Poincar\'e series for modular graph forms at depth two. I. Seeds and Laplace systems

We derive new Poincar\'e-series representations for infinite families of non-holomorphic modular invariant functions that include modular graph forms as they appear in the low-energy expansion of closed-string scattering amplitudes at genus one. The Poincar\'e series are constructed from iterated integrals over single holomorphic Eisenstein series and their complex conjugates, decorated by suitable combinations of zeta values. We evaluate the Poincar\'e sums over these iterated Eisenstein integrals of depth one and deduce new representations for all modular graph forms built from iterated Eisenstein integrals at depth two. In a companion paper, some of the Poincar\'e sums over depth-one integrals going beyond modular graph forms will be described in terms of iterated integrals over holomorphic cusp forms and their L-values.

==> anc/CRFmrules.txt <==
{pinablaFm[2, 3, 2, 2] -> (ee[3]*pinablaE[2, 2])/2 + 
   (pinablaE[2, 1]*pinablaE[3, 1])/2 - (ee[2]*pinablaE[3, 2])/2 + 
   (5*pinablaE[2, 2]*zeta[3])/42, pinablaFm[2, 3, 4, 4] -> 
  (ee[3]*pinablaE[2, 4])/2 + (7*pinablaE[2, 3]*pinablaE[3, 1])/3 + 
   (13*pinablaE[2, 2]*pinablaE[3, 2])/3 - 3*pinablaE[2, 1]*pinablaE[3, 3] - 
   (ee[2]*pinablaE[3, 4])/2, pinablaFm[2, 4, 3, 3] -> 
  (ee[4]*pinablaE[2, 3])/2 + (7*pinablaE[2, 2]*pinablaE[4, 1])/6 + 
   (pinablaE[2, 1]*pinablaE[4, 2])/2 - (ee[2]*pinablaE[4, 3])/2 + 
   (7*pinablaE[3, 3]*zeta[3])/60, pinablaFm[2, 4, 5, 5] -> 
  (ee[4]*pinablaE[2, 5])/2 + (11*pinablaE[2, 4]*pinablaE[4, 1])/4 + 
   (25*pinablaE[2, 3]*pinablaE[4, 2])/4 + (15*pinablaE[2, 2]*pinablaE[4, 3])/
    2 - 4*pinablaE[2, 1]*pinablaE[4, 4] - (ee[2]*pinablaE[4, 5])/2, 
 pinablaFm[2, 5, 4, 4] -> (ee[5]*pinablaE[2, 4])/2 + 
   (7*pinablaE[2, 3]*pinablaE[5, 1])/4 + 2*pinablaE[2, 2]*pinablaE[5, 2] + 
   (pinablaE[2, 1]*pinablaE[5, 3])/2 - (ee[2]*pinablaE[5, 4])/2 + 
   (5*pinablaE[4, 4]*zeta[3])/44, pinablaFm[2, 5, 6, 6] -> 
  (ee[5]*pinablaE[2, 6])/2 + (16*pinablaE[2, 5]*pinablaE[5, 1])/5 + 
   (87*pinablaE[2, 4]*pinablaE[5, 2])/10 + 13*pinablaE[2, 3]*pinablaE[5, 3] + 
   (23*pinablaE[2, 2]*pinablaE[5, 4])/2 - 5*pinablaE[2, 1]*pinablaE[5, 5] - 
   (ee[2]*pinablaE[5, 6])/2, pinablaFm[2, 6, 5, 5] -> 
  (ee[6]*pinablaE[2, 5])/2 + (23*pinablaE[2, 4]*pinablaE[6, 1])/10 + 
   4*pinablaE[2, 3]*pinablaE[6, 2] + 3*pinablaE[2, 2]*pinablaE[6, 3] + 
   (pinablaE[2, 1]*pinablaE[6, 4])/2 - (ee[2]*pinablaE[6, 5])/2 + 
   (7601*pinablaE[5, 5]*zeta[3])/68250, pinablaFm[2, 6, 7, 7] -> 
  (ee[6]*pinablaE[2, 7])/2 + (11*pinablaE[2, 6]*pinablaE[6, 1])/3 + 
   (35*pinablaE[2, 5]*pinablaE[6, 2])/3 + 21*pinablaE[2, 4]*pinablaE[6, 3] + 
   (70*pinablaE[2, 3]*pinablaE[6, 4])/3 + (49*pinablaE[2, 2]*pinablaE[6, 5])/
    3 - 6*pinablaE[2, 1]*pinablaE[6, 6] - (ee[2]*pinablaE[6, 7])/2, 
 pinablaFm[2, 7, 6, 6] -> (ee[7]*pinablaE[2, 6])/2 + 
   (17*pinablaE[2, 5]*pinablaE[7, 1])/6 + (13*pinablaE[2, 4]*pinablaE[7, 2])/
    2 + (15*pinablaE[2, 3]*pinablaE[7, 3])/2 + 
   (25*pinablaE[2, 2]*pinablaE[7, 4])/6 + (pinablaE[2, 1]*pinablaE[7, 5])/2 - 
   (ee[2]*pinablaE[7, 6])/2 + (455*pinablaE[6, 6]*zeta[3])/4146, 
 pinablaFm[2, 7, 8, 8] -> (ee[7]*pinablaE[2, 8])/2 + 
   (29*pinablaE[2, 7]*pinablaE[7, 1])/7 + (106*pinablaE[2, 6]*pinablaE[7, 2])/
    7 + 32*pinablaE[2, 5]*pinablaE[7, 3] + 43*pinablaE[2, 4]*pinablaE[7, 4] + 
   38*pinablaE[2, 3]*pinablaE[7, 5] + 22*pinablaE[2, 2]*pinablaE[7, 6] - 
   7*pinablaE[2, 1]*pinablaE[7, 7] - (ee[2]*pinablaE[7, 8])/2, 
 pinablaFm[2, 8, 7, 7] -> (ee[8]*pinablaE[2, 7])/2 + 
   (47*pinablaE[2, 6]*pinablaE[8, 1])/14 + (19*pinablaE[2, 5]*pinablaE[8, 2])/
    2 + (29*pinablaE[2, 4]*pinablaE[8, 3])/2 + 
   (25*pinablaE[2, 3]*pinablaE[8, 4])/2 + (11*pinablaE[2, 2]*pinablaE[8, 5])/
    2 + (pinablaE[2, 1]*pinablaE[8, 6])/2 - (ee[2]*pinablaE[8, 7])/2 + 
   (3617*pinablaE[7, 7]*zeta[3])/33320, pinablaFm[2, 8, 9, 9] -> 
  (ee[8]*pinablaE[2, 9])/2 + (37*pinablaE[2, 8]*pinablaE[8, 1])/8 + 
   (153*pinablaE[2, 7]*pinablaE[8, 2])/8 + (93*pinablaE[2, 6]*pinablaE[8, 3])/
    2 + (147*pinablaE[2, 5]*pinablaE[8, 4])/2 + 
   (315*pinablaE[2, 4]*pinablaE[8, 5])/4 + 
   (231*pinablaE[2, 3]*pinablaE[8, 6])/4 + (57*pinablaE[2, 2]*pinablaE[8, 7])/
    2 - 8*pinablaE[2, 1]*pinablaE[8, 8] - (ee[2]*pinablaE[8, 9])/2, 
 pinablaFm[2, 9, 8, 8] -> (ee[9]*pinablaE[2, 8])/2 + 
   (31*pinablaE[2, 7]*pinablaE[9, 1])/8 + 13*pinablaE[2, 6]*pinablaE[9, 2] + 
   (49*pinablaE[2, 5]*pinablaE[9, 3])/2 + 28*pinablaE[2, 4]*pinablaE[9, 4] + 
   (77*pinablaE[2, 3]*pinablaE[9, 5])/4 + 7*pinablaE[2, 2]*pinablaE[9, 6] + 
   (pinablaE[2, 1]*pinablaE[9, 7])/2 - (ee[2]*pinablaE[9, 8])/2 + 
   (3728695*pinablaE[8, 8]*zeta[3])/34636392, 
 pinablaFm[2, 9, 10, 10] -> (ee[9]*pinablaE[2, 10])/2 + 
   (46*pinablaE[2, 9]*pinablaE[9, 1])/9 + (425*pinablaE[2, 8]*pinablaE[9, 2])/
    18 + 65*pinablaE[2, 7]*pinablaE[9, 3] + 
   (355*pinablaE[2, 6]*pinablaE[9, 4])/3 + 
   (448*pinablaE[2, 5]*pinablaE[9, 5])/3 + 133*pinablaE[2, 4]*
    pinablaE[9, 6] + (250*pinablaE[2, 3]*pinablaE[9, 7])/3 + 
   (215*pinablaE[2, 2]*pinablaE[9, 8])/6 - 9*pinablaE[2, 1]*pinablaE[9, 9] - 
   (ee[2]*pinablaE[9, 10])/2, pinablaFm[2, 10, 9, 9] -> 
  (ee[10]*pinablaE[2, 9])/2 + (79*pinablaE[2, 8]*pinablaE[10, 1])/18 + 
   17*pinablaE[2, 7]*pinablaE[10, 2] + 38*pinablaE[2, 6]*pinablaE[10, 3] + 
   (161*pinablaE[2, 5]*pinablaE[10, 4])/3 + 49*pinablaE[2, 4]*
    pinablaE[10, 5] + 28*pinablaE[2, 3]*pinablaE[10, 6] + 
   (26*pinablaE[2, 2]*pinablaE[10, 7])/3 + (pinablaE[2, 1]*pinablaE[10, 8])/
    2 - (ee[2]*pinablaE[10, 9])/2 + (23223263*pinablaE[9, 9]*zeta[3])/
    217141650, pinablaFm[2, 10, 11, 11] -> (ee[10]*pinablaE[2, 11])/2 + 
   (28*pinablaE[2, 10]*pinablaE[10, 1])/5 + 
   (143*pinablaE[2, 9]*pinablaE[10, 2])/5 + 88*pinablaE[2, 8]*
    pinablaE[10, 3] + (363*pinablaE[2, 7]*pinablaE[10, 4])/2 + 
   264*pinablaE[2, 6]*pinablaE[10, 5] + (1386*pinablaE[2, 5]*pinablaE[10, 6])/
    5 + (1056*pinablaE[2, 4]*pinablaE[10, 7])/5 + 
   (231*pinablaE[2, 3]*pinablaE[10, 8])/2 + 44*pinablaE[2, 2]*
    pinablaE[10, 9] - 10*pinablaE[2, 1]*pinablaE[10, 10] - 
   (ee[2]*pinablaE[10, 11])/2, pinablaFm[2, 11, 10, 10] -> 
  (ee[11]*pinablaE[2, 10])/2 + (49*pinablaE[2, 9]*pinablaE[11, 1])/10 + 
   (43*pinablaE[2, 8]*pinablaE[11, 2])/2 + 
   (111*pinablaE[2, 7]*pinablaE[11, 3])/2 + 93*pinablaE[2, 6]*
    pinablaE[11, 4] + 105*pinablaE[2, 5]*pinablaE[11, 5] + 
   (399*pinablaE[2, 4]*pinablaE[11, 6])/5 + 39*pinablaE[2, 3]*
    pinablaE[11, 7] + (21*pinablaE[2, 2]*pinablaE[11, 8])/2 + 
   (pinablaE[2, 1]*pinablaE[11, 9])/2 - (ee[2]*pinablaE[11, 10])/2 + 
   (854513*pinablaE[10, 10]*zeta[3])/8032106, pinablaFm[2, 11, 12, 12] -> 
  (ee[11]*pinablaE[2, 12])/2 + (67*pinablaE[2, 11]*pinablaE[11, 1])/11 + 
   (375*pinablaE[2, 10]*pinablaE[11, 2])/11 + 116*pinablaE[2, 9]*
    pinablaE[11, 3] + (535*pinablaE[2, 8]*pinablaE[11, 4])/2 + 
   441*pinablaE[2, 7]*pinablaE[11, 5] + 534*pinablaE[2, 6]*pinablaE[11, 6] + 
   480*pinablaE[2, 5]*pinablaE[11, 7] + (639*pinablaE[2, 4]*pinablaE[11, 8])/
    2 + 155*pinablaE[2, 3]*pinablaE[11, 9] + 53*pinablaE[2, 2]*
    pinablaE[11, 10] - 11*pinablaE[2, 1]*pinablaE[11, 11] - 
   (ee[2]*pinablaE[11, 12])/2, pinablaFm[2, 12, 11, 11] -> 
  (ee[12]*pinablaE[2, 11])/2 + (119*pinablaE[2, 10]*pinablaE[12, 1])/22 + 
   (53*pinablaE[2, 9]*pinablaE[12, 2])/2 + 
   (155*pinablaE[2, 8]*pinablaE[12, 3])/2 + 150*pinablaE[2, 7]*
    pinablaE[12, 4] + 201*pinablaE[2, 6]*pinablaE[12, 5] + 
   189*pinablaE[2, 5]*pinablaE[12, 6] + 123*pinablaE[2, 4]*pinablaE[12, 7] + 
   (105*pinablaE[2, 3]*pinablaE[12, 8])/2 + 
   (25*pinablaE[2, 2]*pinablaE[12, 9])/2 + (pinablaE[2, 1]*pinablaE[12, 10])/
    2 - (ee[2]*pinablaE[12, 11])/2 + (5436374093*pinablaE[11, 11]*zeta[3])/
    51322050780, pinablaFm[2, 12, 13, 13] -> (ee[12]*pinablaE[2, 13])/2 + 
   (79*pinablaE[2, 12]*pinablaE[12, 1])/12 + 
   (481*pinablaE[2, 11]*pinablaE[12, 2])/12 + 
   (299*pinablaE[2, 10]*pinablaE[12, 3])/2 + 
   (1144*pinablaE[2, 9]*pinablaE[12, 4])/3 + 
   (8437*pinablaE[2, 8]*pinablaE[12, 5])/12 + 
   (3861*pinablaE[2, 7]*pinablaE[12, 6])/4 + 1001*pinablaE[2, 6]*
    pinablaE[12, 7] + (1573*pinablaE[2, 5]*pinablaE[12, 8])/2 + 
   (1859*pinablaE[2, 4]*pinablaE[12, 9])/4 + 
   (2431*pinablaE[2, 3]*pinablaE[12, 10])/12 + 
   (377*pinablaE[2, 2]*pinablaE[12, 11])/6 - 12*pinablaE[2, 1]*
    pinablaE[12, 12] - (ee[2]*pinablaE[12, 13])/2, 
 pinablaFm[3, 4, 2, 2] -> (ee[4]*pinablaE[3, 2])/2 + 
   (pinablaE[3, 1]*pinablaE[4, 1])/3 - (ee[3]*pinablaE[4, 2])/2 + 
   (pinablaE[2, 2]*zeta[5])/72, pinablaFm[3, 4, 4, 4] -> 
  (ee[4]*pinablaE[3, 4])/2 + (7*pinablaE[3, 3]*pinablaE[4, 1])/4 + 
   (3*pinablaE[3, 2]*pinablaE[4, 2])/2 - (3*pinablaE[3, 1]*pinablaE[4, 3])/
    2 - (ee[3]*pinablaE[4, 4])/2, pinablaFm[3, 4, 6, 6] -> 
  (ee[4]*pinablaE[3, 6])/2 + (7*pinablaE[3, 5]*pinablaE[4, 1])/2 + 
   (53*pinablaE[3, 4]*pinablaE[4, 2])/5 + (181*pinablaE[3, 3]*pinablaE[4, 3])/
    10 - 14*pinablaE[3, 2]*pinablaE[4, 4] - 4*pinablaE[3, 1]*pinablaE[4, 5] - 
   (ee[3]*pinablaE[4, 6])/2, pinablaFm[3, 5, 3, 3] -> 
  (ee[5]*pinablaE[3, 3])/2 + pinablaE[3, 2]*pinablaE[5, 1] + 
   (pinablaE[3, 1]*pinablaE[5, 2])/6 - (ee[3]*pinablaE[5, 3])/2 + 
   (7*pinablaE[3, 3]*zeta[5])/528, pinablaFm[3, 5, 5, 5] -> 
  (ee[5]*pinablaE[3, 5])/2 + (47*pinablaE[3, 4]*pinablaE[5, 1])/20 + 
   (79*pinablaE[3, 3]*pinablaE[5, 2])/20 + 2*pinablaE[3, 2]*pinablaE[5, 3] - 
   2*pinablaE[3, 1]*pinablaE[5, 4] - (ee[3]*pinablaE[5, 5])/2, 
 pinablaFm[3, 5, 7, 7] -> (ee[5]*pinablaE[3, 7])/2 + 
   (39*pinablaE[3, 6]*pinablaE[5, 1])/10 + 
   (401*pinablaE[3, 5]*pinablaE[5, 2])/30 + 
   (791*pinablaE[3, 4]*pinablaE[5, 3])/30 + 
   (329*pinablaE[3, 3]*pinablaE[5, 4])/10 - 
   (125*pinablaE[3, 2]*pinablaE[5, 5])/6 - (29*pinablaE[3, 1]*pinablaE[5, 6])/
    6 - (ee[3]*pinablaE[5, 7])/2, pinablaFm[3, 6, 4, 4] -> 
  (ee[6]*pinablaE[3, 4])/2 + (8*pinablaE[3, 3]*pinablaE[6, 1])/5 + 
   (3*pinablaE[3, 2]*pinablaE[6, 2])/2 - (ee[3]*pinablaE[6, 4])/2 + 
   (691*pinablaE[4, 4]*zeta[5])/54600, pinablaFm[3, 6, 6, 6] -> 
  (ee[6]*pinablaE[3, 6])/2 + (29*pinablaE[3, 5]*pinablaE[6, 1])/10 + 
   (67*pinablaE[3, 4]*pinablaE[6, 2])/10 + (73*pinablaE[3, 3]*pinablaE[6, 3])/
    10 + (5*pinablaE[3, 2]*pinablaE[6, 4])/2 - 
   (5*pinablaE[3, 1]*pinablaE[6, 5])/2 - (ee[3]*pinablaE[6, 6])/2, 
 pinablaFm[3, 6, 8, 8] -> (ee[6]*pinablaE[3, 8])/2 + 
   (13*pinablaE[3, 7]*pinablaE[6, 1])/3 + (117*pinablaE[3, 6]*pinablaE[6, 2])/
    7 + (264*pinablaE[3, 5]*pinablaE[6, 3])/7 + 
   55*pinablaE[3, 4]*pinablaE[6, 4] + 54*pinablaE[3, 3]*pinablaE[6, 5] - 
   29*pinablaE[3, 2]*pinablaE[6, 6] - (17*pinablaE[3, 1]*pinablaE[6, 7])/3 - 
   (ee[3]*pinablaE[6, 8])/2, pinablaFm[3, 7, 5, 5] -> 
  (ee[7]*pinablaE[3, 5])/2 + (13*pinablaE[3, 4]*pinablaE[7, 1])/6 + 
   (17*pinablaE[3, 3]*pinablaE[7, 2])/5 + 2*pinablaE[3, 2]*pinablaE[7, 3] - 
   (pinablaE[3, 1]*pinablaE[7, 4])/6 - (ee[3]*pinablaE[7, 5])/2 + 
   (11*pinablaE[5, 5]*zeta[5])/900, pinablaFm[3, 7, 7, 7] -> 
  (ee[7]*pinablaE[3, 7])/2 + (24*pinablaE[3, 6]*pinablaE[7, 1])/7 + 
   (69*pinablaE[3, 5]*pinablaE[7, 2])/7 + 15*pinablaE[3, 4]*pinablaE[7, 3] + 
   12*pinablaE[3, 3]*pinablaE[7, 4] + 3*pinablaE[3, 2]*pinablaE[7, 5] - 
   3*pinablaE[3, 1]*pinablaE[7, 6] - (ee[3]*pinablaE[7, 7])/2, 
 pinablaFm[3, 7, 9, 9] -> (ee[7]*pinablaE[3, 9])/2 + 
   (67*pinablaE[3, 8]*pinablaE[7, 1])/14 + 
   (577*pinablaE[3, 7]*pinablaE[7, 2])/28 + 
   (1473*pinablaE[3, 6]*pinablaE[7, 3])/28 + 
   (618*pinablaE[3, 5]*pinablaE[7, 4])/7 + 102*pinablaE[3, 4]*
    pinablaE[7, 5] + (165*pinablaE[3, 3]*pinablaE[7, 6])/2 - 
   (77*pinablaE[3, 2]*pinablaE[7, 7])/2 - (13*pinablaE[3, 1]*pinablaE[7, 8])/
    2 - (ee[3]*pinablaE[7, 9])/2, pinablaFm[3, 8, 6, 6] -> 
  (ee[8]*pinablaE[3, 6])/2 + (19*pinablaE[3, 5]*pinablaE[8, 1])/7 + 
   (35*pinablaE[3, 4]*pinablaE[8, 2])/6 + 6*pinablaE[3, 3]*pinablaE[8, 3] + 
   (5*pinablaE[3, 2]*pinablaE[8, 4])/2 - (pinablaE[3, 1]*pinablaE[8, 5])/3 - 
   (ee[3]*pinablaE[8, 6])/2 + (47021*pinablaE[6, 6]*zeta[5])/3946992, 
 pinablaFm[3, 8, 8, 8] -> (ee[8]*pinablaE[3, 8])/2 + 
   (221*pinablaE[3, 7]*pinablaE[8, 1])/56 + 
   (377*pinablaE[3, 6]*pinablaE[8, 2])/28 + 
   (359*pinablaE[3, 5]*pinablaE[8, 3])/14 + 29*pinablaE[3, 4]*
    pinablaE[8, 4] + (73*pinablaE[3, 3]*pinablaE[8, 5])/4 + 
   (7*pinablaE[3, 2]*pinablaE[8, 6])/2 - (7*pinablaE[3, 1]*pinablaE[8, 7])/
    2 - (ee[3]*pinablaE[8, 8])/2, pinablaFm[3, 8, 10, 10] -> 
  (ee[8]*pinablaE[3, 10])/2 + (21*pinablaE[3, 9]*pinablaE[8, 1])/4 + 
   (901*pinablaE[3, 8]*pinablaE[8, 2])/36 + 
   (2575*pinablaE[3, 7]*pinablaE[8, 3])/36 + 
   (545*pinablaE[3, 6]*pinablaE[8, 4])/4 + 
   (1091*pinablaE[3, 5]*pinablaE[8, 5])/6 + 
   (1043*pinablaE[3, 4]*pinablaE[8, 6])/6 + 
   (239*pinablaE[3, 3]*pinablaE[8, 7])/2 - 
   (148*pinablaE[3, 2]*pinablaE[8, 8])/3 - (22*pinablaE[3, 1]*pinablaE[8, 9])/
    3 - (ee[3]*pinablaE[8, 10])/2, pinablaFm[3, 9, 7, 7] -> 
  (ee[9]*pinablaE[3, 7])/2 + (13*pinablaE[3, 6]*pinablaE[9, 1])/4 + 
   (123*pinablaE[3, 5]*pinablaE[9, 2])/14 + 
   (25*pinablaE[3, 4]*pinablaE[9, 3])/2 + (19*pinablaE[3, 3]*pinablaE[9, 4])/
    2 + 3*pinablaE[3, 2]*pinablaE[9, 5] - (pinablaE[3, 1]*pinablaE[9, 6])/2 - 
   (ee[3]*pinablaE[9, 7])/2 + (43867*pinablaE[7, 7]*zeta[5])/3753792, 
 pinablaFm[3, 9, 9, 9] -> (ee[9]*pinablaE[3, 9])/2 + 
   (107*pinablaE[3, 8]*pinablaE[9, 1])/24 + 
   (421*pinablaE[3, 7]*pinablaE[9, 2])/24 + 
   (159*pinablaE[3, 6]*pinablaE[9, 3])/4 + 
   (113*pinablaE[3, 5]*pinablaE[9, 4])/2 + 
   (203*pinablaE[3, 4]*pinablaE[9, 5])/4 + 
   (105*pinablaE[3, 3]*pinablaE[9, 6])/4 + 4*pinablaE[3, 2]*pinablaE[9, 7] - 
   4*pinablaE[3, 1]*pinablaE[9, 8] - (ee[3]*pinablaE[9, 9])/2, 
 pinablaFm[3, 9, 11, 11] -> (ee[9]*pinablaE[3, 11])/2 + 
   (103*pinablaE[3, 10]*pinablaE[9, 1])/18 + 
   (899*pinablaE[3, 9]*pinablaE[9, 2])/30 + 
   (2849*pinablaE[3, 8]*pinablaE[9, 3])/30 + 
   (1826*pinablaE[3, 7]*pinablaE[9, 4])/9 + 308*pinablaE[3, 6]*
    pinablaE[9, 5] + 341*pinablaE[3, 5]*pinablaE[9, 6] + 
   (4169*pinablaE[3, 4]*pinablaE[9, 7])/15 + 
   (1661*pinablaE[3, 3]*pinablaE[9, 8])/10 - 
   (123*pinablaE[3, 2]*pinablaE[9, 9])/2 - 
   (49*pinablaE[3, 1]*pinablaE[9, 10])/6 - (ee[3]*pinablaE[9, 11])/2, 
 pinablaFm[3, 10, 8, 8] -> (ee[10]*pinablaE[3, 8])/2 + 
   (34*pinablaE[3, 7]*pinablaE[10, 1])/9 + 
   (49*pinablaE[3, 6]*pinablaE[10, 2])/4 + 22*pinablaE[3, 5]*
    pinablaE[10, 3] + (70*pinablaE[3, 4]*pinablaE[10, 4])/3 + 
   14*pinablaE[3, 3]*pinablaE[10, 5] + (7*pinablaE[3, 2]*pinablaE[10, 6])/2 - 
   (2*pinablaE[3, 1]*pinablaE[10, 7])/3 - (ee[3]*pinablaE[10, 8])/2 + 
   (2968387*pinablaE[8, 8]*zeta[5])/257819760, 
 pinablaFm[3, 10, 10, 10] -> (ee[10]*pinablaE[3, 10])/2 + 
   (149*pinablaE[3, 9]*pinablaE[10, 1])/30 + 
   (221*pinablaE[3, 8]*pinablaE[10, 2])/10 + 
   (347*pinablaE[3, 7]*pinablaE[10, 3])/6 + 98*pinablaE[3, 6]*
    pinablaE[10, 4] + 111*pinablaE[3, 5]*pinablaE[10, 5] + 
   (413*pinablaE[3, 4]*pinablaE[10, 6])/5 + 
   (181*pinablaE[3, 3]*pinablaE[10, 7])/5 + 
   (9*pinablaE[3, 2]*pinablaE[10, 8])/2 - (9*pinablaE[3, 1]*pinablaE[10, 9])/
    2 - (ee[3]*pinablaE[10, 10])/2, pinablaFm[3, 10, 12, 12] -> 
  (ee[10]*pinablaE[3, 12])/2 + (31*pinablaE[3, 11]*pinablaE[10, 1])/5 + 
   (1948*pinablaE[3, 10]*pinablaE[10, 2])/55 + 
   (6788*pinablaE[3, 9]*pinablaE[10, 3])/55 + 
   (2927*pinablaE[3, 8]*pinablaE[10, 4])/10 + 499*pinablaE[3, 7]*
    pinablaE[10, 5] + (3147*pinablaE[3, 6]*pinablaE[10, 6])/5 + 
   (2976*pinablaE[3, 5]*pinablaE[10, 7])/5 + 
   (4227*pinablaE[3, 4]*pinablaE[10, 8])/10 + 
   (1117*pinablaE[3, 3]*pinablaE[10, 9])/5 - 75*pinablaE[3, 2]*
    pinablaE[10, 10] - 9*pinablaE[3, 1]*pinablaE[10, 11] - 
   (ee[3]*pinablaE[10, 12])/2, pinablaFm[3, 11, 9, 9] -> 
  (ee[11]*pinablaE[3, 9])/2 + (43*pinablaE[3, 8]*pinablaE[11, 1])/10 + 
   (146*pinablaE[3, 7]*pinablaE[11, 2])/9 + 35*pinablaE[3, 6]*
    pinablaE[11, 3] + 47*pinablaE[3, 5]*pinablaE[11, 4] + 
   (119*pinablaE[3, 4]*pinablaE[11, 5])/3 + 
   (98*pinablaE[3, 3]*pinablaE[11, 6])/5 + 4*pinablaE[3, 2]*pinablaE[11, 7] - 
   (5*pinablaE[3, 1]*pinablaE[11, 8])/6 - (ee[3]*pinablaE[11, 9])/2 + 
   (10331839*pinablaE[9, 9]*zeta[5])/908046900, 
 pinablaFm[3, 11, 11, 11] -> (ee[11]*pinablaE[3, 11])/2 + 
   (301*pinablaE[3, 10]*pinablaE[11, 1])/55 + 
   (1493*pinablaE[3, 9]*pinablaE[11, 2])/55 + 
   (402*pinablaE[3, 8]*pinablaE[11, 3])/5 + 
   (315*pinablaE[3, 7]*pinablaE[11, 4])/2 + 213*pinablaE[3, 6]*
    pinablaE[11, 5] + (1002*pinablaE[3, 5]*pinablaE[11, 6])/5 + 
   (636*pinablaE[3, 4]*pinablaE[11, 7])/5 + 
   (483*pinablaE[3, 3]*pinablaE[11, 8])/10 + 5*pinablaE[3, 2]*
    pinablaE[11, 9] - 5*pinablaE[3, 1]*pinablaE[11, 10] - 
   (ee[3]*pinablaE[11, 11])/2, pinablaFm[3, 11, 13, 13] -> 
  (ee[11]*pinablaE[3, 13])/2 + (147*pinablaE[3, 12]*pinablaE[11, 1])/22 + 
   (2731*pinablaE[3, 11]*pinablaE[11, 2])/66 + 
   (10387*pinablaE[3, 10]*pinablaE[11, 3])/66 + 
   (9035*pinablaE[3, 9]*pinablaE[11, 4])/22 + 
   (4667*pinablaE[3, 8]*pinablaE[11, 5])/6 + 
   (6617*pinablaE[3, 7]*pinablaE[11, 6])/6 + 
   (2379*pinablaE[3, 6]*pinablaE[11, 7])/2 + 
   (1963*pinablaE[3, 5]*pinablaE[11, 8])/2 + 
   (1235*pinablaE[3, 4]*pinablaE[11, 9])/2 + 
   (585*pinablaE[3, 3]*pinablaE[11, 10])/2 - 
   (539*pinablaE[3, 2]*pinablaE[11, 11])/6 - 
   (59*pinablaE[3, 1]*pinablaE[11, 12])/6 - (ee[3]*pinablaE[11, 13])/2, 
 pinablaFm[4, 5, 2, 2] -> (ee[5]*pinablaE[4, 2])/2 + 
   (pinablaE[4, 1]*pinablaE[5, 1])/4 - (ee[4]*pinablaE[5, 2])/2 + 
   (5*pinablaE[2, 2]*zeta[7])/3168, pinablaFm[4, 5, 4, 4] -> 
  (ee[5]*pinablaE[4, 4])/2 + (3*pinablaE[4, 3]*pinablaE[5, 1])/2 + 
   (5*pinablaE[4, 2]*pinablaE[5, 2])/6 - (7*pinablaE[4, 1]*pinablaE[5, 3])/
    6 - (ee[4]*pinablaE[5, 4])/2, pinablaFm[4, 5, 6, 6] -> 
  (ee[5]*pinablaE[4, 6])/2 + (59*pinablaE[4, 5]*pinablaE[5, 1])/20 + 
   (98*pinablaE[4, 4]*pinablaE[5, 2])/15 + 5*pinablaE[4, 3]*pinablaE[5, 3] - 
   5*pinablaE[4, 2]*pinablaE[5, 4] - (35*pinablaE[4, 1]*pinablaE[5, 5])/12 - 
   (ee[4]*pinablaE[5, 6])/2, pinablaFm[4, 5, 8, 8] -> 
  (ee[5]*pinablaE[4, 8])/2 + (23*pinablaE[4, 7]*pinablaE[5, 1])/5 + 
   19*pinablaE[4, 6]*pinablaE[5, 2] + (325*pinablaE[4, 5]*pinablaE[5, 3])/7 + 
   (521*pinablaE[4, 4]*pinablaE[5, 4])/7 - 61*pinablaE[4, 3]*pinablaE[5, 5] - 
   (113*pinablaE[4, 2]*pinablaE[5, 6])/5 - 5*pinablaE[4, 1]*pinablaE[5, 7] - 
   (ee[4]*pinablaE[5, 8])/2, pinablaFm[4, 6, 3, 3] -> 
  (ee[6]*pinablaE[4, 3])/2 + (9*pinablaE[4, 2]*pinablaE[6, 1])/10 - 
   (ee[4]*pinablaE[6, 3])/2 + (691*pinablaE[3, 3]*zeta[7])/468000, 
 pinablaFm[4, 6, 5, 5] -> (ee[6]*pinablaE[4, 5])/2 + 
   (32*pinablaE[4, 4]*pinablaE[6, 1])/15 + 3*pinablaE[4, 3]*pinablaE[6, 2] + 
   (3*pinablaE[4, 2]*pinablaE[6, 3])/4 - (19*pinablaE[4, 1]*pinablaE[6, 4])/
    12 - (ee[4]*pinablaE[6, 5])/2, pinablaFm[4, 6, 7, 7] -> 
  (ee[6]*pinablaE[4, 7])/2 + (7*pinablaE[4, 6]*pinablaE[6, 1])/2 + 
   (141*pinablaE[4, 5]*pinablaE[6, 2])/14 + 
   (201*pinablaE[4, 4]*pinablaE[6, 3])/14 + 
   (15*pinablaE[4, 3]*pinablaE[6, 4])/2 - (15*pinablaE[4, 2]*pinablaE[6, 5])/
    2 - (7*pinablaE[4, 1]*pinablaE[6, 6])/2 - (ee[4]*pinablaE[6, 7])/2, 
 pinablaFm[4, 6, 9, 9] -> (ee[6]*pinablaE[4, 9])/2 + 
   5*pinablaE[4, 8]*pinablaE[6, 1] + (317*pinablaE[4, 7]*pinablaE[6, 2])/14 + 
   (3433*pinablaE[4, 6]*pinablaE[6, 3])/56 + 
   (6177*pinablaE[4, 5]*pinablaE[6, 4])/56 + 
   (1941*pinablaE[4, 4]*pinablaE[6, 5])/14 - 
   (193*pinablaE[4, 3]*pinablaE[6, 6])/2 - 
   (121*pinablaE[4, 2]*pinablaE[6, 7])/4 - (23*pinablaE[4, 1]*pinablaE[6, 8])/
    4 - (ee[4]*pinablaE[6, 9])/2, pinablaFm[4, 7, 4, 4] -> 
  (ee[7]*pinablaE[4, 4])/2 + (3*pinablaE[4, 3]*pinablaE[7, 1])/2 + 
   (6*pinablaE[4, 2]*pinablaE[7, 2])/5 - (pinablaE[4, 1]*pinablaE[7, 3])/4 - 
   (ee[4]*pinablaE[7, 4])/2 + (pinablaE[4, 4]*zeta[7])/720, 
 pinablaFm[4, 7, 6, 6] -> (ee[7]*pinablaE[4, 6])/2 + 
   (19*pinablaE[4, 5]*pinablaE[7, 1])/7 + (79*pinablaE[4, 4]*pinablaE[7, 2])/
    14 + 5*pinablaE[4, 3]*pinablaE[7, 3] + (pinablaE[4, 2]*pinablaE[7, 4])/
    2 - 2*pinablaE[4, 1]*pinablaE[7, 5] - (ee[4]*pinablaE[7, 6])/2, 
 pinablaFm[4, 7, 8, 8] -> (ee[7]*pinablaE[4, 8])/2 + 
   (169*pinablaE[4, 7]*pinablaE[7, 1])/42 + 
   (389*pinablaE[4, 6]*pinablaE[7, 2])/28 + 
   (1467*pinablaE[4, 5]*pinablaE[7, 3])/56 + 
   (191*pinablaE[4, 4]*pinablaE[7, 4])/7 + (21*pinablaE[4, 3]*pinablaE[7, 5])/
    2 - (21*pinablaE[4, 2]*pinablaE[7, 6])/2 - 
   (49*pinablaE[4, 1]*pinablaE[7, 7])/12 - (ee[4]*pinablaE[7, 8])/2, 
 pinablaFm[4, 7, 10, 10] -> (ee[7]*pinablaE[4, 10])/2 + 
   (38*pinablaE[4, 9]*pinablaE[7, 1])/7 + (753*pinablaE[4, 8]*pinablaE[7, 2])/
    28 + (6751*pinablaE[4, 7]*pinablaE[7, 3])/84 + 
   (13555*pinablaE[4, 6]*pinablaE[7, 4])/84 + 
   (6423*pinablaE[4, 5]*pinablaE[7, 5])/28 + 
   (3317*pinablaE[4, 4]*pinablaE[7, 6])/14 - 
   (287*pinablaE[4, 3]*pinablaE[7, 7])/2 - 39*pinablaE[4, 2]*pinablaE[7, 8] - 
   (13*pinablaE[4, 1]*pinablaE[7, 9])/2 - (ee[4]*pinablaE[7, 10])/2, 
 pinablaFm[4, 8, 5, 5] -> (ee[8]*pinablaE[4, 5])/2 + 
   (29*pinablaE[4, 4]*pinablaE[8, 1])/14 + 3*pinablaE[4, 3]*pinablaE[8, 2] + 
   (7*pinablaE[4, 2]*pinablaE[8, 3])/5 - (pinablaE[4, 1]*pinablaE[8, 4])/2 - 
   (ee[4]*pinablaE[8, 5])/2 + (39787*pinablaE[5, 5]*zeta[7])/29988000, 
 pinablaFm[4, 8, 7, 7] -> (ee[8]*pinablaE[4, 7])/2 + 
   (183*pinablaE[4, 6]*pinablaE[8, 1])/56 + 
   (1471*pinablaE[4, 5]*pinablaE[8, 2])/168 + 
   (499*pinablaE[4, 4]*pinablaE[8, 3])/42 + 
   (15*pinablaE[4, 3]*pinablaE[8, 4])/2 + (pinablaE[4, 2]*pinablaE[8, 5])/
    12 - (29*pinablaE[4, 1]*pinablaE[8, 6])/12 - (ee[4]*pinablaE[8, 7])/2, 
 pinablaFm[4, 8, 9, 9] -> (ee[8]*pinablaE[4, 9])/2 + 
   (127*pinablaE[4, 8]*pinablaE[8, 1])/28 + 
   (2281*pinablaE[4, 7]*pinablaE[8, 2])/126 + 
   (1733*pinablaE[4, 6]*pinablaE[8, 3])/42 + 
   (1613*pinablaE[4, 5]*pinablaE[8, 4])/28 + 
   (1975*pinablaE[4, 4]*pinablaE[8, 5])/42 + 14*pinablaE[4, 3]*
    pinablaE[8, 6] - 14*pinablaE[4, 2]*pinablaE[8, 7] - 
   (14*pinablaE[4, 1]*pinablaE[8, 8])/3 - (ee[4]*pinablaE[8, 9])/2, 
 pinablaFm[4, 8, 11, 11] -> (ee[8]*pinablaE[4, 11])/2 + 
   (47*pinablaE[4, 10]*pinablaE[8, 1])/8 + 
   (761*pinablaE[4, 9]*pinablaE[8, 2])/24 + 
   (2081*pinablaE[4, 8]*pinablaE[8, 3])/20 + 
   (4631*pinablaE[4, 7]*pinablaE[8, 4])/20 + 
   (8855*pinablaE[4, 6]*pinablaE[8, 5])/24 + 
   (3465*pinablaE[4, 5]*pinablaE[8, 6])/8 + 
   (759*pinablaE[4, 4]*pinablaE[8, 7])/2 - 
   (1018*pinablaE[4, 3]*pinablaE[8, 8])/5 - 
   (977*pinablaE[4, 2]*pinablaE[8, 9])/20 - 
   (29*pinablaE[4, 1]*pinablaE[8, 10])/4 - (ee[4]*pinablaE[8, 11])/2, 
 pinablaFm[4, 9, 6, 6] -> (ee[9]*pinablaE[4, 6])/2 + 
   (21*pinablaE[4, 5]*pinablaE[9, 1])/8 + (75*pinablaE[4, 4]*pinablaE[9, 2])/
    14 + 5*pinablaE[4, 3]*pinablaE[9, 3] + (3*pinablaE[4, 2]*pinablaE[9, 4])/
    2 - (3*pinablaE[4, 1]*pinablaE[9, 5])/4 - (ee[4]*pinablaE[9, 6])/2 + 
   (2851355*pinablaE[6, 6]*zeta[7])/2223317376, 
 pinablaFm[4, 9, 8, 8] -> (ee[9]*pinablaE[4, 8])/2 + 
   (137*pinablaE[4, 7]*pinablaE[9, 1])/36 + 
   (1037*pinablaE[4, 6]*pinablaE[9, 2])/84 + 
   (611*pinablaE[4, 5]*pinablaE[9, 3])/28 + 
   (458*pinablaE[4, 4]*pinablaE[9, 4])/21 + 
   (21*pinablaE[4, 3]*pinablaE[9, 5])/2 - (pinablaE[4, 2]*pinablaE[9, 6])/2 - 
   (17*pinablaE[4, 1]*pinablaE[9, 7])/6 - (ee[4]*pinablaE[9, 8])/2, 
 pinablaFm[4, 9, 10, 10] -> (ee[9]*pinablaE[4, 10])/2 + 
   (121*pinablaE[4, 9]*pinablaE[9, 1])/24 + 
   (91*pinablaE[4, 8]*pinablaE[9, 2])/4 + (361*pinablaE[4, 7]*pinablaE[9, 3])/
    6 + (1225*pinablaE[4, 6]*pinablaE[9, 4])/12 + 
   (903*pinablaE[4, 5]*pinablaE[9, 5])/8 + 
   (151*pinablaE[4, 4]*pinablaE[9, 6])/2 + 18*pinablaE[4, 3]*pinablaE[9, 7] - 
   18*pinablaE[4, 2]*pinablaE[9, 8] - (21*pinablaE[4, 1]*pinablaE[9, 9])/4 - 
   (ee[4]*pinablaE[9, 10])/2, pinablaFm[4, 9, 12, 12] -> 
  (ee[9]*pinablaE[4, 12])/2 + (19*pinablaE[4, 11]*pinablaE[9, 1])/3 + 
   (556*pinablaE[4, 10]*pinablaE[9, 2])/15 + 
   (21913*pinablaE[4, 9]*pinablaE[9, 3])/165 + 
   (107351*pinablaE[4, 8]*pinablaE[9, 4])/330 + 
   (8641*pinablaE[4, 7]*pinablaE[9, 5])/15 + 
   (2281*pinablaE[4, 6]*pinablaE[9, 6])/3 + 
   (3799*pinablaE[4, 5]*pinablaE[9, 7])/5 + 
   (5779*pinablaE[4, 4]*pinablaE[9, 8])/10 - 
   (1392*pinablaE[4, 3]*pinablaE[9, 9])/5 - 
   (299*pinablaE[4, 2]*pinablaE[9, 10])/5 - 8*pinablaE[4, 1]*
    pinablaE[9, 11] - (ee[4]*pinablaE[9, 12])/2, 
 pinablaFm[4, 10, 7, 7] -> (ee[10]*pinablaE[4, 7])/2 + 
   (19*pinablaE[4, 6]*pinablaE[10, 1])/6 + 
   (33*pinablaE[4, 5]*pinablaE[10, 2])/4 + 
   (155*pinablaE[4, 4]*pinablaE[10, 3])/14 + 
   (15*pinablaE[4, 3]*pinablaE[10, 4])/2 + (3*pinablaE[4, 2]*pinablaE[10, 5])/
    2 - pinablaE[4, 1]*pinablaE[10, 6] - (ee[4]*pinablaE[10, 7])/2 + 
   (174611*pinablaE[7, 7]*zeta[7])/139708800, 
 pinablaFm[4, 10, 9, 9] -> (ee[10]*pinablaE[4, 9])/2 + 
   (13*pinablaE[4, 8]*pinablaE[10, 1])/3 + 
   (197*pinablaE[4, 7]*pinablaE[10, 2])/12 + 
   (847*pinablaE[4, 6]*pinablaE[10, 3])/24 + 
   (371*pinablaE[4, 5]*pinablaE[10, 4])/8 + 
   (73*pinablaE[4, 4]*pinablaE[10, 5])/2 + 14*pinablaE[4, 3]*
    pinablaE[10, 6] - (5*pinablaE[4, 2]*pinablaE[10, 7])/4 - 
   (13*pinablaE[4, 1]*pinablaE[10, 8])/4 - (ee[4]*pinablaE[10, 9])/2, 
 pinablaFm[4, 10, 11, 11] -> (ee[10]*pinablaE[4, 11])/2 + 
   (499*pinablaE[4, 10]*pinablaE[10, 1])/90 + 
   (9193*pinablaE[4, 9]*pinablaE[10, 2])/330 + 
   (5509*pinablaE[4, 8]*pinablaE[10, 3])/66 + 
   (1483*pinablaE[4, 7]*pinablaE[10, 4])/9 + 
   (667*pinablaE[4, 6]*pinablaE[10, 5])/3 + 
   (1016*pinablaE[4, 5]*pinablaE[10, 6])/5 + 
   (1723*pinablaE[4, 4]*pinablaE[10, 7])/15 + 
   (45*pinablaE[4, 3]*pinablaE[10, 8])/2 - 
   (45*pinablaE[4, 2]*pinablaE[10, 9])/2 - 
   (35*pinablaE[4, 1]*pinablaE[10, 10])/6 - (ee[4]*pinablaE[10, 11])/2, 
 pinablaFm[4, 10, 13, 13] -> (ee[10]*pinablaE[4, 13])/2 + 
   (34*pinablaE[4, 12]*pinablaE[10, 1])/5 + 
   (945*pinablaE[4, 11]*pinablaE[10, 2])/22 + 
   (7353*pinablaE[4, 10]*pinablaE[10, 3])/44 + 
   (19695*pinablaE[4, 9]*pinablaE[10, 4])/44 + 
   (19227*pinablaE[4, 8]*pinablaE[10, 5])/22 + 
   (6422*pinablaE[4, 7]*pinablaE[10, 6])/5 + 
   (5785*pinablaE[4, 6]*pinablaE[10, 7])/4 + 
   (5031*pinablaE[4, 5]*pinablaE[10, 8])/4 + 845*pinablaE[4, 4]*
    pinablaE[10, 9] - (739*pinablaE[4, 3]*pinablaE[10, 10])/2 - 
   (1437*pinablaE[4, 2]*pinablaE[10, 11])/20 - 
   (35*pinablaE[4, 1]*pinablaE[10, 12])/4 - (ee[4]*pinablaE[10, 13])/2, 
 pinablaFm[5, 6, 2, 2] -> (ee[6]*pinablaE[5, 2])/2 + 
   (pinablaE[5, 1]*pinablaE[6, 1])/5 - (ee[5]*pinablaE[6, 2])/2 + 
   (691*pinablaE[2, 2]*zeta[9])/3931200, pinablaFm[5, 6, 4, 4] -> 
  (ee[6]*pinablaE[5, 4])/2 + (41*pinablaE[5, 3]*pinablaE[6, 1])/30 + 
   (17*pinablaE[5, 2]*pinablaE[6, 2])/30 - (21*pinablaE[5, 1]*pinablaE[6, 3])/
    20 - (ee[5]*pinablaE[6, 4])/2, pinablaFm[5, 6, 6, 6] -> 
  (ee[6]*pinablaE[5, 6])/2 + (8*pinablaE[5, 5]*pinablaE[6, 1])/3 + 
   5*pinablaE[5, 4]*pinablaE[6, 2] + (5*pinablaE[5, 3]*pinablaE[6, 3])/2 - 
   (10*pinablaE[5, 2]*pinablaE[6, 4])/3 - (5*pinablaE[5, 1]*pinablaE[6, 5])/
    2 - (ee[5]*pinablaE[6, 6])/2, pinablaFm[5, 6, 8, 8] -> 
  (ee[6]*pinablaE[5, 8])/2 + (41*pinablaE[5, 7]*pinablaE[6, 1])/10 + 
   (494*pinablaE[5, 6]*pinablaE[6, 2])/35 + 
   (1391*pinablaE[5, 5]*pinablaE[6, 3])/56 + 
   (35*pinablaE[5, 4]*pinablaE[6, 4])/2 - (35*pinablaE[5, 3]*pinablaE[6, 5])/
    2 - (68*pinablaE[5, 2]*pinablaE[6, 6])/5 - 
   (83*pinablaE[5, 1]*pinablaE[6, 7])/20 - (ee[5]*pinablaE[6, 8])/2, 
 pinablaFm[5, 6, 10, 10] -> (ee[6]*pinablaE[5, 10])/2 + 
   (17*pinablaE[5, 9]*pinablaE[6, 1])/3 + 
   (1237*pinablaE[5, 8]*pinablaE[6, 2])/42 + 
   (1301*pinablaE[5, 7]*pinablaE[6, 3])/14 + 
   (25021*pinablaE[5, 6]*pinablaE[6, 4])/126 + 
   (38251*pinablaE[5, 5]*pinablaE[6, 5])/126 - 
   (3611*pinablaE[5, 4]*pinablaE[6, 6])/14 - 
   (2351*pinablaE[5, 3]*pinablaE[6, 7])/21 - 
   (199*pinablaE[5, 2]*pinablaE[6, 8])/6 - 6*pinablaE[5, 1]*pinablaE[6, 9] - 
   (ee[5]*pinablaE[6, 10])/2, pinablaFm[5, 7, 3, 3] -> 
  (ee[7]*pinablaE[5, 3])/2 + (5*pinablaE[5, 2]*pinablaE[7, 1])/6 - 
   (pinablaE[5, 1]*pinablaE[7, 2])/10 - (ee[5]*pinablaE[7, 3])/2 + 
   (7*pinablaE[3, 3]*zeta[9])/43200, pinablaFm[5, 7, 5, 5] -> 
  (ee[7]*pinablaE[5, 5])/2 + 2*pinablaE[5, 4]*pinablaE[7, 1] + 
   (5*pinablaE[5, 3]*pinablaE[7, 2])/2 + (pinablaE[5, 2]*pinablaE[7, 3])/4 - 
   (29*pinablaE[5, 1]*pinablaE[7, 4])/20 - (ee[5]*pinablaE[7, 5])/2, 
 pinablaFm[5, 7, 7, 7] -> (ee[7]*pinablaE[5, 7])/2 + 
   (137*pinablaE[5, 6]*pinablaE[7, 1])/42 + 
   (709*pinablaE[5, 5]*pinablaE[7, 2])/84 + 10*pinablaE[5, 4]*
    pinablaE[7, 3] + (17*pinablaE[5, 3]*pinablaE[7, 4])/6 - 
   (31*pinablaE[5, 2]*pinablaE[7, 5])/6 - 3*pinablaE[5, 1]*pinablaE[7, 6] - 
   (ee[5]*pinablaE[7, 7])/2, pinablaFm[5, 7, 9, 9] -> 
  (ee[7]*pinablaE[5, 9])/2 + (97*pinablaE[5, 8]*pinablaE[7, 1])/21 + 
   (521*pinablaE[5, 7]*pinablaE[7, 2])/28 + 
   (7025*pinablaE[5, 6]*pinablaE[7, 3])/168 + 
   (27017*pinablaE[5, 5]*pinablaE[7, 4])/504 + 
   28*pinablaE[5, 4]*pinablaE[7, 5] - 28*pinablaE[5, 3]*pinablaE[7, 6] - 
   (217*pinablaE[5, 2]*pinablaE[7, 7])/12 - 
   (19*pinablaE[5, 1]*pinablaE[7, 8])/4 - (ee[5]*pinablaE[7, 9])/2, 
 pinablaFm[5, 7, 11, 11] -> (ee[7]*pinablaE[5, 11])/2 + 
   (85*pinablaE[5, 10]*pinablaE[7, 1])/14 + 34*pinablaE[5, 9]*
    pinablaE[7, 2] + (349*pinablaE[5, 8]*pinablaE[7, 3])/3 + 
   (1358*pinablaE[5, 7]*pinablaE[7, 4])/5 + 
   (2288*pinablaE[5, 6]*pinablaE[7, 5])/5 + 
   (3443*pinablaE[5, 5]*pinablaE[7, 6])/6 - 
   (849*pinablaE[5, 4]*pinablaE[7, 7])/2 - 
   (2241*pinablaE[5, 3]*pinablaE[7, 8])/14 - 
   (417*pinablaE[5, 2]*pinablaE[7, 9])/10 - 
   (67*pinablaE[5, 1]*pinablaE[7, 10])/10 - (ee[5]*pinablaE[7, 11])/2, 
 pinablaFm[5, 8, 4, 4] -> (ee[8]*pinablaE[5, 4])/2 + 
   (10*pinablaE[5, 3]*pinablaE[8, 1])/7 + pinablaE[5, 2]*pinablaE[8, 2] - 
   (2*pinablaE[5, 1]*pinablaE[8, 3])/5 - (ee[5]*pinablaE[8, 4])/2 + 
   (3617*pinablaE[4, 4]*zeta[9])/23990400, pinablaFm[5, 8, 6, 6] -> 
  (ee[8]*pinablaE[5, 6])/2 + (145*pinablaE[5, 5]*pinablaE[8, 1])/56 + 
   5*pinablaE[5, 4]*pinablaE[8, 2] + (19*pinablaE[5, 3]*pinablaE[8, 3])/5 - 
   (3*pinablaE[5, 2]*pinablaE[8, 4])/10 - (37*pinablaE[5, 1]*pinablaE[8, 5])/
    20 - (ee[5]*pinablaE[8, 6])/2, pinablaFm[5, 8, 8, 8] -> 
  (ee[8]*pinablaE[5, 8])/2 + (107*pinablaE[5, 7]*pinablaE[8, 1])/28 + 
   (9269*pinablaE[5, 6]*pinablaE[8, 2])/756 + 
   (15613*pinablaE[5, 5]*pinablaE[8, 3])/756 + 
   (35*pinablaE[5, 4]*pinablaE[8, 4])/2 + (49*pinablaE[5, 3]*pinablaE[8, 5])/
    18 - (133*pinablaE[5, 2]*pinablaE[8, 6])/18 - 
   (7*pinablaE[5, 1]*pinablaE[8, 7])/2 - (ee[5]*pinablaE[8, 8])/2, 
 pinablaFm[5, 8, 10, 10] -> (ee[8]*pinablaE[5, 10])/2 + 
   (41*pinablaE[5, 9]*pinablaE[8, 1])/8 + (281*pinablaE[5, 8]*pinablaE[8, 2])/
    12 + (621*pinablaE[5, 7]*pinablaE[8, 3])/10 + 
   (2061*pinablaE[5, 6]*pinablaE[8, 4])/20 + 
   (2479*pinablaE[5, 5]*pinablaE[8, 5])/24 + 42*pinablaE[5, 4]*
    pinablaE[8, 6] - 42*pinablaE[5, 3]*pinablaE[8, 7] - 
   (116*pinablaE[5, 2]*pinablaE[8, 8])/5 - 
   (107*pinablaE[5, 1]*pinablaE[8, 9])/20 - (ee[5]*pinablaE[8, 10])/2, 
 pinablaFm[5, 8, 12, 12] -> (ee[8]*pinablaE[5, 12])/2 + 
   (13*pinablaE[5, 11]*pinablaE[8, 1])/2 + 
   (235*pinablaE[5, 10]*pinablaE[8, 2])/6 + 
   (4351*pinablaE[5, 9]*pinablaE[8, 3])/30 + 
   (60869*pinablaE[5, 8]*pinablaE[8, 4])/165 + 
   (225193*pinablaE[5, 7]*pinablaE[8, 5])/330 + 
   (28441*pinablaE[5, 6]*pinablaE[8, 6])/30 + 
   (6043*pinablaE[5, 5]*pinablaE[8, 7])/6 - 
   (3302*pinablaE[5, 4]*pinablaE[8, 8])/5 - 
   (1101*pinablaE[5, 3]*pinablaE[8, 9])/5 - 
   (256*pinablaE[5, 2]*pinablaE[8, 10])/5 - 
   (37*pinablaE[5, 1]*pinablaE[8, 11])/5 - (ee[5]*pinablaE[8, 12])/2, 
 pinablaFm[5, 9, 5, 5] -> (ee[9]*pinablaE[5, 5])/2 + 
   2*pinablaE[5, 4]*pinablaE[9, 1] + (19*pinablaE[5, 3]*pinablaE[9, 2])/7 + 
   pinablaE[5, 2]*pinablaE[9, 3] - (7*pinablaE[5, 1]*pinablaE[9, 4])/10 - 
   (ee[5]*pinablaE[9, 5])/2 + (482537*pinablaE[5, 5]*zeta[9])/3378412800, 
 pinablaFm[5, 9, 7, 7] -> (ee[9]*pinablaE[5, 7])/2 + 
   (227*pinablaE[5, 6]*pinablaE[9, 1])/72 + 
   (4043*pinablaE[5, 5]*pinablaE[9, 2])/504 + 
   10*pinablaE[5, 4]*pinablaE[9, 3] + (31*pinablaE[5, 3]*pinablaE[9, 4])/6 - 
   (13*pinablaE[5, 2]*pinablaE[9, 5])/12 - (9*pinablaE[5, 1]*pinablaE[9, 6])/
    4 - (ee[5]*pinablaE[9, 7])/2, pinablaFm[5, 9, 9, 9] -> 
  (ee[9]*pinablaE[5, 9])/2 + (157*pinablaE[5, 8]*pinablaE[9, 1])/36 + 
   (33*pinablaE[5, 7]*pinablaE[9, 2])/2 + (209*pinablaE[5, 6]*pinablaE[9, 3])/
    6 + (1553*pinablaE[5, 5]*pinablaE[9, 4])/36 + 
   28*pinablaE[5, 4]*pinablaE[9, 5] + 2*pinablaE[5, 3]*pinablaE[9, 6] - 
   10*pinablaE[5, 2]*pinablaE[9, 7] - 4*pinablaE[5, 1]*pinablaE[9, 8] - 
   (ee[5]*pinablaE[9, 9])/2, pinablaFm[5, 9, 11, 11] -> 
  (ee[9]*pinablaE[5, 11])/2 + (45*pinablaE[5, 10]*pinablaE[9, 1])/8 + 
   (229*pinablaE[5, 9]*pinablaE[9, 2])/8 + 
   (11417*pinablaE[5, 8]*pinablaE[9, 3])/132 + 
   (37487*pinablaE[5, 7]*pinablaE[9, 4])/220 + 
   (8939*pinablaE[5, 6]*pinablaE[9, 5])/40 + 
   (4397*pinablaE[5, 5]*pinablaE[9, 6])/24 + 60*pinablaE[5, 4]*
    pinablaE[9, 7] - 60*pinablaE[5, 3]*pinablaE[9, 8] - 
   (579*pinablaE[5, 2]*pinablaE[9, 9])/20 - 
   (119*pinablaE[5, 1]*pinablaE[9, 10])/20 - (ee[5]*pinablaE[9, 11])/2, 
 pinablaFm[5, 9, 13, 13] -> (ee[9]*pinablaE[5, 13])/2 + 
   (125*pinablaE[5, 12]*pinablaE[9, 1])/18 + 
   (2021*pinablaE[5, 11]*pinablaE[9, 2])/45 + 
   (5921*pinablaE[5, 10]*pinablaE[9, 3])/33 + 
   (98075*pinablaE[5, 9]*pinablaE[9, 4])/198 + 
   (198263*pinablaE[5, 8]*pinablaE[9, 5])/198 + 
   (50570*pinablaE[5, 7]*pinablaE[9, 6])/33 + 
   (81458*pinablaE[5, 6]*pinablaE[9, 7])/45 + 
   (30017*pinablaE[5, 5]*pinablaE[9, 8])/18 - 
   (1965*pinablaE[5, 4]*pinablaE[9, 9])/2 - 
   (881*pinablaE[5, 3]*pinablaE[9, 10])/3 - 
   (185*pinablaE[5, 2]*pinablaE[9, 11])/3 - 
   (81*pinablaE[5, 1]*pinablaE[9, 12])/10 - (ee[5]*pinablaE[9, 13])/2, 
 pinablaFm[6, 7, 2, 2] -> (ee[7]*pinablaE[6, 2])/2 + 
   (pinablaE[6, 1]*pinablaE[7, 1])/6 - (ee[6]*pinablaE[7, 2])/2 + 
   (pinablaE[2, 2]*zeta[11])/51840, pinablaFm[6, 7, 4, 4] -> 
  (ee[7]*pinablaE[6, 4])/2 + (9*pinablaE[6, 3]*pinablaE[7, 1])/7 + 
   (3*pinablaE[6, 2]*pinablaE[7, 2])/7 - pinablaE[6, 1]*pinablaE[7, 3] - 
   (ee[6]*pinablaE[7, 4])/2, pinablaFm[6, 7, 6, 6] -> 
  (ee[7]*pinablaE[6, 6])/2 + (5*pinablaE[6, 5]*pinablaE[7, 1])/2 + 
   (17*pinablaE[6, 4]*pinablaE[7, 2])/4 + (13*pinablaE[6, 3]*pinablaE[7, 3])/
    8 - (14*pinablaE[6, 2]*pinablaE[7, 4])/5 - 
   (23*pinablaE[6, 1]*pinablaE[7, 5])/10 - (ee[6]*pinablaE[7, 6])/2, 
 pinablaFm[6, 7, 8, 8] -> (ee[7]*pinablaE[6, 8])/2 + 
   (80*pinablaE[6, 7]*pinablaE[7, 1])/21 + 
   (1651*pinablaE[6, 6]*pinablaE[7, 2])/140 + 
   (35*pinablaE[6, 5]*pinablaE[7, 3])/2 + (49*pinablaE[6, 4]*pinablaE[7, 4])/
    6 - (21*pinablaE[6, 3]*pinablaE[7, 5])/2 - 
   (21*pinablaE[6, 2]*pinablaE[7, 6])/2 - (56*pinablaE[6, 1]*pinablaE[7, 7])/
    15 - (ee[6]*pinablaE[7, 8])/2, pinablaFm[6, 7, 10, 10] -> 
  (ee[7]*pinablaE[6, 10])/2 + (73*pinablaE[6, 9]*pinablaE[7, 1])/14 + 
   24*pinablaE[6, 8]*pinablaE[7, 2] + (751*pinablaE[6, 7]*pinablaE[7, 3])/
    12 + (2857*pinablaE[6, 6]*pinablaE[7, 4])/30 + 
   63*pinablaE[6, 5]*pinablaE[7, 5] - 63*pinablaE[6, 4]*pinablaE[7, 6] - 
   (235*pinablaE[6, 3]*pinablaE[7, 7])/4 - 
   (339*pinablaE[6, 2]*pinablaE[7, 8])/14 - 
   (53*pinablaE[6, 1]*pinablaE[7, 9])/10 - (ee[6]*pinablaE[7, 10])/2, 
 pinablaFm[6, 7, 12, 12] -> (ee[7]*pinablaE[6, 12])/2 + 
   (47*pinablaE[6, 11]*pinablaE[7, 1])/7 + 
   (587*pinablaE[6, 10]*pinablaE[7, 2])/14 + 
   (6785*pinablaE[6, 9]*pinablaE[7, 3])/42 + 
   (1289*pinablaE[6, 8]*pinablaE[7, 4])/3 + 
   (55195*pinablaE[6, 7]*pinablaE[7, 5])/66 + 
   (81331*pinablaE[6, 6]*pinablaE[7, 6])/66 - 
   (6439*pinablaE[6, 5]*pinablaE[7, 7])/6 - 
   (10900*pinablaE[6, 4]*pinablaE[7, 8])/21 - 
   (2589*pinablaE[6, 3]*pinablaE[7, 9])/14 - 
   (320*pinablaE[6, 2]*pinablaE[7, 10])/7 - 7*pinablaE[6, 1]*
    pinablaE[7, 11] - (ee[6]*pinablaE[7, 12])/2, 
 pinablaFm[6, 8, 3, 3] -> (ee[8]*pinablaE[6, 3])/2 + 
   (11*pinablaE[6, 2]*pinablaE[8, 1])/14 - (pinablaE[6, 1]*pinablaE[8, 2])/
    6 - (ee[6]*pinablaE[8, 3])/2 + (3617*pinablaE[3, 3]*zeta[11])/205632000, 
 pinablaFm[6, 8, 5, 5] -> (ee[8]*pinablaE[6, 5])/2 + 
   (107*pinablaE[6, 4]*pinablaE[8, 1])/56 + 
   (123*pinablaE[6, 3]*pinablaE[8, 2])/56 - (pinablaE[6, 2]*pinablaE[8, 3])/
    70 - (7*pinablaE[6, 1]*pinablaE[8, 4])/5 - (ee[6]*pinablaE[8, 5])/2, 
 pinablaFm[6, 8, 7, 7] -> (ee[8]*pinablaE[6, 7])/2 + 
   (87*pinablaE[6, 6]*pinablaE[8, 1])/28 + (15*pinablaE[6, 5]*pinablaE[8, 2])/
    2 + (79*pinablaE[6, 4]*pinablaE[8, 3])/10 + 
   (6*pinablaE[6, 3]*pinablaE[8, 4])/5 - (67*pinablaE[6, 2]*pinablaE[8, 5])/
    15 - (83*pinablaE[6, 1]*pinablaE[8, 6])/30 - (ee[6]*pinablaE[8, 7])/2, 
 pinablaFm[6, 8, 9, 9] -> (ee[8]*pinablaE[6, 9])/2 + 
   (35*pinablaE[6, 8]*pinablaE[8, 1])/8 + 
   (1177*pinablaE[6, 7]*pinablaE[8, 2])/72 + 
   (1973*pinablaE[6, 6]*pinablaE[8, 3])/60 + 35*pinablaE[6, 5]*
    pinablaE[8, 4] + (21*pinablaE[6, 4]*pinablaE[8, 5])/2 - 
   (35*pinablaE[6, 3]*pinablaE[8, 6])/2 - 14*pinablaE[6, 2]*pinablaE[8, 7] - 
   (64*pinablaE[6, 1]*pinablaE[8, 8])/15 - (ee[6]*pinablaE[8, 9])/2, 
 pinablaFm[6, 8, 11, 11] -> (ee[8]*pinablaE[6, 11])/2 + 
   (40*pinablaE[6, 10]*pinablaE[8, 1])/7 + 
   (1235*pinablaE[6, 9]*pinablaE[8, 2])/42 + 
   (889*pinablaE[6, 8]*pinablaE[8, 3])/10 + 
   (18791*pinablaE[6, 7]*pinablaE[8, 4])/110 + 
   (66971*pinablaE[6, 6]*pinablaE[8, 5])/330 + 
   105*pinablaE[6, 5]*pinablaE[8, 6] - 105*pinablaE[6, 4]*pinablaE[8, 7] - 
   (2923*pinablaE[6, 3]*pinablaE[8, 8])/35 - 
   (2119*pinablaE[6, 2]*pinablaE[8, 9])/70 - 
   (59*pinablaE[6, 1]*pinablaE[8, 10])/10 - (ee[6]*pinablaE[8, 11])/2, 
 pinablaFm[6, 8, 13, 13] -> (ee[8]*pinablaE[6, 13])/2 + 
   (57*pinablaE[6, 12]*pinablaE[8, 1])/8 + 
   (3413*pinablaE[6, 11]*pinablaE[8, 2])/72 + 
   (1759*pinablaE[6, 10]*pinablaE[8, 3])/9 + 
   (36895*pinablaE[6, 9]*pinablaE[8, 4])/66 + 
   (465901*pinablaE[6, 8]*pinablaE[8, 5])/396 + 
   (746863*pinablaE[6, 7]*pinablaE[8, 6])/396 + 
   (155233*pinablaE[6, 6]*pinablaE[8, 7])/66 - 
   (16345*pinablaE[6, 5]*pinablaE[8, 8])/9 - 
   (55985*pinablaE[6, 4]*pinablaE[8, 9])/72 - 
   (1981*pinablaE[6, 3]*pinablaE[8, 10])/8 - 
   (331*pinablaE[6, 2]*pinablaE[8, 11])/6 - 
   (23*pinablaE[6, 1]*pinablaE[8, 12])/3 - (ee[6]*pinablaE[8, 13])/2}


==> anc/CRFprules.txt <==
{pinablaFp[2, 2, 2, 2] -> pinablaE[2, 1]^2/2, 
 pinablaFp[2, 3, 3, 3] -> (pinablaE[2, 2]*pinablaE[3, 1])/6 + 
   (pinablaE[2, 1]*pinablaE[3, 2])/2, pinablaFp[2, 4, 4, 4] -> 
  (pinablaE[2, 3]*pinablaE[4, 1])/12 + (pinablaE[2, 2]*pinablaE[4, 2])/3 + 
   (pinablaE[2, 1]*pinablaE[4, 3])/2, pinablaFp[2, 5, 5, 5] -> 
  (pinablaE[2, 4]*pinablaE[5, 1])/20 + (pinablaE[2, 3]*pinablaE[5, 2])/4 + 
   (pinablaE[2, 2]*pinablaE[5, 3])/2 + (pinablaE[2, 1]*pinablaE[5, 4])/2, 
 pinablaFp[2, 6, 6, 6] -> (pinablaE[2, 5]*pinablaE[6, 1])/30 + 
   (pinablaE[2, 4]*pinablaE[6, 2])/5 + (pinablaE[2, 3]*pinablaE[6, 3])/2 + 
   (2*pinablaE[2, 2]*pinablaE[6, 4])/3 + (pinablaE[2, 1]*pinablaE[6, 5])/2, 
 pinablaFp[2, 7, 7, 7] -> (pinablaE[2, 6]*pinablaE[7, 1])/42 + 
   (pinablaE[2, 5]*pinablaE[7, 2])/6 + (pinablaE[2, 4]*pinablaE[7, 3])/2 + 
   (5*pinablaE[2, 3]*pinablaE[7, 4])/6 + (5*pinablaE[2, 2]*pinablaE[7, 5])/
    6 + (pinablaE[2, 1]*pinablaE[7, 6])/2, pinablaFp[2, 8, 8, 8] -> 
  (pinablaE[2, 7]*pinablaE[8, 1])/56 + (pinablaE[2, 6]*pinablaE[8, 2])/7 + 
   (pinablaE[2, 5]*pinablaE[8, 3])/2 + pinablaE[2, 4]*pinablaE[8, 4] + 
   (5*pinablaE[2, 3]*pinablaE[8, 5])/4 + pinablaE[2, 2]*pinablaE[8, 6] + 
   (pinablaE[2, 1]*pinablaE[8, 7])/2, pinablaFp[2, 9, 9, 9] -> 
  (pinablaE[2, 8]*pinablaE[9, 1])/72 + (pinablaE[2, 7]*pinablaE[9, 2])/8 + 
   (pinablaE[2, 6]*pinablaE[9, 3])/2 + (7*pinablaE[2, 5]*pinablaE[9, 4])/6 + 
   (7*pinablaE[2, 4]*pinablaE[9, 5])/4 + (7*pinablaE[2, 3]*pinablaE[9, 6])/
    4 + (7*pinablaE[2, 2]*pinablaE[9, 7])/6 + (pinablaE[2, 1]*pinablaE[9, 8])/
    2, pinablaFp[2, 10, 10, 10] -> (pinablaE[2, 9]*pinablaE[10, 1])/90 + 
   (pinablaE[2, 8]*pinablaE[10, 2])/9 + (pinablaE[2, 7]*pinablaE[10, 3])/2 + 
   (4*pinablaE[2, 6]*pinablaE[10, 4])/3 + (7*pinablaE[2, 5]*pinablaE[10, 5])/
    3 + (14*pinablaE[2, 4]*pinablaE[10, 6])/5 + 
   (7*pinablaE[2, 3]*pinablaE[10, 7])/3 + (4*pinablaE[2, 2]*pinablaE[10, 8])/
    3 + (pinablaE[2, 1]*pinablaE[10, 9])/2, pinablaFp[2, 11, 11, 11] -> 
  (pinablaE[2, 10]*pinablaE[11, 1])/110 + (pinablaE[2, 9]*pinablaE[11, 2])/
    10 + (pinablaE[2, 8]*pinablaE[11, 3])/2 + 
   (3*pinablaE[2, 7]*pinablaE[11, 4])/2 + 3*pinablaE[2, 6]*pinablaE[11, 5] + 
   (21*pinablaE[2, 5]*pinablaE[11, 6])/5 + 
   (21*pinablaE[2, 4]*pinablaE[11, 7])/5 + 3*pinablaE[2, 3]*pinablaE[11, 8] + 
   (3*pinablaE[2, 2]*pinablaE[11, 9])/2 + (pinablaE[2, 1]*pinablaE[11, 10])/
    2, pinablaFp[2, 12, 12, 12] -> (pinablaE[2, 11]*pinablaE[12, 1])/132 + 
   (pinablaE[2, 10]*pinablaE[12, 2])/11 + (pinablaE[2, 9]*pinablaE[12, 3])/
    2 + (5*pinablaE[2, 8]*pinablaE[12, 4])/3 + 
   (15*pinablaE[2, 7]*pinablaE[12, 5])/4 + 6*pinablaE[2, 6]*pinablaE[12, 6] + 
   7*pinablaE[2, 5]*pinablaE[12, 7] + 6*pinablaE[2, 4]*pinablaE[12, 8] + 
   (15*pinablaE[2, 3]*pinablaE[12, 9])/4 + 
   (5*pinablaE[2, 2]*pinablaE[12, 10])/3 + (pinablaE[2, 1]*pinablaE[12, 11])/
    2, pinablaFp[3, 3, 2, 2] -> pinablaE[3, 1]^2/6, 
 pinablaFp[3, 3, 4, 4] -> (3*pinablaE[3, 2]^2)/4 + 
   (pinablaE[3, 1]*pinablaE[3, 3])/3, pinablaFp[3, 4, 3, 3] -> 
  (pinablaE[3, 2]*pinablaE[4, 1])/12 + (pinablaE[3, 1]*pinablaE[4, 2])/6, 
 pinablaFp[3, 4, 5, 5] -> (pinablaE[3, 4]*pinablaE[4, 1])/12 + 
   (9*pinablaE[3, 3]*pinablaE[4, 2])/20 + pinablaE[3, 2]*pinablaE[4, 3] + 
   (pinablaE[3, 1]*pinablaE[4, 4])/6, pinablaFp[3, 5, 4, 4] -> 
  (pinablaE[3, 3]*pinablaE[5, 1])/20 + (pinablaE[3, 2]*pinablaE[5, 2])/6 + 
   (pinablaE[3, 1]*pinablaE[5, 3])/6, pinablaFp[3, 5, 6, 6] -> 
  (pinablaE[3, 5]*pinablaE[5, 1])/20 + (19*pinablaE[3, 4]*pinablaE[5, 2])/
    60 + (17*pinablaE[3, 3]*pinablaE[5, 3])/20 + 
   (5*pinablaE[3, 2]*pinablaE[5, 4])/4 + (pinablaE[3, 1]*pinablaE[5, 5])/6, 
 pinablaFp[3, 6, 5, 5] -> (pinablaE[3, 4]*pinablaE[6, 1])/30 + 
   (3*pinablaE[3, 3]*pinablaE[6, 2])/20 + (pinablaE[3, 2]*pinablaE[6, 3])/4 + 
   (pinablaE[3, 1]*pinablaE[6, 4])/6, pinablaFp[3, 6, 7, 7] -> 
  (pinablaE[3, 6]*pinablaE[6, 1])/30 + (17*pinablaE[3, 5]*pinablaE[6, 2])/
    70 + (23*pinablaE[3, 4]*pinablaE[6, 3])/30 + 
   (41*pinablaE[3, 3]*pinablaE[6, 4])/30 + (3*pinablaE[3, 2]*pinablaE[6, 5])/
    2 + (pinablaE[3, 1]*pinablaE[6, 6])/6, pinablaFp[3, 7, 6, 6] -> 
  (pinablaE[3, 5]*pinablaE[7, 1])/42 + (2*pinablaE[3, 4]*pinablaE[7, 2])/15 + 
   (3*pinablaE[3, 3]*pinablaE[7, 3])/10 + (pinablaE[3, 2]*pinablaE[7, 4])/3 + 
   (pinablaE[3, 1]*pinablaE[7, 5])/6, pinablaFp[3, 7, 8, 8] -> 
  (pinablaE[3, 7]*pinablaE[7, 1])/42 + (11*pinablaE[3, 6]*pinablaE[7, 2])/
    56 + (5*pinablaE[3, 5]*pinablaE[7, 3])/7 + 
   (3*pinablaE[3, 4]*pinablaE[7, 4])/2 + 2*pinablaE[3, 3]*pinablaE[7, 5] + 
   (7*pinablaE[3, 2]*pinablaE[7, 6])/4 + (pinablaE[3, 1]*pinablaE[7, 7])/6, 
 pinablaFp[3, 8, 7, 7] -> (pinablaE[3, 6]*pinablaE[8, 1])/56 + 
   (5*pinablaE[3, 5]*pinablaE[8, 2])/42 + (pinablaE[3, 4]*pinablaE[8, 3])/3 + 
   (pinablaE[3, 3]*pinablaE[8, 4])/2 + (5*pinablaE[3, 2]*pinablaE[8, 5])/12 + 
   (pinablaE[3, 1]*pinablaE[8, 6])/6, pinablaFp[3, 8, 9, 9] -> 
  (pinablaE[3, 8]*pinablaE[8, 1])/56 + (83*pinablaE[3, 7]*pinablaE[8, 2])/
    504 + (19*pinablaE[3, 6]*pinablaE[8, 3])/28 + 
   (23*pinablaE[3, 5]*pinablaE[8, 4])/14 + (31*pinablaE[3, 4]*pinablaE[8, 5])/
    12 + (11*pinablaE[3, 3]*pinablaE[8, 6])/4 + 
   2*pinablaE[3, 2]*pinablaE[8, 7] + (pinablaE[3, 1]*pinablaE[8, 8])/6, 
 pinablaFp[3, 9, 8, 8] -> (pinablaE[3, 7]*pinablaE[9, 1])/72 + 
   (3*pinablaE[3, 6]*pinablaE[9, 2])/28 + (5*pinablaE[3, 5]*pinablaE[9, 3])/
    14 + (2*pinablaE[3, 4]*pinablaE[9, 4])/3 + 
   (3*pinablaE[3, 3]*pinablaE[9, 5])/4 + (pinablaE[3, 2]*pinablaE[9, 6])/2 + 
   (pinablaE[3, 1]*pinablaE[9, 7])/6, pinablaFp[3, 9, 10, 10] -> 
  (pinablaE[3, 9]*pinablaE[9, 1])/72 + (17*pinablaE[3, 8]*pinablaE[9, 2])/
    120 + (47*pinablaE[3, 7]*pinablaE[9, 3])/72 + 
   (43*pinablaE[3, 6]*pinablaE[9, 4])/24 + (13*pinablaE[3, 5]*pinablaE[9, 5])/
    4 + (49*pinablaE[3, 4]*pinablaE[9, 6])/12 + 
   (217*pinablaE[3, 3]*pinablaE[9, 7])/60 + (9*pinablaE[3, 2]*pinablaE[9, 8])/
    4 + (pinablaE[3, 1]*pinablaE[9, 9])/6, pinablaFp[3, 10, 9, 9] -> 
  (pinablaE[3, 8]*pinablaE[10, 1])/90 + (7*pinablaE[3, 7]*pinablaE[10, 2])/
    72 + (3*pinablaE[3, 6]*pinablaE[10, 3])/8 + 
   (5*pinablaE[3, 5]*pinablaE[10, 4])/6 + (7*pinablaE[3, 4]*pinablaE[10, 5])/
    6 + (21*pinablaE[3, 3]*pinablaE[10, 6])/20 + 
   (7*pinablaE[3, 2]*pinablaE[10, 7])/12 + (pinablaE[3, 1]*pinablaE[10, 8])/
    6, pinablaFp[3, 10, 11, 11] -> (pinablaE[3, 10]*pinablaE[10, 1])/90 + 
   (41*pinablaE[3, 9]*pinablaE[10, 2])/330 + 
   (19*pinablaE[3, 8]*pinablaE[10, 3])/30 + 
   (35*pinablaE[3, 7]*pinablaE[10, 4])/18 + 4*pinablaE[3, 6]*
    pinablaE[10, 5] + (29*pinablaE[3, 5]*pinablaE[10, 6])/5 + 
   (91*pinablaE[3, 4]*pinablaE[10, 7])/15 + 
   (23*pinablaE[3, 3]*pinablaE[10, 8])/5 + (5*pinablaE[3, 2]*pinablaE[10, 9])/
    2 + (pinablaE[3, 1]*pinablaE[10, 10])/6, pinablaFp[3, 11, 10, 10] -> 
  (pinablaE[3, 9]*pinablaE[11, 1])/110 + (4*pinablaE[3, 8]*pinablaE[11, 2])/
    45 + (7*pinablaE[3, 7]*pinablaE[11, 3])/18 + 
   pinablaE[3, 6]*pinablaE[11, 4] + (5*pinablaE[3, 5]*pinablaE[11, 5])/3 + 
   (28*pinablaE[3, 4]*pinablaE[11, 6])/15 + 
   (7*pinablaE[3, 3]*pinablaE[11, 7])/5 + (2*pinablaE[3, 2]*pinablaE[11, 8])/
    3 + (pinablaE[3, 1]*pinablaE[11, 9])/6, pinablaFp[3, 11, 12, 12] -> 
  (pinablaE[3, 11]*pinablaE[11, 1])/110 + 
   (73*pinablaE[3, 10]*pinablaE[11, 2])/660 + 
   (34*pinablaE[3, 9]*pinablaE[11, 3])/55 + 
   (21*pinablaE[3, 8]*pinablaE[11, 4])/10 + 
   (29*pinablaE[3, 7]*pinablaE[11, 5])/6 + 
   (159*pinablaE[3, 6]*pinablaE[11, 6])/20 + 
   (48*pinablaE[3, 5]*pinablaE[11, 7])/5 + 
   (43*pinablaE[3, 4]*pinablaE[11, 8])/5 + 
   (57*pinablaE[3, 3]*pinablaE[11, 9])/10 + 
   (11*pinablaE[3, 2]*pinablaE[11, 10])/4 + (pinablaE[3, 1]*pinablaE[11, 11])/
    6, pinablaFp[4, 4, 2, 2] -> pinablaE[4, 1]^2/12, 
 pinablaFp[4, 4, 4, 4] -> pinablaE[4, 2]^2/4 + 
   (pinablaE[4, 1]*pinablaE[4, 3])/6, pinablaFp[4, 4, 6, 6] -> 
  (5*pinablaE[4, 3]^2)/3 + (17*pinablaE[4, 2]*pinablaE[4, 4])/15 + 
   (pinablaE[4, 1]*pinablaE[4, 5])/6, pinablaFp[4, 5, 3, 3] -> 
  (pinablaE[4, 2]*pinablaE[5, 1])/20 + (pinablaE[4, 1]*pinablaE[5, 2])/12, 
 pinablaFp[4, 5, 5, 5] -> (pinablaE[4, 4]*pinablaE[5, 1])/20 + 
   (2*pinablaE[4, 3]*pinablaE[5, 2])/9 + (pinablaE[4, 2]*pinablaE[5, 3])/3 + 
   (pinablaE[4, 1]*pinablaE[5, 4])/12, pinablaFp[4, 5, 7, 7] -> 
  (pinablaE[4, 6]*pinablaE[5, 1])/20 + (23*pinablaE[4, 5]*pinablaE[5, 2])/
    60 + (271*pinablaE[4, 4]*pinablaE[5, 3])/210 + 
   (5*pinablaE[4, 3]*pinablaE[5, 4])/2 + (41*pinablaE[4, 2]*pinablaE[5, 5])/
    60 + (pinablaE[4, 1]*pinablaE[5, 6])/12, pinablaFp[4, 6, 4, 4] -> 
  (pinablaE[4, 3]*pinablaE[6, 1])/30 + (pinablaE[4, 2]*pinablaE[6, 2])/10 + 
   (pinablaE[4, 1]*pinablaE[6, 3])/12, pinablaFp[4, 6, 6, 6] -> 
  (pinablaE[4, 5]*pinablaE[6, 1])/30 + (79*pinablaE[4, 4]*pinablaE[6, 2])/
    420 + (5*pinablaE[4, 3]*pinablaE[6, 3])/12 + 
   (5*pinablaE[4, 2]*pinablaE[6, 4])/12 + (pinablaE[4, 1]*pinablaE[6, 5])/12, 
 pinablaFp[4, 6, 8, 8] -> (pinablaE[4, 7]*pinablaE[6, 1])/30 + 
   (2*pinablaE[4, 6]*pinablaE[6, 2])/7 + (61*pinablaE[4, 5]*pinablaE[6, 3])/
    56 + (17*pinablaE[4, 4]*pinablaE[6, 4])/7 + 
   (7*pinablaE[4, 3]*pinablaE[6, 5])/2 + (4*pinablaE[4, 2]*pinablaE[6, 6])/
    5 + (pinablaE[4, 1]*pinablaE[6, 7])/12, pinablaFp[4, 7, 5, 5] -> 
  (pinablaE[4, 4]*pinablaE[7, 1])/42 + (pinablaE[4, 3]*pinablaE[7, 2])/10 + 
   (3*pinablaE[4, 2]*pinablaE[7, 3])/20 + (pinablaE[4, 1]*pinablaE[7, 4])/12, 
 pinablaFp[4, 7, 7, 7] -> (pinablaE[4, 6]*pinablaE[7, 1])/42 + 
   (9*pinablaE[4, 5]*pinablaE[7, 2])/56 + (19*pinablaE[4, 4]*pinablaE[7, 3])/
    42 + (2*pinablaE[4, 3]*pinablaE[7, 4])/3 + 
   (pinablaE[4, 2]*pinablaE[7, 5])/2 + (pinablaE[4, 1]*pinablaE[7, 6])/12, 
 pinablaFp[4, 7, 9, 9] -> (pinablaE[4, 8]*pinablaE[7, 1])/42 + 
   (19*pinablaE[4, 7]*pinablaE[7, 2])/84 + 
   (487*pinablaE[4, 6]*pinablaE[7, 3])/504 + 
   (137*pinablaE[4, 5]*pinablaE[7, 4])/56 + 
   (57*pinablaE[4, 4]*pinablaE[7, 5])/14 + (14*pinablaE[4, 3]*pinablaE[7, 6])/
    3 + (11*pinablaE[4, 2]*pinablaE[7, 7])/12 + 
   (pinablaE[4, 1]*pinablaE[7, 8])/12, pinablaFp[4, 8, 6, 6] -> 
  (pinablaE[4, 5]*pinablaE[8, 1])/56 + (2*pinablaE[4, 4]*pinablaE[8, 2])/21 + 
   (pinablaE[4, 3]*pinablaE[8, 3])/5 + (pinablaE[4, 2]*pinablaE[8, 4])/5 + 
   (pinablaE[4, 1]*pinablaE[8, 5])/12, pinablaFp[4, 8, 8, 8] -> 
  (pinablaE[4, 7]*pinablaE[8, 1])/56 + (211*pinablaE[4, 6]*pinablaE[8, 2])/
    1512 + (79*pinablaE[4, 5]*pinablaE[8, 3])/168 + 
   (37*pinablaE[4, 4]*pinablaE[8, 4])/42 + (35*pinablaE[4, 3]*pinablaE[8, 5])/
    36 + (7*pinablaE[4, 2]*pinablaE[8, 6])/12 + 
   (pinablaE[4, 1]*pinablaE[8, 7])/12, pinablaFp[4, 8, 10, 10] -> 
  (pinablaE[4, 9]*pinablaE[8, 1])/56 + (47*pinablaE[4, 8]*pinablaE[8, 2])/
    252 + (557*pinablaE[4, 7]*pinablaE[8, 3])/630 + 
   (211*pinablaE[4, 6]*pinablaE[8, 4])/84 + 
   (799*pinablaE[4, 5]*pinablaE[8, 5])/168 + 
   (265*pinablaE[4, 4]*pinablaE[8, 6])/42 + 6*pinablaE[4, 3]*pinablaE[8, 7] + 
   (31*pinablaE[4, 2]*pinablaE[8, 8])/30 + (pinablaE[4, 1]*pinablaE[8, 9])/
    12, pinablaFp[4, 9, 7, 7] -> (pinablaE[4, 6]*pinablaE[9, 1])/72 + 
   (5*pinablaE[4, 5]*pinablaE[9, 2])/56 + (5*pinablaE[4, 4]*pinablaE[9, 3])/
    21 + (pinablaE[4, 3]*pinablaE[9, 4])/3 + (pinablaE[4, 2]*pinablaE[9, 5])/
    4 + (pinablaE[4, 1]*pinablaE[9, 6])/12, pinablaFp[4, 9, 9, 9] -> 
  (pinablaE[4, 8]*pinablaE[9, 1])/72 + (31*pinablaE[4, 7]*pinablaE[9, 2])/
    252 + (121*pinablaE[4, 6]*pinablaE[9, 3])/252 + 
   (181*pinablaE[4, 5]*pinablaE[9, 4])/168 + 
   (127*pinablaE[4, 4]*pinablaE[9, 5])/84 + (4*pinablaE[4, 3]*pinablaE[9, 6])/
    3 + (2*pinablaE[4, 2]*pinablaE[9, 7])/3 + (pinablaE[4, 1]*pinablaE[9, 8])/
    12, pinablaFp[4, 9, 11, 11] -> (pinablaE[4, 10]*pinablaE[9, 1])/72 + 
   (19*pinablaE[4, 9]*pinablaE[9, 2])/120 + 
   (109*pinablaE[4, 8]*pinablaE[9, 3])/132 + 
   (469*pinablaE[4, 7]*pinablaE[9, 4])/180 + 
   (133*pinablaE[4, 6]*pinablaE[9, 5])/24 + 
   (67*pinablaE[4, 5]*pinablaE[9, 6])/8 + (277*pinablaE[4, 4]*pinablaE[9, 7])/
    30 + (15*pinablaE[4, 3]*pinablaE[9, 8])/2 + 
   (23*pinablaE[4, 2]*pinablaE[9, 9])/20 + (pinablaE[4, 1]*pinablaE[9, 10])/
    12, pinablaFp[4, 10, 8, 8] -> (pinablaE[4, 7]*pinablaE[10, 1])/90 + 
   (pinablaE[4, 6]*pinablaE[10, 2])/12 + (15*pinablaE[4, 5]*pinablaE[10, 3])/
    56 + (10*pinablaE[4, 4]*pinablaE[10, 4])/21 + 
   (pinablaE[4, 3]*pinablaE[10, 5])/2 + (3*pinablaE[4, 2]*pinablaE[10, 6])/
    10 + (pinablaE[4, 1]*pinablaE[10, 7])/12, pinablaFp[4, 10, 10, 10] -> 
  (pinablaE[4, 9]*pinablaE[10, 1])/90 + (29*pinablaE[4, 8]*pinablaE[10, 2])/
    264 + (35*pinablaE[4, 7]*pinablaE[10, 3])/72 + 
   (91*pinablaE[4, 6]*pinablaE[10, 4])/72 + 
   (17*pinablaE[4, 5]*pinablaE[10, 5])/8 + 
   (143*pinablaE[4, 4]*pinablaE[10, 6])/60 + 
   (7*pinablaE[4, 3]*pinablaE[10, 7])/4 + (3*pinablaE[4, 2]*pinablaE[10, 8])/
    4 + (pinablaE[4, 1]*pinablaE[10, 9])/12, pinablaFp[4, 10, 12, 12] -> 
  (pinablaE[4, 11]*pinablaE[10, 1])/90 + (68*pinablaE[4, 10]*pinablaE[10, 2])/
    495 + (1549*pinablaE[4, 9]*pinablaE[10, 3])/1980 + 
   (269*pinablaE[4, 8]*pinablaE[10, 4])/99 + 
   (289*pinablaE[4, 7]*pinablaE[10, 5])/45 + 
   (491*pinablaE[4, 6]*pinablaE[10, 6])/45 + 
   (823*pinablaE[4, 5]*pinablaE[10, 7])/60 + 
   (194*pinablaE[4, 4]*pinablaE[10, 8])/15 + 
   (55*pinablaE[4, 3]*pinablaE[10, 9])/6 + 
   (19*pinablaE[4, 2]*pinablaE[10, 10])/15 + 
   (pinablaE[4, 1]*pinablaE[10, 11])/12, pinablaFp[5, 5, 2, 2] -> 
  pinablaE[5, 1]^2/20, pinablaFp[5, 5, 4, 4] -> 
  (23*pinablaE[5, 2]^2)/180 + (pinablaE[5, 1]*pinablaE[5, 3])/10, 
 pinablaFp[5, 5, 6, 6] -> (5*pinablaE[5, 3]^2)/9 + 
   (5*pinablaE[5, 2]*pinablaE[5, 4])/9 + (pinablaE[5, 1]*pinablaE[5, 5])/10, 
 pinablaFp[5, 5, 8, 8] -> (35*pinablaE[5, 4]^2)/8 + 
   (51*pinablaE[5, 3]*pinablaE[5, 5])/14 + (9*pinablaE[5, 2]*pinablaE[5, 6])/
    10 + (pinablaE[5, 1]*pinablaE[5, 7])/10, pinablaFp[5, 6, 3, 3] -> 
  (pinablaE[5, 2]*pinablaE[6, 1])/30 + (pinablaE[5, 1]*pinablaE[6, 2])/20, 
 pinablaFp[5, 6, 5, 5] -> (pinablaE[5, 4]*pinablaE[6, 1])/30 + 
   (2*pinablaE[5, 3]*pinablaE[6, 2])/15 + (31*pinablaE[5, 2]*pinablaE[6, 3])/
    180 + (pinablaE[5, 1]*pinablaE[6, 4])/20, 
 pinablaFp[5, 6, 7, 7] -> (pinablaE[5, 6]*pinablaE[6, 1])/30 + 
   (19*pinablaE[5, 5]*pinablaE[6, 2])/84 + (5*pinablaE[5, 4]*pinablaE[6, 3])/
    8 + (5*pinablaE[5, 3]*pinablaE[6, 4])/6 + (pinablaE[5, 2]*pinablaE[6, 5])/
    3 + (pinablaE[5, 1]*pinablaE[6, 6])/20, pinablaFp[5, 6, 9, 9] -> 
  (pinablaE[5, 8]*pinablaE[6, 1])/30 + (23*pinablaE[5, 7]*pinablaE[6, 2])/
    70 + (411*pinablaE[5, 6]*pinablaE[6, 3])/280 + 
   (1979*pinablaE[5, 5]*pinablaE[6, 4])/504 + 
   7*pinablaE[5, 4]*pinablaE[6, 5] + (171*pinablaE[5, 3]*pinablaE[6, 6])/70 + 
   (31*pinablaE[5, 2]*pinablaE[6, 7])/60 + (pinablaE[5, 1]*pinablaE[6, 8])/
    20, pinablaFp[5, 7, 4, 4] -> (pinablaE[5, 3]*pinablaE[7, 1])/42 + 
   (pinablaE[5, 2]*pinablaE[7, 2])/15 + (pinablaE[5, 1]*pinablaE[7, 3])/20, 
 pinablaFp[5, 7, 6, 6] -> (pinablaE[5, 5]*pinablaE[7, 1])/42 + 
   (pinablaE[5, 4]*pinablaE[7, 2])/8 + (pinablaE[5, 3]*pinablaE[7, 3])/4 + 
   (13*pinablaE[5, 2]*pinablaE[7, 4])/60 + (pinablaE[5, 1]*pinablaE[7, 5])/
    20, pinablaFp[5, 7, 8, 8] -> (pinablaE[5, 7]*pinablaE[7, 1])/42 + 
   (79*pinablaE[5, 6]*pinablaE[7, 2])/420 + 
   (961*pinablaE[5, 5]*pinablaE[7, 3])/1512 + 
   (7*pinablaE[5, 4]*pinablaE[7, 4])/6 + (7*pinablaE[5, 3]*pinablaE[7, 5])/
    6 + (7*pinablaE[5, 2]*pinablaE[7, 6])/18 + 
   (pinablaE[5, 1]*pinablaE[7, 7])/20, pinablaFp[5, 7, 10, 10] -> 
  (pinablaE[5, 9]*pinablaE[7, 1])/42 + (43*pinablaE[5, 8]*pinablaE[7, 2])/
    168 + (211*pinablaE[5, 7]*pinablaE[7, 3])/168 + 
   (9377*pinablaE[5, 6]*pinablaE[7, 4])/2520 + 
   (3739*pinablaE[5, 5]*pinablaE[7, 5])/504 + 
   (21*pinablaE[5, 4]*pinablaE[7, 6])/2 + (265*pinablaE[5, 3]*pinablaE[7, 7])/
    84 + (7*pinablaE[5, 2]*pinablaE[7, 8])/12 + 
   (pinablaE[5, 1]*pinablaE[7, 9])/20, pinablaFp[5, 8, 5, 5] -> 
  (pinablaE[5, 4]*pinablaE[8, 1])/56 + (pinablaE[5, 3]*pinablaE[8, 2])/14 + 
   (pinablaE[5, 2]*pinablaE[8, 3])/10 + (pinablaE[5, 1]*pinablaE[8, 4])/20, 
 pinablaFp[5, 8, 7, 7] -> (pinablaE[5, 6]*pinablaE[8, 1])/56 + 
   (173*pinablaE[5, 5]*pinablaE[8, 2])/1512 + 
   (3*pinablaE[5, 4]*pinablaE[8, 3])/10 + (2*pinablaE[5, 3]*pinablaE[8, 4])/
    5 + (47*pinablaE[5, 2]*pinablaE[8, 5])/180 + 
   (pinablaE[5, 1]*pinablaE[8, 6])/20, pinablaFp[5, 8, 9, 9] -> 
  (pinablaE[5, 8]*pinablaE[8, 1])/56 + (121*pinablaE[5, 7]*pinablaE[8, 2])/
    756 + (2383*pinablaE[5, 6]*pinablaE[8, 3])/3780 + 
   (2141*pinablaE[5, 5]*pinablaE[8, 4])/1512 + 
   (35*pinablaE[5, 4]*pinablaE[8, 5])/18 + (14*pinablaE[5, 3]*pinablaE[8, 6])/
    9 + (4*pinablaE[5, 2]*pinablaE[8, 7])/9 + (pinablaE[5, 1]*pinablaE[8, 8])/
    20, pinablaFp[5, 8, 11, 11] -> (pinablaE[5, 10]*pinablaE[8, 1])/56 + 
   (5*pinablaE[5, 9]*pinablaE[8, 2])/24 + (67*pinablaE[5, 8]*pinablaE[8, 3])/
    60 + (801*pinablaE[5, 7]*pinablaE[8, 4])/220 + 
   (967*pinablaE[5, 6]*pinablaE[8, 5])/120 + 
   (307*pinablaE[5, 5]*pinablaE[8, 6])/24 + 15*pinablaE[5, 4]*
    pinablaE[8, 7] + (277*pinablaE[5, 3]*pinablaE[8, 8])/70 + 
   (13*pinablaE[5, 2]*pinablaE[8, 9])/20 + (pinablaE[5, 1]*pinablaE[8, 10])/
    20, pinablaFp[5, 9, 6, 6] -> (pinablaE[5, 5]*pinablaE[9, 1])/72 + 
   (pinablaE[5, 4]*pinablaE[9, 2])/14 + (pinablaE[5, 3]*pinablaE[9, 3])/7 + 
   (2*pinablaE[5, 2]*pinablaE[9, 4])/15 + (pinablaE[5, 1]*pinablaE[9, 5])/20, 
 pinablaFp[5, 9, 8, 8] -> (pinablaE[5, 7]*pinablaE[9, 1])/72 + 
   (263*pinablaE[5, 6]*pinablaE[9, 2])/2520 + 
   (505*pinablaE[5, 5]*pinablaE[9, 3])/1512 + 
   (7*pinablaE[5, 4]*pinablaE[9, 4])/12 + (7*pinablaE[5, 3]*pinablaE[9, 5])/
    12 + (11*pinablaE[5, 2]*pinablaE[9, 6])/36 + 
   (pinablaE[5, 1]*pinablaE[9, 7])/20, pinablaFp[5, 9, 10, 10] -> 
  (pinablaE[5, 9]*pinablaE[9, 1])/72 + (5*pinablaE[5, 8]*pinablaE[9, 2])/36 + 
   (41*pinablaE[5, 7]*pinablaE[9, 3])/66 + 
   (293*pinablaE[5, 6]*pinablaE[9, 4])/180 + 
   (197*pinablaE[5, 5]*pinablaE[9, 5])/72 + 3*pinablaE[5, 4]*pinablaE[9, 6] + 
   2*pinablaE[5, 3]*pinablaE[9, 7] + (pinablaE[5, 2]*pinablaE[9, 8])/2 + 
   (pinablaE[5, 1]*pinablaE[9, 9])/20, pinablaFp[5, 9, 12, 12] -> 
  (pinablaE[5, 11]*pinablaE[9, 1])/72 + (7*pinablaE[5, 10]*pinablaE[9, 2])/
    40 + (269*pinablaE[5, 9]*pinablaE[9, 3])/264 + 
   (14387*pinablaE[5, 8]*pinablaE[9, 4])/3960 + 
   (3899*pinablaE[5, 7]*pinablaE[9, 5])/440 + 
   (1877*pinablaE[5, 6]*pinablaE[9, 6])/120 + 
   (7421*pinablaE[5, 5]*pinablaE[9, 7])/360 + 
   (165*pinablaE[5, 4]*pinablaE[9, 8])/8 + (97*pinablaE[5, 3]*pinablaE[9, 9])/
    20 + (43*pinablaE[5, 2]*pinablaE[9, 10])/60 + 
   (pinablaE[5, 1]*pinablaE[9, 11])/20, pinablaFp[6, 6, 2, 2] -> 
  pinablaE[6, 1]^2/30, pinablaFp[6, 6, 4, 4] -> 
  (11*pinablaE[6, 2]^2)/140 + (pinablaE[6, 1]*pinablaE[6, 3])/15, 
 pinablaFp[6, 6, 6, 6] -> (7*pinablaE[6, 3]^2)/24 + 
   (pinablaE[6, 2]*pinablaE[6, 4])/3 + (pinablaE[6, 1]*pinablaE[6, 5])/15, 
 pinablaFp[6, 6, 8, 8] -> (35*pinablaE[6, 4]^2)/24 + 
   (7*pinablaE[6, 3]*pinablaE[6, 5])/4 + (37*pinablaE[6, 2]*pinablaE[6, 6])/
    70 + (pinablaE[6, 1]*pinablaE[6, 7])/15, pinablaFp[6, 6, 10, 10] -> 
  (63*pinablaE[6, 5]^2)/5 + (3739*pinablaE[6, 4]*pinablaE[6, 6])/315 + 
   (799*pinablaE[6, 3]*pinablaE[6, 7])/210 + 
   (26*pinablaE[6, 2]*pinablaE[6, 8])/35 + (pinablaE[6, 1]*pinablaE[6, 9])/
    15, pinablaFp[6, 7, 3, 3] -> (pinablaE[6, 2]*pinablaE[7, 1])/42 + 
   (pinablaE[6, 1]*pinablaE[7, 2])/30, pinablaFp[6, 7, 5, 5] -> 
  (pinablaE[6, 4]*pinablaE[7, 1])/42 + (5*pinablaE[6, 3]*pinablaE[7, 2])/56 + 
   (3*pinablaE[6, 2]*pinablaE[7, 3])/28 + (pinablaE[6, 1]*pinablaE[7, 4])/30, 
 pinablaFp[6, 7, 7, 7] -> (pinablaE[6, 6]*pinablaE[7, 1])/42 + 
   (3*pinablaE[6, 5]*pinablaE[7, 2])/20 + (3*pinablaE[6, 4]*pinablaE[7, 3])/
    8 + (53*pinablaE[6, 3]*pinablaE[7, 4])/120 + 
   (pinablaE[6, 2]*pinablaE[7, 5])/5 + (pinablaE[6, 1]*pinablaE[7, 6])/30, 
 pinablaFp[6, 7, 9, 9] -> (pinablaE[6, 8]*pinablaE[7, 1])/42 + 
   (181*pinablaE[6, 7]*pinablaE[7, 2])/840 + 
   (2141*pinablaE[6, 6]*pinablaE[7, 3])/2520 + 
   (28*pinablaE[6, 5]*pinablaE[7, 4])/15 + (7*pinablaE[6, 4]*pinablaE[7, 5])/
    3 + (7*pinablaE[6, 3]*pinablaE[7, 6])/6 + 
   (127*pinablaE[6, 2]*pinablaE[7, 7])/420 + (pinablaE[6, 1]*pinablaE[7, 8])/
    30, pinablaFp[6, 7, 11, 11] -> (pinablaE[6, 10]*pinablaE[7, 1])/42 + 
   (2*pinablaE[6, 9]*pinablaE[7, 2])/7 + (19*pinablaE[6, 8]*pinablaE[7, 3])/
    12 + (967*pinablaE[6, 7]*pinablaE[7, 4])/180 + 
   (4117*pinablaE[6, 6]*pinablaE[7, 5])/330 + 
   21*pinablaE[6, 5]*pinablaE[7, 6] + (307*pinablaE[6, 4]*pinablaE[7, 7])/
    36 + (67*pinablaE[6, 3]*pinablaE[7, 8])/28 + 
   (29*pinablaE[6, 2]*pinablaE[7, 9])/70 + (pinablaE[6, 1]*pinablaE[7, 10])/
    30, pinablaFp[6, 8, 4, 4] -> (pinablaE[6, 3]*pinablaE[8, 1])/56 + 
   (pinablaE[6, 2]*pinablaE[8, 2])/21 + (pinablaE[6, 1]*pinablaE[8, 3])/30, 
 pinablaFp[6, 8, 6, 6] -> (pinablaE[6, 5]*pinablaE[8, 1])/56 + 
   (5*pinablaE[6, 4]*pinablaE[8, 2])/56 + (47*pinablaE[6, 3]*pinablaE[8, 3])/
    280 + (19*pinablaE[6, 2]*pinablaE[8, 4])/140 + 
   (pinablaE[6, 1]*pinablaE[8, 5])/30, pinablaFp[6, 8, 8, 8] -> 
  (pinablaE[6, 7]*pinablaE[8, 1])/56 + (101*pinablaE[6, 6]*pinablaE[8, 2])/
    756 + (21*pinablaE[6, 5]*pinablaE[8, 3])/50 + 
   (7*pinablaE[6, 4]*pinablaE[8, 4])/10 + (28*pinablaE[6, 3]*pinablaE[8, 5])/
    45 + (7*pinablaE[6, 2]*pinablaE[8, 6])/30 + 
   (pinablaE[6, 1]*pinablaE[8, 7])/30, pinablaFp[6, 8, 10, 10] -> 
  (pinablaE[6, 9]*pinablaE[8, 1])/56 + (13*pinablaE[6, 8]*pinablaE[8, 2])/
    72 + (293*pinablaE[6, 7]*pinablaE[8, 3])/360 + 
   (2813*pinablaE[6, 6]*pinablaE[8, 4])/1320 + 
   (7*pinablaE[6, 5]*pinablaE[8, 5])/2 + (7*pinablaE[6, 4]*pinablaE[8, 6])/
    2 + (3*pinablaE[6, 3]*pinablaE[8, 7])/2 + 
   (143*pinablaE[6, 2]*pinablaE[8, 8])/420 + (pinablaE[6, 1]*pinablaE[8, 9])/
    30, pinablaFp[6, 8, 12, 12] -> (pinablaE[6, 11]*pinablaE[8, 1])/56 + 
   (29*pinablaE[6, 10]*pinablaE[8, 2])/126 + 
   (289*pinablaE[6, 9]*pinablaE[8, 3])/210 + 
   (557*pinablaE[6, 8]*pinablaE[8, 4])/110 + 
   (25391*pinablaE[6, 7]*pinablaE[8, 5])/1980 + 
   (7817*pinablaE[6, 6]*pinablaE[8, 6])/330 + 
   33*pinablaE[6, 5]*pinablaE[8, 7] + (7421*pinablaE[6, 4]*pinablaE[8, 8])/
    630 + (823*pinablaE[6, 3]*pinablaE[8, 9])/280 + 
   (16*pinablaE[6, 2]*pinablaE[8, 10])/35 + (pinablaE[6, 1]*pinablaE[8, 11])/
    30, pinablaFp[7, 7, 2, 2] -> pinablaE[7, 1]^2/42, 
 pinablaFp[7, 7, 4, 4] -> (3*pinablaE[7, 2]^2)/56 + 
   (pinablaE[7, 1]*pinablaE[7, 3])/21, pinablaFp[7, 7, 6, 6] -> 
  (31*pinablaE[7, 3]^2)/168 + (47*pinablaE[7, 2]*pinablaE[7, 4])/210 + 
   (pinablaE[7, 1]*pinablaE[7, 5])/21, pinablaFp[7, 7, 8, 8] -> 
  (469*pinablaE[7, 4]^2)/600 + (21*pinablaE[7, 3]*pinablaE[7, 5])/20 + 
   (7*pinablaE[7, 2]*pinablaE[7, 6])/20 + (pinablaE[7, 1]*pinablaE[7, 7])/21, 
 pinablaFp[7, 7, 10, 10] -> (21*pinablaE[7, 5]^2)/5 + 
   (28*pinablaE[7, 4]*pinablaE[7, 6])/5 + (197*pinablaE[7, 3]*pinablaE[7, 7])/
    90 + (17*pinablaE[7, 2]*pinablaE[7, 8])/35 + 
   (pinablaE[7, 1]*pinablaE[7, 9])/21, pinablaFp[7, 7, 12, 12] -> 
  (77*pinablaE[7, 6]^2)/2 + (7817*pinablaE[7, 5]*pinablaE[7, 7])/198 + 
   (1877*pinablaE[7, 4]*pinablaE[7, 8])/126 + 
   (491*pinablaE[7, 3]*pinablaE[7, 9])/126 + 
   (53*pinablaE[7, 2]*pinablaE[7, 10])/84 + (pinablaE[7, 1]*pinablaE[7, 11])/
    21}


==> anc/Poincare_Fmks_Ancillary.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    750244,      13209]
NotebookOptionsPosition[    741781,      13048]
NotebookOutlinePosition[    742180,      13064]
CellTagsIndexPosition[    742137,      13061]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\
Ancillary file to \[OpenCurlyDoubleQuote]Poincar\[EAcute] series for modular \
graph functions at depth two, Parts I & II\[CloseCurlyDoubleQuote] 
(arXiv:2109.05017 and arXiv:2019:05018)
by Daniele Dorigoni, Axel Kleinschmidt and Oliver Schlotterer\
\>", "Chapter",
 CellChangeTimes->{{3.839066789729855*^9, 3.839066852514525*^9}, 
   3.839245839126738*^9, {3.840248904262718*^9, 3.840248909724206*^9}, {
   3.84069664199844*^9, 3.8406966565936747`*^9}, {3.840697066680067*^9, 
   3.840697069145011*^9}},ExpressionUUID->"b6ed7ee5-f293-4e84-bc27-\
264c4dcd6e4f"],

Cell["\<\
January 2022

The file requires to be stored in the same directory as the data .txt files \
in which the lengthier expressions are stored.\
\>", "Text",
 CellChangeTimes->{{3.8402489117654963`*^9, 3.84024891411742*^9}, {
  3.8402716748920717`*^9, 3.840271695219009*^9}, {3.840272442739057*^9, 
  3.8402724524581738`*^9}, {3.8507137334981813`*^9, 
  3.850713737736171*^9}},ExpressionUUID->"e15b5a4f-7457-4b14-b829-\
4aec0ec058f5"],

Cell[CellGroupData[{

Cell[TextData[{
 "List of alphabar[ ",
 Cell[BoxData[
  FormBox[
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["j", "1"], ",", 
     SubscriptBox["j", "2"]}]}], TraditionalForm]],ExpressionUUID->
  "ddcf25d3-c475-4a80-bb3c-22b28cb5f0a9"],
 "}, ",
 Cell[BoxData[
  FormBox[
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["k", "1"], ",", 
     SubscriptBox["k", "2"]}]}], TraditionalForm]],ExpressionUUID->
  "d44facb5-59cb-4879-8bcf-2d4537bc1858"],
 "} ] with ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["k", "1"], "\[LessEqual]", 
    SubscriptBox["k", "2"]}], TraditionalForm]],ExpressionUUID->
  "fc55d555-8248-4872-977a-54ed33eb8e19"],
 " and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["k", "1"], TraditionalForm]],ExpressionUUID->
  "e673eb5e-5ba3-4a51-9f70-4fab4274e9a9"],
 "+",
 Cell[BoxData[
  FormBox[
   SubscriptBox["k", "2"], TraditionalForm]],ExpressionUUID->
  "61dd4bd7-ab93-479e-9c48-83f68d5e0ff0"],
 "\[LessEqual]28"
}], "Section",
 CellChangeTimes->{{3.83646037027264*^9, 3.836460408552717*^9}, {
  3.840164878866396*^9, 3.840164905309708*^9}, {3.8401650724164886`*^9, 
  3.84016509194389*^9}},ExpressionUUID->"9aefa175-3439-4a15-8551-\
96cb7fb90d3f"],

Cell[TextData[{
 "This is the list of the antiholomorphic integration constants\n\n\
alphabar[{j1,j2},{k1,k2}] = ",
 Cell[GraphicsData["PDF", "\<\
9E14ARda;S<:9LCUl^G[Yo>Pd<C62S@P<21_HVX:?3`P;daUKVMdJ20e830PDR0_
AVU/M6Eb82m6K65dIDAUHfmTIB0n?PYcM79UHFd:N06eEM]^hTP@OIn_j<gCSZ8a
gEemZIIVAS8H2?L0STWl/P9SH[1a`910n?Y]4eJkfYeiR3HSbnY[eNWCYjYjBhIT
BjSmV0:2TQ@aVI2LD0L<TX=M0dNMeln]`kU0P/;QTRTB[Ll[Jb:T@hghA4U6aVN7
ocCj`RQ31bDWGj`eMIR1d[;Z4n<HaMnlGkXL`J5J4lF=Ph2Oo3FYn:nL<>8_b>no
OBKnR]Cmo`UQ784F`Qh5SKi0R0n5<<;A88P2jAPV;a3b0[5j?`_U60eh_^a;Ua]k
YJ0/Q704IaL8MH5PkhOh[aK0Q0=F]Eo80VaP22Uo`X9o10]^]F36/^1PXneODZC_
AoRA5<H1SAJ1>d;m1O71DX23k1Mb:8D`Y/bk7g7h42702V2_ibMiMoFg4VE10^8G
IHFP3ZGD9WodeR_kIJdjCkl=V3IJ6F0Pd4[<Y:K8Q>AJL=30=1DPUCI8=KF]i1:5
<4I9PhIYXAGBdXH[ZY5BSQ9@:b[AB8T:^5H:=C;=Y:2RW0G9120Gb[XG`1U`QFS/
T:7MS<92f9n216d;Y455;AZSDR/Y6DM>]N922T>YXH06^3DFE5/`U1A]:S00HgfG
J?K2U=g5^@eQI4XRABT=F5@>UZfUJ:TSEi`:9XBfi>eQ`IiF<jC6a[`aR8a;J/m>
^F8XV2gNeZnje5FOGL[5efbjSho;?MTUDoK7K;Z;UOQfUKNj2hK=ESJlXb`bf]AN
oE6gESghdKN[kjk[e[[i<YZ5GWNljk^=eT=n_ghf@L1EKCA[17MIIaC6FJ]HkQiZ
UF7ReL:lV?Wn<Tc2IFM2Jo=GXEjNQYTkfYmD<ce=Jo]4?5cO[RZAC4j;UET6]J8K
[bJC;9]?V0U?cD[N;f8nQjPK;k91LcOfQZeJ_C^J_mcDTeE66mFkgRBiLG?_/LMG
lPUOkVJ6Ee??CoOl:GXL_CcNKR<c;[aaV/DRB]_kSAVd7eU:3gGE=j_WP@O@B@m^
<H`a7b9N=nlgfO6HKI[=e8DG>=8l195<>/5^?Lf:]3Eo31]IhgkN>AddQ5kM_Jlf
V^gYj`=k7TE9KmNXgOGJNIYWBMF>fTHeEnW0mCK]OOoD_YhNPf:ckQim5Df20I^S
Ga^Zm<J=[oEn=?>NaiR9XQ:7k<6<MICL]Yj2WMOFWGilZQn2mC[ShBKZ]5[KOWoR
;[Mm7KCMgZkGZ2/a>``>XJS4XnIDQ^ei9hAid2Z2BA;NN0UO]V3LVMf<1m_WabT;
jUim<GKc_C^;Ee6l6ReFQlXbfXm5b:=3mCZkKK9C74CCYm7GbREH_WonI1mSF^IV
nB;o2MgVoel:IFiTLgAbIF5]2VE^I6mRJPXe830PKf9Z2STh=PYUKVA_HVX:<R0`
86mRJPXl?20_E7U`IB0_D65WIB0_D65bIFid83<P<21B82mBIG=_MG9SIG<P=R0`
858P;d=_KWAUKWAc83@P<21B82m=IFAYHD9_N21K<20`834f<b0h=Ed:?Sh:IFiT
Kf9Z2SHP<21_HVX:?3`P;e1bKf=CIG@PFb0_D4A682mDIGQd85dP;dI_KW@P?3`P
;eAi=B0a<B0`858P;eAi<R0h830PDR0_E7Td834`830PDR0_E7Tf2S4b830PDR0_
E5@a834c830PDR0n?R0n?PYUKVA_HVX:<b0`86mRJPXl?20_E7U`IB0_D65WIG<P
;deUI6UQ@Vmh85/`830P<CHc83PeGB0_@fmeKW@P<B0_BfUTLb1K838P<21B85dP
?Sh:IFiTKf9Z2S4d830PKf9Z2S`l82mDNG1U82m3HGAQK6mW82m@HFMULb0c830P
DR0n?PYUKVA_HVX:>20`86mRJPXl?20_E7U`IB0_AVm^M20_DgERM7U`IB0_E7U`
IC4P;d9QLfE6Kfid82m=CD=JBD<[@de=BC4`82m6KfidA6EcHg9YL7A_LR0a=B0`
858:;dE^HfmTJFiW83`l82mDNG1U82m5KV=_I6U^Ib0_A6UVIVEbIFiSIG<PFb0c
<b0_HFa`J64PGB0n?R0_E6mEKVUSKfAU834f830PDPX_AVUbLgA3J65b83<c82m<
HG=d@fQQLR0c<b0_EfUTM6Qc85/P=S<i85dP?Sh:IFiTKf9Z2S4f830PKf9Z2S`l
82m<IFiWM6PP<CLP<21B82m6JFadIG8P;dI/HGAUA6ESKfAU83hn2W=dLVEQK@Yh
0Ef@`Fk38114kgc57]=3Q1fY=hADYH[T@i^XKSl0`mY2ZQNdaPOoOH6hZMC37YRI
1l?:LoOJTDlPKaa/S`U6Chia2B]KQ04WCj8mPO<fkJNZfMU48C?LKd_2^J<aP582
@7iTI4Vl`N75Q@6ORWIUQnaYP/?G^Jm:_lKhSC=BPTIX3@k7O=fKRNmVAY0E?GH^
nci]adcm9CjgR90KIJ:mEk;1hA:=ACHdXE1=XmGUXPFBnfO]`33^bE>[eGf6ii[o
M@YJ__RXI5OVg:K^XAH]1CcQHeDaa?9PWAmo371:2VE^I7=dLVEQK@YUKVA_HVX:
<CLP<21_HVX:<S8c2VE^I6mRJPXa=B0`86mRJPXl?20_E7U`IB0_AVm^M4AULf=b
JG1dKg8P;dI_KWA>HFeU82m=CD=JBD<[@de=BC4`82m6K65WLb0d82m6Kfid@T9_
N21K;CHc82db>34P<C0g>B0g>35M2Rm9M65/JF=1KVM/IB0]<C@P;d5cHfE^M20g
=C0P;dAULf=UKW@P;C8e<20_@f5`B6EYIfQd83Hf=R0_DgAUKEHP=c8P;eQ8IFUW
J7@:=C0`82mCM6E]B20c<B0_CF5hEfUTM6PP<C4d<R0_AVm^M4IYK6DP<CPP<21B
83hn2VE^I6mRJPXa>20`86mRJPXl?20_C6E^IgAX834i830PDR0_C6E^IgAX<B0b
<20`858P;daUKVMdJ38P<S4P<21B82m<IFiWM6Pc838b830PDR0_AVU/M6Eb2Rm6
K65dIDAUHfmTIB0n?PYcM79UHFd:N07]MgELdoon;m8<TAA1JR0PcDIgPcCB8Q;K
631R6m_XT906YK^D5>T64E1B@9@@UDI2@PCYD?Q=oIkc?NOLNaoWoWdOMgm/WeNn
Go5l_QnOlG3N=QEFMD11hEXX94hH;0:B0jXK6>R0@D0@B5`41183l?2H8G1^l7oX
0C`FL0`FPD;:oH^7>PH>`N5e6Q0Lg]40Q@CZN[X1`N90/9@LF5X>10::PD2bn5Bo
7E4H>J06a0_Q03@@0NZRT70/P4LMQOK589bLLOQco_48i8?a0l6b/]92_l>1Z^i`
3086@@8=83QW^3_nA1S43FR:PR7P>=moBl6Wh8c3XNE4AKfm_DDPkUPA5<I9REl8
j8g0>@==h5PhaP_^0?cE<]0@hPkoZfDA00o@c1V1oF<`ACWR_24H>12_L4?0h4P/
?/@Cj@370?6W0deem856J3SbSk?n7`LQh5o30H95`?m<meOd[d@8i>mP20b6LTM3
T;h8Y1?@4N461aYYjH_PO712@0SBhILSa0f;`YL3lH8Pg21@_<?_dR50;EES80@o
Y;oj`l8`23@>:h95^?gZDOAG6_bH=I4>jRQgMcPBQ`GljU83PH73L2R<[nQObgE5
X[bAo_n@71581lMO`g3`A8^J8a4NWW0M3N0O7k`:l;O>2Hh3BX9TY<EU985`3b3L
1nH/n^/0<eld7?S;2?jUa_L@j8m6XH6>n3KPP@Q7>?h7h8n5N<61>8`W?=3oG`go
;P70H:030XH3@^5>22CPknah=McaShcO?`KQ0k@6h@4:1^:Q2_ckb@H?A@LDd/gg
KoOO:aHe]32l[JHSn=L0oYU;C@gU0o@G5QL32X]9PX1PT8@<D1[o4?S_NFi347me
2OXk/@kB4HF?n5<_OU3oZ=W[3d>0O7maR1ohklT<DGSX`X5lOb?m7TPB1<=oPOn_
l@kl5O:oPoV_;?lEjOmITIJWVm__<O7mVLooHXNh8maloo;0@mLCQjN10@Y?1^Ao
^U[2Om4Hb6L0Md1h^_nWE@L7`M=15NV4Qk@`F4849?5WW0R/5/87kW0KPH<ioh7=
7kgi;l:i8I3`fbP/h]LEPho2GbNoeoM?6ijd<5Ol=H;5Ho>?2H;54aKgNi6oG>5h
D_gk2SBA<9C3;oJ9BDX18AP<a1N0GciNTPCjPo4dMH3ko4HgD5@4RL;QL`3a?@L2
7E4H`:m5hd4Z2W53>d=nZOmX@590DIMo4JF1XZjoaOo3`JHh?4dP68MoE_:[D9PW
1X<_o3L1l4Go@oimAL3Q?W0Hh=<T2RKo`:G^@O]aSBZ;]o3:R0;9M/Ka7C7QTB9K
LUb_iYSMHY9YK/jDG[WFYaj`UZe;Yj6Jag7Ng8LmonEjSPIORD=Q3Zde9`iX`^C5
hJF9I?lSEZi9jQJ2aiIYJ^abYIQNP]]//CAM5<X>C[fV?=@1=n^j?bIklc:DJDW[
Q[LKMWCEU>GX<k;:FWcmK89[Q@jH[DS^<mg<oncn:6`YkUid^V4FUii2a`TPbK^J
IZ5oL626]XO]IFb8[UOXbPig18iFDgj0ED>2[=YRi/VE7oVUGY]IM?k@Fo@ZV`jm
cnKidhk[37NMUgLgKCSiD[ZTWNeC7>?0Goe>f6SA<`aZ6IR2`]DHQnVlB0jRiWjU
i2>/AGLV@__EG>EW=UOMb70mgjV9k]657iijjC[FKo/Nl0TI92VNEbao3FcTNA7_
iAQ1f7Jc9XefFE>@<HMo8m0ak4TO]e_^c25On8BUV;E<QW>kVE;9S>b3]^0k]>;R
E5j8S2[c:j:=Go[9RZd>oOdTcYo/MGBXlDiiE<LRhnWRo1KZI`:bRQjOKX=5GcO0
<V_Se?flgAL?0jYm5VgdnmeAaH6EO^g^TU/;7fPOaZ7TP1aiCcLjHak4<hVdAG=E
CRoeA1f`Ea0V>12D6AHl>md?HGcCQfXW40MhUHG4WFkjoM`Tc08J0]0=ORCU]jo:
Fhae>TWe?nVU95Cj97CaGJT]gBQHEl9M5CClddBlJK9EP670_d?`2F?K<Yd/kF8h
`W?U[D7:/Y4:]G>P<?ddgd>ZD0KSPK3eY4MakJX;njgi/OcS]B`CFiOKbaA3b4ET
Wgk9fM`GMf:i_YNSN8G3^/>>h`9jPK:k^Z?6JU4dOmXG>TCF]6_9aK75C;SLU9_m
JP6b^hjjZhDeB^AoT5;4/ndP]]_Z7FOh_79LFnU08o1PQg`j=k7G:_E:neI3;MSU
KUFHDmTEdTh`]:<eAkLL4V3OhAaO2[g?om;K:V`KI/d;LTWIZK]38>ekk0BPcg1V
=Vd>Ol9;LSn@3Wd^?;KQ>6T;Q9a=fP5jFM`To2cFmmJ@9W/;WFaflG2EjWX1@[n0
]<ADBhA8/n``ol?nc6be2=>7leSa]hlN^AH8fLI1Tk9fo8IJbB6D@n4BMVZTBa_d
97@cIgdSYn1]`M4Yf_5;e5l]6n_41]6X78fcW6OAA1dnBX>>7kC[CjdiK<`d3enj
I9T<a0B92YiA;RlcKP2c<VQVgFBFoNk<9:7[m_>cLkDi;HiV@QbJ>9^2iAdTWQBJ
5E=oTY@CFS[eH[P1dg/T<3<Y;nSgmR[IWKQZ>SlZEn2e8^?aNNmN9HQ77eAZ1Ab_
LmXjXTO36jh<OoOn:54aJ/>a]DUQadG_al=aK]LF]l<i7[]mMfhKVTcI9N6N/8:E
Jjh@oJ7kefM></cNgPKk_`^Q_lj0;8Qnn3i?JlXOJ_IR^=fA=>;cET6UOkCnf2I_
E5LGH?1>[^cBH<W2jM6gaWTUiA3jZND6/h:?0jQ_9]iIhh]bP4SfK7S[=T1dUb:j
KHf=mBDCXnoIE/^E`0L5TKSEZC]?`]ZhY8=g?G0?5Qa?0k_XETMCn6/RI8Q=CLK_
Y?YNXe?8`CJ8^J@JfKH_Q[GAl7AMOVBNfaJnh:ld4BmJD57mE=dM=Kl26^6Y27b<
W[kVl<GOVE52:HH^Q/cFFj=TA`E^_>m`YHMX0h9`/1ZeGE3YK5@VAem6R<^ceXFX
mKJZ//7?c]Skm`l^4hebEN[1eUO]081mYAn_OiRQAQF;15SYFeh?WOXF1GnjPJHW
iLhd7f65U0CG1NM:6X_M5IMSbVeV6E2`^SGZ3cjnP5WX<=L@BO7IH@bhSZ=ah@k1
`F6ciHJK4F8f<0ATlE1Rkd9aVnd=9_>iUnmd]K>]`4]]_Dne0OOf?eY5Nm<gGSOH
;1@G4VS/RO6B31@Y;iH]^EJCcbD5JFnP_@:gF/l:C22BNRXFZ1L6nVIWDL<hlSb>
K7YH]5BZ:fPX6[C[ZYHDeGO^mTg9>fW^cXK2Iff[n9XnHQl_^QOdPL7;F/;LfEcI
D0I>_THoE`eS4bQ>_[kob[Y;DD]?[R_U/R7cXDCU>:W4BNKnO?g<QH^Z@;JmdeRT
LGU]7@EObAOiXI0JHbYcSPOZJ>SJ6aGihfie0UWh>ZnF=El/h<V?l9>4Ta;U4JIh
347<ETIkVmenECPIkIRS4KWUg3_2YK;l</lCd>aAH[b[J58EKkGT`NGGHfDWSNlo
DXCD2/o[FeWL;HMnUKRCIcd<lQafHECBW72]2jkS_=?KYIo@dGCl^3oA?;gV<7/9
J13YMVZVcCZ073_gcNj1VoOeGOc0QZ/BcnC4X<;5>DH2K3R0eCJIbj//OZdQ/hIE
_:WGDfjm=`N[=4J8R<XBb_N?jUcJN:_UUl9MdQ5/oU5DSi38kH>SU8o7@P4KQBnP
cS^`=UAKFkANP>Md6Y[ZVUcm`j[F5nGc[/VUjU^jCf6MjH/<XW^nSOc8JlY]NAI[
XKY=c>`WY88L0bb^T?02JdJoVF77S=YP^_@?SSX2/mJ>c8Z41WB<h^?l?>gOWeKA
97^DEcDIlI5dgQ>nbaW7c9jgZM/=d>IWaAPO9SBb6D/N5]hgHh;Z1hXZSDRjdWeU
>U8dmWiRM2k=:?TSjPJ;G>X7XBOVMXcj]iDC6o/7[aVZEjfJ6QbnAfboYiYBB[e2
foOf:6[Ul/YgLH4?;SL/^g<e=VCFH[Uga`=flcRK]F;V1hMSF/j_[doY9l_Kg@Lh
6:OYjW0g]JEeF`g`OFARM3OaF:<o:]BeITX:LYbT8I8EBW/VEOoiVQgh]70lb1]8
nGcc:J^Y48Tbn95b63WUgZCZA>nl[a]Oj9;nYMJg^>L574CKiPUdgkj^DG@a?g=G
6A=P?4/`Hi1=V=I/9Bbf=78BWTZKO1U7GJ>mSUiU^P;A9VGW8[oWEoCc5HgXf3Sk
0ddG2a;oG73d7WPhc:`feD;oiiRT[jENP5o`f=iBnTk0E1>>[<Q5cF4mg4:ab^nC
n5BGfJA^D?^ZMEe7hoUkLO^OGPGWJ2@Vc?bbPHEUNOJQb1Mj:f7LFVK6NTeUWIQO
k___R@n:2B812ZIB>72SFln/oG=XeVX<@GhKPLhVhbRK7Go^gLbm2C/hSNHEDaaE
/CU<l^/KmDFEf51D[bA=_hnnaY]>eHbHY_/oN`e;f=jIT0?eHkMb7?]lE/Ddn=92
Qi45ME>C>M>8VOSb]j=?hk1DgIoJhl<nWhYPi/Q[R=Sg=:fO2Q=Eo6cnNW1U;J`/
a>m5f/XSC1D9mLK267NaFSVU?Z5XC<8G^AHeaP?Pi=`7g^1K;7US8f1?:I0=eSh4
T;BO6Y3EU/aGbbRA?eo:]kjSE_MCV=JeoGU[GUnJJo7Ro]Uc?OHZmmQIUCVk8]FK
Zanjk[J=Mm6A2g6K`2WL9cB/RB[S^n;A@D<kEC_AU:AgIY9EOlZhZoYm>_RB@nc@
HBS?]I`Ia4@jVUCFPIi_?dbof/:/OZ_TBW2bhK_lVXLml`7b@3fbKe8dGJ[cAa?m
m_K;7BibXYB4e`S^eSl:_SPg;n4A>9ER^OMa[dU]MC5i:U5QL6?UMQ`gV/RU<[R[
Kmfk6aL^R2RK@e@EjII?i3GoV02n<2o^7M[1[UVeiKZ41ch1g7^5deKO8=/N?67?
50EX;:h0W`mBn2?P?D^G<hTZ51iG/gA/_?dIl4[4?aeF4nUf37YH6<EGbSQeGidl
@o3K6mHFeTmgFlkAg43NkcB@D^X6K/gb92g]N7L2o_U[LdGR91FhNI<EA;HK=hS7
aiGcYgZVG;3/nQNk4N7WPJi1nZ<ZGkHZGU4=gE;//GgVo763gkDj^aE18@<MCcaF
`MYN>oJiMB6B645>_LUTM1BAMCOfVd_eTQJ3fDck>bXQK/Qff7FCjIYC[6=:@f7A
ag_^`C1G<:YFL?DnNNC`jSaal4_=SDSXMZb@NYG7GSM_a<lkm9/jQMUm4aW4V1Og
YY]NQKjnn7aV0TOINbD]]V4L[Z6E_kjMZ:[>LGb_?W:E]?KYI:/UbB4jHV;?UOA9
f<R0JP473MlW6h=UiPnde1@d38Lc2KHQUJ?_SE9[gFKO__=EI=d_/oFCe8`;HOKS
?PlMPVg=PHILCF?@SejXkQ0jUf:`U>4_X^a9M=lTWk_6][L>gm9dW^1MDkhJ5Ph/
Y5nXH[5?cEeBTHgUc43MDm5?QYRUfiSP:;mBngEFgk`^l?;8G3i2F7?dnTYh<^Zi
6OCcK:OTLWEcihlGHRTMB/nnj_UhR7LG;kbf`iFbEFJ_9k`;6;Gl`1<5:QaFG=E<
E:U^Ba7I5[=M`=@GbnGc/FT[EL3GYVh?cmI?b5LOONcol?Q1X;]Uc[[`mdJ3AMDA
?j`m5QZHT1OgjFLg]TF5`BhIfbi:V9jgY1GEnH3J:4WceK=d]fnaLlkgK]U3;ae2
f6F:/YZinNIf1fc=aNV[?K8J9PjfUoKDBKRNGGQea[HL^9cC4/@[InBOcPbY/Xdg
[dZ:U67U>VcjFNBeaJ[2Gm@Y^gDfe<4Hj9K?2FhG7nec`/T;YcN4LN277dF_RoHW
@QDRDY=WO[ZNRJkhci>^SjJP/TL:j1llN]=7]?BeF>HF3fddNZCmmFIO/l5g^O7D
DnC?Em``dn1=5TW>lZBl=U1Zc>LYUG3>]:JPI@f:lA/blYO_?mi]^=S34[?UffkD
:3ZYkca9K0RIECiIfocPAbHOKfNCg8h9`_mGe4j^SQK5oJ3/gU^CDWlZOL_YHF_6
bF/F>NXC=DEIkP>bkofKC=cI0/eBR@NW0lhHjP?><0X>N8Glf]2Eh37;GY4bQj2S
FnLPcHc54@Z2XSTEl79CLK`?XRK6X]cSL^9`BoFcU4ZJBO@GYb;3Bmjn=_>Cmg9V
/68Nk]o>UO=4?QK[=IdNb_/O79ReBXCBA7CU_gYDJ_QTNh9VPKC3MG>Qaf71ijF>
/jIROeQYE;5=TPd6J9KD5DSEmTdWm6`[FfbF^NX6EG4TLNKiAZleADdjh7dBc?>W
Kj^iBHS[0U42oXfTLC2JiMVKT<j81`7]Mfi?55Rlj>EKmi/KgG3gmg[a/=/@9i0o
o3d;AT>PTETkO3f9dThNicXa9ibM^b71aU=JfTBREGJbWLUlnGQfZnkj9B9EXgbn
ZPS/JlMJ7[jI<oB8a[@fUaP_BHH`>XIBKc^X9QZj]2o>ZNRY^FNlWY9>c[NYXB1O
ke;C<mQl>_m9InE43<_0mZAYoTbe`BWRE_8K@m?n65ROf<B?]PlH>Y68fBGYmnX?
KMGE2QISefXH56La2J?fJK/<>FhNUGaR=[>MVHI`UUbm]AA@?M]GiM8a=3S]j3^U
KGc6kQF6ZkCf]h=<;cPDmFH_U3E?E_EH/[=ij`GgXP/amkS5:;R]?lB9nTbRaC/8
=SmKVCn^l0PSJA@P]2o009lNZE9F9Y_;m?GgXQ84d=S;[2MDV/F7KZjUD1FT/N3N
/;a9HQ`b;bUJc?M]A3GSPdm=PNc?eoCF?nYIV8GMN2IcOC4^;aF]:MOQ?IRK=lZX
2J>SC<k_[^QFe3UHSbkEkKOONIebQmo4Ig/^JCf1Z<N7@W9DI<Zik0IiVhHfldKn
9m008J`aj6D[XfkaiJF8U^f@HST?H/Jn0FMO_MV6Lbei1J^;o7OQ?h:j0gJO=LmC
C=3Bki^9HSYoUW1DKj_f@3OJn`/KcYKM:WSLo?I1FI0Pk9MTSM_ZQQ9jmiYVMeNE
=Fml=d6>7JEbKBbjgYS=gdmB<Bdh3M2Ui;oHeki7c4;:42RD<^IU[ZbQ`1llU;I]
DiCm/nQKj_>MY8[?Ln^gg_GC_T`V8FS><^=Ndc4hG?B=9LRBHI@@=F0;Z6W^_96_
J2me_Hn4T2@AAdDo8^<jb8ih/TJZ03e9cLU__@AHbVN:4VBGEjC:9[heOOnnW`b=
]2T6cA]Aaag]N[3lAVF9_;4T8aIR41ce:^dJ`hg1>WS0FLHn]?XcNbKUIIanY<aX
;BQm<2[PkOQ6Qa4kokc7^aDJ[E@LAIYA?V6QXTmMLE/_BN`DeLLB^mENaH]TVYn2
jMESA[8[4JZ1`db?ke4^n]YB2bWjf<FmO6I>l_aAeoaS:B?bB1NeZBDIiG3U1emF
=4RNaa<T/UXog?OEB?WDBNI^FF9g8`TJ2kU82o3VYmFaGj2^k4I0806@?^`;HA7M
G3<dUoR0ZP[_ZZo:Rbg6cn>QXZBThHAMJBSA`dNhdN^D?YBYN`N2`h`2dTgKfVo]
SXdEmYW0GURSh=H`/d_edjk_9M<MkV1?dk@OeXHi^5ZRYELlO4g65?[I5gdX5ON5
LkbRR7oLN//@F6?En/d?USVaGoeFV1m1n=gMHW:N[d8o:fg9dRWfjJEcc8RRJ2ee
9bmHbba@dnIk^oSSnE9C7UINPaKOn48[mJ8D2^S9DT]9_225Z_ME_D;0d@/PJfER
3TFQY]@bVi/U9U:1E>;lf63@k[Z=FEAVd<d<[fZf<fESGh3;@_Rk_:;5U?/_:C<2
Q6]PnSC43oHKc8QYlkoi1@g@dQ;VG;3XWej?T9hX[[`UN;M[:5l][WHnYW=3/HEL
P7Lha4cjVDc@oLR46aUS2gfMKZV_I3R^=W7DmKiXLMHmJbiiFL3jQ<lUoP:j8/2X
682;Ha62SBF3j7Y1K/gK=@e_/0XFKMh45OgP/IBSaa`278ndV<=fdhG;^ZO[CfS_
nj4T``J:IikE>e@@dFSNCchKi>eV2?e8fUMJM7aO_eE46M@`:oanJL[DG_db@JRd
1m`/ZhRaE05JC8U6hnZJilIZL6JFA_HA[6<k4R96?]`nBCiOJ;lo?;kC`Ua@<N@T
XgN;`NhKZ9hcI1:ekeMR6KHc?8B@jbNeK1OL9DkGZfo_o35YA^cmiBWF8m:/X/<i
E0Xc]K6[Wl`[IfTEdm>NV@QLLRX_J]AgD8Z;SRCD8l^VDSTCOgo_VjVQW<cS@/JK
C/C[9O?Ti/Yco</C9U2NdK<YE5acL<JJDX`DeE9?Oa1o1XEA4^3IdohkgY9_A;V6
5P=L<l_hh<cLXTac^/ljKU6f;2Bcmanlc6<56AbPKSRSAlgFNGYfEbh9VaC`:AD;
S9aBS9Em7A2CS79^Gm]^2m0ATOAlJFml^o1X<YCOo__CM6?SoZIe_QmTAa;9TTbY
mKJUHG<?@QT<iZ]ADFcTT[L4k9GOV6PIU54]M0NO_amfFWZhPNibW9XWA1:M4gA8
mX6Y7BZ:FQ>gm7XfjJce0Kh]7Q@=JUe=g=dZ=iVS1ZGF>Bdg5`0S2JNJEi_jM5Zg
YHj5cWC<GW97aYn?n6IoR_bFO4Tk3HeXGKf`P3WWfC2ilDk??mKZWYE[ODESE;C>
OF<PQYaC@jj<89JF89b7Wi2<0L:dU6gPToacX9o;CSomE9WeU@>M`:ULi2AXFla6
fXO_Ji/4V[;Z]Tbk0:/8/ILTFaif2:Y`l;3NA]lh0[@]L=bT]iGj@K1IA@T^8Sb5
:Qmo]7J^cUc5C4fLm[P_f6f@I[]_m5h@/hWPEFj_KUBJAW7VU5?4??ViKlS9A/4J
Q2?ZlQL=@bAVCF1kn;3:[j3:nCS/dk5e26m9;fmTelGZa0l?TJ[H`F>fc]UgaI7G
NTJ:=o_MDRala0o<L//_7o;X@of^Td9=oLHK551b2Nm=Gb237Ua3N0OL5S5hOaIk
EOdjY3:Km`fRlL=HGJ@GVJ6oobK?U;1eg5:NL8IPOR^M24Z5MLIKiGb?L6/[=2i:
e_KfS8@>U>M9S/d`YlKi4KNB]UMU`]FS[36VdI9V0U<H_heYBMfMH9P@ThklfdXX
1EZnUC3UdhEn;Vle3N6M6effE8XVY@m]?V[MOGcA49TK;@1l[5P1Nngf<_=UJTA]
K9V44>7PiAl_XE]?jDHHWFBUYfF6ZgABAl9UOAdn8cVbE3Micf=HgPZ>bhOLSeCb
VSILN7;maj?WNe]ToEZ^ODje7leFa2X1?ia;bFXgF0H38U_Mj<fW5`LCVS^a76aW
RT7T@g_C73GPlM?<lXAgehK4^gbC0cohKJ45DI`ZVbMG/QAJjePZ6RgjoBdb]:cm
FJi:?Cfo>6[G`6TT;5AH56MlO9Kh1AZh?fmiV7ZIh96iA0eiE8h_faMN/fNQMT29
igI7ZITgLZPnM_VlL^:aYPSQYH/lK1YTn=i@DJ_G;IGg>_[E=a:FJBM9^96F^dB4
7?_Wn3F6DFZacj/UWlLU_7@m<d^hZ^90ejYW<ZS9@V8_EZDT4>eK@5Qn83L3ajF[
75RZI2/K1?GnETM/`_afU:@6L^0MF2C6R][4S/bYmY;aIj</ifkMO9OkB`LP0eKG
HmLHcIfKm__CW4hNGFO?clm2QFkagg3olYiBgQ=Ck_Ph:Lacb>df?C;>Q3=M@dMc
SlKb[6V<L;M>:g8D@[TE9naTO;WX7K@PC/2i9:@LL5gQloWme2mG@VQ_]k^3VV^V
WU8:?ELM4NOBj1QQ_4IYNC=TX5j:XnnCg=@7j@]D0gQZ>GmeQ<F7`nVMn7O5VaGE
jXVB8n>6GZPZ3B[G>[3<8_49UdD^Ijc=OS]em2EW8So[0i>PSg4SZD9dND2_gLF>
d2:1/`oUYN=7G4M]0FEa]?W3?3^Zk?BiU0f<VG?c2TmBXPl6mHlVc`@ZJSeQkfPE
mI^D>85DP8o/J_LXXg8;BFD7a`5Y>nVe_9TgS:EKOOa`jXVe<]cOjkeRm5XgXBZ[
_C;dEjfh:V`R2lO9Gj/B6Ce[IZBZDC3_>_E74cO=;<]k;D@3iKZ8SRXbeT3oi@?h
;gK@ogOh<j7oAnH0Lh=3<3RD>`CS2_PO`ASL`@YUKVAcM79UHFd:IFiTKf9Z2S4i
830PKf9Z2SLd>CD:IFiTKf9Z2S8`830PKf9Z2S4d=CP:IFiTKf9Z2S8a830PKf9Z
2SHd=SH:IFiTKf9Z2S8b830PKf9Z2SDd<0YUKVA_HVX:<C<P<21_HVX:?3`P;eAi
L6DP;dI_KW@P;e=eHWAiL6DP;eAbMFEDNG1U82m2HG=UAVm^M20_BEU1D4QC:d=_
MG9YIG8P;dI_KWA4IG=SLVU`M6mb2S8c830PDR0_AFiSKfAYKVLP;deQHe9_KF5^
AFiSKfAYKVLP;dIYLW=d@fQQLR0c<R0_C65cM4=XHG8P<C8b82mGJFAdJ7<PFb0f
<30:<20f<30P<20`830P<20`830P<20`83H`<20`830P<20f<30P=S0`83H`<20f
<30P=S0`83H`<20f<30P=S0`83H`<20f<30P=S0`2S0P<20f<30P=S0`83H`<20`
830P=S0`83H`<20f<30P=S0`83H`<20f<30P=S0`83H`<20f<30P=S0`83H`<20f
<30P=S0`83H`<0Xf<30P=S0`83H`<20f<30P=S0`83H`<20f<30P=S0`83H`<20f
<30P=S0`83H`<20`830P<20`83H`<20`83H`<20f<30P=S0`2SH`<20f<30P=S0`
83H`<20f<30P=S0`83H`<20f<30P=S0`83H`<20f<30P=S0`83H`<20f<30P=S0`
83H`<20f<30P=S0`83H`<0Xf<30P=S0`83H`<20f<30PGB0n?PYUKVA_HVX:<S<P
<21_HVX:?3`P;eAiL6DP;dI_KWA4IG=SLVU`M6mb82m6KfidCV5]IB0_BEU1D4QC
:d=_MG9YIG8P;dI/HFMc83<b82m6Kfid@T9_N21K;CHe=B0]=30i834`=S<P<C0i
<5d:;dUdHFaYHd5^IfaU830P;d5cHfE^M20g=C@P;dAULf=UKW@P;C8d=R0_@f5`
B6EYIfQd83Dh=b0_DgAUKEHP=cHP;eQ8IFUWJ7@:=3Dg82mCM6E]B20g<20_CF5h
EfUTM6PP>38c82m6KfidAVU/IC8P<S@P<21B83hn2VE^I6mRJPXb=20`86mRJPXl
?20_C6E^IgAX838e830PDR0_C6E^IgAX<B0c<3Pi=R0_AVU/M6Eb82m6K65dIDAU
HfmTIB0n?PYcM79UHFd:N06]W@Ml7?FeknNo^nYMF]GEJW]OJJEEMa4^L/OP036b
JCK5Q@k6;HAPQaQ/P`<92AP2G4;065h2a/Te]T`29:7M6h:i^C4h3d8J10SaiJD@
RSAngc<c^b];^NoV4ikmnFWn<k_jclcYioc?S:jjL^d5FYVfBK=[RiH^_gb5I_aK
hmFd_5_>^fCiiNJnhejf?ce_gEDLUgoZOGjd[;QliBG6[VJ[i=RJUAM_]7hoWl<G
;eYe`O;ccLne4KHmZcQPkZ/^]/5EUebe`MbgOhWOKkkh/_>/co?T_;ML/Wb3MGk]
=OJmUbjoi0;cnf]Thkgl/SEGVO]G;V:kio8[;k2n[hKH_deCo9bS_Z8EJIoClX`m
CB_F=9]VSg:obSS2McIhk7NLDc7U[jZad9S^Fi_=kLl_^_CXaclJ6BkLG?Ph7nAK
<g2Yk1CZO2Wo]Xmom?4?2cMW?c5nGljjGm<BfS37kIX]XHHeQcUhT/42KI:Fd_aJ
7Ml[C3c9UIfScMNVJ/W/TGa]nW7OdIiTXTElJNb_fBKlVUfKNob_3F/5W:lP`LEh
Iefc^V6@<lJe7MYjkFk]MWhn`[i?_d;Ck7MYCHkk=9nVlMGTP_eJoZ:QaiCjlY;m
j]RFoMZPn`1gKcoWk=KmVTYj_K=F3niAbmRa9CT@mc6b9kfcmmQ3/dlI2RcaK_M^
WgOnM^m/kj[UinmaQ8`]7eb`ODW:^dLkMFPe?dlKl^fI]/BE7Ej`I<TTiW78??`:
GmnnQ1T^]6IPJaa:SO:U_>@2kaikN=7@IhKfK1YdkITf^<CUlgUWkGUZdM2NY`IM
_RE;n5InmTZiH[UkliX;^>Kl>9lGV[>L>[AWVV^?]VCkMYWce:60KlnVkM]MfkT?
Jgnom]Bh0dXKOf2JM@1:<0NDV;EOKE[4I6`2?YLL2?P2?ZicbB3W;TX^>7EX5UOZ
Fm:Z>EkDEP2fJXS]^N3gh4Gf7Fc_0o_0G_1]`77]9@/_/1d4l_/c72lNdmVN1Th2
<Po7]3>1O4OfO`0^0G=1?bP5?S0Ob;UU>aWL3>CgYX9bH0>;`HV0JcUfU>d=@>IM
1^AgiAZN05_0nF0GN0N/0/?F]LUh:I3[TV^DJi7kT]nGJh[a_OOHWP;TnYi3@Tdm
eKABI?0Ym[gJ6A`C=AkocfhML:1CnLQn8IYO[9G`VfEJ^O5IQEJYEAVSJZe6LfZe
j5bmeZ0eJTfJBf_Fg5Z;i^4<?_@cX0FeT1KF8UYDRj4gRNcYTXaJ]CKD/Eg[d=9J
YmJUMF/mFZoFYoFSPY>e:NScP7J2=Pe=WZ7=e0JeFMY/joLWlHe=fR7]@oF`cFIk
`_heAiOSgK`OiW/;VP^>5RH;cbnl[nRfh/];;Rdm[NbDLVo5g<XYUK^[CZ/n/oYG
=L?>;mJNFJ_G]cFD=WjYZJmYa?F;i/<]QIilcf7?^migONoiOa=h=WQil8>@7ShL
6Hcl9?ZCF7<lWFQ>o2VY]cWKKVVg]MoO/B8mXo>D[Z^jUoE4XN8:oCK7R[ck<E05
H[L:DbPH::c45Q`2/UmiP8oco/8N8lS;b<kWAJmY1mTECSPB1mWJX;/SdMiADnF[
2_VZO2/Lf/PJ^f_TCOffP_8?ogAUOTb8H5=3mT_/Jo>F`X/0M1n6DaPQ/E=<F/e9
iNA=QmXkU3lL/GMgmDaFjCZg/YN[P6o24G]YHig3Deng_:kNhjQ[e6mX[;Mkj^ZG
eMNe/6^oY36/[RQ]K6QX;=E_3SLN_bOBMBjBNj7S1_Qn`T44aZ5EL0_L6iLPmeo1
]^4@Q[4I@YBV3Q[bR5gU:`ElE<UG5=]j^EYO^ZkFVAo`EO737nj^hV:in4iO5Coh
b;I7GNA_C@Kd[dOm;JgjkH7FMZmJ7OOiXkJW<EIAOE/`bI7eDFm;VeXGC2J3LWfo
?gJc`i6g4gT]hB[:^0YkZ[dS3eXH/oNZ0BFC>o<;e9JjR:/iWYmW^k`ak6Z9inFi
d/6H^k2f=6mjEbSJG>P/PT<_7W/33YHcFkdZi]jH/0PdL1<Eg4a5BWRMoiOYmDRd
7JVeJh_12[0>G0m^0k_0?_0/>0a:cYZNYkg9h:o09S__@/b?0C_eZ4FA=Pl/0J_1
A[0=g04N0PO02n08:3U;Z7l0iLa7cQYO4jLdJdR8kcZ0;QL<;3VXEA/V@9Q@bSMa
cG:m_@cVP=?1B[0Ng01^1`n2al5ch1EPG>mK33h0][=4e6bec^[>M7EgUlg^]eEE
b[RZdVIK/FKCYSEGKMYdeA>__ok44kolYN=JoOd??m;oBeEmm:6Zo6BI>TmeZbie
WWjGoR;o_`7?U0=aoSR_43/bMaPQKcJ4^aT:id?QO:QMaEEk=LMO^;MRMXF[aSdf
b3dfb3dNh?LDmnoQ=k`RG5V6Qdb6EiUL5hd`=:A:[Bl[bo=4o5hE:jT]ZJVkMdUk
=3[jL3CJ_VBGXl=V2kPKPTF;k?I0bbO?^Z=1oTGMmYOA?:GMaoGn5YWXe5hmb7GU
HcHM2H>7aO2`><?3HWQH30n;hF4a?2b6QlG`/1PN5/?3HWQH30la^_3@bodV^OXT
=bOS5>>D=Nk>LUFC>mI<[[ZiU393]LC>Q3BkIG5RS0cna^1_3?k6h6l<o/KPK`cn
a^1_3?k6h6l<o/Hbo8g1giS1Gh=<9jRNGZfk:ac`iaO`gm8PBh5DOXGbIIBY]P1j
Zn;^cZOLkUjem7?;CePCb2l;]@EKbV^VOOnlGFoXgcjmkF[ePR?RlhE]QOJFQTC[
m>lf=gNYfEnoJ4]G/[1VIW8Pj:/IV7Oh[Qo[1coC]RkAVPcK:n`;?@5^Ua_MMn`=
nhO@7<TKaYDd8R=@_=S`AHfJkH[Y;[BV4HXg@_56:=h8aA^QN2<DKhCRSE2l4HXg
@_56kAg`4BPkJiSY6kEDEGGo<7YRSS2[:H>OeO2c>/??JVJ_I_IZIZmVmVYV[fKf
JVJ_I_IZIZmVmV[8JEX5>6Q8[VRVN83>;1ocQHmhGM7>9;LG<?RHckL[<]b[P7/E
L:l2kUG0_@ZhE`7g:^1N1Mb[P7/EL:lR`kd:^5MQJVN;4/]Zf]=dGFNj1bi6n=oM
eM_C>j1<WVHoik]ffm[=7cjclhl9CmG?cecomIE;GLWCC_7FW[A/gAVW?EKG7?[E
e[]N>/nfao_@iaimHng/U/R:[AL_^KXZcihgOG:agE6jJ_hi6eH5GE<gOWokjZd@
e:K]ADN>iYDbj]=^>hSScnNoF:0>kQ4724E:X8Q2b/F=5K?]H>/emPm04j5IU;dX
>Y3TTfka:V9nVh1h5l<2f8F>n6:Q8fO4C</ik9bSb;07<[N?FNALXU7RYc[HY/E6
E1DYbaYd8nmCUA37l0oeMAh52K4IQRMb8^[U:Z5Z;A]R6mJgZ8YfOb1bUMkJf>c>
/j]MiMDEnAD>ah[bZ/jjQPYW/leNF>1bWaJHQUEA;mYfSBkE>cfaX6ng]fEF=5VH
Io]9HkU=ZDZKZfjd<=1BEeAA60/fkOJ4PkPa1>;Kn1fKhbRAe?_k]@BgF`/BG7d;
Emn2ea4J6S9JRhcFIVBd5QV]ADI[TM5JI;@F6Je5AV^AdEYT]1HI[DE6J`fKD`^M
h0^DKV5VdimQLATW/i9J91@^<RTLP<8a:7b@[L;`>Q:R?@fJ7Nda_A2Na[@meDQ_
=M9KSOAF8kgEB6ledU^=m5HS_ME8KcGB:l[2KKc5h0=Pn1K;ZSRb0VX:<6I8STQh
T0TMe9HIUgLnnXj^_k3k]o7VTYnOLOf3mfaHnYgZU/IHYoZh_CgMYTnfUcODooUk
Cgiha_BVf<9_G__i1iHV9jTonMbAB<R<[lC7fdL<7amDOO^e49@F[a>23Pe@^l6P
]^GS=B<bGLa]BoJn3U`?KP>k`3k`;3P<;1n_hN=A2=?7il<[LJ26Sln7EoW`:QmN
iL>[O7RE3jobhEDn_<Z7EoW`B]c_<:jl@M<<>X^EZ3Jh9YabLHD^[[JJLCS;]E[Q
FZg9=ANl`W_2]@Y6a6aXR70N7YZl//<[>kbb`b/k_;;3:c^l//<[>kbb`b/k_;;R
U[LHO01/aUDEJAEL5M[T]>`<K8YTo490@P?=h9Ih49^jnH/[UUemkOW;[jg[nM99
mkann<5WoZS>EYkU0n]>B]gcS=YbmCNn^^ic>knjLoK/Xho/NeOeZcaeV[Zk>C;=
YXYJm6=@TU]hjMQAng_XQUlknJ1h@88m^JLJ:507=NYBVAPXIad/Li4WI<W;T<D>
DNDGGA2S4[?KgQ52cFf6CNQE_T`8LH;H1>k1[HPJKF/;bf^ZiSS[kGJeCGOHP`6o
CjUR`PCKemf^hQ9W@gUUNF55/B>AJ_D7Rh/MBi]K6UgndXQ?[]g>]KmQelehDT^Y
RoM[kL8kd<kE]g;e[DPKbI]`YXO1K;0H[03[`?GP=[0;k0??P/?0T[IBY0fSBc`Q
dKSf:KfH:EGic2CjD0fI8UcI<9;HZTD<FFcUZS<B664/]]JG6RHIc7a3SWITiC8^
38RK36R1UKGSi3;nodT^6i1cTD^iT[lWXCESY;FV3HMX6OZ2<IiC[MUbjFEK]Uil
dMKRjeJ/_>jjUB^oj5]nkRnolo1_UUe``LFooMMooLg5J^S2;ffjL=GVJmGAlki`
kOW;[[U6gmQnjkWON>kiFbkjFW_/Gbijh=1o?;SRGo22;eSaBh<FE=ADa<HdV]aY
a2H@`IPfhAn?H2C643TahiMBPa]R/Da^7B11/fC8P`aiT24?<^A1QSc8T0LIlR13
7VC8P`aiT25?AXHlb937T27a2:G<VK<[5L:o2Y=oN5QRMK4[OTIfAW8]M/e_G4/5
W7AV;8`C2n?4`SRa<4h/S1<;hlC2>;4`CRb<4`_Sa<8hcF]hRl47`?066CDd4Pc=
24cadcgE=DIPFV/`dSjoih^HTio_n_7knSOeGi`eMOg9KOLlTgOMR^DK_W3NlTff
<fL=o_4knojP?j>?j0oY:i_3dnbf8SNeT]Ln;`KWSU/=^c:XkG0/MYa=GJ<F2e8?
R`X@IJ9][IiKJ^lXTZ30R:/R:Q=<SLTW8kKGTn60Ymc_6GWCTGoVdT:7gND:Ug/2
hJA]Xoi8KJbY9EQLXMHXNcbMSSY/jY:b4[oK5G=:_;A2KG6//:o2W;VX/NCbI]=X
RiY@9lRh?L=27KngbkjiaNM[6KWFho=iaXa]SI50<4aD4EHWQaV5@/6@f=0Ig>]Y
fG/]h5k[SG^]e`Z/NleXAKfZZbMQaWj[K0iP_f8de1H>]5B4V^d^An7BXF87mmcE
d188]mTfZY>hEkNoY4boeNJ8YS]R3Y^n`eHOK6V:eG:_agARUeNXX=ZdMTFVf/79
9JRCn2nC0HEN8j3_dD;8KPSI3B6k8F@gQ>b6T=d@/Q]2MT?8KPSI3A50Q12I407m
m3`/O0PFQTP;Q7e9;L@]LKRH^YGl]k:59_a_4ojg2OoKQ?m]`_lfhGnKl;m=n=lV
o6lCo[N9K:69K:69bKUB[[;V=BUF=fTec3_<KBB]TMdjec25/LbW?^/H<FOF2QJ;
5QE[I@=;;;mD9`OZA:f/0e4i43GeC4Yj7PB0:=VbS_PhAWQc8SLg>RXaXEQN?i0X
]mdX[mPCIWP[_Z_NZWYTlmn8[f1LAZafZS]N^OV[Dc/BbiBk=e:YKZSZRHJkm?M?
C:BVWkELMbaN?Z<m<DooJ5Xl?ZG6Y]VZOI6HaadIBKF`mLC2WZ=7?F4IAEZP>XKP
=?Rl1ShGTYbWED0RM0Md4H/A9ZZAg1F^_<_PHf1I`3:hDPIGb^1:6E`YPb]UL:D<
[YC1UC:hDPIGbXbXb<4f31NXQI_Fe<5Le=Q<JnYP;PMc>IS;`E`>iW8`Uh>i7<cU
H2h7LcVH2l9G4/<N6RK2cLh9ULe<Y2_;>km`aSn6MmEbX=YT5KToeT9H9LhB?H=1
OTJEaTQ>d0QkVT0UHg6LcLH92kAR@n]2IZBKD=fI@HeQl2SYEEWA/6T3C3mUI=eO
nNDCMmijh>fG_kc]leMmn88n;A18W^[c;D`6oNYWooW;`ITG[eijB/N6BgNLLnUU
Ienmm>`Uigabe:QUK?740Z47kSiiGCQbdlEWg=KNg2QfhJAS_gFLhWPJcEaa48W<
Yi0;Ub@FZD<Gjm35>WBa3Uf/@aO[d<DjM;4>GJa35n_@aKZ<7jW3SmC1RW7AF4kZ
fhAbKF=8VI=j<el^O@gi:<;==DY@8cUn7h>iH0R/0Q_0E[0Ck0Kk`O?PEO0fn118
SUn4>9Xn/Pefe8QObT>]Je3[6U=JnQS<1D=P5MP0]X:MH3OH3ih7[`:AURScD8D`
8nQ6o5/SoZdAomJ8Of_4_cGRga[aKhgh]dKlFb?n[M6TcE/<?P1S/ifjK_4/9>U]
U2[=hYZTjUJaDY`PIC2=GO]maD5oZ<GQSLe`5SQZKUWnf>4SNbM]V>@jfnU9Y:JM
m_3IOm=oX6KoKLHfafIGGK3_g8M:D[jcVb/FW:>?o^8GnZS?Echce];B6ng]DVNY
BUFVc_LRZTS^^LM676_Aee8]ZNJ;]^HSej:]@DJB_A_JnToW<:9QH^DTmiM/AL@o
b;H]Ze/]8Q0]H`C2:`NlH`jDbH6b<HHb5i1HUS<GHE8Xi7bV4]XiUiLmZ@XHW2n2
leJe]Ho1G304EX4=H2_H2GJ3oN1il2X@cYLbEbWnBRXj]H`U<cOc3Xic[9iS4SbH
^B=9A@]LU0Z<e=6Z;:>LENS9m[A61EaDfAmFjkdW]7c`iU^SZHkJNeY3XLBDj/XY
[J58hYkG?e;AcgiV`B/?>LoIHKNom/NSAfafDNA8Rgf;=aX:j4oZokGUMh]?VT<a
eOC_VZ<OGTiEBjGjh/082bLSn4JO<H8?A_AVnUg3Pg3]KEbkE5kCK>_HmU_K4k8l
ZQ@>E8iQRFGoLVZMZe4N`1R:2Jbd:6ob_M7DjTHD`:[LmC6H2hK0:[01K0Dk`Fj`
7c`?GPE_P`n1n6:YiVClWaSGQ4@=_IR/>N1d/1:/1cN0fl63h77`77P5o1kl3AQA
PmRj>V2k@VC>oYL3e1U]o0`b=YL_c<ZAFHOY`LMfVSHiad]Idi0dTN=C5B/jIUka
ga`ICPE3RHGCYReX3HEKkI?l0O6SXnnYO7L`h6X>1UgjacJWn=FP;f>`@h5Hi;f^
J7;QcOZSgCgae_W32n;]/`;j[?/F9V?m8l6``O/clK=W`_/nUGL@RdWm`>1h6kb?
6R<g_3L[SWe`Y];@B<M[IYE<9;X?FXKHA]Uf/gFcWIBE0:_ZWV=hPHQ4PNT18aSJ
=2LAPVFD[i`Y99F@eIl6SYZUnPHVmIZRh8FOgXb1mb8:GTC1RbQh4@D_X^155;b8
PQMAl28:GTC1RbQh4@G<0j9@aFa1iYO;SW2>7X=e2C>[?ckB/HeeYNKRdmmWU^g/
B3`Lm>/eoV0TiC_QQ1<C@Kmm[Cl@l<MKAWn]2Y^3G[O;7fcF?mcQ2`I2XD38JcNl
JRbRjkQQhE;C_7@h[ZO3jGU^OAKnMO3H[afg>WjTCE:k3[8<VTnh;gUC5=k8TYih
5@Doc=c>i82@[A9k8]b@iCiZdn:?^o77gOSSK_aa=ojh6goLSCo^aQmghhnklLOM
n>?^S3o^aQmghg?<VJITnCW1jPJ5Wl4a:YiKIi4e?dGT:@bF]Ck5mHP=Ao?4DbMP
Y2R@hJTC<3818a<`<P4S4c0b0B<C<3818a<`<P4S4c0b0B=53JDBN@01/Zad6R^M
c_SW=?>UVBo=O6WVBc=OV_WBc9MV_SCcYIT_KEQY4K@nVDMF^_Z`27eHQ3h/@QlF
X@n;d8M5j<<Rm64An[08OER4_Xaok/<omaWn>MAmG>2ED5FTP6:]_IHo[SNL]:WS
ak]_nodO][RK@VY?Dj<_GUIJgOn;boFoj?_Dc8l7]ld_3SBW??ihEgeQGVSkT^lN
O^o7oA^oOMC[2cOkO:5Vo@l=[]YROk]J[6[h_l;SJJ[_^f1[AfAJCO79RoGAegj[
ohDXFmIS=MISkm=VZbkCHd]9jb1;k?V6[Y/nEcALXUfYm8Z74Qeg/1GK:GICLXL^
j1Dd_]M^O4l/_dSL=;K2hD6fGFcWI^EVPQeX4[TQBlYV<@Ti05^c1e[U@>^H0cWC
HKW_G;WI>S15OVF:JE`2g?2/LLIUXV7aLZEbAaUcd2UG3RCT5V_F0fJ2@B`h0KL/
1U]5_i`Q]iV75B_cUXg?7[5n`lb]n0fOFSmcLW]lc_lNjjmOGYCXFM2ZgQS/kfPM
NZhe68[g=5A>BLI?O>TcbJii7KY_QcLDlnCL]bLFmN[gZc?m950LmHeLWDVUe;f6
COl1O2j7cgi][MAKc7EgQ=iH1JTG6]F?8F^S7<17IPVOFfnbOZE@_U5X1U9BD3K3
Y8bU[^N8VK>Ha8A@1T7Xb[5FC39TDKh<?J[/]be<91J>OS<E32LGo^Hg2m[2hEKK
>CRiePFofN6>bXfaQ8Z130F2`IQWi6ZAgd_8=fkU_U9B[iAJZ4Km/l[`B>fETQk9
H/l1lTF96_g/nOU>V4mRS6><aO3WjX^F?>E^g9:Wg85LIEcRQlb=RadC>e/5Y3JN
a7dHUR>9iDQR>I9HSRBF8hWUB68iTUR>99HSRNE8HSVB6L^Aa7;`fk96WTWMLR@b
RdM]R[DV:CSF]bS/QV`T@;CYnYlF90>AEU][:QQ8c]ol`eO?O_Rd@9dkf>0_M3Sb
ln^nN>Kfcc^Z<`@LgOcV_bMJJd8MOiPMZ:T^KPhFngYM9ioaSDN5[W>A5j7[G3G?
]0/B0`bCKN6P/MdBRHne2[8nU[4:@W>a2UiBDiml:e<mRJ3L4M>jmc>H1iJ0eF0S
f0K^00n10n05L0Bl0ch2TXOifKHIEI=>XQ8I4G=b[_Wo_EFa0_XL1bOHS:TRbe==
FOjOXPjc@D1^[41[<4h_@QD0HRk<06nHUOg<Yf8da63diXa5YXIbG1b13E5E[14J
jR4E5k4ZRX9QCDHoJ<D9YeBKRQBX>lEPC=HOIPDaiIdfkLAh`:lFChj;aOQVJEe7
TT@PhPnVYYC[eiangonZ7^3cIEigAM6:b0UOV7<YYR?Zc@DKgRRVHkFjWOUmXD34
Yfn_OT9o/RDB29DgUWmog]ZeaJ^@QgkThC;T8J[MJ^Z=j1VU2[@ZaRdj^DDWAb;6
T@:>a;<LJAKb=Xla9Q<2QQ;iAXW90<<PiM8d<mVFY4;FXb@IT0P]36XhBHA]E8YE
QSZhUDASoblChk>odA:WU^TOfIH:1Q<WGW?=O<V>e8n`>JdWk[HieJd;TQc@7`m4
9UXKdH]Bj?0dM9R^OK9OVh7mT2GU6Ea:;iOBbePlA;LLih9;34mHaY4bXcSJ[IDI
/^]V1JC449iN_QGWFl=JR30SKQ`CGIZIYIi3J4>I:V^:;FW=7G3:=iaSZ6MiBJZ1
D[id6PXX3U/^B2SXI5AVS38E9;Oe;KV<c?N5aT9OLGebDg9I6DUF=@=:^/@<8KDT
=2?FZ/A/WXVDH9GT6mT?JS;67l]UFoE:NDOKoEiO[;Nb^GhjeBKmmi?RjCV9fVL[
T/Uh/_b5JU?8gbH@WUkW[^b=nkgg]gFDZOM/E`Jm0EoH?G:U>d[872F5?G?djCQC
fDhH^En4ff3MUmeQGl0KQ6NnHnlk]/6cbM[kYRfCbZ4XJLjFVAhSSabV4n:@hA[I
Vl@kWMcfe2`g9SS62L8m`M`TQCg9<@`LjcX=JKO:^KWZKJolBZo9dD:^Qf8XEf:3
2ATO8nXPJnERR7ZeiPV6B?;_CS4i6BjIZi;I0:FcgNSbZeOINT8f?S5mS5:;>nOg
]2GVOHbRa2KG=9hf^K<ojSbk;MBX?Xc<jNV8cob_mV0PdEoZj^RXMhfnI`DThZ6Y
9oQ/]HVA>nee0B=:RGY7Z]ae9Fgf[g<[=Vgn/Elk[R>7TIjhciXJE65FGb^X_TX;
2ZjcWl4l/0B/1Q_1=W07N0PL02n08d3F/ZPf@B=92_>imga/TGBd<E4?PmUP<EP1
eX7[`FeP5mP7WPF7PKD:FT^V8bdAYQo;mLA=20Ib2lBBL5W9@RT^_aBGGh[;;lGU
Un;bBg7iYKSlDUan:Bjo59M_;KZnaN038:NCP<9XPI3RHSENcfXNjV<`5`b1EF03
f0YfP]eP?gPN_0Y:97BXe3;e?TdICGKDSVRhLebW7o[S7oBGE=_A?j[fdMo^O_[Y
g@lmnKC]5?fXoTfe30oTE6OYmhjF:_FKgbQek7No<MO<KIcI[0TDhP5NU7bcQSSP
85F0O39?bNHTe]L>TLFmbh6?PLG5?;RH1aOch68NG<b3RgU`<@l^i/75?;RH1aOc
^72IA@9AlBZUj::HN8TV0Vaco/@Sf^4IXe2i6YidaBX9m[PPSj4hH^mT:E4:MfJI
CLY[4Yi8NJeAO8NdjDQe[NIhJcDfbcNml`l>gWgGgGOQGo6mmGhbm/fcQdSYeD]o
7_Wh[hljZ_GfZmJ^^F[TJUm@o6_0KbKcCccnn;3nTR7gn/N6g2NdG[FO:PUN@S[d
Y5XRmDFkZ@<YZ4OQb=B15=A;@KdDe4]1_ACDBd6m5=A;@KdDe4]1_IA1?NTF:c:l
RBbO51VnQ/H4HbCeaP?TkiI>O8[/GjYVoF8A?Ebl;4@KA/c:479^:MM0JWeS;9/X
VV]T8K19>T[YH?^DdK8h>/[>eQgkSODdDgiT`JBARi@TiM?G1K2XHE^ge=4UN`o4
RLJ<m1dA/YbMGlZdQZ=SUMUB?BW7ZaLNNEWeoNh]eJ_oaelKGFDGCOWLS>@g@YkC
:aZ3Wi_Amg;gPXN:jeZG]AfhoiTO?g3oSgm/Bj]Ioe/EZYGjC_e_nW_j8kKE3OFY
D<;]VCUSKW^CjhcTSL[nbcND@amih`fM9E4KoTeck<G?5F[CE;iDF_;5VJ>UdJbF
2^ln_IJ:VFXdO6BIHGFMc=Y2]9oPO5735hTeV97eVSkAF=lHSKF:`3V?eb?Oj16?
Ij[`2HI/n3R?VESV:/2R_ZKZVVX/Rf4^hm`WJ3KSg8fL>lEAHaDcXmcfhf>A/K4g
jA=A2R]RmKUHVd:<_He`G=g`dTdk]VoknN2Tm_PTOHlo66gcCIY4UQE@^njh_F_V
`QeOJ8[E_>3[8lBnXR>EKgmZl/8C]SQLn/DGW7o1RY4[/j7fUi/SO[lkd?Zecjii
`5/AKMIohPT7@W?c7BZ`Y0^KMO>aWcTj7LmX<fg8jR2@EH51kRBC`OI2Kl>KmN;=
N_5V_GRcG[aI;mj/5foFRcO[aI_eh/ejlFJm6FoFRcO[=KdIE94W37ZI]h:aiGDo
I@OP05LVVEVc=V3@OiK`gLiYYP?3=Tb`f25Q=h_]4]A>QlV6ci=2fcoMmRL6H;YF
KEc0M6j_a2cUUn2;Bo359OSR4Waa2Kjh15mLPRl^`ANGh8];l<DUU?9;:>FGI4[i
9K8>BJiZnY4^BNO59gOQTmTAhmc7H2hH0Z_01[0Ek0Bk`Gk`?7PEB0>N7ioEIEaO
R>][=@^N[NQAJjKPfLYl[LcGbWb]c=O:O:g<elYl[LcGbWb]c=M:`K>EPRN5<7`m
?FNHViCIPeBO:@Id6KVR^GiPEQPmI^n9EF8T6S2KE8e`Clg82dKR<G/I:dI=YBF1
feM_o^Iiigc]YAn<O[ogL`]]cOjTge4N3GJkbl]mWcmihneGG7G_8g/nOWW^U`>]
PHkN]j_KXh/CMK=?o=`i9bl[Mk[_oLXMQm`NMeeCal_5PLSlN6fjIl?b4hLZWOD?
OWWg_o]5YCEIHkP2FmFQ7J7bRZ34TLLhfaC4BN7khlIf^UeKQW=CIc50M3Ee1H=c
<TMnUAWLVaU/<PI43<aPJXk<:8^24U?8W2gFg9:ZBnN8a1Ji_VX[lLai/K18J]P<
aFDi/=V88l;6U19AB7f[5K@1<CZbn=G>]X?8X/KPC7MkCcOYT]55@M]H]aUOfgeE
EVRNBHm/EKkgKIkF@<1FK0^6kAN4Pj[45Pi7Ffc5nZo_=5HBAUlbEQ;^e7m];el@
2`DmUFYnR7:__ZoJZh:1f0;UT>PS/i@PM9i:7o0>j9aF]X?DHUR5=Ca2PY7I4b:F
5EiTE``Bk==S`KkdjU5UihIbg@_oLge/@Wo3Q=F0U90dII8dEfhANbCISG2[?Q<?
e:>nmJQ_?NYKSo[FXkkeZ6lmjU^?n]JS__FXKkeYjmiRl06@D5X:;fIjJlYF@QQR
9J2iG2NS;YUbI>hC`hO_HoFD:^B;DWA=e3H4[SWai^^jCnZ>cgRm?AQ:CRXolX]W
o^2XU_EC:L2>_WKI1O6YPmmnb]K[RAWUB^oXMoolicoo53jD7o^;h`O`8JZVVODC
/Nla[]71?C/H6`J[1i/c6b`6:l0jL3fh3N`2nl2ch31h2g`0[8jU4TUO/2C3i4?d
Xf1X<5S576bBE<Il_^4OkninQeoj2<R:BReGfDc74YDl8m>DIfaZ[IaCRP9B98Q`
1b;j^BQmPZA<:?MKPV440CTi<4_8L[JPdDYVeUAUgB[cK8k5aFbA[4S/WeRjK=E<
V^gm:Ik@BLL9ce>CHlWfBnT3G[0UeAZOY5PYSGNEjS/m`NKn6C6KPchT:B>40R<k
kJ/2U0nT2SIbbX;@QOUX1[bcXAo?`;]9J/5nKC9gFPhVLkNRl1;1miSMISg`[PON
mL2k7WSG0nmjh5d?_>^1Mcg`[PONmL2k7WSGTn5M3oAT`M7X=T]Y?AWNUL>klPc_
b/T4b/T4b/T4b/T4b/T4b/T4b/T4b/T4b/T4b/T4b_5BiO2^g>1M>EMI2nn:f:mU
GW53:F>dGl^]h5F9AUJ=RLoBLR0miX1K3[Q=WCELN/h^R^MeJeF6Ii<7[HX=2fV6
J7:jc6L9R2G]NK8`=4Wb;Z^6E>lJccnN?9A2:0DTJf0Ocn3c_eeDgm;ZKRcjdKUg
]bEROFYVWClL;_fb_JYVCWe3dI6W2^XJ5cQ[73];8a5__A[/SBEJMl38aMjZJ]OX
;[_;6`RgA=angdR3aeWMJ=/cNU9SIHgOoYKOea9^2K<f9gaO3=oG`oOYj/5Qn3>E
S7NHfdVbIH6bQonc`F:`0Z`3eh?K`2j`3c`;3X>g`0O0d]D<_i4Ln6?78lVf6<8D
DbN/h4aI6DPR0b`7V?ZKA0JBb40B6DPR0dUT88T<996193:@A0JBb40B6DPR0eBM
d=lTLhL<oIeZM3::oRHe]l4`nJb>lmIagWK[j31>>O?=]7D]iQYn[RXi8M^KD1PK
fh]UB4boR52o:D:i5J<bCYiCNA8EDhhh:RYO0lC3BUV09V7LTJQL>n5nQb@eaWO=
DYL/=6;PSJKCK<g;UBVXIea]YP<g/k:RSTl;N]GCRE30?a::Y9<eaKmm[kRf_BLN
7?47HRWmJGEV<QkejgoY2RJWaHiY8jfcf^U^o<0OSKNYDacE=X[W;>7k`oZCJSZ?
ZDE2PK1OGj@Wk7j_;b9EB[ELoiNFB=@KlOWmBU4A41Tk4AVk6QW[DQL>4e`h3AU[
8n:`I:`I6F]6aYZA/FIT[1TIJdK6VY6aIVB/6AU[A/JJTK5VI8`j^mW1fR`f6/4a
kK:@^1`NNcV3FBfD2V:G4KWkn9h4YXJo22=_hHblQI6g<?8FA]k2b5/HN@/SKf7T
;HblQI6g<?8FA]k2b5^HTh_:QlN/c?AT/l3oNIDa9R92nfBfeSeQ0MRB>ga69S?<
251^bC6gA9=_=5jKjgjbA6<^cn@F8c=[TIH1VYcaoQV;U3fPZ^`cF9bL[XNVae?c
_j9o]fX:b`B]Kdj>MDcgoNVC658b[nVN4a>9:IGj]hfeB^81]c[AeRmnaEQQ>DW]
mDKS;DJLL43oXO2NYgeh3XFeBeEaT:S5`NZJE4CZ:bE7=c<e6FLR15WW<Vf4^NIU
mY6A5aSZIEEGL[B;234SY[i91H`cXSoBM55PiQh5i1h59Z_k6<`5@f0Ef02fPYeP
=mP?WPN_P[O1Qd1<RgC:B;0V8db4VG>i2M[L16e^PSHg@I^KX<e=d>HVJ7<C];T9
f]`4KFib;SLiUm/DfG`6ML1f1Kj11PUI>I0f:2]fUQAMnGZk^Xe2Bg]n[OEl>Xjo
EjU[RYD:AD:n<WkJYTbNDU<m^UNmE9Xg9nBgUJ]PI?BVA4m3Xfg0DGfX[;hdj8^d
AY@cj6m=e7DdSnajEmWGa5YiI?gUT2LMKIPD/Tn7F/N>jVk76oZ]5=3:j:RG2P^]
=OCAZeYO]n>=Cb[dFmN]Tj<g7?^mh`KkmbQ0MJ]Ef78R0^U75aj:GALSET<mV]Sk
;nB=?@aVPlEP1EP7[PNgPEeP7gPF70IF?CZO35hNnc:kadGRiA7VO>HFhnREll68
6?>CffOecG;A9EU]VU1ejA0AjA0ATEiMg]ARb9mIJk4jDh]PIQ7<;8:IAC2c26HF
`L`RV5T4<h]PIQ7<U=I63<QK33h0lVaG6C6Le21U_Ef21j/WahfQP<]V2^e6k=b8
WA^aLb=fK/C>SMRi4C/gH^M6k=b8WI_YcGjm>7L//C`[XDI=^djZ]oEVYVD^RXmo
>]EjM=/8:Nb3_B/kkmakfN9[SaBNl_B:[conimLV[A^hm:ZCW_:h`jmoNlog>^K`
`>GMcL5l=EaM]FYXL6S;g9OVWkA[bcf?E5@F[;Wd]5AXlRWOOEBOg<;jX=n;D42f
@Mk@LEdNUjReZgD7lJ?ieU>>?6EWd1C2_<_PHf3EMNeHES^FeHiU]F=IkEQF>iKE
SVFeHeW]F5HkUUDNVL?Q`NTRk[/82mk0g6JI@k:73?oKXG38h;mda^JN5;2/@Th6
a[H_67K3F/0bI42N93J;im;380H3NNeU<0NL3UJ2mN06L3]h43`>WP>_04/6=6@0
`W3UHWR<m`E8lB@OcU]?;oHaV0^6`2Z`0F`5>l5^/1ll3eh5i]>;5HJkUo_W6A13
ZZB8KbjlRdFg6V@YJmRU8Z_E>UT22DL`6l9h[4AfkL/81VagkMScgNdg?_KHMoYf
GoR2:]Gon>cZ^m8eMHm7`Vf3]CF3jFQTIh_[a[eO__5kgkgYY^oI=/nN[onOiioA
SliO/<SE80^<3/g;Hoe>[TI/nC9/@2/f82Umkdj^VYE`/noMRKHkdGHWf^i4fieX
^a=]Mj;]C[CMRKHkdGK[fJDg6O`Ef;9mkmH:L8j7eQ9Sk/3HC4ZNP:]R_A2INhO1
Al3B]BXXGPG5Zj1h5AB_P^9ED;`:RUM1lBXXGPG5Z`b::mJUcJ3N0Ig9CZDo[`BG
DI9a6BG<El9l9LaG`W`Uc5O2O2G<9bo?:66n4^H[`FFDh38TEIEN<74IUWGiYo=k
m=n/KEVm/DKG^mBd/0KbM9MAkND1H5hoH?BlgaZVObPLMTFJfkL]^N]71fnM^K6W
aS/mi8WX?mmmA7m3NElml@kk<XO?dkiP>1CbM7cVe?eOoO[g@j7Ba^j8in@7E=fQ
@j[NN]ig25kORKh7dOM91m4kl`d>1hVSlY5>lN4BGO7T0oKHG=TIa[]WL^H4m9A:
QoATB[G5UeVCnLNOE[;l@PQ9hBTUZ6[dG6L]_eG5bPW8Q9JGG8oe@ERZh;UL]FCQ
KWPSEe]PI@QBm6[;f>hfi:T]8dm]l;l=o[O1ocKhg`Kofn1o6oa_Pom]l;l=o[LI
lTC;]aDEBSN`=6d@Q4leFPE/9Y?Z<dDHJBb`S7IPk6?1mU][ZjIlKoGgSjW:Oemi
onC^dc]STAMKG:dMbK1gI<oNKM_g?WKSSTMZFdiIL:XZNohUEC=_S[ZFQnIAdTo^
l0GYRWUjnik7Mmch?@8_/M/[h>=B^lC@0Nee/c=0WUO0Lg>5d]_XcSh9K9W=74G7
;VKQfYQ?OU7<gJMo;=Zl02UNRAWfIHS_PoRn3?5ie`Tk@f0Ef02fPYeP=mP?WPN_
0V<mF3[4P^HBR?6TP:TG64V/HlQW^5;U;?c^=mHZYk^5S>KlWjonWGiDnMoiVJY;
[JXH_L1fHlE3EfoIYnjkiNi[`/g^m_Z>;UE`i7EEODcKeaNnK_eGKQ:J:^d9234i
cd=DLKdTJLGT<LCMg4JiX@g5D5KR8JU;b4Z>?>O@`MR/8G7MQTo:AOT7jFnfBelY
ZeP4VU;KH[j9jJ<lP^dc^R@THXhb/`Bj:J@/dgPhgPNHi/<<<PTTg;WG2MW_S2ER
TM4[iNO3mlMJhm5kO_[FiANe1J^gMEaa[SXgUTR6mEdg1nU23?;3MQk?A@H7ooEK
jFi?]>6LBo/932:SMb=OFo@[75_/mf3hN]FEl/h31mXZMm:9WDPb<Z;1OoZ]?fIV
KlH5<YHF1;4hT]?;JYb7/gDJWU9jF8`EFh>jEVJNTfF[89/kH3fBDBAaXD@`iTZ]
9>56C22NAD<HaLEc2gd<J1M463F4TCOl0GV9adj`6n`7ch=GPD@clVPKG3ES2aNa
QH_H`TE/hB:fL15K^8P]G<@F;V8;5k65RmS2aJm>UoSBAFcQh/AbOgh[9TQ@3<S5
1=TV9FUi<<;3[[0lNSlVA/A;V:K7Z1_BSVC41eHoTfgnMK]fGOO51amDkLgn_WoK
M^GZcX3[L_OG?SoeJl/>oWETN>6]2ec^fj?Am:aZNn5mVjome[N^_OKndMJKeRKW
;dbfNe8EFaoH>6O6Adln=MXoJFj]<a28N[UcQ?MlbOGa6ofZkR3N8ImD@:A1XPFc
5RoNP>o0@lTKlPjIk`HCOb6iW_ALY_0E4UVc5V9`EUZiN1:3JWe3MREfL]H?F05o
S[4^2OQMHlYhEZ7?R?h:^DBKXEmYhcXT[I=LP2hY<iX`fc0]WTOPN@BNAn1i19i7
h7T4WTOPN@BNAn1i19i73>/_^H3ia;oHE^TF[0FIeTVc==SNdG^L1c0Fe[>>85>b
ZC8Oflkh1o=`im6J@Ic1CUO;_9/Gg_jME3XISNXOY7bao/255jclAV1:g9OB?hQ4
DX<kc;2][TJO?3SmREgjI9j=2A[9n[e[[mjn@UlV3m58N0LYN2>7He7N<_@gXZdL
iPM?mF1m9>Te^heTa?<GlUhY@k<2@]j0UZ=gSAbX<A</>hYDI92gQUnCKR7cBDja
l`6>b<XBHHfA`iQVZLH/J5/;A;cHS81Fc9HL]QE7YPe4@m>WA@i@KPX5DR<OAZ?a
^>[hDBc16f=2;XoSRH_kDT>;Hn6A<Qo]dYPZ_fdcKBV1>VVnN4MOJkoC^;NhmUGA
LZUeFdoXJF@ZUVkg<iP7UX3EH2?H1^h03h43h0E`14RL;To^VVDiNLN<IHnblYS;
B4fkKShMV2><i8VN2FBHZ;^iMkd99Fj<CYlJ2DjK7UDE;OknOm]jaHGXjiG^[giN
gkRl8aZeAH@F5oFg;AV:A3hI__I;Z6VKZ>T=^f`_l@b[d4>9hG;/A3NWZ4D7AIN<
R4SNoT0l1<nU[dcbnBZfQFcU_GgBhBUgR5TZiV]=`:[C^Z6I6iZiXITKV[VQVA^J
^J6I6iZiXITKV[TaY6Hj;7DcVB28EPmSDLfAm0PI/oOa8HnCV5GP?VK_HoHnI^mS
mSiVkf?f?VK_HoHnI^mSmSiVkl=<maUaM`LEh<WIN@N49di^`Y1Kjc79W=aJ:@MV
`OY6U`QbUfTh<XfT`dB>3/eYG34[Q/HX/aPZic:?8=9diOkM7:`ZI;hS`11cgPm@
[R[DlCfSE7Kfn9X>A::YQNfaaNUHi4UGRn851LVhZPQ7UmNDa<i=OdEM_CPAhY6Y
oi><AR;j:nYJoDRdgLc@9?R[ZaW]o5>i_kjUaNnODVbciGDW[mG?U`KX5Yl[DZX6
4EW5Fa4eaeChkm;Vbk]bb53P^_@VLAa5;HG_SZ`LSeE[/IZR>L@eQScTe9Xk7j>`
EN>DfAIhN7U7;:;VLdNCj1U:SF9iD>1Ja`kcZRET=MFFjc?NNO1kH]FCeAT7BLWc
ZC:8kj036o/RXiV<L]MQMQi;oec]8B?:n1AM8kg<8TI:NYDUYi6W6fEUF:XBI]`f
c2X1E/k`B>:UiQZOcnCccfAYeRTBA==nEZ@VbH59H`i<T`?CaQ`XU`?UHkbEIEmc
H[U0_[70o4Hi9cHO5iF5O`WOcE:AfM8[;FK34:kCJQ:KJXg<1Ni1_Se;RT[7>ALA
fZVZ:_?TkO4MA9T7jZFJH3IHV3lc3/^@N?^AcX7iYeM?SOT3ebHlPi=K5kQ2Dn;n
MWaA:3GX[9kM6HgNhJ^eaLjN??^<^_RULcJ_[ab81`<KXf5Kjhkc=Uf^;i=g1dIW
^=F^TaJLg]deNTCl4h^DK]]VKc@@Z0lUhe<7CYRbn`Vc9=D^_DARbjjU5S5ICIJg
`nES0DA2j8N5Lb:Y4R_b7GPX_HNI>4?RAZT]2POU6JiQJ:mYk@IG9A4aWniZ=7P[
Jl:i[VR[XcW7Fj^S>GO0FV7<7LREWB`;HlU7S[OM`]]^hJeL[:RE_;j2MjRJ`DPD
blJ>6H164KTX`DRDNhlBS4@9AZ848e62TBRF;TX`4RDHRAY>ZQakKKJYBC0RPHP/
PIVU98S3^1EIb0HS[0Zh[MNdS2TU6Q7SlL68mAAHiil8A^:Ye;9L=9:Jl_ZdH7`B
`LR:^`Q6P[?gmLAR12?2a92_[VH`4h]4O2eaEXZb/DRlAGR=_ei:[[[6_YMH9=/c
KOF;OXZjXWPeFFJ[aUM;gjQQ:HZXEaEA[bZRGUE4_JZ8NUDAmJXRhZ4RjUE5e:^:
Z5MI5Mlg6O`EB1E2>TcUWD9dG6Keo_nA>I]liJBm<7P>>1f/1>_13N1fl21h73`7
GP4CBX`RVYnna7Ql2E59lM3:TFd[kWcVfC_^N>K7]POeemiiFgm=1MmnFhGFo>Sf
fimii_JM?eA;3n__Zl[3QeF5oShGJ==VT?MMAmhGIEG_^X>/XnLChh/6TZoTl[hd
M4i3icAdCT?W=7A>@nLdM4i3icAdCT=WNAbE8>1=1Wl5@^LdO9=XA7[i95JG9k74
?lVS7MCMn4Bn8CKKIOHD9hWXi:4bJ=g?H1iH0UJ3SF0K^0<l10j05l0A8=VJWiTV
[>7Um=QZkL/M/4Y=i8jFHU^mOXIRBh79e6EccELF^nCbYNCDS=>]=8a=R6<a==j@
S7oj9JAV2i2D08j?:Hj[0i^:CAe4GQHH6E]5E^No7`j7D_ZLJ:acETg=[<iHU8;`
h0?W_:3:SfW?GKQgR^ZiLNmg]foOlnPaSDL^_L50e>/X5j?/[5dnNkKnoX_?j0]V
fajmLN]SNkI]gh=LW8ALg6cD0k[DelejToS^HF[^7L@Kg6h?e9T=5X<EH1fh7]`6
MX5mh5U`65QBTGToX;W:HTKLnG0nWkF2<^HegfhSlH]d@T]48llKDB1RchOlQ?TT
aeo[AD8iMUZ=7kT3e/=5>OkVEYGnomBni=E4AIVDle>lIZ>ENBC;TS2ecUZ8:^9V
PmahT1/?/IG^MB5=V744BAWkFSME9@F3X5FK75/P69MkS^biTGF46fmje;IVH>m5
cnS7E<FoWGgoK5O;kM5`al`JFD^8j[=CXFQH?KOeTLNfKGe/klPSj^KI2oAWOZXZ
I/mNG^^T[mSkbIn@WJ2GMBF9AoUK3hk;l>49k@_BH5=Ra:?RVJV0`CdSRdKOIN^B
=i/JLKbe`YiSeWnWWF>Lj_6::>AZ9Xcb68XXEM[@LG7[ge4Nha4_Xn^m`>I@9dX^
>WYU91Y;?3:h_3dBoIf[nIbO[UmbJJn_oY;4BMmI_B<CeMXfBo9EjgahoEEcnd?m
DboK8?NmmmPkSW[^NiZ]ff`PUUh[JNPE=bdmLaVk9fHo1Bd<[DVQ=BVd9XGFY=2J
55ZC@V]BJ4d:[DVQ=BVdAQjC<6aY2U/Z3eUT/ST>_T^hlc6`[>@ogVlUEU:2CgVf
HVcG^mG`U^>6mMaSkT2OQ3QmH`;L0CT`80O4KMR]/_`0]nl`emHMn4T7O]:1WgCP
9aghB@MndX6OM>0W7OQ91gkB`MZjPkEe7QbD6iJfCgUQRkB3m76Y[>6He_DOkhnf
o:kILbR4Jn6ZN<fJ;0^5D35iFaYMDGd<iX8Q/0Y/05_1C[0Kk0O?PeO1fn138<]2
TTcSXLcHc^aM/V:k9?<UVBo9O4WVBc9OT_VBc9MT_RCc9IU?g1EAVaA8dV?JX:g<
Tn2MXQloSg_APQ@8cOIo<Om6PG2_;aA[Z2b;ggoNQI]FG]?kTl<_OgoQ_HjBPAJo
ca]XBGZLgA/nLoJJMCljm=AoOZooYP/3jB[Jn?LV`ggnZYkYRfO?VO;U6kkdeD@T
WEkKWNX<E7LTCYef@XlSkhHM=maGfeQOgh6<3k5NO:i36Zjn;gldQ;OR4Y>;JcBk
U2FW4^;6f<ZC]=;bE<Rf?J_W4ahY]1COl;4Ba^NoU_6chUoUZDo3Ugh:K^LcZmUH
HaZM/?QEXf0Z;n2gJ4_IbZbb/Qa7hVAV_i<cCj_c9`GFMkC6hoY5WeeiQ]kB7>VH
O>kM/mKnBlAImG0lg?GI:d:AY=mn_YlJUKkgoUDGA]fnS_Y8L<7l`;;c?NXTn=;b
HWLRUUkbkm1`;WniHPeoBJE3nn@P?o;aJ^99NOc=X:KDV:VYXXoR2hFJ1FcUTK1j
@d]UAB:gGYk[okIBcYb:F^h^Ml1jBHE1J/?XFPg?QTVUU6EBnYmn9JiYB/`le/iU
bf:9dbSVnjgG98]8I?bE]CZFYC@<6I>RI4[LHcmFUebhiY9_K8/4`_6OQce]7Jaa
D3EM]^g41ajX7Da7H[L7G>Z:;ebeOIFjfaL81ggCAToaQZB8<SRomm77e0lU_VU^
ab?1PmRaeagg`X>`m3A;1k0DU:@Ab5cc964cnf:;/Lk5F>MR[7<ae[THjeb<MBk6
>QMSWH^ac/EHif;:nlFDmgVcXAP]/gfIEn;A5e^><IAGg76hV62jBAK8cFZHTfSF
BCC[99Ye4/djRFJMA;=>XUTWdJbCJ=I9=>^T6^HTIg@JiTKRI1LE<MjF[[VHEoZ=
WLI8dTbC`67^a/DhV/eU[7FYW31<L;QS:aCSEjWTK3`_JGQFFOn]0Rg08h57[[8[
aK:R/IDS>F0mDWgG30ZJZZ4oW9hIDPkUVk:`9mb_^Z?ASQWEn[k6SU@ReFPgHU1?
Q7kdSKHKN9^RAeHPAR>m?VnO`KMSkl6gUn7K98DkT7iVN@n6m3?;:T>YFG6<@N=H
Q/HaJ1b3aS5X78?6<FPLPlHaJ1b3aS5X78?6<FPLPlJdl67BYCnU7A[;TgUV5D52
[AYC9VZ@RAYTXPJIZ44VJY296VBR1YVX@BIZT8TJI:86VJQ19VXb<U537H<2=S;A
a;cV6cAMfE60Ll^iY79[S/`jEJkGND97S6E<LdbMD?c/5Jm/?8h]=l>[D``FbUX_
aCm<S0CFCNPXB`7FBh=IT[6n9M6VA9ZR/O90]_5WEO0eakLdHcDCbVDF6NR7c_P/
<o@ZT4hgO/FfK7=a=1Z<E[iI50m5`ZZT9eaGEMGZWOC]cBGAB31FNLd33HUIkL4^
EN[a1=>o;X]4P_5b=J:7J6U>fhkhN2N49m8@L>@iAWN[km40gJ4_/`fan=72f[SG
=UXSQm3[DkS9KLS7C7FSnBcJ0?8Qcj9UH[1VThNO^SMEb9WYRW1087T>@SXIc>h8
jEHe?cFdOP263f@TLP29740R1i380BAb08TL@287T<P19780RAa08PN@b04TL/2@
B0VTNY58?o^m1Q?UR3@@YlVFIVB?B/GCN8[=<?0ChSR[CCDW<A?J:jcJY^4T9^Jl
4^^Hkc3;N=C<@UPkUm81I?6jTfdGV0iVB20n[_jH/A6IKVMEgf/jg>ac44EFhV^9
df@EDCNjdgdMgOYk;M6NbDheZ?n`O59[im`GNcYj^`YONK6f[jNmAcTlTGA_/oi[
MGIa>=jnh2OMjOIhglR>T3oXSkJ4o>Y4eNdaRY3nh<mniP]40Q4?k`ol^Oi`R<om
@Eoh0fBXWeag1c:DDRNRPO1EDRfY6<_JWm>d<B4hJXF=o@cVPBEP=MP8]X4k`4?P
07P1707_P8n0f9P@<bH=6n<d2[_<cA6G:Il^K8`;6n?2a[R`<Bi/S0/Khl;6^;0a
;Vb<2a_SbRh[Fgk7QMbaaXb=lEQN`NbL=Yl_mW5^6G5VcYEkMm04Ic1QXCeG6lV4
If>c;e<TC8lPib^`^YMmD4`4i>nE<VXXDFNF1<Lj3T/X2Vb^a;`^eTHjDj58i<Qm
nUL<1e;OIcR@2^F<c>X:mol]5TWf7M=8ahcdDiePNdWL_>52S]RTMadGPX4@WdlI
cU4:Gb?:QFN4YlZX7DZT5HDJiS=g`e2]fDRi<no[m7;mdZNZn8kLCbHAUfd/jelW
[4?UWR7?44aLB9j`]iOhH0hh7J`4jl4=h7K`87PL?0MN0Kl7O`=F;YA7;/Ck2G1n
GSAAGS8^8bUJCYM/iU>oF5:BIR<=<I<=LhVJ?`QP[^XJkfjb;;_JXOh4fOeM<dJo
eCNY/LdfANM9/V1`iUaKoN`i[Jdk^QJc@[2[=M:FM;FgfBIgWTh]hN5HY3?]WRMo
8@fFb3mjU=NIXg4oik3?Wa8SO?[kOh7=o>][hoobFY8WBonW_kLf`oX[Jg?8c^Ka
aa8Gl2C3@^dTkFCnM>9Wl22Wl_KVcj9kYi>i;M6FlUOTc]C>hVZD?>][G6DnEjG=
Fc9mdMaC4c<_Fg_UjP^^]3jA[dTAQ31CC@>;`39`>MP4KP7gPSgP:G08o0ZlKa94
oSjVc@_J`CB`22`3Uh==h1I`;mP3WP:7`:o0nd8/D0VlX1e<0h_0<W0if0A^0ON2
?N0YL0Sl2[`_`@6X15k@3ZJ1AF0I^1a/0[N0Nl4Nl1@h17h5g^O_P6ZP4WQ1>iP6
5X5Uh7:`jISeSbmZfK7B_>?foN?fSKnW=nKkZG6OLjkSi^/H]ilN]mliKUona^SH
jnTN]mlcK[mgg;hAVXji__iaWdlI]cmeg?k0^?gYhoIWS=^O>FioL=cn[77k/lO]
caVg?gOLo[aano?7kBlH]lmc@<OAKn6hoI?6kIllKQlI>Nkg?c=^WiS^^<m?7KO?
^mJ?nobchoHGSm/oOMcnd;Sm9N?fUhkK?fOLo_9annN>fcm_g?kihoH_6;NoH]cn
bW7k[94NMkn[aneO>6koXW7k5hoKYeikg7bGS]^oK=`n^WcLmjlH]goU^7gSSo2>
dHn[aWfnM]bnh@o6O7om^<lgS=_O>6koLk;oO`4XUDOg2VE^I7=dLVEQK@YUKVA_
HVX:<SDP<21_HVX:<CLb<38:IFiTKf9Z2S4`830PKf9Z2S`l82mDNG1U82m6Kfid
82mCMF9dNG1U82mDNG1U<B0_@V5cIDI_KW@P;d]GBDY3FR]3CDEH<C0P;dI_KWA4
IG=SLVU`M6mb838f830PDPX_AFiSKfAYKVLP?3`P;eAiL6DP;dE^HfmTJFiW82m4
JFIVIG9UKV=ULb1K83<c82mRLV5SJfEdK6EVM49YIb0_HW9QHf]UM79YIfQd@VUW
2UdP?ShP;eA_EFiYHfmTIB0b=b0`858P;dIYLW=d@fQQLR0c<b0_C65cM4=XHG8P
<c@P;eMYI7AXLb1K83@g<R0d=c8PGB0n?PYUKVA_HVX:<SLP<21_HVX:?3`P;daU
KVMdJ20b>20`858P;dIYK7AULR0_AVaQM6E4IF=_I6DP?Sh:LgAbIF5]2WP1GI2m
K/@P48AkWV;;Bg72MQ6U@4SAABNib8oRi04`[2fT6=0J5gkk;<BiB2TXV9V?7EIN
nZLnn0cbSJ8M<<?TPb=LhdHFHLCI1m5fh;c=ajeZMS59B8J7OLfhm66:X9@0T>n<
[9Uf>3fj>>9MdEk98OT``nWc<UAUf5;j`PE3QTIX3@hWO^kIY1Nc8<R:WW_7_/ok
VJVoa<NN4;PA4ne?9A/M[/UH91=V5:YY];YN]L3PoUT7<4i7/V^ejS[=a?e3cOlj
1BeO_5Fb6a6gZG^XAD/17o2fZQAC6ES?=g8JL1l:IFiTLgAbIF5]2VE^I6mRJPXb
>20`86mRJPXb<SH:IFiTKf9Z2S8f830PKf9Z2S`l82mDNG1U82m6KfidA6EcHg9Y
L7A_LR0_AVm^M4iQKFDP;d]GBDY3FR]3CDEH<C0P;dI/HFMc83@P;dI_KWA2@Vmh
85/]=CDP;C8i>C4P<C@h=B0h<3=M2Rm9M65/JF=1KVM/IB0`82m1Lf=UKW@P=cLb
82m4IG=SIFid82db>CH`82m3HG18IFUWJ7@P=SPf82mCM6E]ER0d=b0_F4QUJFMX
M0Xe<C@P;e=dIFe883@g82m=HGQGJFAdJ20a=C@`82m6KfidAVU/IB0b>B0`858P
?Sh:IFiTKf9Z2S8i830PKf9Z2S`l82m<IFiWM6PP<c0P<21B82m<IFiWM6Pa83<a
830PDR0_C6E^IgAX<R0c<R0`858P;daUKVMdJ3<P<c<P<21B82m6JFadIG8:;dI/
HGAUA6ESKfAU83hn2W=dLVEQK@Yh0NedMESDGMLe:I;BX@8o@3Z7k^k^AQR60HJH
PF788J@kA4ZA51CYEUY0@54@T9BFT1HDD:CN<NkkOYoWnkk[nOin[gOnV9Vcmc[k
k;g>FXNMaM24GlT9h@QEAl1Ao2018FU0ADo=4R@420V920P92A>a/i_2D1k@_n94
k>I@Y0l<0IOnK`PE91B<`/AD`BP<D0l11kAm?@2@200BU`I9B0/90L92@U:HD[n0
2:@dX0[fPcT1NP:0=P8>mB5REd5h1B9Q;ZhXc3Uoo@Fh8=`0B4Y:P^oGMT394hZ4
@L1`@0n<LXEjHTj4P3d04`@41TD5oT/9;UUG5<Y;FU3@gmmO0>cY8h10^/Qcl`7n
<9@[H0cePB;mX4k0ci41OK0Wm<o80TC/P:T[c>Mg`PCQS?878j409^01Pd3Q?YP]
_W0W:1;0W0jHJ>T21Ui@n6n`kVl07o27700T0?Zkg9oM?`_1h;lfPb4@Q:LG61h8
Pk/0cS0?:62P[R^02T3a0F2hddlPf<<7PFT7k0N6NH0M<H1O[H<1MBDS08`QjLml
?Q0Tc0_U8n03loPiXn3?<QRJeN1>:PQ?CbPLiD?dLdYE618:@B6@PH9o;]LMS_27
XomJ>L?PC/hobG3bmA8dPl>lOJ5JZ/1_32I4m4o<1HX2a8BTQ2G4a@6X=`0=P;P:
oSc0==0;2_a<PWj6<C>4X;d@GX0cIPaX2<`IR_TQ@_^0oJ002^T;3D7omlBo[XQ0
8<091T41SU0G69cXWnZH<=CimaYcodQH060SQ14X2<185OSWWae6RTh8^4OP?o1O
EbaXZVB/YfG>nhN0_f/Y:b<203Bo/2S0;b`U;PB0A<E40@T9HB3TG`/IPV5oaQCj
Yk8Fg1T1B?g^5d?DGcgkoGH8`?G7@mc0_mKBAf2T2`FhoU6j[I2H40Cc1O[oeS_`
Ll_oCNHoZoa7YOmkAnZn7QjoJ>;jcLooT@Mk`S`2ob0`d_E5HFbPQl2H0Ok_D0_X
Ca/3G7Y@9iR_ikmW]E1PS1fDh2hHBOlQ4^JS3P^0>QW2D13Ggh[iCK3ICjmi`>1@
@h@?k>O[0_23<2o9[i_k>hOa:l@Mlh;hH6Ci:`G5n>MOfEJ3@a1>?hdV;2H>P958
L20AiYXa:c403L8hdPTJl4_8P:007872U0L`hhD0cPPTdLlk1@V90X:>B3347HYi
1YeAbS2GWh0o>K6oLkmN[knBohl>C50HJh2ACWngm7<HR2lBRG7Z;m5S^_m[oN]I
P483X12RVDT4A2K:[CjZoG^]dPeoo[EQ^OO/JaHig?cX6FB7k`lbPTc^VXLARlQS
YLcG?NAc:fYLAhXOV<oAfbf=1;6]mhcJCX??k>lJSjje4Df?d?Jo:mUFJ^QS9;c9
KjZh7Wc^7F`NkXkKP]fUcEkXkB]9IUQ<mMgoYDI0@eoik=^HbCFSmAYa7N:clS7n
I;<Tfo0Whna5SWTCm:aGD?b<EgTXm`>^SAlM_jL/N7O9[7fGUbQT9eVT56fm99ab
<Q4dGfTZk?>2hAJ3=CdSkQ7Ufe4>]?96USKM5;Z/M>7A>4^:/mNUQX;=/FThb]gg
8JLH[@698@3j<V@SD:glFSUcAaTQU354n]HLLGEO@bKldAOoP^dKAiDZNThj13Ma
HcQ/[DcAK7jEY9j_POH[JV8B[AZQRdDT_14R=WfUd@lTTTCjlVRU>GceRnbDE`Ve
XAC49L<GOZLmG9@Ohg0T];6db=@=1?7M[KUEL1jkQml;Z[S?8e5ZjN_Won0UJM:C
VIS_;QbCRIEVIg_D_:YE5TZUOD^;h`e<^hb[0a>6N@4bSmS]T7TDRRE;f0BG:@DD
AAX4VME;MgKG@YeoJ8]6KD]>Wj3m<]Ce3X^oQggon8`e=kCb4gkjU_l3_lZ?0n>a
5cBPY^f;Um]JF5PTW]ZFk]L9gO5BZ2LfnlA0=:[ibG4;m?dfKb`@GQh[]kUf?l_@
S?U7;<]JW1]HcY4CU]5jgK5j04AMVJGe;aZHFUJlQ`_9O/ZYAC>jVo6SRk8hl5Uh
GAogPX>_eR<:YLaA0QO43S_14Ca[;IF=oHbNFmN`YUZH=^jiha?k7GZkK;PigoR?
Ke@g8c_LK<IY=>_76lbSmM;M72E;Q`c2YT=AAmK:J`nh_Vo0UT^M7o:gQcOI619Z
U71ggoT^QfM?m3Ui:LQh]7>MLi3ICDVNc5Kmb^CQ6jfPKi[ACf/3KfDGgd;RTcCN
V14@[0]`6i8DbBDW>9[MFiJ?39:o_]iaCNZKo^Q3?oh?Go`N;G6OVIXnD^EQK=?B
3BUXm[iInk5/eS5PB_kK<J<_FDQ7FSG7Y_C`]Yb7g@CCc_eAQ?BcIhfaFbEZma:[
H;=?MVeBUFiW_C/o9XdK/<TF_;JVIS`Tln[0N3=I9X><]EnLZnmYPlh=1AFF8GTI
5eO^cPTB3G3;Id8Y^=5Ci_TG/Q6:M>_k<GULE<bb7k3STW=_1??6L8M<6?JoRJDF
iWQJilBDiNd9>E]TFm4RLje_g^QMDcn6JYgbaiTdh37Vci14<L=G?kd=AYM2V>>L
0ofBAHFZCg^fkO`<HQD>iQ>]:Mo53nZcJNeELf;KB/gi_ck]SCJ/a_E:oGZ1gnZ`
e@6[f/7SFQEnXho?P1gTG5[lYBI9ZGg`[Xg2gK2C`L^@k;3g4_Zcg7glZ2?^T]/E
JUYL]nOBmFb^;@9S7LngCIg;K3Zg^fjl2I[OA1O>4B?9EBJ5Zk^/_T8nZ_BE3>2G
mUDbEN6L>:nMdigh_H5GVNjiV2Zkc=afKXdbX2jaZ2B>9^lDdIUgnM@0lmgOV;h7
UKmaO:;O4YdfUOVM/_8alcO_<]2dRL2KbF;Ne7JQEo5Q//_OW]Pe_oG;[ikd9;3n
]UMJn9XT]hKiE:k3`]cEjQZ7l@FjRTDhK7J^OH=cFalYc_Rj;]Da^M2ma3jBo/?C
dIF[VkDG]0Ed;iiN7e[NiWbQ6<L0jZMI5VU2Tng[jLbWgK4o?[FONJT1WSO]D/9e
a1i<61:b;U=6[iHDTCY=[WEL4MHncZYNUCl598cOGhdOeZVDB5[6biU:CK/j>TgG
KDX^ljYfHjN:edHdCOT[3mK=c:j[gZ:Q<Q:53JZ066jdQ@:>bKLfSRVAc;;AQ@<K
gKGMTh[SoM^Lj:@c@fkc]hfQALYl^B0QJc]6dm?T2AEQJZR<W>9kR@GhSaYaXV26
PZ<9YSTn=H[``ZHO4Kb3KN`eGng9U4V7FbFh^8USCZ<3J7C4kfNLNOOd6Yg_DgW<
Bm=E4cinkN2m>akh6EK`eMkPDBNNa2KeAcdMURjaFRjO;GYWfD4eXJ]]V_h;e]_b
;Xe?GPiYGRVU=@8ajbM:/Jc9B18[OURl;ggWGBG75WlZUfZTT=2coK9mIgLEAP9Z
Vo22jZbi08JTNDjiP9Q^Rc3=;dn9HJ54?VA?4RQYcR_mHdnBTale69Adg37OZXj;
Q^F>JlOX;]6ool6NW/V0WPRLcl5Aaf8hHiDVZYh6fLaMm7k>^fI32YodRHKV;m_a
Zjh9I7g9N@Q1LMQWZOCMbUo9dk9CWLkY[bSW;4j=^S_lnEQE8mKTbT^SFf=g_;1_
U4m4MA68beinnUhKB[3?Z[[IiC:A3j9NXTF<h`WbBWj]3UnFWk?:jhS0^FkiT;Oj
gLQFKMGaF7AWO6Ng]3=MQBF5G_OL3UUA11OUTe3DUM20Y9LKQi0bgW87CLSMECmZ
eXNl8kP/jbh[:KR<7^Cd<^c^6l<]Y6`AB@olMUP98ijccnXmkL5CBQNOS=57QdFo
HVo=]4^VEcf]Mi1IUmOJKVmHOmBoi];<l[18a@Bf<MfKPg0N6G2QBo2PmiE6R1@6
IS6JkLlGCngKPP_`JK]Ul7Lhkbg5>eLX;^ONmi_nF9U`HGeNhdJ/[ea_5eU:_Bl@
n1afI27BNdXXQXi;NWF;5H]:i/KVU=FIGDF:@b4;37B0?Z^_/hjZQEl;oXYE6FE^
`^MG8ckGme5P0>ai:gR5WGY6OWC/hbjgJIQ:ejN/LGOFAgM5V:UG4?F:?<IVDg`Y
Tn9aZk8gf4AkA:lj90FXm^noa4I8ZdfRIYW@NU7RK=:afC7E3ncl?bgT7nFZ:9GW
Ig:jfAG9WIkZR<KQ7c;^ZBWebYGD3D^odC<H1oN?lIYK_[IINNc8=loX2IkQJDVP
CalBUlZfCZRe6baYJhn;3:iaH1YlYd1=VhSb>e3O:?JO7TH:LoN?<3;7<dd:[_:_
h1[heHWQmU5d:`J6?Df<T0;/F]U6;[6WAUnMO<D>28e1HgeV8Gcc:>Re[3GF4B95
0>DhX>cLNWgOZ7TY=7n`YkRFOJcB>2kHUT@IY/>SckhO^/e8EX6f7n=`W<UgA/[N
G4GRA=bj0GHfC[/gl?97o@NRQ2]5nEeB014a6g?:liI3i8R7aOHMf_IF2b46o7>I
>kFWn@d:V/WjM<o@B`>kjkR^=`[j]K;Wf3aPSIlg0Q_^dLeL_GF9Y5ZDKD@ai2K0
;;71_HFkkjR_21O8WSMTYD<7IQm4g1V:CmEJSAhUOKXdAI>D]6IgQO43OFdg7jkj
efoB]IY5dnVC7UJTjUVJ9V5k=;2K[niNCgS189fY@FfeLWPNeOY5X`4kJ1L[7VeQ
SFD2/UUmfDaXbEY64FGjHI2VjHNdDmOc>QIXReina=A^cF2=WbjN:O5S1/[<;U^:
eC]Y3862F9]cGkO<_BLA5T7FT8nQHR4/6oM=JE]K6_BK2:nZYINWC12KNme?fakf
o7[8_dZho:H`<cKiaRZMFVcSN5:EE=X4KIfAd4X:4fD8Wf0aJdJMaMb8Qf<kBDT1
YK<aPfCNX2B3NI82SJVN[HbIOONJKWIHg`jaVaeR9]Z5/OPUl/[N^c6NT^3_GNe^
Q0mL<TS2I@YP_5b1cT]DNjkFZUPTF?]>hBeI[D;k[;_[KBBnSo:Ln>kj67hXLnIf
fE><SL3A<=09>/XT^[>joZ:5d:ChmWk6dEPj7k?aQ7?JC_>5FXm]K_EU4@bkU]G_
ZEWf6aWY]LlfAPO6kmNTYVnjHcUeaYch_lPL]?/4ljNJI?PXLA=Tf75NanJDXnod
XNW=2hE:RHQ7]L[1fFMKFIo7GdOh]b_in[jBAi_fZMY9]5i^_migF]i1gc^Y^S[6
/6:1X_TBZNM55E<8na3>AEGdSMNFShkDbmY>lUUGKg5;UCo4`ek]n/kdfH_W`gLd
L=Q^W4b=_jo[kVVVg:Yj86MW9D79lc1U4QUYM06`F1S=_Hm2mQfE7k]P;cWYBC6m
N0noc]=VF0ldM]i<`GVhU>2h:19E/JWL6X1g3DY>LZ`8<WHeL<?o7Tek=O[4mU_>
T78Pa9l/9hPfSjaod0dPQcHe_Gn_>JF@e[M9fDRHJIIi=ICJJo>]F/C=Ja^[SfT4
:]g31[C^EBm1A5eT9cOKj5IWUKMJCjbgKK]`U6VH:Z;5G2?bT<daeaSD7QE6dCSM
Y^[c;nm9`9V1=Cgc18YU28j4BNQI5OZfR>`Lk>]XWeX3m0BBQTcH]Y_3Qohi3kW3
KdI:/D/ED]1mcGF:<Q4?6fN`C5H8RDWRGLWGOFeEY_g^MZ0Rj6A`Ph`If>IbAI_E
GclKPMHcN5K/lZT;>ZgV<2J<<k9ZBUaGj74SNFPN4W6L9DbdkT5Td>SQb:E^9CVT
@O5S/FiG]5JPSaAZ@WHEZmj^C;J^?YgJDA7mmWF94S>fP4TLjF]WnBC4Rf?MAoe5
h]V2linj<W[kZ0`dZj5:bbFaN0>7`fcTdVikJdB=4/BU;lBK[]fdFWdaL]_HSa7I
^:V0gdRWoggBO4a[M2H8e?@hh7JNXM;Vl<CUHVSUn_MlWCaVO5mD^/WUG@O[b2D=
H`LVdd`GTAg=K]7U_2W>DJR><JU3nEbhNak_/hX5Q^D5LPZgh>DFRCW4DY^V_^4E
Kl[h=0Y]Ui4[XV=Q^i];Sm0W[4VOL?B_7Q3<Jgon<2f`NO0E7oM`JHAI0f5c74SU
EgMG@2_?Y9dgKD2:W<I]f:aAehTg[^VN/fm6ni_BUj6NATEecTbm?QX7N/>>8maK
aUK2bboUZ`>5WN;Ul9i73S>dVEg;?<0[P^i^CimmJL6BS57TTNEAJ5YMIcU:CA?H
2Bb`<gA=XM>O7:TH1E6mmKkCngTMJDGU/UMOZiOBJ3c`DC2AS7:[VnS@g_;em?1Z
FnLfdYMCJM7;5d[5nnJjPaF1_7L<H?75DZ=Mg>Ucg;M>Jo9ddZh3fPXb:>W3=J[H
bj/A6DL7?ajJ]W`_O[gkfChf^/O]MR;onRRW3K`47TQSH?e8fV3eHUc1;2FS?>a9
FZM8T8`j4[aLCXkg92A=d9hdUgmYA;F04e7?L]=PeHPcLK1>MoQH<HOTjK@0ReW0
b9O@Je1S=cTc^N5BENoe>Yg7RnTLnKiBVjMh@mji`jZbdX]0DddRaK:^HhN0B?_1
IEPDI?D2Woe3P5g5E;`<GWEEmd]LTWfjSSG`KW>>LF1<0NV/m@OYRNANSk/YWLNg
`doPDd7TI2a_195WITV?LBHNkhUbmkTJ?4_G8m1cNSU4g[:N7WHaBK8=4SeZ5;@l
SGoV0jjU5f;M`e>Zf:i/6SR28^l_=jMkY>0Zjem;:4@FB>J=c]MJO@Y51TXU^RKf
:Fa1G6Ob/eQnA353R:R]l3hUAA/TTGO<oX2DD1k=QGQOjaC3;lS>/VgnTLGE6SS1
@Y]jo_SfaiU]G2kM9lg4836A6CNof:13ehBaVa>KDY_?<ZXCe[=_B4aBFAnYF1eO
`Ei;K[SCl]JPNjULVXoUFOZi6GFdbRfN3jhf6^4mk=RRbA/6<HNMK;`UPONba5U7
i8f=nBVTfEiKj[9gFNGC5:NmEXegZZSR/eVhLUIIGAf[GVbjEEPB7^ObaQ8B<E;G
eB5M`X2@6XS=]4G_AEG]GkJk/_]97G6RJ0WVcIRDZD/KBhgj<STROjQON_F=Ulj>
ldUJ9:i]IcLOKj^g_5<_2<nimh;OZ4C=XWe4EJdnJ5C<9im=`?B::XSLF2QZ?Z6b
C_[deW`8KbBBIk?:8R</?oLHoli2]IUSed=K>kDb?an2h5h5GGM4ODV:@GG9n0E/
@3di?R4PLhQ;<Sh8]7a2haCInd?BWh1@8>oj_^<MeXNek3YGKl?4XW^U^UF2_mTa
JWmJaJ4C;O92^ODUm=iEbLQi5I/AWSQ4m;;Zn[P6<g@SOTf@5F322fOk@TfhZ<P2
Y]5SSW7lXUHWM53EWH/cAV2VD6<;;3]JUKc_f8kmYQEIhSVHOBA0>N0@`?25MiXZ
hYj`]kDdW]]:gN==U8DNODN]C[U<_fA=of>UQb@n>acNIkH8kk;F57<gO2>07EH]
hQjNSWD;O_CeR9jC^UL^BHf=YiO8`]bLY:=@JlW@B7:Ko/kQbSV^o?QB68aT@YCN
dI>`Qj;44gHJ]_IP/7=D`=2QgT9XJ9ACn6^<d?[T7=J`gjVoQh0M==7SoTQ4f2kS
bCaS7d^eEGIfD>hTji_cB?E5Mn>QnldC`f]lE@lLg9OI4g>dO1g1Ig3K2n<?/Kkd
CP`;n:A3dZPiQFNe>eJ?CE9nW1H9FUQjd1Y/YY9EfgFSbmcBR5kD>FMWa]W7N`EW
[6g9FA_T3W1miRdoMmSF92AZ5B<=OO1`U2UF`/WejR^L[/T:>o=ID>?4N=C>@n5R
RQ5E[V4;Vei1JY@6T@F@`ME4^Q=DF:3c7JmV<WVSVj9La9XUTE7n<4GgBN:RaABH
C?f9C7F4Ok7@`RZTZf63DBV[=V<^HVMXCYL24]jV1YIIZBFAADjKg<HS^hogU6Q^
4/cWd9264onB8RM6Z/AfYkVWW6XmmoXhCV5;XYaOf33o5li=EGEb5dLi3hIGY`Hg
e`Wm1h=TDVEeMQmKgRHJ2BGkb95ZYGTR>72CZH;U8^6RgeOmgDkiBPofef_eHCK<
@ggLa5[9kiACnG6D>1aCd<Xn;`@flNLF;69kNm2JN@^1`Z7TkA=kCj[NMLl9C9ih
YGDfGf8O_a>lmk8WAiPAI/l?DSU@jMkYEEM;m1/86FkZ1hOMCMYk9_kJW79hjiR@
MZ=A8/@2EK5flBAI`_?`N2KHC3EQhGkhhk5@F:Q?aN5NDfjl9=Q^aB7dVKCk[Ofl
f;K0]7INE:a]12eH7``OIbNDbEL9UYYHekCEEO7kY;FAhQjc5bT@d;VCP;2S_dFV
3bm@VO@<i]CUo:C;kIg8RKF6fo5YhA12TCmgGLbXK@HORhjnb@eM7ZPV^<fV>1Xj
Gd21X8`ieJ75PB[M02dEOZE_^AoKV5P@Qm83Oo=h@haU2KWTge?XQS2hDi8]6h[O
K`nCM62nO2L:=L9Rcgoeo:AXeF5jY6fPcea1`<AXif2oVCVF2Z]/?J=F7O90eREV
Bg_RHiDi?O9kj^RHWN^g3l^;Z4DO@i5_28LWimO47bf8Y6;c[iEgT7i_H1KZV1j<
GI0@KMNmd?^L_L@0hY7W2EOEJ1:kXdU^>LKAko?l;[go:ij3kmU5jCe_EVE^K:gj
L5DU/aTZcg@2[PP357^2MVYK;f4__NlXeS7IPX3dfL5QE]a/I2CY9@MdILf7bJM6
[JAoC@Cl=Y?WoXGQEZiO1TnY^meE/F</eE?amFB5bX1eTBGd;?^cTAZe[fE=<??;
5hFGK_g_bfYJWV@H?XYTdPn`NG1<o7WT:O``S<9`jP>8TLf2H<B_=5M9LZ5;_<PY
j=kc?=gM0iC6WZ>HhEVN?im0GTLZVd_KUH[XY8/AMNVI5g^hnj;Wd[iDb^KO5<4g
3MHbQD^37/1I^XTM_=YLC?g1DAYc4QLIlg:TSY]1FckS8bDM9EUFRQG9cB6h@PUX
ZC?U?O5KPmWSCfAI4U9fVeNF1^@bI9HRjDe28GW31TZ[liJ;EJLJ1Rl>QW92c?6N
]<YAH;WkbHlTbUL<d/95iFSIP/]Lcd=?5S95_aQO/IN[6E]kBdROc8:oS5m@Jf]b
lg>/o]J?W97f=P771^]g70A5@OR5=e1Mb@VQMflgW_I?eIFf>;/K_HZ@eA`Tj6i]
dhT/19gE:`K=c[h?XnhYmK>=6RJo=Na8YW7`K?ekVa2DF;SJo>2;SdY2nCX1QGed
adk`mLEK9<;5TLh^fU7C8_MR2LmKWP]i]:Y6VFSc:L5U9KC57D9f2G^EC<QCPo3l
@gRO_R[bbKBgFNejI/Z6?CTPi`VAX_jV]_gPQZA05Gn02hDCS<kD`[6eX3Ceg3RE
@m2;IeG5^JkH0S/`L:4[Veeee2>_fcYC/WAS<W3V7/5b_7am1WIn7[56kg0Rijd:
bXW/iIHD8SajZ[=M<55?ZdkQ2;NKCNMl>P5?4jc`g=mMADV]n`_;[8URC9;@OoP@
oHNld?l2OS?d?h@7R0LDS4@Q?<58Mj;o0_@<`Zd:IFiTLgAbIF5]2VE^I6mRJPXc
<20`86mRJPXf>CHi2VE^I6mRJPXc<B0`86mRJPXa=3@f2VE^I6mRJPXc<R0`86mR
JPXe>C@g2VE^I6mRJPXc<b0`86mRJPXe=30:IFiTKf9Z2S4a830PKf9Z2S`l82mD
NG1U82m6Kfid82mCMF9dNG1U82mDNG1U<B0_@V5cIDI_KW@P;eMBAE1HB2]3CDe9
<C0P;dI_KWA4IG=SLVU`M6mb83<d830PDPX_AFiSKfAYKVLP;deQHe9_KF5^AFiS
KfAYKVLP;dIYLW=d@fQQLR0a<3HP;daQLgA3J65b834`=b0_EfUTM6Qc85/P=34a
83Db<0YM83hn2VE^I6mRJPXc=20`86mRJPXl?20_E7U`IB0_AVm^M4AULf=bJG1d
Kg8P;dI_KWA>HFeU82mGDTE@F4P[@de=BC4`82m6K65WLb0c<R0_AVm^M492KgPP
Fbdf<b0]<SPa834`=cTP=cPaG@X_BGAQK6US@FiWK6DP;C4d82m1Lf=UKW@P=cD`
82m4IG=SIFid82db=C0P;d=QL4QUJFMXM20f=SHP;e=dIFeF83Lb82mHB6EYIfQd
2SD`<20_DgAUKDPP<c4P;deQN5MYI7AX834a=38P;dI_KWA6JFaU83<e830PDR0n
?PYUKVA_HVX:<cDP<21_HVX:?3`P;daUKVMdJ20c=R0`858P;daUKVMdJ34P<cLP
<21B82m<IFiWM6Pb83<h830PDR0_C6E^IgAX<b0c>B0`858P;dIYK7AULPX_AVaQ
M6E4IF=_I6DP?Sh:LgAbIF5]2WP1kGMeG=?ooRoB394D@FXP8<e6Mh<ddR8BfaP`
HQ_Kj92@1ZFkU1CY1Q5@DT2D49E6@T84jE3hCOfNlcgWg7/Oioim7gMoK9mG_Uoa
O;hOWo5`gSHEEWE0@N5J:2A>62`2TP>Z6aSXP45044QL10@B0o3`V25`K_1oj04l
5W0<5X52b_f;QcX63/7QMAX@7=kA08D4jWZj0L7R@;2D75QJ3P@2RX50/_QD_aeA
63VP1/@;h@0d407ZXY1`;8177HGfaB2LW77hLoka2>B3l@?1/[;B@[o3PJ[^L0`2
1T423B0hIkPkoT@Ha0eXRX8Qh3SOOd_1Yn2<`j7UA4Fm_Ke58>iH4AC6BHUO2>R=
`3T3CN1H><H;kP3leC;@4>8>oj]U4@0?d<`IPOeS<4Dih[`Q63P@[g13`>18;3k4
4nT0a`3aY`==MOB1AVPhlXncoQl78N1O``62AL3oC?MGm:m42>C_H0P<QW97@i2n
2:@Cd17Q1PLJJNV;h7a`@T08d^6G8l@=Rl:G0o628=`PD;c3km8Q@2eEHb04?jBo
n/?2<0Pd3R^2AKSmjU7dEa[lV3FA3^XXMgLh4XL5o>YB0h61`g0XS:oXGl]eAJ:l
TOkoT1`AB0O7Gl=`l4B;VR<A7Yi`7@gP7anl2_2gcPV>0dZ2I:C5IBB1L0lPg0OV
;?[[03=O=1chb`SnYLKg4>R?AZ61S_Pfh848AcSn1n2?QGS1PCR<9cc@oel=obh1
`62P0`:60d;QCPPTh>o/N3GLlHn<gcl6h@>d1^412PKRX@[lnlT63dD75=;=mfog
gb/F=K@`_:fV8oSG0?jIBdd=i@?d5aHG0`Z;BH:0H924350Joa3hkgU^@a1oM@Wj
>k4>dQ65SoQC;gi@ojSIj`m3P7aoLHPOn>o9355hj<:1O7lSoAi84PC3Oh7o[o4>
o1Gb_h?i[bco5NWoFI6FYi_Kkc7aoIW?of:7^2?LO?ob`4?G4hNWP@4:C`KTOkYJ
`WoA6<QW07M0N;[oYeD71l7C@AGYQ8Nd<5Q212CaIi`8[1K21ni`6h63>On1cAnm
nBo2^B6@l=/X;>;G5H>?`UlW_mOgCa^N]31Go3F2aF?cS`V2aA<Fmg^A_ecQN5;m
n`XdTC2D`bofRDU:0B4H3<@GP5lnGY84nX?a=7F0noa6=e1D18W2hG<0lCd70QeA
6<2_AN=1:PYa@c]3OZWoJ41B@56GOa6UPJ:^_lGo`l6V>3a=81R7OeKbZe2H9`J3
;o`g0O15od?nODG0hCi`6>3C90XVol2UkT7kLHdZRkO`bXP2bGK6lAdahI4RFg9L
[nJHgF:BJFk>U5jieZLN/9J]BjNQV/Mag]b7?OoUNXh6GhU3H@j]=BL>J<;TaN6U
RFCo8eJ^BNXFP/NFJF[/LZFHGX;KK;4dGAC:3TjmYScD0CO[^SlVNo<bU6U9jhJg
6gIdeICUj3>bbUYloFb2JhD>V:e8kS?Mc?o/oRQ/:NiNM;YQ5YNN@/L98<VkVVJQ
Og1PQ[J7kFE/R:iGj<X>M`B>EU=nP5E3PZcJH^K9UAoiYEjKFGCnd5_d:Y/>_LoV
nM>>j`agWIMg=fdhnE:jY9g]DacS`5omC]QXdC<<JQVHP/;E68OY_4P>X^InYN@S
[4Eg9T;keEcUIcIGgLQ`?MnYRNkAQAnNN^TjeVok7_096B@YWUL/O`e/i7TAknDH
@MQf/bJ=MUUCT367Ob?@<Na97kMKk/`QGoR4YIReC8Ic^iUBbHc/PkKP>kCRhUAN
R8`Zlb^RSEojbHZ]3_gm9<jOk7EdZ?5>NEC78^?Yh_`FjVL2/XXNWfj3AElg`39[
hmCm_=dG3`>ZOAI]m?_MDLF1UGk]kY9K2amX7lJQi80LNDlg>V<Na3>9]4EcEDh_
mD@M/5L@9SP@U1TF?3_M3f5ldhMZ9a07N9F5a9e^n_gL9<`26P;@3GhTiKN_bU^<
MCY9mCoYYBADnRAdlEfY;MdXF5O2GADdo==4_6VbEH1Q`;m3l0USfc:M;>eR><9c
iJe1b[:A2[EcX33m==m3ZU06hh6`mJA7LNfZ2o^]nK7lhkD/4e^Gfl/D@lQ5I9mn
bMWL5gMR^KjGXgR5`k[3S^<2NX6b^kZSaVYA=7oJ5cY4e[A[bLFaaDbhg9BKoFX1
/[^>^Z^5=D[TOi1Ba;?]8;KKjQeWn;abG5_Y@2?`H8Ml>SNaeb[eB_]F@bgHiFiE
V5?I5M9><;BS=DNg719Pgn4LG`ZmcooBfbY/6fK=2g99fJVk@b3]Nn`4X<m`ISI]
3Wo2Bg8oT0im;SbfhCQY2hBLCMX1NUWL9?`/e_OFT2Ik2ie/M_5`UNYj0D:oP;C4
E4^4B;?/<?o3o/a/]@SCQo=HlKN?7[TF2=W6@I>bM_b6F/TQU4?Q4WIZY4/Km2Ad
<fMm8jOPKL7A:M[aBmAO;A_[a0KAZ1b=/iaWdD@M?TZ3SQndjdn]>Fc<=0mO^VBI
3<@4R@ZNDBh_<fh0/c9XI]eTU_g^c2BQjoKc/g>e>Bf>IT8LVSRKP^DM99hDVQEC
Oi:D4eXjmF:h0M=k930c:BoXmoHZfIfhJSXo:UOP]B;SlGW_GRF8AamDJPDL[g?J
>Z97`a^^37ogoRQA<F[3/KE9HLM5klO3LFkG5[O3>AjkOGM^6iY<fBGQW[22UF^^
4?fQnmMWCS;<g]h6nkl;XKo>P2b8O_PnCf_:7f[fH[SMTCCRleI1YGndo]PVKeAG
5f3`CZk/dV39`^WA]lIi9ND@nZWU1[>2S`>XKbKNFN>;LX18mVahjcI0M9LR^Vf=
SODU4j?_fEK;UL071I6heJTkCl;J^:B3Mce`3aHLC`>kj5I7DoQ[8VB8CDg6kjCj
GZ=Cb<4fR;VT6]Vf;hJedO1dGGiTW]/F_^2_=14_FU1AoECM7CFo0Q[QZ@QlS9jn
i_35giUA@RV6;XK<eU^SI4L5K[c_L:F7J0>2L;0J]Ee@jFaD9TMOAXS;/mJ5Z?Ff
Z[;1clkHnoL?;Q>=LUGZ`MIGk@20OJDO[gnHXDHER`AHjE]N3igj5PEo^X6V9nG>
=1mQQI@4e`GWBQZ;gAFGHlY]IQU@/;XejPln_X1Ij33G44WafF4<^8jSLN4>`L5Q
/nF6Va5R=S04I?5@H^m2LI_]3BKc^IO_M;Fc[L1;KKe?]@7gmSmJAG_C=ehgf2`D
5a9Xk8WaTP`D:BnF;KUFTllU1FU_X;d2]e[?2T`PTWXZ5ZPG1_YVIe73>?8lSVaj
F;ADZR]X:1ZdjjZF5=Egk_I=bC]Yk/j6`VM]ZoRJ?V8O;kXGm871be[2g=ULfE06
C[i6?eL=Ha<XC[jnolZjBe5;Cjh[iK8Qlj54iCRYa4WVoWcmc8F;ZT2f_M=HY75i
KAd5GlTGnJ6@6V<ZLhh7jVSXfQ/EnN=^M@9In3Z_USEO;>39So2CQ9<BiA6VN0a1
c5I6Ni_MOUDh6NfHXa6iiM`k`ZFbo3;?4m3/DF:lZfQB5Fnei<7Uef=U9hg_?e:4
e0[?je]Ig2f7OYFhTfLm3?8LMV5DdYa`[@^^hkcCfjFOd=5do;PodCbmiS1k2FP@
jGIZY/djP1`kmlg^PI_gmEgl`8J[4/oTa:32aCU60V`hP=DfVL^[;7j]8K>6EKbY
ee=^_CL7ZcA6R8S:4/[gSnYLfWR[iIO2GM8AK?iAE8n@b>f3XiB?ad816hD_X<hk
/3IDFe^dGX3WM1ZJjYYLoL>ZeQOUljk9YNYK^TmQWNV;3:9k_Xglb6_:KGTFJj6j
CLc/9jB270</[Y3`0V]6_iUQahcJH;[d3hhj0[?FS/b:Q0IdS>;So3c]gimFdBAk
U5Le6O6AM=hC_//IalbN]jWK3M3VIlDH7bHd/QU;7QKN=f>2jPN::Xe8^]9mICYB
=?InHW@^cBSi8nX6RecZ1j4WiWJ<n[NE4a_k1jlIZUN]VQXL_TM/_jNJDTZm@]_g
mRQZiO;:Mg613bhg;;]c=CITeV:iMlL3M_<hVkERiPN7He[>[jm?jBO;fmd7>1RW
jNY`=kFUME/=l7eTHW@glERS?b[D]FI:2W:LY26B5DYk9UGonIXMn;A`?<PKB?Ul
lbV[ZA29<_RALQPiiMjTjTC__:lKGnRBoZGF]kSW1Aa4fnH9M=nn[U5d<CmcEaTC
H3a;<6>@CISFK2D/]SAb4Yi:Vg`IAefS_HiNIKX2dBIUib:oieOdlaF=j=Phn`==
5`/Boea`m1ih><b/=]E2onNHY:nUGX1Ol=SND_Y>`5@CSZc8ALeQ?Ma2/L[_ToQD
UmVTKU3kZWEMAn?iNg7kWeh5ifPT9/cl/X65IGWfXLPGNR]Qg5YVaWY=IIfHGnkk
khT?RPTR0@ZVDSQ`Xe_?[?ecJ=IZ345n6h7>9^<XVaeok]g<_@Tk>8gV5E<LEK4i
C?;[6oE5UMQ@E:lTCKn?_/JKC]F<V:Kk?g/=BmSNVI03mF>gLQckO5K5=?SB@XNA
1GECTcWCR9Whl[NSCn>`E=fOf^?3?Yn:H>K8JhSHmcB]W`XCEOa/oWY`IBf/;<C_
AM[:8d`E2OG6`QQg/EXiYCjQJ4c25kTF=LH3h>CL1mkPFbaiHb=PCbV@3MHn192d
WaZ@eIK<El/XTCmOb[NnXeKgDiSF]OeiJeiOVV_ah_kILcgf:_OHFIDi^b;EVj/O
^^jfSGOAT@]aVl0Yg2Ld[8TZhk_RdD53>eDkdIBTMfJBEGo:^:_jOC[hTT?/d64X
ckFL6LA4>YYDeX6NKcm<_m[2[7j[i4Y`/^6ko9Z7?O<1lT0m/VmB=5fZldLCoOKf
bad^LZ:DQ=L8k]Ho2[hh=boQ4CREH[WgLJm9KGDaNBYAHG1SiGHL=i[8YC:hZfoM
^a/G;XPXVd=D5NVFCn@eoiP0_S0_kQgJ`JiI]NFjQ0Ln0MakQM=Fgb3K7SaQca@5
J2b^09l?D_PSh3e;Uc>9:Q@NEk=dK;cm6O1:a3lMEQ?YMPajF1S5ElXhMEnM?4?`
fa_F5]I?Me_>dMa0g^ldT5;Z1Vk=lR@]kGQg0_kiJg=5hR@E^7VC5DBf6cN8alNE
ljMjYUb`k?XG^a7Qih6^@OZS:Unf:UiA3MeBk;5mi_aaPmne>[/E@B437DllE/7J
GS_f^GDQTQQ1C[g9I7@DTGDgmY];mI8FPmU<nc/Z8Fk8M]QeTnVJDjaSBT=QdLMk
k/4`Ec2ZEW3e?WWTl>XlLO1;cHe8j7J/T7ZEaehgKlC?>oBK>XGIOA<Ia9PGmjJK
GXFn__QlIP97fG/U;KIQ7:jQUKnnWJRZcW5l[cibUKCfjFB[9LTQ>V9RciGdBMS8
P6X11`gO9a^3INH?]=@D=0b7<`Vf8IFSkheBJmeVgkkcEFCM;k?eTmB<2f7fhch?
7H9]cH66G4eSd8mNZ>h@>YMR/9CQ;j;/BGCO99nka[Jg3]oBM9kPGE>n6QH>;:AO
Z6:aCleMDY6=iLa0gE?AChJHYM^Hh2RoD_]eE]nl;_3bb5`n@UQcm?Y:N3;Z^AWd
lfbWi79eLnN?5f8Y7D[?_^[iN8Qg5bnl]/>E/UEV[bNl2aReo<0C1BXLEUcEC5BY
KT/AfAJcGL3D5l_Ulk5Y:eG0ejI^3loFClQG7gg/oo3h@J2kILjjl?M6PdGE4Cn/
?AHJV90GmnUW=kI5QL4^6M/^BYRN]j@EeOV0fRQ9lmFcM;M_/G?>mfkI@blM@]QU
R[:J^OWVMPM/cLGYZcfb6RH>]YOfe4VhWUehMLJf7;RLda;4:fOTWlh<ZK:==jm:
RYAQiCY/nUWT]LFZ`UoD:K]e=]C16>RFc`U^5ao]Ll;92jLgQ77PQam5[h_f9d8E
8U:CIgjjWXV^n<nC[XnVX;972^PO?7[CAkCd]ESV5Pm]=7ZToOEVGk?1MkWae5?T
ceOL<=?PCAI9c_:T_3I@J/cW:IE`c[BVX6D=R_4K<_:GkcoNKKSH`a:ciM]^e2Pj
ZNllBF`8VEDnFM_lh4LV7fmWTmb>2L;oEmA>[XhFaOfPk=iKTe9o:Wg;jF5[a/U[
5SWZ4cE5FNh3/^omVdcLf@;=DXT7Y`?>6>X3cS0:3WR5o=[@UN0abejA<XNPXe_W
8<f<aA4:PZ8i5O1bDg6l3j8VaZ;Lhg;RL4_e/iA:VTWd5jLR`d_N_SKcToMbI[1R
7^kOcYGcA3hFjcFM7/[k7abH]DZ4dTAdiKmjE6[hI7^2IX6d`gEcXLMQ`NNUS[>V
HWmHJEBaCI8=1VRFe1E8eOI=9oA/:e]/U[WZ1UEa977VnDJ_=DE=>^1m4/ccYfn[
^DV8j`9A0_j=Y74`V^GIVi3>R0L1kGM^CaAH_>SUFoNK6me`moMjlK3K42N@?o`m
2dI3X95I>g`mRM9>7^Lj<BNLWK/Q`LICF]Y4XUEf/Yg9O?UhMZ_^nRDREJ=l_ZX8
k6_7FQjnVC?dR<Jd=YLH;dV6<3Z6DVlkZ2HJ^[@_cZWXZKUW_9jBC/jgZJ4PGnmB
dc?HO3[oBFOUA0c;`?JTJOi<]L4YhUKb6d?CoQQHWmS4SkH?63ZAR=TUjOOZ3fgE
e@XFHmMZ61AW<@VSmVVk33U^7YElHSJcWIV6L9IL_KDDD3gKEnGB<C@hkNPkYFel
a^hEQZ^dm[N3C2lh5?EV;i@eCeKeF;:cNN/5mj8;<ONhaBRh[Co4ROY<X/Dk23Ho
FiTo[_088fTD8;@_`02O7ZUBERJKboCemj8B1=3Hbj`WE9[5Qfj^YE0EY;7Pg[2l
BF8L<RlYF/cgKD@ehh=?CH7/cmOdeSoZFIR5gGPVLgda;RlE[BWGhCfHVcO:Z0VS
Xdc>kjkXE]@iF8l^eNfgggVMLXOOa6Mk;VTmPJS7Qd9bE6C:^N`6NI^6=_=6oRO@
026/<NQU:j=^lNFUR9K]T68i3f;6_P5WGkgIQW<]N@F[RoaghCn2^P=fWcG?Ddc@
d^nKRF8jOiI`E6n[mT0gf_/;6ljFgBYhg?cf@EV@8>bGI8gKjXHBN_NJIWMGUCE_
O3M1SQfULVd/^]jHcMm?DS4]>0g@YNBof=NnAla2bQ0XU3;VIJj/XL0O?9BfKE>D
oK?XFn[cWJB:cg?[]mkedki<9R5XcS;SG]<a>5cdSBG8TV6D43EP2jQYk[bA[fP_
MKf?Q90T4DM5?b;S>/R>N;96ZP0mBLg9Kkd4F<YWRQ9TUeNTbRJn=Ggo_Yl<SK@Y
1/dKDLLMkGZ`o4IURKba92<FHQ0LmB[]6/>=`CYh`5W6?[Cj<g/ViFFLOZC<J2dX
OC0Zh>ghAXLA>onlak/E6ZeD74FJDCiQXJ9?GG5K;dW/5=G74[_EG/F;I9ZOP^WE
HdJb:a6ZPL=<SnmA;_[JDP/Yn]S5_GaVC_;lDMOlHbTSlTPG]JTU6NE`i@MOESA8
W/LC9;9J?mcgeDSie4WVKUURMb<96P^iB0_`iZOE/EnP[^a6@201T3k/2f4AgE`c
=9OhP:X:kjZ_bX/]a/oSXJ:TY>64GFTXdL=7^=7[U3jDZG/7P/><0]9=fmY_kHj=
5OJI`5iHXn3F<;=;mM>^kbGC7NiPCm>d7mJ6>KQJXZEG?7a=aQCjfAMm:1GgQG>l
XXQog7[;45QSeO[=3iHi/EomEYPO@OSMgF9bWZm2?b]]bM8Ym^VULlb8XVP]MBL_
F<//D=?VNk_hhoUBDaiFGX<FgoQ2:oFR50[XbE9;BK`PQJ[gEKe2`=4;86]UHPi5
XJKD<Y^K9BIBPECRo=QPd>jjSEUDI]3=3:mZ]S=UHen0bd;h^kbRaICk;bTc0XA[
H?Xda0of6lb8JO>on@D=d=8BiUb`j9mNSi2N::jl9GRgJbQO;Jif?ZIc@k65G81g
><A<nYU<d?g8Q1/IH`]mWFjY[f@h[SIae?FnJ77F?F/^NEW0nXC?9Oh2^R;0Z1R0
Rf<APXdUPnQj@Fk=fcD=Kk0:5VgN11Gmh;6DXlLL0Qb?]9S3M]>5bkZWjdmXko^Q
9<<6RVNNeC]D4=5XgTln6nC]IPSmB=YGFWAlGkmEA1WD<2_lOVW:e5km<T6X]0OL
;:^8/E@1FTb9A^?ZV^O6JW1VUTKf4JaS>a8RASkL?TTnGfRo?cbndl9LD37T9:=g
Rl7^6jRN<f@B]NmGHQVf<cb4T>/W]F`Gg2E>ej]_ko`aJDK/oNDYeR?B[:;3>E@:
<kFaZio<:fMY5M?CWYT8G78Z;f[DMe2:RhhTe2?;YU8i4gmoki^YXIc<hd;6Vdk4
jbGci>K:Loc;4bI@W]6c:EALLg36VU:<5=EBCgl@O`J5DA;PfM?n>mjBKdBiQQH3
G3?;n>3<g:9<Lk[?>ViA]R`T/oLO_<aS1ATLX6hhXdO=eWUjMUL^2I/Dl2TE2hbL
DXbEOAd@ThabKUoKKP_@4I7dO6U_O;_`J3:DgokkdgAShojVMKhOI4LBbI9<ZOFf
YF5c3d8I3>J[DE5/i9:g1>bEgiQX6IAA;G@7WklOMUYj^87^LYbJ9d@BWA=dB?J1
ZAdZRUXC]oAj=^V/m@6n;AhD3FYMCMcM:SNIX`JUeST]=aL08`VWVUNKnWAJ]jF>
QLidc5ibAlJOSoQVOh[lUWa9>`f=J5fm/80iimT`^O5>ccoFjYjEJge5HeBdcWeS
88JLDd>^S22FUR2LQin@S072]9A]h9?lLj2ObdhooEBImID3WL2YG>@TJ5_<A]Z7
kf^K19Zbj[I<^`2[2;6G95/NMPRZL?2`gTKO>0:d;G3LY;NEnT6`FDD9;R8lQBXO
OkAf[/iLaDa=W?Jh;mQ]T6JkKoAN4;>9h5E^[fiDVTIaiYACa3ci^Fo8bDK16X@S
j_8G3D<TITePNoR`bZnPb_Thk=>aM@Q_BBm_I=O5j/@?3i6Zf<5S]/kIMlFAegY6
RSOkgE8/O<@?c7;;;aobj4?m[Y=2COg66aA@LPW_CElPPaiL@gP7g1HaN7lFNeGm
>Z@bVoL=X_73F5fT5iVQ_olVciB`MMaBWW26H7h[W@Q:QGG6FnElSg1[:c@^B]Kf
mXb43YCWBHk=<:O6nA6gT[IGIL;EXj`aY]6BIP9C6;n=JDWMWF2H49>>o=]::0EJ
_YD`iM>5ORi_=@gQWA]M]UB:9ZD?KCiZgGeldA2I6bd0O:aH0G_]mS;cIFY4KFbI
Q13Qh>DO;j5KCnU669eTYJMUQZ]dDTO2IGdM?R<i/U@gNLmSF=h:S/^7g8mDlYXf
G7QboLNSig]KI?eJ[We>]Ao=E/@Z0CnLBlUZ=eP60b9KgNS=YaL74iXk/Aa/IhY1
i4=kda`eh?7Cc?:4MmN6a;]lT`<on6fQ1E6L:Y/WEk8DF^]H:QX]n_d]<[B/oEV^
BSdm_cQZel1Y92aDF1AWO7bFn0DJ^3m_NIQjVN2A^D@=NEB>;m/GG[=WXGI0RNMf
AjVI=g:X?WKi_7;R/JH8hJF;?6`JI?SND56[ebfEmc[jeCLBUVTWBKRAU[]4Q1ck
ioPeQU5Z/Ln[9Io79Kad?C=;^:[R@=NZIc:XbD9R;eJU913]Fd1HOR0g0lNUZaaH
ZV@[6`CeoUI7K<;lMYBT1W;P7EPTaX[Ja8k<ZOJBlFNS;>M^gGbGnd/780=Fef?G
6<fMVoKkdia>7UeWclo?@XE^lMm`oo:ND]hCDnkh>2W<LlS]=SdbcX@cGD=7Lho6
lZaYS72gCR]b54:i5BO/I7bij1fd84k0^BBT771MhO?ioM@_Ed9XKkNkPiY[YYiB
2SeG7A7Wd^PHHKa6JGTcI:1NRZ?_TmcD1nT;E0=hJSUoMHC5Ql?YWOQgaI/EeNZ9
TR?SQUjX:PdZecZ`c2;a2IM5;VN/cGhkMO@UIb8oj`>CX8ma8jU2M7U0[mg5S]0R
PK<?iJGSAea7K@5ULKCi`c`kZ^cd^I@=S9Ucl`Y?DZ8?1_F?9/l4:VXmHNmX5OFK
U3R1E82?k6[g::=b2dUU1lL1JC_Y]KbI=hbUFgglL>Z9]C;Lgn^mH_AJ=j4ZZkdb
m5N]^2Y/8P_7bEn[4QTmJfJTZU4`kc[eAa<gcBc;Nbe40nFjR8hZ<]I0onD3n2mf
d?mgn3>QodOV07>3@c0hU3/4h`[h7l4Hg<4:IFiTLgAbIF5]2VE^I6mRJPXc=R0`
86mRJPXg=3Te2VE^I6mRJPXc=b0`86mRJPXa=3Dh2VE^I6mRJPXc>20`86mRJPXf
=3Hf2VE^I6mRJPXc>B0`86mRJPXe=30:IFiTKf9Z2S4b830PKf9Z2S`l82mDNG1U
82m6Kfid82mCMF9dNG1U82mDNG1U<B0_@V5cIDI_KW@P;e9>CeQCCR]3CE8g82m6
KfidA6EcHg9YL7A_LR0d<20`858:;dE^HfmTJFiW82m=HF=BKfeQKTE^HfmTJFiW
82m6JG9cM4=XHG8P=3TP;daQLgA3J65b83D`82mGJFAdJ7<PFb0e=STP=CHi85d:
?Sh:IFiTKf9Z2S@`830PKf9Z2S`l82mDNG1U82m6KfidA6EcHg9YL7A_LR0_AVm^
M4iQKFDP;e9>CeQCCR]3CE8g82m6K65WLb0c<R0_AVm^M492KgPPFbde>20]<SPa
834a=C<P=cPaG@X_BGAQK6US@FiWK6DP<20_@G=SIFid83Le<20_A6EcHfE^M20]
<SD`82m3HG18IFUWJ7@P=SHf82mCM6E]ER0g>B0_F4QUJFMXM0Xe<30P;e=dIFe8
83<f82m=HGQGJFAdJ20a<S4a82m6KfidAVU/IB0d<B0`858P?Sh:IFiTKf9Z2S@a
830PKf9Z2S`l82m<IFiWM6PP=38P<21B82m<IFiWM6Pa83@c830PDR0_C6E^IgAX
<R0d=20`858P;daUKVMdJ3<P=3DP<21B82m6JFadIG8:;dI/HGAUA6ESKfAU83hn
2W=dLVEQK@Yh0NeiIeBCGMLVCD[XAKXB:DY?@POY_D^E8Rf4006B@0PeM9@V84QE
T2YM4DFjM10@JE:T:;dYE@FTbPAmg^OigWMV_YWO/bKgF/TiNnmckGK]/k;FcGO=
b5A4a@W]2=M4Xk0R456`753=`4@J20J;Rh;1HP0n?S<4eP?nA`[P^`g7N2?@:;Wo
XUO3`:5H_4`MR/FK6J1A@5dO3b1470RATX=8bh71@34`F1H?m=/@SI43ZT=m4Di0
0e6P;QX5m`K`ZJ4m0c085eL/g/^oUT1nV00@8R/[;Ock>5052LLPH50Dd02:MHDS
lAiQD0nP:AZ6P6<3oPf2GmhERoFD0h7lo?a4XDQ_DCC6AE506>R7`;X2CN3NL8`_
g0UhTBk@48Z4odiG5<07=7=5N?lAVj:M/Gi@31b85gPPH72D=oj03lX9SP7RO@==
MOB1]ccQZ3o6nWl<Q85oU@H84HGl3OOGj@/P1>[gHBP<QTIj@U4129@;d1WQ0@ON
d]@GaOYSQH5@U=>58MC36hd?1nX;AGQ07O46_`>70SEES85@O8Wnb/hKQT5hH[e5
_A4N5aV2;V3`AMI0>JVQTDPh2^/=^<QA7H61`k1XC03XMe_MDFPo5>k?fQV1LW:n
:8>CSbO878G`lX7[Z0?oF>15P7mT;W0/D18<1T_;PX5`;b3L7nH:^P0g2o240bnD
T0/a?_iPW2OJ4nR<C`4NS726hgl0>6nX;ab8aOS0Pg7oEO7_>`040WA2`;10AkP;
0PGh1ad_QS_ofN<kSd7h0nn0lLB40<4Gcml[Fc`9WM0XSh1oc7lg5jAYYJEQI2kd
>oVoTEAEdOi0W8RH=514C18<Q434a83Bn4G`_j<H@A5oi@Sn1eH7iH`6b_h95UnU
O`G/nfL`P?ao3Hh0l=na3=5ha/:1o?l@g0H/2HKQ_b3oec@7GQciGk7k0^Go@?3o
S4OCal?SMhGh;d[c?fVQB8A7`5mj?5mm/7S^6j3a4h3jCe<;n<GT0_T=h4h87nAo
JWF`D?`<Z:1Ll3cnZhP8Kdf4?mc92865^OjQbYoRVUl<V0L21CM2Nb<^;QBP20Ao
NOa^f]ljo932g?6GQSNNSkmEL?c@o7^U=E0`]=?5M8U9BP6Q60`d081_<GhW2LA1
l6?X1?OocF0PB1B5a^;QPOSdPX7>J0cPXYlB/T0@oUZj4?kNhof0/7kXgo_oSB=C
;9kjD8cCgih_HXKiH33h:Oa=JWb@om[o7WThg1l>0da=X64gkkZm^__V/4Z5`dmT
IE1QU6o58U=013N5JOHiYR5;4gRA7C67>E19jn^PnkBT`Kn_?<eeQ]]XN4dFgIQR
g7@BM6ZOK3:bdPBH76In>oAd@jFjn`X5YhRIlV[@VEO@kG1ghPK2EUfn?2lO6AZS
0/I3_bh]on[^lYWgDA<[aZ/_Y?@XCl/oR2BHam^4UhcaiC/n6FOU9/F:G24GI=Se
YagK?aQUb1djim9=5P84KbJ85n6/ilDBSlH3?clc4o=^Hn=U/fJm@[c?l7kT>Tie
?EfGiB>^]6RfL<c6YcQFo5<KPJeFb<@RQKAl029IiZEB;o6eEIN5Wi^]U?Gm:66]
V<[Ym:N[Il8EXIFNA9:[JjOPoMcND;Y]g<BELXKJEmb]YdnUe@iO?kZl:1DKY/]c
SEe1HOm6:]L^i_jd;iOR=9OF7U]jiKDX43FG<KDVSL7[T6iW4?8ZQf0nhSio3_Le
A5Uk;T0_C99ATJZkl9C2:DEHejjRiQh76hW`kY1]Q5d1872=QHGmPb07aOLJXAQg
ek9A8[MKO^_=Wk`fRBQfgJl;YjcJ:hDmN_n[;`IfUC/5YGA@?3Q^4I<RT9>B?WjO
Rk6=OO0:LC55PW]WnVYLV/=FP_Gc^]A>d=h3D`IZbWC10JFd6]9@F13IL^Z:AKL;
^REi>oU/W?eMiB_7MXB<:mck/:G:V1IaO;N_DD90<coiR=6go]g1hc0SZ]_K:jG<
TdU]WPSgi7X7]igagFF7]ZbJMXd:L`4dnOKG6X]MBSME@nOkkC=]mI56OFKaTjB=
aAnPm[`kGnRNDoOiZ3/aADf:9aZC7fBX/UVK>POhB52]iiCjMl`G=bk<SAPNbOo:
SHM<LWaHc;MLL4nCIQWEbFY@i><hG@lN3@E<gYQI<G]d;U0FLYUGQfo`g6_nXI4>
CkF80D?:d?Y]OoM1VPkokTgUfCMS<mV<eW>jDZiQ>llGYaELEJJ[iPKOTl[A]O8T
XAdWO1]WVL3`5Y/c[SgJo2g2S_c^:n2D__E;nc2S5jZ1^6kf0VL2QKW3FRM8g=O?
FXm_h3XQ7m^DW@KE@`8/<BeYjYFg[9=:=OY4Qi8n:FbTl??IUCJ3a6jgeK<8e;N`
?oWjXK]WVGm^M`^idlSVg<Q6MXV1dbAA3<cZ<1]KIjJ?g0<A7R`K<bKZ?gc76D4M
Z3MYL0GiTV^Pj6EAm^kY98F@gIOj2EnEjSL0]4Ko;beo[W9Oc/d]bcXMOaFR_QlF
[g>OT_DNSb_jCj]eU;M^B8j@A:K^kEccbaneni92ML@dfEDdjI_:Ck`g8R4/DQP1
koSfI[BYT5`9I1:k]9VQU:QNk@GgJTo_X7nBD<59GRfBWeM:kZna]@gTgOnDVL2L
E20XSWjcD9TIHCDV1<H96HXNWmF4MB/>aLCLD<P;[n_AdCgQk0@hfkj?E^?fmTA5
E>F9AD0XL>;72QZWdfjE6d@Bnf?FQ^o400@_m_E21?g26iEn4Nha?egOiTUoWAM5
8U_>OW<?l9Y4iI;0Hj<06T[YV>1?MSE87`k=kNc97[7S^?cDIeGn8DRY3U;ifgIj
7/ALPh6g7`Cl[7c:[E4T@j]5MiRof[gLEMOEXQ[SeTbcmRJ^dcCC8LW6SYKmo?69
D95]3Rndfo:6TIYKj[@FV@YL221[aL_VN59Nng5`>2ecQhHfmn<6YoJZbdOWDmY>
8HEbnX2Mlg3/B_okK=/DlBno:1nI1`nSCo:EhbUng:7AnVc[GmP[:O_ZLFd``[<4
^TMfTWLH`_f^5CS=j=A=@Fm_Vc<2Cl<EV:GIal`h3g:bf`o^9QM;GFnc567O`Bc5
_Qa<>eAL[Z3UT[Q>[]F]Q2Vb2I;::ZEie:/_0?O[:6I=o]BIZBZ46E==PZg=i>B9
gf_g1FAUc5mkoD`>S?=Qd`MLkB`HE[U:=^<FS?<B]k1C9BRklN@coaTSZeDA@Jl[
2SaQdFFbo/1d@HW0Qn68H;Z;jXaX<l>jVj^Z=RgV0B8ImGYYo9g2E7?mM5i?Y/16
2Zk6nhG2>]8V8S`R[MF7g/=>bmF`Uf^BE?UTHijO<b?9VmZOY>UHjW;:5>M;4/MS
PnS`6`b2GlU[Ka2G5gM;[BP][fbPFUGb6W3I>EF?^8BK7T5RL5TJ1c6KXQ<VoTQ3
2KI6mkUEORH2?lJ/1Pma/<4AGCUaJnk<jX:=1T4LFcD6L;i>m7Z>o=6nimWF07H[
h3<5naajReKa2428:oT5]LmhDFMjd=IN3[RSoZQ2=7dK>j93WlVZ<MZlCMQ?6F/K
W^3LOKafnf_UN4[5[9_dKJPm]:o]acjg28iWJgB;IKF4@bCln3;P@6j=do5Fa/bM
K`;dfm[?gi2=ZEPBCF]/=:EfWIOl=7O9UGN_lBXQd6O[[5J]F9eh9nSfK;BAgYEV
@ROn1QG_YAKUJCVTZ6PDb2^3[mcC0jPJ1^:P]W7n/^:S2k^JdDbSUk^bnmPe=L7G
gaI9U2Y9]KDVb8gI?Tb_JhfoJB>c8nTC/[ebAhi;B4/]C6k_UJH@]b4MH7RD?G@S
fSXCbIJQPUDf7@[J?1S:ALh8:EBEgniRe2Jeb3<JWQOo7WA2U>N9O0CVKRYZ<GNB
GZ_mf<;FNnNfILi>VVPa]_V5i[^FH<ahKD23EDQNhF]FinVJi^5a_/^mTHN1G?_g
]0cVSD?651:=nWODQc`8U_OdjLdlNjcNN^X^7E2aaMS3IXfOb6g?4KRUO5TZWI<K
?`H>E^CTaM:]mm]8b/UJVXl0gN:8C;;VG7Q/MhP/_6ZbMjc[Bi>GV/8N]oNSATOc
e8RO[>l4L>O4TVnlL^<AjUW/jKEi=85;6DP=3DQK:dnc7FjV_GEHc3kSY`5oj4Un
nnC7BA3`AM2YSZfedk>eK71=3KYUeNVf;ZmbIM3>oJ_=DBcaU89OBmUK/P;lMYW?
j>RYm79YQjim;aRW0EN^KhPO4W_iTVB8JUKJGk5DBLoG33jh;fVQ6V17A1LLKj4h
=RXFN2_=JiFTY2CDZbZb<9j3>`MhkaM6YbnTka<GKhVRmb[Ik=In8NTUL9FEL^UA
HfnYi77I>UdMCZLiLI98TO5m`:FeR5OXHKGGWcLS^EC45=YDSiBf2mndLi_4d5L1
fUg/nhA3JTmnNXUZ105Aj?M36FIB=a5:UW6>kbDR?nl5Hgo2LmYn4K<BSDfOenT?
@D8f[ZOX>eT?1>n9AEWlb:8GgI0XBH`DgFjbha/@;1ZnD/gL[chE]6>]E;eeEoY^
XPETUo0iUB2e^[cA4ZCOcOHXMYhbD;N5lC0]kc?YehN:EkhaZK?W:QWIWnmPQm7i
0codh]:Bm>=^`<[Sm^^^4>c?DWcRW8_>^hmTIC8UEFAZ5gTB?lTCU9a8MC=dL?6>
2HAhIK[POY[37Z16FAUM>hPjM>GLOB<jeWekh[>VD;nO>>?Wg8aU0A=;FYh[mLE7
1K95gX4BgbaS^Eoa>2kBnQ7[hg9P156JHHK?2@PFg<Q_I;f=cc>>6d_6=Qa`7XUa
O3BKAXE/RfiEA0;_]_IcY0FEfgMOIMaUWD^ZonDna?mLla`9@2g92>JLLUXAR1ma
RkX@Q7`A=eFMO7I]8>?kP?N/c1/:XL6Uce7DjFV8c?ZY;n[B3Gg<jZM=AiDoN5IN
k<ndXCE>38c0Xf3?<UCino/J=^5MDiDW@Y=GY=?OfE<f6OlT3h`djHZU7V95Z:=E
7fH[1>GUXGR9aA`_gnk<J[7Pf]^YHC;ImMUmK;OIH?]JFX`WjWU[m>hcP;ldddZM
Z@IcTfAEHMZ]W<WQ7O=gLT[XieiDeG@F=[BogUgn]/:EjaE7E<c2HSA7l0h[_goI
UG2YYZ=WH<54f?N5m7eJ3DN2R>kEAV]99PGfOLG>[:<</TNkgA?IC8N5?9NKG4dI
C5BZ=aG5^VI98lU_SB]id79kcO;CSZQo_ADE_NoS_Tl/HAo<=M>C`e=6AE3TH=PJ
L``f[22;X6^bEe]i=ZDZ_jQ@hK:QMh/60SZ6=UoK^QHmU/;_X=_oo2>K[6QdSdUQ
OfT0Q<b=[?RK1bY3_oZW`k7cdA1cF7T4jo>9T85bWjHhgIM^O^Y3[13IgEhm>`]Y
oG=2oYX?[NkJjc:HkU2FCCE@?7<?ZCgi_HX_8d_G6:VJkdI1G3YM781e7aboGJ[e
BJNX?EVlkH@fJk2_d>2=:XT2SS3XFj]]Q3]nYIVW6gb@a2Y@`^?c2ejhoWVNK5e@
_X0>BMXMc45jOSDhm[ilZ?G[>PS=/kg3=5_YfX`Ue?Zm/kCEEQX5>ZWHP`eHb5DN
QnLTJ0>7NYgiiHMJJW5//>iiW@BC3WiWN/;GE11JYLFd;hY2I5IjI1aZeTcgn<YC
_IT4?3l<oIcegcdhekk5XVkbdOF^oPUAK7cd3?eRFITB@5?hjh7bC5gBhii>3i55
?WlJaQZ;NIne]oY4KFHINNTad]2l0DW0bPQKkjmHAhE5m>588W=m:B`Q>aKj2k2:
<K;bZZfk`]SQc74iMe;L75jLHbcUmY3<QfhkmUX=MG8a=WC5BUnHAn?[;mo8oXVc
NQVU<5[UHOT_m>M8YK:Mc[^?5c_ZcdIK[KHcF=ZTang<`M4mg``LFZH/QJOj3]14
PLF?:JQV36fSBWmm>R6UDC?M;O1dW>POKNdm]nTM`/DLMK>:2D?V2/f^ji[/Z?UL
YcP3ZBO`E<5K1U>2nTn2[nZNg?fb>2Z2O/:J5GQ[d<X/GLef5C7F0cYnnoD4Z<MV
Ee<LKD`:kEFkR/S7aI?N95ahF/I0M]NQ97[[9T2ifT;]Lom?mePa:nei^]@T;Mh=
gJV^oK6DS5/eRWY2hMBL@YXc?d@YnO@nKAFLOkBHYZFIoS9[HGf9:/d7aVU<Eg0b
KY;8E9bdI_HDTU?c5?QIL@Nc7WV@UKhE5gmCLoRZeTC9]a]W;EOTGWFG5CYMgVBf
S1i21NVlfKLM:2gdm`:]/D;8XdlK_A75Q[b>W^UQ7cc[i<dMml4lOLUUfYXK^dOE
=gXn4EZa?7SA>baLdYmOf<Gl;Z;3[?R6C5>OImYCGj1gFPV885bfBh5DiHa4UWc/
aXBJXcF8C;KhEbcZ>ZmkM`F4LMIk964]9F[1Gf3b:[dWDbedo9[=EQ_G/6/;HL?N
@8HYQXWhlfDd=@F5SoF<@@^9[mX[nh9O8;<Xm32cR8Dhk^iinT9I[D9gnhCOPNQ`
_7MgQlV2B?ZEV018fg3Ek6MWnGh12MlBYe:^Y=WFMTgBn:V<cMdkFk/]3U>0NO5a
gkK3n9^A^?A=3]H@kTLKR;6ODk3IS@5FKGNGQLa_<`ZPoPEeJ[@SSX3g^[NMX7gR
dGXej;k[S<eWiQeN5^AeJeO3L;:KI=Fe?:mE]:ADUFZi^W]03>M`^f]<eh^9CoN4
H^g;=XLbJ:IDVPWK]H_K]le2JKl3jKXdZafnAcBVEGX2YcdIJJhVb=IQQJ5U/9VB
0;;9QnWSc`ZVgObF0:MGANU?YPHTEbWOHaL:T0?CVakmJckVYC0/DebW2:RkGeGB
Vi9CG3Qml:DFK79eS0?mYQ?;c1Ie9ZTb@/3i891EZ4YX0JYaVJXg1M9;?7n`XjBV
/^]HLiW2go861?iNJ[4XK5CFF7l]oi87e4SC@CgA=XH/>>ObX_G?i5L2cak8N4HD
ghVVlO]B?b38Gl7MM>MjQDn1G9lPlA?<Him]T@6:>8G<dQY^S9XZb]]UW>?PkVkf
P<_XhA3ZEEViA^2d_>>[`@XXiHn0`:WXA@hQQUOhocSWPD=?aVI0VQ8YBN_KD@X=
D/o@;d^O/G`oNSY>DgW5NFc0?RG9JZ<MK:UMaRMA9F@`Xdf<mM]R1@k7]mlO9nL?
?_88nm4eo@HJXUYhI^L?BaI7hHA:LIV>@coB`9fUSb^QD@md627;K/E;=/ad3<B^
3ACV8fhDAMZ4oEeU3e9em2><9dhClUd5eT<=1`M;IiRGb_DD:L4ef6;k9FY1Qe/U
i7:BKbQS3CIc7Rl59`LM[UPK=YWgo4cL^<HcAfglXIUF[BXmAjLEd12bR^KhB@T<
bR69FnCEPc2RNX;lIK<KHkK6IIl^T7g7@HfBJQ`_/NRaP9cYTB>T[<;P1dZWc[:N
YDRI916Y@3[c`EiF5j:_M9VRJeY>1N/dml>hf5EdebkcBE38c`b7U7Z<CS3JRoE_
YE[D^9Dg>AWLjVcUFRJ8Fc6M@L;;>3Zh>i_W:8LD2Y24iK8YLK0OcWf>@ONRUNJX
E]9Z0EIGS4VEfb:9K;?fGk<IRKTFPCiJK4@8F7kcWFU=/@;dWA9oWa9ZBkV9d/^N
TjgG3fmWS:lDI:Y`J1A9P5252KdTK_nNTKG3F^WF?OanA__k3`^/COc?kKO3gkGJ
M2>M?MPfEeXfE1imMmicEXA:ZZ_AlII9=Baj^2BeW:GE2T[/P?856C<iUgP=iSTZ
RWlQ5iehbJYCBWTI`?4Tl=D93fTXm==YI@`e?lNfWgR<cIM7=YHiBbZm[EVQ4UT>
kfeOK:D7YOQ6;DE>Rd5J1Ai@iYcMbgEZUR8AUMI/M5MK1LdC@2Ie9IfbEUWQfEZM
;f>?fB>m8R[C6l:h5PQl8l`hi][VLPakQ]J3U6fJnHSOTTG1eN`g5C/INBggIF2Z
gn]_>>>XRW9A^LIGGeTK_/E@V5@o@>DF1i/d9d5VbE@3ZENo?6:a7lj>ooQh[F==
Q7JDG:=`gme]MFSS4a;Uc_f@hj=TRM/1B2`ni=VBhod7naZEmfAoa?2dJjHS[FK:
eT:23=DmWfNHLIY9FO=m>aWFYX3AWGISgLZo1h[WIToKG0H:Y]9EPl2=W4Fb9UO^
I;d]4>lL1lg3_TQ<CIA_9A?XcIjn/:/>YE`@MmcQDfEGiRdgL:[Mi9GQgo1>^Fod
cP9FK7Fn:bNF=V9hoK/G?LW09hW<oBCNO43YKB_OjXjgf[FT3BbV`0Pf;@bUT=:3
RS:Y_VG5AFoLk_FjbS9UJ/]0NZ[UTeLlboh<f]Y2jWca_]HQ5[LBU6jCRgN;4a]B
J]hK3LnF7BHTb`?LhJKRKZ[189o1/f<b=S;kLI=S_lCe^MRU7jbiI3oYZLih/f52
hV2/9o>BbnI`Mg/j;L`Ik;ZOma8H9Umi;/>DOhlj87;b;D0fY]oVSM7LdJIjE8?M
laj8oRcToEfKNk`4M5EZ;IZ>>cll38`90a=4^A[k5o=gMFIN45C9e3_kDUF8C0g>
4o5=iaCM2QmE=K_mT8A5^fc6RTFXcE<gf1@`eoL:jMVRbbHNEMYWMNl<F^1=mCVg
PjA6d=CHB[mAeLSnCXBf1HTZ@iNaRo<Zd66gQC>4PkhdLO>>oo/IhPLP4Z80cbE0
/VlNP[9N<B^@cOlM`fC?R/m`_jMMEh_b8ahO_f5iRBE7>^5;B<7PL/oW7OL<Tg5=
cW]i6V4ab/j6NO<^=?VREabL^;][8QUHBimQ:1MGj2OI_C6=4Y9/lJHRWNI<OG@/
m_j?RNK?7Mi[l]3<[K@Vh@H97/RKciJJ5gW3@`FiQ]4_mCY7IX[igAfZ`XiOeR53
R:_T3YLR`MfG?>I`RJT;0n9B8]6<7QESBRcQ^e>A]PU4E>>4gJmoG8n;POaX6=0A
=CEhI7<[6OibQ`E9RDj]IUoNF^OioV7692lem;S<DoC>l[KiBajg41iJ9I0E_aba
kLChW2C_lJMHW_k]MRR_e26<]Jg@FbAcI?</kj^Ph[_S>bKBW>Vh>?LBY?@U]=im
BQF:PA^GQn]S[Z:Uai>FI[>d@b]H8USk[`eJ1mKWoQSOVgi<c]/g;?j@eFICNdXf
U65aO_EkPCQYn@]KSIjk11IR1`i@0b;V@NK[a>OSL4VO[DOgM1J9B7D@4je:7WK7
O=^VZIBFgk^n2Pkc1;NF:;3MK@<og8m;gS7ZBGa[jD]RHBYXUA2JPPeNhZ^dLLXP
Uf2_?m@?ILj4cgeYF>2Y=f5_1[Fn92jZgW9RemkbIFmUGh7d3NPZN0_B3c95;m=X
:b[VLF@[iK7MJ>0=AoVNO62TR>C/TKd^`mPZLo9lfSLXTE]VaS?2S6Pm4n<32O@B
L22FGdni>_E6Zd?I:WlahF[eg/@@/BCglPnRfH5OMAmMk/Mn?g3^cm`85fQSRB1Z
</_YnUQe7KNoFMC>UA]BZQ]:62YoZ2Wol>W7aoKa7f4`JAQ^GMTf<k`QM3N:IOTE
9?B0TJ9bWKhm/L_=R/6[kmPU_eeT;@92i6jo<f2B4X_lJ?OFQL:oII6>oDFkB0@I
8S8bhN>k7S[KNOb[/Oof0oQ_]GSUocOhDj7oAnX0lh13<EPd4XYa1o`?1EKa]PYU
KVAcM79UHFd:IFiTKf9Z2S@b830PKf9Z2SL`>C@:IFiTKf9Z2S@c830PKf9Z2S4d
<3@:IFiTKf9Z2S@d830PKf9Z2SH`>C0:IFiTKf9Z2S@e830PKf9Z2SDd<0YUKVA_
HVX:<B0`86mRJPXl?20_D79_I7ESIG8P:6eQHdmC85IULW=YKfhP<C0^<CD^=b1L
:49eJFaT834iB34c<S=L:B1AMF5bM7XPD4A6@fm^M6EhM2TP;d=bIF5dJFm^A65d
I@XXA3Xb<38a<3T`<C4d<c<b=UX`<2L`<2LY82m=KfA4HGAU82Q4>S8`<S4`>C0a
<C@c<c8fFS0`9c0`9bTP?Sh:IFiTKf9Z2WQbIFH:<20d=PX`<30`<30`<30`83He
=C<e86HP2S0`<30`=C4g=3LP<30`<30PKR0:<30`<30`<C4`<B0`<30`<21^80X`
<30`<30a<c8`830`<30`86hP2S0`<30`<30`<S8P<30`<30PKR0:<30`<30`<C0h
<R0`<30`<21^80X`<30`<30a<S0d830`<30`86hP2S0`<30`<30`<30P<30`<30P
KR0:<30`<30`<C@e<R0`<30`<21^80X`<30`<30`<30`830`<30`86hP2S0`<30`
<SLi=S4P<30`<30PKR0:<30`<30c=CTc>20`<30`<21^80X`<30`<3@d<3@g830`
<30`86hP2S0`<30`<3Ti<S4P<30`<30PKR0:<30`<30`<C@`<R0`<30`<21^80X`
<30`<30a>CPh830`<30`86hP2S0`<30`<34f=STP<30`<30PKR0:<30`<30`<CTf
>20`<30`<21^80X`<30`<30b<S4i830`<30`86hP2S0`<30`<3Th<cPP<30`<30P
KR0:<30`<30`>CPe>B0`<30`<21^80X`<30`<30i>3P`830`<30`86hP2S0`<30`
<3Ti<34P<30`<30PKR0:<30`<30a<3@a<b0`<30`<21^80X`<30`<34`=S@f830`
<30`86hP2S0`<30`<SLi<cTP<30`<30PKR0:<30`<30b>3Dc<B0`<30`<21^80X`
<30`<38h<S0i830`<30`86hP2S0`<30`<SPe<C4P<30`<30PKR0:<30`<30b>3Lf
<R0`<30`<21^80X`<30`<3<e>3De830`<30`86hP2S0`<30`<cDh=cHP<30`<30P
KR0:<30`<30c=CPi=b0`<30`<21^80X`<30`<3<e>C4h830`<30`86hP2S0`<30`
<cHa<C<P<30`<30PKR0:<30`<30c=S<d=B0`<30`<21^80X`<30`<3@c>CHd830`
<30`86hP2S0`<30`=3<i>3DP<30`<30PKR0:<30`<30d=30`=R0`<30`<21^80X`
<30`<3@d<38g830`<30`86hP2S0`<30`=3@b<CPP<30`<30PKR0:<30`<30d=3@d
=R0`<30`<21^80X`<30`<3Da=SHd830`<30`86hP2S0`<30`=C4f>3DP<30`<30P
KR0:<30`<30e<CL`=R0`<30`<21^80X`<30`<3Da=c8g830`<30`86hP2WAbHFU/
IG8:?3`P;e=YNVDP=3HP;e9_Kg@P<C@P<21B82m9KVI_834P<21B82m9A21K83`d
HCDfICDc=C5T=CLcHCTg<34fHcIVIS@cICUTISERHch:?3AQ=CIU=C<e<F@e=c=Q
>CL`<CIS=VIV=3=U>FAV=F9S?R1M83hn2W=dHG9dN79UIPXe<CTa<`XU9DE?APX\>"], "Graphics",
  GeneratedCell->False,
  CellAutoOverwrite->False,
  ImageSize->{108.62890625, 56.64697565184048},
  ImageMargins->{{11.3125, 0.}, {0., 20.8828125}},ExpressionUUID->
  "8cdf1c17-bb6e-430b-9f63-59d5ebb349fa"],
 "\n\nthat was obtained using the method explained in section 5.6 of Part I. \
The values are only given for k1<=k2 since the other ordering can be obtained \
simply by using the shuffle relation (that reduces to antisymmetry here)\n\n\
",
 Cell[GraphicsData["PDF", "\<\
9E14ARda;S<:9LCUl^G[Yo>Pd<C62S@P<21_HVX:?3`P;daUKVMdJ20e830PDR0_
AVU/M6Eb82m6K65dIDAUHfmTIB0n?PYcM79UHFd:N06eEm]^hTP@OLmGN?>d8cC]
_WNe=3<B5a<PG08h67QIPH60`lfH4>3[]ib`f/b:dBXJN42dfmeen_QD7IMSYnW4
3REFBXLjTS92UGI0>I^a4cQ;_2</>:nhAQ2=:nSk?k4h2i9`aK@C;]8K=`]7:T9]
6VO^]=oRO]cc5Jc5h5`jGcVGU30[dYdigk74J_hNo3CTRQ;:Y:>i9B3PaUlh[WoP
3W?lRO?W7elL?g8locLQ=95h68e70F]>4?:R49XAKIRSQB:FZA>4>T54WfNQRCD2
gU@h3KUFa1R141;I/1>4?T6`cd>Ld@8HhF2_bP8DYQWo1@]n4AJX1N?8PP_<]_m8
lOaiQ7=BJ2:H@PA>Y?h7h/9BD6:T^BH9E<::]?3>TKR<4YHBBC5UcaKNkNNU>9>b
eQ0`ZA@OkL>LZ^;k9B041DaI[>fO8>cof@LGZ@NRIok/WLjogWWc^mhYV2KG]Dj1
bJ7`jIhEl2;V;;PQaV:RGlliQF3XnjV]WG?>RfBjT8K8e16^b48aXQSlP/E5o3oE
PZMbGldiQD2cTFT]GLedQ=CX26Pjeb>Q>:7j5a`^8hCBA:F_/;=eml4hdhi>>?hV
kJf`Sj8DfjK`OIB>dbK^KO[mPV6QJB^HT81?QbU3PDW5SNC226JX54XK2mAPHfPD
Eb2U]EYI/0cOAAYX^XM[JX1B3TZ0dEB1E@XdYXkFH80IYRBEjJa@C0[PDV=h:CPC
G0=H_6B0Rd4R1?jXD<:PCE[@5=4HEDH[aCQ`JSBGBUY:;AEP1GHVDU:3H:0XB5`T
Q<GH:I[P@^<Zc[VE`;@22TYIc3K61K95RTPM^>ID<RT=T/O32Sb]HD0]/abKG63H
Rn;I:ML<9><B<:hnMJ@n>oWm]oUP>mk?]Thb7K2oQX=T[>GgfkKgTSV/QS?kf1b[
^9CYCOMm_jL:SGgboOI7=Y_=Sk^c<>XDjffXIkfjl3H/M^>YHDUa5IOW/gJ`_J/n
=SK5UJafV]>7O3oJK[NF9Jl_jZijGg9OAnkRj;^cONmU62Ag^jOGFSEbA`^A71_C
k7cISWJ=6Nln7=^@E:M1<3^lK0JII;P>nKJa3iK?coOEOG@8C3nkT]hnfchne5Mm
ERhGBfGYbk0k7VZgFBo_PlXnQ[2BbIGFNM^?iWOC@Vk`^:`NnhO^VZUY?Rc8Z=?O
IAY5NQO>IW8FV99g:=@?QEjWL=aE_5ci]IhM5C;/XLhW<[/5=in95U7a4>[6X=J]
^[EJ9AN?mho;H?TT83mjl^l7nfjW>Mh=M>fAAUiUOES=oM:XEMgfJB]^AO?JK:kS
L[i8F`nKIZfCKnH[kHW_Qn:eeBf<B]i^o]:[A8=9`VALJgUaOFEcch_X^JCSLO0/
k7[IlLEaaf^c]]lY=jJU5C?gBDo]9do3/=njGjU5[I2_M6_7lVKmi4gcFglNd?Ha
idjFLi79_gBFg@dK=HKScK:e_>OADfWHO8SFGSEJ5`[MMW4cmjZ?TeI/>Z^>QYa>
g4WBM7N[/Peh?nX>MG7GZfC/1<:kl9]kBZ8OGfk`lhJV=I]nho`=O]<O/@YUKVAc
M79UHFd:IFiTKf9Z2SDP<21_HVX:<C4f=@YUKVA_HVX:<R0`86mRJPXl?20_E7U`
IB0_D65WIB0_D65bIFid83<P<21B82mBIG=_MG9SIG<P=R0`858P;d=_KWAUKWAc
83@P<21B82m=IFAYHD9_N21K<20`83@`<R0h=Ed:?Sh:IFiTKf9Z2SHP<21_HVX:
?3`P;e1bKf=CIG@PFb0_D4A682mDIGQd85dP;dI_KW@P?3`P;eAi=R0a<R0`858P
;eAD<B0a=R0`858P;eAi<R0h830PDR0_E7Ti2S4e830PDR0_E7Te834a830PDR0_
E7Td834`830PDR0_E7Tg834c830PDR0n?R0n?PYUKVA_HVX:<b0`86mRJPXl?20_
E7U`IB0_D65WIG<P;deUI6UQ@Vmh85/`830P=30b83PeGB0_@fmeKW@P<B0_BfUT
Lb1K838P<21B85dP?Sh:IFiTKf9Z2S4g830PKf9Z2S`l82mDNG1U82m3HGAQK6mW
82m@HFMULb0c830PDR0n?PYUKVA_HVX:<CHP<21_HVX:?3`P;eAiL6DP;dI_KW@P
;e=eHWAiL6DP;eAbMFEDNG1U82m2HG=UAVm^M20_ETM9E5E?:d=_MG9YIG8P;dI_
KWA4IG=SLVU`M6mb2S4h830PDR0_AFiSKfAYKVLP;deQHe9_KF5^AFiSKfAYKVLP
;dIYLW=d@fQQLR0c<R0_C65cM4=XHG8P<C8b82mGJFAdJ7<PFb0f<30:<20f<30P
<20`830P<20`830P<20`83H`<20`830P<20f<30P=S0`83H`<20f<30P=S0`83H`
<20f<30P=S0`83H`<20f<30P=S0`2S0P<20f<30P=S0`83H`<20`830P=S0`83H`
<20f<30P=S0`83H`<20f<30P=S0`83H`<20f<30P=S0`83H`<20f<30P=S0`83H`
<0Xf<30P=S0`83H`<20f<30P=S0`83H`<20f<30P=S0`83H`<20f<30P=S0`83H`
<20`830P<20`83H`<20`83H`<20f<30P=S0`2SH`<20f<30P=S0`83H`<20f<30P
=S0`83H`<20f<30P=S0`83H`<20f<30P=S0`83H`<20f<30P=S0`83H`<20f<30P
=S0`83H`<0Xf<30P=S0`83H`<20f<30PGB0n?PYUKVA_HVX:<CPP<21_HVX:?3`P
;eAiL6DP;dI_KWA4IG=SLVU`M6mb82m6KfidCV5]IB0_ETM9E5E?:d=_MG9YIG8P
;dI/HFMc83<b82m6Kfid@T9_N21K;CHe=B0]=30i834`=S<P<C0i<5d:;dUdHFaY
Hd5^IfaU830P;d5cHfE^M20g=C@P;dAULf=UKW@P;C8d=R0_@f5`B6EYIfQd83Dh
=b0_DgAUKEHP=cHP;eQ8IFUWJ7@:=3Dg82mCM6E]B20g<20_CF5hEfUTM6PP>38c
82m6KfidAVU/IC8P<CTP<21B83hn2VE^I6mRJPXa>B0`86mRJPXl?20_C6E^IgAX
838`830PDR0_C6E^IgAX<B0c<3Pi=R0_AVU/M6Eb82m6K65dIDAUHfmTIB0n?PYc
M79UHFd:N06]W@Ml7?FeknNo^nYMF]GEJW]OJJEEMa4^L/OP036bJCK5Q@k6;HAP
QaQ/P`<92AP2G4;065h2a/Te]T`29:7M6h:i^C4h3d8J10SaiJD@RSAngc<c^b];
^NoV4ikmnFWn<k_jclcYioc?S:jjL^d5FYVfBK=[RiH^_gb5I_aKhmFd_5_>^fCi
iNJnhejf?ce_gEDLUgoZOGjd[;QliBG6[VJ[i=RJUAM_]7hoWl<G;eYe`O;ccLne
4KHmZcQPkZ/^]/5EUebe`MbgOhWOKkkh/_>/co?T_;ML/Wb3MGk]=OJmUbjoi0;c
nf]Thkgl/SEGVO]G;V:kio8[;k2n[hKH_deCo9bS_Z8EJIoClX`mCB_F=9]VSg:o
bSS2McIhk7NLDc7U[jZad9S^Fi_=kLl_^_CXaclJ6BkLG?Ph7nAK<g2Yk1CZO2Wo
]Xmom?4?2cMW?c5nGljjGm<BfS37kIX]XHHeQcUhT/42KI:Fd_aJ7Ml[C3c9UIfS
cMNVJ/W/TGa]nW7OdIiTXTElJNb_fBKlVUfKNob_3F/5W:lP`LEhIefc^V6@<lJe
7MYjkFk]MWhn`[i?_d;Ck7MYCHkk=9nVlMGTP_eJoZ:QaiCjlY;mj]RFoMZPn`1g
KcoWk=KmVTYj_K=F3niAbmRa9CT@mc6b9kfcmmQ3/dlI2RcaK_M^WgOnM^m/kj[U
inmaQ8`]7eb`ODW:^dLkMFPe?dlKl^fI]/BE7Ej`I<TTiW78??`:GmnnQ1T^]6IP
Jaa:SO:U_>@2kaikN=7@IhKfK1YdkITf^<CUlgUWkGUZdM2NY`IM_RE;n5InmTZi
H[UkliX;^>Kl>9lGV[>L>[AWVV^?]VCkMYWce:60KlnVkM]MfkT?Jgnom]Bh0dXK
Of2JM@1:<0NDV;EOKE[4I6`2?YLL2?P2?ZicbB3W;TX^>7EX5UOZFm:Z>EkDEP2f
JXS]^N3gh4Gf7Fc_0o_0G_1]`77]9@/_/1d4l_/c72lNdmVN1Th2<Po7]3>1O4Of
O`0^0G=1?bP5?S0Ob;UU>aWL3>CgYX9bH0>;`HV0JcUfU>d=@>IM1^AgiAZN05_0
nF0GN0N/0/?F]LUh:I3[TV^DJi7kT]nGJh[a_OOHWP;TnYi3@TdmeKABI?0Ym[gJ
6A`C=AkocfhML:1CnLQn8IYO[9G`VfEJ^O5IQEJYEAVSJZe6LfZej5bmeZ0eJTfJ
Bf_Fg5Z;i^4<?_@cX0FeT1KF8UYDRj4gRNcYTXaJ]CKD/Eg[d=9JYmJUMF/mFZoF
YoFSPY>e:NScP7J2=Pe=WZ7=e0JeFMY/joLWlHe=fR7]@oF`cFIk`_heAiOSgK`O
iW/;VP^>5RH;cbnl[nRfh/];;Rdm[NbDLVo5g<XYUK^[CZ/n/oYG=L?>;mJNFJ_G
]cFD=WjYZJmYa?F;i/<]QIilcf7?^migONoiOa=h=WQil8>@7ShL6Hcl9?ZCF7<l
WFQ>o2VY]cWKKVVg]MoO/B8mXo>D[Z^jUoE4XN8:oCK7R[ck<E05H[L:DbPH::c4
5Q`2/UmiP8oco/8N8lS;b<kWAJmY1mTECSPB1mWJX;/SdMiADnF[2_VZO2/Lf/PJ
^f_TCOffP_8?ogAUOTb8H5=3mT_/Jo>F`X/0M1n6DaPQ/E=<F/e9iNA=QmXkU3lL
/GMgmDaFjCZg/YN[P6o24G]YHig3Deng_:kNhjQ[e6mX[;Mkj^ZGeMNe/6^oY36/
[RQ]K6QX;=E_3SLN_bOBMBjBNj7S1_Qn`T44aZ5EL0_L6iLPmeo1]^4@Q[4I@YBV
3Q[bR5gU:`ElE<UG5=]j^EYO^ZkFVAo`EO737nj^hV:in4iO5Cohb;I7GNA_C@Kd
[dOm;JgjkH7FMZmJ7OOiXkJW<EIAOE/`bI7eDFm;VeXGC2J3LWfo?gJc`i6g4gT]
hB[:^0YkZ[dS3eXH/oNZ0BFC>o<;e9JjR:/iWYmW^k`ak6Z9inFid/6H^k2f=6mj
EbSJG>P/PT<_7W/33YHcFkdZi]jH/0PdL1<Eg4a5BWRMoiOYmDRd7JVeJh_12[0>
G0m^0k_0?_0/>0a:cYZNYkg9h:o09S__@/b?0C_eZ4FA=Pl/0J_1A[0=g04N0PO0
2n08:3U;Z7l0iLa7cQYO4jLdJdR8kcZ0;QL<;3VXEA/V@9Q@bSMacG:m_@cVP=?1
B[0Ng01^1`n2al5ch1EPG>mK33h0][=4e6bec^[>M7EgUlg^]eEEb[RZdVIK/FKC
YSEGKMYdeA>__ok44kolYN=JoOd??m;oBeEmm:6Zo6BI>TmeZbieWWjGoR;o_`7?
U0=aoSR_43/bMaPQKcJ4^aT:id?QO:QMaEEk=LMO^;MRMXF[aSdfb3dfb3dNh?LD
mnoQ=k`RG5V6Qdb6EiUL5hd`=:A:[Bl[bo=4o5hE:jT]ZJVkMdUk=3[jL3CJ_VBG
Xl=V2kPKPTF;k?I0bbO?^Z=1oTGMmYOA?:GMaoGn5YWXe5hmb7GUHcHM2H>7aO2`
><?3HWQH30n;hF4a?2b6QlG`/1PN5/?3HWQH30la^_3@bodV^OXT=bOS5>>D=Nk>
LUFC>mI<[[ZiU393]LC>Q3BkIG5RS0cna^1_3?k6h6l<o/KPK`cna^1_3?k6h6l<
o/Hbo8g1giS1Gh=<9jRNGZfk:ac`iaO`gm8PBh5DOXGbIIBY]P1jZn;^cZOLkUje
m7?;CePCb2l;]@EKbV^VOOnlGFoXgcjmkF[ePR?RlhE]QOJFQTC[m>lf=gNYfEno
J4]G/[1VIW8Pj:/IV7Oh[Qo[1coC]RkAVPcK:n`;?@5^Ua_MMn`=nhO@7<TKaYDd
8R=@_=S`AHfJkH[Y;[BV4HXg@_56:=h8aA^QN2<DKhCRSE2l4HXg@_56kAg`4BPk
JiSY6kEDEGGo<7YRSS2[:H>OeO2c>/??JVJ_I_IZIZmVmVYV[fKfJVJ_I_IZIZmV
mV[8JEX5>6Q8[VRVN83>;1ocQHmhGM7>9;LG<?RHckL[<]b[P7/EL:l2kUG0_@Zh
E`7g:^1N1Mb[P7/EL:lR`kd:^5MQJVN;4/]Zf]=dGFNj1bi6n=oMeM_C>j1<WVHo
ik]ffm[=7cjclhl9CmG?cecomIE;GLWCC_7FW[A/gAVW?EKG7?[Ee[]N>/nfao_@
iaimHng/U/R:[AL_^KXZcihgOG:agE6jJ_hi6eH5GE<gOWokjZd@e:K]ADN>iYDb
j]=^>hSScnNoF:0>kQ4724E:X8Q2b/F=5K?]H>/emPm04j5IU;dX>Y3TTfka:V9n
Vh1h5l<2f8F>n6:Q8fO4C</ik9bSb;07<[N?FNALXU7RYc[HY/E6E1DYbaYd8nmC
UA37l0oeMAh52K4IQRMb8^[U:Z5Z;A]R6mJgZ8YfOb1bUMkJf>c>/j]MiMDEnAD>
ah[bZ/jjQPYW/leNF>1bWaJHQUEA;mYfSBkE>cfaX6ng]fEF=5VHIo]9HkU=ZDZK
Zfjd<=1BEeAA60/fkOJ4PkPa1>;Kn1fKhbRAe?_k]@BgF`/BG7d;Emn2ea4J6S9J
RhcFIVBd5QV]ADI[TM5JI;@F6Je5AV^AdEYT]1HI[DE6J`fKD`^Mh0^DKV5VdimQ
LATW/i9J91@^<RTLP<8a:7b@[L;`>Q:R?@fJ7Nda_A2Na[@meDQ_=M9KSOAF8kgE
B6ledU^=m5HS_ME8KcGB:l[2KKc5h0=Pn1K;ZSRb0VX:<6I8STQhT0TMe9HIUgLn
nXj^_k3k]o7VTYnOLOf3mfaHnYgZU/IHYoZh_CgMYTnfUcODooUkCgiha_BVf<9_
G__i1iHV9jTonMbAB<R<[lC7fdL<7amDOO^e49@F[a>23Pe@^l6P]^GS=B<bGLa]
BoJn3U`?KP>k`3k`;3P<;1n_hN=A2=?7il<[LJ26Sln7EoW`:QmNiL>[O7RE3job
hEDn_<Z7EoW`B]c_<:jl@M<<>X^EZ3Jh9YabLHD^[[JJLCS;]E[QFZg9=ANl`W_2
]@Y6a6aXR70N7YZl//<[>kbb`b/k_;;3:c^l//<[>kbb`b/k_;;RU[LHO01/aUDE
JAEL5M[T]>`<K8YTo490@P?=h9Ih49^jnH/[UUemkOW;[jg[nM99mkann<5WoZS>
EYkU0n]>B]gcS=YbmCNn^^ic>knjLoK/Xho/NeOeZcaeV[Zk>C;=YXYJm6=@TU]h
jMQAng_XQUlknJ1h@88m^JLJ:507=NYBVAPXIad/Li4WI<W;T<D>DNDGGA2S4[?K
gQ52cFf6CNQE_T`8LH;H1>k1[HPJKF/;bf^ZiSS[kGJeCGOHP`6oCjUR`PCKemf^
hQ9W@gUUNF55/B>AJ_D7Rh/MBi]K6UgndXQ?[]g>]KmQelehDT^YRoM[kL8kd<kE
]g;e[DPKbI]`YXO1K;0H[03[`?GP=[0;k0??P/?0T[IBY0fSBc`QdKSf:KfH:EGi
c2CjD0fI8UcI<9;HZTD<FFcUZS<B664/]]JG6RHIc7a3SWITiC8^38RK36R1UKGS
i3;nodT^6i1cTD^iT[lWXCESY;FV3HMX6OZ2<IiC[MUbjFEK]UildMKRjeJ/_>jj
UB^oj5]nkRnolo1_UUe``LFooMMooLg5J^S2;ffjL=GVJmGAlki`kOW;[[U6gmQn
jkWON>kiFbkjFW_/Gbijh=1o?;SRGo22;eSaBh<FE=ADa<HdV]aYa2H@`IPfhAn?
H2C643TahiMBPa]R/Da^7B11/fC8P`aiT24?<^A1QSc8T0LIlR137VC8P`aiT25?
AXHlb937T27a2:G<VK<[5L:o2Y=oN5QRMK4[OTIfAW8]M/e_G4/5W7AV;8`C2n?4
`SRa<4h/S1<;hlC2>;4`CRb<4`_Sa<8hcF]hRl47`?066CDd4Pc=24cadcgE=DIP
FV/`dSjoih^HTio_n_7knSOeGi`eMOg9KOLlTgOMR^DK_W3NlTff<fL=o_4knojP
?j>?j0oY:i_3dnbf8SNeT]Ln;`KWSU/=^c:XkG0/MYa=GJ<F2e8?R`X@IJ9][IiK
J^lXTZ30R:/R:Q=<SLTW8kKGTn60Ymc_6GWCTGoVdT:7gND:Ug/2hJA]Xoi8KJbY
9EQLXMHXNcbMSSY/jY:b4[oK5G=:_;A2KG6//:o2W;VX/NCbI]=XRiY@9lRh?L=2
7KngbkjiaNM[6KWFho=iaXa]SI50<4aD4EHWQaV5@/6@f=0Ig>]YfG/]h5k[SG^]
e`Z/NleXAKfZZbMQaWj[K0iP_f8de1H>]5B4V^d^An7BXF87mmcEd188]mTfZY>h
EkNoY4boeNJ8YS]R3Y^n`eHOK6V:eG:_agARUeNXX=ZdMTFVf/799JRCn2nC0HEN
8j3_dD;8KPSI3B6k8F@gQ>b6T=d@/Q]2MT?8KPSI3A50Q12I407mm3`/O0PFQTP;
Q7e9;L@]LKRH^YGl]k:59_a_4ojg2OoKQ?m]`_lfhGnKl;m=n=lVo6lCo[N9K:69
K:69bKUB[[;V=BUF=fTec3_<KBB]TMdjec25/LbW?^/H<FOF2QJ;5QE[I@=;;;mD
9`OZA:f/0e4i43GeC4Yj7PB0:=VbS_PhAWQc8SLg>RXaXEQN?i0X]mdX[mPCIWP[
_Z_NZWYTlmn8[f1LAZafZS]N^OV[Dc/BbiBk=e:YKZSZRHJkm?M?C:BVWkELMbaN
?Z<m<DooJ5Xl?ZG6Y]VZOI6HaadIBKF`mLC2WZ=7?F4IAEZP>XKP=?Rl1ShGTYbW
ED0RM0Md4H/A9ZZAg1F^_<_PHf1I`3:hDPIGb^1:6E`YPb]UL:D<[YC1UC:hDPIG
bXbXb<4f31NXQI_Fe<5Le=Q<JnYP;PMc>IS;`E`>iW8`Uh>i7<cUH2h7LcVH2l9G
4/<N6RK2cLh9ULe<Y2_;>km`aSn6MmEbX=YT5KToeT9H9LhB?H=1OTJEaTQ>d0Qk
VT0UHg6LcLH92kAR@n]2IZBKD=fI@HeQl2SYEEWA/6T3C3mUI=eOnNDCMmijh>fG
_kc]leMmn88n;A18W^[c;D`6oNYWooW;`ITG[eijB/N6BgNLLnUUIenmm>`Uigab
e:QUK?740Z47kSiiGCQbdlEWg=KNg2QfhJAS_gFLhWPJcEaa48W<Yi0;Ub@FZD<G
jm35>WBa3Uf/@aO[d<DjM;4>GJa35n_@aKZ<7jW3SmC1RW7AF4kZfhAbKF=8VI=j
<el^O@gi:<;==DY@8cUn7h>iH0R/0Q_0E[0Ck0Kk`O?PEO0fn118SUn4>9Xn/Pef
e8QObT>]Je3[6U=JnQS<1D=P5MP0]X:MH3OH3ih7[`:AURScD8D`8nQ6o5/SoZdA
omJ8Of_4_cGRga[aKhgh]dKlFb?n[M6TcE/<?P1S/ifjK_4/9>U]U2[=hYZTjUJa
DY`PIC2=GO]maD5oZ<GQSLe`5SQZKUWnf>4SNbM]V>@jfnU9Y:JMm_3IOm=oX6Ko
KLHfafIGGK3_g8M:D[jcVb/FW:>?o^8GnZS?Echce];B6ng]DVNYBUFVc_LRZTS^
^LM676_Aee8]ZNJ;]^HSej:]@DJB_A_JnToW<:9QH^DTmiM/AL@ob;H]Ze/]8Q0]
H`C2:`NlH`jDbH6b<HHb5i1HUS<GHE8Xi7bV4]XiUiLmZ@XHW2n2leJe]Ho1G304
EX4=H2_H2GJ3oN1il2X@cYLbEbWnBRXj]H`U<cOc3Xic[9iS4SbH^B=9A@]LU0Z<
e=6Z;:>LENS9m[A61EaDfAmFjkdW]7c`iU^SZHkJNeY3XLBDj/XY[J58hYkG?e;A
cgiV`B/?>LoIHKNom/NSAfafDNA8Rgf;=aX:j4oZokGUMh]?VT<aeOC_VZ<OGTiE
BjGjh/082bLSn4JO<H8?A_AVnUg3Pg3]KEbkE5kCK>_HmU_K4k8lZQ@>E8iQRFGo
LVZMZe4N`1R:2Jbd:6ob_M7DjTHD`:[LmC6H2hK0:[01K0Dk`Fj`7c`?GPE_P`n1
n6:YiVClWaSGQ4@=_IR/>N1d/1:/1cN0fl63h77`77P5o1kl3AQAPmRj>V2k@VC>
oYL3e1U]o0`b=YL_c<ZAFHOY`LMfVSHiad]Idi0dTN=C5B/jIUkaga`ICPE3RHGC
YReX3HEKkI?l0O6SXnnYO7L`h6X>1UgjacJWn=FP;f>`@h5Hi;f^J7;QcOZSgCga
e_W32n;]/`;j[?/F9V?m8l6``O/clK=W`_/nUGL@RdWm`>1h6kb?6R<g_3L[SWe`
Y];@B<M[IYE<9;X?FXKHA]Uf/gFcWIBE0:_ZWV=hPHQ4PNT18aSJ=2LAPVFD[i`Y
99F@eIl6SYZUnPHVmIZRh8FOgXb1mb8:GTC1RbQh4@D_X^155;b8PQMAl28:GTC1
RbQh4@G<0j9@aFa1iYO;SW2>7X=e2C>[?ckB/HeeYNKRdmmWU^g/B3`Lm>/eoV0T
iC_QQ1<C@Kmm[Cl@l<MKAWn]2Y^3G[O;7fcF?mcQ2`I2XD38JcNlJRbRjkQQhE;C
_7@h[ZO3jGU^OAKnMO3H[afg>WjTCE:k3[8<VTnh;gUC5=k8TYih5@Doc=c>i82@
[A9k8]b@iCiZdn:?^o77gOSSK_aa=ojh6goLSCo^aQmghhnklLOMn>?^S3o^aQmg
hg?<VJITnCW1jPJ5Wl4a:YiKIi4e?dGT:@bF]Ck5mHP=Ao?4DbMPY2R@hJTC<381
8a<`<P4S4c0b0B<C<3818a<`<P4S4c0b0B=53JDBN@01/Zad6R^Mc_SW=?>UVBo=
O6WVBc=OV_WBc9MV_SCcYIT_KEQY4K@nVDMF^_Z`27eHQ3h/@QlFX@n;d8M5j<<R
m64An[08OER4_Xaok/<omaWn>MAmG>2ED5FTP6:]_IHo[SNL]:WSak]_nodO][RK
@VY?Dj<_GUIJgOn;boFoj?_Dc8l7]ld_3SBW??ihEgeQGVSkT^lNO^o7oA^oOMC[
2cOkO:5Vo@l=[]YROk]J[6[h_l;SJJ[_^f1[AfAJCO79RoGAegj[ohDXFmIS=MIS
km=VZbkCHd]9jb1;k?V6[Y/nEcALXUfYm8Z74Qeg/1GK:GICLXL^j1Dd_]M^O4l/
_dSL=;K2hD6fGFcWI^EVPQeX4[TQBlYV<@Ti05^c1e[U@>^H0cWCHKW_G;WI>S15
OVF:JE`2g?2/LLIUXV7aLZEbAaUcd2UG3RCT5V_F0fJ2@B`h0KL/1U]5_i`Q]iV7
5B_cUXg?7[5n`lb]n0fOFSmcLW]lc_lNjjmOGYCXFM2ZgQS/kfPMNZhe68[g=5A>
BLI?O>TcbJii7KY_QcLDlnCL]bLFmN[gZc?m950LmHeLWDVUe;f6COl1O2j7cgi]
[MAKc7EgQ=iH1JTG6]F?8F^S7<17IPVOFfnbOZE@_U5X1U9BD3K3Y8bU[^N8VK>H
a8A@1T7Xb[5FC39TDKh<?J[/]be<91J>OS<E32LGo^Hg2m[2hEKK>CRiePFofN6>
bXfaQ8Z130F2`IQWi6ZAgd_8=fkU_U9B[iAJZ4Km/l[`B>fETQk9H/l1lTF96_g/
nOU>V4mRS6><aO3WjX^F?>E^g9:Wg85LIEcRQlb=RadC>e/5Y3JNa7dHUR>9iDQR
>I9HSRBF8hWUB68iTUR>99HSRNE8HSVB6L^Aa7;`fk96WTWMLR@bRdM]R[DV:CSF
]bS/QV`T@;CYnYlF90>AEU][:QQ8c]ol`eO?O_Rd@9dkf>0_M3Sbln^nN>Kfcc^Z
<`@LgOcV_bMJJd8MOiPMZ:T^KPhFngYM9ioaSDN5[W>A5j7[G3G?]0/B0`bCKN6P
/MdBRHne2[8nU[4:@W>a2UiBDiml:e<mRJ3L4M>jmc>H1iJ0eF0Sf0K^00n10n05
L0Bl0ch2TXOifKHIEI=>XQ8I4G=b[_Wo_EFa0_XL1bOHS:TRbe==FOjOXPjc@D1^
[41[<4h_@QD0HRk<06nHUOg<Yf8da63diXa5YXIbG1b13E5E[14JjR4E5k4ZRX9Q
CDHoJ<D9YeBKRQBX>lEPC=HOIPDaiIdfkLAh`:lFChj;aOQVJEe7TT@PhPnVYYC[
eiangonZ7^3cIEigAM6:b0UOV7<YYR?Zc@DKgRRVHkFjWOUmXD34Yfn_OT9o/RDB
29DgUWmog]ZeaJ^@QgkThC;T8J[MJ^Z=j1VU2[@ZaRdj^DDWAb;6T@:>a;<LJAKb
=Xla9Q<2QQ;iAXW90<<PiM8d<mVFY4;FXb@IT0P]36XhBHA]E8YEQSZhUDASoblC
hk>odA:WU^TOfIH:1Q<WGW?=O<V>e8n`>JdWk[HieJd;TQc@7`m49UXKdH]Bj?0d
M9R^OK9OVh7mT2GU6Ea:;iOBbePlA;LLih9;34mHaY4bXcSJ[IDI/^]V1JC449iN
_QGWFl=JR30SKQ`CGIZIYIi3J4>I:V^:;FW=7G3:=iaSZ6MiBJZ1D[id6PXX3U/^
B2SXI5AVS38E9;Oe;KV<c?N5aT9OLGebDg9I6DUF=@=:^/@<8KDT=2?FZ/A/WXVD
H9GT6mT?JS;67l]UFoE:NDOKoEiO[;Nb^GhjeBKmmi?RjCV9fVL[T/Uh/_b5JU?8
gbH@WUkW[^b=nkgg]gFDZOM/E`Jm0EoH?G:U>d[872F5?G?djCQCfDhH^En4ff3M
UmeQGl0KQ6NnHnlk]/6cbM[kYRfCbZ4XJLjFVAhSSabV4n:@hA[IVl@kWMcfe2`g
9SS62L8m`M`TQCg9<@`LjcX=JKO:^KWZKJolBZo9dD:^Qf8XEf:32ATO8nXPJnER
R7ZeiPV6B?;_CS4i6BjIZi;I0:FcgNSbZeOINT8f?S5mS5:;>nOg]2GVOHbRa2KG
=9hf^K<ojSbk;MBX?Xc<jNV8cob_mV0PdEoZj^RXMhfnI`DThZ6Y9oQ/]HVA>nee
0B=:RGY7Z]ae9Fgf[g<[=Vgn/Elk[R>7TIjhciXJE65FGb^X_TX;2ZjcWl4l/0B/
1Q_1=W07N0PL02n08d3F/ZPf@B=92_>imga/TGBd<E4?PmUP<EP1eX7[`FeP5mP7
WPF7PKD:FT^V8bdAYQo;mLA=20Ib2lBBL5W9@RT^_aBGGh[;;lGUUn;bBg7iYKSl
DUan:Bjo59M_;KZnaN038:NCP<9XPI3RHSENcfXNjV<`5`b1EF03f0YfP]eP?gPN
_0Y:97BXe3;e?TdICGKDSVRhLebW7o[S7oBGE=_A?j[fdMo^O_[Yg@lmnKC]5?fX
oTfe30oTE6OYmhjF:_FKgbQek7No<MO<KIcI[0TDhP5NU7bcQSSP85F0O39?bNHT
e]L>TLFmbh6?PLG5?;RH1aOch68NG<b3RgU`<@l^i/75?;RH1aOc^72IA@9AlBZU
j::HN8TV0Vaco/@Sf^4IXe2i6YidaBX9m[PPSj4hH^mT:E4:MfJICLY[4Yi8NJeA
O8NdjDQe[NIhJcDfbcNml`l>gWgGgGOQGo6mmGhbm/fcQdSYeD]o7_Wh[hljZ_Gf
ZmJ^^F[TJUm@o6_0KbKcCccnn;3nTR7gn/N6g2NdG[FO:PUN@S[dY5XRmDFkZ@<Y
Z4OQb=B15=A;@KdDe4]1_ACDBd6m5=A;@KdDe4]1_IA1?NTF:c:lRBbO51VnQ/H4
HbCeaP?TkiI>O8[/GjYVoF8A?Ebl;4@KA/c:479^:MM0JWeS;9/XVV]T8K19>T[Y
H?^DdK8h>/[>eQgkSODdDgiT`JBARi@TiM?G1K2XHE^ge=4UN`o4RLJ<m1dA/YbM
GlZdQZ=SUMUB?BW7ZaLNNEWeoNh]eJ_oaelKGFDGCOWLS>@g@YkC:aZ3Wi_Amg;g
PXN:jeZG]AfhoiTO?g3oSgm/Bj]Ioe/EZYGjC_e_nW_j8kKE3OFYD<;]VCUSKW^C
jhcTSL[nbcND@amih`fM9E4KoTeck<G?5F[CE;iDF_;5VJ>UdJbF2^ln_IJ:VFXd
O6BIHGFMc=Y2]9oPO5735hTeV97eVSkAF=lHSKF:`3V?eb?Oj16?Ij[`2HI/n3R?
VESV:/2R_ZKZVVX/Rf4^hm`WJ3KSg8fL>lEAHaDcXmcfhf>A/K4gjA=A2R]RmKUH
Vd:<_He`G=g`dTdk]VoknN2Tm_PTOHlo66gcCIY4UQE@^njh_F_V`QeOJ8[E_>3[
8lBnXR>EKgmZl/8C]SQLn/DGW7o1RY4[/j7fUi/SO[lkd?Zecjii`5/AKMIohPT7
@W?c7BZ`Y0^KMO>aWcTj7LmX<fg8jR2@EH51kRBC`OI2Kl>KmN;=N_5V_GRcG[aI
;mj/5foFRcO[aI_eh/ejlFJm6FoFRcO[=KdIE94W37ZI]h:aiGDoI@OP05LVVEVc
=V3@OiK`gLiYYP?3=Tb`f25Q=h_]4]A>QlV6ci=2fcoMmRL6H;YFKEc0M6j_a2cU
Un2;Bo359OSR4Waa2Kjh15mLPRl^`ANGh8];l<DUU?9;:>FGI4[i9K8>BJiZnY4^
BNO59gOQTmTAhmc7H2hH0Z_01[0Ek0Bk`Gk`?7PEB0>N7ioEIEaOR>][=@^N[NQA
JjKPfLYl[LcGbWb]c=O:O:g<elYl[LcGbWb]c=M:`K>EPRN5<7`m?FNHViCIPeBO
:@Id6KVR^GiPEQPmI^n9EF8T6S2KE8e`Clg82dKR<G/I:dI=YBF1feM_o^Iiigc]
YAn<O[ogL`]]cOjTge4N3GJkbl]mWcmihneGG7G_8g/nOWW^U`>]PHkN]j_KXh/C
MK=?o=`i9bl[Mk[_oLXMQm`NMeeCal_5PLSlN6fjIl?b4hLZWOD?OWWg_o]5YCEI
HkP2FmFQ7J7bRZ34TLLhfaC4BN7khlIf^UeKQW=CIc50M3Ee1H=c<TMnUAWLVaU/
<PI43<aPJXk<:8^24U?8W2gFg9:ZBnN8a1Ji_VX[lLai/K18J]P<aFDi/=V88l;6
U19AB7f[5K@1<CZbn=G>]X?8X/KPC7MkCcOYT]55@M]H]aUOfgeEEVRNBHm/EKkg
KIkF@<1FK0^6kAN4Pj[45Pi7Ffc5nZo_=5HBAUlbEQ;^e7m];el@2`DmUFYnR7:_
_ZoJZh:1f0;UT>PS/i@PM9i:7o0>j9aF]X?DHUR5=Ca2PY7I4b:F5EiTE``Bk==S
`KkdjU5UihIbg@_oLge/@Wo3Q=F0U90dII8dEfhANbCISG2[?Q<?e:>nmJQ_?NYK
So[FXkkeZ6lmjU^?n]JS__FXKkeYjmiRl06@D5X:;fIjJlYF@QQR9J2iG2NS;YUb
I>hC`hO_HoFD:^B;DWA=e3H4[SWai^^jCnZ>cgRm?AQ:CRXolX]Wo^2XU_EC:L2>
_WKI1O6YPmmnb]K[RAWUB^oXMoolicoo53jD7o^;h`O`8JZVVODC/Nla[]71?C/H
6`J[1i/c6b`6:l0jL3fh3N`2nl2ch31h2g`0[8jU4TUO/2C3i4?dXf1X<5S576bB
E<Il_^4OkninQeoj2<R:BReGfDc74YDl8m>DIfaZ[IaCRP9B98Q`1b;j^BQmPZA<
:?MKPV440CTi<4_8L[JPdDYVeUAUgB[cK8k5aFbA[4S/WeRjK=E<V^gm:Ik@BLL9
ce>CHlWfBnT3G[0UeAZOY5PYSGNEjS/m`NKn6C6KPchT:B>40R<kkJ/2U0nT2SIb
bX;@QOUX1[bcXAo?`;]9J/5nKC9gFPhVLkNRl1;1miSMISg`[PONmL2k7WSG0nmj
h5d?_>^1Mcg`[PONmL2k7WSGTn5M3oAT`M7X=T]Y?AWNUL>klPc_b/T4b/T4b/T4
b/T4b/T4b/T4b/T4b/T4b/T4b/T4b_5BiO2^g>1M>EMI2nn:f:mUGW53:F>dGl^]
h5F9AUJ=RLoBLR0miX1K3[Q=WCELN/h^R^MeJeF6Ii<7[HX=2fV6J7:jc6L9R2G]
NK8`=4Wb;Z^6E>lJccnN?9A2:0DTJf0Ocn3c_eeDgm;ZKRcjdKUg]bEROFYVWClL
;_fb_JYVCWe3dI6W2^XJ5cQ[73];8a5__A[/SBEJMl38aMjZJ]OX;[_;6`RgA=an
gdR3aeWMJ=/cNU9SIHgOoYKOea9^2K<f9gaO3=oG`oOYj/5Qn3>ES7NHfdVbIH6b
Qonc`F:`0Z`3eh?K`2j`3c`;3X>g`0O0d]D<_i4Ln6?78lVf6<8DDbN/h4aI6DPR
0b`7V?ZKA0JBb40B6DPR0dUT88T<996193:@A0JBb40B6DPR0eBMd=lTLhL<oIeZ
M3::oRHe]l4`nJb>lmIagWK[j31>>O?=]7D]iQYn[RXi8M^KD1PKfh]UB4boR52o
:D:i5J<bCYiCNA8EDhhh:RYO0lC3BUV09V7LTJQL>n5nQb@eaWO=DYL/=6;PSJKC
K<g;UBVXIea]YP<g/k:RSTl;N]GCRE30?a::Y9<eaKmm[kRf_BLN7?47HRWmJGEV
<QkejgoY2RJWaHiY8jfcf^U^o<0OSKNYDacE=X[W;>7k`oZCJSZ?ZDE2PK1OGj@W
k7j_;b9EB[ELoiNFB=@KlOWmBU4A41Tk4AVk6QW[DQL>4e`h3AU[8n:`I:`I6F]6
aYZA/FIT[1TIJdK6VY6aIVB/6AU[A/JJTK5VI8`j^mW1fR`f6/4akK:@^1`NNcV3
FBfD2V:G4KWkn9h4YXJo22=_hHblQI6g<?8FA]k2b5/HN@/SKf7T;HblQI6g<?8F
A]k2b5^HTh_:QlN/c?AT/l3oNIDa9R92nfBfeSeQ0MRB>ga69S?<251^bC6gA9=_
=5jKjgjbA6<^cn@F8c=[TIH1VYcaoQV;U3fPZ^`cF9bL[XNVae?c_j9o]fX:b`B]
Kdj>MDcgoNVC658b[nVN4a>9:IGj]hfeB^81]c[AeRmnaEQQ>DW]mDKS;DJLL43o
XO2NYgeh3XFeBeEaT:S5`NZJE4CZ:bE7=c<e6FLR15WW<Vf4^NIUmY6A5aSZIEEG
L[B;234SY[i91H`cXSoBM55PiQh5i1h59Z_k6<`5@f0Ef02fPYeP=mP?WPN_P[O1
Qd1<RgC:B;0V8db4VG>i2M[L16e^PSHg@I^KX<e=d>HVJ7<C];T9f]`4KFib;SLi
Um/DfG`6ML1f1Kj11PUI>I0f:2]fUQAMnGZk^Xe2Bg]n[OEl>XjoEjU[RYD:AD:n
<WkJYTbNDU<m^UNmE9Xg9nBgUJ]PI?BVA4m3Xfg0DGfX[;hdj8^dAY@cj6m=e7Dd
SnajEmWGa5YiI?gUT2LMKIPD/Tn7F/N>jVk76oZ]5=3:j:RG2P^]=OCAZeYO]n>=
Cb[dFmN]Tj<g7?^mh`KkmbQ0MJ]Ef78R0^U75aj:GALSET<mV]Sk;nB=?@aVPlEP
1EP7[PNgPEeP7gPF70IF?CZO35hNnc:kadGRiA7VO>HFhnREll686?>CffOecG;A
9EU]VU1ejA0AjA0ATEiMg]ARb9mIJk4jDh]PIQ7<;8:IAC2c26HF`L`RV5T4<h]P
IQ7<U=I63<QK33h0lVaG6C6Le21U_Ef21j/WahfQP<]V2^e6k=b8WA^aLb=fK/C>
SMRi4C/gH^M6k=b8WI_YcGjm>7L//C`[XDI=^djZ]oEVYVD^RXmo>]EjM=/8:Nb3
_B/kkmakfN9[SaBNl_B:[conimLV[A^hm:ZCW_:h`jmoNlog>^K``>GMcL5l=EaM
]FYXL6S;g9OVWkA[bcf?E5@F[;Wd]5AXlRWOOEBOg<;jX=n;D42f@Mk@LEdNUjRe
ZgD7lJ?ieU>>?6EWd1C2_<_PHf3EMNeHES^FeHiU]F=IkEQF>iKESVFeHeW]F5Hk
UUDNVL?Q`NTRk[/82mk0g6JI@k:73?oKXG38h;mda^JN5;2/@Th6a[H_67K3F/0b
I42N93J;im;380H3NNeU<0NL3UJ2mN06L3]h43`>WP>_04/6=6@0`W3UHWR<m`E8
lB@OcU]?;oHaV0^6`2Z`0F`5>l5^/1ll3eh5i]>;5HJkUo_W6A13ZZB8KbjlRdFg
6V@YJmRU8Z_E>UT22DL`6l9h[4AfkL/81VagkMScgNdg?_KHMoYfGoR2:]Gon>cZ
^m8eMHm7`Vf3]CF3jFQTIh_[a[eO__5kgkgYY^oI=/nN[onOiioASliO/<SE80^<
3/g;Hoe>[TI/nC9/@2/f82Umkdj^VYE`/noMRKHkdGHWf^i4fieX^a=]Mj;]C[CM
RKHkdGK[fJDg6O`Ef;9mkmH:L8j7eQ9Sk/3HC4ZNP:]R_A2INhO1Al3B]BXXGPG5
Zj1h5AB_P^9ED;`:RUM1lBXXGPG5Z`b::mJUcJ3N0Ig9CZDo[`BGDI9a6BG<El9l
9LaG`W`Uc5O2O2G<9bo?:66n4^H[`FFDh38TEIEN<74IUWGiYo=km=n/KEVm/DKG
^mBd/0KbM9MAkND1H5hoH?BlgaZVObPLMTFJfkL]^N]71fnM^K6WaS/mi8WX?mmm
A7m3NElml@kk<XO?dkiP>1CbM7cVe?eOoO[g@j7Ba^j8in@7E=fQ@j[NN]ig25kO
RKh7dOM91m4kl`d>1hVSlY5>lN4BGO7T0oKHG=TIa[]WL^H4m9A:QoATB[G5UeVC
nLNOE[;l@PQ9hBTUZ6[dG6L]_eG5bPW8Q9JGG8oe@ERZh;UL]FCQKWPSEe]PI@QB
m6[;f>hfi:T]8dm]l;l=o[O1ocKhg`Kofn1o6oa_Pom]l;l=o[LIlTC;]aDEBSN`
=6d@Q4leFPE/9Y?Z<dDHJBb`S7IPk6?1mU][ZjIlKoGgSjW:OemionC^dc]STAMK
G:dMbK1gI<oNKM_g?WKSSTMZFdiIL:XZNohUEC=_S[ZFQnIAdTo^l0GYRWUjnik7
Mmch?@8_/M/[h>=B^lC@0Nee/c=0WUO0Lg>5d]_XcSh9K9W=74G7;VKQfYQ?OU7<
gJMo;=Zl02UNRAWfIHS_PoRn3?5ie`Tk@f0Ef02fPYeP=mP?WPN_0V<mF3[4P^HB
R?6TP:TG64V/HlQW^5;U;?c^=mHZYk^5S>KlWjonWGiDnMoiVJY;[JXH_L1fHlE3
EfoIYnjkiNi[`/g^m_Z>;UE`i7EEODcKeaNnK_eGKQ:J:^d9234icd=DLKdTJLGT
<LCMg4JiX@g5D5KR8JU;b4Z>?>O@`MR/8G7MQTo:AOT7jFnfBelYZeP4VU;KH[j9
jJ<lP^dc^R@THXhb/`Bj:J@/dgPhgPNHi/<<<PTTg;WG2MW_S2ERTM4[iNO3mlMJ
hm5kO_[FiANe1J^gMEaa[SXgUTR6mEdg1nU23?;3MQk?A@H7ooEKjFi?]>6LBo/9
32:SMb=OFo@[75_/mf3hN]FEl/h31mXZMm:9WDPb<Z;1OoZ]?fIVKlH5<YHF1;4h
T]?;JYb7/gDJWU9jF8`EFh>jEVJNTfF[89/kH3fBDBAaXD@`iTZ]9>56C22NAD<H
aLEc2gd<J1M463F4TCOl0GV9adj`6n`7ch=GPD@clVPKG3ES2aNaQH_H`TE/hB:f
L15K^8P]G<@F;V8;5k65RmS2aJm>UoSBAFcQh/AbOgh[9TQ@3<S51=TV9FUi<<;3
[[0lNSlVA/A;V:K7Z1_BSVC41eHoTfgnMK]fGOO51amDkLgn_WoKM^GZcX3[L_OG
?SoeJl/>oWETN>6]2ec^fj?Am:aZNn5mVjome[N^_OKndMJKeRKW;dbfNe8EFaoH
>6O6Adln=MXoJFj]<a28N[UcQ?MlbOGa6ofZkR3N8ImD@:A1XPFc5RoNP>o0@lTK
lPjIk`HCOb6iW_ALY_0E4UVc5V9`EUZiN1:3JWe3MREfL]H?F05oS[4^2OQMHlYh
EZ7?R?h:^DBKXEmYhcXT[I=LP2hY<iX`fc0]WTOPN@BNAn1i19i7h7T4WTOPN@BN
An1i19i73>/_^H3ia;oHE^TF[0FIeTVc==SNdG^L1c0Fe[>>85>bZC8Oflkh1o=`
im6J@Ic1CUO;_9/Gg_jME3XISNXOY7bao/255jclAV1:g9OB?hQ4DX<kc;2][TJO
?3SmREgjI9j=2A[9n[e[[mjn@UlV3m58N0LYN2>7He7N<_@gXZdLiPM?mF1m9>Te
^heTa?<GlUhY@k<2@]j0UZ=gSAbX<A</>hYDI92gQUnCKR7cBDjal`6>b<XBHHfA
`iQVZLH/J5/;A;cHS81Fc9HL]QE7YPe4@m>WA@i@KPX5DR<OAZ?a^>[hDBc16f=2
;XoSRH_kDT>;Hn6A<Qo]dYPZ_fdcKBV1>VVnN4MOJkoC^;NhmUGALZUeFdoXJF@Z
UVkg<iP7UX3EH2?H1^h03h43h0E`14RL;To^VVDiNLN<IHnblYS;B4fkKShMV2><
i8VN2FBHZ;^iMkd99Fj<CYlJ2DjK7UDE;OknOm]jaHGXjiG^[giNgkRl8aZeAH@F
5oFg;AV:A3hI__I;Z6VKZ>T=^f`_l@b[d4>9hG;/A3NWZ4D7AIN<R4SNoT0l1<nU
[dcbnBZfQFcU_GgBhBUgR5TZiV]=`:[C^Z6I6iZiXITKV[VQVA^J^J6I6iZiXITK
V[TaY6Hj;7DcVB28EPmSDLfAm0PI/oOa8HnCV5GP?VK_HoHnI^mSmSiVkf?f?VK_
HoHnI^mSmSiVkl=<maUaM`LEh<WIN@N49di^`Y1Kjc79W=aJ:@MV`OY6U`QbUfTh
<XfT`dB>3/eYG34[Q/HX/aPZic:?8=9diOkM7:`ZI;hS`11cgPm@[R[DlCfSE7Kf
n9X>A::YQNfaaNUHi4UGRn851LVhZPQ7UmNDa<i=OdEM_CPAhY6Yoi><AR;j:nYJ
oDRdgLc@9?R[ZaW]o5>i_kjUaNnODVbciGDW[mG?U`KX5Yl[DZX64EW5Fa4eaeCh
km;Vbk]bb53P^_@VLAa5;HG_SZ`LSeE[/IZR>L@eQScTe9Xk7j>`EN>DfAIhN7U7
;:;VLdNCj1U:SF9iD>1Ja`kcZRET=MFFjc?NNO1kH]FCeAT7BLWcZC:8kj036o/R
XiV<L]MQMQi;oec]8B?:n1AM8kg<8TI:NYDUYi6W6fEUF:XBI]`fc2X1E/k`B>:U
iQZOcnCccfAYeRTBA==nEZ@VbH59H`i<T`?CaQ`XU`?UHkbEIEmcH[U0_[70o4Hi
9cHO5iF5O`WOcE:AfM8[;FK34:kCJQ:KJXg<1Ni1_Se;RT[7>ALAfZVZ:_?TkO4M
A9T7jZFJH3IHV3lc3/^@N?^AcX7iYeM?SOT3ebHlPi=K5kQ2Dn;nMWaA:3GX[9kM
6HgNhJ^eaLjN??^<^_RULcJ_[ab81`<KXf5Kjhkc=Uf^;i=g1dIW^=F^TaJLg]de
NTCl4h^DK]]VKc@@Z0lUhe<7CYRbn`Vc9=D^_DARbjjU5S5ICIJg`nES0DA2j8N5
Lb:Y4R_b7GPX_HNI>4?RAZT]2POU6JiQJ:mYk@IG9A4aWniZ=7P[Jl:i[VR[XcW7
Fj^S>GO0FV7<7LREWB`;HlU7S[OM`]]^hJeL[:RE_;j2MjRJ`DPDblJ>6H164KTX
`DRDNhlBS4@9AZ848e62TBRF;TX`4RDHRAY>ZQakKKJYBC0RPHP/PIVU98S3^1EI
b0HS[0Zh[MNdS2TU6Q7SlL68mAAHiil8A^:Ye;9L=9:Jl_ZdH7`B`LR:^`Q6P[?g
mLAR12?2a92_[VH`4h]4O2eaEXZb/DRlAGR=_ei:[[[6_YMH9=/cKOF;OXZjXWPe
FFJ[aUM;gjQQ:HZXEaEA[bZRGUE4_JZ8NUDAmJXRhZ4RjUE5e:^:Z5MI5Mlg6O`E
B1E2>TcUWD9dG6Keo_nA>I]liJBm<7P>>1f/1>_13N1fl21h73`7GP4CBX`RVYnn
a7Ql2E59lM3:TFd[kWcVfC_^N>K7]POeemiiFgm=1MmnFhGFo>Sffimii_JM?eA;
3n__Zl[3QeF5oShGJ==VT?MMAmhGIEG_^X>/XnLChh/6TZoTl[hdM4i3icAdCT?W
=7A>@nLdM4i3icAdCT=WNAbE8>1=1Wl5@^LdO9=XA7[i95JG9k74?lVS7MCMn4Bn
8CKKIOHD9hWXi:4bJ=g?H1iH0UJ3SF0K^0<l10j05l0A8=VJWiTV[>7Um=QZkL/M
/4Y=i8jFHU^mOXIRBh79e6EccELF^nCbYNCDS=>]=8a=R6<a==j@S7oj9JAV2i2D
08j?:Hj[0i^:CAe4GQHH6E]5E^No7`j7D_ZLJ:acETg=[<iHU8;`h0?W_:3:SfW?
GKQgR^ZiLNmg]foOlnPaSDL^_L50e>/X5j?/[5dnNkKnoX_?j0]VfajmLN]SNkI]
gh=LW8ALg6cD0k[DelejToS^HF[^7L@Kg6h?e9T=5X<EH1fh7]`6MX5mh5U`65QB
TGToX;W:HTKLnG0nWkF2<^HegfhSlH]d@T]48llKDB1RchOlQ?TTaeo[AD8iMUZ=
7kT3e/=5>OkVEYGnomBni=E4AIVDle>lIZ>ENBC;TS2ecUZ8:^9VPmahT1/?/IG^
MB5=V744BAWkFSME9@F3X5FK75/P69MkS^biTGF46fmje;IVH>m5cnS7E<FoWGgo
K5O;kM5`al`JFD^8j[=CXFQH?KOeTLNfKGe/klPSj^KI2oAWOZXZI/mNG^^T[mSk
bIn@WJ2GMBF9AoUK3hk;l>49k@_BH5=Ra:?RVJV0`CdSRdKOIN^B=i/JLKbe`YiS
eWnWWF>Lj_6::>AZ9Xcb68XXEM[@LG7[ge4Nha4_Xn^m`>I@9dX^>WYU91Y;?3:h
_3dBoIf[nIbO[UmbJJn_oY;4BMmI_B<CeMXfBo9EjgahoEEcnd?mDboK8?NmmmPk
SW[^NiZ]ff`PUUh[JNPE=bdmLaVk9fHo1Bd<[DVQ=BVd9XGFY=2J55ZC@V]BJ4d:
[DVQ=BVdAQjC<6aY2U/Z3eUT/ST>_T^hlc6`[>@ogVlUEU:2CgVfHVcG^mG`U^>6
mMaSkT2OQ3QmH`;L0CT`80O4KMR]/_`0]nl`emHMn4T7O]:1WgCP9aghB@MndX6O
M>0W7OQ91gkB`MZjPkEe7QbD6iJfCgUQRkB3m76Y[>6He_DOkhnfo:kILbR4Jn6Z
N<fJ;0^5D35iFaYMDGd<iX8Q/0Y/05_1C[0Kk0O?PeO1fn138<]2TTcSXLcHc^aM
/V:k9?<UVBo9O4WVBc9OT_VBc9MT_RCc9IU?g1EAVaA8dV?JX:g<Tn2MXQloSg_A
PQ@8cOIo<Om6PG2_;aA[Z2b;ggoNQI]FG]?kTl<_OgoQ_HjBPAJoca]XBGZLgA/n
LoJJMCljm=AoOZooYP/3jB[Jn?LV`ggnZYkYRfO?VO;U6kkdeD@TWEkKWNX<E7LT
CYef@XlSkhHM=maGfeQOgh6<3k5NO:i36Zjn;gldQ;OR4Y>;JcBkU2FW4^;6f<ZC
]=;bE<Rf?J_W4ahY]1COl;4Ba^NoU_6chUoUZDo3Ugh:K^LcZmUHHaZM/?QEXf0Z
;n2gJ4_IbZbb/Qa7hVAV_i<cCj_c9`GFMkC6hoY5WeeiQ]kB7>VHO>kM/mKnBlAI
mG0lg?GI:d:AY=mn_YlJUKkgoUDGA]fnS_Y8L<7l`;;c?NXTn=;bHWLRUUkbkm1`
;WniHPeoBJE3nn@P?o;aJ^99NOc=X:KDV:VYXXoR2hFJ1FcUTK1j@d]UAB:gGYk[
okIBcYb:F^h^Ml1jBHE1J/?XFPg?QTVUU6EBnYmn9JiYB/`le/iUbf:9dbSVnjgG
98]8I?bE]CZFYC@<6I>RI4[LHcmFUebhiY9_K8/4`_6OQce]7JaaD3EM]^g41ajX
7Da7H[L7G>Z:;ebeOIFjfaL81ggCAToaQZB8<SRomm77e0lU_VU^ab?1PmRaeagg
`X>`m3A;1k0DU:@Ab5cc964cnf:;/Lk5F>MR[7<ae[THjeb<MBk6>QMSWH^ac/EH
if;:nlFDmgVcXAP]/gfIEn;A5e^><IAGg76hV62jBAK8cFZHTfSFBCC[99Ye4/dj
RFJMA;=>XUTWdJbCJ=I9=>^T6^HTIg@JiTKRI1LE<MjF[[VHEoZ=WLI8dTbC`67^
a/DhV/eU[7FYW31<L;QS:aCSEjWTK3`_JGQFFOn]0Rg08h57[[8[aK:R/IDS>F0m
DWgG30ZJZZ4oW9hIDPkUVk:`9mb_^Z?ASQWEn[k6SU@ReFPgHU1?Q7kdSKHKN9^R
AeHPAR>m?VnO`KMSkl6gUn7K98DkT7iVN@n6m3?;:T>YFG6<@N=HQ/HaJ1b3aS5X
78?6<FPLPlHaJ1b3aS5X78?6<FPLPlJdl67BYCnU7A[;TgUV5D52[AYC9VZ@RAYT
XPJIZ44VJY296VBR1YVX@BIZT8TJI:86VJQ19VXb<U537H<2=S;Aa;cV6cAMfE60
Ll^iY79[S/`jEJkGND97S6E<LdbMD?c/5Jm/?8h]=l>[D``FbUX_aCm<S0CFCNPX
B`7FBh=IT[6n9M6VA9ZR/O90]_5WEO0eakLdHcDCbVDF6NR7c_P/<o@ZT4hgO/Ff
K7=a=1Z<E[iI50m5`ZZT9eaGEMGZWOC]cBGAB31FNLd33HUIkL4^EN[a1=>o;X]4
P_5b=J:7J6U>fhkhN2N49m8@L>@iAWN[km40gJ4_/`fan=72f[SG=UXSQm3[DkS9
KLS7C7FSnBcJ0?8Qcj9UH[1VThNO^SMEb9WYRW1087T>@SXIc>h8jEHe?cFdOP26
3f@TLP29740R1i380BAb08TL@287T<P19780RAa08PN@b04TL/2@B0VTNY58?o^m
1Q?UR3@@YlVFIVB?B/GCN8[=<?0ChSR[CCDW<A?J:jcJY^4T9^Jl4^^Hkc3;N=C<
@UPkUm81I?6jTfdGV0iVB20n[_jH/A6IKVMEgf/jg>ac44EFhV^9df@EDCNjdgdM
gOYk;M6NbDheZ?n`O59[im`GNcYj^`YONK6f[jNmAcTlTGA_/oi[MGIa>=jnh2OM
jOIhglR>T3oXSkJ4o>Y4eNdaRY3nh<mniP]40Q4?k`ol^Oi`R<om@Eoh0fBXWeag
1c:DDRNRPO1EDRfY6<_JWm>d<B4hJXF=o@cVPBEP=MP8]X4k`4?P07P1707_P8n0
f9P@<bH=6n<d2[_<cA6G:Il^K8`;6n?2a[R`<Bi/S0/Khl;6^;0a;Vb<2a_SbRh[
Fgk7QMbaaXb=lEQN`NbL=Yl_mW5^6G5VcYEkMm04Ic1QXCeG6lV4If>c;e<TC8lP
ib^`^YMmD4`4i>nE<VXXDFNF1<Lj3T/X2Vb^a;`^eTHjDj58i<QmnUL<1e;OIcR@
2^F<c>X:mol]5TWf7M=8ahcdDiePNdWL_>52S]RTMadGPX4@WdlIcU4:Gb?:QFN4
YlZX7DZT5HDJiS=g`e2]fDRi<no[m7;mdZNZn8kLCbHAUfd/jelW[4?UWR7?44aL
B9j`]iOhH0hh7J`4jl4=h7K`87PL?0MN0Kl7O`=F;YA7;/Ck2G1nGSAAGS8^8bUJ
CYM/iU>oF5:BIR<=<I<=LhVJ?`QP[^XJkfjb;;_JXOh4fOeM<dJoeCNY/LdfANM9
/V1`iUaKoN`i[Jdk^QJc@[2[=M:FM;FgfBIgWTh]hN5HY3?]WRMo8@fFb3mjU=NI
Xg4oik3?Wa8SO?[kOh7=o>][hoobFY8WBonW_kLf`oX[Jg?8c^Kaaa8Gl2C3@^dT
kFCnM>9Wl22Wl_KVcj9kYi>i;M6FlUOTc]C>hVZD?>][G6DnEjD]WS?_]<nNW9Qi
fMX[Eem`YOF9O4f:88BIJQYH19J1bl4VL0^h5n`1Ch53h5OPOI<Pl_LaKEk@3ZJ1
AF0I^1a/0[N0Nl4Nl1@h17h5gQMRPD[P1NeP6UP4UX7;`BI`2kPGk05?PD?PEn1m
2@i09O22MS0=;0;;`>EP4kP5g0_fP:O08O0[l3io1e@3UL0;f/4d/0P/0iN3CLN/
OgaAbhjEiQfgkangKo`m_C7OChgkW7<M=eo7^?gd^?g>LO_b=dK7GTog^?fNLO^m
hoJ=d7C<mOF?ngc:^?fYhoH7a^e?7kLoHmcnc77kPn?fIhgKWce^OljhoKWSm^N=
filoKWo1^7fN0cZ>OP_7kIldK_oTLO_8b76ooiUanlAdagenj[Qmg[Eng>NO7KNo
N=cnjN?fQlK];aVg_gCLoSWSmYN?fcmgg?iihoK?7kMo`KSm5N?fEhkKIhgd^?]M
?Fko`W7k5hgK_gSL?_GJhnJkM=cnIN?fdNGS_Wo5^?d[andKOhAgS7iL=Nkc]N?f
3Gl`i__[agfnHMcnaW7kWi?mo`^2BdP72VE^I7=dLVEQK@YUKVA_HVX:<S0P<21_
HVX:<CLb<38:IFiTKf9Z2SPP<21_HVX:?3`P;eAiL6DP;dI_KW@P;e=eHWAiL6DP
;eAiL6Da82m2HG=UAVm^M20_CDI5CTIJ:d==CDTa<20_AVm^M4AULf=bJG1dKg8P
<S4P<21B2Rm5KV=_I6U^Ib0l?20_E7U`IB0_AFiSKfAYKVLP;dAYIVIULVE^HfEc
85/P<c<P;f5/L6QQ85dP?ShP;eA_EFiYHfmTIB0b<R0`858:;dIYLW=d@fQQLR0c
<b0_C65cM4=XHG8P<c<P;eMYI7AXLb1K83Hc>B1M83hn2VE^I6mRJPXb<R0`86mR
JPXl?20_C6E^IgAX838c830PDR0_AVU/M6Eb82m6K65dIDAUHfmTIB0n?PYcM79U
HFd:N05MT<5^`b0@A>mlaAkC@h@MZCN4E:F:i4>KZ6ho0<?J@ZXG]<H7ogf1^:WD
`ajHV@O3bW?gfY5?86lLK8l9ATn>L@T[Fh@19dnR?H7c=^fWZ]WIA24cg6m;`[VS
<H1B0T1nI6A9_<7QaHD1WhYfIHO/JH;3ekV_B[o6n8dcDX96J0d>agcMVhW_ITJ@
5Cef;_/nKLM<oBDn]hR@6fFR_ENb`N4BSDDf=:5@CJ?EiJ85T_]WkL0`k/UCZmEm
Q^NJogD:F[khZ6AGi]bVkZ4F;@DlhF=E<LCbH9dOO`a`BPYUKVAcM79UHFd:IFiT
Kf9Z2S8c830PKf9Z2S8b<`YUKVA_HVX:<S4P<21_HVX:?3`P;eAiL6DP;dI_KWA4
IG=SLVU`M6mb82m6KfidCV5]IB0_CDI5CTIJ:d==CDTa<20_AVaQIg<P=20_AVm^
M492KgPPFbdf<b0]<SPa834`=cTP=cPaG@X_BGAQK6US@FiWK6DP;C4d82m1Lf=U
KW@P=cD`82m4IG=SIFid82db=C0P;d=QL4QUJFMXM20f=SHP;e=dIFeF83Lb82mH
B6EYIfQd2SD`<20_DgAUKDPP<c4P;deQN5MYI7AX834a=38P;dI_KWA6JFaU838d
830PDR0n?PYUKVA_HVX:<S@P<21_HVX:?3`P;daUKVMdJ20b=B0`858P;daUKVMd
J34P<SHP<21B82m<IFiWM6Pb838g830PDR0_C6E^IgAX<b0b>20`858P;dIYK7AU
LPX_AVaQM6E4IF=_I6DP?Sh:LgAbIF5]2WP1kGMeG=?ooRoB394D@FXP8<e6Mh<d
dR8BfaP`HQ_Kj92@1ZFkU1CY1Q5@DT2D49E6@T84jE3hCOfNlcgWg7/Oioim7gMo
K9mG_UoaO;hOWo5`gSHEEWE0@N5J:2A>62`2TP>Z6aSXP45044QL10@B0o3`V25`
K_1oj04l5W0<5X52b_f;QcX63/7QMAX@7=kA08D4jWZj0L7R@;2D75QJ3P@2RX50
/_QD_aeA63VP1/@;h@0d407ZXY1`;8177HGfaB2LW77hLoka2>B3l@?1/[;B@[o3
PJ[^L0`21T423B0hIkPkoT@Ha0eXRX8Qh3SOOd_1Yn2<`j7UA4Fm_Ke58>iH4AC6
BHUO2>R=`3T3CN1H><H;kP3leC;@4>8>oj]U4@0?d<`IPOeS<4Dih[`Q63P@[g13
`>18;3k44nT0a`3aY`==MOB1AVPhlXncoQl78N1O``62AL3oC?MGm:m42>C_H0P<
QW97@i2n2:@Cd17Q1PLJJNV;h7a`@T08d^6G8l@=Rl:G0o628=`PD;c3km8Q@2eE
Hb04?jBon/?2<0Pd3R^2AKSmjU7dEa[lV3FA3^XXMgLh4XL5o>YB0h61`g0XS:oX
Gl]eAJ:lTOkoT1`AB0O7Gl=`l4B;VR<A7Yi`7@gP7anl2_2gcPV>0dZ2I:C5IBB1
L0lPg0OV;?[[03=O=1chb`SnYLKg4>R?AZ61S_Pfh848AcSn1n2?QGS1PCR<9cc@
oel=obh1`62P0`:60d;QCPPTh>o/N3GLlHn<gcl6h@>d1^412PKRX@[lnlT63dD7
5=;=mfoggb/F=K@`_:fV8oSG0?jIBdd=i@?d5aHG0`Z;BH:0H924350Joa3hkgU^
@a1oM@Wj>k4>dQ65SoQC;gi@ojSIj`m3P7aoLHPOn>o9355hj<:1O7lSoAi84PC3
Oh7o[o4>o1Gb_h?i[bco5NWoFI6FYi_Kkc7aoIW?of:7^2?LO?ob`4?G4hNWP@4:
C`KTOkYJ`WoA6<QW07M0N;[oYeD71l7C@AGYQ8Nd<5Q212CaIi`8[1K21ni`6h63
>On1cAnmnBo2^B6@l=/X;>;G5H>?`UlW_mOgCa^N]31Go3F2aF?cS`V2aA<Fmg^A
_ecQN5;mn`XdTC2D`bofRDU:0B4H3<@GP5lnGY84nX?a=7F0noa6=e1D18W2hG<0
lCd70QeA6<2_AN=1:PYa@c]3OZWoJ41B@56GOa6UPJ:^_lGo`l6V>3a=81R7OeKb
Ze2H9`J3;o`g0O15od?nODG0hCi`6>3C90XVol2UkT7kLHdZRkO`bXP2bGK6lAda
hI4RFg9L[nJHgF:BJFk>U5jieZLN/9J]BjNQV/Mag]b7?OoUNXh6GhU3H@j]=BL>
J<;TaN6URFCo8eJ^BNXFP/NFJF[/LZFHGX;KK;4dGAC:3TjmYScD0CO[^SlVNo<b
U6U9jhJg6gIdeICUj3>bbUYloFb2JhD>V:e8kS?Mc?o/oRQ/:NiNM;YQ5YNN@/L9
8<VkVVJQOg1PQ[J7kFE/R:iGj<X>M`B>EU=nP5E3PZcJH^K9UAoiYEjKFGCnd5_d
:Y/>_LoVnM>>j`agWIMg=fdhnE:jY9g]DacS`5omC]QXdC<<JQVHP/;E68OY_4P>
X^InYN@S[4Eg9T;keEcUIcIGgLQ`?MnYRNkAQAnNN^TjeVok7_096B@YWUL/O`e/
i7TAknDH@MQf/bJ=MUUCT367Ob?@<Na97kMKk/`QGoR4YIReC8Ic^iUBbHc/PkKP
>kCRhUANR8`Zlb^RSEojbHZ]3_gm9<jOk7EdZ?5>NEC78^?Yh_`FjVL2/XXNWfj3
AElg`39[hmCm_=dG3`>ZOAI]m?_MDLF1UGk]kY9K2amX7lJQi80LNDlg>V<Na3>9
]4EcEDh_mD@M/5L@9SP@U1TF?3_M3f5ldhMZ9a07N9F5a9e^n_gL9<`26P;@3GhT
iKN_bU^<MCY9mCoYYBADnRAdlEfY;MdXF5O2GADdo==4_6VbEH1Q`;m3l0USfc:M
;>eR><9ciJe1b[:A2[EcX33m==m3ZU06hh6`mJA7LNfZ2o^]nK7lhkD/4e^Gfl/D
@lQ5I9mnbMWL5gMR^KjGXgR5`k[3S^<2NX6b^kZSaVYA=7oJ5cY4e[A[bLFaaDbh
g9BKoFX1/[^>^Z^5=D[TOi1Ba;?]8;KKjQeWn;abG5_Y@2?`H8Ml>SNaeb[eB_]F
@bgHiFiEV5?I5M9><;BS=DNg719Pgn4LG`ZmcooBfbY/6fK=2g99fJVk@b3]Nn`4
X<m`ISI]3Wo2Bg8oT0im;SbfhCQY2hBLCMX1NUWL9?`/e_OFT2Ik2ie/M_5`UNYj
0D:oP;C4E4^4B;?/<?o3o/a/]@SCQo=HlKN?7[TF2=W6@I>bM_b6F/TQU4?Q4WIZ
Y4/Km2Ad<fMm8jOPKL7A:M[aBmAO;A_[a0KAZ1b=/iaWdD@M?TZ3SQndjdn]>Fc<
=0mO^VBI3<@4R@ZNDBh_<fh0/c9XI]eTU_g^c2BQjoKc/g>e>Bf>IT8LVSRKP^DM
99hDVQECOi:D4eXjmF:h0M=k930c:BoXmoHZfIfhJSXo:UOP]B;SlGW_GRF8AamD
JPDL[g?J>Z97`a^^37ogoRQA<F[3/KE9HLM5klO3LFkG5[O3>AjkOGM^6iY<fBGQ
W[22UF^^4?fQnmMWCS;<g]h6nkl;XKo>P2b8O_PnCf_:7f[fH[SMTCCRleI1YGnd
o]PVKeAG5f3`CZk/dV39`^WA]lIi9ND@nZWU1[>2S`>XKbKNFN>;LX18mVahjcI0
M9LR^Vf=SODU4j?_fEK;UL071I6heJTkCl;J^:B3Mce`3aHLC`>kj5I7DoQ[8VB8
CDg6kjCjGZ=Cb<4fR;VT6]Vf;hJedO1dGGiTW]/F_^2_=14_FU1AoECM7CFo0Q[Q
Z@QlS9jni_35giUA@RV6;XK<eU^SI4L5K[c_L:F7J0>2L;0J]Ee@jFaD9TMOAXS;
/mJ5Z?FfZ[;1clkHnoL?;Q>=LUGZ`MIGk@20OJDO[gnHXDHER`AHjE]N3igj5PEo
^X6V9nG>=1mQQI@4e`GWBQZ;gAFGHlY]IQU@/;XejPln_X1Ij33G44WafF4<^8jS
LN4>`L5Q/nF6Va5R=S04I?5@H^m2LI_]3BKc^IO_M;Fc[L1;KKe?]@7gmSmJAG_C
=ehgf2`D5a9Xk8WaTP`D:BnF;KUFTllU1FU_X;d2]e[?2T`PTWXZ5ZPG1_YVIe73
>?8lSVajF;ADZR]X:1ZdjjZF5=Egk_I=bC]Yk/j6`VM]ZoRJ?V8O;kXGm871be[2
g=ULfE06C[i6?eL=Ha<XC[jnolZjBe5;Cjh[iK8Qlj54iCRYa4WVoWcmc8F;ZT2f
_M=HY75iKAd5GlTGnJ6@6V<ZLhh7jVSXfQ/EnN=^M@9In3Z_USEO;>39So2CQ9<B
iA6VN0a1c5I6Ni_MOUDh6NfHXa6iiM`k`ZFbo3;?4m3/DF:lZfQB5Fnei<7Uef=U
9hg_?e:4e0[?je]Ig2f7OYFhTfLm3?8LMV5DdYa`[@^^hkcCfjFOd=5do;PodCbm
iS1k2FP@jGIZY/djP1`kmlg^PI_gmEgl`8J[4/oTa:32aCU60V`hP=DfVL^[;7j]
8K>6EKbYee=^_CL7ZcA6R8S:4/[gSnYLfWR[iIO2GM8AK?iAE8n@b>f3XiB?ad81
6hD_X<hk/3IDFe^dGX3WM1ZJjYYLoL>ZeQOUljk9YNYK^TmQWNV;3:9k_Xglb6_:
KGTFJj6jCLc/9jB270</[Y3`0V]6_iUQahcJH;[d3hhj0[?FS/b:Q0IdS>;So3c]
gimFdBAkU5Le6O6AM=hC_//IalbN]jWK3M3VIlDH7bHd/QU;7QKN=f>2jPN::Xe8
^]9mICYB=?InHW@^cBSi8nX6RecZ1j4WiWJ<n[NE4a_k1jlIZUN]VQXL_TM/_jNJ
DTZm@]_gmRQZiO;:Mg613bhg;;]c=CITeV:iMlL3M_<hVkERiPN7He[>[jm?jBO;
fmd7>1RWjNY`=kFUME/=l7eTHW@glERS?b[D]FI:2W:LY26B5DYk9UGonIXMn;A`
?<PKB?UllbV[ZA29<_RALQPiiMjTjTC__:lKGnRBoZGF]kSW1Aa4fnH9M=nn[U5d
<CmcEaTCH3a;<6>@CISFK2D/]SAb4Yi:Vg`IAefS_HiNIKX2dBIUib:oieOdlaF=
j=Phn`==5`/Boea`m1ih><b/=]E2onNHY:nUGX1Ol=SND_Y>`5@CSZc8ALeQ?Ma2
/L[_ToQDUmVTKU3kZWEMAn?iNg7kWeh5ifPT9/cl/X65IGWfXLPGNR]Qg5YVaWY=
IIfHGnkkkhT?RPTR0@ZVDSQ`Xe_?[?ecJ=IZ345n6h7>9^<XVaeok]g<_@Tk>8gV
5E<LEK4iC?;[6oE5UMQ@E:lTCKn?_/JKC]F<V:Kk?g/=BmSNVI03mF>gLQckO5K5
=?SB@XNA1GECTcWCR9Whl[NSCn>`E=fOf^?3?Yn:H>K8JhSHmcB]W`XCEOa/oWY`
IBf/;<C_AM[:8d`E2OG6`QQg/EXiYCjQJ4c25kTF=LH3h>CL1mkPFbaiHb=PCbV@
3MHn192dWaZ@eIK<El/XTCmOb[NnXeKgDiSF]OeiJeiOVV_ah_kILcgf:_OHFIDi
^b;EVj/O^^jfSGOAT@]aVl0Yg2Ld[8TZhk_RdD53>eDkdIBTMfJBEGo:^:_jOC[h
TT?/d64XckFL6LA4>YYDeX6NKcm<_m[2[7j[i4Y`/^6ko9Z7?O<1lT0m/VmB=5fZ
ldLCoOKfbad^LZ:DQ=L8k]Ho2[hh=boQ4CREH[WgLJm9KGDaNBYAHG1SiGHL=i[8
YC:hZfoM^a/G;XPXVd=D5NVFCn@eoiP0_S0_kQgJ`JiI]NFjQ0Ln0MakQM=Fgb3K
7SaQca@5J2b^09l?D_PSh3e;Uc>9:Q@NEk=dK;cm6O1:a3lMEQ?YMPajF1S5ElXh
MEnM?4?`fa_F5]I?Me_>dMa0g^ldT5;Z1Vk=lR@]kGQg0_kiJg=5hR@E^7VC5DBf
6cN8alNEljMjYUb`k?XG^a7Qih6^@OZS:Unf:UiA3MeBk;5mi_aaPmne>[/E@B43
7DllE/7JGS_f^GDQTQQ1C[g9I7@DTGDgmY];mI8FPmU<nc/Z8Fk8M]QeTnVJDjaS
BT=QdLMkk/4`Ec2ZEW3e?WWTl>XlLO1;cHe8j7J/T7ZEaehgKlC?>oBK>XGIOA<I
a9PGmjJKGXFn__QlIP97fG/U;KIQ7:jQUKnnWJRZcW5l[cibUKCfjFB[9LTQ>V9R
ciGdBMS8P6X11`gO9a^3INH?]=@D=0b7<`Vf8IFSkheBJmeVgkkcEFCM;k?eTmB<
2f7fhch?7H9]cH66G4eSd8mNZ>h@>YMR/9CQ;j;/BGCO99nka[Jg3]oBM9kPGE>n
6QH>;:AOZ6:aCleMDY6=iLa0gE?AChJHYM^Hh2RoD_]eE]nl;_3bb5`n@UQcm?Y:
N3;Z^AWdlfbWi79eLnN?5f8Y7D[?_^[iN8Qg5bnl]/>E/UEV[bNl2aReo<0C1BXL
EUcEC5BYKT/AfAJcGL3D5l_Ulk5Y:eG0ejI^3loFClQG7gg/oo3h@J2kILjjl?M6
PdGE4Cn/?AHJV90GmnUW=kI5QL4^6M/^BYRN]j@EeOV0fRQ9lmFcM;M_/G?>mfkI
@blM@]QUR[:J^OWVMPM/cLGYZcfb6RH>]YOfe4VhWUehMLJf7;RLda;4:fOTWlh<
ZK:==jm:RYAQiCY/nUWT]LFZ`UoD:K]e=]C16>RFc`U^5ao]Ll;92jLgQ77PQam5
[h_f9d8E8U:CIgjjWXV^n<nC[XnVX;972^PO?7[CAkCd]ESV5Pm]=7ZToOEVGk?1
MkWae5?TceOL<=?PCAI9c_:T_3I@J/cW:IE`c[BVX6D=R_4K<_:GkcoNKKSH`a:c
iM]^e2PjZNllBF`8VEDnFM_lh4LV7fmWTmb>2L;oEmA>[XhFaOfPk=iKTe9o:Wg;
jF5[a/U[5SWZ4cE5FNh3/^omVdcLf@;=DXT7Y`?>6>X3cS0:3WR5o=[@UN0abejA
<XNPXe_W8<f<aA4:PZ8i5O1bDg6l3j8VaZ;Lhg;RL4_e/iA:VTWd5jLR`d_N_SKc
ToMbI[1R7^kOcYGcA3hFjcFM7/[k7abH]DZ4dTAdiKmjE6[hI7^2IX6d`gEcXLMQ
`NNUS[>VHWmHJEBaCI8=1VRFe1E8eOI=9oA/:e]/U[WZ1UEa977VnDJ_=DE=>^1m
4/ccYfn[^DV8j`9A0_j=Y74`V^GIVi3>R0L1kGM^CaAH_>SUFoNK6me`moMjlK3K
42N@?o`m2dI3X95I>g`mRM9>7^Lj<BNLWK/Q`LICF]Y4XUEf/Yg9O?UhMZ_^nRDR
EJ=l_ZX8k6_7FQjnVC?dR<Jd=YLH;dV6<3Z6DVlkZ2HJ^[@_cZWXZKUW_9jBC/jg
ZJ4PGnmBdc?HO3[oBFOUA0c;`?JTJOi<]L4YhUKb6d?CoQQHWmS4SkH?63ZAR=TU
jOOZ3fgEe@XFHmMZ61AW<@VSmVVk33U^7YElHSJcWIV6L9IL_KDDD3gKEnGB<C@h
kNPkYFela^hEQZ^dm[N3C2lh5?EV;i@eCeKeF;:cNN/5mj8;<ONhaBRh[Co4ROY<
X/Dk23HoFiTo[_088fTD8;@_`02O7ZUBERJKboCemj8B1=3Hbj`WE9[5Qfj^YE0E
Y;7Pg[2lBF8L<RlYF/cgKD@ehh=?CH7/cmOdeSoZFIR5gGPVLgda;RlE[BWGhCfH
VcO:Z0VSXdc>kjkXE]@iF8l^eNfgggVMLXOOa6Mk;VTmPJS7Qd9bE6C:^N`6NI^6
=_=6oRO@026/<NQU:j=^lNFUR9K]T68i3f;6_P5WGkgIQW<]N@F[RoaghCn2^P=f
WcG?Ddc@d^nKRF8jOiI`E6n[mT0gf_/;6ljFgBYhg?cf@EV@8>bGI8gKjXHBN_NJ
IWMGUCE_O3M1SQfULVd/^]jHcMm?DS4]>0g@YNBof=NnAla2bQ0XU3;VIJj/XL0O
?9BfKE>DoK?XFn[cWJB:cg?[]mkedki<9R5XcS;SG]<a>5cdSBG8TV6D43EP2jQY
k[bA[fP_MKf?Q90T4DM5?b;S>/R>N;96ZP0mBLg9Kkd4F<YWRQ9TUeNTbRJn=Ggo
_Yl<SK@Y1/dKDLLMkGZ`o4IURKba92<FHQ0LmB[]6/>=`CYh`5W6?[Cj<g/ViFFL
OZC<J2dXOC0Zh>ghAXLA>onlak/E6ZeD74FJDCiQXJ9?GG5K;dW/5=G74[_EG/F;
I9ZOP^WEHdJb:a6ZPL=<SnmA;_[JDP/Yn]S5_GaVC_;lDMOlHbTSlTPG]JTU6NE`
i@MOESA8W/LC9;9J?mcgeDSie4WVKUURMb<96P^iB0_`iZOE/EnP[^a6@201T3k/
2f4AgE`c=9OhP:X:kjZ_bX/]a/oSXJ:TY>64GFTXdL=7^=7[U3jDZG/7P/><0]9=
fmY_kHj=5OJI`5iHXn3F<;=;mM>^kbGC7NiPCm>d7mJ6>KQJXZEG?7a=aQCjfAMm
:1GgQG>lXXQog7[;45QSeO[=3iHi/EomEYPO@OSMgF9bWZm2?b]]bM8Ym^VULlb8
XVP]MBL_F<//D=?VNk_hhoUBDaiFGX<FgoQ2:oFR50[XbE9;BK`PQJ[gEKe2`=4;
86]UHPi5XJKD<Y^K9BIBPECRo=QPd>jjSEUDI]3=3:mZ]S=UHen0bd;h^kbRaICk
;bTc0XA[H?Xda0of6lb8JO>on@D=d=8BiUb`j9mNSi2N::jl9GRgJbQO;Jif?ZIc
@k65G81g><A<nYU<d?g8Q1/IH`]mWFjY[f@h[SIae?FnJ77F?F/^NEW0nXC?9Oh2
^R;0Z1R0Rf<APXdUPnQj@Fk=fcD=Kk0:5VgN11Gmh;6DXlLL0Qb?]9S3M]>5bkZW
jdmXko^Q9<<6RVNNeC]D4=5XgTln6nC]IPSmB=YGFWAlGkmEA1WD<2_lOVW:e5km
<T6X]0OL;:^8/E@1FTb9A^?ZV^O6JW1VUTKf4JaS>a8RASkL?TTnGfRo?cbndl9L
D37T9:=gRl7^6jRN<f@B]NmGHQVf<cb4T>/W]F`Gg2E>ej]_ko`aJDK/oNDYeR?B
[:;3>E@:<kFaZio<:fMY5M?CWYT8G78Z;f[DMe2:RhhTe2?;YU8i4gmoki^YXIc<
hd;6Vdk4jbGci>K:Loc;4bI@W]6c:EALLg36VU:<5=EBCgl@O`J5DA;PfM?n>mjB
KdBiQQH3G3?;n>3<g:9<Lk[?>ViA]R`T/oLO_<aS1ATLX6hhXdO=eWUjMUL^2I/D
l2TE2hbLDXbEOAd@ThabKUoKKP_@4I7dO6U_O;_`J3:DgokkdgAShojVMKhOI4LB
bI9<ZOFfYF5c3d8I3>J[DE5/i9:g1>bEgiQX6IAA;G@7WklOMUYj^87^LYbJ9d@B
WA=dB?J1ZAdZRUXC]oAj=^V/m@6n;AhD3FYMCMcM:SNIX`JUeST]=aL08`VWVUNK
nWAJ]jF>QLidc5ibAlJOSoQVOh[lUWa9>`f=J5fm/80iimT`^O5>ccoFjYjEJge5
HeBdcWeS88JLDd>^S22FUR2LQin@S072]9A]h9?lLj2ObdhooEBImID3WL2YG>@T
J5_<A]Z7kf^K19Zbj[I<^`2[2;6G95/NMPRZL?2`gTKO>0:d;G3LY;NEnT6`FDD9
;R8lQBXOOkAf[/iLaDa=W?Jh;mQ]T6JkKoAN4;>9h5E^[fiDVTIaiYACa3ci^Fo8
bDK16X@Sj_8G3D<TITePNoR`bZnPb_Thk=>aM@Q_BBm_I=O5j/@?3i6Zf<5S]/kI
MlFAegY6RSOkgE8/O<@?c7;;;aobj4?m[Y=2COg66aA@LPW_CElPPaiL@gP7g1Ha
N7lFNeGm>Z@bVoL=X_73F5fT5iVQ_olVciB`MMaBWW26H7h[W@Q:QGG6FnElSg1[
:c@^B]KfmXb43YCWBHk=<:O6nA6gT[IGIL;EXj`aY]6BIP9C6;n=JDWMWF2H49>>
o=]::0EJ_YD`iM>5ORi_=@gQWA]M]UB:9ZD?KCiZgGeldA2I6bd0O:aH0G_]mS;c
IFY4KFbIQ13Qh>DO;j5KCnU669eTYJMUQZ]dDTO2IGdM?R<i/U@gNLmSF=h:S/^7
g8mDlYXfG7QboLNSig]KI?eJ[We>]Ao=E/@Z0CnLBlUZ=eP60b9KgNS=YaL74iXk
/Aa/IhY1i4=kda`eh?7Cc?:4MmN6a;]lT`<on6fQ1E6L:Y/WEk8DF^]H:QX]n_d]
<[B/oEV^BSdm_cQZel1Y92aDF1AWO7bFn0DJ^3m_NIQjVN2A^D@=NEB>;m/GG[=W
XGI0RNMfAjVI=g:X?WKi_7;R/JH8hJF;?6`JI?SND56[ebfEmc[jeCLBUVTWBKRA
U[]4Q1ckioPeQU5Z/Ln[9Io79Kad?C=;^:[R@=NZIc:XbD9R;eJU913]Fd1HOR0g
0lNUZaaHZV@[6`CeoUI7K<;lMYBT1W;P7EPTaX[Ja8k<ZOJBlFNS;>M^gGbGnd/7
80=Fef?G6<fMVoKkdia>7UeWclo?@XE^lMm`oo:ND]hCDnkh>2W<LlS]=SdbcX@c
GD=7Lho6lZaYS72gCR]b54:i5BO/I7bij1fd84k0^BBT771MhO?ioM@_Ed9XKkNk
PiY[YYiB2SeG7A7Wd^PHHKa6JGTcI:1NRZ?_TmcD1nT;E0=hJSUoMHC5Ql?YWOQg
aI/EeNZ9TR?SQUjX:PdZecZ`c2;a2IM5;VN/cGhkMO@UIb8oj`>CX8ma8jU2M7U0
[mg5S]0RPK<?iJGSAea7K@5ULKCi`c`kZ^cd^I@=S9Ucl`Y?DZ8?1_F?9/l4:VXm
HNmX5OFKU3R1E82?k6[g::=b2dUU1lL1JC_Y]KbI=hbUFgglL>Z9]C;Lgn^mH_AJ
=j4ZZkdbm5N]^2Y/8P_7bEn[4QTmJfJTZU4`kc[eAa<gcBc;Nbe40nFjR8hZ<]I0
onD3n2mfd?mgn3>QodOV07>3@c0hU3/4h`[h7l4Hg<4:IFiTLgAbIF5]2VE^I6mR
JPXb=B0`86mRJPXg=3Te2VE^I6mRJPXb=R0`86mRJPXa=3Dh2VE^I6mRJPXb=b0`
86mRJPXf=3Hf2VE^I6mRJPXb>20`86mRJPXe=30:IFiTKf9Z2S4`830PKf9Z2S`l
82mDNG1U82m6Kfid82mCMF9dNG1U82mDNG1U<B0_@V5cIDI_KW@P;de7C5QGFB]3
CDEH<C0P;dI_KWA4IG=SLVU`M6mb838i830PDPX_AFiSKfAYKVLP?3`P;eAiL6DP
;dE^HfmTJFiW82m4JFIVIG9UKV=ULb1K83<c82mRLV5SJfEdK6EVM49YIb0_HW9Q
Hf]UM79YIfQd@VUW2UdP?ShP;eA_EFiYHfmTIB0c<20`858P;dIYLW=d@fQQLR0c
<b0_C65cM4=XHG8P<c@P;eMYI7AXLb1K83@g<R0d=c8PGB0n?PYUKVA_HVX:<c0P
<21_HVX:?3`P;daUKVMdJ20c<B0`858P;dIYK7AULR0_AVaQM6E4IF=_I6DP?Sh:
LgAbIF5]2WP1GI2mK/@P48AkWV;;Bg72MQ6U@4SAABNib8oRi04`[2fT6=0J5gkk
;<BiB2TXV9V?7EINnZLnn0cbSJ8M<<?TPb=LhdHFHLCI1m5fh;c=ajeZMS59B8J7
OLfhm66:X9@0T>n<[9Uf>3fj>>9MdEk98OT``nWc<UAUf5;j`PE3QTIX3@hWO^kI
Y1Nc8<R:WW_7_/okVJVoa<NN4;PA4ne?9A/M[/UH91=V5:YY];YN]L3PoUT7<4i7
/V^ejS[=a?e3cOlj1BeO_5Fb6a6gZG^XAD/17o2fZQAC6ES?=g8JL1l:IFiTLgAb
IF5]2VE^I6mRJPXc<B0`86mRJPXb<SH:IFiTKf9Z2S8i830PKf9Z2S`l82mDNG1U
82m6KfidA6EcHg9YL7A_LR0_AVm^M4iQKFDP;de7C5QGFB]3CDEH<C0P;dI/HFMc
83@P;dI_KWA2@Vmh85/]=CDP;C8i>C4P<C@h=B0h<3=M2Rm9M65/JF=1KVM/IB0`
82m1Lf=UKW@P=cLb82m4IG=SIFid82db>CH`82m3HG18IFUWJ7@P=SPf82mCM6E]
ER0d=b0_F4QUJFMXM0Xe<C@P;e=dIFe883@g82m=HGQGJFAdJ20a=C@`82m6Kfid
AVU/IB0c<R0`858P?Sh:IFiTKf9Z2S<b830PKf9Z2S`l82m<IFiWM6PP<c<P<21B
82m<IFiWM6Pa83<d830PDR0_C6E^IgAX<R0c=B0`858P;daUKVMdJ3<P<cHP<21B
82m6JFadIG8:;dI/HGAUA6ESKfAU83hn2W=dLVEQK@Yh0NedMESDGMLe:I;BX@8o
@3Z7k^k^AQR60HJHPF788J@kA4ZA51CYEUY0@54@T9BFT1HDD:CN<NkkOYoWnkk[
nOin[gOnV9Vcmc[kk;g>FXNMaM24GlT9h@QEAl1Ao2018FU0ADo=4R@420V920P9
2A>a/i_2D1k@_n94k>I@Y0l<0IOnK`PE91B<`/AD`BP<D0l11kAm?@2@200BU`I9
B0/90L92@U:HD[n02:@dX0[fPcT1NP:0=P8>mB5REd5h1B9Q;ZhXc3Uoo@Fh8=`0
B4Y:P^oGMT394hZ4@L1`@0n<LXEjHTj4P3d04`@41TD5oT/9;UUG5<Y;FU3@gmmO
0>cY8h10^/Qcl`7n<9@[H0cePB;mX4k0ci41OK0Wm<o80TC/P:T[c>Mg`PCQS?87
8j409^01Pd3Q?YP]_W0W:1;0W0jHJ>T21Ui@n6n`kVl07o27700T0?Zkg9oM?`_1
h;lfPb4@Q:LG61h8Pk/0cS0?:62P[R^02T3a0F2hddlPf<<7PFT7k0N6NH0M<H1O
[H<1MBDS08`QjLml?Q0Tc0_U8n03loPiXn3?<QRJeN1>:PQ?CbPLiD?dLdYE618:
@B6@PH9o;]LMS_27XomJ>L?PC/hobG3bmA8dPl>lOJ5JZ/1_32I4m4o<1HX2a8BT
Q2G4a@6X=`0=P;P:oSc0==0;2_a<PWj6<C>4X;d@GX0cIPaX2<`IR_TQ@_^0oJ00
2^T;3D7omlBo[XQ08<091T41SU0G69cXWnZH<=CimaYcodQH060SQ14X2<185OSW
Wae6RTh8^4OP?o1OEbaXZVB/YfG>nhN0_f/Y:b<203Bo/2S0;b`U;PB0A<E40@T9
HB3TG`/IPV5oaQCjYk8Fg1T1B?g^5d?DGcgkoGH8`?G7@mc0_mKBAf2T2`FhoU6j
[I2H40Cc1O[oeS_`Ll_oCNHoZoa7YOmkAnZn7QjoJ>;jcLooT@Mk`S`2ob0`d_E5
HFbPQl2H0Ok_D0_XCa/3G7Y@9iR_ikmW]E1PS1fDh2hHBOlQ4^JS3P^0>QW2D13G
gh[iCK3ICjmi`>1@@h@?k>O[0_23<2o9[i_k>hOa:l@Mlh;hH6Ci:`G5n>MOfEJ3
@a1>?hdV;2H>P958L20AiYXa:c403L8hdPTJl4_8P:007872U0L`hhD0cPPTdLlk
1@V90X:>B3347HYi1YeAbS2GWh0o>K6oLkmN[knBohl>C50HJh2ACWngm7<HR2lB
RG7Z;m5S^_m[oN]IP483X12RVDT4A2K:[CjZoG^]dPeoo[EQ^OO/JaHig?cX6FB7
k`lbPTc^VXLARlQSYLcG?NAc:fYLAhXOV<oAfbf=1;6]mhcJCX??k>lJSjje4Df?
d?Jo:mUFJ^QS9;c9KjZh7Wc^7F`NkXkKP]fUcEkXkB]9IUQ<mMgoYDI0@eoik=^H
bCFSmAYa7N:clS7nI;<Tfo0Whna5SWTCm:aGD?b<EgTXm`>^SAlM_jL/N7O9[7fG
UbQT9eVT56fm99ab<Q4dGfTZk?>2hAJ3=CdSkQ7Ufe4>]?96USKM5;Z/M>7A>4^:
/mNUQX;=/FThb]gg8JLH[@698@3j<V@SD:glFSUcAaTQU354n]HLLGEO@bKldAOo
P^dKAiDZNThj13MaHcQ/[DcAK7jEY9j_POH[JV8B[AZQRdDT_14R=WfUd@lTTTCj
lVRU>GceRnbDE`VeXAC49L<GOZLmG9@Ohg0T];6db=@=1?7M[KUEL1jkQml;Z[S?
8e5ZjN_Won0UJM:CVIS_;QbCRIEVIg_D_:YE5TZUOD^;h`e<^hb[0a>6N@4bSmS]
T7TDRRE;f0BG:@DDAAX4VME;MgKG@YeoJ8]6KD]>Wj3m<]Ce3X^oQggon8`e=kCb
4gkjU_l3_lZ?0n>a5cBPY^f;Um]JF5PTW]ZFk]L9gO5BZ2LfnlA0=:[ibG4;m?df
Kb`@GQh[]kUf?l_@S?U7;<]JW1]HcY4CU]5jgK5j04AMVJGe;aZHFUJlQ`_9O/ZY
AC>jVo6SRk8hl5UhGAogPX>_eR<:YLaA0QO43S_14Ca[;IF=oHbNFmN`YUZH=^ji
ha?k7GZkK;PigoR?Ke@g8c_LK<IY=>_76lbSmM;M72E;Q`c2YT=AAmK:J`nh_Vo0
UT^M7o:gQcOI619ZU71ggoT^QfM?m3Ui:LQh]7>MLi3ICDVNc5Kmb^CQ6jfPKi[A
Cf/3KfDGgd;RTcCNV14@[0]`6i8DbBDW>9[MFiJ?39:o_]iaCNZKo^Q3?oh?Go`N
;G6OVIXnD^EQK=?B3BUXm[iInk5/eS5PB_kK<J<_FDQ7FSG7Y_C`]Yb7g@CCc_eA
Q?BcIhfaFbEZma:[H;=?MVeBUFiW_C/o9XdK/<TF_;JVIS`Tln[0N3=I9X><]EnL
ZnmYPlh=1AFF8GTI5eO^cPTB3G3;Id8Y^=5Ci_TG/Q6:M>_k<GULE<bb7k3STW=_
1??6L8M<6?JoRJDFiWQJilBDiNd9>E]TFm4RLje_g^QMDcn6JYgbaiTdh37Vci14
<L=G?kd=AYM2V>>L0ofBAHFZCg^fkO`<HQD>iQ>]:Mo53nZcJNeELf;KB/gi_ck]
SCJ/a_E:oGZ1gnZ`e@6[f/7SFQEnXho?P1gTG5[lYBI9ZGg`[Xg2gK2C`L^@k;3g
4_Zcg7glZ2?^T]/EJUYL]nOBmFb^;@9S7LngCIg;K3Zg^fjl2I[OA1O>4B?9EBJ5
Zk^/_T8nZ_BE3>2GmUDbEN6L>:nMdigh_H5GVNjiV2Zkc=afKXdbX2jaZ2B>9^lD
dIUgnM@0lmgOV;h7UKmaO:;O4YdfUOVM/_8alcO_<]2dRL2KbF;Ne7JQEo5Q//_O
W]Pe_oG;[ikd9;3n]UMJn9XT]hKiE:k3`]cEjQZ7l@FjRTDhK7J^OH=cFalYc_Rj
;]Da^M2ma3jBo/?CdIF[VkDG]0Ed;iiN7e[NiWbQ6<L0jZMI5VU2Tng[jLbWgK4o
?[FONJT1WSO]D/9ea1i<61:b;U=6[iHDTCY=[WEL4MHncZYNUCl598cOGhdOeZVD
B5[6biU:CK/j>TgGKDX^ljYfHjN:edHdCOT[3mK=c:j[gZ:Q<Q:53JZ066jdQ@:>
bKLfSRVAc;;AQ@<KgKGMTh[SoM^Lj:@c@fkc]hfQALYl^B0QJc]6dm?T2AEQJZR<
W>9kR@GhSaYaXV26PZ<9YSTn=H[``ZHO4Kb3KN`eGng9U4V7FbFh^8USCZ<3J7C4
kfNLNOOd6Yg_DgW<Bm=E4cinkN2m>akh6EK`eMkPDBNNa2KeAcdMURjaFRjO;GYW
fD4eXJ]]V_h;e]_b;Xe?GPiYGRVU=@8ajbM:/Jc9B18[OURl;ggWGBG75WlZUfZT
T=2coK9mIgLEAP9ZVo22jZbi08JTNDjiP9Q^Rc3=;dn9HJ54?VA?4RQYcR_mHdnB
Tale69Adg37OZXj;Q^F>JlOX;]6ool6NW/V0WPRLcl5Aaf8hHiDVZYh6fLaMm7k>
^fI32YodRHKV;m_aZjh9I7g9N@Q1LMQWZOCMbUo9dk9CWLkY[bSW;4j=^S_lnEQE
8mKTbT^SFf=g_;1_U4m4MA68beinnUhKB[3?Z[[IiC:A3j9NXTF<h`WbBWj]3UnF
Wk?:jhS0^FkiT;OjgLQFKMGaF7AWO6Ng]3=MQBF5G_OL3UUA11OUTe3DUM20Y9LK
Qi0bgW87CLSMECmZeXNl8kP/jbh[:KR<7^Cd<^c^6l<]Y6`AB@olMUP98ijccnXm
kL5CBQNOS=57QdFoHVo=]4^VEcf]Mi1IUmOJKVmHOmBoi];<l[18a@Bf<MfKPg0N
6G2QBo2PmiE6R1@6IS6JkLlGCngKPP_`JK]Ul7Lhkbg5>eLX;^ONmi_nF9U`HGeN
hdJ/[ea_5eU:_Bl@n1afI27BNdXXQXi;NWF;5H]:i/KVU=FIGDF:@b4;37B0?Z^_
/hjZQEl;oXYE6FE^`^MG8ckGme5P0>ai:gR5WGY6OWC/hbjgJIQ:ejN/LGOFAgM5
V:UG4?F:?<IVDg`YTn9aZk8gf4AkA:lj90FXm^noa4I8ZdfRIYW@NU7RK=:afC7E
3ncl?bgT7nFZ:9GWIg:jfAG9WIkZR<KQ7c;^ZBWebYGD3D^odC<H1oN?lIYK_[II
NNc8=loX2IkQJDVPCalBUlZfCZRe6baYJhn;3:iaH1YlYd1=VhSb>e3O:?JO7TH:
LoN?<3;7<dd:[_:_h1[heHWQmU5d:`J6?Df<T0;/F]U6;[6WAUnMO<D>28e1HgeV
8Gcc:>Re[3GF4B950>DhX>cLNWgOZ7TY=7n`YkRFOJcB>2kHUT@IY/>SckhO^/e8
EX6f7n=`W<UgA/[NG4GRA=bj0GHfC[/gl?97o@NRQ2]5nEeB014a6g?:liI3i8R7
aOHMf_IF2b46o7>I>kFWn@d:V/WjM<o@B`>kjkR^=`[j]K;Wf3aPSIlg0Q_^dLeL
_GF9Y5ZDKD@ai2K0;;71_HFkkjR_21O8WSMTYD<7IQm4g1V:CmEJSAhUOKXdAI>D
]6IgQO43OFdg7jkjefoB]IY5dnVC7UJTjUVJ9V5k=;2K[niNCgS189fY@FfeLWPN
eOY5X`4kJ1L[7VeQSFD2/UUmfDaXbEY64FGjHI2VjHNdDmOc>QIXReina=A^cF2=
WbjN:O5S1/[<;U^:eC]Y3862F9]cGkO<_BLA5T7FT8nQHR4/6oM=JE]K6_BK2:nZ
YINWC12KNme?fakfo7[8_dZho:H`<cKiaRZMFVcSN5:EE=X4KIfAd4X:4fD8Wf0a
JdJMaMb8Qf<kBDT1YK<aPfCNX2B3NI82SJVN[HbIOONJKWIHg`jaVaeR9]Z5/OPU
l/[N^c6NT^3_GNe^Q0mL<TS2I@YP_5b1cT]DNjkFZUPTF?]>hBeI[D;k[;_[KBBn
So:Ln>kj67hXLnIffE><SL3A<=09>/XT^[>joZ:5d:ChmWk6dEPj7k?aQ7?JC_>5
FXm]K_EU4@bkU]G_ZEWf6aWY]LlfAPO6kmNTYVnjHcUeaYch_lPL]?/4ljNJI?PX
LA=Tf75NanJDXnodXNW=2hE:RHQ7]L[1fFMKFIo7GdOh]b_in[jBAi_fZMY9]5i^
_migF]i1gc^Y^S[6/6:1X_TBZNM55E<8na3>AEGdSMNFShkDbmY>lUUGKg5;UCo4
`ek]n/kdfH_W`gLdL=Q^W4b=_jo[kVVVg:Yj86MW9D79lc1U4QUYM06`F1S=_Hm2
mQfE7k]P;cWYBC6mN0noc]=VF0ldM]i<`GVhU>2h:19E/JWL6X1g3DY>LZ`8<WHe
L<?o7Tek=O[4mU_>T78Pa9l/9hPfSjaod0dPQcHe_Gn_>JF@e[M9fDRHJIIi=ICJ
Jo>]F/C=Ja^[SfT4:]g31[C^EBm1A5eT9cOKj5IWUKMJCjbgKK]`U6VH:Z;5G2?b
T<daeaSD7QE6dCSMY^[c;nm9`9V1=Cgc18YU28j4BNQI5OZfR>`Lk>]XWeX3m0BB
QTcH]Y_3Qohi3kW3KdI:/D/ED]1mcGF:<Q4?6fN`C5H8RDWRGLWGOFeEY_g^MZ0R
j6A`Ph`If>IbAI_EGclKPMHcN5K/lZT;>ZgV<2J<<k9ZBUaGj74SNFPN4W6L9Dbd
kT5Td>SQb:E^9CVT@O5S/FiG]5JPSaAZ@WHEZmj^C;J^?YgJDA7mmWF94S>fP4TL
jF]WnBC4Rf?MAoe5h]V2linj<W[kZ0`dZj5:bbFaN0>7`fcTdVikJdB=4/BU;lBK
[]fdFWdaL]_HSa7I^:V0gdRWoggBO4a[M2H8e?@hh7JNXM;Vl<CUHVSUn_MlWCaV
O5mD^/WUG@O[b2D=H`LVdd`GTAg=K]7U_2W>DJR><JU3nEbhNak_/hX5Q^D5LPZg
h>DFRCW4DY^V_^4EKl[h=0Y]Ui4[XV=Q^i];Sm0W[4VOL?B_7Q3<Jgon<2f`NO0E
7oM`JHAI0f5c74SUEgMG@2_?Y9dgKD2:W<I]f:aAehTg[^VN/fm6ni_BUj6NATEe
cTbm?QX7N/>>8maKaUK2bboUZ`>5WN;Ul9i73S>dVEg;?<0[P^i^CimmJL6BS57T
TNEAJ5YMIcU:CA?H2Bb`<gA=XM>O7:TH1E6mmKkCngTMJDGU/UMOZiOBJ3c`DC2A
S7:[VnS@g_;em?1ZFnLfdYMCJM7;5d[5nnJjPaF1_7L<H?75DZ=Mg>Ucg;M>Jo9d
dZh3fPXb:>W3=J[Hbj/A6DL7?ajJ]W`_O[gkfChf^/O]MR;onRRW3K`47TQSH?e8
fV3eHUc1;2FS?>a9FZM8T8`j4[aLCXkg92A=d9hdUgmYA;F04e7?L]=PeHPcLK1>
MoQH<HOTjK@0ReW0b9O@Je1S=cTc^N5BENoe>Yg7RnTLnKiBVjMh@mji`jZbdX]0
DddRaK:^HhN0B?_1IEPDI?D2Woe3P5g5E;`<GWEEmd]LTWfjSSG`KW>>LF1<0NV/
m@OYRNANSk/YWLNg`doPDd7TI2a_195WITV?LBHNkhUbmkTJ?4_G8m1cNSU4g[:N
7WHaBK8=4SeZ5;@lSGoV0jjU5f;M`e>Zf:i/6SR28^l_=jMkY>0Zjem;:4@FB>J=
c]MJO@Y51TXU^RKf:Fa1G6Ob/eQnA353R:R]l3hUAA/TTGO<oX2DD1k=QGQOjaC3
;lS>/VgnTLGE6SS1@Y]jo_SfaiU]G2kM9lg4836A6CNof:13ehBaVa>KDY_?<ZXC
e[=_B4aBFAnYF1eO`Ei;K[SCl]JPNjULVXoUFOZi6GFdbRfN3jhf6^4mk=RRbA/6
<HNMK;`UPONba5U7i8f=nBVTfEiKj[9gFNGC5:NmEXegZZSR/eVhLUIIGAf[GVbj
EEPB7^ObaQ8B<E;GeB5M`X2@6XS=]4G_AEG]GkJk/_]97G6RJ0WVcIRDZD/KBhgj
<STROjQON_F=Ulj>ldUJ9:i]IcLOKj^g_5<_2<nimh;OZ4C=XWe4EJdnJ5C<9im=
`?B::XSLF2QZ?Z6bC_[deW`8KbBBIk?:8R</?oLHoli2]IUSed=K>kDb?an2h5h5
GGM4ODV:@GG9n0E/@3di?R4PLhQ;<Sh8]7a2haCInd?BWh1@8>oj_^<MeXNek3YG
Kl?4XW^U^UF2_mTaJWmJaJ4C;O92^ODUm=iEbLQi5I/AWSQ4m;;Zn[P6<g@SOTf@
5F322fOk@TfhZ<P2Y]5SSW7lXUHWM53EWH/cAV2VD6<;;3]JUKc_f8kmYQEIhSVH
OBA0>N0@`?25MiXZhYj`]kDdW]]:gN==U8DNODN]C[U<_fA=of>UQb@n>acNIkH8
kk;F57<gO2>07EH]hQjNSWD;O_CeR9jC^UL^BHf=YiO8`]bLY:=@JlW@B7:Ko/kQ
bSV^o?QB68aT@YCNdI>`Qj;44gHJ]_IP/7=D`=2QgT9XJ9ACn6^<d?[T7=J`gjVo
Qh0M==7SoTQ4f2kSbCaS7d^eEGIfD>hTji_cB?E5Mn>QnldC`f]lE@lLg9OI4g>d
O1g1Ig3K2n<?/KkdCP`;n:A3dZPiQFNe>eJ?CE9nW1H9FUQjd1Y/YY9EfgFSbmcB
R5kD>FMWa]W7N`EW[6g9FA_T3W1miRdoMmSF92AZ5B<=OO1`U2UF`/WejR^L[/T:
>o=ID>?4N=C>@n5RRQ5E[V4;Vei1JY@6T@F@`ME4^Q=DF:3c7JmV<WVSVj9La9XU
TE7n<4GgBN:RaABHC?f9C7F4Ok7@`RZTZf63DBV[=V<^HVMXCYL24]jV1YIIZBFA
ADjKg<HS^hogU6Q^4/cWd9264onB8RM6Z/AfYkVWW6XmmoXhCV5;XYaOf33o5li=
EGEb5dLi3hIGY`Hge`Wm1h=TDVEeMQmKgRHJ2BGkb95ZYGTR>72CZH;U8^6RgeOm
gDkiBPofef_eHCK<@ggLa5[9kiACnG6D>1aCd<Xn;`@flNLF;69kNm2JN@^1`Z7T
kA=kCj[NMLl9C9ihYGDfGf8O_a>lmk8WAiPAI/l?DSU@jMkYEEM;m1/86FkZ1hOM
CMYk9_kJW79hjiR@MZ=A8/@2EK5flBAI`_?`N2KHC3EQhGkhhk5@F:Q?aN5NDfjl
9=Q^aB7dVKCk[Oflf;K0]7INE:a]12eH7``OIbNDbEL9UYYHekCEEO7kY;FAhQjc
5bT@d;VCP;2S_dFV3bm@VO@<i]CUo:C;kIg8RKF6fo5YhA12TCmgGLbXK@HORhjn
b@eM7ZPV^<fV>1XjGd21X8`ieJ75PB[M02dEOZE_^AoKV5P@Qm83Oo=h@haU2KWT
ge?XQS2hDi8]6h[OK`nCM62nO2L:=L9Rcgoeo:AXeF5jY6fPcea1`<AXif2oVCVF
2Z]/?J=F7O90eREVBg_RHiDi?O9kj^RHWN^g3l^;Z4DO@i5_28LWimO47bf8Y6;c
[iEgT7i_H1KZV1j<GI0@KMNmd?^L_L@0hY7W2EOEJ1:kXdU^>LKAko?l;[go:ij3
kmU5jCe_EVE^K:gjL5DU/aTZcg@2[PP357^2MVYK;f4__NlXeS7IPX3dfL5QE]a/
I2CY9@MdILf7bJM6[JAoC@Cl=Y?WoXGQEZiO1TnY^meE/F</eE?amFB5bX1eTBGd
;?^cTAZe[fE=<??;5hFGK_g_bfYJWV@H?XYTdPn`NG1<o7WT:O``S<9`jP>8TLf2
H<B_=5M9LZ5;_<PYj=kc?=gM0iC6WZ>HhEVN?im0GTLZVd_KUH[XY8/AMNVI5g^h
nj;Wd[iDb^KO5<4g3MHbQD^37/1I^XTM_=YLC?g1DAYc4QLIlg:TSY]1FckS8bDM
9EUFRQG9cB6h@PUXZC?U?O5KPmWSCfAI4U9fVeNF1^@bI9HRjDe28GW31TZ[liJ;
EJLJ1Rl>QW92c?6N]<YAH;WkbHlTbUL<d/95iFSIP/]Lcd=?5S95_aQO/IN[6E]k
BdROc8:oS5m@Jf]blg>/o]J?W97f=P771^]g70A5@OR5=e1Mb@VQMflgW_I?eIFf
>;/K_HZ@eA`Tj6i]dhT/19gE:`K=c[h?XnhYmK>=6RJo=Na8YW7`K?ekVa2DF;SJ
o>2;SdY2nCX1QGedadk`mLEK9<;5TLh^fU7C8_MR2LmKWP]i]:Y6VFSc:L5U9KC5
7D9f2G^EC<QCPo3l@gRO_R[bbKBgFNejI/Z6?CTPi`VAX_jV]_gPQZA05Gn02hDC
S<kD`[6eX3Ceg3RE@m2;IeG5^JkH0S/`L:4[Veeee2>_fcYC/WAS<W3V7/5b_7am
1WIn7[56kg0Rijd:bXW/iIHD8SajZ[=M<55?ZdkQ2;NKCNMl>P5?4jc`g=mMADV]
n`_;[8URC9;@OoP@oHNld?l2OS?d?h@7R0LDS4@Q?<58Mj;o0_@<`Zd:IFiTLgAb
IF5]2VE^I6mRJPXc<b0`86mRJPXf>CHi2VE^I6mRJPXc=20`86mRJPXa=3@f2VE^
I6mRJPXc=B0`86mRJPXe>C@g2VE^I6mRJPXc=R0`86mRJPXe=30:IFiTKf9Z2S4a
830PKf9Z2S`l82mDNG1U82m6Kfid82mCMF9dNG1U82mDNG1U<B0_@V5cIDI_KW@P
;e1;EDm=BB]3CDe9<C0P;dI_KWA4IG=SLVU`M6mb83<g830PDPX_AFiSKfAYKVLP
;deQHe9_KF5^AFiSKfAYKVLP;dIYLW=d@fQQLR0a<3HP;daQLgA3J65b834`=b0_
EfUTM6Qc85/P=34a83Db<0YM83hn2VE^I6mRJPXc=b0`86mRJPXl?20_E7U`IB0_
AVm^M4AULf=bJG1dKg8P;dI_KWA>HFeU82m@BeE?CDT[@de=BC4`82m6K65WLb0c
<R0_AVm^M492KgPPFbdf<b0]<SPa834`=cTP=cPaG@X_BGAQK6US@FiWK6DP;C4d
82m1Lf=UKW@P=cD`82m4IG=SIFid82db=C0P;d=QL4QUJFMXM20f=SHP;e=dIFeF
83Lb82mHB6EYIfQd2SD`<20_DgAUKDPP<c4P;deQN5MYI7AX834a=38P;dI_KWA6
JFaU83<h830PDR0n?PYUKVA_HVX:<cPP<21_HVX:?3`P;daUKVMdJ20c>B0`858P
;daUKVMdJ34P=30P<21B82m<IFiWM6Pb83@a830PDR0_C6E^IgAX<b0d<R0`858P
;dIYK7AULPX_AVaQM6E4IF=_I6DP?Sh:LgAbIF5]2WP1kGMeG=?ooRoB394D@FXP
8<e6Mh<ddR8BfaP`HQ_Kj92@1ZFkU1CY1Q5@DT2D49E6@T84jE3hCOfNlcgWg7/O
ioim7gMoK9mG_UoaO;hOWo5`gSHEEWE0@N5J:2A>62`2TP>Z6aSXP45044QL10@B
0o3`V25`K_1oj04l5W0<5X52b_f;QcX63/7QMAX@7=kA08D4jWZj0L7R@;2D75QJ
3P@2RX50/_QD_aeA63VP1/@;h@0d407ZXY1`;8177HGfaB2LW77hLoka2>B3l@?1
/[;B@[o3PJ[^L0`21T423B0hIkPkoT@Ha0eXRX8Qh3SOOd_1Yn2<`j7UA4Fm_Ke5
8>iH4AC6BHUO2>R=`3T3CN1H><H;kP3leC;@4>8>oj]U4@0?d<`IPOeS<4Dih[`Q
63P@[g13`>18;3k44nT0a`3aY`==MOB1AVPhlXncoQl78N1O``62AL3oC?MGm:m4
2>C_H0P<QW97@i2n2:@Cd17Q1PLJJNV;h7a`@T08d^6G8l@=Rl:G0o628=`PD;c3
km8Q@2eEHb04?jBon/?2<0Pd3R^2AKSmjU7dEa[lV3FA3^XXMgLh4XL5o>YB0h61
`g0XS:oXGl]eAJ:lTOkoT1`AB0O7Gl=`l4B;VR<A7Yi`7@gP7anl2_2gcPV>0dZ2
I:C5IBB1L0lPg0OV;?[[03=O=1chb`SnYLKg4>R?AZ61S_Pfh848AcSn1n2?QGS1
PCR<9cc@oel=obh1`62P0`:60d;QCPPTh>o/N3GLlHn<gcl6h@>d1^412PKRX@[l
nlT63dD75=;=mfoggb/F=K@`_:fV8oSG0?jIBdd=i@?d5aHG0`Z;BH:0H924350J
oa3hkgU^@a1oM@Wj>k4>dQ65SoQC;gi@ojSIj`m3P7aoLHPOn>o9355hj<:1O7lS
oAi84PC3Oh7o[o4>o1Gb_h?i[bco5NWoFI6FYi_Kkc7aoIW?of:7^2?LO?ob`4?G
4hNWP@4:C`KTOkYJ`WoA6<QW07M0N;[oYeD71l7C@AGYQ8Nd<5Q212CaIi`8[1K2
1ni`6h63>On1cAnmnBo2^B6@l=/X;>;G5H>?`UlW_mOgCa^N]31Go3F2aF?cS`V2
aA<Fmg^A_ecQN5;mn`XdTC2D`bofRDU:0B4H3<@GP5lnGY84nX?a=7F0noa6=e1D
18W2hG<0lCd70QeA6<2_AN=1:PYa@c]3OZWoJ41B@56GOa6UPJ:^_lGo`l6V>3a=
81R7OeKbZe2H9`J3;o`g0O15od?nODG0hCi`6>3C90XVol2UkT7kLHdZRkO`bXP2
bGK6lAdahI4RFg9L[nJHgF:BJFk>U5jieZLN/9J]BjNQV/Mag]b7?OoUNXh6GhU3
H@j]=BL>J<;TaN6URFCo8eJ^BNXFP/NFJF[/LZFHGX;KK;4dGAC:3TjmYScD0CO[
^SlVNo<bU6U9jhJg6gIdeICUj3>bbUYloFb2JhD>V:e8kS?Mc?o/oRQ/:NiNM;YQ
5YNN@/L98<VkVVJQOg1PQ[J7kFE/R:iGj<X>M`B>EU=nP5E3PZcJH^K9UAoiYEjK
FGCnd5_d:Y/>_LoVnM>>j`agWIMg=fdhnE:jY9g]DacS`5omC]QXdC<<JQVHP/;E
68OY_4P>X^InYN@S[4Eg9T;keEcUIcIGgLQ`?MnYRNkAQAnNN^TjeVok7_096B@Y
WUL/O`e/i7TAknDH@MQf/bJ=MUUCT367Ob?@<Na97kMKk/`QGoR4YIReC8Ic^iUB
bHc/PkKP>kCRhUANR8`Zlb^RSEojbHZ]3_gm9<jOk7EdZ?5>NEC78^?Yh_`FjVL2
/XXNWfj3AElg`39[hmCm_=dG3`>ZOAI]m?_MDLF1UGk]kY9K2amX7lJQi80LNDlg
>V<Na3>9]4EcEDh_mD@M/5L@9SP@U1TF?3_M3f5ldhMZ9a07N9F5a9e^n_gL9<`2
6P;@3GhTiKN_bU^<MCY9mCoYYBADnRAdlEfY;MdXF5O2GADdo==4_6VbEH1Q`;m3
l0USfc:M;>eR><9ciJe1b[:A2[EcX33m==m3ZU06hh6`mJA7LNfZ2o^]nK7lhkD/
4e^Gfl/D@lQ5I9mnbMWL5gMR^KjGXgR5`k[3S^<2NX6b^kZSaVYA=7oJ5cY4e[A[
bLFaaDbhg9BKoFX1/[^>^Z^5=D[TOi1Ba;?]8;KKjQeWn;abG5_Y@2?`H8Ml>SNa
eb[eB_]F@bgHiFiEV5?I5M9><;BS=DNg719Pgn4LG`ZmcooBfbY/6fK=2g99fJVk
@b3]Nn`4X<m`ISI]3Wo2Bg8oT0im;SbfhCQY2hBLCMX1NUWL9?`/e_OFT2Ik2ie/
M_5`UNYj0D:oP;C4E4^4B;?/<?o3o/a/]@SCQo=HlKN?7[TF2=W6@I>bM_b6F/TQ
U4?Q4WIZY4/Km2Ad<fMm8jOPKL7A:M[aBmAO;A_[a0KAZ1b=/iaWdD@M?TZ3SQnd
jdn]>Fc<=0mO^VBI3<@4R@ZNDBh_<fh0/c9XI]eTU_g^c2BQjoKc/g>e>Bf>IT8L
VSRKP^DM99hDVQECOi:D4eXjmF:h0M=k930c:BoXmoHZfIfhJSXo:UOP]B;SlGW_
GRF8AamDJPDL[g?J>Z97`a^^37ogoRQA<F[3/KE9HLM5klO3LFkG5[O3>AjkOGM^
6iY<fBGQW[22UF^^4?fQnmMWCS;<g]h6nkl;XKo>P2b8O_PnCf_:7f[fH[SMTCCR
leI1YGndo]PVKeAG5f3`CZk/dV39`^WA]lIi9ND@nZWU1[>2S`>XKbKNFN>;LX18
mVahjcI0M9LR^Vf=SODU4j?_fEK;UL071I6heJTkCl;J^:B3Mce`3aHLC`>kj5I7
DoQ[8VB8CDg6kjCjGZ=Cb<4fR;VT6]Vf;hJedO1dGGiTW]/F_^2_=14_FU1AoECM
7CFo0Q[QZ@QlS9jni_35giUA@RV6;XK<eU^SI4L5K[c_L:F7J0>2L;0J]Ee@jFaD
9TMOAXS;/mJ5Z?FfZ[;1clkHnoL?;Q>=LUGZ`MIGk@20OJDO[gnHXDHER`AHjE]N
3igj5PEo^X6V9nG>=1mQQI@4e`GWBQZ;gAFGHlY]IQU@/;XejPln_X1Ij33G44Wa
fF4<^8jSLN4>`L5Q/nF6Va5R=S04I?5@H^m2LI_]3BKc^IO_M;Fc[L1;KKe?]@7g
mSmJAG_C=ehgf2`D5a9Xk8WaTP`D:BnF;KUFTllU1FU_X;d2]e[?2T`PTWXZ5ZPG
1_YVIe73>?8lSVajF;ADZR]X:1ZdjjZF5=Egk_I=bC]Yk/j6`VM]ZoRJ?V8O;kXG
m871be[2g=ULfE06C[i6?eL=Ha<XC[jnolZjBe5;Cjh[iK8Qlj54iCRYa4WVoWcm
c8F;ZT2f_M=HY75iKAd5GlTGnJ6@6V<ZLhh7jVSXfQ/EnN=^M@9In3Z_USEO;>39
So2CQ9<BiA6VN0a1c5I6Ni_MOUDh6NfHXa6iiM`k`ZFbo3;?4m3/DF:lZfQB5Fne
i<7Uef=U9hg_?e:4e0[?je]Ig2f7OYFhTfLm3?8LMV5DdYa`[@^^hkcCfjFOd=5d
o;PodCbmiS1k2FP@jGIZY/djP1`kmlg^PI_gmEgl`8J[4/oTa:32aCU60V`hP=Df
VL^[;7j]8K>6EKbYee=^_CL7ZcA6R8S:4/[gSnYLfWR[iIO2GM8AK?iAE8n@b>f3
XiB?ad816hD_X<hk/3IDFe^dGX3WM1ZJjYYLoL>ZeQOUljk9YNYK^TmQWNV;3:9k
_Xglb6_:KGTFJj6jCLc/9jB270</[Y3`0V]6_iUQahcJH;[d3hhj0[?FS/b:Q0Id
S>;So3c]gimFdBAkU5Le6O6AM=hC_//IalbN]jWK3M3VIlDH7bHd/QU;7QKN=f>2
jPN::Xe8^]9mICYB=?InHW@^cBSi8nX6RecZ1j4WiWJ<n[NE4a_k1jlIZUN]VQXL
_TM/_jNJDTZm@]_gmRQZiO;:Mg613bhg;;]c=CITeV:iMlL3M_<hVkERiPN7He[>
[jm?jBO;fmd7>1RWjNY`=kFUME/=l7eTHW@glERS?b[D]FI:2W:LY26B5DYk9UGo
nIXMn;A`?<PKB?UllbV[ZA29<_RALQPiiMjTjTC__:lKGnRBoZGF]kSW1Aa4fnH9
M=nn[U5d<CmcEaTCH3a;<6>@CISFK2D/]SAb4Yi:Vg`IAefS_HiNIKX2dBIUib:o
ieOdlaF=j=Phn`==5`/Boea`m1ih><b/=]E2onNHY:nUGX1Ol=SND_Y>`5@CSZc8
ALeQ?Ma2/L[_ToQDUmVTKU3kZWEMAn?iNg7kWeh5ifPT9/cl/X65IGWfXLPGNR]Q
g5YVaWY=IIfHGnkkkhT?RPTR0@ZVDSQ`Xe_?[?ecJ=IZ345n6h7>9^<XVaeok]g<
_@Tk>8gV5E<LEK4iC?;[6oE5UMQ@E:lTCKn?_/JKC]F<V:Kk?g/=BmSNVI03mF>g
LQckO5K5=?SB@XNA1GECTcWCR9Whl[NSCn>`E=fOf^?3?Yn:H>K8JhSHmcB]W`XC
EOa/oWY`IBf/;<C_AM[:8d`E2OG6`QQg/EXiYCjQJ4c25kTF=LH3h>CL1mkPFbai
Hb=PCbV@3MHn192dWaZ@eIK<El/XTCmOb[NnXeKgDiSF]OeiJeiOVV_ah_kILcgf
:_OHFIDi^b;EVj/O^^jfSGOAT@]aVl0Yg2Ld[8TZhk_RdD53>eDkdIBTMfJBEGo:
^:_jOC[hTT?/d64XckFL6LA4>YYDeX6NKcm<_m[2[7j[i4Y`/^6ko9Z7?O<1lT0m
/VmB=5fZldLCoOKfbad^LZ:DQ=L8k]Ho2[hh=boQ4CREH[WgLJm9KGDaNBYAHG1S
iGHL=i[8YC:hZfoM^a/G;XPXVd=D5NVFCn@eoiP0_S0_kQgJ`JiI]NFjQ0Ln0Mak
QM=Fgb3K7SaQca@5J2b^09l?D_PSh3e;Uc>9:Q@NEk=dK;cm6O1:a3lMEQ?YMPaj
F1S5ElXhMEnM?4?`fa_F5]I?Me_>dMa0g^ldT5;Z1Vk=lR@]kGQg0_kiJg=5hR@E
^7VC5DBf6cN8alNEljMjYUb`k?XG^a7Qih6^@OZS:Unf:UiA3MeBk;5mi_aaPmne
>[/E@B437DllE/7JGS_f^GDQTQQ1C[g9I7@DTGDgmY];mI8FPmU<nc/Z8Fk8M]Qe
TnVJDjaSBT=QdLMkk/4`Ec2ZEW3e?WWTl>XlLO1;cHe8j7J/T7ZEaehgKlC?>oBK
>XGIOA<Ia9PGmjJKGXFn__QlIP97fG/U;KIQ7:jQUKnnWJRZcW5l[cibUKCfjFB[
9LTQ>V9RciGdBMS8P6X11`gO9a^3INH?]=@D=0b7<`Vf8IFSkheBJmeVgkkcEFCM
;k?eTmB<2f7fhch?7H9]cH66G4eSd8mNZ>h@>YMR/9CQ;j;/BGCO99nka[Jg3]oB
M9kPGE>n6QH>;:AOZ6:aCleMDY6=iLa0gE?AChJHYM^Hh2RoD_]eE]nl;_3bb5`n
@UQcm?Y:N3;Z^AWdlfbWi79eLnN?5f8Y7D[?_^[iN8Qg5bnl]/>E/UEV[bNl2aRe
o<0C1BXLEUcEC5BYKT/AfAJcGL3D5l_Ulk5Y:eG0ejI^3loFClQG7gg/oo3h@J2k
ILjjl?M6PdGE4Cn/?AHJV90GmnUW=kI5QL4^6M/^BYRN]j@EeOV0fRQ9lmFcM;M_
/G?>mfkI@blM@]QUR[:J^OWVMPM/cLGYZcfb6RH>]YOfe4VhWUehMLJf7;RLda;4
:fOTWlh<ZK:==jm:RYAQiCY/nUWT]LFZ`UoD:K]e=]C16>RFc`U^5ao]Ll;92jLg
Q77PQam5[h_f9d8E8U:CIgjjWXV^n<nC[XnVX;972^PO?7[CAkCd]ESV5Pm]=7ZT
oOEVGk?1MkWae5?TceOL<=?PCAI9c_:T_3I@J/cW:IE`c[BVX6D=R_4K<_:GkcoN
KKSH`a:ciM]^e2PjZNllBF`8VEDnFM_lh4LV7fmWTmb>2L;oEmA>[XhFaOfPk=iK
Te9o:Wg;jF5[a/U[5SWZ4cE5FNh3/^omVdcLf@;=DXT7Y`?>6>X3cS0:3WR5o=[@
UN0abejA<XNPXe_W8<f<aA4:PZ8i5O1bDg6l3j8VaZ;Lhg;RL4_e/iA:VTWd5jLR
`d_N_SKcToMbI[1R7^kOcYGcA3hFjcFM7/[k7abH]DZ4dTAdiKmjE6[hI7^2IX6d
`gEcXLMQ`NNUS[>VHWmHJEBaCI8=1VRFe1E8eOI=9oA/:e]/U[WZ1UEa977VnDJ_
=DE=>^1m4/ccYfn[^DV8j`9A0_j=Y74`V^GIVi3>R0L1kGM^CaAH_>SUFoNK6me`
moMjlK3K42N@?o`m2dI3X95I>g`mRM9>7^Lj<BNLWK/Q`LICF]Y4XUEf/Yg9O?Uh
MZ_^nRDREJ=l_ZX8k6_7FQjnVC?dR<Jd=YLH;dV6<3Z6DVlkZ2HJ^[@_cZWXZKUW
_9jBC/jgZJ4PGnmBdc?HO3[oBFOUA0c;`?JTJOi<]L4YhUKb6d?CoQQHWmS4SkH?
63ZAR=TUjOOZ3fgEe@XFHmMZ61AW<@VSmVVk33U^7YElHSJcWIV6L9IL_KDDD3gK
EnGB<C@hkNPkYFela^hEQZ^dm[N3C2lh5?EV;i@eCeKeF;:cNN/5mj8;<ONhaBRh
[Co4ROY<X/Dk23HoFiTo[_088fTD8;@_`02O7ZUBERJKboCemj8B1=3Hbj`WE9[5
Qfj^YE0EY;7Pg[2lBF8L<RlYF/cgKD@ehh=?CH7/cmOdeSoZFIR5gGPVLgda;RlE
[BWGhCfHVcO:Z0VSXdc>kjkXE]@iF8l^eNfgggVMLXOOa6Mk;VTmPJS7Qd9bE6C:
^N`6NI^6=_=6oRO@026/<NQU:j=^lNFUR9K]T68i3f;6_P5WGkgIQW<]N@F[Roag
hCn2^P=fWcG?Ddc@d^nKRF8jOiI`E6n[mT0gf_/;6ljFgBYhg?cf@EV@8>bGI8gK
jXHBN_NJIWMGUCE_O3M1SQfULVd/^]jHcMm?DS4]>0g@YNBof=NnAla2bQ0XU3;V
IJj/XL0O?9BfKE>DoK?XFn[cWJB:cg?[]mkedki<9R5XcS;SG]<a>5cdSBG8TV6D
43EP2jQYk[bA[fP_MKf?Q90T4DM5?b;S>/R>N;96ZP0mBLg9Kkd4F<YWRQ9TUeNT
bRJn=Ggo_Yl<SK@Y1/dKDLLMkGZ`o4IURKba92<FHQ0LmB[]6/>=`CYh`5W6?[Cj
<g/ViFFLOZC<J2dXOC0Zh>ghAXLA>onlak/E6ZeD74FJDCiQXJ9?GG5K;dW/5=G7
4[_EG/F;I9ZOP^WEHdJb:a6ZPL=<SnmA;_[JDP/Yn]S5_GaVC_;lDMOlHbTSlTPG
]JTU6NE`i@MOESA8W/LC9;9J?mcgeDSie4WVKUURMb<96P^iB0_`iZOE/EnP[^a6
@201T3k/2f4AgE`c=9OhP:X:kjZ_bX/]a/oSXJ:TY>64GFTXdL=7^=7[U3jDZG/7
P/><0]9=fmY_kHj=5OJI`5iHXn3F<;=;mM>^kbGC7NiPCm>d7mJ6>KQJXZEG?7a=
aQCjfAMm:1GgQG>lXXQog7[;45QSeO[=3iHi/EomEYPO@OSMgF9bWZm2?b]]bM8Y
m^VULlb8XVP]MBL_F<//D=?VNk_hhoUBDaiFGX<FgoQ2:oFR50[XbE9;BK`PQJ[g
EKe2`=4;86]UHPi5XJKD<Y^K9BIBPECRo=QPd>jjSEUDI]3=3:mZ]S=UHen0bd;h
^kbRaICk;bTc0XA[H?Xda0of6lb8JO>on@D=d=8BiUb`j9mNSi2N::jl9GRgJbQO
;Jif?ZIc@k65G81g><A<nYU<d?g8Q1/IH`]mWFjY[f@h[SIae?FnJ77F?F/^NEW0
nXC?9Oh2^R;0Z1R0Rf<APXdUPnQj@Fk=fcD=Kk0:5VgN11Gmh;6DXlLL0Qb?]9S3
M]>5bkZWjdmXko^Q9<<6RVNNeC]D4=5XgTln6nC]IPSmB=YGFWAlGkmEA1WD<2_l
OVW:e5km<T6X]0OL;:^8/E@1FTb9A^?ZV^O6JW1VUTKf4JaS>a8RASkL?TTnGfRo
?cbndl9LD37T9:=gRl7^6jRN<f@B]NmGHQVf<cb4T>/W]F`Gg2E>ej]_ko`aJDK/
oNDYeR?B[:;3>E@:<kFaZio<:fMY5M?CWYT8G78Z;f[DMe2:RhhTe2?;YU8i4gmo
ki^YXIc<hd;6Vdk4jbGci>K:Loc;4bI@W]6c:EALLg36VU:<5=EBCgl@O`J5DA;P
fM?n>mjBKdBiQQH3G3?;n>3<g:9<Lk[?>ViA]R`T/oLO_<aS1ATLX6hhXdO=eWUj
MUL^2I/Dl2TE2hbLDXbEOAd@ThabKUoKKP_@4I7dO6U_O;_`J3:DgokkdgAShojV
MKhOI4LBbI9<ZOFfYF5c3d8I3>J[DE5/i9:g1>bEgiQX6IAA;G@7WklOMUYj^87^
LYbJ9d@BWA=dB?J1ZAdZRUXC]oAj=^V/m@6n;AhD3FYMCMcM:SNIX`JUeST]=aL0
8`VWVUNKnWAJ]jF>QLidc5ibAlJOSoQVOh[lUWa9>`f=J5fm/80iimT`^O5>ccoF
jYjEJge5HeBdcWeS88JLDd>^S22FUR2LQin@S072]9A]h9?lLj2ObdhooEBImID3
WL2YG>@TJ5_<A]Z7kf^K19Zbj[I<^`2[2;6G95/NMPRZL?2`gTKO>0:d;G3LY;NE
nT6`FDD9;R8lQBXOOkAf[/iLaDa=W?Jh;mQ]T6JkKoAN4;>9h5E^[fiDVTIaiYAC
a3ci^Fo8bDK16X@Sj_8G3D<TITePNoR`bZnPb_Thk=>aM@Q_BBm_I=O5j/@?3i6Z
f<5S]/kIMlFAegY6RSOkgE8/O<@?c7;;;aobj4?m[Y=2COg66aA@LPW_CElPPaiL
@gP7g1HaN7lFNeGm>Z@bVoL=X_73F5fT5iVQ_olVciB`MMaBWW26H7h[W@Q:QGG6
FnElSg1[:c@^B]KfmXb43YCWBHk=<:O6nA6gT[IGIL;EXj`aY]6BIP9C6;n=JDWM
WF2H49>>o=]::0EJ_YD`iM>5ORi_=@gQWA]M]UB:9ZD?KCiZgGeldA2I6bd0O:aH
0G_]mS;cIFY4KFbIQ13Qh>DO;j5KCnU669eTYJMUQZ]dDTO2IGdM?R<i/U@gNLmS
F=h:S/^7g8mDlYXfG7QboLNSig]KI?eJ[We>]Ao=E/@Z0CnLBlUZ=eP60b9KgNS=
YaL74iXk/Aa/IhY1i4=kda`eh?7Cc?:4MmN6a;]lT`<on6fQ1E6L:Y/WEk8DF^]H
:QX]n_d]<[B/oEV^BSdm_cQZel1Y92aDF1AWO7bFn0DJ^3m_NIQjVN2A^D@=NEB>
;m/GG[=WXGI0RNMfAjVI=g:X?WKi_7;R/JH8hJF;?6`JI?SND56[ebfEmc[jeCLB
UVTWBKRAU[]4Q1ckioPeQU5Z/Ln[9Io79Kad?C=;^:[R@=NZIc:XbD9R;eJU913]
Fd1HOR0g0lNUZaaHZV@[6`CeoUI7K<;lMYBT1W;P7EPTaX[Ja8k<ZOJBlFNS;>M^
gGbGnd/780=Fef?G6<fMVoKkdia>7UeWclo?@XE^lMm`oo:ND]hCDnkh>2W<LlS]
=SdbcX@cGD=7Lho6lZaYS72gCR]b54:i5BO/I7bij1fd84k0^BBT771MhO?ioM@_
Ed9XKkNkPiY[YYiB2SeG7A7Wd^PHHKa6JGTcI:1NRZ?_TmcD1nT;E0=hJSUoMHC5
Ql?YWOQgaI/EeNZ9TR?SQUjX:PdZecZ`c2;a2IM5;VN/cGhkMO@UIb8oj`>CX8ma
8jU2M7U0[mg5S]0RPK<?iJGSAea7K@5ULKCi`c`kZ^cd^I@=S9Ucl`Y?DZ8?1_F?
9/l4:VXmHNmX5OFKU3R1E82?k6[g::=b2dUU1lL1JC_Y]KbI=hbUFgglL>Z9]C;L
gn^mH_AJ=j4ZZkdbm5N]^2Y/8P_7bEn[4QTmJfJTZU4`kc[eAa<gcBc;Nbe40nFj
R8hZ<]I0onD3n2mfd?mgn3>QodOV07>3@c0hU3/4h`[h7l4Hg<4:IFiTLgAbIF5]
2VE^I6mRJPXc>B0`86mRJPXg=3Te2VE^I6mRJPXd<20`86mRJPXa=3Dh2VE^I6mR
JPXd<B0`86mRJPXf=3Hf2VE^I6mRJPXd<R0`86mRJPXe=30:IFiTKf9Z2S4b830P
Kf9Z2S`l82mDNG1U82m6Kfid82mCMF9dNG1U82mDNG1U<B0_@V5cIDI_KW@P;da2
Ade6@R]3CE8g82m6KfidA6EcHg9YL7A_LR0d<b0`858:;dE^HfmTJFiW82m=HF=B
KfeQKTE^HfmTJFiW82m6JG9cM4=XHG8P=3TP;daQLgA3J65b83D`82mGJFAdJ7<P
Fb0e=STP=CHi85d:?Sh:IFiTKf9Z2S@c830PKf9Z2S`l82mDNG1U82m6KfidA6Ec
Hg9YL7A_LR0_AVm^M4iQKFDP;da2Ade6@R]3CE8g82m6K65WLb0c<R0_AVm^M492
KgPPFbde>20]<SPa834a=C<P=cPaG@X_BGAQK6US@FiWK6DP<20_@G=SIFid83Le
<20_A6EcHfE^M20]<SD`82m3HG18IFUWJ7@P=SHf82mCM6E]ER0g>B0_F4QUJFMX
M0Xe<30P;e=dIFe883<f82m=HGQGJFAdJ20a<S4a82m6KfidAVU/IB0d=20`858P
?Sh:IFiTKf9Z2S@d830PKf9Z2S`l82m<IFiWM6PP=3DP<21B82m<IFiWM6Pa83@f
830PDR0_C6E^IgAX<R0d=b0`858P;daUKVMdJ3<P=3PP<21B82m6JFadIG8:;dI/
HGAUA6ESKfAU83hn2W=dLVEQK@Yh0NeiIeBCGMLVCD[XAKXB:DY?@POY_D^E8Rf4
006B@0PeM9@V84QET2YM4DFjM10@JE:T:;dYE@FTbPAmg^OigWMV_YWO/bKgF/Ti
NnmckGK]/k;FcGO=b5A4a@W]2=M4Xk0R456`753=`4@J20J;Rh;1HP0n?S<4eP?n
A`[P^`g7N2?@:;WoXUO3`:5H_4`MR/FK6J1A@5dO3b1470RATX=8bh71@34`F1H?
m=/@SI43ZT=m4Di00e6P;QX5m`K`ZJ4m0c085eL/g/^oUT1nV00@8R/[;Ock>505
2LLPH50Dd02:MHDSlAiQD0nP:AZ6P6<3oPf2GmhERoFD0h7lo?a4XDQ_DCC6AE50
6>R7`;X2CN3NL8`_g0UhTBk@48Z4odiG5<07=7=5N?lAVj:M/Gi@31b85gPPH72D
=oj03lX9SP7RO@==MOB1]ccQZ3o6nWl<Q85oU@H84HGl3OOGj@/P1>[gHBP<QTIj
@U4129@;d1WQ0@ONd]@GaOYSQH5@U=>58MC36hd?1nX;AGQ07O46_`>70SEES85@
O8Wnb/hKQT5hH[e5_A4N5aV2;V3`AMI0>JVQTDPh2^/=^<QA7H61`k1XC03XMe_M
DFPo5>k?fQV1LW:n:8>CSbO878G`lX7[Z0?oF>15P7mT;W0/D18<1T_;PX5`;b3L
7nH:^P0g2o240bnDT0/a?_iPW2OJ4nR<C`4NS726hgl0>6nX;ab8aOS0Pg7oEO7_
>`040WA2`;10AkP;0PGh1ad_QS_ofN<kSd7h0nn0lLB40<4Gcml[Fc`9WM0XSh1o
c7lg5jAYYJEQI2kd>oVoTEAEdOi0W8RH=514C18<Q434a83Bn4G`_j<H@A5oi@Sn
1eH7iH`6b_h95UnUO`G/nfL`P?ao3Hh0l=na3=5ha/:1o?l@g0H/2HKQ_b3oec@7
GQciGk7k0^Go@?3oS4OCal?SMhGh;d[c?fVQB8A7`5mj?5mm/7S^6j3a4h3jCe<;
n<GT0_T=h4h87nAoJWF`D?`<Z:1Ll3cnZhP8Kdf4?mc92865^OjQbYoRVUl<V0L2
1CM2Nb<^;QBP20AoNOa^f]ljo932g?6GQSNNSkmEL?c@o7^U=E0`]=?5M8U9BP6Q
60`d081_<GhW2LA1l6?X1?OocF0PB1B5a^;QPOSdPX7>J0cPXYlB/T0@oUZj4?kN
hof0/7kXgo_oSB=C;9kjD8cCgih_HXKiH33h:Oa=JWb@om[o7WThg1l>0da=X64g
kkZm^__V/4Z5`dmTIE1QU6o58U=013N5JOHiYR5;4gRA7C67>E19jn^PnkBT`Kn_
?<eeQ]]XN4dFgIQRg7@BM6ZOK3:bdPBH76In>oAd@jFjn`X5YhRIlV[@VEO@kG1g
hPK2EUfn?2lO6AZS0/I3_bh]on[^lYWgDA<[aZ/_Y?@XCl/oR2BHam^4UhcaiC/n
6FOU9/F:G24GI=SeYagK?aQUb1djim9=5P84KbJ85n6/ilDBSlH3?clc4o=^Hn=U
/fJm@[c?l7kT>Tie?EfGiB>^]6RfL<c6YcQFo5<KPJeFb<@RQKAl029IiZEB;o6e
EIN5Wi^]U?Gm:66]V<[Ym:N[Il8EXIFNA9:[JjOPoMcND;Y]g<BELXKJEmb]YdnU
e@iO?kZl:1DKY/]cSEe1HOm6:]L^i_jd;iOR=9OF7U]jiKDX43FG<KDVSL7[T6iW
4?8ZQf0nhSio3_LeA5Uk;T0_C99ATJZkl9C2:DEHejjRiQh76hW`kY1]Q5d1872=
QHGmPb07aOLJXAQgek9A8[MKO^_=Wk`fRBQfgJl;YjcJ:hDmN_n[;`IfUC/5YGA@
?3Q^4I<RT9>B?WjORk6=OO0:LC55PW]WnVYLV/=FP_Gc^]A>d=h3D`IZbWC10JFd
6]9@F13IL^Z:AKL;^REi>oU/W?eMiB_7MXB<:mck/:G:V1IaO;N_DD90<coiR=6g
o]g1hc0SZ]_K:jG<TdU]WPSgi7X7]igagFF7]ZbJMXd:L`4dnOKG6X]MBSME@nOk
kC=]mI56OFKaTjB=aAnPm[`kGnRNDoOiZ3/aADf:9aZC7fBX/UVK>POhB52]iiCj
Ml`G=bk<SAPNbOo:SHM<LWaHc;MLL4nCIQWEbFY@i><hG@lN3@E<gYQI<G]d;U0F
LYUGQfo`g6_nXI4>CkF80D?:d?Y]OoM1VPkokTgUfCMS<mV<eW>jDZiQ>llGYaEL
EJJ[iPKOTl[A]O8TXAdWO1]WVL3`5Y/c[SgJo2g2S_c^:n2D__E;nc2S5jZ1^6kf
0VL2QKW3FRM8g=O?FXm_h3XQ7m^DW@KE@`8/<BeYjYFg[9=:=OY4Qi8n:FbTl??I
UCJ3a6jgeK<8e;N`?oWjXK]WVGm^M`^idlSVg<Q6MXV1dbAA3<cZ<1]KIjJ?g0<A
7R`K<bKZ?gc76D4MZ3MYL0GiTV^Pj6EAm^kY98F@gIOj2EnEjSL0]4Ko;beo[W9O
c/d]bcXMOaFR_QlF[g>OT_DNSb_jCj]eU;M^B8j@A:K^kEccbaneni92ML@dfEDd
jI_:Ck`g8R4/DQP1koSfI[BYT5`9I1:k]9VQU:QNk@GgJTo_X7nBD<59GRfBWeM:
kZna]@gTgOnDVL2LE20XSWjcD9TIHCDV1<H96HXNWmF4MB/>aLCLD<P;[n_AdCgQ
k0@hfkj?E^?fmTA5E>F9AD0XL>;72QZWdfjE6d@Bnf?FQ^o400@_m_E21?g26iEn
4Nha?egOiTUoWAM58U_>OW<?l9Y4iI;0Hj<06T[YV>1?MSE87`k=kNc97[7S^?cD
IeGn8DRY3U;ifgIj7/ALPh6g7`Cl[7c:[E4T@j]5MiRof[gLEMOEXQ[SeTbcmRJ^
dcCC8LW6SYKmo?69D95]3Rndfo:6TIYKj[@FV@YL221[aL_VN59Nng5`>2ecQhHf
mn<6YoJZbdOWDmY>8HEbnX2Mlg3/B_okK=/DlBno:1nI1`nSCo:EhbUng:7AnVc[
GmP[:O_ZLFd``[<4^TMfTWLH`_f^5CS=j=A=@Fm_Vc<2Cl<EV:GIal`h3g:bf`o^
9QM;GFnc567O`Bc5_Qa<>eAL[Z3UT[Q>[]F]Q2Vb2I;::ZEie:/_0?O[:6I=o]BI
ZBZ46E==PZg=i>B9gf_g1FAUc5mkoD`>S?=Qd`MLkB`HE[U:=^<FS?<B]k1C9BRk
lN@coaTSZeDA@Jl[2SaQdFFbo/1d@HW0Qn68H;Z;jXaX<l>jVj^Z=RgV0B8ImGYY
o9g2E7?mM5i?Y/162Zk6nhG2>]8V8S`R[MF7g/=>bmF`Uf^BE?UTHijO<b?9VmZO
Y>UHjW;:5>M;4/MSPnS`6`b2GlU[Ka2G5gM;[BP][fbPFUGb6W3I>EF?^8BK7T5R
L5TJ1c6KXQ<VoTQ32KI6mkUEORH2?lJ/1Pma/<4AGCUaJnk<jX:=1T4LFcD6L;i>
m7Z>o=6nimWF07H[h3<5naajReKa2428:oT5]LmhDFMjd=IN3[RSoZQ2=7dK>j93
WlVZ<MZlCMQ?6F/KW^3LOKafnf_UN4[5[9_dKJPm]:o]acjg28iWJgB;IKF4@bCl
n3;P@6j=do5Fa/bMK`;dfm[?gi2=ZEPBCF]/=:EfWIOl=7O9UGN_lBXQd6O[[5J]
F9eh9nSfK;BAgYEV@ROn1QG_YAKUJCVTZ6PDb2^3[mcC0jPJ1^:P]W7n/^:S2k^J
dDbSUk^bnmPe=L7GgaI9U2Y9]KDVb8gI?Tb_JhfoJB>c8nTC/[ebAhi;B4/]C6k_
UJH@]b4MH7RD?G@SfSXCbIJQPUDf7@[J?1S:ALh8:EBEgniRe2Jeb3<JWQOo7WA2
U>N9O0CVKRYZ<GNBGZ_mf<;FNnNfILi>VVPa]_V5i[^FH<ahKD23EDQNhF]FinVJ
i^5a_/^mTHN1G?_g]0cVSD?651:=nWODQc`8U_OdjLdlNjcNN^X^7E2aaMS3IXfO
b6g?4KRUO5TZWI<K?`H>E^CTaM:]mm]8b/UJVXl0gN:8C;;VG7Q/MhP/_6ZbMjc[
Bi>GV/8N]oNSATOce8RO[>l4L>O4TVnlL^<AjUW/jKEi=85;6DP=3DQK:dnc7FjV
_GEHc3kSY`5oj4UnnnC7BA3`AM2YSZfedk>eK71=3KYUeNVf;ZmbIM3>oJ_=DBca
U89OBmUK/P;lMYW?j>RYm79YQjim;aRW0EN^KhPO4W_iTVB8JUKJGk5DBLoG33jh
;fVQ6V17A1LLKj4h=RXFN2_=JiFTY2CDZbZb<9j3>`MhkaM6YbnTka<GKhVRmb[I
k=In8NTUL9FEL^UAHfnYi77I>UdMCZLiLI98TO5m`:FeR5OXHKGGWcLS^EC45=YD
SiBf2mndLi_4d5L1fUg/nhA3JTmnNXUZ105Aj?M36FIB=a5:UW6>kbDR?nl5Hgo2
LmYn4K<BSDfOenT?@D8f[ZOX>eT?1>n9AEWlb:8GgI0XBH`DgFjbha/@;1ZnD/gL
[chE]6>]E;eeEoY^XPETUo0iUB2e^[cA4ZCOcOHXMYhbD;N5lC0]kc?YehN:Ekha
ZK?W:QWIWnmPQm7i0codh]:Bm>=^`<[Sm^^^4>c?DWcRW8_>^hmTIC8UEFAZ5gTB
?lTCU9a8MC=dL?6>2HAhIK[POY[37Z16FAUM>hPjM>GLOB<jeWekh[>VD;nO>>?W
g8aU0A=;FYh[mLE71K95gX4BgbaS^Eoa>2kBnQ7[hg9P156JHHK?2@PFg<Q_I;f=
cc>>6d_6=Qa`7XUaO3BKAXE/RfiEA0;_]_IcY0FEfgMOIMaUWD^ZonDna?mLla`9
@2g92>JLLUXAR1maRkX@Q7`A=eFMO7I]8>?kP?N/c1/:XL6Uce7DjFV8c?ZY;n[B
3Gg<jZM=AiDoN5INk<ndXCE>38c0Xf3?<UCino/J=^5MDiDW@Y=GY=?OfE<f6OlT
3h`djHZU7V95Z:=E7fH[1>GUXGR9aA`_gnk<J[7Pf]^YHC;ImMUmK;OIH?]JFX`W
jWU[m>hcP;ldddZMZ@IcTfAEHMZ]W<WQ7O=gLT[XieiDeG@F=[BogUgn]/:EjaE7
E<c2HSA7l0h[_goIUG2YYZ=WH<54f?N5m7eJ3DN2R>kEAV]99PGfOLG>[:<</TNk
gA?IC8N5?9NKG4dIC5BZ=aG5^VI98lU_SB]id79kcO;CSZQo_ADE_NoS_Tl/HAo<
=M>C`e=6AE3TH=PJL``f[22;X6^bEe]i=ZDZ_jQ@hK:QMh/60SZ6=UoK^QHmU/;_
X=_oo2>K[6QdSdUQOfT0Q<b=[?RK1bY3_oZW`k7cdA1cF7T4jo>9T85bWjHhgIM^
O^Y3[13IgEhm>`]YoG=2oYX?[NkJjc:HkU2FCCE@?7<?ZCgi_HX_8d_G6:VJkdI1
G3YM781e7aboGJ[eBJNX?EVlkH@fJk2_d>2=:XT2SS3XFj]]Q3]nYIVW6gb@a2Y@
`^?c2ejhoWVNK5e@_X0>BMXMc45jOSDhm[ilZ?G[>PS=/kg3=5_YfX`Ue?Zm/kCE
EQX5>ZWHP`eHb5DNQnLTJ0>7NYgiiHMJJW5//>iiW@BC3WiWN/;GE11JYLFd;hY2
I5IjI1aZeTcgn<YC_IT4?3l<oIcegcdhekk5XVkbdOF^oPUAK7cd3?eRFITB@5?h
jh7bC5gBhii>3i55?WlJaQZ;NIne]oY4KFHINNTad]2l0DW0bPQKkjmHAhE5m>58
8W=m:B`Q>aKj2k2:<K;bZZfk`]SQc74iMe;L75jLHbcUmY3<QfhkmUX=MG8a=WC5
BUnHAn?[;mo8oXVcNQVU<5[UHOT_m>M8YK:Mc[^?5c_ZcdIK[KHcF=ZTang<`M4m
g``LFZH/QJOj3]14PLF?:JQV36fSBWmm>R6UDC?M;O1dW>POKNdm]nTM`/DLMK>:
2D?V2/f^ji[/Z?ULYcP3ZBO`E<5K1U>2nTn2[nZNg?fb>2Z2O/:J5GQ[d<X/GLef
5C7F0cYnnoD4Z<MVEe<LKD`:kEFkR/S7aI?N95ahF/I0M]NQ97[[9T2ifT;]Lom?
mePa:nei^]@T;Mh=gJV^oK6DS5/eRWY2hMBL@YXc?d@YnO@nKAFLOkBHYZFIoS9[
HGf9:/d7aVU<Eg0bKY;8E9bdI_HDTU?c5?QIL@Nc7WV@UKhE5gmCLoRZeTC9]a]W
;EOTGWFG5CYMgVBfS1i21NVlfKLM:2gdm`:]/D;8XdlK_A75Q[b>W^UQ7cc[i<dM
ml4lOLUUfYXK^dOE=gXn4EZa?7SA>baLdYmOf<Gl;Z;3[?R6C5>OImYCGj1gFPV8
85bfBh5DiHa4UWc/aXBJXcF8C;KhEbcZ>ZmkM`F4LMIk964]9F[1Gf3b:[dWDbed
o9[=EQ_G/6/;HL?N@8HYQXWhlfDd=@F5SoF<@@^9[mX[nh9O8;<Xm32cR8Dhk^ii
nT9I[D9gnhCOPNQ`_7MgQlV2B?ZEV018fg3Ek6MWnGh12MlBYe:^Y=WFMTgBn:V<
cMdkFk/]3U>0NO5agkK3n9^A^?A=3]H@kTLKR;6ODk3IS@5FKGNGQLa_<`ZPoPEe
J[@SSX3g^[NMX7gRdGXej;k[S<eWiQeN5^AeJeO3L;:KI=Fe?:mE]:ADUFZi^W]0
3>M`^f]<eh^9CoN4H^g;=XLbJ:IDVPWK]H_K]le2JKl3jKXdZafnAcBVEGX2YcdI
JJhVb=IQQJ5U/9VB0;;9QnWSc`ZVgObF0:MGANU?YPHTEbWOHaL:T0?CVakmJckV
YC0/DebW2:RkGeGBVi9CG3Qml:DFK79eS0?mYQ?;c1Ie9ZTb@/3i891EZ4YX0JYa
VJXg1M9;?7n`XjBV/^]HLiW2go861?iNJ[4XK5CFF7l]oi87e4SC@CgA=XH/>>Ob
X_G?i5L2cak8N4HDghVVlO]B?b38Gl7MM>MjQDn1G9lPlA?<Him]T@6:>8G<dQY^
S9XZb]]UW>?PkVkfP<_XhA3ZEEViA^2d_>>[`@XXiHn0`:WXA@hQQUOhocSWPD=?
aVI0VQ8YBN_KD@X=D/o@;d^O/G`oNSY>DgW5NFc0?RG9JZ<MK:UMaRMA9F@`Xdf<
mM]R1@k7]mlO9nL??_88nm4eo@HJXUYhI^L?BaI7hHA:LIV>@coB`9fUSb^QD@md
627;K/E;=/ad3<B^3ACV8fhDAMZ4oEeU3e9em2><9dhClUd5eT<=1`M;IiRGb_DD
:L4ef6;k9FY1Qe/Ui7:BKbQS3CIc7Rl59`LM[UPK=YWgo4cL^<HcAfglXIUF[BXm
AjLEd12bR^KhB@T<bR69FnCEPc2RNX;lIK<KHkK6IIl^T7g7@HfBJQ`_/NRaP9cY
TB>T[<;P1dZWc[:NYDRI916Y@3[c`EiF5j:_M9VRJeY>1N/dml>hf5EdebkcBE38
c`b7U7Z<CS3JRoE_YE[D^9Dg>AWLjVcUFRJ8Fc6M@L;;>3Zh>i_W:8LD2Y24iK8Y
LK0OcWf>@ONRUNJXE]9Z0EIGS4VEfb:9K;?fGk<IRKTFPCiJK4@8F7kcWFU=/@;d
WA9oWa9ZBkV9d/^NTjgG3fmWS:lDI:Y`J1A9P5252KdTK_nNTKG3F^WF?OanA__k
3`^/COc?kKO3gkGJM2>M?MPfEeXfE1imMmicEXA:ZZ_AlII9=Baj^2BeW:GE2T[/
P?856C<iUgP=iSTZRWlQ5iehbJYCBWTI`?4Tl=D93fTXm==YI@`e?lNfWgR<cIM7
=YHiBbZm[EVQ4UT>kfeOK:D7YOQ6;DE>Rd5J1Ai@iYcMbgEZUR8AUMI/M5MK1LdC
@2Ie9IfbEUWQfEZM;f>?fB>m8R[C6l:h5PQl8l`hi][VLPakQ]J3U6fJnHSOTTG1
eN`g5C/INBggIF2Zgn]_>>>XRW9A^LIGGeTK_/E@V5@o@>DF1i/d9d5VbE@3ZENo
?6:a7lj>ooQh[F==Q7JDG:=`gme]MFSS4a;Uc_f@hj=TRM/1B2`ni=VBhod7naZE
mfAoa?2dJjHS[FK:eT:23=DmWfNHLIY9FO=m>aWFYX3AWGISgLZo1h[WIToKG0H:
Y]9EPl2=W4Fb9UO^I;d]4>lL1lg3_TQ<CIA_9A?XcIjn/:/>YE`@MmcQDfEGiRdg
L:[Mi9GQgo1>^FodcP9FK7Fn:bNF=V9hoK/G?LW09hW<oBCNO43YKB_OjXjgf[FT
3BbV`0Pf;@bUT=:3RS:Y_VG5AFoLk_FjbS9UJ/]0NZ[UTeLlboh<f]Y2jWca_]HQ
5[LBU6jCRgN;4a]BJ]hK3LnF7BHTb`?LhJKRKZ[189o1/f<b=S;kLI=S_lCe^MRU
7jbiI3oYZLih/f52hV2/9o>BbnI`Mg/j;L`Ik;ZOma8H9Umi;/>DOhlj87;b;D0f
Y]oVSM7LdJIjE8?Mlaj8oRcToEfKNk`4M5EZ;IZ>>cll38`90a=4^A[k5o=gMFIN
45C9e3_kDUF8C0g>4o5=iaCM2QmE=K_mT8A5^fc6RTFXcE<gf1@`eoL:jMVRbbHN
EMYWMNl<F^1=mCVgPjA6d=CHB[mAeLSnCXBf1HTZ@iNaRo<Zd66gQC>4PkhdLO>>
oo/IhPLP4Z80cbE0/VlNP[9N<B^@cOlM`fC?R/m`_jMMEh_b8ahO_f5iRBE7>^5;
B<7PL/oW7OL<Tg5=cW]i6V4ab/j6NO<^=?VREabL^;][8QUHBimQ:1MGj2OI_C6=
4Y9/lJHRWNI<OG@/m_j?RNK?7Mi[l]3<[K@Vh@H97/RKciJJ5gW3@`FiQ]4_mCY7
IX[igAfZ`XiOeR53R:_T3YLR`MfG?>I`RJT;0n9B8]6<7QESBRcQ^e>A]PU4E>>4
gJmoG8n;POaX6=0A=CEhI7<[6OibQ`E9RDj]IUoNF^OioV7692lem;S<DoC>l[Ki
Bajg41iJ9I0E_abakLChW2C_lJMHW_k]MRR_e26<]Jg@FbAcI?</kj^Ph[_S>bKB
W>Vh>?LBY?@U]=imBQF:PA^GQn]S[Z:Uai>FI[>d@b]H8USk[`eJ1mKWoQSOVgi<
c]/g;?j@eFICNdXfU65aO_EkPCQYn@]KSIjk11IR1`i@0b;V@NK[a>OSL4VO[DOg
M1J9B7D@4je:7WK7O=^VZIBFgk^n2Pkc1;NF:;3MK@<og8m;gS7ZBGa[jD]RHBYX
UA2JPPeNhZ^dLLXPUf2_?m@?ILj4cgeYF>2Y=f5_1[Fn92jZgW9RemkbIFmUGh7d
3NPZN0_B3c95;m=X:b[VLF@[iK7MJ>0=AoVNO62TR>C/TKd^`mPZLo9lfSLXTE]V
aS?2S6Pm4n<32O@BL22FGdni>_E6Zd?I:WlahF[eg/@@/BCglPnRfH5OMAmMk/Mn
?g3^cm`85fQSRB1Z</_YnUQe7KNoFMC>UA]BZQ]:62YoZ2Wol>W7aoKa7f4`JAQ^
GMTf<k`QM3N:IOTE9?B0TJ9bWKhm/L_=R/6[kmPU_eeT;@92i6jo<f2B4X_lJ?OF
QL:oII6>oDFkB0@I8S8bhN>k7S[KNOb[/Oof0oQ_]GSUocOhDj7oAnX0lh13<EPd
4XYa1o`?1EKa]PYUKVAcM79UHFd:IFiTKf9Z2S@e830PKf9Z2SL`>C@:IFiTKf9Z
2S@f830PKf9Z2S4d<3@:IFiTKf9Z2S@g830PKf9Z2SH`>C0:IFiTKf9Z2S@h830P
Kf9Z2SDd<0YUKVA_HVX:<C<P<21_HVX:?3`P;eAiL6DP;dI_KW@P;e=eHWAiL6DP
;eAiL6Da82m2HG=UAVm^M20_AdIGCe52:d==DS4`82m6KfidA6EcHg9YL7A_LR0d
>B0`858:;dE^HfmTJFiW82m=HF=BKfeQKTE^HfmTJFiW82m6JG9cM4=XHG8P=S4P
;daQLgA3J65b83Ha82mGJFAdJ7<PFb0g=cLPGB0n?PYUKVA_HVX:=3TP<21_HVX:
?3`P;eAiL6DP;dI_KWA4IG=SLVU`M6mb82m6KfidCV5]IB0_AdIGCe52:d==DS4`
82m6K65WLb0c<R0_AVm^M492KgPPFbdg<B0]<SPa834`=30P=cPaG@X_BGAQK6US
@FiWK6DP<20_@G=SIFid83Le<20_A6EcHfE^M20]<SD`82m3HG18IFUWJ7@P=SHf
82mCM6E]ER0f>B0_F4QUJFMXM0Xe<30P;e=dIFe883<a82m=HGQGJFAdJ20a<C4a
82m6KfidAVU/IB0e<20`858P?Sh:IFiTKf9Z2SD`830PKf9Z2S`l82m<IFiWM6PP
=C4P<21B82m<IFiWM6Pa83Db830PDR0_C6E^IgAX<R0e<b0`858P;daUKVMdJ3<P
=C@P<21B82m6JFadIG8:;dI/HGAUA6ESKfAU83hn2W=dLVEQK@Yh0NeiIEcDGML^
R20<0TZ3a1lT9HL^jFjTV`4661eVH1RjVi/`055BDV4X@I1DB@U9jDIJJI2D>6<l
cogNccWW?NOcnIgi<;?gFV]ONlEekBo3cZ9_b:OPR;B7ZR8AJ3h`_j0DX:Ac3b`8
20X:l`/:2X7HfHePJ3SdSaW4KP95NL2@2:Wo4Z24PT;@F9/b18f=dd4R04e?>00F
1/1RDV1a:D51@4Q@D1:;m2/@RI82U25N<4M0Qao@A2:P7R1f9JBK;`[Vk8;6G_>_
9L3U`0f09BG5NGlM1aALXBRH0`@1j43@;U1Gk8d>43QPR7B0@M6noh3PTW51XmfT
10Bl_Kgi8JhNo4RD/b`g;n0=@k/0mj0ND9@Ge17hFC2P2g65oRjH7l@>6;W0?7kK
3I5>J6l82PYP3G2H0aCQPCgQRG24XP3/iH2QQSJPi`I5o0kFoQg02ocY3@3V1olK
k/oYWd0`a:o340L7Y:/K1>4;@cP3CS0h5=1CeNI7nj1i0@S2lFLP1>j1a:H3lH;0
h11kK<2_c260ZX810<7fj4mi7PhXV1_JPml31_mIX/1?66bGEA2>BTQGEbP2k@7j
FJ@b30Ee@2=A_P:o9o/0POA6n?oI><4@STho>n7XjBIPS82iNd8eU87O8EPCj6nK
<a@=R0X:2XY;2P=@M`3Zhn0Rl1?Nb=L=2_adPWnJ/AD4n[/Qg@0WK17@@9PC5?/3
l_N0N441=<XC6^SoGagog870H<0AiX06k:7><0CXKgB/6N[dNhlM?P[V0eP:H/T9
1[0d1OiNFF=ij8Q4`7go3_leG`5=MG<S@cFNgnGo6dYA4NT3n?>9209l@Z:201S;
DD0L^`Sl9h`n1?JWB<6oLCD@CTQ0lWNff3Km:f>_gn80^?jXQa_h9iH^4/]J:<3e
=lV]14D57K1Oh?m[ZP<oSob_6?hCiOm4l_m<B=DC3_oE8jiOcOVOg11G6=cgC`2F
]9iX[01dT5PI8?hce1CjDkl0U`kD4NKYnYmN3C@4:`@5Q3>Fc7oJ2?=@QOU07OEQ
J0NGgfcigEkSWbZ3`a1@OJ@7k>Nc0_1QAo<O?ZaB7AiPW`h?;2Eo^J1HiObcebX8
1jCSChT9RHX141@:hP_23QVk4`Gl`EP]>T9mOY4H4>178=5HEP3HlP819b@:m7>R
HV100>[^RGeR/6K@o`KJ48gU>`CUn>nkOY;;`A>5`X[_5i>aJOe[od_YD:P?e04d
<HYdT8jhGaWAN?aJhIHggg;OgB7fIM?Wg7cn4jQgWZNTeiibUfN4cJ4>5Iif]MbH
GUCQ>Y2OI3kgGjn[^QIMWfC@l2?Pc?K9_L7U1]3h0?G7o_aeQCO]S4@<O4Kb:`7W
kP4VX@o`jW0oJ;9W^g]:T>[WDQak]jWi_6W7C?E4SBhK[9B;JA6OHCkc9AS7FhFn
6VK?/LlLXFDU@?<a4]hQgo4Q6chh729odGo9[?V41aBhTB1Lh6la;oC`I<A_Y/A8
b:>9SXg>PYHAkh2lIi33Gg4]AI=Vc;n`H?[S^4nMC07c2a;NIm=l=oSGQ=;;HOOR
43F]5Ehm4no1BmU?P@S>FalYUY8ZRVXXKE6/NUCU3KIa5>P:h@M@a[GgCXXcSHLV
cDkgWc5<BWinL`T<TiRk[8OD=__oZ7:OjN[nb7LDmJcn^:^VNk4id?BEG;/LPk<g
n8j:RfG/m9AD>^<cO0bjmdZC:EB3lPK_Y=MCRC=lB:B<OmR^hRTmN25OD=120[lE
]hMQBc@kH?MQH6WeS^kknN6KHg1_L^_`bg0agD_k3lmfM_;YG8AEk3:R^7;BEI[o
bYUma6TPG@V]7Pk72>c<Ue;c:aOi<V/W;XR>kgJ`5HQXZ;D^SiEeaEZ5nMhoTLcS
gc8Y=Fih;9YW`;:d4LOG^eHMfZTH7]TVNNRh]W1HG:aX@oDEJG:bDnXMXmSel8^A
N4C>Gno_QKaXl]1;EE>8^o;bJ76TULSnmZJAXQN;JldS<U>S^jN;_Dd_ckai<A[:
k9`54c[]FUmUXP<V[<NE2e[YGXO8DomeD1<RE?U>kiP;ig[6SIV7k1T[DgRgKMme
eIS/G]0[gS8d>/jmkCN?dc[f^GNAiM?P8Y/o_=CZUDQK;B0]6Yn:1go2`C:f69:f
?gNG:ckf`RVfM]KHFj5ZTZ4ROOPSM6jS/nNZh^e[kh@5:FGk=]B1o2;>S5W]0Qk:
bm6T[?/;OYWbYlb?J^nFNEQEcU8Nb4@FgkEZ</MUVe>FRc7nASB`LRKfm<EW7kDL
0dA7lJfdF;XUF3WkJ78FbmPPB5/8QjK2<R_]i_O5PV1^UWRWB;<`@XNeVg64>8/b
8ibDWIF?DWK_DNP;ZnB`A?19EMcT_3Uo<J10ZTUFcXlodEJYY=V7XhW6h72dnX/C
?1J[0=d>=AUX7FQJ7aUE7kVE]1lWD=A=ZS[Vk<fZ:Y[lb7_G<8H]X?`b56TPdkOJ
mhbHN=0^j:e<9Q=H/2R0<?EBY^6[jgIEcLUhaVbGbli/M/ALjML@`^[ZejoCiK[X
k>CfaE?FZHU]Nk;a;InngiO`dILA0Hl`k]m5man[hdbBTDR;YMKE1Z:d?<5OQGnT
6B_Qh<?BZ:_DdJFEPd>1QkjdC:<G@@i<k5Ick]/QE_Ge:b9j8Uh/U^VfAa[e^Jng
giBODGeLLHRS5iaS;=kCdCcANF4^F=;cb<]OK8hfNMCZ^1FhPW[QgYG6:Tagm`P_
>M?X/kTFok@FkKL^kVIN6[E^;Gm8S9:5XU[F>a0CXnlD5fV/5VMDZi2Nh939/c8a
3Gdf=_R?[jLU]Ga9=?>FCKC[`m3N[[SS3WY2>ZfN<@hQM^MTng:oj2?=7[YDGTmT
T4j9D1^]gjaWHVYfm;3HWKB6>bm9fU]8RPL_9Cod5Lk9]NEY9E<kL==njSojH[GS
o09MbR5G]?R`_ngk3`B1dK[g^jBEA[I/Aed[YM[do;i9_L?AO_T2Db4OiSD9MaI]
almURkN@jd5;H1>1n4k5^o8EgdlgF@@CVlecT7hWK9/W0dLM8Na]YAl6^jRl_lan
4K96HU[WP3;KLcT=UdmTWV/iRZiKZP@dD]EPD/;a54O2XTiO/J>`Y/UIP56EY322
EQ/QJ[SWcE74]ckd^Sa;cNnhD?8KkMe>c/@U[YkcAXdc5mgCZU7o9CebP?@i64oK
bf74U@XOE_fbRJ>CEFOSVf^KO8gYB5@YKGjYjk@m^n34Lo`kYgIYjmOJLY;VTPBL
3UXchNoHmEF4LZBHC1Bh3AFe1EIT<=AKXQ@HYBb5_;VSC;QdVOnW9V:^foGSI_P8
EH94E/8hW>Lh4A;nmlJARCNKfhaX^9I/CGN^f2]L16/587F8KBU6QijIgYbkH7Sb
S/AgBFO]DRbT>;_2i]dA19g5C2R_1ek?4LS4DMeUCWh[k<]d>gGAPDa7Ifa0[MgR
O<HBckGT/]j_?eheV82878hi:FI]dI@]PehM=e5lI:[84;QZ`_ghj[AQiaB<SSMW
>gCfeOHmL^YJjX9g3JX97GRHMoZIo6__]:l>Q_PLGge9Jf_IIfHBLi>VHonk@GHi
RI7niH5GN?H92=[=VnQf<DTOSPYfBCZ]CO:TgWdL4Fo70oNW9cb26Qb=?[JEMj8A
4jIGWm>7N0gjdAWgD]VnO]5;nM6R6<ad1k?DTD1NoTR7Yl?N;BA:fWl6dd<DFVXP
C;eVHR8mW]?H6c=4BT9NY/N_UcD?hffDT2PNI@[OJ8f:M7iaen[^_3b[j_bYU^Za
DHkmSnM?gY^4?XAc`Ig;VS<WkCnG9/b`e:iQAU96?UUm>Cn1R1R0JEkg1075TP_^
9PFe[gX:P4@?V`NK^Aj>3m<AY7i?VPV_UNJ]iT^=<VQWnM5I?kbiPd4AaaKTH/:m
M9GOanVXRD^bJFS3;SRB5<JMKge1`<ElLJ<eRAjYjUG_bFPA;Jo[mnK[?EA@X>gf
RTX:W_d<cnEH[ChfGaj[hYcX`c6M75P>ifS:5@cE0RkXZ=84H4B`RLnNA?IIm2e:
88V>=Sl5mH:A5l:h85on?L]/WkZ56CAH`K<DTgWMCJ6Oge8Tcg1Lb=hkVLL1@1OU
KnU2jFUM69Ak:VN8feUCFIR2UXZUNLCM[?:mONS8cAOD@3HcXRYU_M=[BECT32m/
Yn]Be:Z?_^al3N5RD[P>[j4Hg0;KCD]hl^mklV`]C[2Nk/]:ko06ngEE3K:3T0gU
LmTnN9f2ccg2KXifdY6KPUEmn[N6eik=0LhG[TlBZWe<O0nZ9fl>I[9JgoH;XWgf
b/e[[iTTTc7ZBN[QN7/Q?dYAlRlf:TB]^E:Y4_Rd3HeaU;mmE2R1<o10=gXhC^/e
K_J@M5kC]n4TN:SZ:AL1lGRlkWk/BecYnBl5SQLU;ClfLA=;Kic=gFV<UOWh<^OY
HS]510D6cj?YYJA<]MXS4RDE^dRC[kT^lnnjf]RY39;jE0^@n^oJ5PI_QPNcHAjo
HadD5VhldYLLTmb`B?2@S<KU]5//IB;I@4fJWTSY9QM/M7X<7G@Tec3;4cR5Gln`
HCBMRN@@4_4V;h;k4Jn`3@^IKU=DN/m4O]c@TkBoc5]VeG_iPZ:kekCeSRZimHc0
Bc]OC;a11E5<Ek:E`M>FFjYg<=<`8n[MQ3DKGN3@dCI?abhl?lZ@gNR=K[fFn:=b
@YikZJ<KUZR2m;=>lh=fRTecMfQPHlDh`oF2^:=alfSmdnnP?UELHiGLSOf;n9dQ
[O2V4C;eN<k:JUUL2`?i?S:=RGTdNmkBIDY6TfDQ]gPKao^cK9LnA>Ke2[Z_iYc3
Di2F]dJ]^iaVZ>3Q^E@1Q2gR:IjVMPhe<B5GRSbXLSGkdd0JZ;AJUm5OBkEjKV[7
iT6joF`;hU/@mJJMMWVN=N4D9=lh1kN^gOl/Q]a[HE]kK[Yn9ELTjC_h>E/`1LYE
hG;;hbUUblOm?HC57=jMe8JkADOM7PLkb7A:NgWo9kjSa8@/BT[<LOhd3XClY/4F
KcNfVEH4JA34loI^TLhNn/lMfOP6[@k;nhKC>KAUg3iL9JlUPe=L3jP;BZnBF3_U
kfY;NL_Se=OQie_X5LklaKIBdJn/>oY5e7LQ>JoQAT:2:mof6`o6XU_=L25i;19d
8oV^X9BYJ5YWk`VFJb32Ho5UEB9cNEm3jj3Mb1MGDT]?h4S5dJlUBDC<:IUN;88W
JcFaZ/UQefOVC[N:E>HPUS5QC/Oj?R8QjY7IE07O[YVNEDU?ZC6=D]h`Yf0EE_`^
>[5o]W;lAMf:MJSHT^0HW=:G^^TPZW//RG6C5A;GK50lgjof4<3KRWg[c?Fmb8O:
P9LD;F]I]R3AVjCVdEhK:/ElSdgBFXbB8nKDeKN<6eI=5n_EmOEnbj5YHIaffce5
6lIkRQ3hQgFO=kKIHnJIDYFR>Zo:[lj]K4eAK/MNXgSHD4YFOB^hl8O0oOc8nOJ9
79K0FK_T[GEU3U>6T4k<dZR1FAdKPO[LZeFb7[A6OVTSDG3W2?n4>L>^o3R2ZQRE
L/?fn`IR>[B5T>Bmg]TRFT4GWdnK194Bmd`>ggJFf/HfL/ZI<[4j:8_jhb?Y13^V
e`>KQEZ:dK<kH]2f]lgCc>E?JT6bbF_`3`I^Cj;XRg>3QkRKX]iVWU@Gk0TTB5lc
Y>>lKU=g8;F4_ZYILEon6jE?lI]`5Bi1]FkY_WZZ:@?g:`n;>Y8O677FkFCMT<jB
NNan2c6ni1V:QV/[PI?<fP3AG_YW8?LWHfg^W`]2iIKR1_c0BXHlC@ain^3F82IX
eaE3XEiRhF;=59g9kXRWL:kMXFXf@ZIjJ9O1/X2[VjjXUSR^jCTd=X2kMFYl5Q:[
WU8jKe4gE2kRVF0Ln:6mKKGeNb41YC4`b?8YaOcYaSNL4iIQG0g2HO?U`Z4GM5[/
J`h5:^Fe6d`od^lZC_AXF=l:<B@07`6gmhOZKkZ@mUPJA6VkH<ciU/>2354G_Q1A
@4OOG:eXI42JBO9Z0X?eeJ916W<Lj[Q8NM6@a9Vi@Bijd7764eWRc=K`VRiUmO_A
^CLF?JQ@E64ndbVP5OhFfLV1dO;bW?h7clXVhFgB72WU]fEF9m=Nkd4OLc/=;ZWj
YM_EM=C8iBiZ>>386jYcY<QLhSLVKUf5NR5`92Q2<eG36:`FCBX``^gkT5855UoO
aTFYgB4NbR`7USbO7ObD<?]nWH_A_kh8>0D:cjFT[gmjfK78ZUJDL[=dUM=9af?`
fS2cVJWaNN3IHGE=[GUKMH8=LLS`6?_mgPhFmOOKLG[ZUhAM_@nIKDoNaTV_AEOf
k@DoFM2/mLXQ[@beW[h=HY^hQR6KhUAbT@/ECIF9<:@mIfcHo?BjNELnZI@fTbP=
DU8E`TNIZQ3/41_e5HhdaJgBhMYkA832ZGUeNlY^K01QkWmobThh07k5Rk7<[YiC
0iim7SaO`K9LMIIc<:COd[gQWia;X5;nO?]^Wa]TcHHhM=aUGNl1WUeVcEKjX]_a
jOEB2DoOJCKDG/[<oU=?T5>PPg/[SfRcKa3;nHceB>KY[N>V3E9SgU;LmnQ/kQFH
U?YNmW^mb;HY[S9KZ5kXEdIEToLGkP<4e;8UWV_cKGaZDS5OM]_l`[<RdmD][=PO
6FmjSCOQ<94<n2gJd<ioDTc`I@oA=EZXOB]lUkK<K7eN[]6EDS?aV9Y_B3SRR16f
>:H^?odhe:Too?a1kCgnmOB3Lbo>T0iGOW;>G/?55^F6WPVhkaTc[GPBMNielh=A
YCNUkJiOZfgNUZ]iR]ZZYElk[Yh0_oa1QQJ87bJnV4oXFMP1cH_lE@4^ALCHoU2F
3G@Sh5Ua`SQ;^[0aWQJfhe[;Kn^Lf8gKO:iCdcZD5RdVb?O^F6nh^ZB1L]mF:1Af
DPRK<kl9lb`9JIUIJ]ek=kRmlIWL77GS:j?b`J7DXhA9AjI[m`[`IX0T1OC=jn]l
V<NlU=`;mA1<OUNmbd:oY>G`:lm;@/=EFTV]A;Z8Vfe6FTD@<kHUKnN^Y;MjhIH;
EgcRK[UgQ>OiG]GPB[U/_7m3E?/EAZ?9XCX``8FYRNf9Wo82QG5obf?_1_<4WWOW
9AIBOM^[KOgikAWP3g_El>09J=>]3U`kcf?i:o@1Ed/fV:U6Yf?FZ]8nfTb:gMXB
b?8Mo647fLTQOmU94V]IgQMk`nkcnajE[;`FKoYVo0d8djg[>Gh[/3e]B0@=NN3m
k]N[GO8olV:G0m^3OLQF]TgOhUm;GDI4Ncal;XRh@nY?FPjG/bSbfhmkfTdN9e^k
:[79k<JW?LSAVOL3Ke_;CQJ`ZbYTKk5;bMfJnM3UPI6[mo[Dl=76j^b_>hUDXnL6
gEl:MNfM8WVV6]o?AV@QFHTB9UhI4cGj3NhkOg?^QB`mO>aIYIXmV2[CBV5fjS]C
RbTI^79jYo5:Yo?QYHRLVI1ebf>A@_Fdg]cd/KddVnH1MfdX/S;S^O7VO]3eXh;4
a05af@g^SoWkZNZ8aeUGjP];5LAI_oX[AmfC4A12Wn^dMg`olEQn6O;SPJB6fOM4
YkbRS46lQL_nlall51<_cE@fGZGLj>ComXFUJJ2EmHkVU:4hJM>T>E<i8L<Jo_Km
:A96S/lC2V^JegV:Ef8ne3D@TTnBgce8dLeIIQ?cZSBT=c:onMO]:MXbkFNG8Wf_
]UKUdW7j>@lgSUY?PUEY74gD]4MiNEJY?JQ:e2kbifd4JX_LZeZ_MQgR^/BgTiFL
W5P`UOQ5:1NQiJl;7d79dm9O[>V<bl_NiiHaMK5KdVV<TKdLbnfj3?X2WMldDMHL
2GQFGfm65SShBPTEfdWcdJQCXG>=f8Wfo<[c_<AToD1Yo5SFXDJ]`j7KODn</V]8
EHm>[EKYchm/QY?`6>WaR:ECRIX2_]d3U:gJ`TSD?HO5;PgJc`NNLfHJ27OJBo_L
[Wg8;;c?K=PSQKU_Og=cR[dF[OWTVX1/MhkNiEH68lYT=[B5c/OjMAe1Xbcg`_J;
iV[[47SV2IhXl_d=bmFL0EGY6kbj78FL5;2RF:/:GH=VSCgehMk_0la=LTIBVo;S
Z]/dZkZGa=L<cIYW12]TB[PKG>I=A`U2ghTheJTZekPlV^8OOf=dQM_647n@SbTB
hAehcT/LHj5KZd8eX8Ck_Ob8f9`hhAhn]=Z_IOQ`AkSa/aGXkCQjln;2o8^XgB<J
eB3KM9oVQ70lhjb0>4jca>Z>j0PeNC;SdA]R6/AFc:TAZm>7/VMBGBJf?jidbHjl
U;bS8AQ8?EA]aNXoCTFh;F`ljOMa]l]cBCG32JmW8Sob@7n^/9]KiG6<15WHVG51
aZTgMmV><dG/9b[gHJUiao^g2n[:YjURG:jiMa0GI3Aj84Whj^@C@EYhJ^:?5UU;
0``6XZn/H4jG0H/m?hn0b;30_3K]TBY3R]P2ZA0Wc8Q[hj/F1N7]Aj<kQ/A2KGOY
WXaJ_W6/6Dljdlb`VWi3cEC:/4O]/3596g9f@QI0l0WmoSihl6>j`R[Z8YJZ[6V`
k8:^Am>[QEN;>@2GJ:lZ/_nYbNcSaaVPifOY1Q5EU]>c</K=IU8<El<VYn@LN0kI
ib^8=WDKYQD=ABFSS/>Kgn0VH;9HFdOK<]hh[aUmKIaI/[4_<VdW99SRZ[c31/Ak
4i@L[g5CaLHW;DKJD>ZbX4YKcOd:I0ZR>6Q@cj@E73FDK]T9a8@6P_S^0kQROUJO
h7]T?NNa6EXRm7Mj@kGhj<IVC0/<UoGSN//D<6ZLhFgDKM>W=6l6?_NXK0^=3jS[
RcOCU3=]VRnIM_5EZ_JDfSA4:cJ:NLnk]^LNTNFXL;nW?UWMEA>=Z5lS82Wk73o[
B<mkB]ccM?6RD7f_?]PakMR_`>CcI/@BBUZj>4K[;H4HKfQlM>BVJREPWJk9;JCV
W7GElBSC`4cIjoaNW42[IQeURd]W]:k8S^1IH:O;4eiVoL_7?Vj8X0@[3=X/ZBDe
S@XbG2Xi52mVdD0efgddd=]GHf[J=9f^PJ/?bZdRSA555N@k9>8/OY=mQAK18hS:
MaH]IP2OWfbj3bmA?FODKJ3MYT[T9eF@W??<:K2G8MC_1e?7bmmn7QTmTDkJ<VjC
jejPW>aEkfbTC?Ehk9S_4cPi/hNXPQadONE3l/?2FOOVPVAK:KWLKLOaX2eM/WHf
kPLBa0]Q@gLXY]Y58PdkJT0fXZkX2F7`YMceHB6=4_=LVjC_9/Am^lkM`46/?[A?
o_UXJUPA]L:6EMYO/S]ZJ=]1PhJWLZM1WPm5?2b^=XPEk5Ch^IMPoeOjKcnPomJ;
MOkoP=lMnWnT3`i`:0B5A[Y2D0m0o`>lgkTU2VE^I7=dLVEQK@YUKVA_HVX:=C4P
<21_HVX:=ST`<@YUKVA_HVX:=C8P<21_HVX:<C<i>0YUKVA_HVX:=C<P<21_HVX:
=CT`=PYUKVA_HVX:=C@P<21_HVX:=C@`2VE^I6mRJPXa=B0`86mRJPXl?20_E7U`
IB0_AVm^M20_DgERM7U`IB0_E7U`IC4P;d9QLfE6Kfid82m;CEEDB4X[@deCFC4`
82m6KfidA6EcHg9YL7A_LR0e=B0`858:;dE^HfmTJFiW83`l82mDNG1U82m5KV=_
I6U^Ib0_A6UVIVEbIFiSIG<PFb0c<b0_KFU^MG<PGB0n?R0_E6mEKVUSKfAU83Df
830PDPX_AVUbLgA3J65b83<c82m<HG=d@fQQLR0c<b0_EfUTM6Qc85/P=cLg85dP
?Sh:IFiTKf9Z2SDf830PKf9Z2S`l82m<IFiWM6PP=CLP<21B82m6JFadIG8P;dI/
HGAUA6ESKfAU83hn2W=dLVEQK@Yh0Ef@`Fk380b6kcb5SmfQ8^TI8DfM:^F`MU[F
1b3PA4P;88LLl_Hc;>fT8OW0oo/c?iKWkZd;?X?lX6Qkc33jh0RG^995673b@K@W
L=kVoEHe>i/T9<?m]VBL^c16D4X0b4m6UT`K75iM7?2UJ3MbB3i<L;ROnj[dJd[O
>6?8d0R]`N78hmi=^YXI@EKdf3WfOMj>C?eeO6d9PA<adOi6/]7QTXa5<V52XIY6
Zl]52`c^WkD3`kQgWUZ]BSElJ_o3:FSihS>BGHThCMe33EX2n83?EJFHbX>eOP1]
VW0@2VE^I7=dLVEQK@YUKVA_HVX:=CLP<21_HVX:<S8c2VE^I6mRJPXe=B0`86mR
JPXl?20_E7U`IB0_AVm^M4AULf=bJG1dKg8P;dI_KWA>HFeU82m;CEEDB4X[@deC
FC4`82m6K65WLb0d82m6Kfid@T9_N21K;CH`82di>C4P<C4d=b0h<3IM2Rm9M65/
JF=1KVM/IB0]<C@P;d5cHfE^M20g=cDP;dAULf=UKW@P;CTf<20_@f5`B6EYIfQd
83Hh>20_DgAUKEHP=30P;eQ8IFUWJ7@:=C4f82mCM6E]B20d<20_CF5hEfUTM6PP
<C8`=b0_AVm^M4IYK6DP=CPP<21B83hn2VE^I6mRJPXe>20`86mRJPXl?20_C6E^
IgAX83Di830PDR0_C6E^IgAX<B0f<20`858P;daUKVMdJ38P=S4P<21B82m<IFiW
M6Pc83Hb830PDR0_AVU/M6Eb2Rm6K65dIDAUHfmTIB0n?PYcM79UHFd:N07]N6MD
Tefg;@828[e:Od1j3B0P_COY_DT9BH10B9243]:[B0OY2=:;P7BT:5E0^U@EY2PM
4A1@@Dl/koNNmk_gS^on?^?TAo;/ENINJndiMc;2aFiX8Z@<ACW2=518S92X<4P6
D=Dc/A850B2@^30894K<aFD:ab1POmV9^LaQWVPh2RWcgb9D?F5P3=JV1/IP0oE@
B>2F5`8@5@M49FE4YFA0840<19;6@_d:A7W:06YPKcPDd1<6KZ6@<3@aUb[:`llC
k^b2`Nkceb?02n43A:FUY@AoY@?:kS1?>0B<1?C061NH>gI721P1V:0PL1S6kal@
_78^68b7S8R8Shn?<=PM;HcbM5KP4`Alh1PG`1R6QWUj`j30ciH1OK0kk4o;`/AL
P:T;7?gKHH9b`_R0?F40eX20@f18=3K52`V5N@;Hg@4CKEg0`0>6o1f/nc]04?Pc
741DF?AOL7nbO`;1TKnB`A08b]d3S?B38id19cP21QQXj0YSO36201P9oAT8AZ1A
f7;0gV0h0^b83OQE>QS@D3H2`=PQoNT?3O64Nf3@`VPhhVN?8SmQ/6=FAd9EDNk^
<2@6CObcBcFh9`b2@GWjRO`iG3LTbPLIl=O:2Hj4>_dL1]C;@l@<2KoS1M=F0gk7
H4g4Om^LHAQ00R@]:BTQ2/3^031OR8_8c`e<oCaP`4oW;c>fQj003i@7h8A]0aH4
Mh9Q?hP3d61_683am8851OagacmGa::R01@>`@2><6LhT_Q_M:`Ii_AkSCeoCkP_
H0?24U@D`58En?_95T]5:0Z9l?/ko=LARfQHFYZIJ`Wl6L2o/5ADD;i0P92H=20T
;@T2A4E59@4Y:@TPj9lhQV3hWbi1O`=[8ie@P?C_L[5cnZ]Tkml20GSoB8P?n2NF
?P[;G1S0ncOAKh<T@13/VnSo=mf1WbWo=iKoA?V?A?ogRSBl48QODn;m?Iko``mf
Qb?loTAPVN^5`JY03hGE0_;O@beP?eD<l>[1X70_mgogJV?0F3DX8ifaS1HB_B4<
^_5kVW2d1]`G1SF4Hb0^_eWcffkfDfl8>19VR4;3Omh`f2c/KO;[m?kU`fXFhXJm
AM1HJ_ib`K0Jn^O8eI4@5?BWf<@T906`YbOHSaQke]RE110PRUDU5>KkRlb0R30B
QL720mPNP`0WU2Oach<50B;^L:@GnZNEn?n1K8;1dQk/2OgGESn;Q7QiNV9En8_@
f:[nF_nB?0cV2h<@;lbR8;8A[TlR>/kZU9UlQ=j?4Rb_M<DVFOG7B62hiah6^>PB
IV]>gE5aP=IL6gUP>5lA=CTKb<BoOcKVNo]iK^QBQUH11TNmOdgU@:Q`j<_ALfLH
:aC5j3`^mB1fSO9S/Q4;^H<=_Pe?Z/G/NJADSoS6h`o55egX3F_Y7L0M:3fQH<mP
`]aGc^oJ`KeWaLjiPQVf^TfA@>EYTnUUZVdfOX5k3ii`Z]8Aco35KldV8F_hkM/G
^@?m3l@?RgAjJbE[XZPIJ?a_/NN?Y0`bd2KWgVY1hg2[B9bXEZ@WLC2D^4Ma;n4i
B2emVbhJN9Xl:>kEi:b_6W[Eh>k;IZl6U<B/O7k?dR6coGZ>jALAdV^]:K4^PWD?
>5FhJZ4h9l>I7f_54@Fmn7B/0453en/ON]>X/_9C:egLaNIh`[_QhWHO9ZjM>Mc?
CQHE/dfGAm`LO?M8AM8@`NXahVBaN2jG3U0cLU4KJ^?Y/k^^N8eL5aCno:POGVG9
UXXlgVamdC7L4gf0h]aWXId:CK;/c=kYfdi^dIHhNDEYcZl^RJWGVD=efo<UiRM>
1a/Gi><K?^gBU;EFTYjOh4Pd5bL_=:FL<mGM`<WD_f8U4jTL<Te1A^ffGl7bN;5J
l^E3nK1FnOBK8J2k[bL>;ZTIkBIBe:mM=N[iL]T^bM7c@4B<b4jWX<_JaJ5<WnLF
iTHB_7TWjGaCaFXZm41ZMZU0iK]I/3eenMgK1Dkg_bElgSQ^nUQPZM`@Hhf8CN^N
2UjcOoBBYM=j884ilmW4KVlWCoZ6[eKCea?l0f[7HDfI@Hj84TAELj94^n[K0MYH
<i/1/6k7LB^AIlm;YnKS;bBR=ZNb=mI3?N`fVo@oNWb[_:>R1U2Alla7BX^_eNR5
L4/7h9?4V0N[TGjnBDD:WVP:4i]52^>h>3DC[b<DMAKYRWI/>>neaU4fO=Gd>3SY
IGi;gEk?;79[d1mbRULBYW7cVkNQn9]g8YH6TRolU57MmO]gMcI/;Nh`ZHGY]A74
F=eH;S^:JZD//TZLNEUTJJQnX7/Q]VH_eWJeYZd2YIDN@2a:kc_5@3>dcM?MhLD@
n1A5NWKbeD:OSLDhFcg]/7@_Zbea6_Oh6gOJFRJ2CN<7gNePGDYLHaOAaj`JnHjO
BV_6P`BR4JBZIkI0JLW[7UjR26I_YaUD^83Cn;EL_Idm]XJPDh@R<hAo:HIS_lH^
f;SjPffUNm@jaB]hFHA>YL7@E0:km]Gh9m=?_VeLnfa<nMdN<fdQVmGmlU?VX9LB
koE:3?o;<^[YZfH?L`<2ecio=PX2RkoG:4OPYGLMgOC5[fHR;9k2Y6QI:9Oge:c:
=[0_VRm=O2MEKAnV2CM7=CahkMfN_i^Rf=>@aRJKUU/_?o96@C1RH:f/Z^/fAmFG
i_A/nTWS_L_NaZ[YlbGh^DIZ;/@<I==:mX;iPg@S^NBMKUAdmafM41_:fVN6M[RE
3ETn2mWDYE3]8Beo=ek8ZGRhkkLTe[RQd5fCHC=3k@JW09faRU4dHbC9oZQEKDOQ
W/R^mo?4LI_2]Voc[:fjG0J5BS]IF^5AZEAbBhHl2KLNSK`>mTjN4AcPK>A`<B_C
Dca^f55LBOGPWhf@lRJKXiMoKBR:3U[C94mE:]I?TK0k44n?=GgOL=>Y?@YPm3<Z
S@i_<n2;J2B]1TU=OiSR8X^l4Z59D_`eaMSo4OGATM=F@?B47JFJbi]S^OFRP:b/
EIGdTNgIX:o?1QKbdF9>?:Y7OT^[MOJ3SjLO:mU2F6nVeR<IYNk`Q3=l^:@CLgk3
cD2NO^mkUM:/6I1BoPHQn=H@YGi_ROj36nj[;7hb:J8kN3J;k0BkYemKa^HgYfnS
WXKIcG6fL<No?cZdYKb9B4mLKd6gLDM4?1M9FUfehl]V=ggO5`8V?L9MZMiOV6QH
X@_]=>4XU4gLC3og//<aRBEFUSS<TUBAYgaMi8elWFFjAUBCUEPog/4A>GUJ@Fd[
@S0Z51`D43<i<:AD<9dQL8li6difjJ820Qkc@0jmGV^LOSLCD4VZGa66lm652ofU
L^/P7l1YVe_A;jH;FgmOKKjh?SHHgPf^b;HmgUBL4BC1gC]da1@RDS=M:2BCOaS4
N?OHUa4HKke/T4hb0Nc`3?OHSCa>[ca?HSY]li@lkGP^Fm9PWK7I?K3^?LlZkDKR
AiU0ejBEh^LQbjPf=;L6Y;Xbk8WVC/PL64OHE[o=LOCGE5GTh0X;Q;d]lF7O[<lH
UK`oDV9/^<WiXJE=iTOW:kjQcPCejo>K9E2Nj]kggDa2KLdT;lA`A9Sj0Ji?2D7A
2me<lO=_j4WLAb9[[LlInhYdbFj>?c]N^0lI>FXJAm4/h5K7iNQZUKaZegUcO=BL
ciOiVO1>_/3LJhREGg[oj=>BPYa;a=CfNRoS;ab4U1X8@ECV11M<?<NihoDC9aDH
To:QHW:Xh]]jBeYlJ]i`Zo38_U<gOH/VZfMk6_=bVbY13AUKKPf_N`VGSOMh5fO6
kLCV^BQ0^<[W5k_^4Dmah/O8]a21k^6XjANk5CLHS=jgdmI45?[UD@NV9Rij/e5m
5;RKE5c0fYNVgPA9N?ET0Bm5Kf1WCZCVQ8E^1c<ORGN^1L^>FS1DKMcbe]oOh=2D
328YgBGM9bc8]fdB;EBVCgXFWbH@^577^miV?_=Y>Djc_1XQ5JKSa6A1hkoTFF2o
9om=Tb>0Yo;6B9BU7U3:fgf]=kdnjR>3_lRKQ^H5obWMG^^8`;IH]D^/0cN4b;n/
P=Cg?9[S6:e=_[HN:@n^A5LCaCBlF66HKeENCf]kgXU1M=F?JEdDf^2HQ_ZRaoB:
F28=HoTK7l9P5HVUCZEM>3i^Rm7GF<ndA?VTR<XChAcg9gXoQW62F>JoQcIFmIX[
`[^YZ6;mScI^3_@7MYLX@7nhnYUVg`o]KC9g7oc`H8GQC]U;ImEQQ^BSi8occmZc
;dWkGgkjgSA6MBUHY0mc]cfi?c?ZLQV:QGo_PGClP>OhS?Jm@YA[[MVNcPVe[f]Q
^o0E@H;A<`57dK[I9im8N[Ec46Zj7hf/lLA3Ci/=QI2Xhhk3CQji2J_>I@:Hd:jX
b1UIO85DJ3bo^/Ce1m3XClFXQ8`0FmE:1Lk_N1YGo9gI9f;h7j7JLJH_^lJm4];o
5[XgFS9JPcZlVMR_hf?To?JnAbjoZ1deFIS`K5a<gUS?CSf9[WW/gN<G?lk?g4UY
4>0aDU/^VUeQSU:7Y:LEmXn=F^3<`Hc[7/m>nQ=HQ`T9dBVh4Wk2U^69N<aCXhoi
?WeP;S8]g<<Y?H6:jQ@D^EEE_HacOA]LEDC4Q0CideMZ?VIIHK/Cfi:h0jj`<=[R
lXnH_WK[BM^lIC5SDHlhA]/?e=OeB1QonWY/_dgZmF:FL;G[jZo2DS`lJSGhZlXo
ebmUNWod=9R6SR6UT5N;:JO`W:C3nF^IMReU?WM]:0afI<_`SbkY/SSQS]jWkIE>
h@JW^<X:/0C@?PE5Gn6KF5A>LNj]dn7O3[GDjL5mKMk<hkmPOOABVFFAk`YbofCl
J/><JDLJIFmFdV_M/FFbFc/O3kO/e>3U5cJU1c9X^K`g[F8mk9mXU/bR_`KVh6AL
9oPRHAjahcAY5[Mmac0dj?Al:U3nAg`fm_M<ShA1X64_`BHjFoYC6F]2d?[kE7iR
5P5W3nD@`C[1io:1[UER4YBZ@f5B>ImWB58nI]@f?IQWYPPFgQ;A:6MR6VXK0AEU
H8acEm[SL8DiV7eP92j<3=eTQR4?HN^ckQj7nkNRDHe:MOF[6J4ok0nfUJN2aL]F
SFRg^UEHcHo_LQi8ZaNedbFibQ?O/eD4ZSKc0W`^emZCBhROUVS/>dmg=mc8DlWJ
G<oIEBj_XU[Y_?=To624W6gifM;TSBK2>=KXhZB9OM77QTkGGUfY?Q:L=NT_T3aN
jkS<o=2c^<`VnNecKhMg91e=mMo^damg1o^NJW;n:62::=TN5`hZK1^knS:]YIcn
cGRGaVQF6ZB^?S/iC?iJcG<WM_Y;K?`SWIG2128K?PAm/LHgfgVE5QK^IO^C@UXk
UG[e^KGM7nBoOJAPbOk2?AgfJEQY3457I_63HlYLEF_c;>oV:cOjVNC;LWiW^OYN
Y>0d`^fBl/inhM:1SkPHoLJB_QR4f1>:ESMUKM]X?WZm<o;PIY>R3cn/<QJ@CHaQ
m`T8/Q9W^<_ikA9H1Y=icR5:>>B[eljiFhH2iIK7nX/OW7JaCS;^eE7mf5jX54R3
T=F4=</Eg_GSLMm5bfFIKHE:Nk3KMn6F6GD/OUkW:MG?dFcl^78iDh4<]kmlm9V[
KB<ElTSLD^5FXKoRP]YNR;cnFNBUCTLT:L_mP3_dSUJl2Q`;=oTgkgD=SKZEnhVO
XEKScW3N0257/EY[?JB9JSj[KFNfaB4TWDa9]3_@Q`7Z:KC39KggO48G65Jb:8Di
JLeG=U`H<KTWoVjLKVjL]SMfJVWa3b1>[HEOJbVNZ^9KI2PMSQam4llkNN31QS2Z
OIQZm24[5]maYIaFa>?XD]?A@fKCe3]M6Y<glNfocbQCYW@SMjR=GQ7n:7;GB@SP
mYNEVnW>9`Qe?ebcPD^m7:M[g<Umm8V7WnkRSVF8jBGT8DJ>JBKNkE24B;52c9f1
;gmTg>Vh[GH_OFFej<c_>^mJ[@?GHT0U4dDINhLAJjh8R1^mk=]fk;BQDRE@?N=i
kj?jlTLKc>BR/h4>lgfSAiaO>Io8dc2n2i_;EMb6:XU3n2Q/aB/I<lRfIiQWL;Sh
mH:dV7/I/kI:lVEEXHmF<Rl?NGYd<]B9d[QN56Q@<U9dad0RdBbHm3e=W]=EeM/I
kAiln3El9`COLngI/RV;n>YWN=^niY@dGMGCJbM^JXPP_C?PcMeL>gbZ^_aNG1nW
FMLJgN1SJ^PET4b7kVPO[c/cc;lW89AGDe5XM^m1_LIW/c=3SZLjHe5A0UDMDeIM
<2UZAE0EKoX94Ac:a9B]fbS[k4HXoIb:edYK:2TNhO3hlkj/``c]aPOU2B8]VLK7
3eN/]5PLAE>KEYmZ3@JdnX@?6]]ICFHcT0TB?nCD:7nEXJFfL6S>Z>QaB>PgnJ2=
aW29Bd?nJES?h81:=<79`TVQY/jlXD_3GOe6VeIlkF7kkIP@EJ83Dc[oYBVW:a]G
i:Hcd^;?@blig<1n:j^;c]kRjKQHNL_Y46AlQH0lS70an7Ii2>FZ_YRKDa7h2>Ee
BdXl;iQR^o7@NfFkncQHikE5@:kNm9:hhUcRo@Zm@m/_<QH</SBDgVa9TABIUbeG
IBm7Z;2UG8T]/jA>53ILdIIE;60g;Hh1Q:nfX>UflDk<K=LOQjO8Ce[6OKmjTB;A
n2`^a3=43j?P9elKaKlFjZR:egGGS[@CdlnTk5UOR>1Y?^/_CClo^WCkn7BnH8QI
=aAg9kc@<9EK2X<Qacgad_BGeG6n/GPdNImE]/F;Sf>[@OK[6i?dS1k_cY63llnZ
Ma/D^fn5?aE9dN2@=1>^0bU/4>0N2kcA<IZ>035`34mGCL[_Q7i2Kbg]QO^RK]V^
c5Fb_o@iUcAh:aad;cl4/c<B;45iD6Bn>U;A851=FM9BGO?/W4DZ[/4<7IKmN;IR
`6oSoG1O:Z5Y@KbZa;VVYo>Z6D4OQLA;c/CX1o7LPGF9CMeaA7OCgfYF[/oOc7n`
CEYHBj3WoGjIeiDNDaJn]Pb@OQX_@WkJbk4M/ndg`WeYLBgBH3jI<LJMC3SnDD;=
`AESVbkjRDbD_Yc[m@m4ggW2=_XjA6^XilVNb@JaTAm4g]H;cX?<l/[<`a;[5DlR
XmJX[K=^/>[4>4OSEoA_5_MDK91C:lGWVUJW0C<lh1<>[P6M@0LSWJ1gABoF3[gD
XW9CHlV2S[Q3;_Y^BP]Oc9HmgG1Tm5J120B[M`/XTPa9U<I`8jB?;M/<5BJ@c/MG
]3DfI1Ak<6WcB@@VIPIST04bEc5EMi^BMeD6DPZQKQIOgDZ::SYaAba[NL:Ok;>D
d^FBdoK8VIDmVM=oOE<G1GEmSIhS4jN8ER39^/k4n2US4/=SV@jUUAI@UjXod5lW
8<Z2a]l<j;LmS7M_ba>9I[Pjl8TRonUL0Vd9U=6KhIhEKQB1ELK9McHOU0OelEHF
NiIjWf6NU8HRj]YhWj/Q^OCZH@e7cW?WE9Fh_?RaoPG3oHASFADkXdB3RUCa;mgl
:UO56l:mT4oa>5^F]@O8]WlDf1/@`;hk_29VbnAl]^`@5R@TCF/TdUObGZl15Y:_
>?mlL6QkZZkY4R_5[//jWVeLZN=1miF;[JOKEOKKHW:CIj<I0`;h5;/HiYk:>Y_a
g?XHQU^5gb/<U8Zim9:e`iJfB36UCO?N1>5A<kLIfd@LebIk3oG<=FR7@A8oaPCL
]=n;FDP[>6D4EK@051=WOLg7hYSXiZXOkHF^UE6U_H4LIHdOS_NCIXT;1XM/J:Me
he`:L1>/Z6PKn>IA4U9^]<_ODjmc1A=ZYMc64Jcf7@/lA]NROOM:]?;U=7@XemJS
ibn?k[VDGFfcUYbh5XWS;[PdjF8RI65=UDR6=gK[6Tm;gNV`O?Wj6aommgT=H4BU
C2cWVH74/^5jQ4n_oDB/>RR>GFM9?7IRQ<?^oN@Gic_OYD7eC^X3_;8N7?;OQidP
Ll8iKY[X_AWETIg@]KP[1UlnkCQ@3A>ENJAT1[@^Uf];dZ]Vj5bXhXWhe>Fida1F
_ATfNLGif>PKjjBZkW7ADG8[WFnVciEgGJD/TAZ]BcVG^DW_LTB/ZjLZS4H5=//j
h9?gTgQohcYSFj`e]MV3c1;HOPb3hLIaJ3h`HgBm_ea54>4GMh3amYfAlH8J9M=i
FO_Idc`aQG:TESib5=QhKQ1U>hnXmGg78nUc^2IYnDBEXU]=QmF0T>5i]5<>[k>B
SjeCZGWFB8o=M_3MWGQASBmK[7KTb^;NeEL6E`eb_:MZVI_5;WVC4?]oOFoJ^_Ae
1;C`U/KanTW>9I/LOkoaU1U>O9QXmF^g6HT7D6?UG@ONoTRUP2CibghF2]d7<N/:
Gi=[=obD?_CoJ3=KnD[djbn5GRgI@DQ0aX6LWhZSE0F2WM/g/OgP/U95m:^?jDA2
d4;leieNjm^gLGY6LCm`I0JOlWS]3`OB/R^l5_l6J[a?gm_ab6kVLMXe_YT/XH0F
PlBf>X?I[f8Da^DmSNBn;cIgR=QRS?Z9SWeDW2NBEc/^C2jNi^M`c5DRLQ`?C_aU
fnXc]OeVKZ_?GGhn/Qg[hEW^YTOBXTBPe0?SO_I@?3dCdC/LRc4ioM37aA:jakLY
hV4lN;Jdl:bBhiYHTaMaYSX/AN9<X6nQ3UeVOLS3B4ACgeKf>O?MQV><dA?6hh<j
4`AEPF_o2I34`>Q?j<f0@k4D/WZGBiQJaonf?TeQG<C6nMXYWOXfXN0Jc5a/RU9N
Sai5cDLS57X;<VSn[UQVR]5/@FbbEF58=6K^ABX7NKNAAO_3L8>;ci?9=oP=o;ne
2d=JSe`QJEEFg>O;KnKWajTCMkOUMjBXdZb^ICFNW;dhf1IDUT0>Jbm[a:F;i2ZN
_hc;FR6e1J>56oGi=ijH]SL0Tm99?dJK5NE=FJLHgg5/^Rl3[=G>UaijEQij@moZ
nf;jeWUM1=FFlW9XN^c;NcJmRDOm?S5C[f@j26`]F2RRl:6b8EF?VI^ilg5NE2WW
JOLj^57FWadSoGalLaSf`o/k9;[kkYM>2kfJA53SeOWUOLolBW9V@WFI`O[;E/[R
80;AT_oi6^a37MEQg/Vd^7cUNcO9Q2FA7UM;?;F;_M4_0mA>Wf>2jcM0i;iY2Q_C
^;cQO<7OWQ5WDCG;1k4iD=DY31Fe_C5BKj^ZH?FSNdTH@knH;:97DLkUc^ibj@<U
lIC]:o7:8_:`?>^/NcRNe?ib]k8[X`jK8YX9YmP3[U=BT2X7n;K/;cm^FWH=Hl/K
jQRRdI/:PlL@V=MiYNe:lCoQNL;5JUH/0bTA2M@=UW1OE:Y8HAfo53OWWDV[IbO_
XF;kQPOd7ek4ol4?n]n0ga?j7c872086m/BPg<6NK/Co1HLV[ll:IFiTLgAbIF5]
2VE^I6mRJPXe>B0`86mRJPXf>C0h2VE^I6mRJPXf<20`86mRJPXa=34`2VE^I6mR
JPXf<B0`86mRJPXe>C0b2VE^I6mRJPXf<R0`86mRJPXe=30:IFiTKf9Z2S4P<21_
HVX:?3`P;e1bKfAeHfEb82Q]HF=?Db1FIG9cJFm^834`;S4e;SLPG2Q2MFU/I20a
>DPa<c8cG2TPDGEQLWAj8514AT=_KWAUN7@Y82m3LVEQM6U_KTAQM6D::4@j<S0b
<C0i<34a=3<d=3EJ<30W<30W:B0_CFmTA65dIB0XA3Xb<38a<3T`<C4d<c@d=EX`
<2L`<2LY83hn2VE^I6mRJPYhLVEV2S0P=S<:<30`<30`<30`<20f=CDc=B1V80X`
<30`<3Hg<c<i830`<30`86hP2S0`<30`<34b>34P<30`<30PKR0:<30`<30`<CDb
=20`<30`<21^80X`<30`<30`<38b830`<30`86hP2S0`<30`<34b=S4P<30`<30P
KR0:<30`<30`<C<h=20`<30`<21^80X`<30`<30`<30`830`<30`86hP2S0`<30`
<CTf>CHP<30`<30PKR0:<30`<30`<30`<20`<30`<21^80X`<30`<38h<CHe830`
<30`86hP2S0`<30`<cHa=38P<30`<30PKR0:<30`<30d=38e<B0`<30`<21^80X`
<30`<3Da>CDa830`<30`86hP2S0`<30`<30`<30P<30`<30PKR0:<30`<30e>C@e
=R0`<30`<21^80X`<30`<30a=SDf830`<30`86hP2S0`<30`<34f<3HP<30`<30P
KR0:<30`<30`<S4d>20`<30`<21^80X`<30`<30b<cPa830`<30`86hP2S0`<30`
<CTf=c@P<30`<30PKR0:<30`<30b<38c<R0`<30`<21^80X`<30`<34i>C4c830`
<30`86hP2S0`<30`<S0b<C8P<30`<30PKR0:<30`<30b<3@f<b0`<30`<21^80X`
<30`<38h<3Pb830`<30`86hP2S0`<30`<SPa<3<P<30`<30PKR0:<30`<30b>34b
=20`<30`<21^80X`<30`<38h<C@e830`<30`86hP2S0`<30`<SPg<cDP<30`<30P
KR0:<30`<30b>3@a<b0`<30`<21^80X`<30`<38h=c4e830`<30`86hP2S0`<30`
<SPi=SHP<30`<30PKR0:<30`<30c=S0e>B0`<30`<21^80X`<30`<3<f<3P`830`
<30`86hP2S0`<30`<cHa<34P<30`<30PKR0:<30`<30c=S4b<R0`<30`<21^80X`
<30`<3<f<c4g830`<30`86hP2S0`<30`<cHe=3TP<30`<30PKR0:<30`<30d=34f
>20`<30`<21^80X`<30`<3@d<CPi830`<30`86hP2S0`<30`=3@b<C0P<30`<30P
KR0:<30`<30d=38c<B0`<30`<21^80X`<30`<3@d=38b830`<30`86hP2S0`<30`
=3@f=C0P<30`<30PKR0:<30`<30e<CPf>20`<30`<21^80X`<30`<3Da>3Pi830`
<30`86hP2S0`<30`=C4i<C0P<30`<30PKR0:<30`<30e<CTc<B0`<30`<21^80X`
<30`<3Db<C4i830`<30`86hP2S0`<30`=C8c=3PP<30`<30PKR0:<30`<30e>C<g
<b0`<30`<21^80X`<30`<3Di<cTd830`<30`86hP2S0`<30`=CTd<CDP<30`<30P
KR0:<30`<30e>C@c=R0`<30`<21^80X`<30`<3Di>CTc830`<30`86hP2S0`<30`
=CTf=c@P<30`<30PKR0:<30`<30e>CTg<b0`<30`<21^80X`<30`<3H`<S8d830`
<30`86hP2S0`<30`=SLb=CHP<30`<30PKR0:<30`<30f=c8g=b0`<30`<21^80X`
<30`<3Hg<STh830`<30`86hP2S0`<30`=SLc<CTP<30`<30PKR0:M79QJFaULPXl
?20_DfUjIB0f<b0_DVm_M20a=b0`858P;dU^IVlP<B0`858P;dU485/P?3MV=69R
HC4c=C8g=cUTHC@a>CURHCHf=6Ha=3H`>C9S?PXl=fHdHV9Q<C<e<SLg>FAQ=34i
>F9Q=SHdIS4d=S0i<V<n85dP?Sh:LgAQLWAhLVEV2SHg=C0e2RDUADm62P\>"], "Graphics",
  ImageSize->{402, 85},
  ImageMargins->0,
  ImageRegion->{{0., 1.}, {0., 1.}},ExpressionUUID->
  "6ca70610-0c53-4add-b6ee-93968eda2683"],
 "\n\nbarE0[{k,0,0,...,0}] with p occurrences of 0 represents  ",
 Cell[GraphicsData["PDF", "\<\
9E14ARda;S<:9LCUl^G[Yo>Pd<C62S@P<21_HVX:?3`P;daUKVMdJ20e830PDR0_
AVU/M6Eb82m6K65dIDAUHfmTIB0n?PYcM79UHFd:N06]U=U^fcX@Q^om54B_6ZBE
Qc/9=0ETAMhgfK:U60D:Fo4ZNI7TN<WCUgHLW8?fm2;0PB1`Wfonh@aCi:4DPOT`
IHPAU4eAP3H8;:XE>YXeJXW[n[Fe62J8H@^45RQJGaOFR0Y;Je`0U:3neMjocgc5
@:U5>45O2I7Bk:BGTbDOJD/;lVKleRE:FYQX92Rg:5H5Ohf:oQTSS?`In^cN8Gn5
G?l32>>HY>[ZiZe;=;6XTPI1;DGX3D5^2?PhhSmDJ64Y;WiC@Fn87ilocP0;Z8VD
7aGnY540Bm9g67X;6K_1hRlOP1GnMRdDPbFhnXga;^PS<K/Qo[`FR[TUV24X2i_D
NU?1KbYfoh/80QIQo2lRO]cm`kQD14EnES0iJR8?H=8_N^]MnYMR^Djo3K3DDVQZ
bTL9HVA8D9Qa8QVQTV89S78Q]@89Y^F4:lJd5U`[SBFC@/7U314P5@1Ag>BV0:hd
idY@8XE@DV69>@=fVJDL<jX84lHlX`BK]51:Vb5FI[=R1V5nX9a:SXEF0P`=0iN2
Ld`D0BU<49P6d42EY/@LIR0=C75@c6bRE1_K5aXUE9QMQ13=53H908YcC@fED:?F
B3CB5A4466I<6_76FFZlUER1aYYX[A@V78c_@0AFi_5Pb]PE]l[fgb_kFc;NCdo;
?LXGHoac</jWPSelFUC_/jDcf[efB9<5fdFm>?KMBF>gjl`O?WfgKM]aZ/]X<Wa/
m_>fGJkC`E2@@n[VhN=R_9S_NVhSfnK;5nLlgf3KENfh/eiGoNEX<EXf1W5S<9VY
X>e06=g?=bo5D[jIm4KS[UljMS[AU>oUj/A>SM4`VOGFbB8:4[jKW<K1l30SkN=i
Cb?AR[M^O@eA?US1c?7ZFgj6lS1XjDZm=>S<Gn4@EQ>iVAgjc`i/Ek<dCUZdI;Lk
7VaklJjibCJ7GS_[P8SmfRYdUXeQ^0iV`e<n2l;`?9P6Tf6Jk?eS/nPfhoV`G5U`
WTJ_bj[MMe=fm72CC?[kH;9=gNe^fL/j]CS>_MY:Eccm62H=anokhfUee2eiSF?[
ZNOFR]U;JE0L9KE1OiGD^chN=DFnjCjOUGmof8SEW;Z`FigJiDjMjk;S]M;iJYe5
MZW/NEUkkkY?Pb[>5ThgMT]?H/[BUgU?5UojaEfegMnO3RKGmYEmV?A`fJe<kfdK
encfJfckHJdES>eFZi[Ko]B^74iYmcAY7TMBMW]aDXjOLoM@:AEWHF/jFWX?3mn:
]jChOUL`cciLJ_3bm_l2N?2ZE@YUKVAcM79UHFd:IFiTKf9Z2SDP<21_HVX:>C@i
2VE^I6mRJPXb830PKf9Z2S`l82mDNG1U82m@HFMU82m@HG9UKW@P<b0`858P;e9U
LfmeLV=ULb0f830PDR0_@fm^M6E^M7<P=20`858P;deUI6UQ@Vmh85/`830P<C<d
83@bG@Xn?PYUKVA_HVX:=R0`86mRJPXl?20_D79_He=UM21K82m@A4HP;eAUN7@P
GB0_AVm^M20l?20_E7Ta83LP<21B82mDNC8P>20`858P;eAi<b0i830PDR0_E7Td
2S4`830PDR0_E7Te834a830PDR0_E5@a834b830PDR0n?R0n?PYUKVA_HVX:<b0`
86mRJPXl?20_E7U`IB0_D65WIG<P;deUI6UQ@Vmh85/`830P<C<d83@bGB0_@fme
KW@P<B0_BfUTLb1K838P<21B85dP?Sh:IFiTKf9Z2S4c830PKf9Z2S`l82mDNG1U
82m3HGAQK6mW82m@HFMULb0c830PDR0n?PYUKVA_HVX:<C8P<21_HVX:?3`P;eAi
L6DP;dI_KW@P;e=eHWAiL6DP;eAbMFEDNG1U82m2HG=UAVm^M20_FE9D@EUJ:d=_
MG9YIG8P;dI_KWA4IG=SLVU`M6mb2S4d830PDR0_AFiSKfAYKVLP;deQHe9_KF5^
AFiSKfAYKVLP;dIYLW=d@fQQLR0c<R0_C65cM4=XHG8P<C8b82mGJFAdJ7<PFb0f
<30:<20f<30P<20`830P<20`830P<20`83H`<20`830P<20f<30P=S0`83H`<20f
<30P=S0`83H`<20f<30P=S0`83H`<20f<30P=S0`2S0P<20f<30P=S0`83H`<20`
830P=S0`83H`<20f<30P=S0`83H`<20f<30P=S0`83H`<20f<30P=S0`83H`<20f
<30P=S0`83H`<0Xf<30P=S0`83H`<20f<30P=S0`83H`<20f<30P=S0`83H`<20f
<30P=S0`83H`<20`830P<20`83H`<20`83H`<20f<30P=S0`2SH`<20f<30P=S0`
83H`<20f<30P=S0`83H`<20f<30P=S0`83H`<20f<30P=S0`83H`<20f<30P=S0`
83H`<20f<30P=S0`83H`<0Xf<30P=S0`83H`<20f<30PGB0n?PYUKVA_HVX:<C@P
<21_HVX:?3`P;eAiL6DP;dI_KWA4IG=SLVU`M6mb82m6KfidCV5]IB0_FE9D@EUJ
:d=_MG9YIG8P;dI/HFMc83<b82m6Kfid@T9_N21K;CHe=B0]=30i834`=S<P<C0i
<5d:;dUdHFaYHd5^IfaU830P;d5cHfE^M20g=C@P;dAULf=UKW@P;C8d=R0_@f5`
B6EYIfQd83Dh=b0_DgAUKEHP=cHP;eQ8IFUWJ7@:=3Dg82mCM6E]B20g<20_CF5h
EfUTM6PP>38c82m6KfidAVU/IC8P<CDP<21B83hn2VE^I6mRJPXa=B0`86mRJPXl
?20_C6E^IgAX834f830PDR0_C6E^IgAX<B0c<3Pi=R0_AVU/M6Eb82m6K65dIDAU
HfmTIB0n?PYcM79UHFd:N06]W@Ml7?FeknNo^nYMF]GEJW]OJJEEMa4^L/OP036b
JCK5Q@k6;HAPQaQ/P`<92AP2G4;065h2a/Te]T`29:7M6h:i^C4h3d8J10SaiJD@
RSAngc<c^b];^NoV4ikmnFWn<k_jclcYioc?S:jjL^d5FYVfBK=[RiH^_gb5I_aK
hmFd_5_>^fCiiNJnhejf?ce_gEDLUgoZOGjd[;QliBG6[VJ[i=RJUAM_]7hoWl<G
;eYe`O;ccLne4KHmZcQPkZ/^]/5EUebe`MbgOhWOKkkh/_>/co?T_;ML/Wb3MGk]
=OJmUbjoi0;cnf]Thkgl/SEGVO]G;V:kio8[;k2n[hKH_deCo9bS_Z8EJIoClX`m
CB_F=9]VSg:obSS2McIhk7NLDc7U[jZad9S^Fi_=kLl_^_CXaclJ6BkLG?Ph7nAK
<g2Yk1CZO2Wo]Xmom?4?2cMW?c5nGljjGm<BfS37kIX]XHHeQcUhT/42KI:Fd_aJ
7Ml[C3c9UIfScMNVJ/W/TGa]nW7OdIiTXTElJNb_fBKlVUfKNob_3F/5W:lP`LEh
Iefc^V6@<lJe7MYjkFk]MWhn`[i?_d;Ck7MYCHkk=9nVlMGTP_eJoZ:QaiCjlY;m
j]RFoMZPn`1gKcoWk=KmVTYj_K=F3niAbmRa9CT@mc6b9kfcmmQ3/dlI2RcaK_M^
WgOnM^m/kj[UinmaQ8`]7eb`ODW:^dLkMFPe?dlKl^fI]/BE7Ej`I<TTiW78??`:
GmnnQ1T^]6IPJaa:SO:U_>@2kaikN=7@IhKfK1YdkITf^<CUlgUWkGUZdM2NY`IM
_RE;n5InmTZiH[UkliX;^>Kl>9lGV[>L>[AWVV^?]VCkMYWce:60KlnVkM]MfkT?
Jgnom]Bh0dXKOf2JM@1:<0NDV;EOKE[4I6`2?YLL2?P2?ZicbB3W;TX^>7EX5UOZ
Fm:Z>EkDEP2fJXS]^N3gh4Gf7Fc_0o_0G_1]`77]9@/_/1d4l_/c72lNdmVN1Th2
<Po7]3>1O4OfO`0^0G=1?bP5?S0Ob;UU>aWL3>CgYX9bH0>;`HV0JcUfU>d=@>IM
1^AgiAZN05_0nF0GN0N/0/?F]LUh:I3[TV^DJi7kT]nGJh[a_OOHWP;TnYi3@Tdm
eKABI?0Ym[gJ6A`C=AkocfhML:1CnLQn8IYO[9G`VfEJ^O5IQEJYEAVSJZe6LfZe
j5bmeZ0eJTfJBf_Fg5Z;i^4<?_@cX0FeT1KF8UYDRj4gRNcYTXaJ]CKD/Eg[d=9J
YmJUMF/mFZoFYoFSPY>e:NScP7J2=Pe=WZ7=e0JeFMY/joLWlHe=fR7]@oF`cFIk
`_heAiOSgK`OiW/;VP^>5RH;cbnl[nRfh/];;Rdm[NbDLVo5g<XYUK^[CZ/n/oYG
=L?>;mJNFJ_G]cFD=WjYZJmYa?F;i/<]QIilcf7?^migONoiOa=h=WQil8>@7ShL
6Hcl9?ZCF7<lWFQ>o2VY]cWKKVVg]MoO/B8mXo>D[Z^jUoE4XN8:oCK7R[ck<E05
H[L:DbPH::c45Q`2/UmiP8oco/8N8lS;b<kWAJmY1mTECSPB1mWJX;/SdMiADnF[
2_VZO2/Lf/PJ^f_TCOffP_8?ogAUOTb8H5=3mT_/Jo>F`X/0M1n6DaPQ/E=<F/e9
iNA=QmXkU3lL/GMgmDaFjCZg/YN[P6o24G]YHig3Deng_:kNhjQ[e6mX[;Mkj^ZG
eMNe/6^oY36/[RQ]K6QX;=E_3SLN_bOBMBjBNj7S1_Qn`T44aZ5EL0_L6iLPmeo1
]^4@Q[4I@YBV3Q[bR5gU:`ElE<UG5=]j^EYO^ZkFVAo`EO737nj^hV:in4iO5Coh
b;I7GNA_C@Kd[dOm;JgjkH7FMZmJ7OOiXkJW<EIAOE/`bI7eDFm;VeXGC2J3LWfo
?gJc`i6g4gT]hB[:^0YkZ[dS3eXH/oNZ0BFC>o<;e9JjR:/iWYmW^k`ak6Z9inFi
d/6H^k2f=6mjEbSJG>P/PT<_7W/33YHcFkdZi]jH/0PdL1<Eg4a5BWRMoiOYmDRd
7JVeJh_12[0>G0m^0k_0?_0/>0a:cYZNYkg9h:o09S__@/b?0C_eZ4FA=Pl/0J_1
A[0=g04N0PO02n08:3U;Z7l0iLa7cQYO4jLdJdR8kcZ0;QL<;3VXEA/V@9Q@bSMa
cG:m_@cVP=?1B[0Ng01^1`n2al5ch1EPG>mK33h0][=4e6bec^[>M7EgUlg^]eEE
b[RZdVIK/FKCYSEGKMYdeA>__ok44kolYN=JoOd??m;oBeEmm:6Zo6BI>TmeZbie
WWjGoR;o_`7?U0=aoSR_43/bMaPQKcJ4^aT:id?QO:QMaEEk=LMO^;MRMXF[aSdf
b3dfb3dNh?LDmnoQ=k`RG5V6Qdb6EiUL5hd`=:A:[Bl[bo=4o5hE:jT]ZJVkMdUk
=3[jL3CJ_VBGXl=V2kPKPTF;k?I0bbO?^Z=1oTGMmYOA?:GMaoGn5YWXe5hmb7GU
HcHM2H>7aO2`><?3HWQH30n;hF4a?2b6QlG`/1PN5/?3HWQH30la^_3@bodV^OXT
=bOS5>>D=Nk>LUFC>mI<[[ZiU393]LC>Q3BkIG5RS0cna^1_3?k6h6l<o/KPK`cn
a^1_3?k6h6l<o/Hbo8g1giS1Gh=<9jRNGZfk:ac`iaO`gm8PBh5DOXGbIIBY]P1j
Zn;^cZOLkUjem7?;CePCb2l;]@EKbV^VOOnlGFoXgcjmkF[ePR?RlhE]QOJFQTC[
m>lf=gNYfEnoJ4]G/[1VIW8Pj:/IV7Oh[Qo[1coC]RkAVPcK:n`;?@5^Ua_MMn`=
nhO@7<TKaYDd8R=@_=S`AHfJkH[Y;[BV4HXg@_56:=h8aA^QN2<DKhCRSE2l4HXg
@_56kAg`4BPkJiSY6kEDEGGo<7YRSS2[:H>OeO2c>/??JVJ_I_IZIZmVmVYV[fKf
JVJ_I_IZIZmVmV[8JEX5>6Q8[VRVN83>;1ocQHmhGM7>9;LG<?RHckL[<]b[P7/E
L:l2kUG0_@ZhE`7g:^1N1Mb[P7/EL:lR`kd:^5MQJVN;4/]Zf]=dGFNj1bi6n=oM
eM_C>j1<WVHoik]ffm[=7cjclhl9CmG?cecomIE;GLWCC_7FW[A/gAVW?EKG7?[E
e[]N>/nfao_@iaimHng/U/R:[AL_^KXZcihgOG:agE6jJ_hi6eH5GE<gOWokjZd@
e:K]ADN>iYDbj]=^>hSScnNoF:0>kQ4724E:X8Q2b/F=5K?]H>/emPm04j5IU;dX
>Y3TTfka:V9nVh1h5l<2f8F>n6:Q8fO4C</ik9bSb;07<[N?FNALXU7RYc[HY/E6
E1DYbaYd8nmCUA37l0oeMAh52K4IQRMb8^[U:Z5Z;A]R6mJgZ8YfOb1bUMkJf>c>
/j]MiMDEnAD>ah[bZ/jjQPYW/leNF>1bWaJHQUEA;mYfSBkE>cfaX6ng]fEF=5VH
Io]9HkU=ZDZKZfjd<=1BEeAA60/fkOJ4PkPa1>;Kn1fKhbRAe?_k]@BgF`/BG7d;
Emn2ea4J6S9JRhcFIVBd5QV]ADI[TM5JI;@F6Je5AV^AdEYT]1HI[DE6J`fKD`^M
h0^DKV5VdimQLATW/i9J91@^<RTLP<8a:7b@[L;`>Q:R?@fJ7Nda_A2Na[@meDQ_
=M9KSOAF8kgEB6ledU^=m5HS_ME8KcGB:l[2KKc5h0=Pn1K;ZSRb0VX:<6I8STQh
T0TMe9HIUgLnnXj^_k3k]o7VTYnOLOf3mfaHnYgZU/IHYoZh_CgMYTnfUcODooUk
Cgiha_BVf<9_G__i1iHV9jTonMbAB<R<[lC7fdL<7amDOO^e49@F[a>23Pe@^l6P
]^GS=B<bGLa]BoJn3U`?KP>k`3k`;3P<;1n_hN=A2=?7il<[LJ26Sln7EoW`:QmN
iL>[O7RE3jobhEDn_<Z7EoW`B]c_<:jl@M<<>X^EZ3Jh9YabLHD^[[JJLCS;]E[Q
FZg9=ANl`W_2]@Y6a6aXR70N7YZl//<[>kbb`b/k_;;3:c^l//<[>kbb`b/k_;;R
U[LHO01/aUDEJAEL5M[T]>`<K8YTo490@P?=h9Ih49^jnH/[UUemkOW;[jg[nM99
mkann<5WoZS>EYkU0n]>B]gcS=YbmCNn^^ic>knjLoK/Xho/NeOeZcaeV[Zk>C;=
YXYJm6=@TU]hjMQAng_XQUlknJ1h@88m^JLJ:507=NYBVAPXIad/Li4WI<W;T<D>
DNDGGA2S4[?KgQ52cFf6CNQE_T`8LH;H1>k1[HPJKF/;bf^ZiSS[kGJeCGOHP`6o
CjUR`PCKemf^hQ9W@gUUNF55/B>AJ_D7Rh/MBi]K6UgndXQ?[]g>]KmQelehDT^Y
RoM[kL8kd<kE]g;e[DPKbI]`YXO1K;0H[03[`?GP=[0;k0??P/?0T[IBY0fSBc`Q
dKSf:KfH:EGic2CjD0fI8UcI<9;HZTD<FFcUZS<B664/]]JG6RHIc7a3SWITiC8^
38RK36R1UKGSi3;nodT^6i1cTD^iT[lWXCESY;FV3HMX6OZ2<IiC[MUbjFEK]Uil
dMKRjeJ/_>jjUB^oj5]nkRnolo1_UUe``LFooMMooLg5J^S2;ffjL=GVJmGAlki`
kOW;[[U6gmQnjkWON>kiFbkjFW_/Gbijh=1o?;SRGo22;eSaBh<FE=ADa<HdV]aY
a2H@`IPfhAn?H2C643TahiMBPa]R/Da^7B11/fC8P`aiT24?<^A1QSc8T0LIlR13
7VC8P`aiT25?AXHlb937T27a2:G<VK<[5L:o2Y=oN5QRMK4[OTIfAW8]M/e_G4/5
W7AV;8`C2n?4`SRa<4h/S1<;hlC2>;4`CRb<4`_Sa<8hcF]hRl47`?066CDd4Pc=
24cadcgE=DIPFV/`dSjoih^HTio_n_7knSOeGi`eMOg9KOLlTgOMR^DK_W3NlTff
<fL=o_4knojP?j>?j0oY:i_3dnbf8SNeT]Ln;`KWSU/=^c:XkG0/MYa=GJ<F2e8?
R`X@IJ9][IiKJ^lXTZ30R:/R:Q=<SLTW8kKGTn60Ymc_6GWCTGoVdT:7gND:Ug/2
hJA]Xoi8KJbY9EQLXMHXNcbMSSY/jY:b4[oK5G=:_;A2KG6//:o2W;VX/NCbI]=X
RiY@9lRh?L=27KngbkjiaNM[6KWFho=iaXa]SI50<4aD4EHWQaV5@/6@f=0Ig>]Y
fG/]h5k[SG^]e`Z/NleXAKfZZbMQaWj[K0iP_f8de1H>]5B4V^d^An7BXF87mmcE
d188]mTfZY>hEkNoY4boeNJ8YS]R3Y^n`eHOK6V:eG:_agARUeNXX=ZdMTFVf/79
9JRCn2nC0HEN8j3_dD;8KPSI3B6k8F@gQ>b6T=d@/Q]2MT?8KPSI3A50Q12I407m
m3`/O0PFQTP;Q7e9;L@]LKRH^YGl]k:59_a_4ojg2OoKQ?m]`_lfhGnKl;m=n=lV
o6lCo[N9K:69K:69bKUB[[;V=BUF=fTec3_<KBB]TMdjec25/LbW?^/H<FOF2QJ;
5QE[I@=;;;mD9`OZA:f/0e4i43GeC4Yj7PB0:=VbS_PhAWQc8SLg>RXaXEQN?i0X
]mdX[mPCIWP[_Z_NZWYTlmn8[f1LAZafZS]N^OV[Dc/BbiBk=e:YKZSZRHJkm?M?
C:BVWkELMbaN?Z<m<DooJ5Xl?ZG6Y]VZOI6HaadIBKF`mLC2WZ=7?F4IAEZP>XKP
=?Rl1ShGTYbWED0RM0Md4H/A9ZZAg1F^_<_PHf1I`3:hDPIGb^1:6E`YPb]UL:D<
[YC1UC:hDPIGbXbXb<4f31NXQI_Fe<5Le=Q<JnYP;PMc>IS;`E`>iW8`Uh>i7<cU
H2h7LcVH2l9G4/<N6RK2cLh9ULe<Y2_;>km`aSn6MmEbX=YT5KToeT9H9LhB?H=1
OTJEaTQ>d0QkVT0UHg6LcLH92kAR@n]2IZBKD=fI@HeQl2SYEEWA/6T3C3mUI=eO
nNDCMmijh>fG_kc]leMmn88n;A18W^[c;D`6oNYWooW;`ITG[eijB/N6BgNLLnUU
Ienmm>`Uigabe:QUK?740Z47kSiiGCQbdlEWg=KNg2QfhJAS_gFLhWPJcEaa48W<
Yi0;Ub@FZD<Gjm35>WBa3Uf/@aO[d<DjM;4>GJa35n_@aKZ<7jW3SmC1RW7AF4kZ
fhAbKF=8VI=j<el^O@gi:<;==DY@8cUn7h>iH0R/0Q_0E[0Ck0Kk`O?PEO0fn118
SUn4>9Xn/Pefe8QObT>]Je3[6U=JnQS<1D=P5MP0]X:MH3OH3ih7[`:AURScD8D`
8nQ6o5/SoZdAomJ8Of_4_cGRga[aKhgh]dKlFb?n[M6TcE/<?P1S/ifjK_4/9>U]
U2[=hYZTjUJaDY`PIC2=GO]maD5oZ<GQSLe`5SQZKUWnf>4SNbM]V>@jfnU9Y:JM
m_3IOm=oX6KoKLHfafIGGK3_g8M:D[jcVb/FW:>?o^8GnZS?Echce];B6ng]DVNY
BUFVc_LRZTS^^LM676_Aee8]ZNJ;]^HSej:]@DJB_A_JnToW<:9QH^DTmiM/AL@o
b;H]Ze/]8Q0]H`C2:`NlH`jDbH6b<HHb5i1HUS<GHE8Xi7bV4]XiUiLmZ@XHW2n2
leJe]Ho1G304EX4=H2_H2GJ3oN1il2X@cYLbEbWnBRXj]H`U<cOc3Xic[9iS4SbH
^B=9A@]LU0Z<e=6Z;:>LENS9m[A61EaDfAmFjkdW]7c`iU^SZHkJNeY3XLBDj/XY
[J58hYkG?e;AcgiV`B/?>LoIHKNom/NSAfafDNA8Rgf;=aX:j4oZokGUMh]?VT<a
eOC_VZ<OGTiEBjGjh/082bLSn4JO<H8?A_AVnUg3Pg3]KEbkE5kCK>_HmU_K4k8l
ZQ@>E8iQRFGoLVZMZe4N`1R:2Jbd:6ob_M7DjTHD`:[LmC6H2hK0:[01K0Dk`Fj`
7c`?GPE_P`n1n6:YiVClWaSGQ4@=_IR/>N1d/1:/1cN0fl63h77`77P5o1kl3AQA
PmRj>V2k@VC>oYL3e1U]o0`b=YL_c<ZAFHOY`LMfVSHiad]Idi0dTN=C5B/jIUka
ga`ICPE3RHGCYReX3HEKkI?l0O6SXnnYO7L`h6X>1UgjacJWn=FP;f>`@h5Hi;f^
J7;QcOZSgCgae_W32n;]/`;j[?/F9V?m8l6``O/clK=W`_/nUGL@RdWm`>1h6kb?
6R<g_3L[SWe`Y];@B<M[IYE<9;X?FXKHA]Uf/gFcWIBE0:_ZWV=hPHQ4PNT18aSJ
=2LAPVFD[i`Y99F@eIl6SYZUnPHVmIZRh8FOgXb1mb8:GTC1RbQh4@D_X^155;b8
PQMAl28:GTC1RbQh4@G<0j9@aFa1iYO;SW2>7X=e2C>[?ckB/HeeYNKRdmmWU^g/
B3`Lm>/eoV0TiC_QQ1<C@Kmm[Cl@l<MKAWn]2Y^3G[O;7fcF?mcQ2`I2XD38JcNl
JRbRjkQQhE;C_7@h[ZO3jGU^OAKnMO3H[afg>WjTCE:k3[8<VTnh;gUC5=k8TYih
5@Doc=c>i82@[A9k8]b@iCiZdn:?^o77gOSSK_aa=ojh6goLSCo^aQmghhnklLOM
n>?^S3o^aQmghg?<VJITnCW1jPJ5Wl4a:YiKIi4e?dGT:@bF]Ck5mHP=Ao?4DbMP
Y2R@hJTC<3818a<`<P4S4c0b0B<C<3818a<`<P4S4c0b0B=53JDBN@01/Zad6R^M
c_SW=?>UVBo=O6WVBc=OV_WBc9MV_SCcYIT_KEQY4K@nVDMF^_Z`27eHQ3h/@QlF
X@n;d8M5j<<Rm64An[08OER4_Xaok/<omaWn>MAmG>2ED5FTP6:]_IHo[SNL]:WS
ak]_nodO][RK@VY?Dj<_GUIJgOn;boFoj?_Dc8l7]ld_3SBW??ihEgeQGVSkT^lN
O^o7oA^oOMC[2cOkO:5Vo@l=[]YROk]J[6[h_l;SJJ[_^f1[AfAJCO79RoGAegj[
ohDXFmIS=MISkm=VZbkCHd]9jb1;k?V6[Y/nEcALXUfYm8Z74Qeg/1GK:GICLXL^
j1Dd_]M^O4l/_dSL=;K2hD6fGFcWI^EVPQeX4[TQBlYV<@Ti05^c1e[U@>^H0cWC
HKW_G;WI>S15OVF:JE`2g?2/LLIUXV7aLZEbAaUcd2UG3RCT5V_F0fJ2@B`h0KL/
1U]5_i`Q]iV75B_cUXg?7[5n`lb]n0fOFSmcLW]lc_lNjjmOGYCXFM2ZgQS/kfPM
NZhe68[g=5A>BLI?O>TcbJii7KY_QcLDlnCL]bLFmN[gZc?m950LmHeLWDVUe;f6
COl1O2j7cgi][MAKc7EgQ=iH1JTG6]F?8F^S7<17IPVOFfnbOZE@_U5X1U9BD3K3
Y8bU[^N8VK>Ha8A@1T7Xb[5FC39TDKh<?J[/]be<91J>OS<E32LGo^Hg2m[2hEKK
>CRiePFofN6>bXfaQ8Z130F2`IQWi6ZAgd_8=fkU_U9B[iAJZ4Km/l[`B>fETQk9
H/l1lTF96_g/nOU>V4mRS6><aO3WjX^F?>E^g9:Wg85LIEcRQlb=RadC>e/5Y3JN
a7dHUR>9iDQR>I9HSRBF8hWUB68iTUR>99HSRNE8HSVB6L^Aa7;`fk96WTWMLR@b
RdM]R[DV:CSF]bS/QV`T@;CYnYlF90>AEU][:QQ8c]ol`eO?O_Rd@9dkf>0_M3Sb
ln^nN>Kfcc^Z<`@LgOcV_bMJJd8MOiPMZ:T^KPhFngYM9ioaSDN5[W>A5j7[G3G?
]0/B0`bCKN6P/MdBRHne2[8nU[4:@W>a2UiBDiml:e<mRJ3L4M>jmc>H1iJ0eF0S
f0K^00n10n05L0Bl0ch2TXOifKHIEI=>XQ8I4G=b[_Wo_EFa0_XL1bOHS:TRbe==
FOjOXPjc@D1^[41[<4h_@QD0HRk<06nHUOg<Yf8da63diXa5YXIbG1b13E5E[14J
jR4E5k4ZRX9QCDHoJ<D9YeBKRQBX>lEPC=HOIPDaiIdfkLAh`:lFChj;aOQVJEe7
TT@PhPnVYYC[eiangonZ7^3cIEigAM6:b0UOV7<YYR?Zc@DKgRRVHkFjWOUmXD34
Yfn_OT9o/RDB29DgUWmog]ZeaJ^@QgkThC;T8J[MJ^Z=j1VU2[@ZaRdj^DDWAb;6
T@:>a;<LJAKb=Xla9Q<2QQ;iAXW90<<PiM8d<mVFY4;FXb@IT0P]36XhBHA]E8YE
QSZhUDASoblChk>odA:WU^TOfIH:1Q<WGW?=O<V>e8n`>JdWk[HieJd;TQc@7`m4
9UXKdH]Bj?0dM9R^OK9OVh7mT2GU6Ea:;iOBbePlA;LLih9;34mHaY4bXcSJ[IDI
/^]V1JC449iN_QGWFl=JR30SKQ`CGIZIYIi3J4>I:V^:;FW=7G3:=iaSZ6MiBJZ1
D[id6PXX3U/^B2SXI5AVS38E9;Oe;KV<c?N5aT9OLGebDg9I6DUF=@=:^/@<8KDT
=2?FZ/A/WXVDH9GT6mT?JS;67l]UFoE:NDOKoEiO[;Nb^GhjeBKmmi?RjCV9fVL[
T/Uh/_b5JU?8gbH@WUkW[^b=nkgg]gFDZOM/E`Jm0EoH?G:U>d[872F5?G?djCQC
fDhH^En4ff3MUmeQGl0KQ6NnHnlk]/6cbM[kYRfCbZ4XJLjFVAhSSabV4n:@hA[I
Vl@kWMcfe2`g9SS62L8m`M`TQCg9<@`LjcX=JKO:^KWZKJolBZo9dD:^Qf8XEf:3
2ATO8nXPJnERR7ZeiPV6B?;_CS4i6BjIZi;I0:FcgNSbZeOINT8f?S5mS5:;>nOg
]2GVOHbRa2KG=9hf^K<ojSbk;MBX?Xc<jNV8cob_mV0PdEoZj^RXMhfnI`DThZ6Y
9oQ/]HVA>nee0B=:RGY7Z]ae9Fgf[g<[=Vgn/Elk[R>7TIjhciXJE65FGb^X_TX;
2ZjcWl4l/0B/1Q_1=W07N0PL02n08d3F/ZPf@B=92_>imga/TGBd<E4?PmUP<EP1
eX7[`FeP5mP7WPF7PKD:FT^V8bdAYQo;mLA=20Ib2lBBL5W9@RT^_aBGGh[;;lGU
Un;bBg7iYKSlDUan:Bjo59M_;KZnaN038:NCP<9XPI3RHSENcfXNjV<`5`b1EF03
f0YfP]eP?gPN_0Y:97BXe3;e?TdICGKDSVRhLebW7o[S7oBGE=_A?j[fdMo^O_[Y
g@lmnKC]5?fXoTfe30oTE6OYmhjF:_FKgbQek7No<MO<KIcI[0TDhP5NU7bcQSSP
85F0O39?bNHTe]L>TLFmbh6?PLG5?;RH1aOch68NG<b3RgU`<@l^i/75?;RH1aOc
^72IA@9AlBZUj::HN8TV0Vaco/@Sf^4IXe2i6YidaBX9m[PPSj4hH^mT:E4:MfJI
CLY[4Yi8NJeAO8NdjDQe[NIhJcDfbcNml`l>gWgGgGOQGo6mmGhbm/fcQdSYeD]o
7_Wh[hljZ_GfZmJ^^F[TJUm@o6_0KbKcCccnn;3nTR7gn/N6g2NdG[FO:PUN@S[d
Y5XRmDFkZ@<YZ4OQb=B15=A;@KdDe4]1_ACDBd6m5=A;@KdDe4]1_IA1?NTF:c:l
RBbO51VnQ/H4HbCeaP?TkiI>O8[/GjYVoF8A?Ebl;4@KA/c:479^:MM0JWeS;9/X
VV]T8K19>T[YH?^DdK8h>/[>eQgkSODdDgiT`JBARi@TiM?G1K2XHE^ge=4UN`o4
RLJ<m1dA/YbMGlZdQZ=SUMUB?BW7ZaLNNEWeoNh]eJ_oaelKGFDGCOWLS>@g@YkC
:aZ3Wi_Amg;gPXN:jeZG]AfhoiTO?g3oSgm/Bj]Ioe/EZYGjC_e_nW_j8kKE3OFY
D<;]VCUSKW^CjhcTSL[nbcND@amih`fM9E4KoTeck<G?5F[CE;iDF_;5VJ>UdJbF
2^ln_IJ:VFXdO6BIHGFMc=Y2]9oPO5735hTeV97eVSkAF=lHSKF:`3V?eb?Oj16?
Ij[`2HI/n3R?VESV:/2R_ZKZVVX/Rf4^hm`WJ3KSg8fL>lEAHaDcXmcfhf>A/K4g
jA=A2R]RmKUHVd:<_He`G=g`dTdk]VoknN2Tm_PTOHlo66gcCIY4UQE@^njh_F_V
`QeOJ8[E_>3[8lBnXR>EKgmZl/8C]SQLn/DGW7o1RY4[/j7fUi/SO[lkd?Zecjii
`5/AKMIohPT7@W?c7BZ`Y0^KMO>aWcTj7LmX<fg8jR2@EH51kRBC`OI2Kl>KmN;=
N_5V_GRcG[aI;mj/5foFRcO[aI_eh/ejlFJm6FoFRcO[=KdIE94W37ZI]h:aiGDo
I@OP05LVVEVc=V3@OiK`gLiYYP?3=Tb`f25Q=h_]4]A>QlV6ci=2fcoMmRL6H;YF
KEc0M6j_a2cUUn2;Bo359OSR4Waa2Kjh15mLPRl^`ANGh8];l<DUU?9;:>FGI4[i
9K8>BJiZnY4^BNO59gOQTmTAhmc7H2hH0Z_01[0Ek0Bk`Gk`?7PEB0>N7ioEIEaO
R>][=@^N[NQAJjKPfLYl[LcGbWb]c=O:O:g<elYl[LcGbWb]c=M:`K>EPRN5<7`m
?FNHViCIPeBO:@Id6KVR^GiPEQPmI^n9EF8T6S2KE8e`Clg82dKR<G/I:dI=YBF1
feM_o^Iiigc]YAn<O[ogL`]]cOjTge4N3GJkbl]mWcmihneGG7G_8g/nOWW^U`>]
PHkN]j_KXh/CMK=?o=`i9bl[Mk[_oLXMQm`NMeeCal_5PLSlN6fjIl?b4hLZWOD?
OWWg_o]5YCEIHkP2FmFQ7J7bRZ34TLLhfaC4BN7khlIf^UeKQW=CIc50M3Ee1H=c
<TMnUAWLVaU/<PI43<aPJXk<:8^24U?8W2gFg9:ZBnN8a1Ji_VX[lLai/K18J]P<
aFDi/=V88l;6U19AB7f[5K@1<CZbn=G>]X?8X/KPC7MkCcOYT]55@M]H]aUOfgeE
EVRNBHm/EKkgKIkF@<1FK0^6kAN4Pj[45Pi7Ffc5nZo_=5HBAUlbEQ;^e7m];el@
2`DmUFYnR7:__ZoJZh:1f0;UT>PS/i@PM9i:7o0>j9aF]X?DHUR5=Ca2PY7I4b:F
5EiTE``Bk==S`KkdjU5UihIbg@_oLge/@Wo3Q=F0U90dII8dEfhANbCISG2[?Q<?
e:>nmJQ_?NYKSo[FXkkeZ6lmjU^?n]JS__FXKkeYjmiRl06@D5X:;fIjJlYF@QQR
9J2iG2NS;YUbI>hC`hO_HoFD:^B;DWA=e3H4[SWai^^jCnZ>cgRm?AQ:CRXolX]W
o^2XU_EC:L2>_WKI1O6YPmmnb]K[RAWUB^oXMoolicoo53jD7o^;h`O`8JZVVODC
/Nla[]71?C/H6`J[1i/c6b`6:l0jL3fh3N`2nl2ch31h2g`0[8jU4TUO/2C3i4?d
Xf1X<5S576bBE<Il_^4OkninQeoj2<R:BReGfDc74YDl8m>DIfaZ[IaCRP9B98Q`
1b;j^BQmPZA<:?MKPV440CTi<4_8L[JPdDYVeUAUgB[cK8k5aFbA[4S/WeRjK=E<
V^gm:Ik@BLL9ce>CHlWfBnT3G[0UeAZOY5PYSGNEjS/m`NKn6C6KPchT:B>40R<k
kJ/2U0nT2SIbbX;@QOUX1[bcXAo?`;]9J/5nKC9gFPhVLkNRl1;1miSMISg`[PON
mL2k7WSG0nmjh5d?_>^1Mcg`[PONmL2k7WSGTn5M3oAT`M7X=T]Y?AWNUL>klPc_
b/T4b/T4b/T4b/T4b/T4b/T4b/T4b/T4b/T4b/T4b_5BiO2^g>1M>EMI2nn:f:mU
GW53:F>dGl^]h5F9AUJ=RLoBLR0miX1K3[Q=WCELN/h^R^MeJeF6Ii<7[HX=2fV6
J7:jc6L9R2G]NK8`=4Wb;Z^6E>lJccnN?9A2:0DTJf0Ocn3c_eeDgm;ZKRcjdKUg
]bEROFYVWClL;_fb_JYVCWe3dI6W2^XJ5cQ[73];8a5__A[/SBEJMl38aMjZJ]OX
;[_;6`RgA=angdR3aeWMJ=/cNU9SIHgOoYKOea9^2K<f9gaO3=oG`oOYj/5Qn3>E
S7NHfdVbIH6bQonc`F:`0Z`3eh?K`2j`3c`;3X>g`0O0d]D<_i4Ln6?78lVf6<8D
DbN/h4aI6DPR0b`7V?ZKA0JBb40B6DPR0dUT88T<996193:@A0JBb40B6DPR0eBM
d=lTLhL<oIeZM3::oRHe]l4`nJb>lmIagWK[j31>>O?=]7D]iQYn[RXi8M^KD1PK
fh]UB4boR52o:D:i5J<bCYiCNA8EDhhh:RYO0lC3BUV09V7LTJQL>n5nQb@eaWO=
DYL/=6;PSJKCK<g;UBVXIea]YP<g/k:RSTl;N]GCRE30?a::Y9<eaKmm[kRf_BLN
7?47HRWmJGEV<QkejgoY2RJWaHiY8jfcf^U^o<0OSKNYDacE=X[W;>7k`oZCJSZ?
ZDE2PK1OGj@Wk7j_;b9EB[ELoiNFB=@KlOWmBU4A41Tk4AVk6QW[DQL>4e`h3AU[
8n:`I:`I6F]6aYZA/FIT[1TIJdK6VY6aIVB/6AU[A/JJTK5VI8`j^mW1fR`f6/4a
kK:@^1`NNcV3FBfD2V:G4KWkn9h4YXJo22=_hHblQI6g<?8FA]k2b5/HN@/SKf7T
;HblQI6g<?8FA]k2b5^HTh_:QlN/c?AT/l3oNIDa9R92nfBfeSeQ0MRB>ga69S?<
251^bC6gA9=_=5jKjgjbA6<^cn@F8c=[TIH1VYcaoQV;U3fPZ^`cF9bL[XNVae?c
_j9o]fX:b`B]Kdj>MDcgoNVC658b[nVN4a>9:IGj]hfeB^81]c[AeRmnaEQQ>DW]
mDKS;DJLL43oXO2NYgeh3XFeBeEaT:S5`NZJE4CZ:bE7=c<e6FLR15WW<Vf4^NIU
mY6A5aSZIEEGL[B;234SY[i91H`cXSoBM55PiQh5i1h59Z_k6<`5@f0Ef02fPYeP
=mP?WPN_P[O1Qd1<RgC:B;0V8db4VG>i2M[L16e^PSHg@I^KX<e=d>HVJ7<C];T9
f]`4KFib;SLiUm/DfG`6ML1f1Kj11PUI>I0f:2]fUQAMnGZk^Xe2Bg]n[OEl>Xjo
EjU[RYD:AD:n<WkJYTbNDU<m^UNmE9Xg9nBgUJ]PI?BVA4m3Xfg0DGfX[;hdj8^d
AY@cj6m=e7DdSnajEmWGa5YiI?gUT2LMKIPD/Tn7F/N>jVk76oZ]5=3:j:RG2P^]
=OCAZeYO]n>=Cb[dFmN]Tj<g7?^mh`KkmbQ0MJ]Ef78R0^U75aj:GALSET<mV]Sk
;nB=?@aVPlEP1EP7[PNgPEeP7gPF70IF?CZO35hNnc:kadGRiA7VO>HFhnREll68
6?>CffOecG;A9EU]VU1ejA0AjA0ATEiMg]ARb9mIJk4jDh]PIQ7<;8:IAC2c26HF
`L`RV5T4<h]PIQ7<U=I63<QK33h0lVaG6C6Le21U_Ef21j/WahfQP<]V2^e6k=b8
WA^aLb=fK/C>SMRi4C/gH^M6k=b8WI_YcGjm>7L//C`[XDI=^djZ]oEVYVD^RXmo
>]EjM=/8:Nb3_B/kkmakfN9[SaBNl_B:[conimLV[A^hm:ZCW_:h`jmoNlog>^K`
`>GMcL5l=EaM]FYXL6S;g9OVWkA[bcf?E5@F[;Wd]5AXlRWOOEBOg<;jX=n;D42f
@Mk@LEdNUjReZgD7lJ?ieU>>?6EWd1C2_<_PHf3EMNeHES^FeHiU]F=IkEQF>iKE
SVFeHeW]F5HkUUDNVL?Q`NTRk[/82mk0g6JI@k:73?oKXG38h;mda^JN5;2/@Th6
a[H_67K3F/0bI42N93J;im;380H3NNeU<0NL3UJ2mN06L3]h43`>WP>_04/6=6@0
`W3UHWR<m`E8lB@OcU]?;oHaV0^6`2Z`0F`5>l5^/1ll3eh5i]>;5HJkUo_W6A13
ZZB8KbjlRdFg6V@YJmRU8Z_E>UT22DL`6l9h[4AfkL/81VagkMScgNdg?_KHMoYf
GoR2:]Gon>cZ^m8eMHm7`Vf3]CF3jFQTIh_[a[eO__5kgkgYY^oI=/nN[onOiioA
SliO/<SE80^<3/g;Hoe>[TI/nC9/@2/f82Umkdj^VYE`/noMRKHkdGHWf^i4fieX
^a=]Mj;]C[CMRKHkdGK[fJDg6O`Ef;9mkmH:L8j7eQ9Sk/3HC4ZNP:]R_A2INhO1
Al3B]BXXGPG5Zj1h5AB_P^9ED;`:RUM1lBXXGPG5Z`b::mJUcJ3N0Ig9CZDo[`BG
DI9a6BG<El9l9LaG`W`Uc5O2O2G<9bo?:66n4^H[`FFDh38TEIEN<74IUWGiYo=k
m=n/KEVm/DKG^mBd/0KbM9MAkND1H5hoH?BlgaZVObPLMTFJfkL]^N]71fnM^K6W
aS/mi8WX?mmmA7m3NElml@kk<XO?dkiP>1CbM7cVe?eOoO[g@j7Ba^j8in@7E=fQ
@j[NN]ig25kORKh7dOM91m4kl`d>1hVSlY5>lN4BGO7T0oKHG=TIa[]WL^H4m9A:
QoATB[G5UeVCnLNOE[;l@PQ9hBTUZ6[dG6L]_eG5bPW8Q9JGG8oe@ERZh;UL]FCQ
KWPSEe]PI@QBm6[;f>hfi:T]8dm]l;l=o[O1ocKhg`Kofn1o6oa_Pom]l;l=o[LI
lTC;]aDEBSN`=6d@Q4leFPE/9Y?Z<dDHJBb`S7IPk6?1mU][ZjIlKoGgSjW:Oemi
onC^dc]STAMKG:dMbK1gI<oNKM_g?WKSSTMZFdiIL:XZNohUEC=_S[ZFQnIAdTo^
l0GYRWUjnik7Mmch?@8_/M/[h>=B^lC@0Nee/c=0WUO0Lg>5d]_XcSh9K9W=74G7
;VKQfYQ?OU7<gJMo;=Zl02UNRAWfIHS_PoRn3?5ie`Tk@f0Ef02fPYeP=mP?WPN_
0V<mF3[4P^HBR?6TP:TG64V/HlQW^5;U;?c^=mHZYk^5S>KlWjonWGiDnMoiVJY;
[JXH_L1fHlE3EfoIYnjkiNi[`/g^m_Z>;UE`i7EEODcKeaNnK_eGKQ:J:^d9234i
cd=DLKdTJLGT<LCMg4JiX@g5D5KR8JU;b4Z>?>O@`MR/8G7MQTo:AOT7jFnfBelY
ZeP4VU;KH[j9jJ<lP^dc^R@THXhb/`Bj:J@/dgPhgPNHi/<<<PTTg;WG2MW_S2ER
TM4[iNO3mlMJhm5kO_[FiANe1J^gMEaa[SXgUTR6mEdg1nU23?;3MQk?A@H7ooEK
jFi?]>6LBo/932:SMb=OFo@[75_/mf3hN]FEl/h31mXZMm:9WDPb<Z;1OoZ]?fIV
KlH5<YHF1;4hT]?;JYb7/gDJWU9jF8`EFh>jEVJNTfF[89/kH3fBDBAaXD@`iTZ]
9>56C22NAD<HaLEc2gd<J1M463F4TCOl0GV9adj`6n`7ch=GPD@clVPKG3ES2aNa
QH_H`TE/hB:fL15K^8P]G<@F;V8;5k65RmS2aJm>UoSBAFcQh/AbOgh[9TQ@3<S5
1=TV9FUi<<;3[[0lNSlVA/A;V:K7Z1_BSVC41eHoTfgnMK]fGOO51amDkLgn_WoK
M^GZcX3[L_OG?SoeJl/>oWETN>6]2ec^fj?Am:aZNn5mVjome[N^_OKndMJKeRKW
;dbfNe8EFaoH>6O6Adln=MXoJFj]<a28N[UcQ?MlbOGa6ofZkR3N8ImD@:A1XPFc
5RoNP>o0@lTKlPjIk`HCOb6iW_ALY_0E4UVc5V9`EUZiN1:3JWe3MREfL]H?F05o
S[4^2OQMHlYhEZ7?R?h:^DBKXEmYhcXT[I=LP2hY<iX`fc0]WTOPN@BNAn1i19i7
h7T4WTOPN@BNAn1i19i73>/_^H3ia;oHE^TF[0FIeTVc==SNdG^L1c0Fe[>>85>b
ZC8Oflkh1o=`im6J@Ic1CUO;_9/Gg_jME3XISNXOY7bao/255jclAV1:g9OB?hQ4
DX<kc;2][TJO?3SmREgjI9j=2A[9n[e[[mjn@UlV3m58N0LYN2>7He7N<_@gXZdL
iPM?mF1m9>Te^heTa?<GlUhY@k<2@]j0UZ=gSAbX<A</>hYDI92gQUnCKR7cBDja
l`6>b<XBHHfA`iQVZLH/J5/;A;cHS81Fc9HL]QE7YPe4@m>WA@i@KPX5DR<OAZ?a
^>[hDBc16f=2;XoSRH_kDT>;Hn6A<Qo]dYPZ_fdcKBV1>VVnN4MOJkoC^;NhmUGA
LZUeFdoXJF@ZUVkg<iP7UX3EH2?H1^h03h43h0E`14RL;To^VVDiNLN<IHnblYS;
B4fkKShMV2><i8VN2FBHZ;^iMkd99Fj<CYlJ2DjK7UDE;OknOm]jaHGXjiG^[giN
gkRl8aZeAH@F5oFg;AV:A3hI__I;Z6VKZ>T=^f`_l@b[d4>9hG;/A3NWZ4D7AIN<
R4SNoT0l1<nU[dcbnBZfQFcU_GgBhBUgR5TZiV]=`:[C^Z6I6iZiXITKV[VQVA^J
^J6I6iZiXITKV[TaY6Hj;7DcVB28EPmSDLfAm0PI/oOa8HnCV5GP?VK_HoHnI^mS
mSiVkf?f?VK_HoHnI^mSmSiVkl=<maUaM`LEh<WIN@N49di^`Y1Kjc79W=aJ:@MV
`OY6U`QbUfTh<XfT`dB>3/eYG34[Q/HX/aPZic:?8=9diOkM7:`ZI;hS`11cgPm@
[R[DlCfSE7Kfn9X>A::YQNfaaNUHi4UGRn851LVhZPQ7UmNDa<i=OdEM_CPAhY6Y
oi><AR;j:nYJoDRdgLc@9?R[ZaW]o5>i_kjUaNnODVbciGDW[mG?U`KX5Yl[DZX6
4EW5Fa4eaeChkm;Vbk]bb53P^_@VLAa5;HG_SZ`LSeE[/IZR>L@eQScTe9Xk7j>`
EN>DfAIhN7U7;:;VLdNCj1U:SF9iD>1Ja`kcZRET=MFFjc?NNO1kH]FCeAT7BLWc
ZC:8kj036o/RXiV<L]MQMQi;oec]8B?:n1AM8kg<8TI:NYDUYi6W6fEUF:XBI]`f
c2X1E/k`B>:UiQZOcnCccfAYeRTBA==nEZ@VbH59H`i<T`?CaQ`XU`?UHkbEIEmc
H[U0_[70o4Hi9cHO5iF5O`WOcE:AfM8[;FK34:kCJQ:KJXg<1Ni1_Se;RT[7>ALA
fZVZ:_?TkO4MA9T7jZFJH3IHV3lc3/^@N?^AcX7iYeM?SOT3ebHlPi=K5kQ2Dn;n
MWaA:3GX[9kM6HgNhJ^eaLjN??^<^_RULcJ_[ab81`<KXf5Kjhkc=Uf^;i=g1dIW
^=F^TaJLg]deNTCl4h^DK]]VKc@@Z0lUhe<7CYRbn`Vc9=D^_DARbjjU5S5ICIJg
`nES0DA2j8N5Lb:Y4R_b7GPX_HNI>4?RAZT]2POU6JiQJ:mYk@IG9A4aWniZ=7P[
Jl:i[VR[XcW7Fj^S>GO0FV7<7LREWB`;HlU7S[OM`]]^hJeL[:RE_;j2MjRJ`DPD
blJ>6H164KTX`DRDNhlBS4@9AZ848e62TBRF;TX`4RDHRAY>ZQakKKJYBC0RPHP/
PIVU98S3^1EIb0HS[0Zh[MNdS2TU6Q7SlL68mAAHiil8A^:Ye;9L=9:Jl_ZdH7`B
`LR:^`Q6P[?gmLAR12?2a92_[VH`4h]4O2eaEXZb/DRlAGR=_ei:[[[6_YMH9=/c
KOF;OXZjXWPeFFJ[aUM;gjQQ:HZXEaEA[bZRGUE4_JZ8NUDAmJXRhZ4RjUE5e:^:
Z5MI5Mlg6O`EB1E2>TcUWD9dG6Keo_nA>I]liJBm<7P>>1f/1>_13N1fl21h73`7
GP4CBX`RVYnna7Ql2E59lM3:TFd[kWcVfC_^N>K7]POeemiiFgm=1MmnFhGFo>Sf
fimii_JM?eA;3n__Zl[3QeF5oShGJ==VT?MMAmhGIEG_^X>/XnLChh/6TZoTl[hd
M4i3icAdCT?W=7A>@nLdM4i3icAdCT=WNAbE8>1=1Wl5@^LdO9=XA7[i95JG9k74
?lVS7MCMn4Bn8CKKIOHD9hWXi:4bJ=g?H1iH0UJ3SF0K^0<l10j05l0A8=VJWiTV
[>7Um=QZkL/M/4Y=i8jFHU^mOXIRBh79e6EccELF^nCbYNCDS=>]=8a=R6<a==j@
S7oj9JAV2i2D08j?:Hj[0i^:CAe4GQHH6E]5E^No7`j7D_ZLJ:acETg=[<iHU8;`
h0?W_:3:SfW?GKQgR^ZiLNmg]foOlnPaSDL^_L50e>/X5j?/[5dnNkKnoX_?j0]V
fajmLN]SNkI]gh=LW8ALg6cD0k[DelejToS^HF[^7L@Kg6h?e9T=5X<EH1fh7]`6
MX5mh5U`65QBTGToX;W:HTKLnG0nWkF2<^HegfhSlH]d@T]48llKDB1RchOlQ?TT
aeo[AD8iMUZ=7kT3e/=5>OkVEYGnomBni=E4AIVDle>lIZ>ENBC;TS2ecUZ8:^9V
PmahT1/?/IG^MB5=V744BAWkFSME9@F3X5FK75/P69MkS^biTGF46fmje;IVH>m5
cnS7E<FoWGgoK5O;kM5`al`JFD^8j[=CXFQH?KOeTLNfKGe/klPSj^KI2oAWOZXZ
I/mNG^^T[mSkbIn@WJ2GMBF9AoUK3hk;l>49k@_BH5=Ra:?RVJV0`CdSRdKOIN^B
=i/JLKbe`YiSeWnWWF>Lj_6::>AZ9Xcb68XXEM[@LG7[ge4Nha4_Xn^m`>I@9dX^
>WYU91Y;?3:h_3dBoIf[nIbO[UmbJJn_oY;4BMmI_B<CeMXfBo9EjgahoEEcnd?m
DboK8?NmmmPkSW[^NiZ]ff`PUUh[JNPE=bdmLaVk9fHo1Bd<[DVQ=BVd9XGFY=2J
55ZC@V]BJ4d:[DVQ=BVdAQjC<6aY2U/Z3eUT/ST>_T^hlc6`[>@ogVlUEU:2CgVf
HVcG^mG`U^>6mMaSkT2OQ3QmH`;L0CT`80O4KMR]/_`0]nl`emHMn4T7O]:1WgCP
9aghB@MndX6OM>0W7OQ91gkB`MZjPkEe7QbD6iJfCgUQRkB3m76Y[>6He_DOkhnf
o:kILbR4Jn6ZN<fJ;0^5D35iFaYMDGd<iX8Q/0Y/05_1C[0Kk0O?PeO1fn138<]2
TTcSXLcHc^aM/V:k9?<UVBo9O4WVBc9OT_VBc9MT_RCc9IU?g1EAVaA8dV?JX:g<
Tn2MXQloSg_APQ@8cOIo<Om6PG2_;aA[Z2b;ggoNQI]FG]?kTl<_OgoQ_HjBPAJo
ca]XBGZLgA/nLoJJMCljm=AoOZooYP/3jB[Jn?LV`ggnZYkYRfO?VO;U6kkdeD@T
WEkKWNX<E7LTCYef@XlSkhHM=maGfeQOgh6<3k5NO:i36Zjn;gldQ;OR4Y>;JcBk
U2FW4^;6f<ZC]=;bE<Rf?J_W4ahY]1COl;4Ba^NoU_6chUoUZDo3Ugh:K^LcZmUH
HaZM/?QEXf0Z;n2gJ4_IbZbb/Qa7hVAV_i<cCj_c9`GFMkC6hoY5WeeiQ]kB7>VH
O>kM/mKnBlAImG0lg?GI:d:AY=mn_YlJUKkgoUDGA]fnS_Y8L<7l`;;c?NXTn=;b
HWLRUUkbkm1`;WniHPeoBJE3nn@P?o;aJ^99NOc=X:KDV:VYXXoR2hFJ1FcUTK1j
@d]UAB:gGYk[okIBcYb:F^h^Ml1jBHE1J/?XFPg?QTVUU6EBnYmn9JiYB/`le/iU
bf:9dbSVnjgG98]8I?bE]CZFYC@<6I>RI4[LHcmFUebhiY9_K8/4`_6OQce]7Jaa
D3EM]^g41ajX7Da7H[L7G>Z:;ebeOIFjfaL81ggCAToaQZB8<SRomm77e0lU_VU^
ab?1PmRaeagg`X>`m3A;1k0DU:@Ab5cc964cnf:;/Lk5F>MR[7<ae[THjeb<MBk6
>QMSWH^ac/EHif;:nlFDmgVcXAP]/gfIEn;A5e^><IAGg76hV62jBAK8cFZHTfSF
BCC[99Ye4/djRFJMA;=>XUTWdJbCJ=I9=>^T6^HTIg@JiTKRI1LE<MjF[[VHEoZ=
WLI8dTbC`67^a/DhV/eU[7FYW31<L;QS:aCSEjWTK3`_JGQFFOn]0Rg08h57[[8[
aK:R/IDS>F0mDWgG30ZJZZ4oW9hIDPkUVk:`9mb_^Z?ASQWEn[k6SU@ReFPgHU1?
Q7kdSKHKN9^RAeHPAR>m?VnO`KMSkl6gUn7K98DkT7iVN@n6m3?;:T>YFG6<@N=H
Q/HaJ1b3aS5X78?6<FPLPlHaJ1b3aS5X78?6<FPLPlJdl67BYCnU7A[;TgUV5D52
[AYC9VZ@RAYTXPJIZ44VJY296VBR1YVX@BIZT8TJI:86VJQ19VXb<U537H<2=S;A
a;cV6cAMfE60Ll^iY79[S/`jEJkGND97S6E<LdbMD?c/5Jm/?8h]=l>[D``FbUX_
aCm<S0CFCNPXB`7FBh=IT[6n9M6VA9ZR/O90]_5WEO0eakLdHcDCbVDF6NR7c_P/
<o@ZT4hgO/FfK7=a=1Z<E[iI50m5`ZZT9eaGEMGZWOC]cBGAB31FNLd33HUIkL4^
EN[a1=>o;X]4P_5b=J:7J6U>fhkhN2N49m8@L>@iAWN[km40gJ4_/`fan=72f[SG
=UXSQm3[DkS9KLS7C7FSnBcJ0?8Qcj9UH[1VThNO^SMEb9WYRW1087T>@SXIc>h8
jEHe?cFdOP263f@TLP29740R1i380BAb08TL@287T<P19780RAa08PN@b04TL/2@
B0VTNY58?o^m1Q?UR3@@YlVFIVB?B/GCN8[=<?0ChSR[CCDW<A?J:jcJY^4T9^Jl
4^^Hkc3;N=C<@UPkUm81I?6jTfdGV0iVB20n[_jH/A6IKVMEgf/jg>ac44EFhV^9
df@EDCNjdgdMgOYk;M6NbDheZ?n`O59[im`GNcYj^`YONK6f[jNmAcTlTGA_/oi[
MGIa>=jnh2OMjOIhglR>T3oXSkJ4o>Y4eNdaRY3nh<mniP]40Q4?k`ol^Oi`R<om
@Eoh0fBXWeag1c:DDRNRPO1EDRfY6<_JWm>d<B4hJXF=o@cVPBEP=MP8]X4k`4?P
07P1707_P8n0f9P@<bH=6n<d2[_<cA6G:Il^K8`;6n?2a[R`<Bi/S0/Khl;6^;0a
;Vb<2a_SbRh[Fgk7QMbaaXb=lEQN`NbL=Yl_mW5^6G5VcYEkMm04Ic1QXCeG6lV4
If>c;e<TC8lPib^`^YMmD4`4i>nE<VXXDFNF1<Lj3T/X2Vb^a;`^eTHjDj58i<Qm
nUL<1e;OIcR@2^F<c>X:mol]5TWf7M=8ahcdDiePNdWL_>52S]RTMadGPX4@WdlI
cU4:Gb?:QFN4YlZX7DZT5HDJiS=g`e2]fDRi<no[m7;mdZNZn8kLCbHAUfd/jelW
[4?UWR7?44aLB9j`]iOhH0hh7J`4jl4=h7K`87PL?0MN0Kl7O`=F;YA7;/Ck2G1n
GSAAGS8^8bUJCYM/iU>oF5:BIR<=<I<=LhVJ?`QP[^XJkfjb;;_JXOh4fOeM<dJo
eCNY/LdfANM9/V1`iUaKoN`i[Jdk^QJc@[2[=M:FM;FgfBIgWTh]hN5HY3?]WRMo
8@fFb3mjU=NIXg4oik3?Wa8SO?[kOh7=o>][hoobFY8WBonW_kLf`oX[Jg?8c^Ka
aa8Gl2C3@^dTkFCnM>9Wl22Wl_KVcj9kYi>i;M6FlUOTc]C>hVZD?>][G6DnEjD]
>NFdjD^F9VIN]_K:eAMLJGdRGi<R266VVPHFPFGPL[09g0;^1G_0Dn0@n1EhgbB8
o7e<VaNdPfUP4EP6;PNK`2gPG[07?0D>PEn1mhEHX19h@C^H1QJ1IN1b/0WL0^h5
Nl1Ch13h5GQOPP=@2KbP7D`3Rl0bL3WH16h1mh8mh2U`2?`:_<oO0ME09O22MS0=
;0;;`>EPdc7[7eoD/V>UNLO]nlO]6gm?KlcgDn<niec7cMLaKSlmK[mcg;klSM6a
em<mK[mWg7k_^7dS=1ecOOgS?YlbKWoZ^?f1LO_Cang?6;LoLmcnh;SmFN?fIhoK
Wc=^OnjhoGWSm^N?fel`KYoWP8jSgl9anbN=fcmig3hbL]c_OfKL?S7MLInO>VjO
MjdOmoUWand_7[Mon[SmXG7kBlK];afgOljhoNGSm/lM]goN^?gcaneO<6ioaKSm
UN?fFB<mkWiGSm^oL=cnAN?f;ajgCkgf^?T^7KMofKQmM?VhkelaK_o:LO_67n4M
XamGSO]lkKQm`an<nOkjLIm_6;NoLMcnifCoo`;h4TPL2VE^I7=dLVEQK@YUKVA_
HVX:<CHP<21_HVX:<CLb<38:IFiTKf9Z2SLP<21_HVX:?3`P;eAiL6DP;dI_KW@P
;e=eHWAiL6DP;eAiL6Da82m2HG=UAVm^M20_F4E>D4aJ:d==DeTa<20_AVm^M4AU
Lf=bJG1dKg8P<CLP<21B2Rm5KV=_I6U^Ib0_CF5SDVm]HFi5KV=_I6U^Ib0_AVUb
LgA3J65b83Hi82m<HG=d@fQQLR0f>B0_EfUTM6Qc85/P=C8g85dP?Sh:IFiTKf9Z
2S4g830PKf9Z2S`l82mDNG1U82m6KfidA6EcHg9YL7A_LR0_AVm^M4iQKFDP;eQ5
CU1<FR]3CE=I<C0P;dI/HFMc83<b82m6Kfid@T9_N21K;CH`82di>C4P<C4d=b0h
<3IM2Rm9M65/JF=1KVM/IB0]<C@P;d5cHfE^M20g=cDP;dAULf=UKW@P;CTf<20_
@f5`B6EYIfQd83Hh>20_DgAUKEHP=30P;eQ8IFUWJ7@:=C4f82mCM6E]B20d<20_
CF5hEfUTM6PP<C8`=b0_AVm^M4IYK6DP<CPP<21B83hn2VE^I6mRJPXa>20`86mR
JPXl?20_C6E^IgAX834i830PDR0_C6E^IgAX<B0b<20`858P;daUKVMdJ38P<S4P
<21B82m<IFiWM6Pc838b830PDR0_AVU/M6Eb2Rm6K65dIDAUHfmTIB0n?PYcM79U
HFd:N07]N6MHTmff;@;BY?O^2m9kTBkBNnm=BPP10R7143Y8[m9k4`CYX81dY2QE
@;Yd1NTM4A0@@DoDKno_k7g_OOKmOIjC7lVkIQU[c[W6F<TCMQIm8gh51h@mA1D1
Ao4;2`Q90dXjAQK2@X2@T:R0T9080C^k<A@5Poc3C/1^2T5j@15`jOlFXHB4P51X
Vc88Q@kD@L01CDlH82`:28];2d]82`T18T92DVRXgh48Y3BP3?:2>P0j0X0V0Pka
861G@[Sk8Z5>cRSd?_mh1;S0g82`U9@4gnmd@<4=PXB2@G101hAbQ[RQM`B3H80A
0Pb5X7co1H;[WS<:iBh]:>S]kBd0L_<@@22MkW?c0Mi@U3=P2?608;dP3/2_UP5M
T1_T[iH52=P1HfNXaan74L8Ai@e2@P2d0@H5@n0Nj1A?^0<42J1g1h`d]04mM`Sl
Ck3fW`0nh:oQ0<82`_n4nb_k5a0DoS/I10HSg=a1L5lXg0U`Q<8PP9jZ]P3:1lD7
P>0>_`91<0l4^Qb@5`P:0mVS0gjG3P9D5@`047Y8OoGW0DI2gE4N0Qi@f:lN1Go1
X<N/0WM@@[Ri@N0X3h9OGBY3TA0`2X7d5Oc[L5gQ26nhocmFSU2hPn>_HCQh^P^J
`:4??B4Jb/2O6;B9h6nK4`@5R0U9RH^;2@>@Q`341n`/n6/3Hemg2?3;nM^<kR7@
gagQ3SRRfh04@QdQj0l2O`n@5`A08CdQPOkogO6_:`9QHL012TH1mQ0W:9cPKgBd
6N;hIhdnObCD1k0B@Q=D641C5OSkbAY=A@L47>KkMoS_8aJde5GDdMCUoF/0olAB
E4Ch0?kl8U80_iBh420/;2`>B4R80H7oRZ<?P_kEYM3O`1Y`A`@PmJMLm9cnDK;G
7h40G7m9R1_hEbaM19Zi483[Kj8o418C0Z?OQ?noj@klB_Vo/O`GbWlTn[mGY>X9
PofN4]NOlO`OOY0K5>KkE`BJ^IhX]0Yd46P]`?lme0cbBlD0U`k40N[Ym^mN3A@8
[@H5^1>JdOc2M`F4k_jI9]A35NX3LM27X/3>OeScafkbBfl`:1bRSo20o[YQd5WX
fnCgjOgCQmH/f1EmRgRPZOWK1D5[j5m7[P878aanRDe4C1`08I4PG`;dFJ=GHX2o
<5ZE3Q2Ogf@610GP21@J7T3g60Ph8Y04_`iFG0X@E?UU8_Qo`1ZQd9`78Agn^Ln_
2/6NB2AJP[oIS2kY7n_ONXM0O21PP_TI15PVg>EUN?]5[@:3=oo62<kbBVM<TTEO
]1R:HoJY_k<fKXkJi4=5>hOW]<>InW<ETA<c0@`lQaNS?PoNi8D/IJPGX31Dn]HD
SoP;1knM_762<3/Pj9g6939Se/Pn9a/`TMQIHE]aYY[=G4E8M8]^_MP/_^kdf;:D
fP?LP=8cDYH<1UBl@WkW7^IS2aJf5MB@a@?B17:TEIJW/HK9f3GVHfS2^F9k7=dg
gcF[Q>bQSaoOi_GgIHXN5fWee8PoSjBPXoCCI<TOCQVPXd[>dfcf`>1@53]CZTQ?
HZD[LH_TF<:bTeSj?UGDobYi@=BcdDUG:NBFgZ=gCIke2;4IfOc^YF=6foELhfn2
A;@]:C7>O;FIK8[/=@hHId=IWf]4H@Dmf=C<04imin9?WBU4FOViQCKV@U<LkZ<`
DI_=LMX;^oRLI64AjgAIV>C0YfN:h_X`I_MQAk>5Zg_Y00Dm>hFn1YH^Rl^:io0M
?X6_coZPENJgDn6Wfbe_fhNjXhh@K8M<E9<QBNHM>G^m^lW=6V9WklU<NEC4DGEJ
/hP^Fnk4o<BY8<>2O6cmEieZ<YKbDW?S[8VVXRB5aVBca]YK65Vjn1KB4@[1DjC4
5:j75D`_5Z[5gcfE3FfACIL<5WZd>7id@mUP?i6dK^fF@ONgVcI9m/PS@A4l6jf2
CT]W^c9MCTgDgBAXdekBeKJRaFC8TLC<DX7R3i<PFh[bA`l:7>>o9gcM>VglG62^
D1m]2H]9jiX<F[=mmXjY`k8oPC7[mOQnC`MWnYJ?N^?U6OHAQOf@V_@0JgP9[:XY
DJa=jF<oEHb9ECm8^ofd1@oIoLjajO@KXK3E^LcMmA1gVne6gLo^gb/O:RX3i2BL
La5BXV_?MH8iY?ba2J==PiB9_TZB4h766d=5I^026<j>C@C[<3V]1NZR?B^fabfa
I?FGJ^i7Icf<7bWJjQP5=@Ol`>MH9J6ZT]nmm4DoO18dea=ojj^0j:XkO;BgIFgf
T44iE:LE9m[RkW;IBF@;FI55h_Bk8W=mUB?]Ji4eFi7FFlmK:a3ZjOh4`S@nTgBD
Pk^LGNfNM06_44@GIiMV^[NI37=DdXi;3k9K4jL`CkmcY:eU`Fj[oZAn4:A=QVWX
;?b2FCGOoT_Ylk50gRPHTM:5=E1J/]S=QAO>j>DhS@SSMAbScM?I>kQM7gP>Tf<4
lba5/ahn]`Tb[=jd[WB;G2Mm3bd;ej[D6ia<H=6h5OMbj^Gg;MZ_QV@oK55CIS;I
GNnnI0ehbW?MZDCa_2^SV;YUlSC??f3]jeN3@93XQVXi32^mldCB1k^J0KMh4YFR
KZI@g_elEJJNIL5dJO`7TE;K46FH:J8nLm6[;GloAJjk?^ffC5YNWNc`Qo]lhOe[
IEFM3eR[_SFUim1<61kLm39DBYl[`LhcD7HVX2>NT[OUbanP7/hSjG0UYhjgMhA]
:FQLj=]PE]IWNloWD9@jJ0bZnkUbPLm5`gbn9c773XK/6`fIj6_D>oY[SEJ<N=17
41j>F=Bd5ah8kW^mBAbc:Vcm?/OLX/f^EbRoUjdN5YU:OVm9Wc=1lmW`HY1GlSAO
?e/3Zk=9VHkLJOfNg4ZZ>lm<^8@GlBb=k::n/4OPVQY9ZWbaKXZHcI5XNXcaA[fT
He/T@>m[D1XEeZ[77Mi0E2dT<KDibDhLPAn^AUQlVF;XmhcRi<AaacmZg8I<fOW3
jKge8_o/k5G5m>7MVL3;eogcnAhRSYa:9ki;ZkFf0bnVG/QKPiTUDn_Pm18?>L?X
=VmXAEoMMMFCYCWhDBDoH`:TU7n0lGgDAjPlGZ;IM<ElWle3;87g4<]ZP@EWoobb
NGA^NnX1hUFXcBaK<dOLa/Va=ITT;3ea_MVSUB<lo8ePd^ZZ3GL>Ro56Kc28j0Ac
YOY`O[anQCZT`hReD2Ia>og:d`K3:8I0@N`hFeaAUVbab0^nV6flQ_Ll>k5^[9de
H^:lP/9J46N4?bS@?gZROe2nH2Z3mc5S3YChaWD563CZ3QmLG6^HnSC]GdVTFa6:
lMVIgN=KiLiA?X3A>[^RFd`M^[iAKKZ`?SX@ePFZb;4ngIJKiR?4?3RfAaG2D[>L
BLFCOnY5NgGKU^4Hk[b[UdXb0Vb`m0mH3=c?lMlT<Ibg8/G?fmo8U=AKIVagmJmk
cC5;^A;jTRE@=jZWn;[;d2/?cZh1ZBid1l9ihm97Q^7FeAmckOgDU>AHfD<381m;
_5Vfjc96a>>7B`ce]mTfVe^UOgJliak/B52i<kMMh/1IgK?AaL3OfTChEPA3T:4?
H?nB41PeglD@=oN1Q]1]>:;6lXZn]dRKF7;/mNUl?7ShY74<@CV?FAfKZjeNl[i=
jl?YBE<nMmIGg8Oi_;>;H0_Om;jAEbD5^CL8:6aeg/EMfo7;en<:TI_RG3=`W^J=
eHfOEJ2<bPN;BAcT?]JIDf5CL8EIQ4GdW[_ZVSEJ_3i@WK^g[AQHWk7SF[oHPk]/
N<2e<3eV8c;7CRZ4ZG1e_NlFoPXSKYAT1aKP5XJHN[]OLIO>H:>=jWUhXNlCRX3D
a0F_fnBONAlU5AL`mjJY=88Cg[nLad[AjMnK5GanaTBmQiZ;`;YBQnA4c^/[=Nah
jAi^/JZ91a:FkQ<MhQKTFcL:5b[@9;f>Bn<=f:[UFVleWOjb7:]FGPfC2=EbI32S
m5]25]PNb7iGHoGW[;`k76V^0iAbMM7fY=M5OZKc4oa@gcC_=jWMHaTNd1ZSO8>i
obhobKLE8ID3mjIHNT^SbiHCQH6EZ6Zlj?Zg:gAc;@[[JJe_>U2`c[YAmN]2:`cS
41n?DIdRYPSm69j6Ya18AF:YHfTWQ[O[@Q@]lhFj<;L4GWTRU3En_>Mc:9/@dmb?
T8JZ7U<iJ1LiNHcObIITOem0ElUmQil^_/HilB4mSJI^0i^I:g@?bmhi:@gA9IlT
OiikgIIc@l[_iZ/=hfRUYB31G]BS]^Bn[<RKI@PVWX=<ZKQni=Rda^=2Q4^=bH7F
6HF?Bf6K03hOc/P5[ke`kLc;;h@m6[T`INg?1YIHXR7WCO[lL<AYng47ikeaRhiU
70So_[3P1G5LPDA878n:f9e<QjP_aHR437m[YL[kK3n`E?7mW5S6XgVN8MX`YVjj
a;kWeodNLS1B<_8LLBbIf:OUKN3d<MhmSdOHQX8hE60V=_[9J?MN7J6fJLbSdkLo
[bkLR2QQX54RJgK:O@7FD[^TEaFf;`bJXHa1m>_^[loj4YR7L74mDS35O0G<`a:a
62M7GW1ofF@/<Rhl`2PmLa3F:RQb[JYj5n_b<JRZ28l1;^A7DjWfPVWUm/>Hi/@m
D8FI`@jkGoPD[NK;eSWcH_ZRKU6DQZm@KnLc0NbY>c5mEZUgRYW2U>nX_0m=LGN_
DNFY:_mJ]iCUmAVY=nD`2YN0gbXVVlAbU0[SZF7H=iOnf[UeOj0mAiYWI4VKbA5c
99jZAbZ50iCR8/?;i4oeBRP:Wg]l@B75ZJMFRfLga5b[6g?A]8WCKmkbi9d2d`8g
?_c`K>aFoKAaNaYICgKBX_KX<[7Vg^OS7A]UJ?VeENVA]<Nm9amJA;YI_U0^VDAM
1^ARI=c1nBIV6[kW>64B^o]@?bC`o6Xb@?IWG0kjmdbgV5j0OPo>]TN>e9LbiXC0
mHeD7P8VGRMgQF2nF[hg/P4^EB9RI4Z3XA:iGjL9DciWe3AVcS6B1PW/2:ZF<c0<
]Ph;5FFP3?=FfV8a1EPI_B64c_AdGLCj`DlQjc=^k/N7VU681_WJ^]F<T9nfAk/:
Td6RIJ/6E3]MR/bVYhoHSZADR]ZXTeaT2AiKb`5Efdol_FoFf9:8RIjGZ1hjCGGE
ggfRV;fmW[^_D5i5_];al>GHdC39kNGGBa=g6g5SVJ>:TlH?QEoX>m:najlnhI/a
jR/@?ee[_lWh55ULIYGllHfGgBO2m/Jjko4dYee1?^MZK3l;6<9;M/L40P]KAfnm
Bf/^YoT`eZTjTYd6[Zg;B@jEYGgnaY65i/I]W^6>BP4L`Be_W=hH@lTf;_WinLLi
OTCPUPki7Ud>3KO<o8o?kY^c_7E;Qg`ITQn5DA>KoFBM=5EBgkih8_WNUFHjnNHm
gh/lGDlRD1[^KTUiAim0JOmWC9A^@dU_=4cT9FV;Zh:6MA@gSLh5BE2CDM7VCh^<
NGPSOFPl3TifhSA7>Hm=0]=0<^LEF1j3I9GfRZ=i<>3NlVQOLNIi9o<4oD4]nLoM
nD[N=33aln2VNhF?O3WMmSg^II_/Q4Ri/mQfHYHI]2mlGNL/eLeEJoRlLS?[?S5V
GoW8JaO[1W;hRJSiOLe2?kUiiH=PFMf;R1/MmW0RYWSoQcCf5UcgFNLUNKHOM`j>
^9KkRUhPEV<_<3h0`BLajV_MA8W:gZ^]5mK5`H@M34UDN`i?oEEBZ8I:NQikQlcC
[FBC2K1AVJi/>M>Sl/klG=ULGMV/knkED64OPAeK2Rm[B5lYHI]Ub1l?Wg`GOG:F
jGhKIU3c==EP<c/6fgjUW4[@oNA6hlUCA^?DQifZ4i;H]SnV5LQB^^1k50K_LGlF
^FTUn7?hbMbKk/[72G4kG[>2B[`KXfkHbg_fQI>7n_ZQNK3a3OPajQk3M9c[/B2N
G8F86aego_2HhfU[cD7jbV[AQNlM[[DJ>oH5odX6dS:FMP?V?44Q3XmUWmICabg5
:]kZJNCScb[;Wje@4`]>NUZ<l@K?f2kIG/YBdWl:WLfCfgF@5`EcTeZ;E]9W4>m>
<diS/??X1:Xcm]1WkiCTbbPi?5_9^SV8M>nPZaFVM;T^D2FS9nf:1TMh<:7B3m@h
ceNE7VBd^G=S?nLn`oVAIg/kQjb8^fjJZoDb]jCaUXi>6d5SOCSA`gh_SZJJXG>U
i@eAGH`VKD^?NVmSODooI6Z?m[JafP_mo<Nlo4nNEaBJ?<j/DoeZLZ7?nTY[=3:B
]jYmdZ8C8T4Q9eC5UGj61gEPH<SAKY1aL/FENT?>IJ71Wa@7/g_amE36KYYZJe=Q
74mM^^75daD;MBIkhMC6eEOZ0oh]gV43QSHF4cUda7`4CmUDbmmWZ2_?7i_BbkTO
hoY>I;IBjRnaZlZn2^dNj5N<`SVK?b]Ddi[CMjioY=]PeH:]<FBk6af/Q7MTC>fg
=>V8_hEoKbXS;NhZi8KMGOBg/X[`S2IWnoG:AcJk@4=l799@g8FP1nG1I:^j8Zj>
AJ0CQ:NVQ>RC8=;MQV>_UMf^db2]AC?o?9fY9E6ifLCh2YeSjfoBIW@bU6AN]i<R
B;=^VZo:g0aG_9f27e=VCY4XX;nR8B=G`69L70d8g6[fX=k7>S>aGWlAUR8kHAkk
hmIeRUS3jmQPI;0>j[j_K4dTceZ8_A9Fib<KXPiD7h<2/Zh@a]UddENJOWEbhl7Y
nEc18:=f2>INF:5n:XL42TF2NNJYiRNSiGAghF@RWUVVfI>KMJMNi_:3DGY6]eO7
l=7EEjE7mG9MVV6_15=DFLE=16Z5kVoQH9kbO]0bV0XGXV<MVZZJT=d;nN:a/g@@
iX?@]5jI[FAiigdU[_MA8?1aOS1ZKcQ8S>bXb7Ae^::N]iZ/Y;WjnN/[9XWHNQ>?
d9`G<aGm_U/K@kfY^<H5LDYREfY8YeDCW5iB/GM/RE6ILA`1]HV=GK5hSm8oZUF^
cdWVInhB5MKPj7Q];7>id:3:`]JF0J8_HdG`;`NieZ?FO@JHklaX8oCVT^VSgHP5
hYhU?3o2=kCZY1W?@^SNLkVcRON3<gB[]egh>LDLlF^I`=/TAa4?M8:NP6NhY>LP
RGEbIa6AJaBFfGNI]J:MX[0[n[J;^b^fB2STho:<Zm>0JDk@6B]k_eJ0WH5Fh:NR
]f_7W/ZANJTaa84W7<7G_I9B0]LcIJnfk>Vm5<6l@BYM_7:4Pf:UdA``ZE?cE_gk
hg2WDg`=eBeY^FiDfU`BSY69gRRhWmQ5A<W=Z^ACUIk4oA1G/d_GTZ::3/aQla[>
/9N7C:GDNBADgOM<bUk>jRi:JR<LG1HmIXU5BJ?^4fKOHJ3oTS61hSA?Mj2BhUFA
Z3_BGLO1bgJ8ToC_/cj>Lf]m8QQ5Mj_o2fWnZmT4ZQ87NRnjaaJHTCPF6FLoKW/S
g2U>Mk9I/UEjmIm8Z<XQJ<MjGOA9Y5J?Wk?V_W5:EHam4SOJ=jmoV70ZXfQST:QG
TB[j[H]7lIIXOIPWo1DFFo>bASoak/l2FcdLb0nkm`Bg/mQN;m^51_9;DAT8mYI/
j=A3P_?Ui]h<3>i>eSKNH2KMMek7/Xh]]CoZ`[oNNKEKIK/[LVoRHRBSWaNKM1o5
f5eIJcFFEaM=YeWhXd9?_YQM9eTSM6V725GJ>>N54aHioH2nEM1nKJ;WF<MDUFY8
B>cW::n[aXJ8VMAmahc0RVJ0M?bR]nUD51GEE?Fc[M2U<[:d9h2e[67cm31YQZ1P
H=2:JTXke[T0<l62W:ZNN`hQ9^5:]O`Sm@ik4:ijbP<<_VZOdH1CSaX?Wh<BmOak
ZUYTJn]ALcM73Yc;K[EJRXoCAV2hlBe=>1_aVeVB9a9SSF[BLSKGWPo9UZmol=KM
N58?PUE:ak1Mj8T]jjn7NoOHS/NX2<FbJ2f9aX`?/mY/C7acN_Q3BZS>DJFOBlJM
EOK7T2=hER3GELgSH5YYN2mT;AIOkm^G?C_b8K`bmi@/oiKULPea6ZD<[F/U;47_
fRM^U;QE7hJ<g[>m<?S>?:6TOEYdT]a2kI?USOnY/i@Y@[EU:OLV1m4Se_1eUMCk
8i41CC9ff2AmQ5kOfBm^;m@HFaf0Ig2/?hM2<6=IeC9=j5gRUj]``WeSSe1N?]?B
WPh6bMBNU[jfU2n=7EQC:ioIlfjmdH^dWX?En7cR5?LnGQ<gOjU4fZF/aJb7BoLV
bS6GbdWNfmZae3Ak^=]Z=nSAGYb`j[LMIQ/B1E6_J_b1EKeL[lTJaRJA6ej417jG
6lH]BiO3@_<O:Ng_W>GN/<[elae;VFK3QPQG;kY>RfDj62[/fg7eALSk9lWNm3Fk
ggDD_Gko<[UVbeMn/nmWZlW:9Mk__aAje6D6`?hIAoMl5NdU:V0/73j9KDLgiB^R
gWm>an=g:<ANk?1Lggf0dCf2^LVJ5GC>jGTh5435LWmAm;]@@ca=Co/cVnTGJKCL
dmWlo/ejRJfeNS>G8ZB6iMd=93i_]oO`KTLKm>6MNR/jSBN_]UlKGKo:cfFM[HCU
fQnMnLVdeVEYn4hoD9VmnFIh=lHMFNjZ@mP/Sb?O3N5hoE@d?@_F<aB3<S[Ok6EW
2SWPgQId=abhF9YoGLU::m;XBI2U0TTA^n3]WJoe:;<liZC7Xja[;O^JmFW;?][P
9OgYDJdAS;c0YNl<B::Sml?eX/<PG@YNOL@^@:7Umd2G/S0fO>]ZkIaJIANGK`eR
:S999Z]3Pj3PY^@?d@@?V7hZUYjT=iTGVFRi?bPL?O/fUIFTbl2/kFVHg_GGRNBk
?7Yngm/4`2dW;^2d:P^>ZnD?Lg=S58Wk^k9k4^AY5[CI3FLGKhmfnAC4h4<JbjZa
jH9iLUO_H[=GR:a17P8=^SaK;hgKjX49ZJBO8deb//K<ToBOF;OMUP7VJZLKCi6E
aeh>7gEmD;g[G<ilbT]?LRVkKL^k]kd8AWbo<5:/I=Wak/bKbB6`7FB2Zeh`=W7T
Hkb]DWRRdF?WBUIgL@[gmOK9YC/<jf/GjnZ=;igROcl1Xl2ZmGgb8n^Bl<:8o2JM
iKNMU8D16:`iob/]I;>Fo?S9fIBXK>F6ZgS2TV2gRcVFl_G1b;Mn2/N_dD5eFd8T
?^d]TYEE`cm^f`mmk7jMV0N?=UM_ZaEJFB5aX_=cMb3kkZUDo8eFP7>j=o<d9>gP
kT<WWGVI99fTUb:5Cb/:10A:cBfmH`[a3LUW`MU9cHoaZcL`=kTK6^F[5`Sc:0h2
;4aX=:Mg:GXAe[To6a<39?A8g`CMIDQ:leDSB:2Yn/hS^L0W;O8X0Gn3AR]5U/ij
KEnV>8>Y[2^nR66RB;hLhOcbdfG^SBdMe6WYb:>;bm7A7H=m[OIB7ka;YZ]h63:W
lC;c1fF:Nk>U<39_c_f[JFalLZBMZ8^Zo;UJ`Oa3iGN/iaNPV6IbXXT9bgk6l40>
//eCIhgeANoD[/<jgE]L4EYi<D6;Co^l4USST:EmPD;ohDG`7oa2oa_`Id;o@nH0
QT50B1C23HAd9OP_jKcek@YUKVAcM79UHFd:IFiTKf9Z2S4i830PKf9Z2SL`<S4:
IFiTKf9Z2S8`830PKf9Z2S4d<3L:IFiTKf9Z2S8a830PKf9Z2SH`<CT:IFiTKf9Z
2S8b830PKf9Z2SDd<0YUKVA_HVX:>20`86mRJPXl?20_E7U`IB0_AVm^M20_DgER
M7U`IB0_E7U`IC4P;d9QLfE6Kfid82mD@DmBDdh[@deB=b0_AVm^M4AULf=bJG1d
Kg8P<S<P<21B2Rm5KV=_I6U^Ib0_CF5SDVm]HFi5KV=_I6U^Ib0_AVUbLgA3J65b
83@h82m<HG=d@fQQLR0d>20_EfUTM6Qc85/P=CHi85dP?Sh:IFiTKf9Z2S8c830P
Kf9Z2S`l82mDNG1U82m6KfidA6EcHg9YL7A_LR0_AVm^M4iQKFDP;eA1Ce9CCR]3
CE8g82m6K65WLb0c<R0_AVm^M492KgPPFbde>20]<SPa834a=C<P=cPaG@X_BGAQ
K6US@FiWK6DP<20_@G=SIFid83Le<20_A6EcHfE^M20]<SD`82m3HG18IFUWJ7@P
=SHf82mCM6E]ER0g>B0_F4QUJFMXM0Xe<30P;e=dIFe883<f82m=HGQGJFAdJ20a
<S4a82m6KfidAVU/IB0b=20`858P?Sh:IFiTKf9Z2S8d830PKf9Z2S`l82m<IFiW
M6PP<SDP<21B82m<IFiWM6Pa838f830PDR0_C6E^IgAX<R0b=b0`858P;daUKVMd
J3<P<SPP<21B82m6JFadIG8:;dI/HGAUA6ESKfAU83hn2W=dLVEQK@Yh0NeiIeBC
GMLV0U92;dZGFh[BTe05YOONYDP;8D2091123B15JH:0E0FYdQEAY0SBAD2TBI4R
GHYBAD2ZC=3WOIk_OFOVVoTmJi:eTW?fg^LjNeokf_O:F^6oK6@ZZ^b4LDAXH=0h
DJPHA0i@eCNA0B0@2C48A1c4cfn6a7TPoUQ1o3LAF6lT1RggGobZF0@<Ak2Y`G24
<7d<6]3al@2P4P1DFPhZ8`N10>8@R2`1j7LP1R/7Z<5lTDj0_QRPPd4S_47lZQS?
02cBaAE7^>EOBd00;PQ0IFEUA7hO1iAA22`B3T<3nS2L:`95^14>l`1<<G0T0QO`
Ka02=eaa>4li<=S?cdl<Q_8F`f1M50A503lTcQD`@GPS/;h89n2/G<00QT;l;UL<
a0nH^B:moiQ=<Lhh?aPF0A0<7TPh0^e=>>23MT9P0L;MP:Vf7V3XRD3o2MKk4b02
o4D=01F3oPggenTc82Cjmf4H78i1NL;@0DRd2n2<m400QQYjHSQoW0P0@c^M1L8l
_364M62n<:@7c94@l3]a6:2QK0c021CmEIdg78_da7V;NB<mcRX4Wl4@B5I7>jUR
D2P46^L=>Z]A3HU5`74HK03hMe_MdAPo=?k?fQV9MW8nXl79aa=/STIjnB2deH0o
4@@Cj1nK2`87B44P41UI283`0Q3nL5O`6KQIP2L2>7=2clb4o8?aWQQ?`9U@0R8H
jH`PO87`gS1O1833nR22lOoElNlk41@:>27Q><0AhH94Poi19iPAcWofQ<iSTOk0
;@Q1V500L_KnNfE;4:4C1^dAl4ohknJ2CM@==MAEQGlGocNBRP[67l2;R//0X^9B
400:5AL7I0R;h7m7<H8QojXAlPn/=]XI0lSnBIK0d[lBm_dc6830Gh<S2?`kUP66
X5P48?2?`6dPDQ0hh@?jObech>c8od[MIbSo1h7oIchJ?QhN_aTB>:?VOo;2D4R?
P;ol1;gjh0SJelL@9P3mWj4FR;?91@Cd4Di87mAoN[Ea<<8<::=M23[nRdBT]`KB
7n5TQ<C1GOm8i@niiVL3iX548h``g/Rc1`XP2RDl?7hgkFlOHDSQkXB7QSM1SkmM
2<;@o3_CjVPha^U/^/BUY04H5P/;015JC=Q90GPXH@bM4?jo5@b0aM0H704N89@G
33QS/:2cOTYN0l2122cVc0[jgb2KhPQJQf6Mo[kZ;4Vh3aI;6;_O:RITmJomkaU7
8?`AL=3h:0InoHkKbc]_mR^E>Oa45o_TQoPG;C84AO7Sf4JO@e[bE<7WFN4cf3gU
e>hfn/l;jP:kBQ?L9oSEejo8XnZCSA^>PXk]Td`65a]0H`<GgoDoFEF^j^2Ri1@e
DeX:>_4:^QWVC_;jG;<>OjjGccEJXgbVOKngV_iE7FFC7b975hfGWT_[DQfGOAB=
=hnc2B/Ni/mcO3c2bT>64nFR46;LlZLKg]dKH/cY?nGFBA861Jo5BaCR[FO5kan<
14hm=A?gKV7SHk=ViB;IIO``N0F_/Y:V`o89Ge8hGC1/he<D8o6iQLQF<fAdWU;V
AP0bjMX;aBjBbd/^LcoGVZWZN]0RV]4E4fU?UTi4bVmGN19;;BdO@gIc^VkCKn17
^LXHJekb=1loTE7MOoG``[adC:P>kfEfNOWMZbWLFmQk4kkL2Q?LVS]/JAFG8l4d
g<Hd6[Cj[d8jW<6XBaa2NLQk0]TlUi6U[CTPgE0Y9PGZSX9SBZMT4Afkl^Zk76bT
8U_m]^5fnJ30IAHFmXm279CKeL;AkZjU@lA^QWh[SInmeXPY]mb_R2@_fB^6?_c`
Zc/JOXTW6JfhEm@gHQ6M;9RMW3IbSi^YQKf?RjB8<]jm?FdY=]EQ?MkjFFe:>gPW
`IBAQRY=Z5La]I[/=Sb8o4_:XTF72jHYJB?YI8CmOLE;aeKT=EN4mgiCYC4Ml_1>
MkfTX4INdP6CKmgk_DNQA]@g=aI;;XhU]WPRgI?Z7=`fAkJn>;ATE[NZUi/;HRPf
_UEKK56iZAPhgf^MK:V;<>XfRa/SZboj2;?Wfoa:ohbVfdO=RCUbC>:n<LEN^PZK
]JUcP8lTmDYfRGoKK57mg<bP`L6=GcUad36>So=iUW?^ZC8/@mZI[aGh>HiGPXM^
PlJ^CRjJ?C`E;0fi`:O=ggOZ=O_0B9^gBUBO<KUoiJJoNam]Vgo7V];dVn79;2K[
6AeYem3=Io<ClZk:4iDcOAo8i>RKNA<aSZ>nmM?<44BCc@Wg3UgNn[Vf_0h^B7;g
b_UM^=5cUD1l1g^n<i7lc7j=4cCffiCVXj_hM^RW5RFW?[F@04]/DjYJQJ5eHXUj
]eQohVOieF@1O[^BA[3hcIHj5/6j9_K7gcifM7hAV=UJAfgF/cWG/i6OIn@d^Bl>
HGFHSZTedd?]P<o]OC5V^Zogh3eW>4fPkYPn5nX5MfoQRl:/[N<aBV6k[gFS_/YE
Kd0HmIiOV_kLIKjLJn^F]M[nb/CM?baNiC`QkcXLDO2OD6d[JejE6RB=B=WI_>bG
=fCg=IWjP7W/KN6HKhX0bLjPY8QX@CRRkO^KXHH22TF`BLc2F[[ROKDZ;hAGJeXK
`n?hLTj::]6lg18:OoGe3H1_mg=6o<G4O249c9^iRXa`Zf5Q25kH@>c`Y3Zd@j4o
>_ZZO6iHKJNfcQ5W>lSImT>D:Xng9cZl<ULl74Z9UcRDEcnNL:]H9IKL7KHfN2l>
8WZnZa/Ri1MF[oS[g<k59b/K_6V_LR=9IL_H[nn0GY4ZWaMlI1A0BbDC7OcI[Q[U
`j6aTCGF:GhHViOb]=8o12GMAWKSYYf^1`UgGn3=Q82O5Dmhe0^_dFWBknL]MGai
Fo^fBBGJ[I5fnDe/^fV6@j:=7AgkjJ<ShD;KK3iHQnEE8eFgU0U=LVF4<4SFRXo=
lJR/iU?O@6[69ReMcZMECZdUUdo>agC]`_9U306KYf6haIh?FKK94UmoDCdd3ak0
7>DYaE7n^4F[>FG[Gm0U9O_bDDd`d[<H]T=nU;/O`_>n6IQPL^ZPI;2gcAi4Y>;c
cE;]XbNMncSIkO^fTXZT[kAHR[9_HQMRG_BUkR]l:JOSU[a2XMVQR2fd2I;>;:5m
f:DWR?1[:f9=n]bNXB:<7EI9Q2m?I^M:g6ge1FFVceinmE@>P_MQd`=MJ/lOD;i4
?^TFS?NB/;1C8BZmnWQ:h8B9eJZ@Z</E3AVeN6^bTV0jYdST`gQ0=?6FnXAh;Mfj
Pk^b9SDj0IV4O[D`lUin_;5^8[Lc@g0e6Eo]oEan1FDC7QJNf^c3h66WjF[@aCe6
YWBd>R_0VIkXCN=?fW0XOB5iW?<5ZN>QOUCHEDJQKa@eEdW:RSZT5aFo;:jRViEc
Gn>c/R/OLX/d?8A6hc?Emj;Ga4I=o546TVcekS=;0/a4OTbI[cdT8?X7m6DTcCVC
Bg<fjTBaK5EHd>T:lJ/IRXNkWRO[_KSeP2U:mQW<>Yg20NPL__PGc3kmNJgYGT][
6NRFf/=b/K@=g:0f@`J[nU3Sa[TNZQSK/7SWS/?UVmlZAY;;YmeTK/;/HMd]?gIi
A?6ljd?[;4_57:9QQaM0Ng;;W8j6jI>g_P/bK6PmNd<n[6a9?:6nfY3bm[ChYkU;
cPggJZmR8SffmRZElZGAmd9^ChOZ6EaYAkGS[U;cWFmBVY13RHU5P[gBnL/l?@2E
D307SHgcedDO7ORUm4IJgIc5[DN^:O6no[HXhQ@Yj_EU8Ak/aWiJKG?LMI][Ve8n
8A^;]nBhQCEE@nEfGVX8laS@P`J6f6n_AUUWX=SBUG5:Y_e1Jg_m>JQ9HOW:/Y]_
VKC8;7:=1VHU]X>>R7<mD@lQ?0f5CNI><//eWi[H^VkM]<cNC1D[`SDnegSO58`M
Z@UhKAFBFo2:eGVR^W5PQ?m2ElAn8?O^GDgmFN>@HOWkASfKJ_dNA5mfm1S<?3^]
gWWZ;>aA/dGK`jN=7l]]c12i9GmM:9VA6cT4n/ZcLf?XEgY/Y>AT;Ld70KMHHY?<
6AMNfdeR2joZ[4g[^Y:TQHK@Ajdmj:6QG5FBab^K0CcI<AB[;mehQC_W>k]/7XkR
Tg]CKPNT;YNUfPhddQW^5k5?nZTS7WQBg3cjLA@4?0lje[JeMWZjW0FY[/Hd;CWM
e>5CZPSJ_7NY<I8UST[XF`UkDfJ0gmK54gX6J]dL^_k;foTS]92:UEF9OA8_Gm9d
<Hd:Nbi;iK@lSN2mNe8F:P5fa?C1LAH:`d?RPHJYGT^TaLFg_BXS2^8hN;:1^kn`
f]dQgIninHXE_9O8YmMg2lS>@bZ]U4X>j[]:Y0i;EnQ[lMZ=mlN85IPn19aO3Wn9
6E1m=KDF`Jd/;]nRLZ2hDO2VULLTVZ4Be>YRgbdBDW?ddd]<?@Q0HckdYi]9GdLZ
F/HjOY2<V=X9a_e4I;Ol8V4U7Yhh[MG[QhJ/GTWFLk;^3MhASkChTLTP]RYIO3m2
K:?1S[mGZ720ZnYRSmYhd:JeH]Gj7ITkmbfPFnNND@_AZ=d`FX3f^=TNa<aB1NXd
<NfWiTjAOG^P`?FMFHdmAm78oW@C=h39jofQ6i^JZ1Mk5EhF^e_;AK@kCOVILbHZ
maj:UMVDC86iEOAag1Q_D=9mj^^gnnI_VD195RObkjDjk82ZUI@`=GgXOEO>[CMR
`adgAjLdQ7_l99RVL]:o29YHd_5beADMi</FNPM:O[N<hGW9jcQ?idNRQln64dEZ
Q1Xl8b:JLj>hV_T^;]LhMSP9mgZ?ld2Lhi?I13YT@fbm?0:hdmc3TAYDI]maRFV;
MBJakYMk_l0cSE<D2;e`CBSkV=>:B>:0Alb5:>B[Q:W:f=?;_NWK_MkCemi@2_L]
C4GBY:DR<n[6_j[9_>jnZ7KLL53aPgOanNiT2dKmB=l8<PCa;4FGOKRWKQ?fM[cR
B7R<BbK]_CeEPo5?R/08TkLa=?f/B3F<bX</nJ3LG3@ORKSSQI_]VDdFg3^KeL`V
FciKSncFG]^nTQ7WSGcF7;Ge5>@_`kaHJjYn/D6Z/R3E<7]/H=?l_I`RiYTGMAFm
Q@gM[oLG_RmbigS54QNa/1S=4;g7gMRmh7Y^XKZ]/gO>A<Cg^L`m>WE7X_2>YGY[
:FIimUf5m/b3M?:7FafSFLck1K`G6Ua=6DfDZmHDa=m>TdE@68hXN]3aN4d;d0fZ
OC><S=[eLMlUTK@?iYk/c>H]YBHZM31XSSj469BCQm<gf:/^?QeG^C4_GnjbZV]8
2`DO`QX_[en>6ThFL=3YNOJ9CEH/Z]>TX:LT04[^AUkdg@>M[UOedn7@nJ3oHVQI
>>^cdI3N<Yn6F9dGKWiZoJa@fJd^GC/;6KgCL`;E7i_M]EJ^HC]^/jbYP^<^MY;I
Dm`]ocZhL9V9^_5>9=BUgLD1Z?gXn?elSDlJILgAo4dWS=U[ng9e_/SRB62@DLmJ
MCG<lA_];7eO@R:[H36_cbm4`L[D;?V:d8elNQAIAc07fNVUh9Qk=fiK_jZ5dSkM
fDneUJU9Gd2_g3e9GFZVUJNGS]UKQHMLhWEhAX[AMjSCW_gb@5<eUPgN<J/MKm8V
h<a`kQDeU4ia?_F[PS2iUBhiQjXelegn/QA_IT7?SodoYofgmTje35WDC3jig]4k
8Xj9RiYTV2l]E@AYR7cKDiZ/CGcDfNhQ>/o_Cl]DKC7[/oa>SkS5;3dg;EX6U]/[
1EXLI>_j5N<X?hoI7kao/Jh47YlE0o/5F/8JFGWEe78a]CUcG<PITc1756DKBk/m
8?NQghRiG4fCE8Bk_FRU9l:[o^fGKdC?j4WM=LE@>ZF16elICU6:YI_]Mak=]mFM
33EKKJBc]<R<f9U3XSZojc/dSE^:S7O_HHP3RaiADTlJf4JFo?YlA4J[J[ZEknTh
fS?Dg7EZdmF?SckXH1DGPLhDV5gA<MUDmKU2N@9FRnN]A3Ce9@Oe70EOdSVjlgEn
B1CcV3Dcd;3?bRa=eGH9>M`9?Wcgk@S@IK>[;XXb9X=eZEi2i^7Sb:jOVg]BbTQn
aj4hJ_djB:W:@WFZijMkS;REeRamBZ8Vgj[>n=_MhNAd`fX5GN4`6TiQSLTOHUCl
^YoGldloFDc@dDilWKJ`?TnMjP?W=:K??aXa^LmLU;Q/mPBJGOd4V5;Ha:i4k6FV
[LO6GMLH^:@iF_cmjTTCUmc;S]82Y`][5bfSn]51fVmfKG];2_bm`<^/D8ZXhgY_
I941Wj=WF^Q7cmXKiXjk4=k^Y58]SMF]PjZ[WIo?FK4T?>lJ42W^bB]hNo5mN9]I
dME[3MfNZDml0NoDHS1AV>aKNC;U4e9IR^6[XjZ>eV1bfJ9O<NP[O>hMiE2VJNo1
n>GTb3Uo`K5;39k<=K2AbcK[;M`3[TgWG^odYY]RVDVV;V1X:2Um[2OeVdQmEEoJ
iol2VdER1Rj:FTSPkibVcIGFb7NdS_[]R@g4NGNdVLb9YW551d1K1RZWYia_m0Q:
nQHkUG0WCSNgJY35SJN_KMeJgfYb60O=BXch]^c7GHo0Yjea/8K`?5a53_lLQdn_
m[9Z^K_<IGbOU0Ogc:WAH1caA7aG_>f4k>lO[5B1kkU>fTaMg>AS@EfaMSD88km>
GUG3ndYIDeY5/HJkXa?<N8Z`^lalYHSTN4Lha[id[CnMMUbilEb[EU7[Q]U]^Vf0
oZe6UL=fN7eZQBL`hLU4NbUN]QHW0R^5CaH7T8lmB1]iVSoQi[L0>[hTaW0dgR^e
A?D1=iN?jYeHlnQImS4_PN>HHm]5`Adm:U;NE9`B8VUm;cCQHd_379PgkKR;K94W
D/Z3A9`9PJc2UL9c<?D;e5g9d2jBfKe=AEGU;LOZ2iCnUUNQR0oBlhFQ@k;6N/]i
icePAQX>J_M]XlV3/bo<Fom<NRWh=>6JIgSA[BQJ_jme_D82iC`=]jjDnnC;M@^A
?<Hnl]T@kJF<ULlXZNK1ZZZP_Ee6>?K^K6Ge^Pc]mj=OUYJY1dkLL7cIE`jSnQ4@
>1hecb7<n9;`6nLd/?oal2AH@c8iLFDSD_jem5?<Ri:W;=/7CdIX:kRLQg_]Ta>]
EU/QUUZUo9:E`_ZCFR@h_gEFH22^mMh8QD3`PDOXSkLCKf0Q:PDWM_k`90TdG[P4
Wn7Hob<EdUkbZ08FVJ3=1?gRE[APLi6NTLCe=JGiX1]UXMJiW[NU2BWJN^76XlOa
NJj2:kL=n_Y:9Rl^U>TZD46ZLDGf2cA23XK5579BKjQRm=Nb7bd49`G];eXK=9Qg
o[boNYUgQ/KhHb>MJVEJ]WHcj7G84XKS9aD@U4dJ>lnW2fE2M`KibfKEAjn?b3jI
8mo6`h`BZag?/nRbP9dID8=T[2:@1<ESIeW?4]BeA57Y@7[c_RiF5n9_m1URbiY>
nB^dmd:ifIEeURo`Be;NV1`8:O4H6VFb5nmICk6XMR][L=8gK6oVoT8D^fPjRD:D
L[Ca]3O>D?G;ij?>ULTVal9o>7Lk1]f=DYbQGTb]0EUa6I<Y]D@@ffK^_V8c4WL]
17nbF0dG]?c^>mVLK0GZ?RKI7QM^BKj>e/fJTJgC2f]URZ/@HRigZ1N=Qe:72[lP
JMe>cmaT[G3[6?P`ZKGm``9W4oMchmg0]VJ;CXBc1m_JH]>Zl/=]iaeW1IRDVRXm
GjWdjgT?UlBVTm@J8LU=L9h@D`KW0Yon;4MidBoD_1<ONEEb2AlS98hD/CCZ8@>3
OCj^R:HAh=S`ThRfnO[@aS9k@KV[>O>fI:K31m_WjfU1bKjA2a4Ch]1V`@BZk9>k
>Dj=dZAR<Q[ekZY;h5TRj9R>U5?V4R/RBk?mAL`QNhAGN4GJje3^>B;OL3>>VIJI
K8?>oYDP9I]6OY9gi948EO/eQGHV?/_MJg2EkKZ[cWSZ`QadS_6UUmH6kk2D9UD9
j9bRH9?6A>Pd^DXPcM;GQbcf0eUaWah]]bf;dPeAZ1O/^[/]mJmnAZ7MNAi`O98Z
M]/3RlN5?5e`_9N`ZeiaEoI7=6n[AQ[:J[9d>BC8@<gcFKXIYiVd=OogX`4]BSSm
L@O>[F`kD28WJl;V0R2D@Ul5Q]Ac5/ZJL=g:O9L_dCh2WXEoUA`O;E]?8]:M?Wi^
EgFKJTk2LI=OQEf9[dcOZFJ=ki[0ZWOb?J?g5_0RZm<]>O7D@H<[feh<Y;fO9C=f
4oWb@2Dg[Gb[f]iYeI2mIS45`]Td/EC2RPWUYM;MGaCV_O5KEfX[BYEX;0<IZ;lL
_NCmh/nXYBF/aQoWJaeRHAR_N9=2XT>2a81:hni@F9K/`3WbG=0]7VZNQVX/jRTR
:cYm=J<7?cKlBd:?VedVHMTUjg5WEOZKEA=B1f?MJbnhKOJg=RIB@idQ[[^i;h3@
6aFWeiSck]84A8bm0lU6mmRl<IXiF5>;O6gg[1>Z=`gmL<OV;QlAOJEZThKSiPl?
ON=cPO5Rg?DmlgUKfY??RBZ_eCWkDYN;S_O=4_=?I1LJQPfYV=el@<ZRECYYaB;L
hZTCK0ZJjGj9lVcBHI>8;>Vf^W/2boNVW/YY8jdF<SFfdZ]G<K:o5JiU@J[2n=KH
aGT9L=QZhPcQH2Ri_gK;ol<TB@:HU3S0L`6Di9^;Y:YCb0aTlgo?>=Jij3?@hfWg
]TWY8Jn?gl0=b@E7NY7c::7P</mWKGL=T_0=cS^ijZ7AB/h6^K<^]7URG0i>?1gE
4Hb/9DnaE?>;36?/g]QjBBVf>5?AMW?VKWXFNom7a;>W3QldN6UW5Y/ClGe42CO<
Yd_<2kdA]hFh1c0_M=/79h/4g1dZ@`mOe:92B2[UmQLR81gW?FK`me?VNRFTAJ>H
?<Z75EW2]/HSK>>9ZDO>MKcjLBDf6_[SMJnfV:Wn@a_39<B;CAHD5BJUR_g;nP[_
m/M9TmbDfhNUWV:g_VbH_n1e2n6UD`AK2LRAf8j>c4Sa7Gj>hNgIJ8GaBNo3FE/:
_4Dc1]N>7oAJifF_J7n/OcVLm8f3hdRK<Roh6lLkD]KZkLF[<_;?]NCSNXQiL`fV
nT_@HgF?FZFf@SST7[Qk8<`G[gfF7kjnE7c_ON4agm1Dc<9Boi<X]fFIJP>:BJZN
5oNki:_DQChf/RX8OK:GNE6emSa:4:4YIOgb^`^OY?R?5:I;VoG^:Zgfi2HiBQKQ
HC=R4hlo82A;46Jlkaj=VlFkek:dCM:44GgFg?FUV4jP_^=afI86o_c>J8I^AVl9
[;91IMIoZNASD4Bgn0gDPcG`YT>KK/46oISX[cMgj8@i`U<oZY93A@Ll1Z@5SKK3
NJXbQGGHY28/_NAd/_cVB^GE]oERVCmMEoQHZ[Aj=F3l4Xc;Qg[2?fP0W31a9Ik`
7mAon`;m]ej2lol7o67Xoa4Nh1h861J7@L6`kZ3o0K5Y[<X:IFiTLgAbIF5]2VE^
I6mRJPXb=B0`86mRJPXf>CDd2VE^I6mRJPXb=R0`86mRJPXa<cPi2VE^I6mRJPXb
=b0`86mRJPXe>CDd2VE^I6mRJPXb>20`86mRJPXe=30:IFiTKf9Z2STP<21_HVX:
?3`P;eAiL6DP;dI_KW@P;e=eHWAiL6DP;eAiL6Da82m2HG=UAVm^M20_C4e4A4A=
:d==DS4`82m6KfidA6EcHg9YL7A_LR0b>B0`858:;dE^HfmTJFiW82m=HF=BKfeQ
KTE^HfmTJFiW82m6JG9cM4=XHG8P=30P;daQLgA3J65b83@h82mGJFAdJ7<PFb0c
>3PP<cPh830:<20`830P<20`83D`<21M83hn2VE^I6mRJPXb>B0`86mRJPXl?20_
E7U`IB0_AVm^M4AULf=bJG1dKg8P;dI_KWA>HFeU82m<CDA4A4d[@deB<C0P;dI/
HFMc83<b82m6Kfid@T9_N21K;CLa82db>34P<C0d<20g>35M2Rm9M65/JF=1KVM/
IB0`82m1Lf=UKW@P=cD`82m4IG=SIFid82db=C0P;d=QL4QUJFMXM20f=SHP;e=d
IFeF83Hi82mHB6EYIfQd2SD`<20_DgAUKDPP<c4P;deQN5MYI7AX834a<C4P;dI_
KWA6JFaU83<`830PDR0n?PYUKVA_HVX:<c0P<21_HVX:?3`P;daUKVMdJ20c<B0`
858P;daUKVMdJ34P<c8P<21B82m<IFiWM6Pb83<c830PDR0_C6E^IgAX<b0c=20`
858P;dIYK7AULPX_AVaQM6E4IF=_I6DP?Sh:LgAbIF5]2WP1kGUW?=aMebhA`R0B
GJ;lRAYem=j=gW/91X=9aPaSM8:X8E989::4864H@XRJA8dB_GN28=5kidbBngW^
mgk>>NliWlo_c8NI_MMJnmY[GN]Jnl]`/A^I2ZZhX9aP41@B8`PF4Y45e?A=`2:0
R8RHT8R8:8R;b`b>@L3n<X>h;61XKcP::O]O0]C@<2P6Ke>7H_1anRPTX>>30<1R
05QB5R`U:b82R8Z8b>2AOPNRd;:0>]@GkP;X2`4j:2C<6lBUQ_8<@<?Mg37hJoje
17RMn@2`S8bD`>oSP8X730egQR81OBS67NJ1_m4IRP1<DLi`62KP7a2ll^hHS:N/
/;2OWil@e<=K28EfDn@C0?cP67O01>H=@o_2G81O1@<6D0oHWh:5@5b0VC_LnhoM
5>F:lH>RH@3NP80k`i3Nn1<nB1LH6/1O3YQZj`66WS3TWf2m?`42`5oL060Ql;oQ
oS[m2`R>o7dHj^b<l_248P?PB3O05Hj00HH@?B6<?dH0P29MOPE24MhXO3Y@GbPL
0GG21oc>70Y0E8`1:9jS_l[cMTK3?C7N@]i`a:lBQGo1h5WF@;ZXXC`lH4R<=nQG
TNY`=<`IPd872?oYk1dTbPlIm=O65HidLOg5Q8^?Yk0i4^kU0m=F1oj4h4fP_fe^
<0`P8B8R8RDS1/2l09Ro/k_`;gRc04lHl</9oVG6Ea0Bi8Wb15caAL12h:h`o0lX
b1_Z2`<`J1mHB=1oMOac1`:30ANh<`I`P[W1TJ2odO5VV>^O?KkiJ;PoH2^25bLH
`</Dn7]e2jm35a@B4O1gn>on2Y]ZF=Y0m?WoU?m_:5EEU3l@92P^0PR:BXP0H;a6
0BWl8^BO<4I@n5m5R_b=ZhedA@4bOk;5doB_S7go30O0nmOdl07oa390hED;0gSo
5[VMR8B8<oh;o7l]MN3GTOnE`WnQo9m4oYl9@G`@R=lLlOhVigmb@cgPR82o0_2R
mL7P1d0OQAl3i7n6F/9ncBo0Z`mcPO]ho:MG6`?53h8:dPd_i[mXQ7]3h?h`5b<h
a]WmSe[nd6_nJlX@L2C<2>D=ooF/08;he_b73cnYcWO`ChLgGY:oGC3li?bCJ`fT
<l[UehR9BTP2D3@J6P32=aVoT`22`?QIM87ioaHa82b4A67`ZP3`iHD0[RPdj5M7
lK8@m/Bo04P4c1GcboG72_k;n_^en]//3@P7`]2XghKoCAZV6?a/@=4^olk[Ua2M
OM3h:c2oEHl_hEokgjl23>H?L`J=3Z6LiB9_UdKF7[aC^NhWn;e;XIo[^nD;?/6P
DOA7Wj?;Uika5JOMVdK_ZCa[JkPb<JO1^j/laWHJ]5aEMRVV>/VhiSSha>69BNog
6]183ofGkYaUUOO=;6C<PVK:2l6WG/4FhGN8ZPPojg1UN_U8GcIjCG?PejCYokhI
>mhA?OCMN:5HDYOl1=/WV63n`2klk@1GUU?j82<72DJ@QO@VmHHoeL3^GSoeZnic
=YdWo:2@U@Bag22K6M67Qh>1ThEVX]ieC9a<=X`/A;_D7KgL@JY;bCX<`d5i^A=O
A_b[i7?IGU4:?9l@_2:d99YJ33N9AeHdU_QfS7h2cfLn0b9i[WnQVDlZbJnPMD1c
6=8EecS4df1:a>k0F9Hn^JY>e^iIe;_NO/hl9]?goQ`HX;AfG`j[[0lj;_>JK6_o
8[POoKcjX:fROJhna?:]D[<B/i/On:J6^fgLa;Q/:/]cHRbVld:M9DbKmX[0V>lc
jA=RJ9Ald;e=eJ=[h=TL4A4KJN96`PkV=HW<h<f78KSb3H=?<`=GQa5ne;LRcR<T
3LjM?SoOf<QQLQOCL4b;i/e:eJRoWcGeR<MH[QAF?Q215MjH`M4;ZNL7/>TUcTZ<
K;I`iXY[JcIn7biZRk>k5g3kD2IKJ<d2IekcF2;KV7en9Ej`LjTl_5De8ZY9I/mU
JGJ_X43EW^h7b^9`0nLGZm[fl9^IE6CFoDlVHJoZ_0eC=5GR;kcIWa]/97>j/FZV
j/_^DO68b]9<hFR^/nk=RIl0EU^MRbMgE;mImhMlC?3X[A7eg4JVMf7:m?Mg:l94
BclJ7_0BD:AMVGc8UKH`CWC3hF=KQLGVfCGEjjIV1jm_1<h@=0kgMLjaOnfMh`a2
h>cNRSME0W8B3e:844nhfHOW`Ui^Cb_`?XPkLhf[W3;gDbTKHbi97OP2VeiYkKRX
N^?BAc4AF/F^5BdP9ilWKDX_UiofO2PYhoI/H;[b4M^SBXDRKk_B:MYMnJP21K/j
Jd;>JGFUF?>OI3d;9i;?G_GiJfHI8e/:[[n<HiZ75g<=?LeP7nh5jHTB<9CHI[bl
^S>G6l[7o/0eb^XNZO?BeGQBPSWi@AkJe]97bI/V=4IR6UW/TH:b9EMi[/jLmJQL
eZ4Z5R8NKBYEdnTRd<5P2KPKPjA87T^FP6j4Fo@dm]@]3`iY3Ei?fXhGcVno31Uf
ln>0B3ami;MY6//IG7`NSS:Fke[/NTi>g^]hmh=l>R]H93nH=>EL_^J7agYIaN58
fUBKnlIDI^@dkTLHJGWi^gNYBVe<ST[KD/W;m>@>7IW4]/lnKD_k6lV;P`MI]QD`
g@MJ16=DU7:B:EFE8FQM7o0?/N>GiVX4a?2Gm6EJ65aYKgo8GP0Sjm3IGFMF;[]Y
[oD`^n[Z1G53LEmffeB7ONgZenoFgaNOd7eIL8jo9S;=D[2U[g>XolYJY;3STFn@
i3CSdb6kPdKP0_ZEEm];3S4VQGfRYnUVOMJj@Q>jS3oKn>X563CKMH>P/FXfZYXI
7d6/;07S_9OSM7VR6dD=AOX]WQM9JQ]aLR:>Oa`EEPXV<LcHeS4^3l0jfn8?FZjA
<^Uf37>;L[TmMBX>S=WGjF1:4O11gMD_56eR39cbBDc9S1V@_?Vbi^HKb^H6bX;N
LiW?GGWCBTgI^ToYWOTH_gK_Ok?KL7^5`G4[iLlmk6kJ>DJBV2gkODaJZ>G<M36`
Dj]<cNTJ<m`KjUK>]ACeIe^BmV;GLnT[V[^>F[hk3kH@O]2ZZZ1L/W>dbRjBF6nM
Q@Xli5`mk=U_2N=Z`Wg^KJ?cncKeCO@F2]/h3A@iW2YY^gnUlUW:D_EHPi0`b9J3
;i>>9;^@i[L6B>kOZa^K0UPPU7VAS7Y82M<]?nil`NGnMlDIVX47NC8o6AEJNA;W
NC]>JkE?g0f>bXJ2iPfYPL/_`4Aj_/j37WC4l?8gMMb]7?X[?cfJU2//1j=aS3Th
S`TW;Y7A5l@gSaaO;UmZbTZJCQ9fgFe<AgcT<]8@cI9U]E3Q<eGE4ej@am:_BM1P
eC9D/ZOgda5bAD5OjlQiKeB?F14S8BB97:Ca12l88ZF3C4I@REO[Vl`HN>LM;3L^
>:VLQNX6XoC97FR6nYmKGYdnHgkbTC9PGWoYG3:/8;?4o^<n59?1AZY/25k>4ThW
P6bb?OdP5/1j8fG>VDYOOkQ7/mWVM=:Fb:?`_3Z`n`4TU8B<6X4m;>1Xd54/PUdL
/E1mI:W:7;9X`OOhhXAYjcRLBB1[?GcZkKX9=GdUONk76TQ22a7fXe6jd=97_H^m
HOh75ml`>]QfFEW4GVEXfMhacRbV=3<jgoF=b3`4`MX54Sg?aZi5X4?MThhZTgcX
=am7?W3TA`AM8mf76Nl??GI@MVF@5;^V=Fd4mNd=I3;_Y7=hmjZCmX]=0ISe9WJn
9H6jn94nOh^CIeRdG=0T]X</76L/A[mTHB4gTUGK6M]oVI:jb538<6<6;U0[;Ed`
a1ZadQPMiOI:`DiQAYT3<W>T2cT`bg8jO_7TTdGh@`@_`ZfX?Wg<Z@nG<<UN^H@M
C1klJ_O]m10ZKPaVN=Ma5bR@VOFbb:elfi4;97[KgeUmkNgb<1Ei>O19?NTUG?IR
S^`@/ei68=>]QeLg/6Sb^=cGf0QO0oE?lOZJDS:LfW[`<nhTUA6gjmn@2<T0`QPM
/TL@`o8]NEfbkl]6WCV63eED6=]mXi=2YoX@[kTGb`n/_`nGlHaf4ER>mGb?h:ik
;A:^2i`adKdDQY?1Ao]lb9`b[SFXPJAKVP9E]787GhTAPP:4]V`coJ]V9c5P5AlL
=Yg2DjEKb5HlfgA4e<W_:KlcP<W?FC>0GF=dIeK_:9dTKnI8HFNm>elPaboUJIOS
ilm4KCf[2K:OU=0XjYaHBZ:SIWkU<56E[5VnofgSAaP_Z`X5XX:VM`g/>27]8kC]
`klf=lYa]:dX]b4@6]QFe//5@]DDCfOj4kF:_?2nMgFXUHWJ4PcakehKF7Xn3KRM
NCa9:?Ng2=P]7k_JVliajdKPGLKWKcem]nXYdeVRWjC/SCCW2J5EINicdR4[[ME`
J^2S9PcFAOW6OYhd@LlMPiR1N=egQ9WmL]Ue?`NB4>6@8ehBlY471]]aK`SUI[kU
^Y`E=Qb_4RKR[Ya<gjb=Toob9^_IG3==90fFb;_^SHal^NHSBSD=abR;7joMIcjf
=G7A6BMe@G9AAQnKIW^_AXAbHQmoi>PE4j_M=i8IUUVaBO2FRB7TLIc3/E:^X<L/
3fD=W^J^]7[gkkHl[F1C9W6=X4RcIk6LS>8F5ONScTL4TRm`3XQJ[]>DnTe6OETa
U74jcok>HOSV5DekYfGSC@Se[DWQ=hh1f0O69FBaKDo]S9leG8OLa4k0cNPg4iK/
3H0m5hM/OLN8W6QC;[?g1]FjDXn:BOU=DXIFK=6iZBN]e[_==:_FG[2@fY8AIX[L
n?dAjaRSXae@5hC@G>?eb_KIPhengHRj@BZ]1cbUiHZ4=/K:GECJXc<H[^cilnBd
>]/l?ZTVkTlWVNiMb7B:4ZHOeS`3hm263fJ=VcaFj=21jAAQY0?b6I6>GQHm>BU_
/S:XM37cJlm;4:kLP2E85e8n?KiQObOEJJX1nO<^oJZSGW7f;M9aJ8ii5V5ELm19
;;G_k;[Nm4Ce`V_aY1g`2li@6[B7b_VJmc?JQRoKFdRKJJ:K:CD:nO_]g[/KZ5AJ
9nFP9`53i:C/JVY/lD4<cZA2UZ4f7eKFFAM4693T<djNDFkNARmL>0EkkOJ:^`IB
^OGT?CmOY:jT@]1@15OMCBfCGSXBJV]:o/3_f]DB693W6l7fcJ5D=K2X?NIEm8jX
T^m0;BW9QIoK]K_3<HeFQ=1/MVVV`A`?D?9h3:>KgbSk9A3YPMAg29VeLX3Y[K^K
DJl^Y>0>4BSEXAn5BFA/bNVnk2:7BaEaT:Og:2JWSmKb=JJQ][7gG0n<o<G3]:8b
jH9oG[8l:I<Kef@MX[eRCL<QY[XS<KYm/W3`CL^>Xko0U^@0W=bE/^X/HG0PPoED
59GBZE4mgBkg5RIJRo_Pa[^CkdmW;70IXfQK=2_MVJCYgE`I;/]V`RUcBi:F>oK8
8j283ek>5>OKm^=f`iiUG[aNThVZ?H^9:QCaNMWo_D?V/7FjK:V4o]_RRm<;Jn>d
jg6GJ1kFh:S:[hOV7@_OcXVJJAk=HPnILWbj]Zc>KLTLeXZM7c:fZ^8TdIYn^dSE
PM7>`MFBQKH>2XeJ<flZSb3Y2]39EaafEY0Ch@fTU9l<CnH`:PK4PWZDb>Chid[4
3U?dmPiAhfjdRNEg<nRo?99;L6Amek>JYj/J<kDQ2F_jD3o1E_bT4ZChM0WafMSc
BOBeP]NQoGaedAoB3l]c]h@Ci2jI<_5@f5O]b/iS;^ZDg5KnBN]Ol3i2PeM4/ef^
ZiY^g=S[`/?lUZMgc7RZ=S:^b6G8?oJjSQbIm`W78?CD`4UFCH14ikGW8:lW`deN
OKWQB_?a?H5P=E?n>^I/8g3SGEIHf`ECdDib/@:MI?fam/QW2=k=oW9>D]IZF9_a
Mf4?C`<9GBU2be=HG31OhoS853A>:aTgHe?EGbc^Tf0Nl[ViJK5a9hn4eQcXIOnJ
K?e/iBO18O/0XCKYP?Gg_?iGC;YLBlji6/FE:jc7Z@ZZXagJ]jj7VI:0mh4KfogE
Emd_MmPJAn^iHjd5_mnkJhXn2h1:0?Y6eY[iPceb[38G4iQ_GLc_IK0VX8n?DYH8
BibLk^Fm1SY8Nj98W]hHDM6V[WDki_FE>Flj==dmohUTd89@Pn9Hce1aLEKgWNM5
HhPV>NkThQ_bRf<_gfg17_>im/i30U<M:eXZU5k?JC/C:9]ZLBO;Wa?G9ZiMQ?TR
2JAY`]<QmiS]iRa:/6;=fe2L2W]0@>fLk6Ho?ff6<g^fo`IalSfWK_fcXO_OQ5e3
a:JCDiNo_VVIhm3<Ckj:FnAaeOO^_CC0IVEYOQYb/UMNDFWME9iPCahf<<ae^k>5
GN_CN[bQeSUYFnM3=XO33o5bBc6UGE^QCfIe:Wfc;YN6giZh0N8L_HBU6^MALeL:
UdRAScAU?6FYFOgj[WiC>@W7V4kf4UYH5RI8Vj8BjQ`Go@>1/R@/dnOMNTB29ZQh
Nf?LLKP7JAedNmaA;1Qa`INUb;6JAa^ANAXjDl;n_N`TJkOOZ:5m9NSYJa:=hQO[
2UfNd2Ekl_0AmfG3>dB>jAE[ZG>N1dLD>6VOP0U>m5Kbi?Hc7i1[R;=G8km4OL1M
m]?9Fh?YAmL?jUH^V`_P23mQ<_TFh;9JFiVO3:>JaWV;7626hCmH81JOc[ajB>PE
2gfFIYX4=FES_fdf1DITA:EZfMQa?C9OmAfY8f2Uk0VL/fNLnJZJ4<0EIV0fFoU1
C86ab6YiAZWFPeHWlH1N/5l/LYl5?SN/YCca>=be>n;dCZF9d7;ZkZT_CeR;Qa0e
CjOYG8=jCLLX8^24SE4ZROheQOG^T=YkG;?7Sg;k3lFJ?Q8>VZVG3/Y7`Fn>ZC32
3`K8cfHB>VHg@3?Rmd_0>6B/`k6jHXPW2On2:mI=aYfCiBR_VO2Fl[[nXN>8OEnE
Y^jNW4@1BHiObg;=aGU]]=NjBYjHZlZmJN^[L9o2/8K9nLJ]Skg[:ggDe^P[?eSD
MoMT7bF<^K1N</TUVPBBE31G:IH5/Hl5J?UVZj7HW;IZmmU^6M^1]ckWY:J;S3:j
RDbAEi_<M?>QEYccOVi]BAl<8faW;oS7GoMZRLP>^:S=VgaNNo^:Q=iK[7JMLgU8
/3][7NNC@?EI6_?^Q/Mn=MH9o1m?2feT^mHGVkYcV]?0WkO:4J6S/;[[;HB>?PO:
5jh5GbaLHJ<KVXQM:W_iaGi<l_ZJL4I0kk4SM2>;nTd[IIa]LEOL5LNnCadJ6MT=
O]OZRENP[=LY/P8Gh5]jd4P6jY3KkNlFfiB?/n>nQcB7nU<][5]n8;jDlQdIhog`
Q@Sbi^FPblD89I_l`>ghIngDlHZERm:[K9j2N[gL[MW7A>^jSXZ0HeTNEh=Sl^^e
bLm]gURUJ]n_=Eo/kDk^gdbT6cXeK_nFIn3T6/DoG_]Y:S83aD6F<?[FW:`f/7OK
kJMK9gCnhF>O<TQVKhYl8hgEDL1T9KJ`il;AcMX;[Fikin9:EZ:g6Qj;ifVmk7bM
>[ced[jnad/?QRY=Nf6n^WfGHSlg<K57BW65kd_>MXXFlW76QNXlW8XDahlPmFPC
NF5Ac:UnLl_>XOOg=f77MfBd[GHBGK?cdgZ9I/nkChoiJDKOF6V/_4fndR[dla]k
GDlSadfMLE>YbgESeZc5Y<a;a>^gabUI^?]6EIId:?P;5V8oEmF@DXmA:n`V6fAm
iiCd;CFmIVImmOj=LLHR_NOWhUe_eaJEDPVjNOIFmQ/?@b4<;QJJNT<2o8_dgWB5
VVLi<oK2UOUNIHdGfoH8gAldDaDN7]Z`5PI6Z^MSU2W4mV7D;e=O;NV?:2_NiY>g
M7NLejn=EC`OO]efO_LKK6KE@UeW<?QiMKDEEDS_FcEdG2_35k=FUMHULUO6d`/_
/Q>O6XG84LMam=OZk_GOj7YRUUUa6K9oI;MhkGCOOR29R>DJ4KUL2UUMl4lC@=f^
jAjUU/n0i;UalfW?2iidHk5F9cWo6iD?fLBffD`kI;6gWJj^SW=EHWBNG19FK<lb
?5m;Hd5KC8Dg<?WONUM5DZ_8=k_nZ[klEQPRoI180_GYR^eREPm4kXZ00GLN3`dl
?lj^a<2hGW];Jj1cYhN]C/U<MUEi1;;>/6Q`CWk9e:YnDZA4_Y2_aWg6LXPTo:>h
JaE4_L;mdKS@b7^c2gcfY/BmPZaAB;n@D`7bF1^3BPfj7SG2WN9mLV_b11=RF7UP
`l3NQUQ]WagX``QVmNc<nY^4hb<6b5f7E?ojQ0PRlhcPN1j[a?:FV4Q=IB[cXB^B
f^AfK2VARa=kRRNbKAH>aaOJ50OOb=cD5PVQkbngh`PJXB=M5c<O2obbfNHc3dUc
9NXHcHWJ=I[>JnOCN1`[CGG_a3`gkLR?[fS3SBK^:igGP>b<bndK^EG54gBakYNl
F/QcdfZmDIB2ELZ985dRCJU7LabhH>>NV0/;f:?_P<eFX7M`e;f@k2Jm`C9CV[QL
fC1Gk:17kM/65K7eAd<KY^BRC@Y<ChI/gk]DS2BMj:CICKbWIlDaKm4k[h`aQYdL
DPFCO<El^Pg^oI:Z/XPnRj<[Z^/]>V?Zd?5]4=1U2bHTfbZ;jWiV<OGhLA[XaDVZ
LFBIkLBD_7VmUBccaG]Shd[>o7]L<bETZ`He4jZV4S;A1a7ek`TC/1TLSD==JNoM
U/ane4k>fc_UFcJCTXccU]kT11khTA@N;?7AaCe8VX^bYcEPAn<J[@=ciG>S^AW@
cnEDG;CE[S/:ahJ7P0A_0hBBPGIO4E]D7JMaJK[RefifQ^/:<Pe?F^JJOSN:kbaB
`F[bA3CA=ddL<Kc_jN_@F1LMjM4bTZYW:6IM]IjgK1</QGCPk6]RE6/UoFHlVUo_
DfEYl7fR?ecLe9B8[5hRXBcZNc3ULTgPR;cSfMaIW]IFMJS;bh?0G8^neLQi]9aL
@Jc^1a99PO07<E6[T5;PEZX>WjRVFlI5UoedHb]ege>CN>56WB[J1_OF60?a3I6C
T5Kg9`9/A^N?oCfAMa?//1R[Y8JDUcBA?N[k37JD^oN?0m_Lc;<LIid47OO/nJD:
<bmgBcIBnN:F4kmn`kYMjEoWQTbM:`5deGg`J6KmLNHc8LFXKKj35Hcl]hNje0^h
Sfo1A9Inj/o;cJMC<l3E5X7>hMd?eOCJJ5m?Gf9S<Z=W^1=6`^?iaQaE9Y`Y3E4C
QglI9TkFjHh=OI6W<LD@dQ]nW@nb41nPX;7:^aUU4_RE>E7Gfj?=]M/b/35:5gSW
@ENn`d3bLWhd7I?257:/6YBaU>PPTM5LZka<jZ2M?3HDEgFU<^4CEoH7GLCGa_IJ
bkKWP7:c;;cMJJ@8f[@AfjaXoC00Q7Y1IK=[ebMf^f_[ODW=GQfQLEcjUTM`0R7l
^=i1GMRJ;9a;@SC9CKZ=P/EdOGM/K3Ud0j/W^Z?WBEaRJM8[L:4Wdl0PVX:hnahc
^OchLFI@VnEPlG;gRK[3J<3mTXQE9nH31b]ZXc3;jJO9m]Q;=M]9CcegNX>S@bQ`
GEE^F6X_;`oLo?_I^HE:n=SQ>0F2hUfilm3U]^?nW;CReG<2k`BgV[_;R<o/_?NE
Wbn:ejH@NQ4dngAN6LZ>]lVicN4glE::ME[/eNCW3jXFNK9:>j[_m=/om`YDblXF
AUddgSBn2gYhPT_QSWi^f95FEZgBWk8S3B@]KVL;YBW3kaT4AH0_MToN?7R@GFlh
bg2dmR[Bj0X^i;0CfbjIUge7HIS1<lnhWGbV1JOK2BMFD?Tijk3;`m5giggMi8a9
V;@ooXnlooH3nVnmN>Oo3oS3d?lS?3PSH50d1^D1AMl1o@mTggDd2VE^I7=dLVEQ
K@YUKVA_HVX:<c4P<21_HVX:=c8e<`YUKVA_HVX:<c8P<21_HVX:<C@d<PYUKVA_
HVX:<c<P<21_HVX:=S8c<@YUKVA_HVX:<c@P<21_HVX:=C@`2VE^I6mRJPXa<20`
86mRJPXl?20_E7U`IB0_AVm^M20_DgERM7U`IB0_E7U`IC4P;d9QLfE6Kfid82mB
ADE5EdH[@de=BC4`82m6KfidA6EcHg9YL7A_LR0c=B0`858:;dE^HfmTJFiW82m=
HF=BKfeQKTE^HfmTJFiW82m6JG9cM4=XHG8P=3@P;daQLgA3J65b834`=b0_EfUT
M6Qc85/P<SLg830P<0X`830P<20`830P<20`830P<20`830P<20`830P<20`830P
<20`830P<20`830P<20`830P<20`830P<20`830P<20`830P<20`2S0P<20`830P
<20`830P<20`830P<20`830P<20`830P<20`830P<20`830P<20e<S0PGB0n?PYU
KVA_HVX:<cDP<21_HVX:?3`P;eAiL6DP;dI_KWA4IG=SLVU`M6mb82m6KfidCV5]
IB0_DTE5AEM6:d==CDTa<20_AVaQIg<P<c8P;dI_KWA2@Vmh85/]=S<P;C8h<B0a
<3Li83Lh<Ed:;dUdHFaYHd5^IfaU82da=20_@G=SIFid83Le<20_A6EcHfE^M20]
<SD`82m3HG18IFUWJ7@P=SHf82mCM6E]ER0g<R0_F4QUJFMXM0Xe<30P;e=dIFe8
83<a82m=HGQGJFAdJ20a<C@b82m6KfidAVU/IB0c=R0`858P?Sh:IFiTKf9Z2S<f
830PKf9Z2S`l82m<IFiWM6PP<cLP<21B82m<IFiWM6Pa83<h830PDR0_C6E^IgAX
<R0c>B0`858P;daUKVMdJ3<P=30P<21B82m6JFadIG8:;dI/HGAUA6ESKfAU83hn
2W=dLVEQK@Yh0NegMESCKMlgPR0<TAAYYP8B0Q/UgMdM0/8H0dI/Hi_4245:B^T^
9IG^T9Bl045252@UY1BU@n0INUggmEcgnkk7oOkm7<onf7kO?;oanIc7Ki`gmHgh
5NbAMS1E90;;3aH0B@:EM7@d`20P22@/00890CPiSN5HEmQONP2W:@b=PB<AT_o=
@`T=Pf3a>VD85^nXPd@0=Anj0/72@;2H9?RN90P450:19?2YOSTRdI90IHP7g1jX
8`3DA29P602W4Q;USHHk>V7aioce2>B6lP314Q;gk_h:1bZh`M1`:0@1e85PWF1^
n1>Q45NP4A8:Qf6moi62FmX9RdE92PYjNWX:@=``0TRdXbc?GJ0W7>/4=8AQH6P?
V3g`XVFP;/@=mVO;0P1>X;4C7??KH8Ad`7Y2d30PG^4:Ql8@67c8@h@m30g4W`hd
d]06jZ5PR=o>f[lMkP;o70h@;03nEkXoXblB`A6oPR5@:=8=1D5h`a6>@0Nh:`bX
YjX]P?G2gPE24?HGSQ1G319O3/@30WN5f>4MOYD>0JXZ600Qn27mfAl6RXJS/1P1
3=ceXTO1RcCh<J/Pk9F@KVh`11H3^>QB6Hj6@K58];OPWl]e@B0m4CioB@i`Q;g3
aC3/7j84CA1`mhL`3FGPKanl2_2gcQ661HZ2a>l9Rh/2HNi0V1ODBO3R06=_50ah
H@AOZ?4mn?VPT2RP0kh=V1oL0HKo0OQP81h`81Km4>KWlml=oi@0H33@7Pk50^eP
SW04h>o/N3G<hKN<gclJkPFd1>412PKRX@[lnlTJ3dEk9<;EnfogGb/FE=2dd=5B
i_]c0?o:YJR8m0;jl0/;0OV5A450<4Q477P?on3gcccj4?ROGH;nCZb1L43R8gkG
RaoDGcEko6H8T?]?3_40oiU<5hV7;Pc8oCOB[D2R82Sn2ocoSGOPALSo3NHGFOhS
d_nm8]F7[Zjoa/CmNckoQagR1WOeo]<33mf7F3`=M91h<R3ngMD<MT5S8;L>c1kn
d>gO[AYH29h>2PQ7?:Ci`B82897OhhASE>5N<7]m>1KZm1/f_oDV5hAcQB=PnTP<
o>::`DOQ[i=Ojo^G3DmJZ0_n6/7P/OWK1<7P2H_m]LP;EaRNE?mLP@X2R[BoH9n@
Z1P@PTI3_07hiN<UDJ0?64mCNiSG;g@31@D@B2`n1a3O/ao@0HT6G2aJE08XR:N`
6nA2oD/31]d32[[l4_lO9aUQlKb0X>goMOA5IM27J3BndUn8aeOiUoc[CX31_61@
`>@44RXEk5`Eg7aHXL3/bKll94flUG9X;/@oU?N05=^]<VZc46NDVC6UmDYe/P^/
n/2iCEOAoC1[m/>>ce8eNhfgb3ho^nZZ8k]Mc<CioZGaN9l3UU/CU0d4clfB5=TT
2m7M1?Z/TEC]I7;fS]e6W9BnMjXj?lIkL]4EZMkC36WFKFf_:<[@YVNA<=glK8Q]
]>/cGQKMIKRCoMW]FM1RU5Eh/VkJ;BgYeR=0W6LieGa_OmldMAM[AfBPY/OSiNlL
XEQZ5JTn5VFA:nFVdbn^oL`^m=Q8Xo6aDj>Egk3_;YkSBCZ/d]efF][N/;k9WM1n
clTf`B4:_8TkHZE6CM<YYZ1cLULRk3mUQK4CeOO:aQmPC3]ChNY_IT/o/kYXQXEX
NDn=Mhk<ogbXUJaQ>M`Cc7eG9dkV[6AYdjnF/bGJ`b6D/>U>AA;eTPXOO@K?^Ym3
d8/N3]O<jGg^T74c8D_a5:MVHmV2JHWPYP1cJV5Q2PmhBYW9=L7J;keGlRgfOG0R
IbmfFU/E^JKLbb<AdCAA^?WZJMnd_>O7Ff31?fZPZIEABSQ?]hEmgg:_1F_]GSMT
_UlY[]U=m>_l1nZWDDQ987_FboFfR>1X1X6Vl5^UWaJkW^baUA36f1<DjNHD7nl6
d[o]@CHC20<lRP:SSSM`Ya^4JD1M0:X6Aoa:okZDjFRKXeS_Rfib@]W9^nLoI9^B
m@8dAM`D@8>WQ/9e4hflM7dn[G`_j9^FJ2BX5d;P3iN7MA:Fm>@YWOchJCma?jEh
C6O@5k@FmbbZFF5n]c4kTVN/TWWljmGV8YU0DP69Uelb=WJ57IVIMS9T[[5K]]Z`
Wm^M8ff^OeMT<LfK>nii?72UK]_/5_]GA/:U^/cd=o>@kCGTOEF<GRa?L48NiiJm
d7JSIiC^jm8aMMTmIKnmkjBO<V>k;A:_=Gn]Z@@kgbl;LRbjA]86]V]]c=1l1O6e
KGF:;[Aka=?QJA6d1KGT0STWO:lb9kSWONP8X4eaHSBZ3gW1AOc8S`IeaSnjkS3a
00PiVK01M3>kR^1<egIF4HHklff/=]4`nO9ZGT:LKe9/XQULX5iRT>MYKfZjHZSA
dcV<l?2cIbhiMam4fLFUOLL==992b0M2A6`DBAKGJHUYYTmjQXk1Fg`SDmASUbPg
cFZ[Q?YAb0cUThcRL:9F;mUnQ`oZeLNFk=K6:_/McVV6OA7nPW`Wi4];m>_0]1BZ
6EOa9IciM1bZJSLk?E?mY^W1M:1mgLfj02UkTANia_VDTj:BMaN??NQ^@kFNlDi?
B?7QQZmO<HlZYl5A^01_i1V<cGUfbd;LNnc4U/7A6/N=@eYDG25b/7O_3f9UWZ`k
==I9OgOFn_UdS<>U`GEoU]=Vehg3VRYEHY6o:bQWnHH;A7_P4M?dDH[a/3kHiedP
;A<M8ROljO//eBTO>n>F`FH7T]3?Gg=:OL:eAcNhW[Bg0o[=<bDFn`_VS`nneLk9
bPGBCRgE6>Mlk4=n<oA<6e^@18BaYL<J]`22ffCQCJ^/;1d<m=hWGa^^n@GWQ65G
Y/aO13GM^QN`kHh=WWLhmV^WFAU9h:T85Km/I3QVW^QmPdHj0e<Si9bXmj1i8JR9
R[?mjS>Cc:J@NAoIlFS1W9;bUdY^b;UUd11WRMmce:LKmUmlW>Q5I2=X8Zhll5@^
n2h?<mRe_mI5]0j1fe^<?9RGKj^E8dEMQ@];/E@5:WHg:[32CTkHNWOg[Q:=g2[E
PZj]f000^k8oooQYS1bAbN=UXFghHn3H>bmPlSJ:UX@SeFB81E8@D1F@:FXPM5mH
TR6cW[U?fT9]a0MlN0heeF2/81;S]T7[g3X<ahKH1`@4cKcBg@PE/XK28@_k8S_W
<U^/Km6Y[cfl?iDk?N3]D=NJ[?Bef_eX4Ni9Fl^T/i4[O9Ng]R_2@mA?h5FnA<6=
R^aKHY3V6^Y[<8^e=;lH8[6G@WiJ@J1_=ZHEm4>_Xjil6Q@/56_g7`P7KK/XaSgY
>G?m9^/I=f^n;_eIgB:jX^NbU`M=2jeO`98Z?dOj[G@k^Y_L]CPGI@=3>jaDMNne
=NNlQZi<5o8UGLImTM8a4Y6Se=fij^UcI`GNM5_7dC23EiEEI=`5Gj@60R/<:4cH
PiE@MZ]_iJD>>iD8961[G:ZFg9605cm3SV:>2^B66:;A115ODiZKK7K;@Zi@Sc[X
TI[=_R=L;<X^NWP4VSV8SGHAS2_S:QOM^o[7J=5AkO^?I86Eo7?J5ZKgGmU]RYQW
F@j27Phjdl^ZS;]D1ECM=>m^ehiY[C]lgQ][TUbaWkh8e0Uc?CIFInU3S9iiYgO1
C7YjcWmR@Q@^CfM484>4fHMl[MV1iMJYBb_<^<K06Mdb[TBV1;Gg9V3ifU01@@U2
ZMhASD_[`jZh18j2eP2CSh9JQ4B^7ac4_=cWLeS9_05EWWjESmGE1J]i>HlofBFj
a9Oo]:SdAWZmZg<^niK/UE]Ue992I>EMbh>h8MNDIK[jF;>>TNf8Q8nmSmT54Y9S
BHnK7WA8Z@bPBOkPX<4kHnW0:4>X@d<_?<K3fOcSIAUE_?^[/SXmK^8f:okk=j<H
fK8f=3/1jS`/J8?mV5YF0m7mg4O637KJOX:b@j8^=9/<1c86WRodc^kARoilLY]I
<_73gALV=_CJnW:a]Kgm=gBEbUJ<M?KO`kONDdc99UjSkQTnN;9lMOV7<>l7im]V
WIW:jn:[TAcKHkkKFCO[EB?VnPLS6/jHeZJdhjE/7P7/3I8d=CSZVY8j;OZh?c;@
^aVj[m8Ni6YJ</Ci>da@4DWLCBXFZoil``IlW3_Vk`TTOkgaT/GX;[4Ln9UL42Wi
cXC2N?NL]b_ghdG]Bhg3f=Lik4AK9S4dgcIGbMXIRmgTAgWYCf:<jBAR?ZTd4^JK
jCWbCbE=M4AAEZR_XEHH[T7DBMQ^TE[QlTkOD0V>S[45ZcRK4_]TP/=g`8=1aYF9
Y]ZWXj;NIUZn^83AWLGTkkiCMMP[NLj:mV/QYS9U^4WQZGKS2DgoiQG;Z]KJ/oO2
]ZLN>FLX13[8i:Z>ZMV[m7f1;k@Fo=SEe9BeR]8Z8EcVnana`OT4H@1Y8c4/^=Je
JlKf]EgJBPA1MQ>1aPKm2:/=CnKme9ea6aREbSDS;4Fn2EAdljgBPWcTHfBg:5F_
UkKbfcJ5U8RjAjOM^PF/k`a9PMZAGc<LN[aFQ9BiTah?8W:ZYRHb?/6WXel=Skb<
`U1dCSI71gdn5T3?TUH@/NfXF;kT9bXi[MoL^kHJE1B8JdUJOXH^8jILWaoUb5Ml
AJi=:1PAldFb@I5n3cPanh4[@8diJg@8o50<I8fa3@C4kBKjYSG5LeOBRfC?5G:_
OEN/>^FWMVUngISETnBB_k1klUZ;[L`]LTIneRI?hLk:QoKkCF?]=:Ag>@aQI6kS
bYI4YM7]dBSoPNmUgl?9BLbWhaE>aMdDL9=kGc8^fkOZB]eJB_EW81V9:fY5cCG_
9em_H5AB:kPF4:ok;[_RJMNL[aA@jlXg<JYfQKV3lEiKfjEFIdU1L/8K1?N[W`FL
WiTDL?8NRc5KOMbYDeaIR9n:UNiOGmJ?hT0A>IL6]?N/NGIR@oSPAK?`/Sc=En=I
mCo7PBdVnMd3gc6[5TfIcR5n;`1FKk3ZB^]G]_Z?f5850LX;bl3GoF@nL5SGh]ED
XQ;YinG<[N_3Yki_17bBXAEQ[XNPYkU?^0_YYahYTJK`OG_;d/0bNKoQ3<D1i?Y1
1BVT[>5@NAFWZQk]A/0cMf<fCiRh13]W^0a?MnD0LGZig3aEBYD<T5SkHS?4om[?
aEmkA?k;ei8g50=Z<Ud?RYdn[_>hU:Lg`/W4kLIR3nDa3fhLNZVM2lB6TU9^<>PM
Q:KMSocVG;jXBVLlgOb>hRh7I2^8bO1CaC768J4V=nnSUE/0e0F<[>AKND@J=[Pb
McVP@fDmc6h[lZiBVO]>9eOXZCW]QTI^N/mhbVEdRmFW^SN?ocSoO688@mYja2dd
XNe_X>@fQlO;bS<LgR/=GBNYO3WAJ4JlS`XMgg4QNA4de:N@`dk5?FV]/lChPIZB
S8Y^Oc[V@F3Yb7^ma4[GVN5ggS8/^dD?L:8ZDH6<>8jca`?@[k>P0ANS2=Bc5XG_
Q4j5J0aiB</CFf;=]o5W;Y7=SH=Z:TkSG:]beh=2P;VdlfG<]XVIRo8BTCMCT5Kb
f_4@hfA[@bci9RF^[O`>4fo7PHUD:;o:2==bB3cb]K7MiiTfdJGbn[JO;D89[K;5
VeYNk/:MnO=of60;FD_Cef;NnHjHON1l0/XMU5UARID_KdX@f19j<8n^cYO<iVIE
Ubf1[DkY3liDSd^E7gc/oO0lf<o=;6>=odN]cX;240iSRk7cRlV:VSc]a3C8dmW4
HiX52I>c5UFO]0ECj/FY_2U>M_dF>N]TYFI[MfTO`RJNUeK?`CfkgOO0A9Rfg3f]
IWa_Jg57ROQFlKU7FfC3W_<I=D6dG4[flOB00^]HoHZX@156/]FjUeU:GJP/Y:E:
c[F]YPY:Ak=dAZ2OOk1k4dJJnfVM7`]nnU6@BK0geThj=35nn]CUA73IIhiTKB@1
VCjD@a_lk6d?dN9V_[PJ9gDhJZSiShfNNYdOTV>9ahSC=aa@Xh0=I]6K[n:bVT29
4InWi4=^9]Gi;bVCSMdFUk[jj?UfcOT>iS9[mX?e2QU7YNl_HV/2InB>ESLnh:i8
AM]HacNSoO5o3]GSbl<5/Co9>gMFaIANgU=cO=ZHL_@7/bCUTJ:<1<ONUAnm6``L
jKceH[5kage>J<ZmVd5Tk;0BZMF1J`6SI]d2AOKn1fYW89FDQB4bP[aINO1BGGjd
5k`R`_BEnmGH`HKbhXABZPWD5lLlgD^Ng]Ic4eHIdaPQMkM_Ig9I0Qoc]NZ>mjEl
m_J<6dDNDhFfIkmiEZSkHV^LJYjTeFES_/]ngZ]3`dU5YSNXl4VnMI`e6VPLeni7
dOA=ho79egBQ6LJbfaCiHIMCcmJk;LTZTP7_hj0?CkdKC@`3GNJ9H_1_9;GmhLc5
K`?K@X=mVlgeag=<FkZieg2c8n]^?Qh]Cc]e/KcIPcoBX5@4bZVEPdaai3IBF9Oa
FOkdc7DAE/k2`SYReJ:S[EC6ZhLcGj^H;Q4Yj6EcUhERoW2Xi>BN?T4=:GmB_bG4
AIc2ShXPem[b[`RgFm`E_RWcD6G7H2dQVIAk@eUJZ]ZiXZ^ooWQ^DV?iB0Q3aoZR
K^i4XLHaE2gn[JiAK`BdAfSlIm<7=8e0j<cR_OM:CalX:NH/A:iFd<W<X6=6K9>f
jC9LgD^iQJaWfU9eHLbIFZ/9X6[FCKW2DA@hjN07nH?XU>e[M=NYKOGmSLkIIKAV
c^EDSUJdV=?C^J[iM/9cdEHL@V@LUQnR1;dVD<:]11^O;DbNUkP74MOb4][VX84_
3aC8Bn==a7]j^i4a_2S<EIHS2YGlOENG@S]iQ07OcZ2DHF`D8R/^G<Qk>;BL?WRb
cXo]mJ[FfTL]Dn>PflGRC0]AFHTX5LUFcok<[15j5BP=NGafIdVWS<KNFWRQIZo]
mclBc7T<_KIVhmIRR;Zlb4A71:JLRVjC=RV[<jiWCh;j2:6eoQf=m9[iEaM36kH2
lbGM;m?gm3UiJlgDW:U:BE^LIkl;nNWOjK]MG3m7=Ti=^f//R6hk;F0_ge;X/U]_
k/f]>EUb;N5daNf2dR3nV2oab_Y:^R9JEWDcfb]b:[Mo62963a9_[Bnhg9k9gXfC
=lXim]DTicWOEKNjc4a2igLgHMC3A4iIVRMP86W;>Rom=>mKh^__LBFOImODg_EB
Ml@C4mBW6G>/J^S/;gQ74ZB9dh/8j[3jE]BggLjF/AESjR4V98k5D]0>RK_d/l5O
[998fadUIV@gGP8/IS<lhF>CTZ58_jcfjM4SW3SE?B<dRR^dRR?LIFoY[O`RJFe1
BRA49n39Vj@KM;OkZf2n9bVkM^FOfE;9[f:e`lA7:T79oDmlQlOFFoGHN>KLgbeC
ZBIRbI;d/PUcIKbZlY^jRB>W:3hFf:adbic7Digb9IN?jTT/Qb[h3C8l]b9Ol7i0
NEO6bbJZXmR4n?Fcm[WWHWZTHLj:Dh_RLR5b`EnFUHUOAa?4/UPngOEFCYQ/^n9V
EV1c>lh^4W:Ni>_9@jeQ>dmIfPV7@7`Q?IPFOP7=C6?D;N4n1GV^5FoiUZodWlLN
2i:@Q12f9b45mimQAiS8_LPCMoKh1^UikmE]Z@oK71Y8kc:0?C1j0He1aYNZ?kVl
5dff=lLL9jTo[@bbMc53gE]fmcHLUNiUFo0RUmWUco1hL_VWfS2MGhE5hcLL=7El
]gbHW`M>n<?=M6:>^d@k;FWAc37biJDcm92<H2EU6aMHeMQ?aOY7/o3c^D8SCQH^
W@K_j5`;YK`4<[^SaHJ2J3hb1Lo[F[V0PaHPBfU/1UV^R]PBZj/I>TbJA>C/D:OO
Q/WJn4VZoidDSg;F4cT3Kh3cO<Rk[;b5Q4LMi2Vno1E@KJ[;`K/eaYNY/koQo?^X
Z@TccYVeSiU2khgWUj[agFlOb5J<ZYb;J5^GJB3UiAX<=;iG;>ko:2cVM/[XO4nK
Jn8KLOK[MNaEgBd=CYXWm@DM>B`_^9fScnfFNNUUO;5Ac7NQXo4PVVj@JoeFALeK
S;AYTbM1BBmh=>7P>C/_nc=EaZ3]I?jRcToEAmB?L4SAX;kljN9Zna8R:YE7lBOm
G9edScnBm1CV7CkBKQB@0mG<l;mOW3:bEKY:l?RN>l`h;HnnD=X^Wab5`UKEchiF
H8g=m6a3FDJoR`SXNG5haGUmXOkam=2lPC6WI<1AG4^=c^HKZ?YVh0Ab5eMP5_Am
L00^fD]Re/bgOCUIZkZikNN4lFG?;blakV769Je>SlG@Dn_Kf_5LTVHF4Eg=ZK70
ALMGNKGJm[9AhF64FUOB:NA?Q=mKOC?BUAAoWT]oao7bF/4LZHWL;<oB^:4MilS9
53:Z?R1UECI2S6:aZmNO9hE<;`i@o;;Gg5?d[N2]P@EOUm@RKQPSQb33[6IaZaYi
`g`lFnmNAaH;B6L?NM/9=F:la]Ve_Gb9gc27FcJOMnRHK;AX/dm8m8UClnYFTjn6
P>S33U/3oMb3RLLl]SmN9Q/Hm=J]LOnlLR0B;lZ@F?fP<6Pfn36McU`ilPT[ZJPJ
[jgLFd=EWB::nLj0/oN3SX]?ee7]3U=cQ0RR<h9FdAh`YGe9GV?/Ejf^3AY;KH1g
Pc]ISF9k7DNWo1g69oeRJcO==^H1@c77:]O[NS@J]l@>kiiX67M`Q4FO3GVWChIm
RknTWXB2=jjLVd:M/Z`IG;TncCeGkIbAK7a3YINgaW6k;h;dY[9T4D4T=D489`oQ
5CX8`f:jSUOlJEo_;A_]i6<iUSOf=;c7TV4CX2dQjg]Ng9]=8RSb<WgaIUhFPL/N
XZaIV04kjKfWeMKJ1Z6P;Mk3>Zf_RAohj^EUH@;lDlQGHlmFci@HbaPY;bLmk`U`
kJOJjQValVLdi;_>hM69C5;>Cieb39dS?O<>?5[?FHF`?kWjAETGPEkUgA[L;l?U
U3TM1TdNFPIb5GAcQKFO[hcoM1LXRn`oI6fKNILOMZ=[:7nSecG1e4]hccSceMEm
CVdk71>9WA5^[4HJ:AWcgZP5hAml0nkYZbnPlohTl[XB4j@dWN/]_?K3J5FHaaEM
7il=cRUnbjS5;?hD_^a66P6T?<^W8RLUV4[TAjj0jaA;jaWRKSd>28RLcT;T/8[l
d0<7BJC<:^;I4DJ2e7Y2/5?2GV1d6j;j@V]c^JMSZD;DAH4<oWK3WIDi__:B;B/[
O@NegS9W4P65k:K4J8=be991EFgS<jSLn>M^9E[`i;T/FEGiSaHfR_c]HjLG[4US
XY:SQ3T>]W_XaHk5:5aT4WemMZaDFWKfL6NLnO7J@I>@aG4YPXUWOM?eg<EJRmSm
M/aXiFcY5eZ[S[G7`d9g_/1/==I4m0;_JDKIW:^4gJlJKeSd99Bf8W]hGe?W8i?A
0DFPNH@FD/l]DTX]mZG5k=M34Ih@Z5<ElGHLSRA>WF]UH1ei/[<GD>LcB2I3MUDO
VBk5U06d76H321J<lNkjSA7MEoPNJoG8RGl[A5aoB3PNf3bAfLB2iSPc=a0XOIMC
K;1cOiU>GIU1DgZmVl7hHI]/LI5;omQV[j5O>lkaCW;hGWa3b6HVfTOb`nfUm/n_
BJdhaS8ReMUY][WcJm7O7[jd8Y=NKIVCDQ_d3YHeTP>l>j6LX6^EP8IoGSkEgj>J
5:>AGKiQN?]PldK:UIH9<<4Q[hcdd`5mBgGG>_HgElCFmfM=TdFVm[`6UW?H0G]f
JmN[>J1WS6ZS@^HI@[aObJ>K`fb]a?A?CHdW]iQ8I];[EPP>j76G_WdMFaHQ?a06
oHL?h3oH@Oo[l7]2od?V07F5@M1HY1/4k@;h;gR@FdH:IFiTLgAbIF5]2VE^I6mR
JPXc=b0`86mRJPXg<S8d2VE^I6mRJPXc>20`86mRJPXa=3@c2VE^I6mRJPXc>B0`
86mRJPXf<S0c2VE^I6mRJPXd<20`86mRJPXe=30:IFiTKf9Z2S4a830PKf9Z2S`l
82mDNG1U82m6Kfid82mCMF9dNG1U82mDNG1U<B0_@V5cIDI_KW@P;de;DDm?D2]3
CDe9=b0_AVm^M4AULf=bJG1dKg8P=34P<21B2Rm5KV=_I6U^Ib0_CF5SDVm]HFi5
KV=_I6U^Ib0_AVUbLgA3J65b834a<R0_C65cM4=XHG8P<C4b82mGJFAdJ7<PFb0e
>3PPGB0n?PYUKVA_HVX:=34P<21_HVX:?3`P;eAiL6DP;dI_KWA4IG=SLVU`M6mb
82m6KfidCV5]IB0_CD]ACdm@:d==CDTg82m6K65WLb0c<R0_AVm^M492KgPPFbdc
<R0]<SPa834b<38P=cPaG@X_BGAQK6US@FiWK6DP;C4d82m1Lf=UKW@P=cD`82m4
IG=SIFid82db=C0P;d=QL4QUJFMXM20f=SHP;e=dIFeF83Pa82mHB6EYIfQd2SD`
<20_DgAUKDPP<c8P;deQN5MYI7AX834b<c@P;dI_KWA6JFaU83@b830PDR0n?PYU
KVA_HVX:=38P<21_HVX:?3`P;daUKVMdJ20d<b0`858P;daUKVMdJ34P=3@P<21B
82m<IFiWM6Pb83@e830PDR0_C6E^IgAX<b0d=R0`858P;dIYK7AULPX_AVaQM6E4
IF=_I6DP?Sh:LgAbIF5]2WP1kGUWF9=KebHMA06Ag^@A3;dTm=i1NZn:@0P1@TTX
XH<8dY4R:4E01>Vm=nU5>RPRGA6TR81DjFF2W_NLkgeWiY_i?MLTeiDlNjfekkg:
ONlO2NR>[P6__0g:6Zj2@Z9i8GaP2D1ABd]=50231OW0H05R4<P@PGJ2ofDV1QW3
gM`A::C4O`U@M8=3dARK4QB=RM=28@5e3bL08PQ0A2@PXQ9P<2001X]ST7h7X]`T
02FX9l86d>83e558^3/aB17Uh^>6/;=7Hhkieb?00N<48>;RXSbo]`?bcW0g10b:
1;BPJ7^h<nI46=@9<431472dckm1L4SIXm4^4_clGUiNO51WMcjDVid<9`oPQD3K
0oY`MkRK9m`6^2XHd8Hj`olDc4L<0Pc]4Niok0HXFk@Ge0d>H0a>21PLjHkIhH6d
PK/1V<<10cE=@<L5S_`C[?TWP0OhZcL0Q0ob=maO^jn04<SOVj4`6<[I1H[d@B3]
05^44ac@DM7T@g^SN@0Xd^HZ4>[TS/:T0oF48YbPeYR0giU30AEi?@2:jM5OiKW3
g10^J7LnMhCCEHWlEc2H;R/SKAAAc/i`9=ZMn:Y89H@K78I6^OW`oiV/8a;UQOCk
Jf6;@=[HGWG2a/>5g`R9L?F0ZbT1Od8`9^9oK7I`=20<5Q<E51<0h:h0g1]Vcgl5
KnSS0PN^W90[<jJ203lGU0]PRbT27X2`QF>nR?gLXIi`0>gV0@o`njn>OelA@b20
3@:61ZcQMPPTlCoX63?Lm/lJ<g`gQ3O`08`Q9`@0GkgoOWZ8hJ4=2^WTldohkoWb
jjU[:nV[L_lYoflX1@FD=n372`5h1HC100@R2P54<@l1ohjR2dGlEB?h7ePeY2d:
P60<EmURf_B_S3goR0?Pn4/mW<2oPfVS<:b50acoT=`L;0b6HChPomMD1jjfo:lH
OXGbOb;iObJTh^7Tm;]77;nKlcniXLh89ino0S2TmD1S1:25`/P0nInQ9_0[o@8L
FW0KQ8OcOg[Ed52<4>BAMQPbld:4n<12OiZ9L5M1N<=]M15XV?dOb_ba6ee9c@V1
Q>^Rg15GM`]V5nHNnCfk_gdH^L8L<ON7>hJGOea@MhaDdKo7N1D:alSYg`NPS8BQ
K:id9b0/0T3Mg:0na9SAHeK2P1l48e0K^?M_IP?lO4PD6X<1H6X>06aAK/AGHhI0
101nUb/KlOl6e`2=D@3DcNK_PjkbP7Vh^F7bn/dFC4koF_oF?Qc^3HLACdnPH98Q
3UDQcDLElPaN_</SD_QK:DNV0[`S>AI4j1kU<L^518><m1V=8YGYKXR:QD>K]X;[
dJ/_Tg]nBmG<=Ci21kc<:]o]V:gS9bh?/<LCo@hIFBK86[2bC98DKT_T^oEPjC95
gfbo9V]Sef<08_=W[nZJB_ARXba@4ED?KMI^KJlXB=NTIQ@ggUSDAcMJmaT^2noC
/VL^>/LmnOKD?39InbF;QUC[<G62EoW=[kd3OG?TgD`MdD7ZW/7;fgO3d>C:TWf<
BT:4iLIcfJAWVOVNjbm_nEWOXe1@iG``aYUH4;nLeV>bSQLHGSkP_1:ch_56/_>a
`g[AFK[lii0J9Q4bUg@[_J5gbcn[:oN2i]CgVBl7J76329[SbPBgiEkMg/SIEFd6
<iHkMANC0TJ;S=869dR8a?k;Ji?<_TH2/GM:9PO:RIN76YUj/G<gb4GV]]PfCNoH
?7m@m2RjbbkaLlGHLFiD/]gjo@]36a[IVP0^fTR5<lN?1GdPVLLO50MQXD>l4O;I
FUYCCCUR19HaU8glh^:jn1WjmLcGWGI/geCbk]/l32JmEW8nGjY/e<=`gVgiPNJA
kFOVS7F^4hM3b];SIbB_8amI=G4h?W>Gnli1m3;NC;G^Nf5]A:_OFZ5<^o_hE45>
YWSeUl?AI3gfij3>78^WedL;Jb?IBfl]hkZn<ZBj=ZkiBn4I:;B2<0:aHn94]MDR
bO<^Ae>ZFmLBX1jG9X^jGAhfO?`:;8h8mnlYo=iQ:/Z/ZilS`OjaVf:3BVZn<c91
>ZV=E<EjQgBQA2RC:4fkedo]50/663nP7_RYKgi3R<K/JIWJG3Ag9JDobCc00E68
e]=W@iDdQ0CJU1BIYcjYWOMCJW3g1K3OI9=lPFEO^o5;fkI5>g^gVB<Wn<fP>=4:
kQVW]HT_Ro_IoCgalSkAN;I3?L8j:WXfW8^EDDo6Xc=nbd@17;mCA/6IahFKPio[
8l?8nMRk[19@H^7394lffbk=>JEf5Vi5nAL9kR[QB@P]6YmFM7WMWGG=d<edQmEg
[ZeUQ>MWPY@;R^dHMOaonPZhOFKBVeSjZ=05>k5;6I=nUG199oO=o5J/W@E`>L:X
;;B7MDnLMTGPi@cfo1giSc<7=G2e92aA8f`_HG_6@FhS:nein]?2WGRYfjinDd__
SQo_i/L6KO8WAC3NX/:;3j5lXG5j_RkFkC?`HhYUiYeAe/Dek[CN5c<BYBdQPMT?
:6Fac/SCoO^M9JGV]OQW9^bPccJfB53fjLBY4RJN@cGmLbbG9EETW0hYFF=jcF/a
IhGSG[D_/nk06b>S9J/9YeAd:DEDZk@8Hic_gCNm5=Oca;5a_EPEEGa@:=BGo/[T
8D^fMB8T:QfVOAJUM/h?h_giRW4NjeB6];XaSFg`X:ji:Og1L>8Y[VKn4Fj=fG1o
nidf<TfnEU;U1KQU]^:[?SOHWQ[;3:^`Re?HGM;VYHi`EY>c;^[`mO?mbIjbK6<^
2_Yd2mkkZ_H?hho?8kBjK4KI:[a/DDnFJ^mGFgZWe^UTeghl^XLbCU`08BK5O:eN
DD[eQSF7DAQlYNWMm^=`6>GCd3MknZ_]S8[E8ncWRlK>KlocTY7j8ilVWTMdJl;[
_=OK?ZeVGQ25I=ddHFIX4M3^_3kGh4am2OP]?S4CL?/ai:9Rd5i^Vgl3ic1kW8<d
_ka0f5XXE5:P:N3^3R<=KBLi<JhRUB/eULE7:ja?n<HegYJlLl5hllT^iSdc^ILa
/BNQkkM]AOXn>CKPTGeD[X`aFIQIalU_PXahKn`SSi6Y>kRV_FlL8/UU:f0:/bD;
[e=n=FgQdVh;JG_5dSH_R::5N;fOjfShlm5gZZ/VPhICAOPL3T=E4GQ5im]I<Tif
?mT^Y[dZl[HR@/Om`h@ECAPh/ilV1nL6WNa634n:Y7X6k5?V2@TXA<R@h_@DS0g]
^IJ0MQimTbX]mAhF/QZ@AgF=I3VE]kg@Wm8VV<bPXO]NfjEjcTgM0N;=B`a;OW]P
W37VAQYMV6G2IH>7;4BWObYMF:6WEG88QGaU`Te[FGNkX9d]T4JBE9JV8]ocTAMZ
=CES4kdX_a^[KY1J6:m]Wke`ETkbcVJjmbE>lT6OZB9?9?mMRSQViVe7fYHKXn8Z
`R?M80KiiOJ_`Eo2f`95li_j_hkGEkZ@;/]U;AB7Xbn_Lho7i/M65SmZfb?mIR54
lYJ79VF49H@e1GVW]^EGkZ2QZeZ[hUf^BS5BdG>g8nK1A_YjJQ7JD><L^HH0[C=W
/=@jd`lM@0>nc9j?:0f8gZ9GIa;DeDWBNJDPR:;:N?O3a=[eTU^He?/cSXlAmKBk
S3cU_0hOSWEM@jC27A/]ZZhF3He9g:`k=OXCanKI=gT?a=NYdbBI@P^aNoF8bK`J
Pb<d@@kUDP^f^6?>J7ZNU4U9aVf5H5gYPKak@n=2l^0_i962J_MCSBQ`?ag9K]bK
/j7aa9gQJ6Nd7WL;OeaeDV<A@a4UO]@03mKJh8aP_OPJEgZ[LfUlm`Mg/K?kRTCA
BPP>n:FA4@e^BflX8emS@YCo[;a54i8j55/HFOe//=/mA1DjKoH^W]PK_2J5=jZA
<aKJ/l6VPHFT6;B/7cR_:9b9GFZV2FKZ[9ONk7IVeYhf:2FDJ331UnXJUhPRTd2M
9408a:8V]59NWb;H5Gh9]XRPgfI5OkCjFWoVb2E[HF0]gH2C@9fmV?^MW27gkHDS
3jMHmRgVSkd3HcMFJk`/5N_ajKCS9<IFc1i5PV`0;7J50k:3Vf4cbnTDT>XW8U]k
IDOR@oXE7fGC=cii^WYLYoBG[im/m6gZeEiAZZ0DYV:`X2`h?AQFJ`c6^OOjiNX<
_9nFZ:_Vja>[Y?;9U57JS7N8bjQPREbVoIIIGa7L:>6fib]?2hV6RmkGBngQ>99T
C^ZCmFe;K;i=o0iEMi2^3ag9V58TMok0H9<fY:Y;=5kW37^BIgah[_M]9ePBPEf4
/>OYM[^9CVnNWILb5>=L6dhZaRhoL9Mi?I;HLE3`2<HH_K@>_[laaO[F>SGja:GB
SLi><<CQ]WKbKOHPBZTfbBC3S9W5kTB69jmh?iSVXLl39eC^?0e]aIXQU[dfV?e0
P?UM03N_kWGVdem[6iZchRX[]moQ;]XJOhhmc6TEN]No:`BH1[K5Eg1F_moQ9[CS
aA^LYQfL[^B:M5h8h4P`8XdWJ1dejgiVI37F;d?<gIj[OU_59Y5f5=AJ7EG<=;@Z
8MgggDiI:gX9Zm;SDRo1aCR8fXE=m86hjbbi7T[]ioUI[G4BGYbF`4=XMm`ad<61
aEaj]_3hg;oBMYYoDBG>[NRHj3VI_[7WfC>;oCflkK9[f0M3o]f5_<mMY[c_KIi_
hAJCaF@@1/Zb4ji6fkGiCU4kEADTQQm]on1i_L``D/gJT?NbDKi>DJDd=LW<nEFX
aOD=^JMl57UCkQ==lE/b3;Ig7S9>CJZC_akkZ7ScgWV51fgCfRLmj]Pa7lFhiS8C
mfWZKbAM5H]/TEE1JXH<i2[3SmDgFn63NfCOHmQhZn1gSEn?>X9XZZiece5_9WTj
/Aj`RnbTGHn^5S]:S2IAWFnE3ihBCG_c/08a6D4^23LSV_4N75YJS^3gXK=m^4gl
@nH8fmERfBYQ=nRTZQ>;O>DANgE60:kEW^05G/OJkSS7bQ:TN6:FnE7WV^nh_X>l
ei576EB<5JdmD>6J]HGoPC@o>>O^CN`_;ii@?S?@BGn_@iGm@niIJE]dkE^69Amb
9So8YTY?lA1QD]LCcRP;5HfPa`7ZO4O_iIP6Q7c9iVLP[Lno:@WNaG6Th`T2KnMA
MJCEZT4Wa?2bR^VRS//I6In5^NQneW>[ENa4U:CfCCTnM5Eha<bFnh@bX^cleG?c
NUe34o<0mRIQdWLoKP:m<hZI_QUaL:T]S/K?E>ghS>j>fCWODC^4=N9g@XjVI2Vm
@chT;b[G?ZnmFOZP3K][<N7E@H>j3=]GUTR5h9e[]0J`Ui=AngBg1`82QIF2UYfE
S9:JkLOG=08QFYb>kkJWR3Qe3hQ0_?a>i?kXMOb6U0]HbbU=H>:2h@e;noIind[/
WAS7gNC`]^JiIdaehOf:]IE>`?iG:0:?cI4Mg;:EDY^lLB=^Zl;C;0;U:<hf<2Eh
D4eI9R``IMX[iWHf7;SfD6@E`ZE<Pi>4nbKLe37Ta[?IGQ/2:eigTflecjcFl<c7
X]WOGJ`=K[KLFEBYnO@QeKIBC:5Q`WHj]7/^Wh<CZkXlUDD_iR_8nX<LKHl[Mh:5
K[f8o?/U3nJRkX2_N26j4_Lhl?0MW/bXLZT7@5V/m6O6;C=[dJCm?Dgg/?HIdo>8
e_fdi/FHUKRZm7V>UT2laAMUi?XCGbH2;DNcMGekm8HLUnOaG0W6]CR=dF90ZlDZ
mHm3TRYc9hfhc1RLdV2d:>_3YOG/XU_NfRoTSIEd7M3QN[Gb5G7TQ]=Rhm3]R9LS
A2A52[C:4hfQbiJ`<Wcmf9]Y0YkJ]mhiZGa9<f9VKeSblElID<IjLd0a;LQ`aUAY
YX9jKMGid<FM>8XTlPFXNKmofGMFRJAE13/lif=9Ol[6enOgLM[=oJZJeYEhGGCj
YF8o=8F6OPi8OJo1N=VWafId8fNY[hnJP?m6hbM9Wi`GKljk?l3YOEDdDga0coMG
WfY^7M^EJLmT_<fU>DGRde;QiKEXd1j`oVP]?]jO/6bCX8PP_FMAbHVoJ41nBjb_
NN0nJf6=_3eWi@lYnS;c2IYX^QGc=f`9<dT6WTd75b06SFBm7e6;k<3:Vl1:`W=j
8O6H^bfOHZQDRICj`FHnmY`L0j^B>`lTT`YB6R/nW8fC[o[`:7oM>OkjbORdigfO
NV0TjO1QcakQbI8>ka`gP/f907dKPHjk>eDeLQ5jSH4fRgZL9b9PIJM:j^_9Pm6U
^ci<_ITcQMcAW1`9n=j^H8eOBd5[gNMc7bIKd:FA[m5YRO5icB`gnM4Qo5Y1RJDC
]`Jmg/kl>RJ6mc>9L]_P<IX`?l[nILdQ<]XK8C/=/aaab3hQOSSKH_c9GYXg>iSS
c;;GX^PY/hBEgk1/gZE2Vm4YhB@QFeHC=/7bg?k1n<FeJG7EKULSPMeSgSD/B38/
kg6ccKIBgODL>/GUM_dSHDn=5NDCQ?6G>bL=ZlN==IFB[Ro84VjC4JfPhlmd@:8V
_XUkbI/>SbXk]hc/c5bK@iHgEn=R3CXHTf[V]df6:JE/?jdRM9Z7=VEbCCER=KL4
F7YTa<__AVH`BGcN;YGl5TR@2US5>a8[2i>XE7AP<m8Z>3RUTO/[1DfNB1Eie;AZ
c31/dFf`B9mQRhUal`WBW;m]/YPRie/GNWm8HiE>]o9LdCOQdHO8A@;jZ?6STUW1
CUbo^odDATf?CP]B4L^On8AHQl>fNTOZf:CYWN>_SAYF7Lkbh:m^?odP?MaID?cb
UV86]DGfXP?9jLYGUDFkZYd6?k>1HjMJn8@W_mNlBdnHgjo]TGF[dKL1Km=BQ0A[
VEDjZ[X4>LKaN61kR@aZ;2?5/YU_Y:7KLW=Q=CK_1Y@I0m9RM2?e^?BikTj>`d[>
>VJVBLPkeL:WK_36MjLmg]cCoC34PXmVjI2Jc7bQg^ScH_DMWhEF2_6aeFcio[QL
g1M^Q7E>=Kg[ffQKAandI]V6]K]Y9ETF>=@bAiEZYhlkmWHlkHgDPWZbGQ2EI_@G
oi?K[TiN^IUQUi;D^ajl?:3QmiWhe4h<;7XXcR2NVX?f>bDU^CoOH:G?GR>oLJkj
<WJ`LDm?hTgo:bK:6mo14co[UKi05QLe97X8^JG?>?JW8Wj4V1kN92V^ZACl=/E[
SQ1VLLZ[j8I>iSi5/?]ZMJK9KQ8M>oJHPmfeK_Tc8KfRY`O7UFEUSf[5o>;B^3j7
MTFITUAUi54V?enQQ`Ccc:]gkQI6j9cXeiC/aMCW=YN0llSOBn`bT];^BY2f_PJ/
L]H87;2=1KmUeITikk1j/3I6JE[=eN]Pil/GbNc39HRIQ^DM;kD7Q6Pfj`ZeQjVg
JI/LHCZ^AdmIXX;56?;I>=EVORC89IBlOYY;k<`QGO10B<Re?]3eoVf?PFF`[RGo
/nWlMMTI5Xo4a/g@^YHLBKVW=D3ib:NYULbXY4PFJa4>kMS;01]S=/@1``8mR0/T
G4ciQXM_NCD`^V3@>05UNa0:hi?<jGSo/b7Z>R?dV3njg0GD]a[XE?3jL_HJU`L;
[MJ@oK582/oBFAi39:E8ciML?AT7fgeml_aOm8HM?cEG=g_bIdQ[:<KmR=a9VG]`
lQgR/3PjEPZ;4fWZ141[Fn2NH3jjIeJXJSo]H3c>0c[h]XLMAMegj[Q41OI5VQ?[
>b6LDTTQhGOTn[S4PI>LJIiTHS9NhA<Y`W:o45ngmQN[U[@Q76amm]R?_HHQn58;
M_9c?g];nfO5gUXJRbJFD0o0^Gj`k^lLjVjkU5[cZRIJ?PgbgQf/JKfP50^>f>IQ
CC?O_ELf=0DA9PiOWY=ViBEM;@_^hQBH_]N=_mI0HXj4:3eiLcP/ICW[Bal1ZgMO
S0]olO:2TbGS@ejUY2CElP55X[oPAI5^29o3hiZE@hSOcc>eE`3i@J`;:f<R6D`6
XC^[PfNVVDA^hE85;l/Y8EQEl1j[TO?Q4A[1H^GRJ]He4kQF]9RAF]KgN>C0Im5^
bU2VN?oXk]63dZAKYXUnBY0e==Ff[4JIicU@>NQgTCgI=>K`9CgeHXdZW:EO2>BW
^>j7/fOGDjA;fhRHT;aUV:G5HRV5`jNZKJBB<YDH_S<JdMdMlF8>[9fZbLg_e7S[
VmkPAZU[ZbWU977EEY[GoXMQ2i=e[njckB8mYHNdJEf?i<@NLCaW^KPoMVjD@BGL
lE:31G]<F<W`HXlHTIcR@Nmf9la9QLMQFjXld9AFcmIKlE_c2e>9jg_YX8m>Seod
_gDMK9Rnn;21c;ZIB<c`XkFQ3KX[IM?FKC6jhGZGT8j/ZL6NkT5?K4Z:j0]oXQ</
jXIHT5WfmnW72kW[?SOfM<ij7a]Ch8c/1U^?5D<fYg4ORPNl>@g7g`Vl7RI`@3eN
76lXCe7j9[MiI>3ha^e<?:B_[6HBXIi<f8gkCb;J3KCF5]^P?hn>aGXHNePLDndD
=LOSR3m>WK8DS2JnS[/mjTC9V_hSVe2L>U7Q/II3RfU@Nn0?`K7BVHZnPgFT<UeC
X9GQ^W_1PmXjR^6Ic?N<A5GJiO>OT^4>Rga:g`M_NNBCG1O@d@/IPM9UkS_0359/
F0]ZSU4?7VjbM6b_1bCD1WDm`iMH3mgRfZBV[?D1Tjbg1Oa<FMlT^2QDN/R3fMWl
kF^bQK;4YYJcZH4XHblFUQ5K6B?5l^?l==`=TE[kYJ=>fbOaTLL]m7;>?MDNl0LE
GJBAT40ndg:ki@RikMN[g`/LmEC7]2V<VcOdC]ZN@Pd7[<F`UkDJB]D3G9QL0W]_
_UgWiVK<YD6/6Bbe6CRLb8U?Y9Yo]Z?L4ie=EXlhfI:IX7TY`h0CMYoTM12Z59nb
=EEI>ah[ic^5UnHj;_1nj[SbJE;KN;:hWo6QHhN05No1@;E;;mZTkh/Ie?/P8lW5
ZGInm:h^noEjb`aK5RKRTK5OfhZ=11m:ZD6QREGBIcDGXgAA^IdaecY3_RK=Z5nj
6^CGSR]53[QFaLAX]g/gnP_6J5LVTm3OL7DdNYUhE4Sc>OoPRm4[RXUkK[U]6GSA
F=D3[F==cF=35]mROZIDTUKZJR6`L6la[W<imo@_fOn:Uc`mfBllT5dF>7a2dekf
9IOZe5H23h]94@BbUXNdU]cN@6_N:Ek<@0JQ0^Jc=ZBM7`i@158gURjZ5kbZfffN
`?j^E42]L:6R5W5/F]?QmLS>94=YVOBS65INbO[j05Iknkg3oOgiIa/62k<RU4=U
3lLYKUl^K4[L3;TWE0cmV7=6:Ql4i92d5SKfb[6Z/S`c8o4@4JW^<W4N48cL=JW3
J[_VJ4D@Z;afbiFVMYh]k6;cRE9iYURVL^G1BfP[OJ>X/0KBb4ZL=1?:kC9oX`W=
@HoiKCn?JOMAeZ90AD[E94G7MlRc;EBcm`>ea`Cj11][bMBCE8^AiInaMVW`2EZ^
maA8_c_:m_YI?5G1K:]<MU47>Ccb1BL6B=1ZLom4:1hbUU=<?l8];Z6f:hJVL@[h
MH_lRWDmEgcGM]^go:=1]<EWLaaD8AVMBV]di^1n=HbAYj65SRQcjL2LB>DTmgUi
>9NZnH^9PW1MM85V?Xij>h[PUMmm/Y?k0JY6/LjHOj;nnaOaOnl6Pomo`9l>oCoB
1iPC7>Z6ASU3gAb9o`NMfa==2VE^I7=dLVEQK@YUKVA_HVX:=3<P<21_HVX:=c4`
=PYUKVA_HVX:=3@P<21_HVX:<C@a=PYUKVA_HVX:=3DP<21_HVX:=S0h=`YUKVA_
HVX:=3HP<21_HVX:=C@`2VE^I6mRJPXa830PKf9Z2S`l82m@LVmTMF=ULR0XKF5S
Ce<PEVEbLfU_KR0a<2ha=Bhg85`X@WEYK6@P<CU8<C<b<e`Y855eHG9dNR1@A4I3
KfidIGQd:B0_@g9UHGAYKfi4HGAU2RQ4>S8`<S4`>38g<CDc<S4gFS0`9c0`9bTP
;de_I4AQM6DP:4@j<S0b<C0h<SLa=C<b<CMJ<30W<30W:B0n?PYUKVA_HVX:N79U
IPX`83@g2S0`<30`<30`<30P=SDe<cDPIR0:<30`<30e>34i>B0`<30`<21^80X`
<30`<30a<3Hd830`<30`86hP2S0`<30`<34b>C<P<30`<30PKR0:<30`<30`<30b
<R0`<30`<21^80X`<30`<30a<3@e830`<30`86hP2S0`<30`<34a=SLP<30`<30P
KR0:<30`<30a>C@f=B0`<30`<21^80X`<30`<38g<3Tc830`<30`86hP2S0`<30`
<c@f=3PP<30`<30PKR0:<30`<30d<SDb=20`<30`<21^80X`<30`<3D`=3Pe830`
<30`86hP2S0`<30`<34d<SDP<30`<30PKR0:<30`<30`<C<g=B0`<30`<21^80X`
<30`<30a>C4g830`<30`86hP2S0`<30`<38a=C0P<30`<30PKR0:<30`<30a>C@d
<b0`<30`<21^80X`<30`<34i=S<c830`<30`86hP2S0`<30`<CTh=SDP<30`<30P
KR0:<30`<30b=c0a<20`<30`<21^80X`<30`<38g<3<a830`<30`86hP2S0`<30`
<SL`=C8P<30`<30PKR0:<30`<30b=c0g<b0`<30`<21^80X`<30`<38g<SDi830`
<30`86hP2S0`<30`<SLd>3LP<30`<30PKR0:<30`<30c=3Df=B0`<30`<21^80X`
<30`<3<d=CPf830`<30`86hP2S0`<30`<c@f<3LP<30`<30PKR0:<30`<30c=3Hb
>20`<30`<21^80X`<30`<3<d>3<e830`<30`86hP2S0`<30`<cD`=S@P<30`<30P
KR0:<30`<30d<S@d<B0`<30`<21^80X`<30`<3@b=3Hb830`<30`86hP2S0`<30`
=38d>3<P<30`<30PKR0:<30`<30d<SD`=20`<30`<21^80X`<30`<3@b>38b830`
<30`86hP2S0`<30`=3<`=C@P<30`<30PKR0:<30`<30e<3@`<R0`<30`<21^80X`
<30`<3D`=38c830`<30`86hP2S0`<30`=C0d=3@P<30`<30PKR0:<30`<30e<3@f
=B0`<30`<21^80X`<30`<3D`=SDe830`<30`86hP2S0`<30`=C0h>3HP<30`<30P
KR0:<30`<30e>34a=R0`<30`<21^80X`<30`<3Dh<C<g830`<30`86hP2S0`<30`
=CPa=CPP<30`<30PKR0:<30`<30e>34g>B0`<30`<21^80YdLV5YK6Eb2S`l82mC
JGYU83@g82mBKfmd834c830PDR0_BFiVKb0a830PDR0_BD@PFb0l<CUS<3<i>F=V
<cMR<69RHV4aHC1U<fIVIS<i=c0bHCLn2S`a>F<`<cTiHfHc=f8`HV9RHC5Q<6Dc
IVIV<cTg<39Q=chPGB0n?PYcM65bM7QbIFH:=CPc=SD:9BE5CdH:\>"], "Graphics",
  GeneratedCell->False,
  CellAutoOverwrite->False,
  ImageSize->{101.15234375, 31.704465951492523`},
  ImageMargins->{{0., 0.}, {0., 13.953358208955251`}},ExpressionUUID->
  "c90be657-94f5-462e-aac6-612e71724312"]
}], "Text",
 CellChangeTimes->{{3.839066922922933*^9, 3.839066926154695*^9}, {
  3.8390669659392223`*^9, 3.8390670808354607`*^9}, {3.839067137429401*^9, 
  3.83906717080583*^9}, {3.83931873624373*^9, 3.8393187405212297`*^9}, {
  3.839495580463963*^9, 3.839495638372486*^9}, {3.8394956857066193`*^9, 
  3.8394957153834543`*^9}, {3.840248982959053*^9, 
  3.840248990629936*^9}},ExpressionUUID->"134d1a76-de55-4049-9fec-\
2093e3966bb1"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"SetDirectory", "[", 
  RowBox[{"NotebookDirectory", "[", "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"listalphas", "=", 
   RowBox[{"<<", "\"\<listalphas.txt\>\""}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8402718146473713`*^9, 3.8402718369093924`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"60641711-a2fa-435e-a5ef-689a805c6386"],

Cell[BoxData["\<\"/Users/axel/Documents/MathematicaFiles/Poincare_Fmks_\
Ancillary\"\>"], "Output",
 CellChangeTimes->{3.840271840429254*^9, 3.84027248106214*^9, 
  3.840283988768343*^9},
 CellLabel->"Out[1]=",ExpressionUUID->"05e559eb-8942-4791-b412-1da8f80bf82b"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "List of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["checkF", 
    RowBox[{"m", ",", "k"}]], TraditionalForm]],ExpressionUUID->
  "12aa7e2d-4bf2-472a-b6e8-9e2c6c9ff0eb"],
 " functions with m+k\[LessEqual]14"
}], "Section",
 CellChangeTimes->{{3.836460412945655*^9, 3.836460442535705*^9}, {
  3.840164872599618*^9, 3.840164875705627*^9}, {3.8401649882670927`*^9, 
  3.840164989621595*^9}},ExpressionUUID->"3bfae442-915f-4b27-8ddb-\
84e7eda040c2"],

Cell[TextData[{
 "These are the functions described in sections 4.3 and 5.5 of Part I. They \
are combinations of betasv[{j},{k}], betasv[{j1,j2},{k1,k2}] and cFFp[m,k,s] \
solves the Laplace equation (1.1) of Part I while cFFm[m,k,s] solve (1.2). \
The functions are not guaranteed to be modular invariant and their \
completions to modular invariant functions is given later in this notebook.\n\
\ncFFp[m,k,s]  corresponds to   ",
 Cell[GraphicsData["PDF", "\<\
9E14ARda;S<:9LCUl^G[Yo>Pd<C62S@P<21_HVX:?3`P;daUKVMdJ20e830PDR0_
AVU/M6Eb82m6K65dIDAUHfmTIB0n?PYcM79UHFd:N06]U5]_fTX@amoc:EImJYAC
/k^cEjVYI<LV1Q]3`;59E>W8hF:<0iPki<_g;8CXZ3e??JX/bk^SfOW=gc>cBoB0
UPRKA`7R3:e6:4EcH`9;W<fWkaN2^K0DYnP;YA9KG0<Jc90C8feY@MlM;d^Z^BD4
807BDR2^hQVZaDN228[7j?>?JaA?TANOZOlO0AJSbR2h1DAM4?B2Z?ln@UQJPS[;
_B`14h/BS@C35]=`@L05LO?mlan141>L6Ado@MP5/_hc26IAo2_R@lOgjmmWH0]S
;54l^?[_Gj=JViYcDaQZ2T?ANndo1<gn:_o5WKX>D;`j=M4i9;V:1nl[S<Vi56Oc
nhI8;HD60T`92XA;[0SSE38:4XS43;R@FV5YnUAbbQESFP^^UBJBBJ7`j@`EF2Z<
ZN:PY<1LJLjEBED:XJ@RTW26fLT:W31@U0TCWP4U@8EBfVb9</j:6HAi<G2@W0R]
13Hd<b9BL4jXXUP:bSSC66/<BP<eQaVF1ZHhE/`h0FPCnd@32/9hDDXeDdA`QADg
hfFX58aJ8m58EeA@c0QSdXPgbH;9EQ:5=M7VUb]5:<LVMd`5DHa@YTaLLIV;n6?d
_[iVVm6Qf:3e92=o_fC[TF2gWdJ^?NJ[eWkB5djVne86aNhX8jlcfMmnnVKK]U>3
H_2B^65_7MWe9S`VP^jFKOOn;KFk@ETeZb0<5hFm3GC^KmajZjXRN_Cf_NORnJi8
iRbPO12d`aC0WL?KI;?FKVXO1Vf^gl;MN<QJFMA;QiT9?7WZej]AT8VDK9hPFXeK
lYVVDbM`N]g83ig6d<Gc^l`[/Z:Xk]/[;bolKF/C@Yi]Sn2chR6bEc]bUloLL^BF
WLES@cbn4_ffHSgONNP_Qm]NFK]k2JD>lf;j5_K3nRK9mPdFga`7[mimNc;Kg>Sa
XQ]?lfHmOFhLUgac65C=<[4OFca8AX^bK0dJcWee]jd:_nRjZhYgF<^O;EoM6VT8
Ni7<Pj;F9:5GM@n768K7Z_5l99=]F8?i/=/Yng6iL]]e[ca4DGfl3_9RJc<g:^HV
jgZgF^AQD=cDAhf9UnL[?gU]CZSKfDd?WG@iC;KTBFl5C@@OL]m;mnjNfli`V_]A
k;QYHCOGK^k5AcNY>K>>Dnh>ZmfQUN;=OFON2WNibfX]?fM1L]SOgWj]GA[RfoFE
^I>a6NWcaO`?YgZ7o`YUKVAcM79UHFd:IFiTKf9Z2SDP<21_HVX:>3Te2VE^I6mR
JPXb830PKf9Z2S`l82mDNG1U82m@HFMU82m@HG9UKW@P<b0`858P;e9ULfmeLV=U
Lb0f830PDR0_@fm^M6E^M7<P=20`858P;deUI6UQ@Vmh85/`830P>3<P=CAM2Shn
2VE^I6mRJPXf830PKf9Z2S`l82m@LVmSDfEd85/P;e14AR0_E6EhM21M82m6Kfid
83`l82mDNC<P>B0`858P;eAi<B0g830PDR0_E7Td834`830PDR0_E5@a2S4a830P
DR0_E7Tb83PP<21B83hn83hn2VE^I6mRJPXc830PKf9Z2S`l82mDNG1U82m@HFMU
Lb0_CFETJF52KgPPFc0P<20h<b0e=5dP;d=_MFid834P;d]YI7<PFb0b830PDR1M
83hn2VE^I6mRJPXa<R0`86mRJPXl?20_E7U`IB0_@f5dHFa_Ib0_D65WIG<P<b0`
858P?Sh:IFiTKf9Z2STP<21_HVX:?3`P;eAiL6DP;dI_KW@P;e=eHWAiL6DP;eAi
L6Da82m2HG=UAVm^M20_E5UJEdYE:d==DSLP;dI_KWA4IG=SLVU`M6mb834c830P
DPX_AFiSKfAYKVLP;deQHe9_KF5^AFiSKfAYKVLP;dIYLW=d@fQQLR0d<20_C65c
M4=XHG8P=3<P;eMYI7AXLb1K83@d=R0d=3HP<0Xh=cLPGB0n?PYUKVA_HVX:<C<P
<21_HVX:?3`P;eAiL6DP;dI_KWA4IG=SLVU`M6mb82m6KfidCV5]IB0_E5UJEdYE
:d==DSLP;dI/HFMc83<b82m6Kfid@T9_N21K;CDh82db>34P<C4e<b0g>35M2Rm9
M65/JF=1KVM/IB0`82m1Lf=UKW@P=cD`82m4IG=SIFid82db=C0P;d=QL4QUJFMX
M20f=SHP;e=dIFeF83Li82mHB6EYIfQd2SD`<20_DgAUKDPP<cHP;deQN5MYI7AX
834b<C4P;dI_KWA6JFaU834d830PDR0n?PYUKVA_HVX:<C@P<21_HVX:?3`P;daU
KVMdJ20a=B0`858P;daUKVMdJ34P<CHP<21B82m<IFiWM6Pb834g830PDR0_C6E^
IgAX<b0a>20`858P;dIYK7AULPX_AVaQM6E4IF=_I6DP?Sh:LgAbIF5]2WP1kGUW
E9=MebH2DT8_dY5KR]:CD0FU=nVmBP/Q@80T448=84DA40FTBI4ZGA51446j28Pd
:E:D:TFY8R2M2OZlco>mklal<kmWCNjeTW>^_Lmem]kWfVMU[E_PTY6YV8XcaPVQ
RD7Sa:3R47U0CMm45X109<DQ40V@P80I4^N9n8>212`@F1lT1RgoGnaZF0@<Al3D
HCR2Vch63NShNP9@B@0Z8`nEUHM000T8A8i0m=/APiD7e65nB6M0Gac@`J0A?R01
=HaG81KYjXHSk?:_8B085`:PLW:bX[nG0bXX11H9Qj41OAS>3H4Rk0R7N@:V63PB
P@_l=`[1jfhhW9Ll6>c_kbl>@oV8Hk2^RT:RP3lBi`JH87`@F3n4<g2F;V00@b5n
Yb/>4P3<g90nOf1CS0_>7hI500C04`U7X7d82gcAcPP/@=PK<=GF0`bm4>PocWYo
74B1_dX3@<FQOm?m]OZ<28Wn_AP6Qf=@GS1d81;]2[PP?A60XJJN>2h09`[0d<iW
SS1?7``Q79PO3>T9Lb8ho0hL1VRZ60<`@XWnb/h7STEjhGc4OI2NIaV2cfP8AMI0
>j]QD2P46^L3>/]A7HU5`74HK23hmk5jX37nJ?bO/@/BkNabEPIWGbn`>A[YkH_@
EPOnN10Pd3nH:`87B4<P45Ti283`1Q01L3O`6KUIX1L2>3=2cf12o25h;h`Gh498
0A62M44@OT1h7iPO0/1QOA4Qn?mZn?LI20X5W95`7>24L4FR@On`4f24bilihNBa
b03P9X@PC2P0>G_n7]TAA>R<@G/6o^?nng31UPJZ5][V8[nCoi]9EADC0>3596@1
<@UY2025BTP0/XA1b;nc6<6@OnD8nHMF6nf20NCn14^Xd[l2m__C683PGhdS1?`k
U`66X5P48?R?`6dQdQ0hh@_jObech6c9od[MIbco1h7oIcbJ_YjN_b/TN5JJolT:
@b4m0onb4oCZRb=XGam3j03dOkYJ8/hj5a3DAcPSOE7oJMG6`@PmX89f9NSh[b8R
OCBA0@QW8b@>k_I7:Wn:JgkFH9i8=<88hh<l^e00<BSQl_QmJ7oK24d:mb1L6Sh4
?Ohf8@Q=lnnEeT33<LiWgBDQ;@?0/5QH88Q`a8BI=8274][@6A7`Fl40F1b=`A7X
0D9j8H0;1P/j>dlY203f8S@ofQ?QPS/coD6QOj6okjUoH4T2k>W[la_hghAQRR<d
1Pc[o7MLIaW1OK64;G2o9Dm8hEocgaL20Q60P8?6Ac7`JkOMZfjofJ]DhO@GFnQC
619H/7`T98HOacKj7]2BY`PmchZHa^jZY7BgdGnNea3LDIkP>LJ__7i9O[LnbKSQ
<?S88M5TL:41=3K0lZkobHY:M@Lg9INHVO9Rl;5g/4Fh1lW[Lldj0[WN_UMYSO:I
m_cOJPEDMiA=OXPJGC1NO2jSBgEDmU7/_WVLKGSa/42Ndn<A=UhbW1PgQC3SIP3M
l<k^46=>obV?CZ88:6Ce_V@QgVI6h/7nB=2GYfHB?Rg/o>`fK=`T>h`O1RoSEIMC
MEPohD/:Y`Z6KGf;HR@o]a3IJHF>cU7:GPm49UimXMA5LVWAMOKGJS=EG@mJE2^j
HR;ebN:aJ?V]2RmRjLFU8lQ>C]L]nWGl:7LIHfdEKo?A4eVe_IOY5nITH/9dn2ia
:2S/G4WVfLCNVo3SDIcPdMYVCjfh50FVhC6VdJCEOaWJh@96GN@DcT?N4lcV_H@/
KLd1jHI9<bUBMa@LDCXWRN[HUmOLhF@W5Mg/]h^`c`L5;K6bLW`DiZCLZQ69mW0[
7B9f=oAOK_c/_DY<^NUaFCAYdD4Y;?g3BGLdo29_4UYY]jQ_a38jBBPk:GGT7PmC
2dLO=dTAiGf?m]C5f1C7]O/fcehU]h>ghddIJJQBQG^EDV[8K/63bKlV;eQf^6:J
4]LCSdLhgUMD>KDR[kXQO?JJ:XgYT0Ng^n^UQ3Cc4_NIo>[NkfJ46E5K[2nD/8`U
]7PQ?A;[7=dgASJo>[ITe[AZU9/;HBSF_mMHKU:iZaZhg6^MK:V;=>XfRa/SZboj
27?PgoQ6ohbVfeOMVCUZC?:1<LE^VRZkSJU;X:lDmG9fBD3KC57mk?BP`OkeTi`h
j1SWakTlZeV?55WF8Ng<ehX2W4O;8D>g@6=G9QO<dTn5BT<_l6/;m9ejcc`dd^J[
5]=WC>YO]PS`j:=]2nQHEIij<cbIaF@c[B?S5[KaK6i2`DeUXW:jk`>I?7dcG`;6
JMB_OXXIPVRb?NKIY/]K>mNFel4=BNYN?[l3=gZ^6XC_h<Qg8E:HgZ]eQ/Inoj:E
L@GO3_gDX^cLYahJJ8E]BU6_<;A9:=7X5^m?n:b`TR@XH5oB29J`J:US5JY[hWSl
oF=7ieO1jLdee4Hm^d/m>oUiARjC1a8@=/NYV5MVNZQ]l;WM[lI<3o@N_^N:X0WB
7M?WA[gPjBelDIReNCA6:F;o[FkDCjGj3@RSdG>R5L1Ci/Ne^VKeBS]0QKSkYnG;
W2OTG@LSRP4CJVeUcB_BPjBAbM/KUoccQ^bo9E7_<hnm;AccBaHTfAjD4QD[R42d
oGPce510X@@fRIUOCE=jX5k]SO1^CFeSN7boW8^RFR`_]h@R@6=]7N3OnOcX?T]2
_[0Ti/e/aJ<8jf4A25k4@?cP^2J/@k4o>_Z:@VkhZdi]WD>^MY2;gHNkJ[`nG^R8
bUb922PUG_90@N=X`[eRQEQZImS6h;d4R>SiSVjX/7mh_M;9^FfF9l_[O:T_Lj=8
iLXh[Vf3GY:ZW1O:<0ZTYI:=3_U/Gh?biMALca[[U3R8cD]nFQT@RY9Y8k]^HJo[
BL;C5f@A7oR[hPV_A^5E>Rgj_Kc5SZm_Gke]DXefKjAMNQ?KK_[8<L7FWXkS=>=@
Y=0^VaoFHGG5B<dmND:;G0DQ0Y:ciVMg>Rb[oM@gT?9XPiH^im<:ehe5edl^AgC]
8PYU384KYn6hQIh?FGI9T]m>Z=;=@`H`QgW:LI@oKm9ZOK4;:>RBUZ_:Z0e1NQG3
]/T?LoM2NMlg0a=<cQfD30iffH>857bnFHY3m:A;7aN7@mmVHY7<iAH[<Hh=k7c<
RkjD?LF_iG@lDYLY]3ZD/8Ff`C:I9KCYGGY22?nf8[K4cnf?E4F``jX9l:G9k5c9
>jenX<bdVD/_WlY3l;k/NZ2;kOT3:QO99me3l=jBU_JZA:EG7WlA?6IR/bhTjW93
@dH]giX/ai_>:Q7i<^hCCKbU?RINCK?Yh:V/CHV>AbJRGlj?_5LHKjbKb>el9;BB
Q:oaNJj`S;:=28m8JOIUl;CGLS?XhQTSDciLVA7TBT_`X@TPKCR@^I0dc_F2e>U0
ofkh5DKQkaBeEdS:RSYT5YBn;ZbPVeEbGn>c/R_CND@KdZ7An4b=gNQElE6C09B1
57^maoBR83>A?e?VJdm9R?hnOAU9LlkThZb]1U4/NcDFM;Y<o7:J8Wg7jgR]5kLF
n8FBHaZcAZNh3cZ7;cj1>J@mOfFjfm9J1[ZYWUh^W[Z>6mAVN<BV<MBhOZj7:/H^
o;i;al6BaON:TJCb:GMI2iP3[;_Ui`j_69i_KFR=MK6HDbclh09XEgj9blT`KO;V
3b66mA_?gY0?ZePACfR/=2Bo?BgnINjJLmfSa[^HB8nm_EZeO77d_K3kdj5j1SOJ
DNfh:mClii^D9nAAh^9AH>ldPC8_Cd0e3<a9Hn_bKL5G1gha[I5F=fMQ<l<]nKiO
P1f:>5VJNVe9V1Nk_YOjZSW^V^gE3FWOd?F5Vo8l8UYZHO;KEIXR_0KdX84QSU/[
MfdNXMSCE73:Y_g1Zk_m>JQ94HG:<X^gC3O8;7>=1VHT]h8?RG>mD>T@gXK29W=W
fJGJCdg/GCL][;8gD/B;L8g?=MlgQF17JP=OFhOV5[aTLiVXJA`H4KS@5KTGa;=c
Ad]oaSQdF>61DLn6N[lWdMM]?@Hc[dk[Mehjlk_Dk=4>l2WSao;[ddC^BMoVBjKU
A`j0__;/g1SjiAiKJGTi:o=1`3fFf2AcfYG?KX?Hd[/VJl>V[RAa_R4/XkD7?CBD
ZdKbN7TST3LkQV:UbYe?Y7>^/l/fOABOe9]l:c1UZBc5KZ2AcW2_R6?BG`?ad8_2
h_3WHC3`??Q8flk6nNUB5ZBV1]>dj6bQ`jmL4Kaakf9S56/LUO3g4XjVc43oCIIS
NPIZgAbjoT]KnB>dT8[U5LTm4VlodSAac@X7KR^Ee3c=T=ekdYJZPOK4m25aUX[3
@a91QRWNRjC5aKNl:b<;hSQi/h4k9eS]k]3^ccclaHXnRnACJc/5I>LQUMK:9O_e
GBGB1jG;m:o`fXd?aXPEVCh4WUn:Z<8<Z;gl/Q[9Xb:Qd::j[kANl:JEebBJXA;D
j^[@;AYJNoS;Fe`S641S?_BWVLUL@bYIaCYmT8[l/Qf2nhG8KSTQHB<NWSQmYML?
3EfiW:CWK=<K/RdAIOTcTd5lAJ[h@JChNX>m@:m`h@1g=D^?nWS`QXeBmMY]fM/?
;:6KiiiA2m>XGcNJQoJhfng7c505jC@akJGTOR7koU2An`Nc>TN>TY73j@I^09?G
ne<g=RE1;oH:_2afiaDgdLhDiFN^jK^ime1/c:ITR/b]HXoSa_R24am@Gk_E=gOC
14Zb<95o;lEa6eBS[8bYkD?_^G5]_Q4Ok[0HoJ8Yd^<_bO@U9nf[T8TE7AmgGM5n
_UbQCi3D3j/HgRXnYcTjOa8mO3JL:4Xcc>0I4M6/>lFEc7Ma^LJa`hVhek]Lna:L
Wl`Vd:7[hV_UTL3]iQk>U>0bQhj;C9]/d`Ue9akmP/ldCe4Pm?aEhN`S;V/RbGeN
LENRd6nBYZYSCboeYVgenTaMOD<YdSOo9HXV=@GiZ6klVk[/jfhFmJ>6oHZOO0_?
MbIK<1Z7nTJ@8HQG:K[/`cd=fo2ghaF78V?L/ZW_7JPJS7mA14FJ_8fQjFM3ZV=D
7fHY1>OVX_U999`^F;AW=UWbK6oD<9]/nViVf:nn]W/Y:l4GmJcik^ICD80/ll8[
D`fF1^W:PQC3k;613O?glTZHImkDeOBF]W@WkbolF>39lHhU;V9U=IXVNXnk_W?1
kMalCE]Wkjb9Z=mcfG]d6Ti44Af;mCKBc0XL>h[]VO]Yi>VK7J=Ic7/5O1LJg4`I
CEBZEaDUgTjAAE8HSRQid_5jC`WB3JYo=hbj^n?[/D<RiA32<mVIcEM:CECXJ=0L
O@0a:2N?X6m`D5]h>ZijODjQg7E5ei0F2Sj0=EiJ^gAg>4W@DJOWfBMf>O6kWBH5
?BF1D79glZ8OW^Pd_NYOSPL^nod/HFDAK<m6@g_;O1]RMEjhnj_g/d7U=[]dkBeU
mDk?2MIlK?Jh/G`Efg6;MED=7<OBBNI0LJOlfn3l9BKZa]]AD=MfEdOPeDNW7nM[
OE<YJ`oW;9`aIZlMbSGhXhZSP456?A^eUG2Wkk@cm7ga2Fa2aGbn9hR2iBlci<_2
eo?YDF@M8IaTYaM3H^iM_fGclQFDm^WfGXZMK6gJ?7[icW7:HS>]0[e<c>h:??@R
Wn<cDXbnHigfc=N7FVZak?2>6Ngk9Vf2;PcWGU93jICVD[hYRY1Kji9cZ]T`ga4X
BoIQ5_;jf?m[:V1cmoB68J^jbBNgfgZ7a35aMbLIiTY;UD2JX]mgUBMO9FAd]W^:
c@T4d3;EF<kh;[gC8fhaBl]=SIJ5iOI:PaH6fK]>HY`DiS1kP`mHjT[Pmk=RH2NP
AJbA]GO]:fjV=QO>2cUST^J8XVaS6ON7i;kdjc6GJVPBRg2g5ZceA?Td_YohAOJ<
7]MME@ZSDajhoXgQ5:ED^]5n>f>^[NihZ=Uj?HfeAGK4gQab]o>7_V?C^9GXN?L^
QSRX:8>BN];0;Z[Ti?<Q6JfJjFJnUm=Xce1cejU]EclnN[n3CD8D>UePMUW7I4?=
mc;U<ESm?UlUXZT_:KSW<>BRc^7]Kg=3HYS7K9U1QWgFIZUZMX_8hDk``K__Qh0^
^ge=dEeS<URGfTET7Sj>k=ZifBNUS>Bg7H__[Ud3:EMKZWgYnNDA8f5mHhHn>D6;
OdEWo>g>L5:JHHfR[TPh3IN8i^A?LBX1gLm[nJNO;2OXJ2NnCEWJW:M>lHEc6M?W
7hjH?60^BUPbN`;=[WT2O57L`2i7kVJV[/G6GM<L^:PeF_cSbW4C]gaEAfV1lhEE
5Z^koNQPkCLkM[dU1@7Nh2Df:<GMXgXOI941_i=GJ]Q7[eOGcIef87cMRJDg=5Lf
mj^_M7hnIldJoka[@;Bh9joP;L_kR3JcXR]G6kZmDYkh0ChYaF2RL;Vg2V@ZajAb
5<=GA]FLK<3TLTDW<NS;o1hMiE2V:Io1nd]9DK<1@V<G6KbHJf4SUfcGFWP6g9[>
_Mk^CC?5<Y=l^H2QXJCd]IWDKb;eDj]bb3l1VdEQ1US4;2Ga]dmCId][5CYJAoeg
a@ORO3[JC6K5D[VS0j4]0iECGeb^m`Q9nADkUo0TC3FgJY;5SJN]K]iLffab70O=
B8kh]Nc5GH_4Yjib/XGbYZlPQgn=`jMFN]U^N;S>?_XaZ@3^VEFW`CSQROP_nmP;
>ccHGjh6gg>K]?g2//7?R[Y/hfH@CWj=_;ZFkjF:UXbZDRe?AbNHlAAQOhWiLQ79
dKI8S4?YJWlJkKQ:hkWF6dF]jfJgj;H0n[NJeHiK4ODY5Ek0Q1LCkLGkLZm`X[1B
n6Aa8?WH`mBAYoTCk_kcX:>;hPb7hkgBRe@OL;?iZ=j9ELnN9Eoc4SR>>KIM3=cA
Xb[]@lDU:I[Jmd8;?[Hhc8UidhiSHHljUUHI9>::3f8CZABIQFULX>i:PWJAc>a^
::VYK3[EG:0</;X2AGb@VB/<6i8ceU_:>nl9<m9dE7mP5ddNTWeQc^IGHYG@doR[
GQ55=noBnWn[jaDF;>M]^7Vig3MO_U^Hi34f`gMM[9LbE^5AB@d_ETdEkN<j`[Uk
Nc>[egEX[amMEEZV4CAagJVZ[aa6mC<`J?c^7:L8HaGQ?liYD?oShDV`YUAB`_9j
U<9[VJNH5bE?FKOfWhc@EW2k3?Lj92EH[kA2[6jD2TQER^Q?gR31nJna0@=a[OM6
:0A3mSg3O[jMN0<;EBdh]Pn09dZRlB8Un4M>oCmC8>dU6AF`Z7Q]9^QGmj9iFaIj
AQ:geiCVPnjDQCO>mK`]SDoFeX/`7SfjWnLV]7c;X:n_I99U_TaGT@YBPb]bV:LA
MS@/YY2GOT<EXknJWC4OTQRl]f1Sd63NnN_1bRFnJA[SShedJYFYfM[=X=NQRaS>
GeA0L3IYk1bo;Y@9gATL89ME7kdf8_MTUW`;3c=:Z74jcj[;2WIQ@0fB/HU2hYF>
G>BlBU1G4lATP^S=nk[HG8VodclBGm9bcUnV_AO6`j6R/gA1@8[bn^A0J8WWd2RC
PdC?F[9USG]IPk>nHG/cceNRf0GCBABRU;>=]keaVZYO8Ame[T`^:AKndjGK:OS>
GJEYjXFDFY0e]c6ILT/T/EgVcT]f8`Vg@_0WbiD88J/OOY?=BMJPkR>B[G6AUZA[
J=f/JKTj_O1FY[P:HNIbagZane3Z<94G9:eKJITKK1G^7@<O9Vm/oKC4fLKmFWlg
/:GEXQ?Yh/Vn^]2dXY:niK;]XPRCEUNSibnENCgWjI[@M9aB:bbe0LhCIW[4=Ln_
?l=IGWB2VW?V9jm>:^5WQ<BA8QI7?FEQ/<m75M4dPYc[oY;A]]oBKJfbieFjVS=_
BFDjO[1k_YHJW>@G=Ali8@5]5XZWbSjnTn?L:4<Z;Z]Ikj6f29hQPXkYB3]W;[8Q
/[CJGl@LL4AjAeBT_PkSVBGbRc3SW6jIcSKXk5l>E[I]521iAaj5D7=HEFaWh[OJ
^@YGgJZkhX:W;/a1iaQO[;8aN8NU=:V>AnLDQIPd9T2Wb5F3J1JoYK<j36C5OLYH
JU/BXa^Rd2SHlG1Ok5oiS49kl3kTo2AMk;h;UXP;OC[_M2mnAj?RS]c?J;iFcEBD
mFCYDVR`PK[G/c@c;S<I6h4OQ`<g:>7dAadhmk:]8<VL[0WK2h1`<Wde65;?EBQW
`WdclefnI?/8N0KnCFYl]6`]TDQgj^RiOOD]ZUU9Y`d1E@iUoS9mimYEoZ^2:ci9
mhcNFl:;[4lgiBEB1Pd^KgTcT?InUWZdTl2O1bZa/?J[KW]gXiK/=J/Y4<6^QJDB
DHX_;iGYoZXhih?O_?bZXUBIaRZ8PO[[HAGOe`366cM4e0GRo6a2;@g_:eU@B7I8
TQQ@JMhI2/nB6cQ7WP^jbD_=fe23ACe5I4FW[CcZ`Hl=WdSZlG38aRniISg^[4ik
/f92jVR/NoD5SngNi_Y4BYP;a6dWm`D@M[gRm2YcgQfJ`<RaMb2ij1kK=dKCnj_Z
DJo]WgE2mJJP7fkKg^4WXZmDJm9df_SYZFml;^Rn>4mmcecNY_KTLj;:ZgD^O]CU
H^=m<l@24mV5Q^53ZVHF3dUIKiA>F[>:]7SYQ9R2Y[^[D5i=>^bBDBGMeWN>HOTn
e5mbfTQ[Q4f=[OGZEHdLKTKL/2AEIGa[k>Zb23Q^=W65LS:D?5Rm6O1QTR@NC4XL
j3D?B_C;AE;E:FH6/@NlIac[G?0Mj?6bOm^TW<kWjcm`GF[NREkd?4XhY<c[FM/M
PdAlPl]f[TIH];:;@Nj<:ffN>;NS<fm7CB@SFlUC;=GL0/<HQ`nfGTZJ?LiD[=fL
^I^NeB4PPgSVe?639Qo]m49c0[j?:?jjnEB9NJ4?hYH`c`3VQFkkh6BAX8MSIMS1
ReNXD99:nKgiB4S7NLmYo8?TfEi96K6kC9kU`dZ/hI_STGKgRJU7cWFlo7Ti=Q[j
lgF_][RYO[Z]HB;Ra@H[RPZCG<gaMFfIKn_SY4U^lZf3DRoaVeoGcEo`^HObdBV1
[@GUBNa6AjJUn@lnao3e[;O2n6Gfh6`]1CiRS`IG3jBInQ/=Ac^<TXdlTnaB[RV:
l;QB[NH[LA@HY`Sc<9EFglIfcegmIU6IY;Yb6n_TX6G<Q1@njSIbi5i>BlDNg>Y>
KJl;McH6:fndSHN6[>m?29[YTB53G;g=?[CN4D9<2WD2D/edQo1:]Q?XiJ`6VIFM
_M/A=S`QfBO7VOO;IN>m9E]N7fJEIMVYn>F7;@2lhYEFo_4QgjLkg4:o4Y?8k<1l
dY^VdnNOm8Fb^dQDf=FKfOCjjZR[HXPbmVMZ3IlKcHmjk[]PQVc/fZ6=n^OO_m/e
[WYQ;KC`cKg>oWC@PW^4NH8c_LJ89QQjngWI6o16E?L2/[_j@/IbkY0D[ebDLbOC
O9`BBciOEDk?4LgC4e2XCWBh^=nUD[:=Q^_[UEVO]bS>Af^[WKm@fYial?EaHoRE
mCHX^YPaA:[6joc6IFBJZ9bhh9DGKaK2eR_HS8B[]^jfWeM58BfhU_eceFVXEVKW
U6jac6lZWSaa/8ceA?WOG=[/O^cGOK<`QB/[VI^/i7g[mj7`mJEkgFGOlogB?mPY
5galI[EmbmEE:Z3P6Fg0nfhJ_I1kf@XIgE_[`m^l9g5:mcC5bj>fF^FN]jA9/B1<
h=>]VUl7=;P77dFoinY>iWfknY@1hC2kMo0@Z2>lMO]_?j3oeTX`oWn7?aGjOj@>
L4l438_3X61H3m3o07Qa:?4:IFiTLgAbIF5]2VE^I6mRJPXa=B0`86mRJPXg<CLd
2VE^I6mRJPXa=R0`86mRJPXa=3<d2VE^I6mRJPXa=b0`86mRJPXf<CDa2VE^I6mR
JPXa>20`86mRJPXe=30:IFiTKf9Z2S4a830PKf9Z2S`l82mDNG1U82m6Kfid82mC
MF9dNG1U82mDLWEUE7U`IB0_@V5cIDI_KW@P;eA@E4iFA2]3KgEbJFEb82m6Kfid
A6EcHg9YL7A_LPXa>B0`858P;dE^HfmTJFiW82m=HF=BKfeQKTE^HfmTJFiW82m6
JG9cM4=XHG8P<c8P;daQLgA3J65b834b<R0_EfUTM6Qc85/P=S0`2S0P=S0`830P
<20`830P<20`830P<20f<30P<20`830P=S0`83H`<20f<30P=S0`83H`<20f<30P
=S0`83H`<20f<30P<20f<30:<20`83H`<20f<30P=S0`830P<20f<30P=S0`83H`
<20f<30P=S0`83H`<20f<30P=S0`83H`<20f<30P=S0`83H`<20f<30P=S0`2SH`
<20f<30P=S0`83H`<20f<30P=S0`83H`<20f<30P=S0`83H`<20f<30P=S0`830P
<20`830P=S0`830P=S0`83H`<20f<30:=S0`83H`<20f<30P=S0`83H`<20f<30P
=S0`83H`<20f<30P=S0`83H`<20f<30P=S0`83H`<20f<30P=S0`83H`<20f<30P
=S0`2SH`<20f<30P=S0`83H`<21M83hn2VE^I6mRJPXa>B0`86mRJPXl?20_E7U`
IB0_AVm^M4AULf=bJG1dKg8P;dI_KWA>HFeU82mDD5A>ET@[@fmeLVUULR0_AVaQ
Ig<P<c8P;dI_KWA2@Vmh85/]=SDe82dd<3TP<C0f<b0a<3T`G@X_BGAQK6US@FiW
K6DP<20_@G=SIFid83Le=20_A6EcHfE^M20]<S@f82m3HG18IFUWJ7@P=CPg82mC
M6E]ER0g=R0_F4QUJFMXM0Xd=CLP;e=dIFe883L`82m=HGQGJFAdJ20h<S<P;dI_
KWA6JFaU<R0b<20`858P?Sh:IFiTKf9Z2S8`830PKf9Z2S`l82m<IFiWM6PP<S4P
<21B82m<IFiWM6Pa83<`<cHh82m6JFadIG8P;dI/HGAUA6ESKfAU83hn2W=dLVEQ
K@Yh0JfM1iPLeKGWjgKgm>CH?K6WL`hc?M>C5@J5D@i4Ri584T58I10:90>?1dP2
`M[H832`68<@;0HQNhDd`PI/Pn4mHf2m17V5F@L`f5R?aH09<jgmWJ[Zk]7<No_l
VHG_[kYEgGf[j^AckZVJBbmIOiIFZEfSFKESEZbjJ;FVogMaB=>:[ScSo5DG6O^f
^mWnlX`=UoZ<OODQFloZRlhngmRge6RJFWOfNINI_blJeKAcQ]NL]NY<hg>=OJeg
3@N<OMG==[CVo4/g6O_FOnKgCNMMN8KiNM5i7;oUo5FKc?=[1mWgGK3Zo;><kem/
Tof;;UagZK5od@U/MeedbEWVmmD`nkM[RWoWZVmXYM[UFY6nYfUUVVKA[37^EnU7
n<hV[oG>djZWOJ:JBoCY_WN]/Gg]g0/>OO7CdI6BJd^Ni0>k>@>GbTi9URoIKooR
YeolY>CJo2OjknF/NcD]ZHe`g:YITVY4/aV3YaT/dZIXJBfP=O2mT^CCG=UYfT9]
^YK:7k5[<hohS_Hd4ag3UlKoc3;YIeI]oY4o6m6:>EmaTX_acKUZKM<@IdaXfkB=
fSgJ7Ock6?_nk<FJI[eKJk7M[oTeSJnV5^gEk<L<?j7D;L_gZ/?GkmF6g?^hNn]Y
YkK]eEC:ii^cMVRGF/V>9LF1Q9nA=NFK^l/JWW_LL72iKj]_jh8c]o[Vn]J/>W>G
;Ja_nN2/[L_C_UgJlL=[nON4HOn^6L]MnN5IbiM?HAjKc<=?n?[FiLa`SST3Foe@
NX`_5JDFnGII8lL<7c^ljiXQejhI@l]MO[m_cZiWSQWNmLb@bkml>MnbijnD:iJk
=jjiV6^f9oRla9SUn>5M<ebk]>EK]lZLa`l7oK^^fK[E]IGk<?OgJ/m<>:2dR@MV
V0NP17=0RCUkeCG7<1VKX=lU1h;nX9o[G3k4^D]CRhhOW/>EnYNgJKJG]=F0[AYV
Nc[h8gR9OA_Knl4N/1/l2SR^_@aN14=0OS_;m];Q;=/C`58PLg1<>aW8MfCoan1l
<1l<P0[P1`^1W5NfDl6]@7hg7E@12eP65P>^ho0Q]SL2VGLUT=o:=C`5[PMWPQgP
OK06S9SG9^<E@:i;[U6^ANi9ORoG5>Mk7k0m3/SeoAcY=7ADdbZ@_fOHmfTWLDaD
N>9oE_>03Gfb8oLUJ7fIE/h_=NbKo5NUEF_H:Oj[eNXdQnKDj]6hAZe9JmIJ=9OF
Z[TeSnKU77jd<jR5];0FdJ9JC8^S=KWoTPaBFY_FSS9fJ9eJA^_B^[DN[EO[doZe
0AA`ZSH=KAkDS]9VX<Nc]=WJT3K7o?TD?[m6NdGkC3eR/ERN/Wk;eVgkDm5?k3kk
AlDMaF^:MiCLEGYYfBGU`aG;:T=ERj]WE3mJ<ebk/_H?MCmfg>1LFFmYb3CF=6e^
W]JR]Oc6mF]gQJO<lf_?8NlQghOnM`?o4[`dn4GH4_ieI7kTUNP[<Enl=n5;O9Zb
]3FeOB]]Cno/>:McKVIIejK^<g]BG955FifmgKJjj06<Dk4f3iE8XebPY0Hkl0Z@
oIYmO5cd<G^<82lS:inG7]Cf/b^L/2Gg/kE0Me^bXm=Ajjl=nf_mZfgJj3Z[JoBM
k>g5EImmM8Tm;TB`Z67[nMKeAB_P@Q2ZSl0Y393H:2J]hjAblYIG>SYE81:emWCg
CUFI1[NbEZVPOm8AJdEcPlgKf;2ZXM5[JfS>g]SLJ?Df=:i/K?2`Jcfo>J8^[VQ^
JVZ^b=hJJCibCjC[M2Cg7=^=L?fXo@R<3A6aLBVUG8;LOcGKYUL`RZd@XR:mGiM7
K2YO:NJS6[jRf3K:eOXc3OE>Nm1Obcn1B4l]5l_5MoU[nHN?;;_D^H6fE33kkES0
diJm8mSFhE=[4oi0c?8/QRZFgA9:LFASc>MYEa]2ZEA8[^n?QfnefHZf8jgUG4DU
Ef5=Mg@F@@]mmSheZ6AbYkeHGMl@MKDVk4FFRiXS;TnRZ<RE2LGM9ODEAC>k`k7F
4VLY77[Yl=]`/8[I6UDImlJ4YJ29VjSVIZ[C`V_kac<KTFN[=QL/0j_11W03^1g/
07_0ln1eD7k:c2;]7@JO08_/o0UROP7HJD@YB[D5H3UH2bh3Fl2Mh66`3k`83X3b
DhCjne1=>g;FO50LdYaQ8Ki[7kYL?;Ql?lX[9T2HD<4gLL]b_Gd<iX4C`MUP8kPA
g04N0Tn2Wh<gP7jmkc;h55Q>4E6ce3_[^S9e?MdFJl1BFb?SfQZ;IOFjJjiIMnTe
eecje5]_?OGDKgiS^c[khFNOIom=eGknVJ[iLZDj@oFXKWE6m^k/Boco7GRVR4f/
GaBEH4GVSb3T[KY`]d9Q>aBf@neJ[]ZWfCkVg/[H5JkZmmPTmmPTmkR?gbW^gl/_
O29LNHJ73HKG6U`GSM0eY5I][:`/lTH3?QD_[bmg==bg_2<F6g/T5^]H_/?FJK44
gDfQdV>/eZ3WbnOM/A3oaMcFEb6Sd^kWNWn?C7AYKnkW^^bHCE]Bif4I?2c;lK0<
7YK1`c9hF0H?bn1Q6C`/PhMUl;0<7YK1@h`^??Aa_bV^?/G=bCS=>6f>No9LeNB>
=H>[KRjUD^NZf9V`ISD]CYbAc]lho8g3gcSlSL?O>?b=`mlho8g3gcSlSL?ON8jo
LOPKeoV[TnTXeM^WmGA7PP5k<OnK6V@ZT;9G:gm>VNZ;XKLZjnUja^g^Db/^GgGD
^Z2m<]`NlU@iI_cXS1e_Ialm/Od:mJ8]j_M7;2EFCe>bKNH?FU^keMa_Wg]mMj[4
<C/e6?8k1QNlO_O?/_^?KMn@K4]5[=GF9MhP]l^=kSWl]_DcJ8kTSN18VY4A:5jV
Nj9VcG;aC1MJd`c5Vj5h<aA_Q^;=D;`IRSM3lFHXgPc5Vj5h/oHnn1aDWS;2m<eJ
^[I^H0@m<DJHeKC>cc[hFIOSIafcec5k7K?G<G/M/mLaNafcec5k7K?G<G/Mi3B/
0QcD9ELdDca0Eij?M^4SGUNd<lG]1GDnf_UfMHikeG2_6^iE`keZ^5L=mj[QGSGL
ZhIkeG2_6^iEikQG3ONZ3Ngd:;6/QSg==7AUN^5RU?mk^_]jn`JE`M?ligcGJUUo
kFO?KOm;dU_kf/TK_ggf2UOZQ>=lmD]GKSSYQ2LJF/?oNo?M;imQfNEkn?;7geho
ea=M_OVliEOD5UV;ITh]/mXZeR`lKM>JT6_jICoJ^WHc1;EX^m6A@dDES?ZefoOS
m^gl;aJXTg_45T6ALRRRT79aHfE/>mWjm?emd4AX5V<_QPjTn:A7_8ZHgaHPgTFg
05JQ8kiHj<PI<M=b3R_W:=G]PLc]IaHiUfRDn:U>]QVa4KFUb[@6?LSkM2G4dOe3
Hh=G@D9/Q^j9W8QjUDZZN]>6F4Jbej_ZST0`NVVf[KWEGFAE>j[ZZ^gE=]_ZZ]Z^
QZIZIj_5FU;/LYl@W85EDBmIMXb]b7Iihb7oCYmWCRaEDVCiAG>EAJTJRj]Q[2CX
JBR];XV7FWIj8b7L60;a:7k7HS]47?GQGRg9kMJ395O_hNXmN1fQXBjSmLQXODi6
ji7ANVBd7QV]AdK[TM5jI;@N6Je7A^^AdGYT]5jg>OG@2Ki0J@lc6oh<Rl/hUIOD
DZ5`ZD7Q81B>@n7mK1F6eiHDkFWB[6R?hHG`=8K]ZD=jji3N>ZBg3^V]@g[[T=hj
Y;L>jJe3N^^@GU4FK^=M1Yl2gKNHE/FF5e13P353LTC2PecXX:jOME7GhnmW/bo^
o7fR]ObeTfihj=i=:kiOifV>MjT_>SXbkMVYeZZVa[onl>W?CY[I4UobgJ^_O715
JX[jb>n>A/=6O2DngSZZnoR@j]n[QJ6dN9d`M6R2fTdj]DdOCjK:;Bl3T[U_03N0
fl4>/0Ll3eh7YXoGl?4XQ>7SkO1:7:S^hng`bPj_k?3:3Zo/l<X>[nc`bPj_k?3:
3Zo4oHkPbY^8`hG>HRGZM:h9YeaLXH^[[F<LbG>]G[QFKg3=1Jo`WW2]VQ4a6aXR
W8N71Zn/l<X:[jc`bPZ_[?3:2Zn/l<X:[jc`bPZ_c;SUG@JO0X]nEJEJ=EN5=SU=
>`>KXSVo49C@@=>i9Ak4XVkmYmD[[kSjc5EG=oCnlm9kgg[mXNOnXTiEgUF36iJV
kge>GGo5MkjihO;]gm`nMnjQaoKlB@fX8WF2^ZLe>/>RBSgI`e2BFgSil27[1nQ6
@3]j_gQ0PSfi9`LDJ80J3NUL35B`3ZJi:1:b5>G8HXFXlT<Ga:S1k7IdQU5cRfhC
nY@o5d8L9CJ1Ng0[XTK;nY8ZAndlIj?EZ[ITKMI@<>1GZX```O9]]j^/g=UDEE=E
DUeVBjKK0Z6b<]^:ETnc:e0AmL^eFk@GCCoFY8DDNKG8F[?QJiZA3CbI8A]o_bLC
Gd>bmk7QabYd2A79]D<9>i;[iC?4[IO1G;0<[0HK`0gPM[03k07?PmN1:KUN9=O;
1AVFXH8i2o9E;HB/=PR9YBEV4oT:<;8bTV^aJP7mFZXQ[S<WJDhTcHVT>I4d9i;V
A=:LB9XCBG<RJDhTcHVT>G=F`HVT>KV6LA6M7VQZNX22_Nj]LnP1B[d^O]J5_On4
F;ffhfLOI[nKoODYdcLNgGk_LdGG[EjejN]W[;[6L_:LXKmlOlnO/lmUAk<?Ilm^
SLb`FT[Mi<`7[aC1^o<fGKj6]6ffIKICbFk[TJA6F5BLUU/ZeQYeDBlEij3kejS:
>MEaNDGDlUHZ4_AF1KbSkmS/9jlX/EUM[TRE=aQ9FBk;?UHOKo64bZ[E>VE=I38a
VdFMGeTNL;_RCY6?eNYjff[[6/CJAJIMb9l<iJf7^>B;>O>WBnZANc^/eg[lO/oX
eEjogc]^K6V>1T<A_4]47AeQ50j7`Z9;/kSG4o;gF/bm=^[gfZPEVoOJC[PPK[1A
=CBB>:77:Ql;FRlN2kM7PYkZL:_EIB]I<EaVhijkVcc1B;_U<[FDNgD7bR^c]eU/
/DaWg6K9K[<dQS`]lG[^mG0F7oH6ECB;eZ78F3Xi^CQgR@=bTG3h885M[aI6M/?8
KQSI3B>kHF@gS>b6TMd`/Q]6M/?8KQQ74TIT`PAf<h_@m30/31<N2_]BFYQKhW0I
e@_igh`JFk33;MSQ5^a`2gJh1C_LPQe^`@jgH8MK/<<]f>4FX/HFX/HF9^M:^D[7
@BUH]VP>iQgQ=U;Vb6ZNJhCbB>iC_gV<f2=_YL]4RlZdb/7UYWeZT0<=XUKVPIPL
R1Uj9ZDM[fj`bTc[SJeSQ5G7Pk_AMhT=9=X908Uf>_@dfiXd`QbaHHeVmY_?Pj;n
hPVITMZ^kWcSeVm>kdb^E>jnJ8fj/KHg5^W>O[PhVIiibZZ/KMVZFAg91MW?Ib@B
da`FcE;WSlJmk^QXf/?F6hmh3agbAV@DmD1e306eI]/jn5a2TYIA@HWDK=15;4H4
kbHi35ci4h<_P6T1:n5:9EbYQ2^EL:DB[UC2UDZhDPUG:^5:9EbYe;fSSFd4;U0?
=JbYSKVX]ASFe<IL=^Jb<IN=^Fc<IF<^6g?IV<_6G3KV/S4GQ:lQUWUUQ4PW?bMD
=R;BkSc_0/:I`3SNeLV1>X=Ei81H2o4]MO`D?H=10DHenTQ>d0akFT0=Hg7Q[OX9
RkDbGN_2A/BCE3fiPD<gN9AfJ/fXb;01aKXUd[>_KocVZK]^foONZkM/^O;Bcek<
cPP6DlOkoD]BXH3jeOolcM3/lmJ^>:icd`GKC[_P`U>_F77Zl]>n?:CW]=Mkhl7`
PoLL_B4B_OVlTfk_J6dF^k3dl>m]amVNAC=GkdLRkACWhI;hT@Id/@5MK40G6m35
1WBa0Ee/@1LKd<D6M;41GFc8nI46o4P3[9SPU@]BgbjDJam7bX;D6gUCaD7TXa@g
e`ad[NeW<1l<PcEP4mP<]X>MH2mh0K`9gP>O0LWeBQ57`dNf``j7n:DRe=Z1FS/<
JNUW<1l<PcEP4mP<]X>MH2mh0K`9A5YRc4<fJTABcORgI_aK<oj]6OoFS7m[a[le
hmnJlFo=n;MVo5^c@I]g6G`:aTNm3CgRFDSFfRUI6DDFBMT<9AE61bR7J>aJkbl;
1L8NVblnbeU/LobGEDnlOV3gU4eCG:Lj_LWdS1<N>OE_fAn[^GnK]LEf[J/Qe7oj
`nEYojV]eH]>bhkmn]OI<KnoJWKLhnV;mGF[DeB=ZUAWnQ1E9?Od`j>fmNQ[QIIB
2dEKkLReJ6^8TFAa^[Kn`k6/J9QH>LT19FXEl@naKLo[UTL4`S=>87ab`3O^@:DL
Z1aW:0/1RFTi4o:=Q?6=B/iW::6ELoWHTna@ig`YW3N[K_d<iX=Q/0I/0Y_1M[0C
k0D_P3N1L;j2^B[`Ei;Iec>F3<f8?cW>/DJ>BO1Pi104Uajh:9Vhe5=ZCJ>LEnRY
eXa69ECWL4A]m1gUnOBMMlOBWOGg]XG3bFUe=M?J`]7T_Fmm[V9O>gKA6`lkCm]V
]Aklbj435Z/XL]AS_MhG2`NcCfOokOXo;5/jSj:JhMlef`2lW:iFB1I^``P;9j?h
A[lnPPmjm6KhGMf3L>g]G;]Dh39/6mP>V=^SlSbZ4O[FS6>9JOl:JUfXENg368X9
[34YKo2mfM3ZIQC0[>3d<iP?Q/4J/0U/1]_1C[0G_03N1>n1ch3hH/WZLoi?S6]B
XXHnC=HlL28h6f`4=h8k`4?PBO1cl0Kh8oPKd:<6/GD=`7:ab9cehggDVbcl6f9/
U;6=2X:ASoORHk/<VecPYMBf9EgPn7A5IMn8X?j38b?YD3RiI<J<AFgQB9]eBR0X
OWC/0fEgQh:^eU38UOg2hQBo6_;W37Hh68mnd1e;;KTengQ?Kj9]hLRRA<NLH7K>
oD]BlH7AD4CWoLWhfI?QOKlZfTlIQSaBigPk_8oY8cNl=bY?oG2VA]M8fd6SFR8B
g@l]`faSK7_H^]U>bD^0FGd]<;aHA:;Hl81A36f6T`S1L/YGaAABI91EP2J>6RGK
9RKe6J;PPinnW87g8@XnA<67:?P@1AnRh4<DO8R23e7`8@XnA<67:?P@1L`3XU3;
K27VUl^>LXiNWGE98k/k<]:aS7NUaR;4_ll/bjWAA2@Db3X2XFSJOmAARi>QP7Em
81P<93aS_eDU[B6OfaD8]FHofnH?1L?QH=QWeKeZ?9[=hXJ5Bbd;<Y54=Q?9;71W
in1OQ`koeWJKkJOJ5;ES?h]QM/9mbI]Rl4JFM/B[:?QQi7H61hA/=MPChHH/ne2S
57oLPco^`Aogh8mkl<Lmn><No74?o[P7Omb3?nk17oOTo74?o[P7Wf?<=2g?cdUF
=bCl38eClD:mGMIn596W<5SFO:B>9cHLcA=?WHBAXT2XHCn3nF0H[06K`6J`7N`4
Nl4;h4g`7_P<22<mD22C/m8I[7@Viilcc9MQ_PccIIP_`g`Ii//`GhKi</bGHKj<
KZE5d?YU7UWaj<LRm6<An[48oER4ORa2?aJQ7h_@SdGXab;dHa7jLoji7ooL[o_W
L<lAPEMBeI82R[GfVOjhDGOBQXhOjKj]3gcVLKN4eJjFIWnR/Z9^h=LGICo>kU6c
_aSJ/[0/f9[f1Q;MSBE5hJg;Oo3j1clK^>cA@cioY=G_3kMVomcTZRl;M:QUb/7o
ZkgNU/Kn/cIgAVLhbXiNUQdkn?_/adCI/RjW/Big?mdKgHK7U];6OQIJkKZ^6ciG
=5bRGJWhRHLB7KNa5M/YMU=bQfkX5M:oej5oCbboB=`<]/;Q8KKMK>OWiFJB7FPA
^B5;bVLaBCT0Fo<7f^A0fkP31M=Q^^m2fM4l<4en</d`;T5^N<h4hc;I/4P]FNhX
I`jji<Z1Q=aRcG[1K3241BOPUTE1/oQC<>@Fhk1RQMJdlOTSiRn<g8YOn=G6fE<k
4_?negQooNXabMi5KN[]XH7>]^6O]hG2RMjVVVVYa>:GSdee;nS<n[Oi`W5_`Gek
hc5OmP5eLX04RZ?ndB]bZIBjCkOY?hK?EO0iX:fGNX^aoX[@jmG`AZ5AhcRb=//1
O6BNl8Ee1o<W9O:=4R=<T/:R4BKU;7DSAhbLaB0VQ=89@VN6FCW?TDGiLoBX]Mjn
99UL<_KMM2RBF_:kgbeZSdCJ;:OQi=XFoFjK>bHgaU8J1S8L38GRg]4[A7k?9mnh
SO]:Jg2T0b^WDK^ZeCeBAhfTAe;dgdNn:55SP;d0ghW`BIaaW;4Ho/jlC9[bE;Qa
Dih:1`XEDXTOLSL^MTc/K2f@6VT:mj5KSQBF8hGUB64iDUR>59HSQNE8HCUBF8hD
UR>5iDSU;4L:bl6_YG:EBmd:93::Anf:=@Nm]>9Af8f6AR=0]6Bc7be:1J=]U[Id
:9QJN>e?gSceTA>23Ni@Dj34I[?K6okYi:eGf^Yb11bkmYeoCKHi`YeoWQ]de9Fe
Q/[lOJjSCo[>hd;GnLR;d7FnFV3H1HT1A/RfL=3HKXW4ae/5FBO9F@FQ^EP57jVY
GkjEZii4DNjXHMd762`0bl5JL1WH0^h43h=mh4E`0;`??PNBQ`GH]^]ETbjR4QTA
Lg:^QGT>C[8ZIT1Oh>0TVc5MI7Vj8L_oFMAQ;1C;SAE[CO[YAJR2@<b54N2=/<:K
neB<QQR<_X:ab=E@SXPS/26ZU[DRGCfThR9FAE4`M>CdPiJ<B5ZeZfRa^T/<a]C/
8j`TYGdcIRa>10=ZfMB4F8c_ESAdYP8A5@f4d]>Z/UNMN?moZa_TliDnMgGYj^QA
Gimg0JHSiR/46khHYV>]^X?ioN5Pe9oMF_MDmVU?=1R^JZkjdH;ejl_F80l3b<>5
b4=<^lg@6m4cBQEXEIaKM7:;CXi4mB?574WT>M8Zi6dMId`V1@cUlXebP`6j@BZT
JDJb;DV5[4]8<R0AFP@h>4VDKDb:EKXj^9E4Hol_4n>g_^e9D</<S6i9Qd;9aEMM
]E2b8oECK4kKhYdFYkY]DHX3fBN3dLWFA_B2;ROK/m1QY_KUGVdFmT>F5VMa:GeL
BQmSlA0mLY`;;]LmHBE7:_GRJ8mFZL^^VcFILUehn_QFPVn=J672S8AnC7AYMYij
=Z4=IJZl:CJU]G30:Mm`SZ>NjBFY1T[idZT[X3Q/^B2QX9=AYCk:EI3Li[OT<W;O
5aX;OLGebDg9INDTFCT6UG@;jD9ZBVQ>[5FidD@A;CN;3oT?73WSCcgA/^J=Z/kf
1gcnN5m=Jn=<ZTgI?di9I>HUjin_CZDBZJXGj``QOhm0N6J3^jH_4O0md=iIZCj`
G1;b1OdAmnPUkQPQLh`Dm^BaIa=<ICUZm04AKYee]kPSoZ0_1<olQcndKH5WDkD?
3E/VUD=AdX8]<ca64CU<5l@Q`mFc=hUg^[S]jGU^C7:<ThAkT[U92G]BhaPhgWGZ
dVjFL`_EfckiBIo1dA:^Qf8XEf:12CTO8nXPJjIRR?ZdeTV6B?;_;S4i>BhIZe?i
0:F[@nofJUCiNT8n?S5lS5;;^QKf]RLGO86Ra:LjVTnHfSD@LikJ7ViFWdGWmGHV
I_mKAbRH7:Q`MGHf^/Hn<0<BlM3D4obFn^CXGMJ6X1jUa7bS]Nj6lWK[]kTERkK`
l6m]ei73B6oDe``=ZSJZ[mEDGjDE0MLi`601F0kFP/_05W0WN1S/0bn20d3F/ZPf
@B=92^gL^jaPBFLC4oDbV0^FPMEP0kP1g0ifP3gPNO0j<5N`j/UdI6WLl6>5gZQ9
`D1QXE0B;S=IZ<3UEn3b:g3i5KSl2Uan1Bjo0YMOPL^_`>EGh?8[LRjo0YM?OI;C
BD2Q;hE;LK4>[fLfTO@cV0n6`AZ`2F`6fl5>/1Nl0=h4iA8je6RiNYnVm6H[JTLd
G]V^bkkbUcmWGeK]QojR>/In_o?IIgLno?BcU^>bQk;OEB_a@4ieB_Jn/@ZUO_Lk
Y@kohGO6fZV5<a/ePA8l`4^BKcZ80oIC1K2CNDXf9k6nmPYIg9lhl0D`^EP45h_P
HQ5L;8:;AG2a22hF`LDR^5P45h_PHQ4G;[=882YNY@9M51<_dDB@KL6ON4Dk_><D
ZU33Tni89L4N5nCE5DO/WB`UB^7>:;=9NDg24bV_=H__T7H=ZJhic13eb0Pekh][
eHoggg?g?GOSGo6mS@4bmV_W3Y?BZiOo>_[59hoKj[8MUjiOMnWX5Oj@n=MP`4SV
Wg[bbI7/bk[LIko@iCjYmJVmE4W`4]:Y9MDBZBmJ3Ae8@cd:AhH>Y:5N6^ZUXEhJ
jZFQGQ[ZYJ5N6^ZUXEhJjZEejTWGD:W^CFCiY5Cg=Ba@jb>Y=nhSOcMehR]Toe8e
6a2;j>GRIB5J=f9VQU1`BhE6@_<KhmU4dE`S2h5=dUU89m=GS9K5dE5f=^lhX:nW
6O8S2bK=G:@T:Enm;X15SEQjY8h^fG/`@CBVYnn8T16WhN9@=MgA/LY/ZYjDhmF;
SkfZn_o`[^[;oXm?VUfEidjkO5KZ>f7_RMG=XL]WmKoJ/nSQ/XJfUNgk7WS^I`ln
l;>OFC9Zc_mB9N[/k?K/gk8OI1nc[6eZC8NCK^o/FO<kFU`WYFiBe]nl[FcIdKOO
c[8TJ/6oJKKMn;TBKHJbBjG5;/hL;HgU]EAhmmFeE<aD/nhS:gF[jfAF3m5nT_?5
M5lTeV1FgV_jAF?mhcCF;08G?5j_O:=G?9jQ`TOY/^7W?4IRFJP0RoXJZV^X/Bb6
^OAc7jEIm7<gLnhdAoEEc9abFdgfV3WEn=RKm4U:<QkEF8Re:LAHf`W7eHd_gka]
jiKGQZId9:ITM`E2/GKoU2UTFD6ehlhk^VL_fOKeU[SSAGlo8OK5WFVkmIVYBhjj
g^K:WWOFVFN]7[dT7f[OdQX=1=c1]VmmKMf3_^YHJoHGgTP`?=m^Dl7UgMR/F`oo
b]IUNdjKKD5FQh2/2Paa9kT<]Pmjjmj/3foFQcO[`i_ehLgjl6ImN;<n_5TOgZ`?
KmJ7=n/cg</k33h1^SN3:]9Yg/NleHa=[o/E>l46^C;9c5Ze@IgnLhC_EThc4nRf
HI;53P^kFFbGX7HVC=ImWQCJo^7f;c40<kDjo@9VLW_UARVo75mLSRl^aaNGhh_;
lLGUn>9bO74i_[PLGeb>;bjWU5m>:KllElX_UgE8LUG3SgA;>Rln^A^Oc8hHigh6
ll4`F0<fPLeP>mP9mX8G`9]06[42n:a^oO[2G5nKDO1/@hoJLPG?=^I[HkhfiV]S
_SKVJf>n=^I[HkhfiV]S_SH:WVdD?2V4hN_Y?L;LY8e^RlIL<J1KcaG=3PcMA7V=
gQ>ca4PdH3@[j^6NVUDDRRKReTYFS5XZbX=g[;gf^fNLmZfGOccfXkk;UeQJ0jV0
[BXFjW5GEOV_??Zb>bjnm;k7MWgaj_aKPVg1c[kgjSYRbi8=LaMOO][A:j^Lk_^n
LNL[KZnkXJGceK9PM66R?]>kJMGRhAYWhd>gk?cGP:Rd9V/<5f>[>[D3E5hAU0Cb
V62KQSQYO7m2gljdJR]aK^XD1XR^YRiVL5[^b?o>3Nk;3JkA1d@<c61XS/`XRh8B
DlRL7W=^BMFULdARRd9o[IUh5[aHA2@eHXCR/QcHZ/LA4Ge:RBRT_]D6fX4H7EWl
jV3KBFCQd3WCdm7K@kZTMe4hW<Hb;MK5Gf^6i[Wdb5;[om3RK@/6;FFFD<AjERBT
bRfAB<aS:L_nmRim9F7/IGdUhJk/KjeERn;QT;M6;@aCk/g^ZO>YD32nB=TTn/P]
9@RMYm<?^PdjIiAU?kDHEV5eSi1TI?B4R6F55oTEPbCkm5R`7mE]Ni8K:W@_o>Oe
/DWm3I=F0m92d[A1dT:iANbAI3O2[LIL?=28nSJR_XfXKb?ZfhSj=Z:nSJQ_8n[K
R?XfX[j=QZekUl6W@6bM55j<m=J@[J@`a4a02kU>CUebiLS29kX?gl?Z:EG8UjCX
VZa_2Ujen=K[NYKf96JmeA4:YjID7OSeLgnfeLWjZAAPa`iNN5IRn]2SceSj_76m
G>TKnl5Ooo[GGl:7Z/<Ofgh<7f9ZQU4o4O/NiaY]g;>=/Fj`N[4iLl4b/1Y/03N0
fl4>/0Ll3eh7kh9?PMVaE2kY2iITQ7b8OQ@<3@J[S8<]T/XHONioOiO_nocXLb0[
:_ELIB/MBeCbm4aCW[FX=g=>:@Y8TB3:7HSX5j;dBI8bZC1W2XHN11CT`2PQbmU2
NR^IDE>EMJ_L<aXV5o>1NJWH?k5dnJZI=5d7dSbYTDT@WZNWaU<M5m0?^^SjM5]R
RV:U==5MTMg^3KD>c8YKK?@QBATQ71cMKUdCY7`PEK3AhaJ5ck6S6O3>PWhl1nnV
Z4Ek]JWLJAFHb]f:`T/4gf]dVoG2^eihe`__N^5M;kc[QGNml:hGg_G2^eihe`__
N^5MKhig_M2C1DNmfbb]mNIhE`G_ZW:lZb8CZ28CZ28CZ28CZ28CZ28CZ28CZ28C
Z28CZ28CZ<9;EL6k:YegEEaU?K`[IKnNNLD=YOGAGZf`PUL[6UTk;Sk;b87<^0=^
>N0fM5Igj@Fk:9kG[MGZWTdN^2WC;J@AX/WYLYlU8IJdilW2d1C9^l`JDZ=[8_mh
0Td:XAB@c85e8X??O;BddM?VKRkmjNWg]2OSoFYf@b0BZKS5F^^HemQDN^2IhXKV
ADj7KG]5=>Y[E4=mlFCK=QRic5MKia[KHGGiPQ5?e1g`ScIiWGG=UUeSBi][707[
^`6o9n:9/3HWO5l6gcO2miWZXA7h<if<MhCKBK5UPK:GonN2IF0ef01^0;N37F0?
N1jl3]h5W`9CEg?lAW;PSaF?9=/b25=6WK2J<nEU88D</1aPj6l:6DPQ0bUT88D<
Y92153:@@PIBb40:6DPQ0bUT88D<D7E2Oe?<7MKeMk[NbBSjVm;L>/?T/`K>fl1i
>lbS8cSUg3Lci[DHJoR5Z^BTK6mBHFal;iH^<@<R@P>621EFS2XiND7UBE@<>N:X
Z;`3R8NE/P1=`_QKDKT>`_e>BF[dkaZU;UUXa<3[CJOiVYL[Ee3?^MYL1fi^IDDM
VAKdZFNChF1P=1c=Y1aU_onP[;jS=a4J3@CSjNbcj^AD8QK8O]`MB/f87mI6fnId
d=ghJB2FJ5O7fNX/5<mI`Pm4/Tn[VCb^50d78h7/<MVT=N3cAjE:ZEIUoj/W6_=5
oH60DU@4A<HF8f=G86?MjY`APP^W;V?]A1bVS;DRHjg8F2/beXZ<]B9S[LQH:c;F
RXbe8V>]b5P[<]J:S55W=cYHFlE68cR6GAHBEl5S7fL`ZXEB@NcF8gLogi?0E?LG
4N@]TY>g2?8F@MhRb5/4NH/PKa7T;H:lAI2g2?8F@MhRb5/4NH]`LU7ib;REVMil
5_RO[c;6ADAXWlcG^RL]09]bQlo8IHHi0BX/>AJFJ>ajhkFakRM;=<KbC64a<UOY
<@g@e9cgceVTo05EJig5h^C<K7QV8[g`6mTOe4iSVJ3]WJWacYWnSkkTjMo@PYIk
5bNCdfZbSnY[UL@3K[GH<R1nAEmQFJYfnf89SahWk<_nA7S?DallSl3JYJ[NCmAR
HgE=:R:==I:S6iVJS7<APZac6CK2F?<bn/S82gCe<Z/[1MY5QIQA@mnT0/HIdAmY
^RPfLXmRLXmRPmGm3>J3HK06K0:K`GJ`4n`5;h0g`G_P<b2VACYU95RC4BK2b;WL
16e^PSHg@I^KX<e=d>HVJ7<C];T9f]`4KFj2=SLiUi^Lbff8[9e10k1LS6nP@H:L
76fJ;Vk2m>c5b]oGgJ<GFS[/mNIcbSSn?ZF^:U<Z70gk:oWG<VgZ=4OMf6keLTGA
_730DZE2dK6KTke=cII1Fmd[UHdE8Gnd;JZLXD1K/Z6cMGC7WiAeGKb=AiMO3G/c
/JHYHN]<Z7GhD=I]Nc]k6`FdBS[ZYL92J`emm:[Ngf=knl_Zk6dK=/SA6`oodGJS
mHLDX7[D6V`i4H7dX`/?aJj;4G=@SbKfoYRl/IO1G;0<[0HK`0gPM[03k07?PmN1
FHnfTl7;hcm6mkQ8_3c:JVM^<Hhn>An<R3<o^GeNgd`GGIkGYTUEUdhATDhA4NWE
iFdM^_`I]AJc<kDDIYK2c5:HF@XcBf5V:L`/QIVU<;<DIYK2C6U]a82lbn1C8<oh
E1;3B@eBe]/UN30k9mdH2[Q/Y=1^a<j=f;TA>cMRidK/g8RM6k5c8gI^a<j=f;VI
g^SGBg374/^c4Z[G]1^TN]]XI5[6X_S4YaC=AgSeT<8je7Mfeefk;eafmH6BhiiM
oNdWogY`bXK12biMnXcG7GW[dEdok9c7PgOg]8K/JZB^M/g`d?3elemN^7C7mOLn
EUeC_>j24m;QZLOmh?7/E0o[P`4O@P7IQWQC`gE5G:;FXCK/ahoJcJOMN=Y:YbV4
nA>3;h1IekERFJeHER^FeHYU]F9I[EQF:iKERVFeHUV]F5IiM0Z71jM;^NmB;7PC
La]U3/TNL_c_P<9QWOoB6E]hD/2d2PDI6=nnX=/=L`5;U`5iX]@XWT/?PaP<i;F?
`Ca`8SPKK0@gPS_0@n19l7?`1S1U@4<680aG;XI7OfiLRRMf>6lnaMK?H3hH1V_0
9[0IK0Lk`Ek`0WPC64naEN_^G^jOId1dZI8R_[7`;QKMK92U[66ELXMFkf@991;E
EbQcM]h88oEP`7;g]Udof7[C4dml_goW>BnZR^aOWUmkMlKAl6@ddSiDkaS:a:;K
?JjKM]mbd`moL??=?kAL>gMQm_nll5cfd<95akRJI87AY_Uh_=_9eHP]GhT=J<<6
Y:C_gLUE/a9^m;dkdGHWf^i4fieX^a=]Mj;]C[CMRKHkdGHWfVhn^o@>Pdn09Mog
KZh05gQX;S4F3Xc?Y19@_9Ke@VC^O@JO0e?GJZ5h;AB_QN:eD;`FR]M2lEXXGP_5
Jj5h;AB_eBV^F9LfPWXKM2HkUOjlLUb699UjOehiliDcGcWcUC=O>O>E<elillU;
5<ZI[icibW4IiKP<BEFU5daLQVUMo^7l7_doXSMFkgZGVQKF@9k^dZ^m?0S:HnQj
co]]4OZ78Q5G];ESbo:kOk[o]]VGmCYl<l?NJ?JeW@NbKb_OVh__]:jdnKdMRdK2
HFoW/LO_oNJgOa@>EcCgA;e7?jPJGWU5=I[?O@k3jk_@ma3j?VDoNVLlbKnO><Z>
M8X?UnR:9an`alK:cPSN?ILc9j6WE3ZT9e>Z;OkLV/cOokBBjAO2B0Y?:D5E_NLj
KoW=:UI1@2Je_1Aj[?O3DPG?iJXU2gO36kWJHS=3T:9GNlif]b=?kCUiJXOokO2o
7Ojg`omfn=l>om_QOc_lKhOokO2oGILWF[k=Z52jPJEYPb1l^]hZH36He9P[`TQS
PFVdPn<O3kGNEUlkkHM[OgAHeOc[f@m<kCVa:aimbN=Zjda5O:>kMVoI^_^9VkHm
E^liK]7aZ_:5UiES`Cae=@m?XjAOg^T?dAGck=IMCfjkjHL4GV:gEl?75EJ9XH?J
FdIWP3b_P>OV2ZFgdIeo8]@dV`F:SUo<`[DaWoa@c=eGOccF^00YGXTIm^N8khOh
oQcaNNL5>l=P3MP4=X?]H2OH2eh0K`9m?MR3B@`IBb36/b0jbC6B=1V5oKX[ELjB
7gaW_G:j?F@dIkjfmPoI@b[`oZmD@gY=mMQIUY^Z7kkRnSgZo_mbceFAEWM7HfNg
:Sk`UZXk[>gYSebglA/g2dfEmQB4V5[T9JZh@I:d<_8HhVi^Xd[GQS8X:o6@e2ET
9DNNLnQTK=B@^6kM9aFRo?gd=e^U[iAE;09=ZFdagnCdDAk5mN]M4Q8aaiQI0]dd
DYI[?9cX0`ccH@BI11;^`V]U[7O5To7Xf2Gbkb<?a=/B/G]onNi5ikJ7j[IdGWbj
>SfNC4Fb>fh=dHDHhQo;6C`G6A[jkmo;m7QSCJMM<41P41fk1oVj?W^akG[[_ARn
?WF9??]^@e_UC[Z`4bU6NSCh3komaLS/SKQ0a]:281I7LWYISO=b]RkMDdX?RkiR
Ze?Gc<`;/V`FI0/7c4LbBRD^U0S6F:VE95b?2LBcJ0RS^7Q^XIl1kH88XhH`lYHg
82mcf0ifP[gP1O0VT6Q67Vf3ZdI/hB:fL15K^8P]G<@F;V8;5k65RmS2AFcQ8[I`
4E^hn>U<RBmMa1H^CRcg5c1SPRC5P49<T6mBTYH7?Cc/S/PSf>=RA;b4HG[d^R7]
B4Q3[VZP;0^_fk7S^Wmjj27EdA[XoiL]Ujc]2[X^LWo[b^WOF[WoTm6A9KL]L[W_
R<DbLnZ/9OMONoGg_WOee@n<]Mfl?[E`BJ[3VjkNo>1UlfImo_@cH`=Ci]LkPl6H
Sc]7N<nDG1no<J0Jm^<Mk:@28PdB;AReN?46O0LNB]i@m8[aSRSa5i;[BLmU6UlQ
TCE[8CYWYIF;9c6XeSOUEf:Wi_f06O0G6>^BP=le[XaW5_[dj:n4BkCXnYGA[d?B
>/T5j98bXPVS3M?TNABNAn5i59i7hGTDWTOQNABNAn5i59i7hGUD]ojB2dCcDI]d
2mJ3G>^TDA[/j>`k`P=865M`1;VBCJgaf7K>?aR7^`hiQW06fefN1KL^^N?kjD`Z
5/]nV_K71h;WW7GfMh;C4_idm]=X=3fdc@SK6QcIZD<cWmZAWLZc<B4mFKm_oAEK
EfMGbT<d4]i12]k<H3^VJ2Gj6mG>7^4OW^[1nTSBJg@KbHSW;nCm@[YV1HFl@Je0
KhLLL1P9UQE5:]G9jn1WdReT?<TYMSk84EUI8ZcALaS3;3V<P[Ji@<@;[XchELn6
;FGA6H>al<`IdGfDVl;1m>QW/EPRXCYo6TobiY2`bf]kj[cnm?2bN6BddTnk=:HZ
H;VF]YAPPcAO_9mMKke;_kN4mTgALZUeVdoXJF@ZYVh?<5P0UX>eh3:`1M`97PKk
`8_P090hGIkL=LYblZhAdakUiK6@TAYfgGPj/40HbA>mTlP`FGL;koa2@2`gaFI>
ShIVc8bYJTmPh5lfGg`>nWZ9ni]GIRmKeAV;FJ92Rg<7fYL?Aj=OSUcmcjQY^jSY
SC//;o<<Zm13RN6bKDLgYjUSmX/^jA7A29j7N0RNBenIi?>eK4_Hb__KY<=CkQ2c
E<KGFX1IYgE3<cLdLd<c=cAc@c<g=7=3<cLdLd<c=cAcHdR=M5SZIS9121dI`J8J
8nTAdVO_id<N9c6Z`?g<g/o/oLcNcncmc=k?k?g<g/o/oLcNcncmc=j?VNkGhni>
:/1Clo<>2TnLg8@^]nISTPFi=E<>c8;iSFhAi6k3L>@JBDN876fJDkmREPceDFha
E<iU746TjLZEi5^g/DMXN=QhAh0^i[`OX4YE:egWYH]GocjEWEgnUWgAF7Y9AgaI
9Qimf^EA_:0PUE3ETMPZAgWlm<`ge1G;TV4NVOXoZEPdVWe3GIdm4>/`<S@9oQXL
HedOE@DJ?Ii0H5ZIaE;DTkXjNjHd@7_l[VR56T9T5Fo7dfcChKm;FbS_C253PN_B
VlAa5;D2_]_bLSaN[LEZR^H@enSbD51[kWbL`]I>D6I;l95EWO6XF/PMCJ5W:3f6
iD61jfgKS:^FT=E@Fji?OnO17hUESeHWkBLU]e=U4=m11cKfADJc6AF^`nPlU_ji
nUOd:><[M8gd<H/H:NUEUYa6WVjDGT^YBQQaf`R[15Pidkk_`c?8ik?io=PlcKY4
PVSJch_D53T`IMb16G9Pa[P3EG:PJYbg<^e[@B`GbCLF6MnXh_:<adEUhEo2Mj=D
I;CdBX_I28C[<Y_4YY/SBL6<Qi?VB57Y2>LR@S]MeNJN_3fbPbSg@;f43LHSG<Jo
^La5UgS[PJk1QBOFCHl7PULW_D=CfaJi`]<BP@ilDCPmi:bKfaF;gNV_]lA?WC[g
Y8K41O>^gEPcV0P5;h]5;6gKc[SVX^a:NHMLK9IKkERjj<BNk[43hYmHY7AK[_G5
P/76L2XaOO2XJC^O<TYB7M9;9;K/JVXADmEDND^H7@/P4T8o;9`CBIEHTNo08nTm
c<DI4SM:KE7R37V6J`CJJeZ7cUE9A8bW^iYeg/ZJL:4[f^aX;_3Fk6P^731G60/7
2VDWdl:HlU7PKHo`]TMh:aL[JRF_[hSU>W5RF3IfS00dQ/S524IRg7^<H2A6<18S
68TAS<B`M362TAS1B4agDUGHJj==CA8m2DAT2L`X9D4LaVg8@ShHHEG0KKjVIE`Y
dK1VAlZ;dFCMmA71B2:MGUV8A];CgYXABT`Q65Um=l58J>jNgWRLH4BH6?Hg>8Ib
/DSDkdV`DYB?AA8NhCGnNPFijS[[KV:AO<ndfBoj5NZ:h]ETVJd>GbemXkZU::EN
EDZmZYAjEBWeZU;ZEJGDZdZ9QdZYEiEB[bZUGVEFO=mQl0V@:XAdV<XkQNRhc>_m
ob=c=_S:BO]Pl3a`8SPKK0@gPS_0@n19l7?`1YQDHQCAo>XUaR=;R4Z:QdK]B;>/
_^^iinnllkVOFAk:7Wco_Na15G[_?AENmm<kkWS^^C^fodB]N3gkXJYioGEEWOf@
2kAX/lSk[R?_Rk6ZMmene]7]a?RRPN@[QK`_0idcd3T3WC?@>@>M<m0i0idcd3T3
WC?@FAi79@QhQl4W@>RLPFlBSDP_WlCZlRBFn2Mi]8>j6io8=lAV^hbNhQ@AWCaD
1Zd762`0bl5JL1WH0^h43h=mh4E`04Rf5V2VBF]h1CdfFo/:1laB4kVSZMQV[in^
f59P<WCIF?>EaBjiO2Ti]N9dJgAS4nIH78gG9N<OOQVUd@8T9H0SHh[l<a1R^@g5
YPhR;hf;SZlRZc<oS4C2jNblF;a[S/<aYb/NXb0lm>1Y;jZZ`m[?cmTmCOGN]?/7
FkO^N_b`aR>G_U0`i[=ERE5feZnJ>cOkhD_?IAO=]CandnHWMVgI^P^iF8YLg:[G
0k[E]hejToS^4F[^WL@Kg6h_e9T;UX7EH0>h0M`>MX0mh7W`>S2U8_NN>6>EaHRh
kG3NcUY19O<JKkNAn4DjXBFRTNN=:12aidMn8WaBh:oi8Z42>lg6Sl81ln6R0Wl;
Zd[oOfYOlVZRdUc:nAEN/m76?99UBISJH2i4UG:c8Fhla8f7fD[g^Y0V`SR:Y=2O
9l]9^UEG]E8`29VebO45PPViinR^VeQ7^>WVabg[1WNOnecf/:[nUe<OV>_bg16;
M<ifb5Y2;3/g7Hi5e<lg?oK4U/e?k1imC=djMe7f^EnZj[UcEmDkjB_fOOTA/Q?b
/JhTlBS_nkMMR0m?JUnG1Y]b?AhEcd`53>j9hg:Rkk9ebA/^mCSNG64_<>/od/ia
C_E8AAAb]A96NGE5U2Y]n8RhmMmA7WT83>FQQUI//JW5TX^>GA:=aI>?3JgZR<Kn
h6XmkILKUeo@ifll?kWdnf^giJ9JbkFBO=Dk7mUhjOb1l<3d2cO9ONlno;j]TO^N
HNTa6XRUedXJN/E=BlmLc^j9fDm32ee[dVQ=6Ze9XcEY]2J=eZCAVSAJTdI[dVQ=
6ZfAabAdFi[6U/Y35[U/SX=o8]ci0YQFl^o_]a8[:L6W?5/a_^_MK7P[L<=lk[5`
X5m2W?ia0NjP71RD0n8f[6IIOY3K]aU[jcKlY0doJL=?f_2C=_bT3CmY`doJl9<f
o:@=?fUSKMg6fSX?3/X=Bm^W_;15fT7j^ECFL0c[n_OgAi]nenPi5<9i^2YN/bK;
@V5DC=jFYRl;QHW5`/ARHF:a<;5HV5P/C2`F9QH;8jUQH[4`/ERHIJ4`bd;bcSDS
VLI36HDVXgO9S>eBc9MR_QCcYIP_aG`YiT/aGh[iD/bGHSiaEdA]:6YGIU`K]9Ui
4[bSfOaka8/FY41X]?n;nML;Q;_mhGQCCFGRPC?>^NK/ZoYnlOZ[?eYbWjeld1?`
nh:NU=OI/nWHDmM]n>T[coc?7`kLO4h`Dd/KoniDY3m@fc]cfMaidfjilInoVHaV
<^]kdUg1^/kTlC>>j[DEgKS]a__[Va/K>i7aHMJ;CkM9`mF?i0m7l7IDHW9aSDJG
/^AD@]`hFgVBEUZNB]Qfi?EldR>5Y^;[?UK2N?_1W9lEobY?ONZnm2]`flj/AV>=
HG@RhUO=1jIZMJ]YY4M6UIGU>18W8o^MVW]JWEO;Kna/BbBbigk]k9>bW]IXimCC
kiVco[m6WKF?92;MGk/h74d5[6L6Z55UMcn`iYbHfmoI60d]FQQLNJIG;HD_WYMj
T_7<lWn5Q_?i2`K[n6/JWMZGnoW7SULCCl[SKcXeYLI<CAEm55lXe2aV:hn4=NYJ
:R/BQOGb@_ngVG8FE=AdMhD3iT/ZM5;[A]M/N=I=:ZD/Pm;ol:]A3E=Ri;5F;U/F
Biaj<CmP_RiGA2;W[lcE/CbU2oEB8gLeB]kS?eKWWk?^o>m/R@HSRMLRg_I>eSRX
VZkL/_S11n^7<]7h7D6G^_S[UfiMXnka1b<QohbahgaQ:J8<;Nako0We4hU_FS_`
B?0PO_P]fgg`828mcM81;0DUJ@@beSa9f8bnf3:/LaWF^@c[G8Ie;/<jUf6Mbk3>
IESW<Zac6MJiS?9n6NEmgV`XA/]XGnJEN?C5EV4<iAEg72hSV6jA1G:S6^HTVWDB
cCZ9IYe4/djRFBOA[9=XeTTdjbBJMA;=>ZV6>LTIWKZiTCSIADF<]fI[;^JEOV>W
?Y8ddb1`Q;]a<HkULaUcGJXP39<Lk_P:aLAE:STKcd_ZWUGFOf^11gPUl=3;GOT>
i];aUB?mA@0j9j=gcj:PZIX68YWIHFECoVU;NR<3ZRLFjiaEUmgCg9U>YY^]NPcZ
SM:?OYWUA]jVj9DER;5XWmoG[o?]l0O`kEGh=TGQ3ZBOFMj38Og<//Y@HE@Lhm0h
WZ=a71[7XG4L6/NQLA`Jaj5a71[7XG4L6/NQLA`Jaj4a;GbHM>U?jH36lVBNDDF@
D<]Qb8@3VG0P4`iT`X5<>9091c;Q@2HLb8@3VG0P4`iT`X5<>78bhJ2>@@4KVFQQ
G^<=VZkl:<RiiEaB^CE6AYfZd>/lZB?6=:H5YThZO_J9EmHOaiJKhMDY>P]U[IOR
7bI60^/FM9BU0?fc4EVB<KlUdJI4VZ:alT2fo^Lel3E7]SAS=I?:IA@Ij8O>nB`S
m2ZFCSMnHUUiKET/5X[E_5>J24LSZ[`gdU1KfnJKl^ReiK5X:5iceH==bCTMXFiE
hOF6<[n]S4I3RBXeVPgCdYba7?3cCPQ_]2UX:k:=kE@oY06j<k_B</cRQhNeLImU
c267d>_S^<T]b<M/MI?a;=XPlR7?X^ER/5J3Qeni=eG8VN^:b7DiBRN3dAdQgJ[6
Yk[F3l;``Ia43R:APdST818iR4@>8Y63B>@P4SV8A0hRTH=8i20B>HQ43^XB:H5D
7a8IH;m?Ij8LT@KR3=WB[?aAZGSZCk7Y1WiB76NfZAHTIU9kQEWKe9g4i9aG5Pj<
MiSU?6Y^8Jb3BnT4/WSMaKHKc0Bc912OD7o<fHSl^VESWn5`aeTAhbNV>4eEDGFC
>m?OfI?m`1?[WNYD@mVOE4eYji[oDVmWGgO96boEmoMfm2ZK=i[YJlgnEYeJ5TUd
;?Y5CjHSdCnj;A`81F:NL40]ESeN_@PI2?gZEoiP=1Sel_k0ek:?Q?Tl4?97?TF6
1/Qe]b53JKDH3DAn9=FBR[6/oCT=6a>6XfKH><1P0EP>eX;;`1I`9gPHk0<_PP?P
OO0i41/CI/JDKV>LNV6G^CWR<^CCQHeaHF=Lf1PG=/J5SG5QHecH61LfaXF=LF5S
G?UUIM?_^90keYRa<EkC:aRMdlKcaGk>;B?>c;T:k`jJi0`V;K@GJR>il6almVF8
Q>4Ai7c5I_Nb7hZ9P?akY@b7/JhbS^FiX4^?cHX][^B2K]I6^];QJ?C0oMU_j0jT
/Emg8=G:6IgC7AWhFcbJjSn/THkYjJLjb_:b^7WMQAb`B>lj;P@38CjO<Yb]0[i6
U@_?24nEGS^DB2/6=HaWkTJPFZ^NL^ONenWSnZE?EO4M^ImL8RkKN=joCUZ7:Sa3
WR>H^90RHFlOlL4lL28h6f`4=h8k`4?PBO1cl0Kh8oPK<7>Q8W8QgTn0lo>QRO:B
LAU9dG:VI3=OnLFBTSC[JHRAK>BF/_a6XZbo^lVdk6ZKnPRb1kYWSGf_OdYc^fEJ
URO9@Z7Ilbf=LnNe]Fg[G/H:`HjfJ7_:eM5^VMYe8[F4An;A[XakPOam;5PRom6S
_<4HCOQg;__lBBW2YlUoQj/EhIJo`7GTGmm:TTOmigmcJiKnUkKV`X3iZ>e2UV0F
Jd^dYM[Ao?6lHo4Oao?^iZnQNBNB]bgGE_2ga4kFC]6_CLVc__[8cUEY9aac`]9U
@lWI5jjoI>eIUiROl;7b0OibUYX6N4I2lKbX>PmL2FPeDWN3Al5Ch1OP8?P0S4:D
2]0:DV0JF0a>1^N1:l7=h6k`:7P:o08L11n0D@QF0EY12T`3Rl79h3a`9KPIg0dN
1Dn1Gh23h0<`:_X1FT4:C0>;`LWP?70U^1WL3Ah5Ch5OP8?P0c3:gh>/0:dP1JJ1
aN1TL=iQlcl8Y>G72RhN^AnH/2nB<_kkj@WkNSPoK[k>2ImW9^agCMS_W[3O<f6o
Ml9nghCmP@Wkg?<Aec]m`_kPQ?fI4oIWCMRO?F5OEWc7dd?oVg7SkUndI_cWlbK/
cin`_f32o/89nh/Vk<??8nIO<V5ojHCmXbO/7c=QomP9nlA_Alaoo8AmnA^Nhno_
Ja?fUdgH?g72o_24oNDCmUM<f3m]`_jZ2O^WCmPoHl;nVA?fciZ`_g[2o]TCmUT?
?N9nedkH?fO2o[TCm/nK/4m]mXSi;YR`On64oH/Vk?=g@8ohoBDCm]M=f;md`_kj
2O^jkAlW_a/WO;iY`_iU4oH_Uogo2e>Ab;/:IFiTLgAbIF5]2VE^I6mRJPXb<B0`
86mRJPXa=STf>0YUKVA_HVX:=b0`86mRJPXl?20_E7U`IB0_AVm^M20_DgERM7U`
IB0_E7U`IC4P;d9QLfE6Kfid82m;BeE1CTX[@deB<C0P;dI_KWA4IG=SLVU`M6mb
838b830PDPX_AFiSKfAYKVLP;deQHe9_KF5^AFiSKfAYKVLP;dIYLW=d@fQQLR0b
=CDP;daQLgA3J65b838e=B0_EfUTM6Qc85/P=C0`85dP?Sh:IFiTKf9Z2S8b830P
Kf9Z2S`l82mDNG1U82m6KfidA6EcHg9YL7A_LR0_AVm^M4iQKFDP;d];ED5>BR]3
CE8a<20_AVaQIg<P<c8P;dI_KWA2@Vmh85/]=c4P;C8h<B0a<3@`83Lh<Ed:;dUd
HFaYHd5^IfaU830P;d5cHfE^M20g=C0P;dAULf=UKW@P;C8e<20_@f5`B6EYIfQd
83Hf=R0_DgAUKEHP=STP;eQ8IFUWJ7@:=C0`82mCM6E]B20c<B0_CF5hEfUTM6PP
<C4a<B0_AVm^M4IYK6DP<S<P<21B83hn2VE^I6mRJPXb<b0`86mRJPXl?20_C6E^
IgAX838d830PDR0_C6E^IgAX<B0b=B0`858P;daUKVMdJ38P<SHP<21B82m<IFiW
M6Pc838g830PDR0_AVU/M6Eb2Rm6K65dIDAUHfmTIB0n?PYcM79UHFd:N07]NFLl
W5gg[Q8R8b;ABg0C=MZ<6RFjdG^?>QQ<<VHHXa=4OHP84XTXDH<AQ>P]NP]2m2jj
88A4Rg8ViGfOoo>NLokWO3jo<amVk[gF]Jnme][GMGlI;WIm8d55Ak@m78Y6H@DQ
@V1Y@5W74086`61A8C1H1<C5IHc08^5o`R0^DcS60h56BOlGP3863/?RHbX`;1jW
PdH1VYi8028:@2BT8I;BH30P0PI;hIUn0M4HJD05iXE`17B404dd2^h1hU96^oUR
4<h^F?`aogX4N1gh08RDU:C0[nf0XR/LPg20X@0M6=H5kXXod@6618c@3PPhe_LO
5;bb;UR/VkB`/;Ng]a3<eD<8SG6Fha<0_15H5l0@kP77N<4MPIl=0kX`EoS_QXE0
G82a2l;SMm`8kHCeQV7P03j0A3S0DAkh7IhXAcP6`1l>66UX0gY^L=A_/?I_P03`
IcH0A0SbKkXo^glB8E2o=/<L7=2^KS2D;`;U33PQT7103jX]Q?G12P0`U>=?80cY
PLJG0o>28I0`NccPEnD`0:YX0<3`<o[CWXL31^66mA3b@21o]RSlT`HoIEFDXc;J
eAF>`WZ0OSJYP/307K1XS:o`ki^mQd9kXoco;9`@:4NWWi=`m7@C=T4Qg3gQ6R[0
K`Pn1?XkiPc70^9P<5QBBQB0^`=`7`LGhIoda[i^L>1W4_8cS>lPd=l=k@HhhI^0
1b:Lh?POT;l7c0/>H36Nl43ooi[hi`X4P@2>20L/H0mgAZ10Ok?S`g2Wgf_liF<@
?X0U62m>282G:O3gTcENQhiX5=;gKoR_naDfDU;EDU;Tomgn_jVDU=0nP;nP61P@
51470a2lAP59o4?P?fWdHHPoCH;oi]E0>J41ZMoEh/Od[hZmOY/3h?gS7SkPWebj
J;aZh@3_gb:g0X^37O1OT?m[Z@<o]ob_5?jCiOlTl_l/2>Z9A?jJ4Nn_hOa?JIP[
0^Wk1h0G[BLFK`0M==h6Z?n4V/5onQOPeH4k8SaMoc>[PHGQSJ28L/J;nLlH4Ai@
Q0oLDAn1MG3i[IKOhcGijC8T0PGGAg/PO[iF047leOa73^mDQg_hEhL7GY:oDW2l
LohiJeFD0m[aYlE4a2D060H3l`GQ;aVo4POl8GP_>/9mOXTH41I2XK5hE@3hmP81
9c@6m?=6AL20/0<<PclN7`KmKjR=/7Rm`c2>ock[YkPL?34H_?Un:AUOe[oF_i`>
Qo_07D0CXfP7VK2kIF7eQflDVKd5Uo]_3g4]VcgW4oBO`3Ah7Unin9B_9?G176IO
lFUgbmGYAEGNk`ZCK:On6cGU5b=[4`gZOPBLf<HK3RkGPLH7j3Xni6`X_VeW^GAM
d5QQ9N3D?L0di1ia3N4kCJh<MlmKEoBcZ0nmfmAlg[KSYWXSAYL=ETXT]<Q?L1l5
HddNFXGT3G=UfZN=<72@HPEIb6iBkOQ@3WoO7j9jnN6LCC>N7aBh6B^JjgmWG^CA
dHSOc6]S4HlVATk6>``/a=nYNPNioIGFTSCYaoccLjLkaWeZI7?IGU88?9/F_2Zd
9Y9BPS2<@EFeUW[eCSA2US:N0V4lc1gDBhVU1EDd]QP>?MZB>]/HJVbYj3dhbeZS
Tm9<oKiY/m?MImLWYCjn?@N6:BaL=X:[VoeoU;_?M?Md21i4?:/mk:kZFF`>=<^C
KiNok^`=^JWZHQTm?BFM`_:<18O]8fXbPf_@G1FHm7Yjjh@45Rk[on2[dS4CI247
3;icRjBE/?Oj5o6<P:n?0X/ZMW@KihN_SB6mZJa3cd<UM<o]gcgKfLUQM15E]D^=
h<e<DFgn:g<fS/M0YPaN<Ab:4mjI;j8CDRW`IM=>F10Oom[9VB^VXMJj?5KL7Fge
`?O^TEBfd1OC8Y>jan;I1^a;Vc62OF/E8Ee:XN5]D_^>J`_kQHE:=[C[J=>SWB;_
::G^Ain<9L<bofXd37kIi:6G[:HH@oCZH76TmI;mSBeS9BmfejXhBS?SflN;ODf_
C[`5L1XZG3bi4c[]F^^bT@4Ce^<Z^Jf<Kh8Ej?kjGQD/D]JPMlQ;L3Wej/`S[]BE
:N8K]PgMEJIOciRDV8f<3k=^n<dC]8imk5]TOcnhb>V?;;;:4f^[1VC47bHC8n>i
fLLFPeo/cMgVOAQmiQAM?F_R[EPnNKddIKP3?[OIeG]1jLK51U4`SEcoYSZ@Dl2C
>Z^Mbdmc?YZHOWO1;dgQV2f^nWJaQeGI;<egfO32feI=5XBLLb[bDBJO;`f/W4Pl
OOWAAbgC0=EIb?`RVW49DL8enRBMOF`@Y2e2@5mZVOkRf[O5g20nmXM>hNH?b1cF
[/F@4Bc:S_3@M9G59GdeY=HGELeT3a>D;[g6LfgnK43aRRIURA39A5^I/VHoPBHF
Al3MjRm9nURR57@Sa7BPMJ1YHfADOH@iLBm6^:3W2WC<fI/3:_hTc_^[DAAW@<Ui
2=Y0]WneoaTinJ3MoD[I=5H8^220;?UL]VkMMK^ljVPlMKKKIFLf8fb^J3fH[:;R
cI/DnFi6>oTmbJ@=>W;KgP`BbjN=NkMlm6G582</NkNa7`kE2BHY:F@TTV^Z0c5J
WY1edAl_C9@9B10_j<[E/DEUPd>1nkh<[:=WmaeH^JcVg;N3[FY[ElCda;cH;E=/
3cAZ/mi/_bdiXNeHLHQQ0/na5>kZJ1kY_;@0_nj=lo:GV6=h<VYef0X@HEjjMkoP
46FlOD3l9<ghXhFFd;@F`nM^_VH1N[DN;GmHU?8M9KGd1Q0[RnlDkiEX;Ij8EQ4m
l93Y/f893Ge>C^B?mN?GeH:9m?>FC@`K`o2nkYS3CRHbAZgN<FhA;^LWmREnT@NJ
_Hc90YkXncZ_AMXHo6Hm4i8c8XLUK[jX^oV:X[f5XW3`G>YMOojLO5^feQ<j1cj6
mal>?UW]>;o45W7;5b`nn]3fk@N:e7S3^b5aYIhc`e7GB[Tj9JMoDVmom8=2[YV8
3m_J;GMfKLN?aH_<j8gkBa1ChHMMB[LEB[lMKk634iX]<]5nAiaKA`<7WL5LKDG_
1[]Y_Co=OQ:aA^=Jih1Rfe=i3IOgU9i[VDZ^Gj2Tm=8ET2]ThdV>I0EM_Q873iXV
I`4F:4En68<fB]aXei^k@71Sj4e9^Y[OHKkDIhKKGC`9BkbmYoDJ9bjjanFSoT]j
E<2Eia1RKBn74EMJ4TC5ZbK^;PjMcLn^K@YEIR<AA@`iAJkCmUcPRNLT=ho]GVaL
K<]<W4/DM_[NVXI/h=9G5LVDISEEi3=BdQINTLGAOA6WaRVW:fK?7J@QIH[mgcNA
lmjX7CLW@D594cS8HPRN4hCMlSLLAbMLJfhcY^MM/SGK8K9G?0_B2T3[T=]BS`hm
<k/fMgHm_X72MdUWkE`R^32Se:KQ08I=Ib=Cd8=/I0ZW4D2o/SfY5?EU_I6lj42Y
Xc<fX=InigC6T]SemGV]ghN7d23BBeA8g54QAh^VG37l`[RYDYbId_G0EE>naaNV
SKZV48`2VM/Q/gWKQUAdeGBi3GG@f4iRG8=nV]1JPoJ5`F2O``^_66`]nle=XjkA
Mnim<lPXXC3F?oo^5IYa18;g22BhWDdbQF:2G1:?Za<mjKhn3W]XahodIb8kP1/L
S3jfEG2RUa1UDYoCQgT=nS6Jm=7J_WWIAm=aYa32NQ>ge1U;EA:W`mmYkaHL8N<o
Pn^m559T84ZgIVXZ<iiIgaLeM8F2ZUQ?B2mm7R5@On]FhBQ[j6I[A;Scbm]F]nLE
>:3cae[@@n=<nao?ha]=@ahQNI7>aLeYToHORf9Wf:_GL2=98nn]?YdN`L@<8?A_
N^l3QE8;kZJieGVm^D22Qlfm[B`?adLYZ2]nlLeT5h^bEg>TAjm[Yo/aFSnj]X?3
T4OWI^52_GAE6V=de2BU>3Fd4FOLRH[Sc/bOD4P9Gl98cD]aD;f:GEV]Bl/KnWdi
NXlD5AUj_28BPfHo8[>hEb/>;IK7bWTVnPW<9PNF@kVK//0QF/0I8nd;HL@Ua<A7
cd_fjD`]bZ1KWFenR^Zi8bm52D6n@[^F6Che2c=HR:9W4Bk]/Y_R1b5;/FbSLA5k
kbOl3P2f8>N;;Yb9`NFjBVoI37TkAc8kjofU@QUnBCN[76lOARZ;1CF@cHbhJW7O
m5XR;MGeUkKC=DUZ5@NOM]J3NETE;b>[Z0No@>bVKgT:kGWbOeVLh3SNTi?I4@Sb
jbhOi0:Qjd[V<Wb8^l3??AiL6neRY3:3@7dnO1UNNcH7>9nia/MFn9SjOZnH_3JH
aV5m`nln`k<l=joMIXXdUXShi?gamW`QS9;DGibdZ6X;iB9Ub74K5^NXL><PoaK1
`3gMb>4H[CN46D<bfDfOQa>A8M1SGU;blHNjNm6_26GV?nDjW[e^nK55V51dmFC^
IWfdK<N[c:N;kMAQe3QRSjIGD[8EJW4DbZYfhJK[FBkc3Me]G;@6ROg@G;An@m_2
h;G@84kLh`J>@E7AnP=mZC6YcC^a7U:AQ3afRdF/59^HBK<SJMdW^I]M7T?O>imD
/BV@>XENC[EQ<I/9iaHAljHZ@?ZA[g0>RiQ]DiMichAgK>Y9fImW;g?X_GY9gM=W
eWXCBVDm8oc:cQOgd:3dDUCg4b^3Ybg<d9^hJH@agMOH=A]MH=oA=U_7;S@W`XS;
n:e^[IITG0TI_f7bj:HU9SOUY<_RNc_eUXDk?;2nM?cjiMbHPg6;B?gSKj1n::69
J]KVg]W3WB6]d:HAB_F7?6DELXAg31Cj:CDVi[5LfD_WBJU=U_UlTVgLSBLI;_fX
]<^US>/F?<=C/9I:hmJ_?>JHX>6iI66D;NXY/JIf9Qdi6FnB0ZQ/=N?m`0]@DHD^
RklF]69^J/OVGX[mK0_Zlgfj;C_]TVa[/RUHSTTVHDfkodTDUMO2]_KLM>e:UUSR
=lQccR1ZS:_RnAN?Yc@]7G^kZ3]ca3NCjfhG7?AhO=m1Ym3H:oS7nhjBTk4[:k?5
n=<kT0VI1MfYg=aVG@7CXlSWkMg2WCgdWc]b2PiJkIOd3jM`Jl^j_K]0EDf9Y;hL
D7<oYOcFf[5@Me]B9KmCOjNOKkiG:=/Wfc8U_n:Nb9LAgdCT_HK[bDR9?^oEOan;
K3DWQ6Fcgf8LbG459De5<SQkCk1O194MBRi3;eTXn1YIgolJoY8X^NP8REHJGGnM
N8T]:Lf;7GbdEQD=OO;Pl/cLlIL2eCVHIM@3Yd=m7k5PmO0<fX3?5le>bVFVe5Q7
JJiJD7>8:WdCWmPkFCWlY6k5<EAXBGX8BNY?gW8@ecfD`[W9RDQZeRVMkUEh21=o
RJidi_eFh4=[8705:fMI_72[;e7=XkdjA9[=T5?:FX:6>n[HeKNH3e716>gE_Gjg
IMl/?dJkcE39Q/E@2HIl]n7ceSISc29=^TaL9joT`]c:UbVJkNR;e8oZRRP[V8?b
O`SOc@VOKio8I0nL]G_bID>5fnajL1M^JMC0_8JCE7d^KiFb5j^ADeAo:JQ[A6S2
h_YGQG4DKB4VjJ[]]dgDM4P;6DFSg/TREU6GA52K0YDDldbNa7JFc/HfO<ZI9Z7R
OSYMAia<[1g[Vh6]O2fUb=TM2GQKIO<dFdUl=DS^bA[bWH5KO0ACHEK@45mCA6GJ
DDG^[W2/c4DSAYk;=SGOYIN`5cA;kbYlY_4YO1^ZbP]Fji7Y[jFM<W0WNUC@nNBN
<Do=C_YEVGCIank<Z?4Uca0/DU/ITVSN1XSg<Cd3^LN?]KUoc0fAGhXIl8<X6o4g
GLoFQkCNIhEg4aV9m96;5VXVjDcfQ3e5lWhMZ^0THjf5Ma//2k^jjHY[BA:JWL:S
0oQJYlIWHM7ZBDGcMfZ6B/@lHdd2gkFg[KInbbNU<@46fMlWFCcMo4a`a3i<Z44f
K;6L?oBBDH][cB5G]JAjToE7bVfUREh=JnIP8e;80G1SKjSfV/^EGT^326dGW8GP
lX?kAYPcGiPhX:=_XEH`<R33:WDQm[[eQH91NP/2^YQ`1O7PQ9Vi@EhVd65Z_1ai
FV]XEKN:n]g8[:^;7[@HfPLnddVP5J4F^LV1dI:Bc0ogWQE?8]]T^9=:K/R^C[ih
/`]oc>Ld^0CeBk6[jZbBce[DL21@<5;WCY8m9jU?n781kXDR^4DMTPImL=eZdK@D
9mZn1b]BI?Oe[EnDoS[4Ci?^`9k]/d>Bm<3nPlkIj5nOQ9d2ANNBDSKN_nYLi50[
B;YF]<[SY><aN76HcMc<i3C`I;nRZ]ZR[B;FQSahN8c[KUlW^g[SMXbNnSUIMmlS
=]^SbQRI]LRbo]fPn0G=JZo<:fDQe]<g@9`C5g6DDcc:;_8Qh/VbHDH<YbaeFnoO
=7mEB2aRB;_d0_Jj?5R@9UTab24jHQf9=R</en7MSB?545CUgIRb6a]0FOSOWK8C
3D0BNK4DfmGbJ20cCX?VBmVGbdlb_`oY]oA/nSo98UD]NKim^ml=]VI37S;^/Z5g
SmP^[NY;bZ;KhO7UXU^N_]>LV=fTVKfWWR2W@0OgEWkaI]okk:LceR=Yalb7CI]G
C0B:21^a6G`[26WegHa6_O2f:MiRFkQNb3X;e;Cac7f0U4k^]NOJO9^PVWCDYjm]
OZ7YhBWZMjbhhTbf_<JK25PY1_`FKASVgb_5nW85jaX_E5N:gVHX=]nHUjmgYM5<
>:@C718=>f11;8jY:d`o3W7j47Yj[mY@J2?UnjTGCg2WZa0ECioAHX]:GNl4d_N4
SD4bTBk[//GgDNFgANf^jaDfUBEZW^:fJRTG3b/V8:mnD6:57`jCWlg7mRk/P>K5
oRZ55:6RK7nXb0FjTO:_>>6LYE`hFHkcf`V]5KIeS^c6KCkFZ6W]bhPGT^IhMfkD
GESB`;Q_:nJ;>RTnV;>hQ_1l7M`b/mBjfc2h_OVAbP9cMIe5iO^nM5c/Y2?[AL=L
hQTPDA5kkO:68>ja00gO@Rd<Um=Mjk;`@LYb><ocW<aXUD5::h4ak5ZK/EH1c9ac
bM^i>k5B;mAbPLPWQ]Vm<cCKmh86Km9ioMf[h]Yi>8dVQh[001OF9/ih?iD5JY<?
;HnmjbaRnA]>GmnAk]mNKO^@dih:NKMKP@bJP3LaMa;JNAhZ4345G7RmbDHk>Qfe
E_jR`fIBP_V;L;[_h0lkf4hVeJ/^RVS;T_kXZgHO6g]Edk=K_9VJBCIQ[<bG<oeF
4;_J/31jZ/2k?FmF^aEnI4L_1kH7nE2^K9]ETUa<GTI5NSaj3TKM_>9oY@@YOjO0
KboVJ@mES5cejZd]=SM1kD7^[^`Oa=]JMW:0GGTnEh]MD]JGVGOM7SSiFZogMAdf
ERMogDbP7Cdej?VD[f__5<hoEMlh6iJ>i[PD>i5WLZWNKg3?nK=c7fcYdF??LVS6
H;9/:kGi/Nm<=Nke0=7acGZR;^OmLc5iLa7[U/MRnNX_n[9BaWIOf3@?^6_3dFFY
cdffm^iO?/Q=B1R@U=_TjlSIBeI7?DhWZ/d_DYCTF?MGRC2D5AK1W^ZdMghklUQn
5OcSWYB6nKL4Ynb2e47RQO<?YcohZBMNVJ]^iREMkA;jo8VmJJ2EhjKVU97TUJI9
2mHB/^][9=]gYbQH^3m>::iYG^H_G8UjEe=7ASE9MO]kTVkV<ZN4EiTATk75]Km^
C34DJclk5n_?nk8ZWd;`PFMolj3e:0Q:kfRZYSdZ`;m:id7kF^d/Imi6^;[0_Kce
@_LnXL_3M/[GAdMgF5okQJTDH1D^Rak0ZEjT_5cC6EN@^l/WJnIR]jAC7bEg?YKE
OGko4ganbeA5LbCPFFf]>FGPH9hb9[Z;_/>hBk5[SMb9hICXNGK24oe06I9XSZ5j
[OfQ6ogaaQUEEj07aeJ[C:L7=/>9a2a<a>@bbINJ0ShK0RYFK@lXe3f79Lh=fTl7
W_>T6HQffL_hg:Qna2JjafKD:hfkJgm]JhZ[6Z/IOe5H[RMCkoa;:P_6M3JTQM77
nTd=JKdLgl;fbnH:jf1TfQ6a>;[aZ^EZiP1DiZZ0;WLn3cFR8=ZZE=NPFF=GOKS_
f`1KTkbam9K2>7BKOUGgW?bRTGWc3;QDmSEOWL^lfBQYB8>HD`eDYLXUKTYXo:da
4In=4LVP86/hbS_`E80ljXi^]B[]P3;Q]i83LP_bF4<BN8EObo3nSVSmAb]@iCQf
jnc<hY>hGA`mm;i]RTmcK2RaBGY038mi@TEWI9RJ0ZG9j5D93G8[]^B`eNUm^A?Y
KU?K7dCMLR>_Y6iZP0?YQRZ/>?c7JLVfADdVoCZnMW/^@E>MR7/WL/:ojloUmo2Y
?XjjAOWPa2@gmMRK[gS7VC[j?Jgk/?BlhmdK^CDUdkAA;QOM>lUcDn/md1B2=@X9
82eR=LVhAHjR08>1B:8Eg?4bL6OGcb<Po45PMY_fB;TAMGB^M;0CK/Be?Zm5DG@k
KWC7R5bTkCISo:SUFlNZlL@CcEB[jKMd[4GGMnTL=RLIPTn>:0=8gf<Kkd86>e8D
Ec5WdKC5CH?5IhbmVUh]0UY/0HBGM/_3?c`eWGgl>1Gdo2C58:cLLWYFeZCIG?[j
Q@NCDo8>o?]LljFG]WC[YYF<a:DR3T>Kga;6h]8iFTOKD]lj[aV_ell/fMPGV;FC
TDkaU]gT11ijTkhnG>>SSGjH^1Q^@j?;SRUZ]O3;ULf=h:K7?9=AM=A@I[HCSPX9
10WN1@PUo:cN8gLYNdnSDkG4V6kfQFP9<Xk=V>DJ;N_7m1D[h]Ah@]_XfZJ?jMl>
O>aEgAHI7e3GUfbV;f7M/UPbjaH/PoHFfMA5:]E;N<nk]VLMD6JZlSGB7JenEA<?
ZedSYBSnn73FTDWPV;cgjN9I__Y^KI3SRd>oG=>?Ff5;61VI`RR]BU89PI27TN5K
d3;0>TFCCdC=>Of2hd6JPKV:ejUQS72[IPe=Rd]GY:kH3_PT/</UGX1=oobaSa_Z
OZ`E3V^Nf9;lPQHfG2@em53RCQg]K<o1@5moUIUIdgB:1Z4n::_lBY@h9SO78H5P
lK=L7UJ<V43a]6B`Ki2i/^>K]nOkTOAS_MVlRP1I9YZUl1d[Ncd8@bJMUSFA6LJ`
a[6/LZ]?515[OgJCEkYQk04EfHge`4;]]nbn?OG/ER9IjH[DGO8/YMJYZFdM8n^K
Y2UVT^_C1=B7/I:>YGAKc5O?PQjF_jV/_fXhMKijMDDokm]TkWf9nI:WOag^L37?
?a6oH5=A6I4_6E7ko0Y98oi_Xoof0oY_/oSTo`OlW]3o8g=`@<9Q62cJ5HJi1oXO
OQZ]M@YUKVAcM79UHFd:IFiTKf9Z2S8d830PKf9Z2SHh=c@:IFiTKf9Z2S8e830P
Kf9Z2S4c>CP:IFiTKf9Z2S8f830PKf9Z2SDh=c<:IFiTKf9Z2S8g830PKf9Z2SDd
<0YUKVA_HVX:>20`86mRJPXl?20_E7U`IB0_AVm^M20_DgERM7U`IB0_E7U`IC4P
;d9QLfE6Kfid82mBAEQ6CT4[@de=BC4`82m6KfidA6EcHg9YL7A_LR0b>20`858:
;dE^HfmTJFiW82m=HF=BKfeQKTE^HfmTJFiW82m6JG9cM4=XHG8P=c0P;daQLgA3
J65b83L`82mGJFAdJ7<PFb0f=3<PGB0n?PYUKVA_HVX:<SPP<21_HVX:?3`P;eAi
L6DP;dI_KWA4IG=SLVU`M6mb82m6KfidCV5]IB0_DTEHATi1:d==CDTa<20_AVaQ
Ig<P<c8P;dI_KWA2@Vmh85/]=S<P;C8h<B0a<3Li83Lh<Ed:;dUdHFaYHd5^IfaU
82da=20_@G=SIFid83Le<20_A6EcHfE^M20]<SD`82m3HG18IFUWJ7@P=SHf82mC
M6E]ER0g<R0_F4QUJFMXM0Xe<30P;e=dIFe883<a82m=HGQGJFAdJ20a<C@b82m6
KfidAVU/IB0b>B0`858P?Sh:IFiTKf9Z2S8i830PKf9Z2S`l82m<IFiWM6PP<c0P
<21B82m<IFiWM6Pa83<a830PDR0_C6E^IgAX<R0c<R0`858P;daUKVMdJ3<P<c<P
<21B82m6JFadIG8:;dI/HGAUA6ESKfAU83hn2W=dLVEQK@Yh0NegIeBCGKL]dXBP
DTDjD@7Y97CY_AOY8224420@TY14>TS_:;dgYHY8kb:PE05ARRQ8UB95@NVM4mCg
NlokgG_7MgnOLO8SNOIJLjnmbYak?>6lO/M8@=4NI@MC@b5a0V11T1A@FEMG4``2
PT0RPR2@<82CdaR>@l3n/P<hCF4H;1b5U?Y_26D<38;3fe@P>3a@5hD4J]e70<4R
@;2h55Q22P@22X=0]o6QOP5A62VP2/@MKPoD5@AZXI0`;81C6HGf`/0MWG3hLoij
1793NH3PfkLUn7m]1bZj`S1`:0@9e8GPW62^n1>Q40C@20F5`g1No`S1;N>4`j6U
Q8@l?3`48JiH@AC6DHj77nP1acT13F5H6<HMIPll;aVX1g65oBUI4<09=7J2Hglk
S50>>0l81PK46a1`:0b9aFniSkB7HH3hdh56VSY0OC@<nA^/la_03ocC721H4?b_
L7mfW`N28gm]QT2Q:5Ld1>T5AcX27N08651OCDL@ihWS1d:@m^M020:;`ZL3LHO0
4A0k?>1GjQ2PVZ81489_dYoj/50<78g32V;QR?<JQLk3h=^/R[AGA[Vj`Y0h;>2l
BQDh1PK5XC1N@Wn6jh94NB1moUXi`97f3^O=/;n?5S91`]g^`cAEP;laN1?PKi/S
30LD0dU:R4R:0F5^@9PWe4WXo01S;c@<N>h4Wi_a=OSiX55XX0>n39POg066o`7h
H27^<20>LaoVio?O7OmL0L1PX3dLRP?J`AcQB<3OdO5VV<?_=Gkn6;PWd1:49bPH
R:LZl>lWJc`EkE58Q=OOl5lS5]8aEkn[Y<ogY`7oRZFTQ?84nPR820<5Q<E0@318
E18XPGo`nfNL>a3hWbY1O`OFA3ZPl3]nih]_e5li^omF293kShIhP?l<YXO2DaL6
i?jKjEHP<A0Do`GnonHkl7c;ohgVie7n8m?o?B>en`S4[cIaonk?on67^<8AGWl@
N>[Nan5UX8_2R`7ike0cf;V<PMbj<7_hOMMomf[R87Pi:28MlI@F08/:PTAo]a>>
EH=k`^c_`75@YmndnFdg>ALL0Xj4gD5QhNMG37hGoS[i=KionO2RQK[P[a4/WY^o
GA0/G[2hGh<lQl;`X_[W25BAD9Cm^OZ4aLB140`6hPG03ano4P?jP?4b]HMioV8g
D4P@RL;QH`3a=O/17E0H`?VP9D108KEc4n3o4MH8QaL116?o[g?>dh3Naf3`JOfR
=cjU_mJo;P0Hc1<61Hb?XJ3B8LkE8BgkUH[<7P:;Pc8T6fWki/82P`Ggb71MZ/<f
L`U6fETCfZEZhieP]G_>KGY:K_/idangO1IZf6^mA7L5f=FF7MW]h/K>MRn<9_[/
/M`HXf`TN6bFX/@VEHcY8[S36TgECRi_kmQUa4WYNj^jhe>R1aMMRIZ4EVR;GV]k
IDVF3Sg;KM=_G`aaCGJmaX]Rf`bgL[nh?PZNSk6:C=G;^:4]dgX0B?2XX9[]jN^M
Y>iTOADMZ>DN]?R38`a7[B[Mbj8RN[72M?;9UN?LH_Ne31XO>gEJQCGk[VLc?2Wk
eGZKCP^KJmKG^I?J9Ia/TaaR`=nl3eRYdI=dBVVH_?bU:?_?>N7/A0dmLXUkF=>>
M;S6jnWWGeQM]<93]KdVAS^6IXo_JjMZF[k[3^7Vedf@?BeKn>IGaoTbe]dQS;3i
EVD:mH8Z7gdFcjZO@o2CKPi4m^@^MnRXVK2UI9YCRk5LdNC]T>H0LfXATL_^l;Ab
Tb]2MEmk;QIJk?YhRihnfFY]EN:JL:^8A/KBa7S?eTcjIQ@l?]`02kfYQJIGaBQk
NkS>kOYFN<iIjoBhXP[mWW^g^8YmWoe8oC069@ETcgVjfQHE4//Pf1aihoWWnLj8
7KHb`SQkPQ:m_6N7fh7dKk]A;@@R0?NB`9S3=NnC=L8<X1h0GN]=DW[WZ[CYL9^S
N<nC;PY2^G7n/imbcJWj0EZR[XZPPA=3TOZa9UjjGYmF_ROdc@/d]jWW@^7g5moY
9RgX:e0jn@W@O^InN3V8cZ0gN2GQDDb;h^afDfhdcdPElnSgBbdU/X5TP[NOO/eJ
faIaI6KJbY:m`VkIJ/=nIWN6/[Wj@hW5]63V/3^Xof;mY]T=m^n<Q0_efIV_Ib6K
:jRkJUSmN9j@Y0;>3G_QcBJ?6;dGcdLdi7IDo7InT7g>S^nbB;kBl[ff2^al]ccH
/N@:JA_H[[DYBj/DhV_KjQAKK?N0iiF7AO06e98;i9cdXmZL@<9[ga50VnK4J=@@
nXB;i84O3OYDH7SEHN`N478dIP?XHTJ8NY^^K2dS3KMVfeQ]HV4:5CFlQ=jn:O79
IW31Q]/3?0mkdS>E`X`NcV15gSeji9;7Obo6;R7SQgMo4aV4XSmDe4J9M7jEUXAV
lZQkl12l`CLd@CebPO:KFEfeL1lJUJEbU?D/TZSEDjk?hJ=6cJ4U^kFaj^h[i`c3
gRQo8KhSRXD5nUEPAQ[E549b`M]l<P5M_IfKVJeagGA_<]2noWYmP;Bmj9=lhd;:
LC4Yo_U3MkZKD>e7_9=SdWcNkjiN=8nYX?6nk0:lEV0`<^?A9@MajkHCG`C7JQhf
3FYCLHG:`miof8^GSEQeJ:ZGnN6/OOa`Q<>U4K4kcFVckLYQCIEnNejP<cQ_lIX;
A:Oo0M?T@I[a^c]PWoN1]4adb;c8Qambe2Ilk8aO3[@hT8ImnIkgg2MBIgR=:j:m
7M1WWWek_ZmXmW1__Fi6CSj@MV:QeSS_DbmZgM0SHfA>2Q3>UPU[fP08KI97=Rnc
/[aRX?Ljn]ihaBlT;abg=67n9;SiQTC0YQ/^I=KQd:nMIVTXRJLbC9;Hb734?=W[
6Xe<5[IFf3UIoek;G70c5FOkYDLVfLfQ/cibXk52NFDECiEMDC>;X47><[o7j<oG
k;oj>=6;bTGAA5flij5Bm4<1I[1]OjFCJ1D2]kLH^SN[d5HWChJn11NAIZT>E>YZ
DVB57AfamFc_G28J^_5L6kZbI0<0K</M_cTfAPg95_2bd3JnjCod:PPH_hVV9NE8
=aUTPA@5E0MTRaT8gaFAH/Q^H>jE/E0OlP7_Wd5==AT[RLBiKC2j=oHSLJ7f0@71
DjEjJf72eU0hI6iGM>]<MX?e;BKmQK_Gi`ZWNkb_=;C7Zgb]]SmIA7[@eS7Y[^F;
l??FMDJiRoT9UQKN;[YFVG]37=9BBgd5I[6BhAM79?iDf4lk6;A^HeY9?oPRi^;W
0J5RlGKooTS@YX]B@TCg:F9McR=QfWaEiX^6AFaU=k6W>le;F[n01CD1S/`KVGId
ekW[_5eD30c]L=8e?EMFW0/J>k=M:1Kd67M5Whn@RQjTKloDC9hi:o9VfSX>Qa^D
EUFCLaMmUNh?[3BhK<8NXXbfFgj[8;gOXDa`6kK2YFK97@ehLQaj47M@93o848/Q
R?ZNe]9//edNNY5jf46Oc6cj?N5lBFk9o@?@e5il[8]@@SUGQMS>YCO39@Me7cjA
1eH9c>QHV=h]]O/VJYiS>@2j?n1<;jLjjU8MD7gM_:]M9jjeO_maCka9J^E^iSa@
=aaaJ:c1dX/L?_G:k8BIM7NO7F=35HTW/j9@XB;/PkkFk<0:joB59FK_Y/0Y_G:^
I:HTm@lVH8Fj<46QfhCB?D>J5eKOZGTWLABe1YQl4]8V949lM13gM9_=HbGg0UAk
n5D5JFP8eO1b7WjfBgI9[3RfZ?92NKj_MbiOCoG<[cIjVDITiEG7Pk`VgiaS^QbT
ELo8MT3:amk;k089cK>TmihLL4R[2Z19oNRPbC]UjL0XBjQ;@blb`/?Il_=Y>EFR
FfUi_ChgBI^E`=g[<Ha/>F]J7@0=7QJ<`FiL7J^1f6kn0f<6>ado8KU1<ANJK`ak
/PHNCoA?9NS5SR=^<T/UOnAoHV93[g=7?[j^YnnJWW;iTY7^kPOhaXO;4g;9EjRk
gne5;5iJo2W2nm7iYUU7]/ZZi78danJ8kfK>m@JeZ9VnPJS6DjJE2Ie4JI/707^3
52e=S_[VU0j;G^i?3?B^QVk;]7_iFYH<2Oh>HeA4]oUCWXWGO;UV0ck<7o7g05:l
F7_:H/A?8Pmn91m<A[4eYSSJ=N>5h0jJekW@m0kg8XnMJ<<TSVKmfc9i>n<cEhEQ
G_ZS>6>jfg6OEI/82lgd7@DVD/INaE1FJZbPUaR^@3A8fFj@FGTGW;bV4QXNH@]A
MCHUlLT6Afj11h:=Zi9=MDj6aKc<]7fm0hJgiU=on4kDhbhF>2_I[hBJbYIkSh]<
]1^?JOVg;5UF]mJMOQ2a?G7?>dDS<L4VUgA=cDXcM`FodUX8h9KCdeHZWeL;NfMo
n1TODTP@3Y0a4/N1ja2MDkH_k3:FXPQbV`TdenR7F6eh/^nVKhgJ`:QD[aSQ;QNJ
@<Fn_EFNDhP>@WF9DOEhjZRlKE=<RjYoL=:UElCjgY0<Z1?m?L^Qfg=9F8Dk9FP0
VELm<IKe6ChIFoY^j6T<mW;7N4]/l9M3@L`dFBDAfiJZiE<1X[:CQVlkEiJ3B`:m
GjH/?/:DTe2^cPic52ZED^P@2TG5OIEZE:;O0Hi=On@:D6O>6Ah4gaL7FF=]0`49
flVn6Lf9g5GdX[TcaM`[?iBZC`BXGEYN=>EdYkPDcVdO_M1V:gN=WU:H]RU@_;Gd
/Oe^ldPk3AToQb6<g7EDaI;XNFak;=ZoodOiSdP:D_?9A<DCBEM5ko6M[eW4mZej
dSLFd_dIB8LBBU[A<bfkZELK6IGERjh49>Zmcjelf3WS:`gD_[P^C]F^>;<gfV=[
^m3Z;2E4@GR=h6k=Xh2cDi<RC]i3LFJ[Ce_eBT]cRA?a<Wf[RgMR>=14c/l3f[]G
?3Y`XGc`TVUhNH5FjFQ>`o4Xl:E9HEOo3nbbAG>fLjSO4h3EJib6l^[5SKh3]W@Q
P<[L8_157kT?7=HiObVMZ4cVL@EcjnZk4moGPSjYd<Y`a3kXHGh4Mc7ma0=U/SBn
mKL/SBcSMa]?dAa0[YmDT6;:FPkEdP@eSEQG0YjIJm<58RAU^1W3AGPVPP?4jNUb
oD@iGB[Pm/YGVd615gh^oSY32UnoUkfng:l^fgW_VM>WEAjGR/`V>;VTgDSl_P;f
g[EmCoDc`OP`</Xe1_fm/8bkdN_>5O=ZM<JC;Nl_lg=0=X:I33mG7V8MTV[c2ciI
^@I0GL2X:[jU1fCQ0d/ca06_E5O3kCJRnIG;gKHj^<9>c6WG=?<c^dOCR34_[CkG
_`ijLoKUb126/WE?V6_6f5m3bgmk=eYNTNG`@GW`:VWEdk4V<i9MM=SXUP_YTn31
G/DlMR[^LF_M1LJ?e9CTE7BkTg7g0Yl?OM1?[T9<_G__9L^bGG;?Fd`e9Y3AVn<d
Z1ojOA[Dkf8DQGkdD_47XE<a1T/AnS;2UTC[KN:YBgA;dh2jZ]<Xek;leN1@H3k]
K3VcKG;f_<;]j>]Y:2/5WDB8LJZe8HkR6jEgFlD]9]iGNbKBH@:Z@db;XHVX5lIf
GjKJa1HZ6]Z>G`XW]LXmnjK]jBKBDCSkaPIGc?XlLbG^_Nn@fDO>253nP>bBJ[a2
AG>Bh8K`_EU<CJ5D;SN[QU`IK7WRc/1DcJQdaMjWWXn?@oaLcK9F17kFjLhY3WYS
KK5fOW4i<N<W7MQ61CZKA6b;465Zc[aJA5/8YGj2j^]WZHSej6TW:gEK^`^k43K9
PX`63^kYcMik9R:d5FhI]J<k6o=KbR@gWYfi]dDgkSRODQ?4bZOU7Tkf:k:>=2b9
2IIPYEZ]NiRU=HC;@emFbb?JJZ^QM3@;Y`Ag2_Nf[l?8lSn_2^303cl9<@Wea=_9
Q2DWCYjh70T]n/b@[P`UXC87lfQ37[g]9Y[oERRYcTTMRAi/NK?FgJ3kDfXTnA1i
lYX3JQB`aRaf_C@QYaVD7?EU@R7dNTZmoh8:nLQ=BNU;3ai_eYi]HHUILnn]E/Xj
:_mh4UlK>2Eo/;cfdO^RM:b=MF8;aQooCe0S/B9B27M<dK6e;:klE4;MlF5Cf/4K
IRW:0bGIfa`k5gof[35`I?8fR<O_7?HjHBQg[PNC/l?:Y9Ok[`@<VgD9U]SkkjVO
PUCCiPK92@ZV5L0;mHFaW_3::==B]d_a0hdEci:NDhfQ_cXFj5g`l;:N6K?:V/@:
^kV^Wl[W27hZe:hog9GffMTaKQ8=XPY[cggmZ5S_bLHXeBaYZl_JK:Om[>L[CBME
fIkPhXQ2j`A[3=0hXMg_L_>jI]3AmdcQ:LKbViL;`hWCCeNk;<T[D`4O4Z3gCkbJ
C0`3GFJ9h_1_97EmTLc?gPJfQHGh]YSO6LdcOMW5_N8m?KCZj^?nlV677XhgMn1W
1YB:@2FmJX0YPL966^Lb>Rf@VKdZb/YIG5a?XUIb/97>N6UojW/ed`DRAOeLk_8`
k1^7:Tk^bB?dX<YWSA_2G2AY0^PX2^d=olY8^oU]TN^bmeFg35JBD/VheeATY6^L
:c_k6PiWaSDG3hBaM:a?jVN>56/M`m@CgnXImDA1^hE7Si/oHVP4`jKV9ChX?kbW
[9@g5keLBBLkQHTK/TgIY<]2^3gW5[JNJT_GPc5WJblWPFYH_lTG3j?1:G/o:Nk5
YVeNXK]:KG_7gnR<GEIkjTaNmF19VcTcTj^6Kb/b7f?58Dc>HOTaA/Qc32gBB[3f
aL;TLIUK<4TM;j5]7PKhM4nAhWVRRFAgCaLZSQN=_LAbL5VeL1OQDVbWP3CPfaZ@
=Xb?@NHTA0Yk_@^[X0lI[oMSNk6/_O99fm@hn>HcBJJiV9aT]:YDZdMOM/h@_BZD
QR8a]j>/@eIcIbFbF:_7m/NK97<N@ln=jHBE>:9>Cg:a8L49Yi:KI<dZ6Xb[^N>P
GT9XWOn[9WZ]`T_cHHdKPHEBK/CdgKe>G]YC]JMZdS8FIkW_@hom>g`gWcG<T8mB
dfhK2f7JCX[H:cHD>neFFg[bJhlF46FL2>m]D0K47o/eDNF>/YjX]UGme>JB_>[=
WhK8hKgT6j]c;SNWL[LC58cb3Wfe:7S>]SF/R9U9jOchThKMCNAEI7P2nU<f[0/b
C`[FTeolB2Sk<[fRo[j7nUDR2D53QS77/ZK^kYaG=4669;fXT2j[KfE3fleLFE]a
YVhB@Y9hg6GJ@DVG?SKhTfEB6K^3i:cLYP^0nEb623hfJMW;VLCZWalll9JTTS32
X;W2ZSTRGGHFgR[<TmDEYDE3M0<RGZMLXk_IE`gc?D[K]Z_h`YI>L@VW4bhiE0E:
kH_`OCNbfZ[?aS?SmWjABRdIAijRWd^H;n]IGMSLAA8mLOUCTLeBUnaI8]D9Gf[5
/?k]aC15_`66aeHDLekg:?UU?FeRGSdc8GWaZ7gV/KPnFKRcd/BlY7bXO<SGAAFB
5k44lBbF3kNmE9;6fbjjVQGIg4b`RhJLYOQjl51[f/iB?^n0@b2nT6k/B`51[FaS
m0fAGTD5[RD_QIOOjKn<10VATXHB]ZNPQ7HOhHJH:3`YT[Mfn0KXNBGZ=cCNfN`K
b6`cP=fanP5=`LHGJSjkO11;]CO77ZIX?:`:]WLa@d//^WTI3/_d/<eiD/Q^2fBi
Aa0OZknSlj^dJ5[gQZJ?KUNl4n214oid=AfKhBkCbDRI=g><OW[Q53<X:eA5fLH5
ES?fDkGnfB;bN:KHR9>5BkOA:cKO@[TPRMc^H;ja:9J?G=7SZWHnH>lUT>EiO1Ii
_Z[h0R_231<^@bYj^ZoKIl=TKAbAkWl[cKf2mDSN`0_P?1_j?ZMP;^W1:hXdGh5:
Z0hELLQf[C4aMNjj]gl_=CEQeQVccR5CV<AXhG=e_[_]oKU:<EDcDFf[/XeT_5`3
PLHBcbCm7hC7gD`KW^e^@bBoUVBoF/mNgOFbdDW[Z:7XEAk;4fkWf3>kAEijFEmL
33<oM3PAA=<5@SA/E=JnaLZH=W/@U?F0Qi?f7[?c/SmBH`cNC1DXjOQLLd3m`1/U
5]aK>?V/a[j<R4[e@N9A7eL7GM0Wd^kRP_d7>Tf2lZ3J:H4?la=6]/ZG288Tg636
6@GdaC9fQAAX=:jjHGZh4VM/YVlKaS;l@eA@gi?3<l7c:oG?Qo_VSHaiIOf>T][Z
M3K[X9[[PF>XKNlR/n0O0oe`ZAiB/aJnCN9DkIZF]^<aHf:?[dnaK^76IJe>@N:H
RME=WD@^:C>;Z<jFm7SP_6=Y@If>_Ea<I3RQm/G<b`Y78Qn/eXgdY2@Oim?OLRAN
:IXQ<i6OiUTH=KCS73ZJ@<Dd1:@]bdF9Gik_k?7WBB?GC`0lNmYSkR7fE^Q6oib_
BgX9=hbA@hQQF^]IZcY5hf`RFlo>Za`FT>h>jZHCN/QhQK=cLo62P64N]e`Qkn0Q
nG39]eiQ/@RWU^F=IUm=@K7k[f`=k^C_S@Gaf?ilVVYPd5>o`WelLDldDH`Q^NIN
LO1dB12MkT`5:X:EC4bMeeKn[J6JK/WUfHj0d`l3S_<?Em7]3Q<cQ4RRDh9F/Fh`
YGeI@E?lMng>=AY;7H1GXa]i[E9k?DN7`Rg6R3kaUN]VJk>0`KQ3eJ_egIY=6n;k
o4NJaZlh`V=?1kdbal?G4bmXY:3QCD]WYU2W76/61=OWVLMZ7E=BCJnYm0]F>6kf
AY5MEi4Z8HRV9PSUi26lB0MQV<oDmD`ljNfiHJ>CNRS?l]ZNQ_M@:W`<]25/;N79
oJeI54eAOTNbQIM5T=QMS3D7fflW/o>`aU[780bd`K]O[odmnB=OPh8LC51P0UDj
lVSiE9VaW96B>>EaM`2RSfZSNlS:Wm6@kbZ7N`LZAJD`OL8aK8K/e2_`H3E_6L8N
LNV[RQhB/lbk<K1KkYeGk[@O?;i_6LQEe<DEgWjf=7[/9UPNgKO?fSKe_S3lF^MP
hEX?8/WDDfC7>;_ddRjWSYdg4jVMTOM8[@a::^j3dD^TOlPe^8O_7D7M3dOAEiFI
8<lc^Mk2jch>EhNkGmCclEWSW12`S9W?4DSSbffR4D@Y/4aTj3b/6?AGRF0I@Go7
lBSVYVaN_5mOUi/e[40X>X;JHBk[;5VUjimk@T46;6InmfJeZf50_6hc;maN9BAo
ImooZ:Sg?C/ff9?[U]LMdgOd9;[`IABm?9C1j^I^ni^:j?dNd3<gM/f_EaE977?]
h_<?BbA5FZkYP964lRGa>]FdR7Vb=kin5R<JF7M`A[mbmiHcgmN:_NQ>4MP5f]c@
bbN4B@fmhGZV=EOQDT`NMbi@bMCiQKD4YDYmIL]i==1j];H[PQPgNi][^Gk88M2j
;c91UfmniWW/LQcDOZdDkR:UfOcfeCDcg^lN6>Bh^`JIjVX[I6g[1Z<Z?h0egRlL
?2X@AeUKc7`[:LC/Y_QCXK[f:nB]=>[iUHmN3dMiUKh/XEai/fOASfcCGMKfPKIR
QReQ5CDZdlJWK7><bWTNOElHlcj^/PAldk/VPkY0mWPZnf[0JoK3>0Uog]DOdEJJ
c29]PBO[i82QD]V0^e=WhK<nnBDg^_A29BbiNgLCHCiL;P7]EgX]>;lB1mRnGa;d
<Pg/?c<`lfmDEghjGR5N6hdZKieoF?TmT2``o<d7<0Cd7cj0on07oBoPMhOnQo@1
RX11<3RD:`CS0_P_j:L`F0YUKVAcM79UHFd:IFiTKf9Z2S<`830PKf9Z2SLa<c<:
IFiTKf9Z2S<a830PKf9Z2S4d<S@:IFiTKf9Z2S<b830PKf9Z2SHa<S@:IFiTKf9Z
2S<c830PKf9Z2SDd<0YUKVA_HVX:<C0P<21_HVX:?3`P;eAiL6DP;dI_KW@P;e=e
HWAiL6DP;eAiL6Da82m2HG=UAVm^M20_@TI9Ae5G:d==CDTg82m6KfidA6EcHg9Y
L7A_LR0c=20`858:;dE^HfmTJFiW82m=HF=BKfeQKTE^HfmTJFiW82m6JG9cM4=X
HG8P=3@P;daQLgA3J65b834a=B0_EfUTM6Qc85/P<c<i830P<0X`830P<20`830P
<20`830P<20`830P<20`830P<20`830P<20`830P<20`830P<20`830P<20`830P
<20`830P<20`830P<20`2S0P<20`830P<20`830P<20`830P<20`830P<20`830P
<20`830P<20`830P<20f<3LP<20a<34c830P<20`830P<20e<cTPGB0n?PYUKVA_
HVX:<c@P<21_HVX:?3`P;eAiL6DP;dI_KWA4IG=SLVU`M6mb82m6KfidCV5]IB0_
@TI9Ae5G:d==CDTg82m6K65WLb0c<R0_AVm^M492KgPPFbdc<R0]<SPa834b<38P
=cPaG@X_BGAQK6US@FiWK6DP;C4d82m1Lf=UKW@P=cD`82m4IG=SIFid82db=C0P
;d=QL4QUJFMXM20f=SHP;e=dIFeF83Pa82mHB6EYIfQd2SD`<20_DgAUKDPP<c8P
;deQN5MYI7AX834b<c@P;dI_KWA6JFaU83<e830PDR0n?PYUKVA_HVX:<cDP<21_
HVX:?3`P;daUKVMdJ20c=R0`858P;daUKVMdJ34P<cLP<21B82m<IFiWM6Pb83<h
830PDR0_C6E^IgAX<b0c>B0`858P;dIYK7AULPX_AVaQM6E4IF=_I6DP?Sh:LgAb
IF5]2WP1kGAeE1C/mRhY>18RGC9dam0];MdY20c304?<44>WB;NP=2;MdQ8BBPR2
Y3A8BDQ9B/M_d>nLkiackegWoWgGWEU[i]ek?g^o^ijGVEiKSe_F6V45ED;0TM`P
7SiaX;b6QXX8T8m?P8N?Sao0c:`?@cY2oe83V0fQ[Vh`15clG`3b[U0`4ZEC02=A
>0d47:SZkPP42@11`^8P4G4n?R0o7ilH:]9_8<9E7:P0mX1I0cEhP:X8>=@=`2b?
L?IfQMWJ8E7Go><8I8>`0d5RHR9L_mf1/Ti@EaP430MZP95fD2ODSA2`8e0?0H51
TMko5X9=dPj9M1KWiOGdm>@1>kWa85a]YMViP9h`Y1e@5nX6MOF0FP=_2`IZPYfP
O`[V0C03mNePKWodNPPKY2OH5@Y4:AaQ42SL3NGQ3[N6^P9AU`?eE=B1F/i@n1n`
nQl05o2_gP11?:1oQ__;ncH@3?kK6@b189bL`G1_6=`FJ0=cQ0:eU=AiT5i8;R0H
KWd;13^j8E3YP3g0<4N`5@[`>g<`D4UF1`Q6mNR_l]`P[S1WY1^?6lca]TCNfc2X
;R_2[NDACTi@>=8=L5^T0/`E2T4RG;eiodcF0Hk`Q?_n9MS0h=Hf]if`MWOV=H33
G=bQ:P[0?a2D2_2gcQJ:10[aRHX8R?83XBi0Z1O4S_Lf_;jg<aAhJ`CMZU4En?/j
8ib1=ZPRX?h`6bSZ3n3[1_J00Y6^kU1oggleo;/40860eS084VP5]HG10Gm7AjVQ
=WmTe?1MHEi0DckDLX:0O;OOOijNX_K@6P5gm?hKoW^n_9ZJfZ[6QYaob_mW:3Ti
Q1O@Ua/4i>HGhP>2@28PX0SZh?o_DKC1/;mZi?/k[0[L1P44XABgfJ;Jm8n<?Oj@
0lSf5g_HPOlNC1>1fUXXT>g_9COS4n:3X7i0omN[3[aenMm]n6fDokKToiV@T[^S
hnlN/Oe^c_mR1S_17;go0Z2FeQf98X060TD3n7m2SJ2go0FbJD2]HNi>ofUE@H9A
A925fj:FVA/Tb<<Wn:NI<3LUV1ODFQ^6Q=SmFIToNX=KZSW2h51]Q1_/mVe1NJ7N
TMncnjL=AEN80n[mL4?]iAlCf0e5ENC_<Mi2XBPjoO/05>4@Q?D]koR5Q85PEeN`
=`0eNY@T1?@5X@QZ3OGj_MU0GQhh0XV:0DCEk0nd@KP2K/L/90KTAI7G2Gb[oZd1
lHT0NAgnAD@QW?hF@D90G[OOh_lQ3cdTRS5PEn]o9WJK=lCMeAEEano]@]G`3oWg
F`65NT4QP>T914@Ra;hVY>FdBYKJTg]eD19k=oGDV9mk<=lL5mV]>6ZaU:RGUCVS
EZXdg@EB<[M_eiAc>Gdm?gWX^e9;EnL]N<a=YoC3U/hZHN;V67d/bON4QV62/14]
abQIkZ5hTF/gVSI]m?d?MamIfgK[<A?j/MIdCREi/Y0D:hVXQ[IX]WfX:/iD9j<A
<maNeTDfFOGZ[`XMDK1V;c_5?olNHaJIXYW>X2KIMPI8m:bl_mSCec]7e4Gk<OZI
ZTO`jQiC6998DJ:GAT4@Ym9`;YOP<[_8Hb_mPJoEHf8iIGKCDOJThXCES6jS;Jc0
l<XnYkGH=OLlRHhPnjgBbdcIKb5e]<:4cYVF>Uln[Oj/[Cil=ZMjA7OCAh7ik4i;
o5^1?IWG3kOc3iAKn6PZ7K_:2806bcABN^M`T?QAn]e9>Ql3oSSjl/VnB/3ZUbKJ
7_B2KB;Q^EfF7F=jjiNVY@7AWKI9gjY6c`ZRDVbgWUc[Fi<oZ_?WX8RD^gChF]c;
;1dd8]l?2Og27B6KZj4aeI`_N/LRUZB9Eda<6c];]h7^W^>nCEhemi7edf22^nEG
2aF:1]gDEedF8n@1=]oX/[Hhc^e?B2[>G^2oR@b`K6IcN>4Vlh<==cg1A?WMSi;j
R3KOSA;Y3fiSDlGifF:elbM3:CZ/;iTkl/eSkPfEe4NbESaHaGAi[DmjMdcmUm`;
i]0ZW0SH_Y4SjFj[1=NWO7G9;Vd;8=VH567D`lZ`PK?GO6:`L;o^TQlOSDGX]7Gc
aEVoMQ5_TdX^M4@VBRFg4bQIkA</U@]VhfIXm_RZG:11P8JVI7doMLg`1<U=H]jZ
c4EcEY?hhBl0fD1bdCZj;8SbaY10jo9B/kCWm@^n2Xe^?T3d_5clNDS^GKaOVSJ]
V[T7;Fci`GWmH[Q[V9O/ETHn36jGC`k5:W]54UQ>M73NTE:aH5b_3GW@W5kbFRCa
HoQNd0S<19G/m7m[R0`ShV7]]4a4R8H?h3oOJKlaHiOLGgX@iELZL:209BjhK7QA
eNW9=>^BYIg]1VWXf=S82Ro:IUH/;[>UdO;kjL?_nXeFIf;UZe`Wi=`fMECZMN8=
YLag/`Ma]^K0Vd4JAL53]<MR56_ljC?X2oBbGfN>jj0ZbFPR1^RN@WHdoI`6UYX;
E1LUn`VB3eelYeHnW@DM5<Dmfn5=SZ1i@8ZE44;bB^gRJT^dbk]_LhYQiY=1c_EM
cXbNEc?R5JdQPKVV98o@;XTboChkBDP^J?3>C=R2Gfc_hR?/<P5YhTHNGnXncc7L
U=L@/]^WiXcZ]6c4GYJ<NMJWim13Vb:S9FYaYYBdBHBEJcA`HYdN?c6n4M?a`;1f
^EhGTCL]4Nc=O6gdU27G:PTDU@WA_8aB^N9Ui_kiVVH1kD:JX;HYPjGon5e;LjKY
@=85YW[A:FJMbL3W3oC]Q>XlK@B:Be2;G?WG_Jj@@aF66DHQIlL`9X:FUHoQS4JG
WFCQFeM7Tme_L`diR:TbcKVO:=/mCCRkR]3X]1iRZO:d@CaOZGmBJn6EmTh[]ok[
jF>4HM8B<faBe<Ob=HUTCeQ;6;7N8WW?WRnKoA2?VZi9c:ofBe96mk2O[iXj_[l/
C87[3Xi?_8cXDXNnlmYZ7eo?_/H=bKU_A4OMbZoILFn^dHW/1^Rko=b4ggGcRk>B
gXM:Vb8lS9?L<CJ2X/YR8B_1D0WnIWnVOAYbRPhR0:HlZ@/IZOUGBkAaK<<j;`_^
^F2/QAAW/njIPY_H^??@hCdKhMiaQdH/`Zn:eK56Bc=K64G=X46_kB?h6Ca]7m>h
9llnT^QA5DA^]WcYCNZ_iUe<RSe1CLlhRYHU4J@P]mM;;CDo7ZX>ENDDiX4dHAkk
Te1U65KYeEj>]:?]CiK[JLnZ`]f8d36o<25i8f[fg9RDh89Wi`LA0i?2JAknAbB5
P_ab4M846=g5Xel>GLZIm`>nBeIDN0d8F_K98SX7La`[feoYCVWNVL`RYoaAgjUl
aDWfTIVk<2T/iOfaHMJX:d5dBHhAQcDF_0BI>Eja]4I5XF0O2UZTaLaXgG:mYYP]
UX;SEeNT`HMiR4XdVU_@LEmE</FYjZFE96SJiBiME^9o/Yk^BLM8>NheU^N:i6DR
SZNSfg>PJ<DK4U<B6^aRYYIMoK0H?1oN7RQBe?aiLJbQfYUPEBIWZB`LNG>?Lbb^
:2jb;:3mT>2k^B3nNbkbe4664<ID>7emjjn2OWdGUCIi9XiZD@:A:mMC^_hVZPHb
HHY@`gbIAWn=BbLnbBgJCBfP6WBE]@QFhAnmBjE::j2]UJceFTh0@I[eJM?8b^F6
DhS0ja^6]`7I]9^d;<V25Pn6eK_6B3UjJ`gBcUHe]DW<7?XjgHTc/mckg<MRFf@I
4[BQ9NPm>P12cjKP27EVnd[99A_<DBLT5EOZY0C=WUb`]UAOhN<_Hh:bO?=4T@8Z
Cm8<R377Cam]?ijc9_O0W67k@6<eiQXNE7=NIai;72EffPP=e]QVSf2lGXb_N=2a
<WJ`bEWVi;HVG[XFP/6GKV10S]WJ4d[3di@HiCL[Jmh<9`]55h;G_^S_LP]A1RnH
O4X0N?5]B68=ZNF?QWI_/jRQ`HWk;A[j[ZY:I^9FF/R3JC/JY7JjW>PdYoDZL<@K
SK0U>lO4X`S54NN9X3^RDA<JZFl^H:ab_`AJQI7_Lj:oFRhfG3Y`?3;G/i9Za4PT
bed^n454GO3nfX6;GCCg0MgGW[iA_?DjC`_i1Va:cGSadCFCP4QVJb0JZm`ahO7m
/9WEC69@kG?QgL>gYf9OM:^n?/[L7_M`LKm7hROK<=WTdmbS^JI@AB94BVe>DWaa
?:3B58can4gjnPcd<`E^ImgRLl_Tb/WD8HZ/Ck2KZ63a0]ZSeUTOHL`XXOJGJc4U
^0>U``fBQaP>n=VC^XBmNn8kki=nP5G]YAY21k>Vi8VLAZR]<khXJn>>_G>2?2ld
?;WBnKhO;053;hGILGFigTMV]/`^B>Z;/Vl<99NQEajkBKlIC?YhG1`0XHUNfN9k
/Sg5n=hZ;O[L^MZEdUHPa?jQI/Y3eVLTT^dBbOYI<l]MBMC?Gg>?61LR[`8WU>QS
@]_@IP2?k_KWV_;COO;Wi=JnAgOaJf=KOEI<JNgQ9laU6l=_LBOiKH:O?Ql80Xd3
fa>Zf6^7mcUaK;VanZLYnZN[>B:MU_cI4Pd84^jd3IUd_C0`7od/3N3lD:3jD<Tj
RF:8^JdfZXcfbkZhE>l?FdF=j1FdJ_LKWDAW`fMTcR`RYV8^/d@j29FOEiOeQ/UH
lA[lCl5MlFO0SfaXM1FGBd5GO]Dfdkc;B_6^YFNh;`Ue3Cd^GiPO7F;]_Kf;O_c5
[j^4njGcU=OSWJ]Mc3;2f2bL`4N/>>_A]^dnDfB>=LE9hJMkVea_EZT7JaTK2m>K
I=o9:eFT9I/h_@he_kL]4l=3G3SU=]6L/2]=KD?oU6IZDYGXcNQGnO^?[j[L:IXg
aWG8hTJmiN=KgQZiCI=mann/FVJ9[7VVXTm=Y3@@Y;[C1^do9?`Abl9M0fDbO3?T
`4aNLkM[SV`WfL>AlIQEN3oSGWB]j6UB=;kb@Y]/l9A8A]kC:]QT1940e0AgaZ_o
blYZ1:lgYLgC?L2Vm2VjRoVZIN;1/o>J3SBR]@3FfRaoC<]3PF^/Sa/7Hfa[:j2b
REVjP8h=Wc5MNeW?DoNgH556Y6IOUD_>;_H8@E5`?]=mm?UGcdUNj6UU3V^AiVk:
_:QXSjioCkgRCDC[2mYAjRkkPY?LnI`mbUa9kEV@_b[?jK0<KInP3n723:S]iGL5
0BH<1dZ^IgakQJ@O<nYE`1>RF3UUU55WUC@d;l:L]KoY^=K;Ml3:dgZW79jjb0G@
/A@l9hUhNoGjYEV3][jAVCm[/a31Ylgk`9hInFbO[7RXi2iKdcOB3mPdKPjinCl@
ncQeH_@QYe>?B;a2AU:F5N]Oe]n_<6e7kea>O7gLZ2[=//P@:ANlOiM23i8n6GE4
nK3??e18hMVZTh91LX_Mf8IJ84R3gN7CgQ@^^oHa;S<g[b>A7g8;^c7e6]9j@AjH
]:B?If7gHL6^6Wdoe^4P9KbmINh5kK_`co;eeHk0XdD`38_5PIF_MCNe?VDK;gjg
b/<T0^4Pa]8g9G1LBo9FR7o:^4ODmG8PL>>Yl3Z8@i4L8aTc;mcH8@C_aFb?mAe;
KSNSkgD_;3N`c4JSFCmMKoC_]=8_:mF=SjCIE8_:=DkHC8MfcAFa/J?EEZHaj<@^
<U^=b51d^g0VVV/g2</>[kSCUGKi;f:5J8/oI/?2]WlnXlbQjPmV/=BM6K?8[TLB
O>i^OXafA9=IR;_UZk4PBZO0DJ?;MK[2c5efoII8Mf9n8]1R:5OKYe_WRl?Z0YK;
WC4=MT>T:;3=O9e/l`Boa/aA;Chk5Z<R62W2n7AU:kOdPIOV:eU31FekI;Q>_FaE
?97n]>PHN2lROA0G_eB>@W6R:GCE0_8FFcO^OPJoQnJ3Chi:laT6M:b=:minJgf:
J7W7a=<2e9NdeBI:R3NF7DnMg@1An96_V5^>?Zojc2[P]`VSQnMo;OnL^[ghlPW6
1c?OV^H]1FiW[LnBLB?=XJ7Oo=>6eFQ^NWEH3?3bEgYkbNk`hSF=BgSW_lZkjQZ1
D_TXZJMj<kllFXmAgcfcOJ/iToFnP?`2STe1RUGHZTIac;SIEWIf=67A;ThL@O3H
_9XMNeV?j85XKd_O4lJB>UTkm^Y=BJZgIQ?TdIA[IWT/RC?9NQk=amO<e6XY>Y]A
bjc0]Kc0JY`[:T6aF:KFlEQBIEb5cg`VgWK/K7g[4_^V4/W5ZDeE8iMSA>_NG8Z;
nfN;hhHGgL>mZX6A10<WgHLhib]Jg7>L<1K7>lR7<6@ldeC=h7GXGFZ:7;8a[PSo
]OdJbLEcdj4E9VoJW^bI4/iXM[I4K2lG?[EO:llf^ZkVARIKTAFAKi0IB@V5;@cg
NI4Q_1[?TRXV7_Ak_YoiM@J0OZHEhKC6XS6R2lSmILDV?=@ClFPJHS5XWg/>N3[K
JSQ^9lFM6lafJM5SGQY39fkY>o2Xl4J^gN02Ia:79JLIoLkZg=7af?GMJC7U;QL3
oX<ckPddD0ZT<:S5NToQgKelB_WE3kZW@QiZJh[W<<=in_?6mK>V^VX9UeN4R@l9
LMN@2IMJc296?TV7:C_f0MDM^`Jf9Rh]8J/kjo5aNQmYT^/FmX`6B2A]a]MQFReO
MZ@;S=GRe7Oi6KZUaBZI8[=XaKo]EDQl3kbC1[A<L00X2^4[EGe4Yj6@/gO<8?9C
N3Ii;UWZG]NV=T>mBkW=87F9;R[:bB=0O_FnfGb:R6M;L?R4g3:CL^fU_4mR`4ST
lQfZZ;7ClUV13TaOY/o41/d15lEY/=Ea7T76PK3MW/5g;59DCPUgQoA[CVJi/=Og
HTJT1SZ:bm8Ob6NAVNL^fn=O[2dZ;M_Fk3OjV_BM>MI39cah?ANL^l=lOnd=KUT>
_OMoWi4Z:51?YoBaYU>0K@b;2g:HA:g2<5Sf:3]?2[`W<aMFIofYCi76?b=F>e:7
@iN3JG8<DWkiLFHJWjQ39G`:Sc^Q:b=Xie1ki0/3=Y;QXnATmR_E9^mGjimhc3EB
0FNF/iE7Hc;ali``ZoaJ:YOgdCH>gTSe]m]FK/KEQ3UlXAKibZCk_Iaa3a<Xl=::
6`QkV4WEXnOmcQnj>7XFI8OMB90M^7=c<@l<If>C>E8cj23HWg7E7GnP;bl_n9V7
USUkU`S_BSTm[[oYD4Llko=[FQ:l7g`C?a/DiT7;bf[RgCRLDYM/Ae<AVb769oOa
bnZZ1Ki?LI_1Q1PL2j^j`9<5<C1F7hf>S4Lk^6L>gFIlKQX?o6SQW]7CoF>:SajM
eX_jaVM`O0_]S3;6[lTZ94Ui^DH52^IJD>dh:8W@>]N]:cn<KBQX:NL[91XF?j0Q
X3P@9fQk0kC<gkQSSfhXl3gWWHWC?Z<kHe>D^^ELPaIjTFbYm15D740k8>]`XmTW
B;kc[TAcP6b?X]T1X^Eb6/<@5Ba:GLC2[S:cVBRCF?hVYP3Pa2IEK2XXj=8@j?;T
XG_O:Ynf1Nn;jJ:]Ac<<kTU=>j7_F_<UI6;ZP9F3he=[fE79T@aF`VbJLCOneXH/
/6?Z9BYV3VJQ<Y8l;YkEmL3XhWk3A8C=LBR4Ab;oho3?aZQk=>0cg^Q:InKNmD37
hSLg/gLig1TX=;kHW@VWLZeL5U97TPQgcaOXB=_K7>TB5OfRd_ohDgemYk]XQZ2>
N<`Gehf0[Q^Sb3hNSNgSFTUI4_TkO^J=GKk^H1k:5iJ8FUo=H2cfHd[XW[/]lK/O
I?59LZc;i>MFm27/T/TQhO@b_AaR`??lJJhD026gd;TTCZE_R8o[QeO[5Q@QK2bm
M^Q1WP<PK<TUFmViWcdEWfM5ge/HRRBEToE1>CHISoI?]?NL:jbhUI</HYii7OCG
]EfCR0I7k74aIYPM?7kkI@XT10QOWI=Ri2IHOa_LbLhooKP;Nj<Ag``>DWRNMc8P
JC7[@aD1JG1KSPmoUGk=cY0eDUP]8D6jNTbLi2M`GJXM`V<OE;Mf0_;mNJWb6TQd
7>O<B9=42966JLmZHIVX9a>I>mM0gnJGgeVGlaZ]To7V4Qa4HnCPJ=4fhKmK^YbE
m[HgJ?3HNmUfBUnjk>RDjMBd8_V1LI:_0VP3BK[gB>f]aaF`^]og>WNbNMAn?S?]
NX<dW>6c8;>_o9H_aZ5]MjTfAA=/@^:1OXh6PhDT1XnbYX5BjUABn?i@A5MGa:/i
?/ddMDiNajH7ggGj]b]LfXa99P4e^aVNAb<3iTIKWUfGNjDj2TlY<SX3I4@3f5hb
G3lI_C;88QGjV:k6P3hZY:1oO@R0YJBjDkWBQcTZLMW_BEH66U?Xf7S9OfmiIBan
kc2CnJ]Sd:_?kegj6jN_AkKQ>ONC0=BKKHg]h0=9joH^lj5]5bHLB/;VAS]:dnjh
e5BAEgjhifQTSG7<9[ToYX>F2[Jll@je;W^238Ta1Pn2[DK;@3_CV4o5o?<^`[7g
0nn5lAnCSIDUj</BEn@E]0cfWN4mc<J2ncaBClKAT@k3No8lhX>Na/Ib>oSWjIUX
=ddgPd>J[KcjF3cPjm@5@o5@dY_hQd>>98bIVkThHVA9LT4JmZg6cch4KPZ<E/aD
mAi_`ADYV`<]mKOLRTg[ga4?c6@?dn3FJ5H^S:M0kIMi57kd?g0_`[o7[jDC<PRV
c3jbQnRUFS<FeidQC9o^<7cLfo9?[7oFn@9KO2]dUf>7S:CNV`moZmgoIn[FcYg[
4XFWG2S?U^n;:NJ:hS/JC/Ij8S@mJ6P6;6mYR5N3RS8`]hG[kEI>>fbN9dBN]E;9
>7GG^T==ZcX98T61?<JE]Z/A<W]_eWlD>nPXSfXB6kI/jibgah3enja4dELe6R]D
oIeYW@=kk[oOh^BT:B27KNR]]>_IWl^8CJBIOK<U>ABICE6=>=nEWR1?UjK627^2
Om4?ETQ8gIfZ[Qn;To6I`/Y`6N<OWSZ[STU^7d/AlcDlLOS8KlUmg5O[g8<djYdg
0G/MIbDk>mH_335Y/mi[/<RbHJ0538knfY=_^S=B@LHLVU@SMEUg?D@IEM0ANkLS
I35iA_G6AJnXOT`Q//nU9SIFlh=GTim0[6Ie2ShEWX^3@G[BJ@Wi]j;SNH?Ga1>?
G@_J/k2RdF[kfTJKFdJoV7n?oIUJCE2][@53`b@=kj1R3kfN_VOh30eJ2e^Q7Y`Q
4[gT:^6_cCB/lA3>:o=B<2C:hMe_H0<NF/JL?2hiNg5nf6:TBn;KiShLfZmliX<m
jQlPXcNYfZ6H]JJDVWjPnhCZ1HW5ndV/1[;E2bYoQj:@9K1^bL_WBm<o:k0Hjj9n
[9akM7YHJ>YL0EiaA3]aeGeWDba@jO4I>HPco^ja?4@aD:_:7U9=fGh^;7IibWPE
_UK1CUiGOTBLoo09_XM/SdZWe1SEEKkb3FN]Z@nNSH:@9Y>ijJhIoTf6bR_gVhcB
lQ;/XLn<`f4Y7RZb=EJHV[Z5HDh/Z@7d;FKg3f2:PSj;aT4GXXcSRJfW5=bP;6;S
b`j/i4?lOOf]WC7nkG7hkR7g^K?fXh1ico7XjT0m`EZoQjD^aHMe7giaTMdCR?DG
<i?15L^QG8U8WmXSPPI?f^4;3EHOCl4`72dS2P^OO0g8_0Z8m_gE7DffAioo[]A8
5RB4YNN1Vm:kD4U:14WMkoUAC/lhHU>`V:lEVC[CKmnFEYSIH]1H5TCj:LH[YnhT
/dA1C4mcoJThMUIS2A:o@j@@Zh5j11H`ojBGE2KVAbdNBm4^KL]g8TQED>7mYEf<
X>FVZQ/d[TKR=iWX6Q]J]L9`l:Hd@UQa]RMm>:XS3Y21MOSQOK:Gj`UngJJPBaOj
5eD58_Ul=BjRSe:4aWE[JV4V^?16[6=GkaocWF8BJ`HmLNXcOFiB;VQ9Ym;V;W`I
N]7=62O;hP?iG4T0d/BadidL;h^;djdeXXYZ<2R^G8lceOo[CNFJA6G>9Ue;^iI9
/RFY]fGhEjG<9CMf?Oahb>X>e;K/oQj3XK1W_Si9Q6;f/9^Xgo3fh]hKX]2N1>DQ
PO]_Q:/>i1HDWOfldC?H2=fY9l=fQ4n=4cmJnKMU;hi7TTe8N1R/hD3IKO4Wkbg7
eag;jKB60PDO0hP15:?hKo988fNf]5^ChS44?753TZFR5iMG[mD0lSTRoDbkYYj;
ODlXB1Hbcg<RL49ncOSFon2oM[XQF52@`7om/73B1NgB2efVKb98V`hI8RaM?l<5
NnlK0G=4[g1O7KmWo4j^I2i@ES8?8Gh_c:_kcTebBDm9?CV]eoM=AcXZeoYiO44G
cMDg_U4BCfKLUkWWOli8:lF0LIn:QU@aH=XZhihnmYW^alTgJfIQjA@NhF=DTJCl
`@G]cfMjhUmD?Wb?fmAY>NgneL3Xc9g/cimmin>/K1=dF5eBgeH5i@e@5Sf4b<C1
Wo]a?81UcGIcN?3fPWM=aDPc2]V6QL>XKCZoGW<D]L3KF3T8mIH1j_=?iSA2P^hj
CJk]:YcX0o0NGi;OV=F@Y0n]f]DfORaSaG<Yn8[3C/ogGcj0of;Wnon0?agjOj@?
44LXf1F9L0:k>P3n1dBhF78:IFiTLgAbIF5]2VE^I6mRJPXc=R0`86mRJPXg=c@a
2VE^I6mRJPXc=b0`86mRJPXa=3Hd2VE^I6mRJPXc>20`86mRJPXf=c0d2VE^I6mR
JPXc>B0`86mRJPXe=30:IFiTKf9Z2S4P<21_HVX:?3`P;e1bKfAeHfEb82Q]HF=?
Db1FIG9cJFm^834`;S4e;SLPG2Q2MFU/I20a>DPa<c8cG2TPDGEQLWAj8514AT=_
KWAUN7@Y82m3LVEQM6U_KTAQM6D::4@j<S0b<C0i<34a=3<h<C1J<30W<30W:B0_
CFmTA65dIB0XA3Xb<38a<3T`<C4d<cPa<5X`<2L`<2LY83hn2VE^I6mRJPYhLVEV
2S0P=30:<30`<30`<30`<20f=CDc=B1V80X`<30`<3D`=SHb830`<30`86hP2S0`
<30`<34`<C0P<30`<30PKR0:<30`<30`<C8b=R0`<30`<21^80X`<30`<30`<38b
830`<30`86hP2S0`<30`<30i>C4P<30`<30PKR0:<30`<30`<C4a<R0`<30`<21^
80X`<30`<38f>C@f830`<30`86hP2S0`<30`<c@d<SDP<30`<30PKR0:<30`<30`
<C<e=b0`<30`<21^80X`<30`<3@b<CHe830`<30`86hP2S0`<30`<3Ta=38P<30`
<30PKR0:<30`<30`<C<`=b0`<30`<21^80X`<30`<30a=C<c830`<30`86hP2S0`
<30`<34g=S4P<30`<30PKR0:<30`<30`>C0e>B0`<30`<21^80X`<30`<30i<3P`
830`<30`86hP2S0`<30`<3Ta<34P<30`<30PKR0:<30`<30`>C4b<R0`<30`<21^
80X`<30`<30i=S<b830`<30`86hP2S0`<30`<3Th=SDP<30`<30PKR0:<30`<30b
=STb=20`<30`<21^80X`<30`<38g<C4e830`<30`86hP2S0`<30`<SLc=3@P<30`
<30PKR0:<30`<30c=3<d<R0`<30`<21^80X`<30`<3<d<cHc830`<30`86hP2S0`
<30`<c@c>3@P<30`<30PKR0:<30`<30c=3@`=B0`<30`<21^80X`<30`<3<d=CTc
830`<30`86hP2S0`<30`<c@h<SDP<30`<30PKR0:<30`<30d<S0h<R0`<30`<21^
80X`<30`<3@b<C0c830`<30`86hP2S0`<30`=38a<S@P<30`<30PKR0:<30`<30d
<S4d=B0`<30`<21^80X`<30`<3@b=3Pc830`<30`86hP2S0`<30`=38g<C@P<30`
<30PKR0:<30`<30e<3Dg>B0`<30`<21^80X`<30`<3D`=S0`830`<30`86hP2S0`
<30`=C0f<S4P<30`<30PKR0:<30`<30e<3Hd<R0`<30`<21^80YdLV5YK6Eb2S`l
82mCJGYU83@`82mBKfmd834b830PDR0_BFiVKb0a830PDR0_BD@PFb0lHCHc=CLf
<SMSHFAV<V5R<FEUHCDa=c9V<c1R<fH`<V<n2SaQ=S<e=cHb=f=QI6HbHF8aIFEQ
=C4g<VHc<68cIS0bHchPGB0n?PYcM65bM7QbIFH:=C0h<SP:9BE5CdH:\>"], "Graphics",
  GeneratedCell->False,
  CellAutoOverwrite->False,
  ImageSize->{83, 54},
  ImageMargins->{{4.2734375, 0.}, {0., 15.90234375}},ExpressionUUID->
  "81280c5f-9c6e-45e2-9cd9-4a2fe13113fc"],
 "\n\ncFFp[m,k,s]  corresponds to",
 Cell[GraphicsData["PDF", "\<\
9E14ARda;S<:9LCUl^G[Yo>Pd<C62S@P<21_HVX:?3`P;daUKVMdJ20e830PDR0_
AVU/M6Eb82m6K65dIDAUHfmTIB0n?PYcM79UHFd:N06]U=]^hTP@Q^oc5;ec=E5V
C7MG7jG9B7H<66c>STfRUEH4R37VH8`Q`<__=XCIUFJ^IQEIU]^Uj_[Zkj[Z3NZQ
3L;VDH0h@lDDaFQUC629RoWloDX`5iKR57fUE6:;Jd3S9G92Y2d]j;_SMDTe]`AF
B82d58RKL8TZhI4PP/9Gm?W_FaC>DCFlD?lo0Rb@H13L0Z:^27Y5e7hO8B`]@EgT
GYN0RDF4@C1/<@eG1;/Ro_PHQ;A0odCPEl:OWcl4@Db]l<lZa9FaoAP4/nP_1oF_
S=_OIf0;HbaA>;ki]BaDJd]:LfQ0CNDYNVn^7h:FGk;oL>Nf1Q@FibjmQ2@ghOQm
QC6ie?YRO_lQDT^QP@1CPP;Q4R_2>9F<VTHS4S?P@VZ5YAT4bBUGS6T]^5JJB2J5
`^LmE62Y<:J:Pi82LjDiEbIE:HBBRTS26FIW:g32@54VC7P6U00EBVWcBiAaE/`P
c8^1PnA4J2F`XITIU89c@QG5DU36VLIHHe0JZ=W</3@`aK5RaPU0VmQW6U0@aX]B
ZYTRPR^/^9UO@jEPe1Z9A[ZRPV9669=6_4TFC;JB::b9=TN^5:4LVm`a5D@a@YTb
LLEel<8O/oe]<BZWQkA4fmV8o?DbfTh5^olDlMk`aBeOTUDiLD[1mlAYY;B^eFUl
onVkKM]>1M;aBn@6PfgK[SGQ<A9d_nVhmE=/mogU[9Wk@K1>kIf_4jmdJjdlKm=S
mFg`W3hoY=6:nIB?oDh@0kP[><g:[GISnc3^L7d:mZlCeQZe1o5TI0;?WXJeO>Z?
A4c:9fPG[bgiC>>ihc^3O]/;W<K4aJ^7DCDMYFUNkaCE9?Ef[C:0I;@kP/OBG]/^
m^@QFK[Ie<fjjlN6N5`@OB[H`7=j`leT=lPZKQ58kOOBnBTH1[Db6[deF7Qg72nZ
mLi/FMkYegDoW2O=F_cL>6ihNASWcBbb7e_LSjK[;6^=6dhmOmSUZIOfgB;WGMKb
UY^5Fb4=HJnSUImFVRBXi_g38HC9<Fll7lU/5eAP=NUg/f6H5FjWE/d>kGK]MN/W
jLiVKS]MVJa[oGbM17ijEi/fI]DT:KaXdIaA]k^O7k[aIQ;]b9?N2AX9?^5N=Gic
gkS]C>J9e`hM=dk]i]I=Z^7ASB[>/^]Tnd>a?kARG=JkZeJ`CeaFJGVcg8n>_O_k
KiE[@gbo_C6G?SHSOKWio`4feI`12VE^I7=dLVEQK@YUKVA_HVX:=B0`86mRJPXi
<3<:IFiTKf9Z2S8P<21_HVX:?3`P;eAiL6DP;e1QIfDP;e1QLVE^M20c830PDR0_
DVEcKgEbHfEc83HP<21B82m3KfidIFidLb0d830PDR0_CFETJF52KgPPFc0P<20h
<b0e=5d:?Sh:IFiTKf9Z2SHP<21_HVX:?3`P;e1bKf=CIG@PFb0_D4A682mDIGQd
85dP;dI_KW@P?3`P;eAi=20a<20`858P;eAi<B0g830PDR0_E7Tb83PP<21B82mD
NCD:<C4P<21B82mDNCHP<C8P<21B82mDE34P<C<P<21B83hn83hn2VE^I6mRJPXc
830PKf9Z2S`l82mDNG1U82m@HFMULb0_CFETJF52KgPPFc0P<20h<b0e=5dP;d=_
MFid834P;d]YI7<PFb0b830PDR1M83hn2VE^I6mRJPXa=20`86mRJPXl?20_E7U`
IB0_@f5dHFa_Ib0_D65WIG<P<b0`858P?Sh:IFiTKf9Z2S4a830PKf9Z2S`l82mD
NG1U82m6Kfid82mCMF9dNG1U82mDNG1U<B0_@V5cIDI_KW@P;eQHBEY8DB]3CE8g
82m6KfidA6EcHg9YL7A_LR0a=B0`858:;dE^HfmTJFiW82m=HF=BKfeQKTE^HfmT
JFiW82m6JG9cM4=XHG8P=30P;daQLgA3J65b83@a82mGJFAdJ7<PFb0d=3HP=3@f
85d:?Sh:IFiTKf9Z2S4e830PKf9Z2S`l82mDNG1U82m6KfidA6EcHg9YL7A_LR0_
AVm^M4iQKFDP;eQHBEY8DB]3CE8g82m6K65WLb0c<R0_AVm^M492KgPPFbde>20]
<SPa834a=C<P=cPaG@X_BGAQK6US@FiWK6DP<20_@G=SIFid83Le<20_A6EcHfE^
M20]<SD`82m3HG18IFUWJ7@P=SHf82mCM6E]ER0g>B0_F4QUJFMXM0Xe<30P;e=d
IFe883<f82m=HGQGJFAdJ20a<S4a82m6KfidAVU/IB0a=R0`858P?Sh:IFiTKf9Z
2S4f830PKf9Z2S`l82m<IFiWM6PP<CLP<21B82m<IFiWM6Pa834h830PDR0_C6E^
IgAX<R0a>B0`858P;daUKVMdJ3<P<S0P<21B82m6JFadIG8:;dI/HGAUA6ESKfAU
83hn2W=dLVEQK@Yh0NeiIeBCGMLVCD[XACYbBe5j4ZZPm=jk56TQ10R@14:X0J@X
CE@@:@YBUJZ8dT4j28Pd:E:TBe6Z2TRE2OZlco>mklal<kmWCNjeTW?fg^LjNnmc
GFMU[E_`XXVi^:X;aQVQQD7Sa:4B40E0gM1<3X10Y2@P44V@X:054^N5n6<52Ei7
H7fA6;C2Oo6[Ha4`7<6V0L<A`P`aJ43?c`^0BP5@F@FXW0840TQ28?84X=n16:`2
X07cAkX0QQ:07PJ=l0D9ZV>lPk18=gLLHIMo3@4Q^300UING4o^m75158K18>0`=
6<9`kPPDHDLhc0/`al2A25c@_d48GG?7hK`E`>20P0096<YG0X=eDa8F0`:@>7O0
3>6;`?XSG82cLP4S60[a^e`9T21PhHkdoF<fakSR0V1H140`N27Q2;@_HH4OfPF1
1@Qk0nJj1X2a=`;m9mSPCh0Hl5M[0:P4m6nh_eJO0B7A_aO3h70<bQ^63T:Rg@1G
Y1L2<=HbT<05h/@06=[U;13ViH/QY0?cQb6mH<j4P=n9``0]EE<0AVSAGmGi`[58
Kib_Q2oBjja2l1T<XLVJJ1Me30Z5@>=l@FLeJR2a23P>P`d2ociFCc@V08go<gI5
XUeLcm[Ph^L=]T@SOO`@^Q[0W`R22OB?c@f10f@P48RL?0A0n028@;Pkn0cL8/PK
0I`iXFMV@_jQN6n<=n1::04ARWA547i0N5nH?`;0HOd@XOSoj_Sg6@P:1Eb@L1cP
S713XT7oX1?<2=LoLl;9Hi61`0d8PIQ@07;fo3fb9i3@1H?f2_XWo?OQP/g=3MFe
M4Eo5olgTYXJ9Q30Rd_:0N:B<Q002YFD1>@8Pm1oAc618OnZ4O8?[2kJ5@?8odVF
d:Eo9NcoAaR0d5o24@Kn7L/8@f0/0Q3jQn1f41T8W?05oKnV>G2fi7o5kS>Do`?1
oc<O;Cl_[mlM4SY[cOoTQJ6@GT5on@UlmL<A^6n88BP0oInQEXPci@92QPPGY1oZ
?kfj>1Q10jYX=`:?ofXRdUL;6HQ`<D7Rh>ioZ?:W^IIW0_=2XQ4V65oTfHD2R4<9
UlO_@o_KAa0Yg9=`JOPBn?SKQB28i]lk[HV6Hec>e2DY8`_0/5QH48Q`a8BI3827
4VCXPPSlcF00;876h0S`0:6lD<0EP`FMWJLd101k4lB?mT:hh/iLOjc@_jbokjWO
i_o=[^HhPPiPF9NodcP[0>j79B3ROS>LT?6oi[oeSd048^2PRC4<o>X]SmNgg^bG
Zg85R2oe:`h;;UVU2h_S9k2=OXMd52W2;c<SIk5kZRTmK@bO5SF5MUDVNDo`JgFE
537ebJH=Ab77STUV@d/=X?51e[L3CmMD:cYiZ;S5;EBF@dil@Zi7N9;F4CO[2NKh
n5fQ<lUSgPoXd0j/j2bINQlm]VBjo59FWoZhi8?hGL/4^hS24L5LibNSk7cT>74N
BQ6VkD3jTMfmHJK/PE=N_BAAD>SjGJUWN=/ibG/7Xl7CcbdTOE/h13Q/fGU8MiWN
3eg2ZjfVj[5ma1LmVlTO/O<[R9?je49T[adf]T0UMbd8VGCUUG8gjLEU]oVOjlgD
]KeX<NgH//WDYl/WHZDgbka9I9IGSR6kfMdg6CKaHc`UC=F_nIZ?WlZYkeLn>[lP
6aN^agnADe5amo93gVg/WDUoGZE9G^dMS]BbRm5PFUiCFRdj`lZ`CUL`jP:GB2kb
SU0FgdETLF/fB3mLQUV9YS?oV<XUFDc?XKCZ=QL7VMSfP7fT@ahXN8F=SO>321OE
mb[AF4oghV4B3n>0eLI??^/TE=^NUlBBUafE`anmomDC2ko0UhaFgR_X7kF:CAK>
BThM_L?;g<;Icd=J@7GG/cee>Ck5JN>^kH^JQngPWO_VC;CDZB9mbRUEi3OQ8ABO
7biIMKYQVY8fTdi6>MnE_GI^AEiaAoS^=iFKdR<?KoGDB`][iBHM<?_G_]]k76i2
LgecZHQe?;756nVIE>_T/CFjoMVY9J>ZEK?DDQQ3^OVebVZKfT?=b?E>jeA;KIA9
SdG2>7Um`@NHXl3F5hHG]3en6Rh/dN=Bmd`Ymm;D>6c=GH?lY6UF/hX2fnH:j^MW
Qh`>[_g:CX2>LgeHb;FNmdbAHa_FcJQC4^@jGPdM_PTJ_cbeI?7XE;Phk;b0[V3o
ZLoL0a=MoPYa@jKTPMG[PIkmM6f1WN/Z<fm6YS:IKFOeI=g3]eh/C2ZjZdjFcoJo
9eMPJ>I?a3R?nMO?/40@CGHW_3_d^A_4KKVM?93TW]Ec^g2CUf[1n4k>?5LRaMWm
JQMXo=MYkLNGlNg@SbdZ;_dJHD7Ff:HDSC9Sfl@RcAj9PLA?RV_9@X8>AHePbN/]
]Fc2]DfLCkinj>cj;3Bk_H7JZ^M`[NNP><O4KGI?4/;^=1=GHf60fP4CkgdfIKiW
l>0MMbA]/?jh8@oZ5FoO/eO?<[N?ajU47KkDS_V[E[`1HCAkOfT7lYKhLjm_F=OX
1ZZBm?b`Z/anB]5m>:XD>:WNE]:l9S=45_E`In]R@>j``iMTVP>FlHiWhoh?QDQg
QZC5a?<S4FgOgP`gi5<ZPlgR5]OCU>mYE?PPO5YCfaROg2gUYZ`@cldYXPcDg=P4
17HoYMmUCL`CTL:lVBm;Sk@I4HGPAHdT3TnZ`S^E1V9S;b_VA=AdjNXMLKN3G>gO
ajScnGZS8l]c92>QE7RY@dG=hdV?/SDBjMdAFj=gTR2RUk_jHB814OG:_hQgF9n^
K_:WE^I4TlVGL5kM0EFBZIhCOV`BA4L]5a_jbJ4:iLNU]ITigREi69okl7UiH1Q:
]XglfWD7OBmBg_kPjoN3OYHmiM=lMXENVf4oMkWcLdM=Ai=J[4LSgLZKn7KcM:M4
>`Mjc]?7Aj;?k;<4H9gFUdgD?Ai>JU>X8TA1lSH27<i79MDOn`MCd[OXj;<o[W7[
;;]mM3fVKaME;64<fSZ=`2ge_/ndCiKjlX_jTFGX8>HXEbF1j/L=>^eYnl3lKQWi
ehn[@i7NQK0MRZ>LoC2nMlg09;=;9aFSXggF4285WfNAhQPkiM[?cNWH_ieD87^Y
aEZLL`^k6?NZ?fEOjG<Y?Jod9D[]CVG/<k/@fH`R^TOM1/:8P;H2mZA?kNUZX]PA
]DChbUAFS]C]EWm@A][LaL[W2Q2l7hL1j49kgZ3Z1HXYSe2lSiBEPaYAlNDWdd8W
c>`fchRjgM6@<J/>/mGki_?:A7i<1dBC7C@W9>]Y]YfliMDY/ONABNS:aM5gRQ>=
]I<iGNW2JlWh:]nGRZ/X^lR8b9AV?dH_1fegXfkNLG:EXkDi8NjdA5oJ@;:6@mWc
bA?L[lRL3`eS8RhcRGbU[;i<FU;@:K^To7UY3Mf/VU>7cl`ZOl@[e_086X_?d=b;
GILH<`]46DUce7_>;P^a40D`ImAiBD4<3aQ:B9^cYiKWkCB9hSTZ/:3CEI;:FLY7
^mhW6gfhSJ1Y:/iIc0JmdP6865oh2nJHm[;6O:nU]@Ad@n=AZDCZ9Vi8Uc6MGG>h
LI>hUc[>?^:^JnOQb_F_IJ?9YC<NL]MQS[2NUQnkO>9hoXgQ3KKU@RkaR<?cX3f5
5FiWhkBY6mn46CMeG[bQ656e9YWDG6]hf75Jn=?B;O^JIiE?8I41Ag^5F^Wbf3/A
SnO3mHc^M6>j2IMY1<heZD`ZX2@TX/4nJH8UgUj0FSRHRmK>mL^BWakl@UXSWGkf
d_ISmhMgo@?]DB@?IFPfETCh/9_kZCG=2EO][Vc9n8E];]e@h1GEEPmGf7V]9LYW
a00J7>Jl^AISVhkRB5?5ZIP?Q:c_3FBSYT@Ebd^^Mc3[T5_UV0c>BGd?>B;9lDHm
P_0e?6^bM95KZOkHa=5mhkYeeUJ:A06^lJGF^jI@k6QeD9e=F4in9K_[I5GSh:SP
nNjXoF3NgM_JQW>VHB>:mdaj]c@6_8PnkaP`FWQgfKceeU_LXn68MHC?V3iAf9`U
lTSn/UPdZc1j2?BGI^G4<Jcff/TXb5]K3P4NlBAV6K=^o?IK95HnEIUK][E5BH/=
hHmKNm73`cWZY4mF]h;h/^8Xeeikl8]f;GAefcdJ`bOg?K`IU;9BTV8of4Q__5o0
>AFPRGSPCGWmj<MA2?0bi5SGg]KUnDXVY:X:dkC/LUe?@:D/I>_>QLIX]PAZTJm5
W4dI@@7K[2L<S3CjfO@35koWSM91bUKGY?I9OOc9dRBdbQai[5ECLkE2mnk8F:T5
>I0`Q2IH:Hd<B`HKYoP/TaDFg_@YSlY?h>;;0Vko`^[fQ?ElhQDXE?9MYYSIf<dW
?`LY]e4Y>ZS_;Y8i;5iUZ<7[=]hK9e5ROQmdKRGb=FI@_G9j?HYGEE:aANe0NC?o
CB^OFBaS>JSEcK57;:cjj:N?Q6H8P<Jl7dRcT;f:E;J>Mgh_7CFm4h[kRLQZnDG:
CS8bNEYS<00=Fk^DK>1RfaNj8aU]mB>3DF9=^_1NU<AVPh=PWlRc@Ih:eUj=RI0]
FnF:SE]b]niI@KN9Gm28d6YL<eV4mW[H7lC=D@O[=C7_YnA<TgmmX<CcSDF3<e_I
a?5d2cN8bNgkXAnOTVP@OaUN4[mK`d>d>d?eRG/f9^L>RYg5W5b9YEGlBL8hOdSB
?IZ[=o/GKYQ1BILVlnjT>>f0ZUAD<=Gmj7egk^dg4R>MelNV]DAk0jBHYk?C?P^K
FM?clm@F7>C9?o<=U_iV7LOgV]miPCj0e02O1BN:ePXgNT54=>m1NCWSKD:>JOa8
4Zi^So]0T^^SaB@jK5=RXc@:^=GLbiDBD^;HNH5iVgdf/OJGih3@2jeC50RmN4DT
jiSKQTSZP4o2SBS/RiBif_ScRgeYgo]lIjjlXA;]Gib>YTe=@JKGCWcAT:_[HMDh
KSPXnl6om79gZPFSNFAX0QV6N1NSBmkOdKB;j9PX>a8Mii5;ONM8gF3jTc8hbZ`S
SWJ07JV1DG^@ZARBTh<F89Ed?Wnm?J?9RWMWZh[5K=]_nk73NYemYI`TOoB;iYS]
ij10>IJU6W==ePJIl_`Dhjca`Bg;M`[:V1Ln=1D<EWKd_mjMokK4VndCCe;0aVHb
Bo@>Mfgg_3_aHUEKEmnlVISoBkTkm9[>A96MboFf<Rb:W;]:kAT7JAB?]S_7<UWf
loW?=kRK<iVYEZ`[BGK<T4MA6XlZNm7cnL`8d@mYO3F>S]Welm`UUGH<iIgZb^8_
YR5jiVCD77/8<BZUR6AXL5AONSjQMVe1/MA]CMnH3PXnQ3ENg;PH<i8/i:CGnn8S
Qka4C9MIOVmA49C2Pj;PVaLjcJ3RYm>Qjl40JgQ99?^;/K2n4[n6N;eG7P4J0na@
nNe^O@L[>H=CHZ6Z3lfN>Z]G/9dgfMKE`@V/GNB>U;M;_``]GVBVJK`E3GE[Mg<2
JShhOc]GkIM:EGfdL=d5He7WF:XY45dH3@`a6MRZ[dDhOjFKHnRoWlP^G<S_m`^A
_cXmAk4ZLRf?0DGN6LY5OWXQ=>k>]I^fUCE@^^LknbWfL]EYRnSEfbLYbledRPbb
LG][l;0;o4h_b326C[FjLilOJ:_7Ll0kigC_V[D9^C8BEm90jIDGD[hXRE;Hj5=`
ZM^bg1H/NNS;8^cmHN3WC>3fgZV><I^6fDOgF`I79749<E><2lG5bR0]/Jmk:U<e
RHnkf[g45`@3jIR[[>KlE]hJT;AHY>FTa/[1L_YT@4]37=fohY`E5c3k@oMHJh_P
Mc?SH;m0bePC6ioZ6QkV=UN^lmWSDYJ8PRaCFHl757h<Vg4GZfRC2W0gUf`<a?Pe
_okbSnXM>jVmXQa>[c9hk@_S:DZiN:_me^>5]]ZChFJKcCBf5[UA1d]8C=Lg@jNV
2F^aRIhm34U``F<ZVRTSnnRRGin>b>WDcKOc_9g7NXNK^do]^PO`/@NMk99Rd=Ul
Rd]jIU_ZOYNXC/0JMoW;4DgmbB6mAj4Gm8i^OETH5/LlHLl8=^jg/DQE]em6SWB1
3mmn?@;d>AbZ2V9<bF7MjQN@^OP4lZ_4ldn;VBQ^>AG6K5`5ZEAHZDogo_B<TkCA
VF=hV:P]/:HgdK4kTYaVG:FT;aY1bbfZ=OE3PUY@om=6g^U7ZdUj^/T_<eJfifQB
o>3LYPaiAj=VmeP:4UL/WT:cZYh2ddYKf=FX_HcDSOR4ZeZ35kC72[mM?VWRDGSM
FIc_LWjMeCYV01fRnfKG_ZlX?m07_<8>YH`i[_M55QP9>7^WQWo`[[UVjK`;hNm9
:]KAF]/nZ;SLmHWHQ^gnbni1/L;Ng?`>eWNAKAH5Ujldm7RW??D7O5<:`D@AlQf:
i:XWI?:D8iO7e9e]`ACb1KoRd9L4?3];XL`c_T=gEi:Si`>5abl`N[=D`dH_fVfd
l0jj=a7GkOBUVF=IB:O?HfRYZ?a/Y`bKb?cEGc_Vo@9KA6<6FLF]Y?2gCU?WRj/E
>e_70_HT1Q=l>m_<i/ECNF:3X2f3iC?C[]MjQJGm2ef:N1=WVU^eb1<Vd]JgKfa/
=cU=P>JTA_eKmQ>^A^5CekWH`oPN[B57OTk0ImKjf7DlgNKC_ddYPW_W=FPacWPR
PD^n3R:>m`iF:l1gg:O/YUVg1=Q@UfcMSB8X[U9DE?=GZV[;ZRUGlgIfPIU>4@hG
FBhET1k_R<Hi5Zl?Y=5=Z3HB]nXD]6iJg:Co3S1dJ5DhOHn/CbWc1RJmVNT^g9F_
`HW1R^5CQD4Dh`mBAioWCGX4;8:>;dP`7TgdbBaC_lO=ij7j9]NmNUOl;8_P>9Kh
MW5`IjnJS2le]iAHJ_l[KOShlPPGiTdkSYDSnTA6MHR8ngh`^fRij3a<lca=Mc:d
VgA^Kd]IGGGK^NXlEJ3eIBSR_Nc2/o1QNE>3UMacGS0C;BN=NoJa5:5IiaM/ObJm
5WinohYgI<6=6;Z0;kEm8T:UO0dg;YGjiBWdR90n`CkffaC_XhYGC2nZh/>ZZj5m
gDJimVi]IoJi3Nl?X5lGUfP6CeicO]eO2Z?n4A@l4K?09L[dV_0OicAhh<W855Q;
>SUaMC=J/Dkf>NIEdG>fk`M?AnW:N5a7nQbC4fgFFR7F>/F2d^FRQU<jY;R03GIP
<:7ecRRUD>R1EoR?S/Tg/32eo1>7@7RB51X_FXA?MakhT@9Y;gYL1X^n[l/<oNaA
/6S7b/14jUi7ICWT@OE<QkRgXoSn@ef3B=>ahk^ik/:[=hgjnh^VF1M;m9FX8EFh
0/M5FQ4Whd9:1ITge766jeV?5d>C@_JGK8dJ;;]ngU^kb3m;JoZQTEjm?3E;]aUD
5kJ<hOY93HATTLD_2>Q3VM5M8H7bVOFa6j?bCnLY_^=Q9XUEc^OHm=W0[XbX8G9f
<LQmiF=GNNlRe9E4LMUP1/_nKWHgTZl<jA8[fRiiZgAg`WTiEOEFcP]:DefK6P`[
lQXNHgJDk=ehJ5GUDM;PHVSLg/ckVBQnbG`:QBSVJ^=[KibU7U3<@a6Gb2O7`gnh
mSR7g8iAWZEIBZT6fO2HTZ^dA97HInaFLYQ8^Sl3OkAJRaBfo^HoeIa/0nXi9_dn
8MZBO1F]WcT[Gf/@dLZLD2K2D^YD;ghGBQ<^nXZdmG]JaQIkVDOWh?/YWNlo[71f
2Clgg`inefkARg;ehUQOJUYCOOCMMLME2BJSXLhPD2aK]n3UU]QdTU8]8[d5cQEQ
C^MN532LhbX]n8EJL16PZ4P^4V22990QU/Nli62`ClMU/KA2G9/1D[5fGakIFFL]
ZWHgImbDcW1jKomb8cDTfCmj<FYB4]X/O9ljjnAf]T^S;9V4W5JmYoXbN8h8>ZhW
hi:ac8k8e6io5GO86NDCFIIJ5lhkCn@OJL4efc:KIM@e/1ZRH]LXB?ZF8QZQk[R^
e<h/H;ek1Jkf_OJb:ikVFCHjfoC2Je^S]ePZ/h[kj>b2D;?6A>P<QEX`kO:GAfb>
PiT97an_]:f8d`mCJ^K_NWX/3jam@Z4mnAi`OI@Ym=P3BbJ4?Emd_W=oEk?/]_b?
F?iF[EBDcECaBUR8THKgRc@;KP]IFl5_Ah<jE726hdjLAlWgH:W/c4Vklh38@hH:
<:BNniVl6Ln=S;MiD^fSh3Wh5nV9/I:=92;mVN>G3QDgZNNUW;L4eCQE14X<GJ[G
1Jh8[OTVgc5iI`D_/3WMEY1<6C:jm=f7TJc_TgCjKZ90;ZSX^XeoAM]KWF[b>SIc
89936d/]ZWbo]5Rfik?BPRmnne9=FK4:[GD`8lgWXmOlW`>IM7A4=@@Co6g3[8c_
:UnWU>ZD8SFRe[Xm794Y?dQ<T@>j`DO3ee25ACe7I<JV[JGgh/M7OTTIl7;:gEma
bgcBEI7fI/f<c<UDolX[G[_mkLg9U71GR?]^cR/Po5[IjAFFg=^d@E7SKd7b/Kef
KdaV3mHeX^/LGWA13FJPkfoIgAHPHRQGKm9bg_[QIFQ:77aGP[NnMb5gFgOZ9E7i
UEYGOiYBlHWn>A;1bJaWaQ73JQKG7i2ajAA?fK29]WS[QIZ3IW]NXkbKm3RTXX]j
K6jO`?9lJJJcflRZA<a=K@cZeD`LKdCZF96Y<GFH^[T^0dkKCMaQG8a5mmI_1;jO
8[d?9R<9lUh49OWW8:U[UC:2>@;O<Heg;OT=mWXkM3BY?>;g2aRl9[gXc21f3RDB
F^;mX^ffDA:n`GDWAc<lE/GE:6O>SBiGP/O9QJnc:XZ9_NPiUWYQRG6LdaMK;bg3
TF0^gVk9d/?0iQShV6C^e>Vm5SoMk59c8[jOj?hebiTRbfNnR9/R_8>HEo[]@e<5
@Yi>iN67[fY@HJCU2_^;DI3>Lejcn7/?io^TI<ESV;e:AiCI8[HWX^c_T]2<4WMF
o[PD7`_mDMNW:f5^n<S>>0WaJX/=AHeiF<7iNF>Eoo^7:K>LQcL?RkdUKWcN]7c5
ka76Cjl<]Q5B8;DO6ifE4CSl5<OO^mT:4i3MQk>gi?^:Y`n]WnAl5E5jMgS3C8hk
5Ao_FHRB>hOA_d>]B]EgnOaPKN`5S=aXh^9<Q/k=D[I8mY5]7ejEJ9_d3hXEQKkO
_SCK_o=DjMdNO/[mdlKSQ2Z6NSL;Ul4n[oEiOHHW`ZCI0Mf@XN:G9mMAAN<8W]Wi
A<lSFC8]NOUGn@1aQ@GR?<bHAK6EGOQU8nCRR=6MNhN=bH9G<`dfZBW236_2Vdg_
CUhU7[dHceWiAX5eNMm:DhlJcT[3`N>?E7kC<8f;e8VAFh94j5>AKXaZ<2i:;GGL
FAb^`bkaV;lC/Q0^gL^8e5MG:OJ?LU2Q`0Ye<R1]4HPPK[9dO2:Wda6H`JDm>e71
5?cZEFE:Sm?S^_3abk9i`ZC3ibDcCXHB5@^435Mi/D^^lPK[AQnLl5f<dmb/UY<o
cNdiiZ`edLC[Kho_MNa<?QOnW_BL:AnK?omneWM`_fU7k^diX<mE09JlXUCQd>Lc
oJARn;YoHHR/c>aFIOgaVno7mE?UQ1MOond7m=mj2Lko7o2W@on?m07^QH1QLAPD
3>/9nQlA<n7o2VE^I7=dLVEQK@YUKVA_HVX:<CLP<21_HVX:=c0e=0YUKVA_HVX:
<CPP<21_HVX:<C@a=`YUKVA_HVX:<CTP<21_HVX:=S0d<`YUKVA_HVX:<S0P<21_
HVX:=C@`2VE^I6mRJPXa<20`86mRJPXl?20_E7U`IB0_AVm^M20_DgERM7U`IB0_
E7U`IC4P;d9QLfE6Kfid82m<C55ED4d[@deCFCLP;dI_KWA4IG=SLVU`M6mb838a
830PDPX_AFiSKfAYKVLP?3`P;eAiL6DP;dE^HfmTJFiW82m4JFIVIG9UKV=ULb1K
83<c82m]JFieLb1M83hn82mDKeE^JF=_I6DP<S8P<21B2Rm6JG9cM4=XHG8P<c<P
;daQLgA3J65b83<c82mGJFAdJ7<PFb0h>C8PGB0n?PYUKVA_HVX:<S8P<21_HVX:
?3`P;daUKVMdJ20b<b0`858P;dIYK7AULR0_AVaQM6E4IF=_I6DP?Sh:LgAbIF5]
2WP1GI31K/<P38K_?8F?gJ4RjATQCIdZiK1fF]H78>14B0/PQacbmS</kJ@QnL3o
nc<oU^O^[@/nPobPJ7_<<?[P29NhTTDHL?91]2M`g^KmESDkVb@T`offI9bk<4I@
BP38CdJFC1/LGUdLl:EX=g98?Ta`^9okZ_A[B]lhHlS@2:g1hLSSgTfjVQU1E_CH
>OImgXi<oGElK@V14c7AoTJbdN6BS4DbHD:QVTJ[bdD;3>jO]@?3^7NNFZe:=GaZ
ol<YJ?WR<i9MRCQ=gD<=FP;hP<mEYIS:PkEn06fJL10:IFiTLgAbIF5]2VE^I6mR
JPXb<b0`86mRJPXb<S<:IFiTKf9Z2S8a830PKf9Z2S`l82mDNG1U82m6KfidA6Ec
Hg9YL7A_LR0_AVm^M4iQKFDP;da<DEE@CB]3CE=I=b0_AVaQIg<P=20_AVm^M492
KgPPFbdd=R0]>CPb834b>38P>34cG@X_BGAQK6US@FiWK6DP;C4d82m1Lf=UKW@P
=cPb82m4IG=SIFid82di=C4P;d=QL4QUJFMXM20f>CDP;e=dIFeF83@i82mHB6EY
IfQd2SDb<B0_DgAUKDPP=3TP;deQN5MYI7AX834c<SPP;dI_KWA6JFaU838d830P
DR0n?PYUKVA_HVX:<S@P<21_HVX:?3`P;daUKVMdJ20b=B0`858P;daUKVMdJ34P
<SHP<21B82m<IFiWM6Pb838g830PDR0_C6E^IgAX<b0b>20`858P;dIYK7AULPX_
AVaQM6E4IF=_I6DP?Sh:LgAbIF5]2WP1kGAeF5C_fRiMP]98^U10@QPJA4:j6i76
HAQPR1THQ^i6BT:jA585YB@TYA/9@KZkB`@5_T5onkNo_LliecioOmLgLee[[ON9
ngfNikg_UiEIBiMKfQ9Q0EE0`57LO3blHX2/^ZjQ2<3;:l33bl]?a<ZZ1d?I@olb
4k7Z@i7><0ALk;l5b2:QH1CJ9PM6XN?D4G10aLDNh1<0n8C5n4C4N7T1OUkNQfRT
gh48Y1PP1gJ5F@;Z?80:0Pie9V:EACQj867F=RSd=_oh1=PQ703O`hLR3gjW0m8>
D2@<0XH3jV2D3M@1_B<4K0oX8R0`:<[SGb3HaFe@:4La4<S=cHd7k>3<Pd1JBg8l
0=aP:1]01nX<AKY2;H7[QP4=/0?dCl<lA:b0WPg<nHmM5f65LP<SX@3JH0n3@>7>
j0`G^2DD2J0g1gBEe@1=AbSlCk3JWh07`5nc0OQhn?j6nb_k6PP6oid<QT0@3XiP
^0L<KPeH`NbQP:J26Po:7OD00<<][`?1m/h8M3UPEc3<7Vb13_QM>AQ@T=H6`>PI
oMFN<`@9Ld@ilcS3k:mK15g3X:L/3kNDACPh@>4XIj;[9^EPB2P4QD1jP?jL[1dL
h@KgnV]Q1H=KFUe?`];54O@43W=bPB[;0Gm2d2JROmZ/XBQ0R?NQ/;2P:01e0Z3^
41_@=KbNQb<D^7KbGI_A7OQh>B8L0B]d4e0OV1DDoB;bLPJk@P4DdPGZhoGO7Onj
8^;S0baQ41AP0KF6`HWnRHhf@jgn[=67ShBi0lJlJ7;b0KcGoknoC=4l]4C0kCgn
6OkkO45J1S::BVYLOm[o6dY61^4>N77c2@7L3hGh03inm4=4U1o`nELH;C3/[bIi
ohV[3;M200ooE8/NdclZM_dS3X3m;oE`0?n:YH50/aH:/?nCi2Jl@[`@m0>moolW
eH7[U?lK`jmAoQ?9okdP1AMknmlcH_lmW?o33GJ0fG_l5H0V[@/:;@1e15X6l7l?
O@ZmeRo0[PjeQ;Tho;]G6@E62d4JKXdV<cNO80n_h9mI`Y`EH>i@BbdH2V;cQc9o
k4n^YFH?Pd>e4<j`jk/5WHFnAgjOgMln]5`QM^Sk`aW=bml^:5XnocY`NCP4HGV]
<ghQH@2<A88mR7SAA>DG4P:ln=22]8BjofHb0>:18e1XN03MX`mPQD0BGAl[;`1b
P<5MW:n]A?l?I5dDV_=PY>GOFedG2G518]42o<eVM5GoF?mF>aCZ3XD@CH`Q88n2
KL^3jgnDB]>kLJodhld]=3j?=F`?5d:aSKob/U73Ce<LMY9iIUUb^cMIjm^Kd:4a
Kg[>gAl3kRJO<`9VTiBbDASbkD/bnm`igFM7WjfQC9H8>^]1TNCWBfAkLMZ<]ihI
haSOCgPjmR]4Y4EPkOeZgTFSli[A`bg00BShC/ZLA8n:U/iZg<::=6AVFD3e69Z@
aY0SSE=Lm9BO35iPAL9RCVGZXfS??9J<He9kIVJj<S[JT`D>Gj^fOQ0^2JFPYOAD
HLkZSNnTYH[;D:UfaV2C4OX^nbHamRi]_T<Xfbbf@oTX7`<3Bd`K;Jl3D<QPfb/=
2lN<Af[NDQV/[:/Oj^=Wja9Wo^GYPON:EJ;oISeB;e4CS0G^4X6E/4<f?0YkhQYG
6`nN:eJ^c8dW^PkhKh4=FC8SM3_gKoO^];3;I/lJA3[]:mgDd3b?V5okW1[[F2L1
6c2mXoeNB6k8J59gBZfLf5]KN0HJUOOEiVSEA9Kf1CWiKMVkmPL6Zn=YRPMKJiP1
Hc;^0=U;O8J]YnVh7niSb:lI;jRKWb^Y7hKg]PZohH9@;5Q<>VK=6EUDbGlQJo;;
a=g[=D=<2biGKPcd_2:>DRcEWNNM=[Td0ddOOCUDX:Mk[IKQR`3QQckRYhMlTP`G
hEWMTK5Xe8W2:_>JGGW[;hmIOT>G/XfWlR4=SQmic``X6]n]iY0nG758W>iNeDHF
b7PTEO1KGJ6]Ih>Wdo`@d`=ZIKc4o:[N`<ULJ/o=3nh;UhBH5RWL?cFDGY3C953g
k9632jG8I3Wc8dUWo31nSAG1/2[74QmLg]l/MDTiC;nB:VCOb_DPYhR[ZIPK>@>a
>6j7I3ZgCb<7`noXbYhQf6ZXAS[jBfF<NYTjH_0RiUGZUnSeldm^LBQeEo`hL@8W
dZM8=F>g?1XW_1<CFf1KPeGn^XAIm7TZFD_eOGI?Y2@_bYL^k36FS<S`AEIUBKeT
J@l:mmgnneh3EhVa^/`n56L:Q:2jSHW/X7=a0JnblO:ecH>iTY3D@Hnh3]IK5Zo?
J]dFOWbaP?Scna59X`j4LUNFWAc^JHZYf>;=a6N6]D5>S;h<n5E=7[<8:]E[^NHB
L>o[6k?C[X=5>VN5[:19JZ?ADfEeo>K^eV^@D;<R]JoN/nJ48S:@kHH0_Ybi]_/>
Ic6gA`?K_a:nIga:U5>10?`]E;FJgTaImC19Jdk7?I=fYlOQmacY]BOn?2glJS[H
gDMS^Z`cJf^b;`WRJ[aV5WX@`W=h5n_/4X;S2ZUQVKfGNYDn]_LX3Dc68W3NL5;X
7Dd^V>`nOc;G@7cERo6FZ32Hk0ek@GC:Bo1Sb8i>gaALf=7VFiXA[IFWij5DQ6X?
o@g:2MYcUW33/bXE12S2jK2WSkCYiEhXC]AZ?l7Q;/lAWmE1dnVWH9;<N1E:6K8A
]o^2=Al3Y2i8ON@>@JU/O/C1GDHBn/U9R@F;oFnGA:[UoLBQG]k6WoRP[NM0ej:o
iY3fhVc1Ai>ghJ5h2KTY5DY2PVfCP^]L542dEnWHA;8SC0g8mnEQC3g>nF5OW:Ic
@aEBD;ZOZRW8WTgB^O7TT`=^K>eGcY/R14jZX;JgdHm^k>=TTK77LE>6RPZ8H@Z;
Rh>2fe9K3>mTWEddR9GCh5A/bL5?551Rmg1k@]/OeVJb=FOCb@b9MK/A4nWUeTHl
SMVQjl1mLhH_;bBR=VnkV6Hao<[<N`TVICFd`OZB^HA_I?W7W>7mOKTljS]a]5:S
RcN[Q3k:mB0j_XCRokabI[LGd8k`FlIg[cJ`4X5?cR/63]kYMjC/A`KclDgYTiJ;
CT@hI<hell`JnhRO;XULT4cFAL_QLJ[=R_SZicUWImM90VF_B[^SXckhn<ofI=1l
obIgjgWgC_Kg=EcD:OgELT3WfjdYPY2=]ZJnKNHaPhO2l_O5=iPB=e/L2=PhMV=D
6TWkMMfX1IT51RZgMhXGnSla_9_?ZQS0jA^/20U=eZoME4UJLGX@5?>Ta:PeN<Hh
GNE[PkHZ;F5D5ZMJ/^R7aI2:TEcJakcAYDUME3l_9jN/lKfkBQG:W^T][=S]9E:l
B>9?bAa>[a^?kPSK;kTGLJN?:K=k`mfRoEV@HL1S`WOMFG24EmKX27G7<_SDmJL1
;;H/a8hU/h^l58J?:h5oGoKU`TlL;OTMie^IK0BBmeKCe?/<Q4_TniS9hYB>Q@Pf
f6@PG3mh69cim]PoaM>EQN/l9=Hb:]:MDhhJTPjoPE>WA;G74NKUlF1X^Cc]m_C=
SJZ7:No[hQWBAh[N3:no2TaIglLHRO7GVj6V:77>aWUXPg1Rb4c@1mmKo0VVQ96>
Mk;4GRKBH;<B@IfJkg4bSS7cGlh8_/?@CEfiFdcQ[Z]nF:3HJdVONachVB]l_?kV
baY;>YiXGVBj^_i]VDTKKLl_SER?A4iFMc0<1VRg/CmJ:3k_m8L:8/kMCoIMF4aW
LJ;^Ud37WP@;4K^nbhHA?h67l:N5VkABUCI92>lK1?GA;<@Zk;3jCE[NFDn_:5IP
7W`l]dN7kn=C5>4TCgf[Wcjaf<<R;aClM9hIM^kYg:Sj_D<6m853RnJbSZ7;WcZ3
7MZYnW[`@mm5BSmSTP6:fdNOIEfPF/dSKm:jh>^8@NhIM/<8UN3<f21BLMDhLW9_
jLSgjD7?:34MYX2UN2_Ync2iG1P=b/@l]3CobSNX2O@V>b:^[b1VmfIf@IXO?iPm
6gm?WgnbGX=0B5;^F>f79Df_BiZ6B0R>V2m[i`]_`D/90Qg@ecV3F@hFc7GU[lV;
g3L@=4KaM[jI[?8TLF8onjE9bAmS5B`?/S:cKFL?ODP:BAB`4/dN/coO/0cjYJjC
c[gaP?N=`QTLRi4Z0n>nhGM5]j4]UmeF?7?>j2^;IJH:0mcgKRDBdXI>TQLVSfAb
9m[kB2]SBCP7]IcGa4hg2ClWECNnlk2;GG]Ul:`@Yb<i`X2a_Sb?`b_IbL;5lPbA
OXE_;DcU?dbmd1k2HCPP:Ob5NL^0I=WDFko7hC/n[TFa1il9_lB]f?GRMbf>@G5O
j=hm?Qjk_BZ329F@[koSZ7m7J9YE]^aYFU?[Ui/7Y7Y_h>6EAia>a?b2MFY/lCii
ZD;jOL052aIO1fojRR8^9Q?E/MVFdFSBPnG:@XmHUm?jn<dWgo=7IAGTlUO2K]I1
k36m`cDl2K?Da[JI8VfI^2]JambJ9=LdWmfmgaineo5<8_]6=<GBLZf79o>[TAa<
H/UFQWF4gGLk?JQd_`Wgk]hClQPJ?;m^Z]/^I;;2:AJ9iKD;MoK/niY_PdlaLL<L
?m5n86VJCkk1b5a^6W6BDPKj1J^efgAZNI9laKnL?iRcDm?DiUCCAAkn8E:a:31E
/E6855ML^_ITJeciWHK3[>oClZG0ebI1]i4jMaVULmiO[YZBD1NKo8;?e?53bISI
3[_FbL>gZYjcOS61bMEMn1m57_AnCoLJ@K:/AQoN:YV:c10:29OZ7E^WDc5<QT_W
HD/A_>0BlV33[haJ`54Bi__4P/OPnC[b7>@YIUO;oOef6@Ve/:CEDd1iVEmG:2]4
^87Q:X_4[]hoKUW^cZ7`]mMY4]A8NChYE7O;iSS_RKTJg_=KPYVHW:ALUhcJHM;J
^i^lm?cHgU=9<GGdKj]<UJT=5P:WgZemSBBNcN0TO=U^SZ<cmccGT1F[DT>XNc5<
N7_4O;^a`2XA^cP<JDc[Z:_4=kg5=M0gA:S_o>6MOe]NlfW9>[DfZ=d3jQPd6/he
0QQ=a`Y5laYEc`LNRl`kfn4ED65jlID;SHE?aQ>KacURM5AVNahBe]3HK1h`5;EY
49MT9E0/396dfXg:Y/``5J]L<IA]g21NEk=VV=OXeka@gcCQ[jS?Y2EL]6KZiA:?
mfVCF[;e;R1h]9RQjGV7XKWBk:E=NlMRLfAZOUbo`;Lj5^4Dd@P5Gf/YLb[AknMN
abL^=]oLFHL5haJmoI_`VFAVE/>>lAJTHIm]JdIH]DF=fllS[Z[jAHR[8Zbgm;b6
QJ8LOEoHXA@YYma6`bT>nCGO2A0Nd^J_Fmf>=j3mn57mI6k^9ejL_6HNI[4oFDaA
aHf`fBR]:Mb4Mh6ABYPFSnh;<GkM?oW`JHARIiAHZ4EJoO9Njm`G[0mOM35eKEXF
DW;;hh/1elPj9fhin223DNjSUH[9:_nU7h=_eKoR<?WG_c8`_b0]EahZcmMdC</G
J/h15i64bVbaMWakF?@cegCCR7VFj]_T8l3e`^mE5QU>JH1ZY22]UP>naC3F5f[F
ZH9f;c`>AT;Wb^A5YeZUUbDWf94iSh9/GkX>gNkffSgMW_>JF^L>/n=BdRCM`bfM
^gSJGg0ELJSI9jK8CkgW4BGigZVH7GMVM_lQWB0NkS0S^edS[/cANHAI=D9Wn?_>
K9lab;N<@MJ?OhJho70MNhOESU2m:VSN:jK:<NPKaVf6h>:_OV]2Sj5^eE4<DVN<
mJOY4i[N=NF?UP<JTiXk@nLm5:Jf=oWfgi;/Jh36j@m]2Pa/0kO/KM`Bj?CDZaJ[
FlbX63=CNl`jS`hMX5Q:[iYC/=Ha`B7O7]/o^C_8K?B]bjheF9:KFX8NoiEb=hG:
:[N>=:OFhfYVUjKWneDk73eC[F>^>:K@Q=b?5aL/WSo=@e:JH]loN_X[7eVLLAUF
8Oj3ZUNNV;1MC4g2QGYGSW1ENNj4]c6a;>3GQ^bMSXaUclW>Y_EgHb:3QgiATjfl
[T/jM<K?JR^IXWjMC[IcA7?ERGVO_gP3I`Q8@Q6Ddc_7N0aRlaGj^Q1ijfKU?3O/
8X0mfiS`A2ZdN]TZbY/mEHYl:a;0WVO]4j/n?35:[LmMoX7caiVU4nE0VO5VA:_I
84WhN3SYLSd6J<:3QZH]SVCZ_Uil6JaDg;083S:KY7oFGlDP5oaVRj^[IDoI?Ncl
fe92o??6:7K=_CTFk1SYD0<E@Kde`oBgMmUh688H3Kfn>b53KA/n3<U>gT>b=M4]
gR`<nJB6f58^YZnGDllh1]6Z^iU`ea1QcYk053aSECo?Vh71T><OH6=C9iBJIU1D
m2=:?PJ2cMCg4V8lY8bWK>YkL2cDJ5?`lg5hD958A7ASi2nNde/5C1`He9kVjB6g
OgjF;6ZX4?_U4Jm61]^4:WnTVe6hLWOD?TUlD0ECebPjF;^4_4ZS?>bU]giJ/DBQ
6Ro>M4Ujd?3jJ_=9FhTVTW5mQC^2nlONJaAA5ZB3mDG0Df`M:A4]KO:PnQG1RmB?
>[RAQ>YW`X5i3A=<XihH8KN3:TK=L=RU?Rmne:1EPE6hQNkmnQ0c3?ZX^gXb]fb5
VdU`>4iJm9iXVlag=NkTOSJUmgaeXXK@GHXmGn8^P9nF:_kSXE90:1GWa5W>D/`:
0HSH5gAUdB7A0RZP/nFCm:G4Tk<NH^mmO[^gcbco6GCOeIVHRIX5MB0Q?icinVCV
m14dN6ZDYl?T5gL?AYURo`6aGC<c9kJ@:nWjDAH1iJN99PZ=_3b]MZ=bEK]OIVkH
gb6hX9T5VMeZi_>c2JYIB0HRPfPlcDkfXK1jBlVGbY3?ngcnkceYNEYJcR>OWLRN
IenfZ=]IJCnT9Jfel55STl`;a?F9fP]`3c;3[:l8/2P5agAo`ai:iMgFee@BRj`f
Rk9EbOTL@M`THSOT5YLDZQnhABTW<GIFN8L4lkA5^ON]Mo]0L1]YMOMh/4bKmmU1
f:NOkISi;dTCB5Z?2chT@cMEY]MZ^FPb]fQ5XP?]Hhebe8N?lRL[A:@5?n/UJ6Dh
UVITZ@nlNJ;CG9[DQ^m_]Af>?lEEUaSG6<FgT]SDbEWW=_0^/=OSI[oK^=DmW<;b
PE2>1F8O?GS:nb`F=H>UCRdoc4K31>`/dC]1_0jVGkPSH=PL==0`GOhXA65j[J7m
jg@GHnnK_3Rf9XgChRGa?c?3aHg;LC5B]anC^1eb]8Vf1^`S<YZVbO`99i_H>GJD
>:`UeSmkcOdHnYQMJbXUkj_WEeG<OW9i<64@CWjo<^:IgWWChT9?LU7^gEK2;^W7
]61AOedFgKD5kZDWNOF][4AKcf7<blgW^EY1nQk9AYBDI1^hcV<DlBiT>P_=4ChG
NfLCk1B<Z=Q?]9/5DTWQ<??eJC1]a@O_R>2B6em]ZVQ2Y[`VJmnOZ=`l:^OnE[7m
;<6mC5o^Ec4KE^XcakdK35a7`=7=][95>U]=KPfQhS=LC?db1LG6YLb6a:K]bl;4
24hoeJVOKKUQ9YefbcbU>bLT2hcfN@HE^Y0UKnCU2f=Cd_jDgIoJK675TLbCh=MM
1^mA9ATW3@O6b3AE1Yf0FW?1ZXUfWN4KG[T9c7Nn/0Z@ce3cd0Cic16=Ll_dL0Gg
]LjVGRfmo=T1Vk`8H?9[mOdJE2^^;_;AOb:dboiUblkXX:b0lc:6/eROCiI?@i]0
7hL77>n5gU]A`CX:k>9UGh5f?F7BX/;2FoKO<dI^lR>ZJYVc^Ch@MIPkAK6A]EI[
TUZWmkMo7][@2Z/T_6BP9b3>IY;A;lkho73N=YkjiWV2?db4k/f>49>X?fDjDVJi
;M5XB]bS/[9^8bbAG3;adZHOl=]E?EcSO?0MI5=AXFFkf^Reo8`^j4JCW>baVcV5
3Lea3JSDD@2Z15;>T7kKc@7KKk6kmk?Vb@eCk6LUK8SKnnamMP8=TWSPDO_j:=`D
Y^dO@a;?0eEa6XSV@;/2Sj^T_gQGH2UbcN[9A6iTjZc^S`NA26R>7DP_bMCH]`ai
[C[KgjDH>>0k5@6F1^ajQ^W<hj3;@mcTEk7JXA[52][YoUmY<M>9G^hVkDMc`Q[K
93JZ/H:V5DBg>L]c:>MI9MA;j1f`@Y^=2o]cC;54ZYD2Pd0K8eehkaRP;d]0RMF@
^0Ci9BBFRB1:GW:LBYVoCWBV@Xo4j]_HDISJSE?IQ7]3=VU4KS971;OJgeVV8PNo
NOnXm<[4j=9K4L[AA/c`=nhdKVE:JAF^>D33_`AWCO5`m`hF[iSJUgLdMAnFR>IL
2JIQD55NRPnXH6ea:aH>]Cgf96PjZ1oX;Mho<O=7@;8N;`HR0/V<3R/[:jOQMcf@
6ioG[@NP4`^i;LDF8bcM78GTo5W5nMX=XU>IC3YdTB]kAeebU[86`nU4U@[]VdZN
oFlXlgKW2OYcUo33o4j/`/]H]EBdbHZWPQPBGS1g6TeQ?SlSXN>UJoNLUSJW>`BB
2=f><6ieda4m9I>nUf<i^UIV/V`VV@LAJjf?dcdN9BSF`F;O^3c0fMV8fREWRD7i
78Pc4BWQWP?Q1@=h7]F6TUHlBO^MY?47Kg@j5d>::CoM/Ge3j?>FRX/dE^_mPJdl
Cjio@DGQj0n36]YGaKgFXZZ:U>Jk_1G<0F>8Hln2Yd6o>0E=gE/H]m_N[V5n[R3L
VQ1`>6P@OWd:8=M]Lf[kDmILG=m:fZ/mML]Wd=9`bUaAW8efhClV_7biNnGhJ2KF
/heH^L8V?dmRFkUIYN868m7<TLj_S>J<E@=L6ZhZNVZ<c?N/dF@:KF<jO<NNaDAh
1<=bGF9H=8_FiI67GZF6Qch2PEOTT^Nk`W/cJl@g>UBCmkE]C^b92kneGbDD<6DJ
5mJeQM8nGloV<C>3n50al3PG_/]WW3LKbe2D_98j;K_LkGfZd[MdHP0m_S6D=8`C
iLEi^0G_L:LJm]`]LVe>XRTKF7d]f>Dam@jU3IXo_79o]]]T9oQR3F/RZm_EBMEl
<K?iC9ak_VC:[/H[L=Domi4omeHKM/4KZlWDRK`>THF@7iAjLZMDGeOVB90DXZo6
?gTR<JDC0dQN5N6fS]_WiU>aN/ni@N8Fbo1Lj:B/;noOhZkf3/@B[f_FD5b]D>YD
]Qg?ON_m32U?olZCh;=d:MFbd]Nhi3jfFBkE3OkA5cEZ`SWMbRP=Xm^5QS5N4B^Z
:Pfb5Z@Pia@>21DUb=BdhN:WY68^Z8/TKoV9P_QE^Z`YeI15CL5beRPGifTU`F2W
?g5okgRPGN?fnlJ>GgW2Y@8a]H2m3Z]ACGCoV74FScG_OoPAo@Lokol6o9W@oi0i
@>bQH2@:h@16fQ7m5k25^TX:IFiTLgAbIF5]2VE^I6mRJPXb=B0`86mRJPXf>C0g
2VE^I6mRJPXb=R0`86mRJPXa=30b2VE^I6mRJPXb=b0`86mRJPXe>C0d2VE^I6mR
JPXb>20`86mRJPXe=30:IFiTKf9Z2SLP<21_HVX:?3`P;eAiL6DP;dI_KW@P;e=e
HWAiL6DP;eAiL6Da82m2HG=UAVm^M20_BeY>FTi5:d==DS4`82m6KfidA6EcHg9Y
L7A_LR0b>B0`858:;dE^HfmTJFiW82m=HF=BKfeQKTE^HfmTJFiW82m6JG9cM4=X
HG8P<SDe82m<HG=d@fQQLR0b=CDP;eMYI7AXLb1K83D`<21M83hn2VE^I6mRJPXb
>B0`86mRJPXl?20_E7U`IB0_AVm^M4AULf=bJG1dKg8P;dI_KWA>HFeU82m;FTiJ
CTD[@deB<C0P;dI/HFMc83<b82m6Kfid@T9_N21K;CLa82db>34P<C0d<20g>35M
2Rm9M65/JF=1KVM/IB0`82m1Lf=UKW@P=cD`82m4IG=SIFid82db=C0P;d=QL4QU
JFMXM20f=SHP;e=dIFeF83Hi82mHB6EYIfQd2SD`<20_DgAUKDPP<c4P;deQN5MY
I7AX834a<C4P;dI_KWA6JFaU83<`830PDR0n?PYUKVA_HVX:<c0P<21_HVX:?3`P
;daUKVMdJ20c<B0`858P;daUKVMdJ34P<c8P<21B82m<IFiWM6Pb83<c830PDR0_
C6E^IgAX<b0c=20`858P;dIYK7AULPX_AVaQM6E4IF=_I6DP?Sh:LgAbIF5]2WP1
kGUW?9aMmjhB8R<RdD]`4cGJS1XU^]5kScXHC39V6:<CA7f821:9:5634HCX;GX;
@_@^^R24A8]b9^EmWoocWW?nig`n_c<OI^jme[F__MKJegEo6BifOB=1ADNd?Ab:
AV458D9PJD1Iaa021/1PDB4`F0C4aFF<`2;QOl8P;U<haP>1ATWo5h0b1Pk3hV<Z
<2`NYh=60IZNB00R2T0TY26BdV0`8086Bn6IOP7A66U01NJ5L0AdQ01==0[^0N9B
A[_iHQ3>;USl<Omj17PMn028U9BT`:o]P:8[78=`P:407ASF1Nj:?m41QPB<d0h8
>=Kg7aBl/RiH[9^d/;2g]kL@c=E328eaU^<C0;`AF1O04>h1agS17H6O3@>j<5Oh
khJ5@5b0/@_2hgOL2>f4mHIQh00nP4@h`54Nn1fN:4Lh1/0O3QQYJ0=jKW3DKk3f
Kh00l6Lf04@8lVnj?k]o4R5@_cK371c@[Vh`U2l2i@`h8I1`@0nZ;HCe`@X0<9CS
Cb0<jH76U`?cPR6@<7/lh5OU<02ZJ030l3?jdij70`KQQ_D@lT0POkHXo9<6?fEE
U:<bf]DES/9jP7hfZH;0`1f`J8b_l>nK_HM2Nj?lobbL42Q7YinCL?Ad4cI18M`m
hAXZ`6l8?PCj>nH<a`;RH31HDTXDP;/3L1l75n6Om<JnKW3PIa;b<hc_8=3O3Nd6
>>6KP0LRW>3h7i2o1l`;3V0aW_10oonJn>L:1840SPP7;60?MdJP@7nchl=`Ymm[
o>ES43j09AP_CPR0UbW`mi<eGXN>J1CBmfoh[o/E=U9BeE9Bi?oMo[nYU9C@?X2o
X1PH41@A1`<@_4H1BOa3h3mYm668?df2onKE@3VQ0JWOeN;7m:n:_GjK0n3mhahn
h9mL^VRlJ^40kmlR]`:;Pag`Gi3oJjT3?kOl[aCnTnGo9?;o;0SZRDCnVQ7_[n7l
CfVH:`;Yn`N05jdW5Vl07CCN1ZSoQ9[1OoXGh=F1>b8lGOlcZh65hHfPR7;6RoW?
614ND8@?g54OPGE`nJfFgn<enNTb9085edMk87jnEP11o=GlA`k_E8Mkn5N71ejB
_e9`_7?n>F]EU0?JlJO5A<@U01P60o<5hBlI_a87o25h;c[2OGj9610F@Z6aN5D0
n?H20BLd1_CcATG0P;0338<o7Ql6oFnXSK1h_L<`S_lnjjNh73`a6;ciORTIGmJo
e[nL3XOk`1e04j=X1iV`^fEQmHM_59Vm1IOkK`ma;I/mia?dWl0dN1iO^ORD[bCe
`AaVGo5YMl_EjDEEg^l:TfbWoQ/eiALSJa<=jWh4W=S66`h^eh761nPj?^A/:;i]
IkUdGM1HHBGPe3g0=>@NL@gQ>df^37O?FeOd/jP?_M_DO=jfhjIj8dJG3EI:9;C8
Cg0O1F==7UZ5i0ecIMZWSC1`T685FLQ^D^ghD0ioganRN_WQW4dcWQlD^1T[V^]o
IekTdM68gla[Ha6?9TI>aS/<;<COZGX7^OfEeY8djLOllg>W>lImJVAcfEiB23bK
5[`Z]2JBDX8`S45E]IIjmDhd@YHbWP9Q?<`Me4^9Y@EE=;HH3SgJTS[K66Y/ZNPm
><]JXi?BC?fnJK?CgFOG9jDn_Sd7QRT/G3J2Zi_mOiBkcgCgM0PNA3b[?Nb^jUU/
3SC;TfnG_nk/3KVYjV8I?CdUWL;bS0B7kB=Z<X=[d5`EV?AjN^^411H^jooPZm8a
4f@Q1`bnLh^TUK3gnQOaS82_S`:;:WId6nN7[hdQ_JV/@lm39GC?kMlmfmW9HG@A
EKE;SN3=C55]oR]c=Xk7@:H<GS4LRQ?NVBnR4e8Yl6GCCUP@7ooJbIT[YZ7F^SaF
g1e]mL3gkY5D]]0Gdb:C^/ORf@K/Bi/aPWe[5B5MBZ7QKE;kSV/;nhF5BSJdjfSC
XidRkbRUkTNOS2G3<_mZ=0anfNBQUjbV64?djV1aY?FBoHd]HbD_M]NZ>4Xchm_7
Rge=[djl1G0J:U`l^A<jkE[[/Y414mKS:[V]S6n25NSnnUhE;5;FX7O8Bg0imN[<
8jkDUBWR6kH=gEFVGlnHU9R=S0ncK_S=4kB>ONaKI7lo^<SYSbbbbQ=[Z`ITa1lV
4b?S^MW75X=Ok<gMiWdHONHDGCe[hZeH?WVm=6Fh0cjgfMEk@NW6a@IA<8eLojHj
T5?0TcZ[WL]?LcjJV7ig`Bm=hIP][_Yf/HMEfBc=MmW``]]FCAJ4W7<ZlU4VWbl=
[9a8?7gidDL]d`3EFLSl8YYa2E72=OXTWGe/4:@]@T1OJYWnh]ZgaM`P?_J7C^7V
3lPLeZk5T14/bXk`d7BEaBEm=JCF5eG=I0lCU2jmaW=]oVa0lHXVIHT@bDAKVK9V
?h4V5TO0gNX_BOYHXQAd8lAdX7FPJF=TE7f4>G4_A[RPi`Ydc=VK0b[n9<kkZe4D
Id39N@SJ@;Io]OlI>OVPgOe:fCAF2;PPP2ciG;I^gGFk_>YX?7FfffEW=R=/[VPm
V:bRh/fK5?U^AS_i?LVT3CYbfmh<4/^WSG^gO?AUaB0S;7^g/Al>e@TV:BUT999[
ZP<aFYj@MM4O;dbD2DP@;nS:eK55IH=3PO^n3:bSIoLMF;V/i]bgPjeZJeO4m<Bl
f2eCK0ldJ[?NK;l]>J7]F768H@;?/AC^jVPNjKbd0;o^SO?bUiQSN39ZMMP:465N
^WNoh11U_7e0o2C=n:>5U]2d5/?WK[iV0GZe7ReoF9Cb7BFem0H@:h__5>nEJ2fN
R5HA?O2@jK=R2@emCTkTSoGSemF2ROCcUTd<6l?`_^jH`dhV<TJ]gS5^4BkW9oHU
OY47V[f<b@:Nj?/j[dGJ6?aV?A>B<b:79FjnZ;_iRZ:mQJ9`l5cZGGonW7aK]]HC
>PLnQ_LO3SiIkCRoa1IabaL/?_[@m^d7R]Ah`k/QLJFN<l=AedZi>RFWOe9_OoB3
@ZjIR0oKfRegMVg7SlF;c>R=nd/@Dn67GDZg5DZo7FnaPa>J;C;AOTNLFdL31ig1
G6e5k`JkJKdocGhB/DKSF^N0H]]CN@fGmiBNJiU:[UnPY?CB5I0[I>=9SV@5GKhB
1`nJ9VL15RQ5OQR3=T[LJ=NK^d1`HnQ=BKZJgf6ne6N6fedl2D^l_JOe6RL^^/OU
Xoi;NUC0UNL@HVd_Qa5GFQ94aJ/VkRh>WLg?[Vd:EFHS4DD<>DF^doILh8WW93N?
kEi/G6c;C9a;57KjgYZ6K>3BEaG9U6HeEN@cD]8FGY75dGdAYlHYYb]VcafT8FF:
oMlgTO?NZ1dg9d51BA<hb688WQ>4gO8g74LWG6]^<jKWGK8efb6bEc`;dPY0ji3K
DXl>?C>k=WMf?Kj1`WM9IneL8[P`XmBVh@26CFLSDm23K6@:Ya50_k8mZACeIKfA
_>Q0ZJ<c=Z3FO^MdaY;HmOEi[Mn7Qm0PdT]DB=aA8DN;YU`ao<:hZE:LVM;e`5EC
_/LGYXfjYQ2<0YWK8K=ifhIDM=Ed^@eed=Q>HUb3OY[@FX?fQL5PWl<;[aQ/;O_=
CJ>^dGO^OC?8::4`eSookQFJL@B2m`PT^9e=<XERPU`BSj/C?NVn?PikJ<N?m6LR
>h0K78`n]UE`XYL@IE:OdhMi3OXaV_CAf[iifDOCLJL@`WXC]m@IBeDBYl?OJNlF
727S?h?[_AABI21:]fIZ:S>NFMlG=GB5PZYHCdP_OAhQD7o[E^4XJnQVJdBhll_K
E[OW5CRPllMJd4?SC?/Ocn<KCD<N8GVAc/G=JI?f7h]RImR[eg0SBB?_[CjM7/74
323dKg[_0hEB2njV^MEi_KU0PXO=_Jd/3lM7:JP[O_7=I1N;/UMcY4N_JjOk<EXo
^[J3`i17ifKQ@[edEAYSM=@TYCPe]15Wg8V:hlk<We182Eo2B<e;LE2mRUeI[D_;
6oYm>GZ?51DIN[`R4X=V?b:c^5L[3RfFalYi9_X9c2H7UT>iVk;08E[06B?]2f74
9LC4Alm;m^U<;LZPFie]OX[Z^B<_A@U1_T:kUQTn=@/cF8RRIa4^kK:KhPLQBk5/
Xg4ANnlWo0h0]R3WRbjLRL7U^TY_f@ai>dLb>n_mYD8IOTTgZaa_7dHZR`DeT<f<
^6YagoAJ8RgEmINfdcE9JQD7WgKFPgUI5BlSZjP7_d3/YVmi2^eilWmIW>0hgY>C
fA48l^/^7n@2XN]:iS9lR;_0ccdNG1_]HZ@bPd1m?W`IGW/f1cRO^LK7E_RHnWj_
V;`fV<IQOL?_?/>c?3N_gFJ:=9J8n>CmlOIl8HbBe5nL]:QZ2nDRILQa6aKWZ73S
8?lF`L0mgLSQ6:dgQ1U3<]U=WhLCTB7@HeiBl_67^W_A[`QUiSoU>YjmK_VaAIQ@
M?ETkVIm]6c7ZlbWRngDHM@hHXnVEe:b5FYa5<ZZM^6VjeT^l`gMKEbd1XWmd5bd
OT?K`^2ed21>g><6ST5AdOX3OJTaZLdk/AiBTH@lMX]5[1BKV4Vc8fWM9kVKGAi3
gc^OE;4YT3Z5GTjeHC6K2NLF4O>V:T3jTJm`3X^HKE>GNLn4MfcZBMVOIbmcj;ej
BMgCImIj4dYU?B?lb/hGmm2Pm59Dma<[PjL]c=2K^6V4<MgGf3DKGF3OdCIKabhd
9l:8boR]KZfFI5`96KmQl^RV9BHgiJC;hW/kmIJ5>cb`_WCln^GLV8=aRdSmhfnP
ORRQRF[Fi]kI`idQ[M2V4D[eQcaU5G:4M``DnRTe9^JaG=U;idVYCIKiO99]g8dW
6BkmZ;C;YHc[5Sc3Dk2FB^?F[ccVV:3Q^FAQU2gZ:K6VMRHM>AU_TP:XK3GSoL0;
D565;X^o5[ARKV[7iUj:oF`;j_=m^RdkkI9/Jk8YF8i99V5=^om959GG`[Kfg7C]
BYIHhSO8LlhPJXb[h_TGSjLd;Aek^jPkLl@gTn]^5acdN7cO@JO@f2_hao^>TY>a
:b^caOSC>i09V@GMZMcLIUd1dj?8ingM`Ydmm9lkLPX>F^fGm0nWL6_;^[fk@5E=
RJBn751c?jGle]ZaD7MKDRFoDgnWWfnnEbSK9m/b9KoRW/RG4Mm4i;f6jlU8RCk_
eGlORf`e9hAU/mmR7<Ua1BE=AC8hNdn`G`BA7DX^@bmI:?PJFMoo6_jB:;WX28UF
6UeoWGR9;BW=Rael]5HE3Ggbh?;<g?6G0]DiV6GD0jM3OAnaH?G`3=Z0caO=C/YU
Y]AHAfV^FU1cR2Ym4ioH>eTio:A^aC5DJ4Uj24WZCmib4=LmU<:ibHU8J]HYWNiE
N0PCOhV^M>KmE^13Jb1`1B]WFKa`ZbmAcJ>m>TBJcI1CbUZ2QS_Zf=FgV0mA`AS]
eKen]fGO;3m6^le@bHK5D0V6O;OQlmHfHl`RCKY<G2N_i<;LbYLYV^gXRmB?jXXX
:iR3lWl8gld9WfnOb6@?W;EklVE3QM_/NW0GKVWD`;b6TeAm;VnE/QN[TE=DObVX
JdAX`^;jEhEa56dQ9^VZkKM=e7A82aU5Xmk98UIAUdA@V`:E5?=<W/AfU/k6=Wc:
VBJQhWhjGDNLC:`Mji^1[G`]YLSI7@UhFfGc=5]9O3E8k/TJlYf1Fg`4Df5Fd11O
DdAUfU55kZi`[<a58dJNbcHegjFG/1LdBnlZO:Ka:G`KZ/X;E^^AjJnUWC9`9gYD
d?WTWS5?cDkjEIUdfLO^c:Sa9Ll@;59K6I9XgPJ8mc4m0kW7SkFiOl`=TEn:6O23
:1_a=eg?eXNdgVN5Ma<IROBARaIZ9^U<mX@mAO9n7J[P96>]QGLK;0^k^^V:JdTB
VYg2X`?hFZO6If7AjTU5lgMZQT[4?6==0]ne]jffO//WYC411]WO9eTlgOa<L<@n
C:Q1=VbaW3odTU6;JldQEkFTNY?eAlY]YHUN3F_VH2=Bb05`HfnXmY[;UEi;P`Q]
5ib5h?:3ndJH<enH>:2SKj5F<38P`bYe8OJjmHF2@GX;0[ZHL0Gah8BI^D5N9]1Q
J[`LNEY[J5FgR_[Mb:b[Rajd6=X7?]=9X1FQ5[W9PM6BT/`?mihECb;KI;RCBVk8
[TjnN;<;OlcW=;P4mD^aZnZ/T/mJe70PD31BidjB?BNYCoQb0Nj58[Q57I86OG3M
J]6d52OJ_PL[DVCgmJeOU?hja4nCk/2NkK=3T_C0oX?>fNQOWhBM0TGWTU8fg[oZ
G>A@:dRjE[C:hjCS<GQaV<gLc>@dl6BoXZ[JXZdReXHlN7R<jfiO9k]jhgJ<W_Xi
FGOO8cKKXlXHVKG8/_kMX?P5cFZ_c2]U8MKC=d2L4aMaU5<lbRkb8N;9/V563:L/
ME__gcAoEDP/HTRkm0;f^SaHT2II<LPQ>V8MRCHS;=OQgHdSaA1DiMfH/Q/K@5Wh
gifb4`e04WVa5=_ElVPP<dj3iT_IUl]?<[l?jKOdK?XobB9E;GVnOK_O3KIV@ahb
k[:QMhoH;ZgZBlZRfn7aiJ9KW[kCW9SMY9VmYihPYd07meInlFKOnnbW<mHSJLO<
QdfKEd`4RPPK/AUl:`QYmMf<A[g`]RWNHU^hG/Pj2mBdlLamP9A>k[GWfWbKX9Yd
e:N_KGjQjN4YjWN/^>9<][c6V`QH:@Kl5VdHi]l[aOYb1N/J;eAGR]iV:3KOV9N_
MjGAC3RT4a`B3C]P@Bb>ZB]<?`ianQ1jNZoJD6PSiO^Y5dm`Yj/@5DnOdF:;BUg_
1=;gQ8e1<Y4^jk;5me7U]dG][^/E=YDUJYkR]VXY5`l[9R2_OU1RQAl>Tio=aoH^
k83VaOhZQABQXVaoZ<P5^Y7b[cSQW:EL>5V>lm/9[AFfMHk/aVdneZQYkL^85i;V
N7M^e5eHd/2hKb_VRcXY?YRc^8K`O1gL<[?D^]/`^;giTLX2LgFMANGk_WALk:@S
jdG3G>8I854ANngbQR3^/@0=gd8]39OCGN^bl47:LSS?lic<J9E1BR^1<NaJVk5F
0LbLLlWK^C^aDRoDLX789hKI_C<dfoN21VoBNOgMZn;JNCR=9XN:`00GeRK>N3nE
1FZC3bf?_N//H_TKCUoOTNkOGVgkT=>N2WVgFh4<VX0g<GLBfWTN:Q0a1Eah_LU6
>cXM]EKnX/=VDX;iRg2jkn0?>mQ>9]F[;XYXbi;nj:]f7a]kEM>cFkbIVTTfHJc<
Uc?mEQ2kf[0`NZ[0^ce_E[/EOVA7;`Nf1oU@[VbKEI9LC5i6AGXlNPi6gKcROjD4
:GnW`6l_iVT?EHaLmNZ];CHg@Ne1kZk/7lCKFWIbP5ei?UN;GE;FUiUggAhhnEZ_
mgDM=UHWOme<X1dm=NSiU:m[kaC>?eGO>1^FS^Jh53^AIg:YgVm`coVcLam/jM5S
cg9XaV2bK2^enK7_C3G^m@3AlLejXRkWoG<aNG<AjiK7H_WZ;oZbD/IfGmPd3kQ[
`m5UZLm=]_K^Gck8CDPHT9CKi>_8fD]FAce>9j[=;e:Di5SgEhT`U1DF`IkZ]7Mn
>o9HOQGlhijDQ_Vg1:O/P]A1hXGc3jLon:TWGYV[K^HUGNdBn_b9_FVPUN>ViYBA
i9FVB@_F4[;[JbCKMjLXF;PoCRR^JEkV;eb9NUMCAdHeBGGkNi9^iS:WQ5NI4I>a
aKFoKT`a56/o>aO[co^b:Ym2l85WOo>PmBP8B^mXZZHm:/2oB^M1ne[];6ONA[Rj
`;flmD;g?Z7;`gK:edM7MeQOnhFY560E;X/N`:UNY;aLdaUGT;_;9f_VH[NTDalU
McjFeGenoa=lO/]DAG<Th5U][CUUh62N<RJjRkk3^4^aJhgLRN6Dj7Uf`Q?m@1VB
J8jQNZgmXA_mlLHIEENP1lMFZdbW1cK3RL@/C<CT</VGVP8n6`8ZEVd?:=@mQbG>
3MY?1ikcY1V8M]W;n=bXO/@V^/MVe2^=^f]oKF^:ZaZ[6GmAF:hWDnolBbX;aW@f
Y8GAaoY=3FVm7=o2m/_V2^]PI=XA/CRjlJ[UJ^H0E>JZP2ig?PleXR3JZUCGX5US
Egfhkm/0Fi>l/OBF`SQdVgiEmiclXY5il`bhE?HeGig;_=TXJDR3V5<=E:G:9Fi:
J?b]<A6OSA79X21[><Xkl5B0?>Z>K[DZkH0bhKNB0g8;lUQ34WR5Gl_`oXiXoDL[
D>DhM^_/c>:C^5dL?OBnKHY?Lf`X/DUj@0b?ND95IfBHVP:UbNQE2@eb:kKT/=GY
OKTCjFiCfam4gG8S[jA^JX03jHHZ[3SlafW9]TE=9_dj_WIk;T5CWHQk9g;2_n_?
iOO`ZCj>^TGih<@T=oGHVjmhaiTjnSf]nk3d_>?M6kTe9M>dDBhGgC_9Le?[?M0D
PSD:2B0]HSG9^4F>XP23PDRR5Mca<W1WellS8?a1H7JKmTRi4GEd[WB`4fk4]Cj_
AE5d>fidahQLY>dfHobXiE_7Z_744leDZnVgM:a5egOY73HW6H9?SRP3B=mS6nm2
1S]B55LaIm6daDf3aFN<_IYN;@9JK064UgK;`cll=Iemo3PEm?`TaB2/g79jE]JT
fEcjnXD7Te?b3_ckG?>UUkIdjjJES<BU8Pi3VmlBa^;B>EY7fe;O>ZlI[mO?;=WH
5iReTi5>lIKMi0@NNY>n?UcSXhenV;PHKT>SbhhYJ[G`biG=SN2VacbCDGCDD6Jf
4hh:2@@9gPD89Ob/gR=g:G]?Xe>ea9Q^mXEX2C:>cISU6Rg[ao@E:n;DN4;Kj=ZV
SnWO3Wc/EMdF6Am@eiM/YRmQgK9H<^/F;8?f5]WDAB[EBgS?^kIW7E1VZ_8edQf]
OUDC3j]M8jDXo_Q`eY59h9RlmnWRFKkjKVf@hh]3_ecCSe]QBaPIVL8X[DYB2H6@
Qi7QFm0b`3Y5Tdm4cCWmP^=1VX6iR]NYHHa`ZfH=CH];EjB^f0kh9;3;9Ej0COol
/HlKjWj/5@i[W]RBo88F=U`T=OA@hThMkFc?`D1OOiFIFM=dRPJQ?RR[o4ZD>2Hg
ab61H?6cG1iFS9Q0lKAT/6n@^K;SVkOWni7dHkgI_8X0FBJJYO0M:g/m24<VWIHe
TAW6/<Ja[7:[Ca@AJgmfTeNjHN`15MV=mL12kKO/_Sgek5HRFNV:e5gb;:GFZJU]
7B?[Vj@YIY;[d`CDQk6BSZEdFlaGch8NU[nY[;mZ>7FnNWE5?noKI>imROVBYglM
kW0acclA_f1CDAVA;aUAno`:BB?nKj?omP?jKk?hi?l7o9k@ob=cL432HAP/fQF6
^@Oj7ghJ[GD:IFiTLgAbIF5]2VE^I6mRJPXc<B0`86mRJPXf>3Ld2VE^I6mRJPXc
<R0`86mRJPXa<cTh2VE^I6mRJPXc<b0`86mRJPXe>3Lc2VE^I6mRJPXc=20`86mR
JPXe=30:IFiTKf9Z2SPP<21_HVX:?3`P;eAiL6DP;dI_KW@P;e=eHWAiL6DP;eAi
L6Da82m2HG=UAVm^M20_@UA;Ce1;:d==CDTa<20_AVm^M4AULf=bJG1dKg8P<cDP
<21B2Rm5KV=_I6U^Ib0_CF5SDVm]HFi5KV=_I6U^Ib0_AVUbLgA3J65b83L`82m<
HG=d@fQQLR0g<20_EfUTM6Qc85/P=S@c85dP?Sh:IFiTKf9Z2S<e830PKf9Z2S`l
82mDNG1U82m6KfidA6EcHg9YL7A_LR0_AVm^M4iQKFDP;d9DBdm@Bb]3CDe9<C0P
;dI/HFMc83<b82m6Kfid@T9_N21K;CHc82db>34P<C0g>B0g>35M2Rm9M65/JF=1
KVM/IB0]<C@P;d5cHfE^M20g=C0P;dAULf=UKW@P;C8e<20_@f5`B6EYIfQd83Hf
=R0_DgAUKEHP=c8P;eQ8IFUWJ7@:=C0`82mCM6E]B20c<B0_CF5hEfUTM6PP<C4d
<R0_AVm^M4IYK6DP<cHP<21B83hn2VE^I6mRJPXc=R0`86mRJPXl?20_C6E^IgAX
83<g830PDR0_C6E^IgAX<B0c>20`858P;daUKVMdJ38P<cTP<21B82m<IFiWM6Pc
83@`830PDR0_AVU/M6Eb2Rm6K65dIDAUHfmTIB0n?PYcM79UHFd:N07]MfMDTefg
;M:4X595>U41jBAdjKdGjB0PQ10P49:@A3Y8kbRm=jF:B>lRX5@1DHXXB9DRAD7Y
WA?Dmg_?nmekagMoWg7b8gWfFW>__LZLNccQ_7k7B43A7VD7Dd<QL@9P@I0DD5UG
Ea<<0X908X8PT320Tm<HST?0o[83>4eQ62`LQICjK`QU30b2`m]D83PlD1N516[M
A`318T2`^1AH@PX40PZ3@;OaXGh1DAPYX0[47Fh?e1D4JZ6@<2b0DaV5m/;07Ie`
n7?nNPAb@gV0h=^g9OQoK@LZ^/8`L2P42MB5h9aP[_PCXA04d0P5QL=`G_l8`BgS
Q<>QYHB4?3`l126^F44DaU6>QaoX0LLi0@eQF1S67FH??2lIZ0MaQOdYFA302CAf
PV=o>ha@3SP?20H6a1/@L2P<RLE_^HndQf60n=>1AYXj@7dd3?TK[?<K`0olda`P
F13l[g1oMYl7PR=oKHI0XBQG=0CY1DLj0QgP21Q@Gde74>N9h`M2T?KW@0P2Rl:W
0g67`14@>ccPEnX@X9ZR0A22Km:On[1@31b=``YRhHSc6XG>`n3K[8ZdEdJi^/:@
>2cP_4XE>0H6aJ4`GT9oQ^^2A7TPOOiJ>L2AmPkWcK2oSaHb@L;Mk/<dEH2o<GPC
h6nK8``750=9BXQ8RP5QKT2H9mA9j?`0Hbld37S^19nKlCGhnJ1AJ:03_PbH7m`1
Q_l1n60QkS0P3W<Oi^OcgagoG070H:0m78X3f/4LhDS0gm7aIYS3kcEnoQRh9m0B
Q2LX68RW:_3_9f/l5NeAB8CGgo1O8aKB<ENoZjC?mjL1ohZUY8Cb1?X8R0P31HC5
@40`B5@B:85ol?]WW3/@n9lZ@Gl7eT@jX?0kO^N;KmAO>K_oEPR@nhn6N83o3:J7
`U<G1^CnVnUF834@5?l5o_oV>o1lbon=i^MAoR?CocdS]O/8a:lfLOo^cooQQkS2
4Eio47SZg/OQIJ2;`X/1nNm@<mRiS87L^S1kn7gGOoMZhR1h>BPR7O6D5P2;2X94
OkLCSUF3Nl;/kl1aD:OO]?U]=cTG70:>Q=e1HN7WE`an5ohjnCFnOoW`XXFjh:lA
;9jK_ed@;5j`^5n3?8O2l:;ji`QDTE2DoKWjQ<G4PA0<1^85`0lO_a83nX3a<[F7
NOiR=e1848W2hF<0lCGk0Ae@6<3iX2E0@26eLa?Poa7F28LG0@ASojmcc]>0g/MP
l6WmXSLnYKoF_bh06<`C1PF<Sj6PdR7>eB4]niF:c1h2Rh<b91]YnnK20X<5mlQ`
GJ[3=W<9A]UI4mZUJ^>MH;EkcVejBVkk>M<O]g`FJ]Q[_DAg1MSEUQgIkN;6cWH_
S2Kjk;7L6:=/97Q/UZ;49UF<jB:h`aY=eDh^KnoHILA9jG^[^^=CXPLGGHVJQ5IX
Rei[NfE9UPhmbfgCKel<LDef_LJ;H]/<]g:o^3h:WXnaRTcEbkRQ;M=j04S`Z:2J
kNW[WJC^I7dE7JSU7[ChPb<<AjdZgL^R8WZa`WCbbIGSg6;g]@`J7c]eFXDenjiW
<c`YnmEjVdh;Vf_FekVCfRFLK9<LH/3O_0mHZM6CM4YYV;clYBSkccWQk4@=?G:9
NeSCSWBha^_YiemHGKC2@kFm9THkQVJ?kf^WJUZnj`kQi]M=T3d]FoSVElOi<]KM
8Hb`nEIU2_F2:Qmm5/nZWd?`Tfh>A?KT;WOXZ9V`YFBJDh^aG=7TkI3V07=Z4I7;
k_2dLY<[@WEONbhFF^cjN8^N?]UZKEGRVW2[R4K6d/AhcmI<nVHD?3kL00^mZHFV
ElDXNg^hc^gjEWS>FN_d^:8:oIik]kR:OIomB?d`1RD5I<mi^]XF5A;;8=PLNN?i
ioW>R1ff</8hNh8B_KaWQm^1m6nkDBd48P3gT/2H`cG_TcG23:0N05g[CE9jijZd
jG2KXgS?Tbh:@[Uao[>OL/fYnP5JXZj:X84C@i7j/BIN^UjOE[hWm<d;=;NYid;Q
maOOjBH]j2]@>_T9d7kVOWPiR<jP=gPUhE5<Rn;/MU=^=<m85O?Xmd/]9K:1I8:g
Wgk=F]/FLFAVf/ZB_L9^fF[3OVIgQ[:inT>9aKAPi[0kZ?mRoJKI3OK_S8@;mMVI
[fLQVb^X^fYHoGRNT:@2cPekhLdVSaRm5lm7=>AfE?afOY1mcXk_/TRnd_:m]P[/
O;Llf;7T2VTKf:je:D^[5>9[fnXDFfcgP>NEQdG`1]BB2nBLm:?JW432JmlA@9_V
a6SD4?Z4RnB17`gjE61heF7/7Q1b=6H3j696R7ZK[V`]8`fgI]]HKF9Q2QDe_8CN
_RWabFI``HKK0c`?Nm8cUL:<7/iPAMhmN^BBagl_aRhQhhMgOa<IQ:8oE=A6RGAn
UIJ4I_:XNo0@_<4g=44mLX7bVeUM]G0O6YFULYCe;9:XeE>^cn6SA/fQ9K^e/N[^
:nL<`mhXOb6n8hZ51OYEH4HJeAA2L/7KO381GKfMViV]LMedKc;@__ijOH2d_NRC
O>=2bW4a:Oki@gNjVe3]AkbCHm9lg^n^GSB?ZJ3a_^`2_5IP<3;SdBD7LN^f4el4
afXN=PeZDg65b/?NOmR;UheHMFRZUoWQ[7glL8C3YA6a>leY/ng:HDfEOW]NX3<h
Ko6J2dBWo`7Ci46JlK/kH9ogPKA<M<Rlb8LOL]@VO>b<G`jd>926OOVNmm`WDVMh
SB^R_Ag@IiimNkj_J?I`Kke^AThnT7IRXMHhke<_J]g@8f=TCPX@cYH9JmX026fB
AcH_/k:lHZ3g>_[NN<D_92lL]cAQoRBhnHI4`:HK;VCFhM2_WFIY:8VW<TbBf<Q`
a3cIjaZ=C1JfE]PiFOmNbea`<aEWnjE79]W=XK<nLZ>a@WUU5DnEGE4cRj11cS:o
anS?enbonSSARlY5dDAM_>NQD_A30FJ`KGnUTfPE0[Ng6;XgZm1F9dn6_P@GTFJY
3UCZJU9TQAdM/OE/ke`R6[[aG1^j/V@306c;7Kli=TH=bAK`/]0f_^Tom2X86;n9
YRGUB3LII84D1E@7I8/I2=lETF;8KV3^UK5@7o81kim1CCDI:hW4^Fd`^SOf8g6Q
mP41`E>UNV]Q`]I@>6A^EgC[C7J3mBdVoHFkenL:Yg^l[cBdaj]l[KHoFDAjd=Ha
jJkURo3ceWE6^H_i2IHFgRjjEYUk@acBDT]m1FJaT^4GAbCnE=Q?>aRdKV=JBCoh
8^KRi`6QH_5fooi8d:J;DT94mbURGLhSHMYlENJ;QTE/ICNaYc_=BeZoP0De0Hk<
6iUfM=NijkaME0`<kG3B=CeGEY`;6S^cGBPFm1QgAIn?T8XNY6o?e4bN>B_bI]Xj
3XLKU5IETg<GOIG^3j`d^6c27Z:<]U]nZb2mgj5<L1^f`ZEVbAd=N78LNQ1gD2@o
b12;8HSjW]KBK;=M7WZAN]Q1Wla/nSgQO4U^bOd3d=ANO:b;D48iEhGHcZDg`bD7
MAlnT@MF2LcXF9SN;KGk9VZNHcT0^SoPC2nW>^YB7E1mgKb[GBN^]GkoLDnlBF[U
K^HlD3LLLFR/`M:;73keb^b4VGAgWaeS@aF99k>RD:4Rk8>ne^c02^_dQBEVkjK0
:Keb[VBV9?D?9V25^S11XM^4dSe3VQMFgjUi9g4D]@JHO1;B9RA2O7@@mgBKcF<U
m`9DNoQE1FUX2=G`LQin]T]fBJ`h]ZSb@WVn[gL^Gdoec:lfNYU6I>EEah>l9]nL
HkXLY5G?b7I0b/ONbn`22LfcY?NN7718Z`ZPBOgXX<TkINW0:4^XBd<_</;3fO;c
JCUEXU]YNKdn=dVKUL3Mjc6<K3U[FQd03AhFS<5^G1f[PMQ^oP=S1S/M?b6i@C4G
VVl<Nk867TodCbGXaHhSKS9;9GoTOf9R@jmcAcjn[ZO_VYibnI:Ak^h7n<J7ba=b
bENX^mo]ABaNF_`Y`__AnJIIAkK:Z^Ab=<OVR>mVc_D6]JRI_X6XaU>VU@VMA6VK
1`1kPa@]CHkjiY@>Rek^C`cd[XI^bkAknEZF30Wn3V=DA;OiDij9egbiIP<nc1oa
m`1B_5QkbV;4Cb8?OR@OC4Ja=JHhfSGSQN0>V]Nid?@>mb:?WFS398iVoM/bNC_S
<eN5HEkjXcQS^]]aWeFK20_=m1d59U;6G/E@EVZ/X9LH[T0dB=U^T5Ui5iblYQ8J
7V4;DGDf9O791TM^P@N2SJ^BCGE>Q/Flc;Am_@>6]nICOoQ>e><^5SP[fJn4V/ZF
Nhn;C;@KSfWi]baIE[OFWGh@/Ceacc]58c719YMdCLe:<gL5_m9J2>2Fdm=F:YmG
2g]WOoPI7e9840j@<A;7PN/@WE>f;n`bUZ88LY/9==OXQeQ]N;;_YVn=f/2XE:lH
hBhGVT35_[eEWU>83T9eRE7eN>ZX_6eCC8^ZOg3BYEO4n]j@3:PCoCg;XM]cBER5
>bEX09UG?C6FmATn6E_jK^QY3?IbagQ;K?2G@d7<=5TU4M^FZ^EC0J:bThI_>eNF
Pd/2_EnV;3k2U9=@[/h>La@ZUE;X40Y5aGfEJUBRg`6>CGoT2U1WcQTN1=lG1eUS
K@<12M_9_QW=RMaEm::i<lGL:cnDZTl4Z5eJGSCUM:Nh5<i]7kg@IR]gSIiBV;HY
D;bem;7mK_=8>`dI?hLQS=aeE<FBj7U/NbcJ_om7nHm82U;cbDC54dUGANoaWJmI
a?J]N]8g5];m6DR74TYJdC<]^jUG6aVEeH^^12CZ_Ln]O=Pihb/=e;jh;TkE[SRc
=mYSJk_@jR`UA45hSN1^cJ>0/e>C8TkN@g5VZdmKmDY;LhTClC9mZh]gHSS@A<k?
0mZkEc`jL:5ll99YN7V1E^UXC/?a:?2UBF5Go`o//TEc]W>Xga>0eF^LQ_;ZaHfn
0kId8H3:g2;`AAni3acF>GlYWJQ<iW45Ln_Z^a?Oeh8nZM3:L<@nj65n17LaoL@3
IK8d__Fg;8d/hgLKCm4L@:jOE91RbUX>eM84=HeHE`:NVF_C1B8TIKPI`dEh9X83
a>WYL_e4>EdZh?K:Ei]1PAMn;_hj@`YO_iNm_]b_;]]ikiWCYeDNUh[<9SRiY=e8
o;h2m]jeODoe<l7h<3;:=@Km_K2<^m7[cQGcJWC6Tbg_;o=c@3J2V@`oEaiR7I9Z
l`/nFKT6@5g0Z2ZnY@MTh@=;<l@1[eAG`ndfX_VEbmff>[S2C/aYecCc<k]7dhPa
;jdnekl>NW?fiLP@Q[9eCiQ[a]QO@l]oNcMJGY7Ul45il2YYeM>a9S>BGGCHj9H;
jI?P`Ek5?7HZkW5[g@G6SmBDi5Ad^i=am`:O3gg@Cji2C;ekkbG;/Uebce]<=BJ@
dI_S=:POnWdJe>mR58Enm5;a1j5C<@I;4OXb`YI4jfgRZD]dBm>0^Z[C:=Nbo=GP
D60nkF`i/febm[c2kNS[JBP[1Ie4R76Z]B6>hQ^UMe_5;BKNEg/VdV42ZT=<Rj69
Z1O6MUnVf/@F:Q[JSUl:9kG:?O^VkNTVdU4hnlH6Elcj?7<Uk[g_T=U7cPQ@oX3/
TVZl@TEcT^26l;eIC4fQE2hgZhIL6Faih/k0E<fXM<GNYij?Sd?lG<fbEPAne^W>
:@ijHffaMWia>C7S9agHAPDjVdA/Ra1QJ/jlFTAK2:EnP^[[IjV8mNQY9b]eFk/;
^a0fbH:<1Pk^jLgNNbHR]1E^6KFS>a_cFlXT=ijM^KM5=nhhWe8Ca<ZWiAi>mR^b
SS@/R@VFH:EJ[G^HYCF4bd=OE//SfVZ[XG@d2jL4M`[g]Zo3b?8o[`[P`0lo2C49
mLCKbH@U9djN^1`9;O[<T:h<9J4b1o=X@ajmkBJJoeHXZLi97HTNK7Vce]fPne=Z
9?T@NO:J0fXD/<H/M[dd8JLIU1ceID8Qm7Y:_On22_W8CDWYB`lNKmJNKF69FG?_
[EK:>R[oN19O6cPUOk2lm]7kXWB/SGER2lHOodm@8k4RDPQgC=6a]Bb^o5A2gO5Q
Dm[16fHYbP<UfM/L>aMomZ`aL6Cb=XS7kacf>V4XMjh7Tk?3bZBGnjl439]e2IKH
nnnYWh9DdnH6b@T:YQG02oF5/Ik`bRSCD[M;l@>=5LnBWU>=XKlj5^QMl?2bWQVc
bY[42[^i[Yo:i`Qn:]B^?mbEm]WI<FhB3J8:JlmmoJQHklW6:=D/JJ_;fVbWoJcW
:ddWEMVNh>:8@^/4J`c@>:7Mkg;c^VK@dOM<hBW6lY^G2l>9ddmG^bc9:e<17a:P
mdnlVT`<0eeVRN;`KbAeOI7<cmh6]XF5n;JHgaW=<ggIaKgR?Cfdj^[So_9QQaj>
=gOPI`JDRT0U_FZ0:H72AQ[W<SX]T9Vm:/[:FEaLCj9FL[2AcWQYOnYk=M<58TGm
G>kb<>`KQbY>k/TSm:3:IhdK`U`TJ@;X:0[]3Oo:B;_iKI7[/_ME]`aFTU;9^=MD
I:A[W2/knaX>IlHe5`n4/GB/CnYWSQA[7L?D4moZ6OE4@K^5AhnK?f9X1<>ViRDn
:3nlYjbD=aNmG4TW>hF96k9=fJC;@[PmiaJfWVY;eh<aIf/_9h5ZF;o95`nS`BUk
?bW^aJI]GZ6kBVekamoXS5eFNnY<G_EPBI/i<i>[QVl[<QmSaB5<cV7i<DK8L``]
dTZ`m/G2i76IFc197BnQKAh6n7A?TN9iXXUTMdlG:XhGSKg4LW1I]G0GhE9/Yh0d
h=/JT3J<Sd7V94@:Nkd;Zj0?6JogHg^a[;gbBM_D>?SV<dVV^IRLI;BZE:]7GgK>
4;dZU8HR<KNS[4=FLfLU/UR[aoK7VbAc7T??SNV4UCRRCTmb/B712JNBVfC=:QZ<
ZkWSX5i2J9goZbIj[L9;lf6=6h65DVk4m=fmCUkJDkFWJ]8b5VNikd>?oC]l=ile
c92?D]=^6`]QfTj:f2/f53_]EU]jlV^?5Q1UW0S_KE06a1ok=E7US[:NZ;IEoMCV
T[cZcIn6b>6mi1^[LbhgYg:g4aB<lPim]BQhc[He[8RIBNWln9>6gDgTEFAh0_YC
=Z`;<Tl:eY=Oo4PXnc:mX_jnQoYE8PU1@hHaak:Vk^jLEcA1QRBmZ90^ZfmU@m_=
G5UKLJI^4T:BN=aUfT59Uchfn9=UDQVkPnB/g:H;P?ULQPPn=VWIbiW4jYlO??2F
Y98``Z2i`ZXi8Uef5]hZc9?E5JE5@g@38UjWG:>kfEL=lce:fkJ[n<:FCW49Ya<^
>E@5B^f;l7dg/]ZZclHchoInTDX]6DNNXYm;V2o[FEgHg4DB?G7iDi7=DYO/FB;E
2EmZaK3nkLD`AKl1Q/MF57=NmbSiICe]HUhm<b5ilJQmi[6h?UVh/m;4_:AlZ7c8
edDETQNa1?4/UPng_EBBa]/^^YXEfMa</8^6W:GhN_1@Jm[>DSk_P4<P_Y1^k4/1
@Je/Ho@=TEi51JhU;hFGgnVoS0@9TI:64[JWX8Af7n66V2Pl:I:gM_P6j7TUjSLd
g]W/6lQ/<h3M/OX1CL765fXn^g`@BkDgaajVJ3b/2[Ig<D=;;;Yi6@k;m;3=NE;8
KP]T^DL@7j^oXo>[]6QJmhJVSfiG_1?PPA?nM3DMVn4^dlU8VCMcS7ijhA@c:2]D
AMW61EHcmU>eo]TRlWRVf8RCQD^gdB/fgd:i88WLkV2n/BRFSecAhjYf?V3_9I3U
NG`FNKjZn08[`P`C;T<ZN[Z_ffO3I6dLTNio:lfmP_E8g/0;h3`KnSjWH2kY`B^:
=5n1BZP>5G78MZda<GG^^[Mo;cDeHMHI/lhQDiS4J>5cMKjkkOfiBS5E<e5]Zk:=
I;aL0h764/lToAn4ame<6ik]KT<T_iIT_e[?G]ge/]59jjRQj5DNba=^imPc^dEN
NUUOG0`c?g@h4DCC1D8dK5CF_/G:V3Ik49CeP8NCmQjclk8oDV<<gT`E:>WhG7=0
oL0K9AKLFcSi[<JnS8Q:mD7RDAmG1eg@9m;^hX;m1cY=P_:PfRV13o<CA[K:U`R2
9=aPaQT5m<DbMXDDJ3B^^V5j^19WK:I_6lHbo4=DD=nC`c?1lb_echOkiXf<NFGm
SY;JjW@fjj2Jjh5SZ6g_8[?P7`?mL:TND[<F_TgRE>fJU[KS<F=RSjm?/FkQaVF]
CT7RV8WECIe4;RTcRjS>U_Ahh;aSJD6MS[eLC6@hXOK5c</:Ab8O[=J=m:@T7nOC
gg8TGRVJ8C>AWnII63Fdha`jVT35=0BT;L]5REnNkncaidTSedl0?7_JHnhQmUKX
A_nL[d]j2CN<TD>8HE[[FJ/jAN=/8U_?cZ/L5Y3^3^ZV4g[8N8FcLg?aPX1Q7[ML
8NoP8OU`bKMNHK48YiKUSFIOCD6anjm/3NkTkhd5lMSnO9YZH=1C_l9mO75?=56<
8KWVGW7`M4P@WNi<1BZ2UDa<WMMFoZfQVVk9iMV>P=<?0hkc3eOAk@hC<hA8XU>2
E[5^<:EmFD5Co7O]cSDJBaf0Ej<KNJeBNce7Ql8]aXPnlIG[IV^cP<6h@mF[mMfJ
CA_Rnoa7V/J_><9SC`Nm</O3ea<_J:BPhDe;IjI@Yaa[1PCGiiW7JQeCDTf_ZO@;
ESQ^mTJAGENA:R68YRH8iN@Q_4P7HIS?e?E<?>W]^F6STgXXco;JWXKgD2Yl3;@Q
K2gQbOf]FAA=DGi7/XFGAI3HGH`e1m]_9k?c/<IJab0<]<6kGjom?OTSGh>274a@
H09E>_9XnEBI/IbATSSULGL0XXmZXg_8bYoAT>lZQg/7:TFU<7g2<Fb6k=@[l60e
KaW27W7YZhXN4[?<^c6`FnjMEnjd7cbnKaW8EMC55Min]SAjk2IH7]fgcmXfmKh`
o5[WH>5J3b;9e5=TacRkm=8^YhjM=a>YWI7gB:d<BR[^Pm5;Y7o8=KR7kae1g@m7
dENEVB3?<kWN`^/n3UN7^eoDlo5Ihi`@/8bIca58hl]]XQ54:K1<I>Pl[1SdEhUP
6D5oao4XiZI/G[aOGiNK=Ja0:3Z2fV4^jbaIYN^ONd911RaVO_MV]J]Q@;a^<boL
GRDTOfOOojRXmcdk=]RCjiKG7M=gm2Bjl6DD_CbD`N[VK_^KR^Sm7]0c=gK=[eLE
BAackN;c3d/TAEZ^jH2AQ?8UlC[E]8Qi/SNnOQHS6UQgL4JoL_NF<moGR[gXCQ7H
1M[Ld</WQ4T=_N5jYSEGhE9<7WL^D<WDnHFe1:E:OFG;NCC@N[Bf:h8H=g^KJkUn
b27@^Rlb@IM_O^Iik78Le7j]5>hRYMWlm]De<mk_7QST^;/6VNYZ:fA]j`JS:Sn0
=Mh_73`Z44MIFlal:bW4k:KhDj6jmR_T[CCZnIF?GPm7NIFn;:5LNK=WdHm/degF
mX6fHXH]HADe:]?6YfacS<Yi7WeO6?<n[[84O=>k9X>j@?Ih:_]Z`6_f`cP9OmkE
7m5FV/`RKH4WjnB0XE;IP;]CIn6c?_TU=k[d@RD/^G]g4f4nG2h1kEMj;CRo4POH
_UlBm38=k3lc<?=_E5Mn>UhQGQ^=:VnMOeSi?I0/<?c=1c04m1lnP?oP1od_h7N7
oXOd0HZ0@C0hU2/4h`;h;nRW<5P:IFiTLgAbIF5]2VE^I6mRJPXc=b0`86mRJPXg
<C<c2VE^I6mRJPXc>20`86mRJPXa=38d2VE^I6mRJPXc>B0`86mRJPXf<C8d2VE^
I6mRJPXd<20`86mRJPXe=30:IFiTKf9Z2S4b830PKf9Z2S`l82mDNG1U82m6Kfid
82mCMF9dNG1U82mDNG1U<B0_@V5cIDI_KW@P;eUCAT5;F2]3CDe9=b0_AVm^M4AU
Lf=bJG1dKg8P=34P<21B2Rm5KV=_I6U^Ib0_CF5SDVm]HFi5KV=_I6U^Ib0_AVUb
LgA3J65b83@d82m<HG=d@fQQLR0a<CDP;eMYI7AXLb1K83<c>B0`830:<20`830P
<20`830P<20`830P<20`830P<20`830P<20`830P<20`830P<20`830P<20`830P
<20`830P<20`830P<20`830P<0X`830P<20`830P<20`830P<20`830P<20`830P
<20`830P<20`830P<20`830P=S0g830P<C0a<b0`830P<20`830P=C<i85dP?Sh:
IFiTKf9Z2S@a830PKf9Z2S`l82mDNG1U82m6KfidA6EcHg9YL7A_LR0_AVm^M4iQ
KFDP;eUCAT5;F2]3CDe9=b0_AVaQIg<P<c8P;dI_KWA2@Vmh85/]<c8P;C8h<B0a
<S0b83Lh<Ed:;dUdHFaYHd5^IfaU82da=20_@G=SIFid83Le<20_A6EcHfE^M20]
<SD`82m3HG18IFUWJ7@P=SHf82mCM6E]ER0h<B0_F4QUJFMXM0Xe<30P;e=dIFe8
83<b82m=HGQGJFAdJ20a<S<d82m6KfidAVU/IB0d<R0`858P?Sh:IFiTKf9Z2S@b
830PKf9Z2S`l82m<IFiWM6PP=3<P<21B82m<IFiWM6Pa83@d830PDR0_C6E^IgAX
<R0d=B0`858P;daUKVMdJ3<P=3HP<21B82m6JFadIG8:;dI/HGAUA6ESKfAU83hn
2W=dLVEQK@Yh0NedME@Dk?H^:CPB8UdbM<O@;BgM:@P<``13c113YdRgX3@RgM8B
4TX8PZ@dB4U8BD[7Km3_W>nLLnmMioimeieIJnKMNcmk_k^NUiUNFhmKeQYQ1EE2
`97L81hnLJ2lQXJ:292?Ch27ShlO`<b/3d<j@_mB0iP=XJi^<0ALo5l0lZi@<1:U
D`0SDCP=11bXj^h810T0@L;R815a?ShP?anO62[BKb32EAbX0?J0F@<eN82Z23SD
3L0/Sg3fMXGIfR5AeocS26B3/0=1HV8RG;oMPK9>D5LH10`7JX2AMU0We8d@/2=@
3`61@I7NoaJ2CM8>RG@FinGem?CT0C^ilB1LKJGI^H2N<:@MD1OZ1WGeP5X3K`/6
JX:MX7l:iP4`0oG]H6iom7X86j@Wf1D:A2TLHA0Xg0gUh@jgQ[X2DIL3mECDPE[>
D?PO/?XO01O`[mh0@CbPOhKkbo/f40cnfaT<PB2LW<5`KaSL5VP3Lh@2]ICDNI1N
B2hP66im2`@k^R5@jH0m`317/1D:l3]c<519EPL8A_GX[o;L8:h`Ij@KSa_<lKI4
g]/`Z2h[`ZgU4Di>D3SB3G1KY0;<5@Y18UbmNOm<eP6>l8CkoRGH`>3F=[NM/7Ig
iSF0`ecLXBX:`3l@U0[`]lhFRP@:lHV:28Sb0j4^@:PGa8kg=[bn]c<DN6/4gJYA
5OSk>R>LPCJX8Z3n<1/XjPoPj`KfP0:A[^i@Ommo=Obk1021P=H`219X1KF5`@5o
AdNYXCIoI=C`GF5N@5<ne7:2P7bgggnNWZ;fd1X1MoCn6oik_[bJV]ZZaXJLOl[o
IbPi>H@Gd9LK1>CV5n83PT0R8:08j^3oke6d`K2oJ^Ck>j`:g0H11:4D]mVRf_B?
S3gnT0?8mQMkf87o7T`CPMYJ:93]kbDgha?RPj1n@?oGZ`jlMOWOKOQ]U?nfi?nI
T9:kXn?_7[7mK/koHPHk`Abmo`:PU]HMRB:01P950oQo@XfP]o`5/VU0[F7^C_mY
ED62DDB@QM^RUYTK9<S39oRWVC0g9IPGe5XKQXCHoEVI?gZ3FjXi`^1@KH@Kk?I]
@GVQgY7O/o^W3DEGR0?ZoG13kNDO4mP=AEGTkc7N@Z4X>_gk01CQ48Ce;NohQHB1
H5MG/3L0=GZD90Cd1J48JPgen[gI@5hN>0:9RP54eN`?]46h0Vk7;2@6i4FAe`Ul
Zoj]0O6907TMoTE48Icn5T52@5jggn;o8@lm98XaH5O[ObIfVcO4gMDEELO_kD;E
l0oime/1QGY18H3Y2@A48/Bn9ZCU]4ZFfY=kME0BNcOee9RONc3O71OI[CQZ/IBX
UiDiXeJZ==d5DS:gKmNDLcUm?Cmij;]BBeOW;GS<CJOd`iK>:V7RiQQm;<WgQ8IQ
P[0A;LLXFNjQN95[=iXfKOCm3gLOFM]fjc4Cn[7FM4hUNK:@52^9Z8JfJ;ImZ2[>
E2NS4C?LG]I5=UWejZl:7E6`IRlkaCoo7V<FVJ:IcZ0VfGH6B?B/_;oHdmLkAmA5
nc7jVJY7l>XNDaRBB56RUdI14:OBL2jGh3:kb6<[oH6_eF=R>FEfde7fY>:4eHa^
Xbf/`?3:?ZNef3Gg?8V>8?^]d/]<fFlQMKC2Q<jIUSYO?Zgn[:dnO3JWNTAgddN1
nNa>BoaKPCfIe`ngl`nDFoQX:QfkbPR01//dDW[WL93hDO[MBCXO0ohhn_;9_T[0
jYLVfQkdPVdRhKUMUQeSN^^GYZD1dIffBMnZA/l:XU9/]iiLje^C?j[cij28U;]d
n5[Lbb`M=2;O3`Wm`QdQVj^Q<MFL;g[78YJTREM<C1/kBkN1kYkS_TeN=ONAmM=P
P[_UE`/ERPKMe5MM5R?T0CKOj;:f><k]CdPZcUkP_hT</6aVLgSQ9_>33CLm`DCi
gHnBnXPfghdBj@m^He?5nMUR]O<W@bTj[2nI>o;=Hnh=UMA7/UHlF<EdNJe?NWM<
oIOL2nK@:Y`8f;jA8nU^Z`CGYgaebBi]2b3IV1AQe<?:/86cegaR/72okY8O7he5
j;AellEI_gHAKi=:;WA49TXU]a<XFNdC;9D;I^=VJ?KhZUbP@H26YVAm?gG=l0C9
CF;NZ/a5LeJCn>4_0=U0L]4j^Rb8l/J@@>_bD[>dioD;_PZ=KSi0m;aLo7U8kUfl
GiXf[IZi1be/nL5ioF:hJiRGk5I6?Pa^Udl>aBYkAA9HCWA`gY5B/F1L[`eid9aN
lUXTlF?hG]08c0BEk?AoJhP<8n9QkKA<A8R63n0ogfVo<F>Gg5mj4>EG:W2PP2D^
^6ahDMGYbCC[TZFMk@IYj=SHb0X_bVIF;2jcYM7bnnW3koZ=EVMRiJ]L9nCL=WED
jWGR3JG<Mk<7LKKV`9]16TG1@kC7HQA[o>Tcj0_d/UmWS^^P:/UX8PKXWT9f=?fL
1YJJ2e@G9O/9TPmMO:MF?Yd57AC5?M_QCHjPND2:UA12lT[]hVY;]<^kKg>:HNJC
@LkeGLj<WULchQF]8H6iYRB?d2j9<_dn>dU8;VS`cTcHPUm/kn8Sk381JN967UoZ
?/lag9CG4;;KYnJ<j[A/a5jFS7WFYnO@@i/RXbEZLJJD]4V4UF/dL6:M7Sla_Q7C
lL2`M[UN5i4g;A7/cGa]m9@QebX959D9dKb<D[WRINKnnIYV0Ne2VZ2f:H>UooQM
Bg>VjD3B1JIjdBUVWLW0i`odkHCZ?6d4RT]@Reciekf^T4<EQQU68FO7<2J2UYF?
hHa6UieThE]GAi?MKg<=>HRY</fiWbSK?Ddh^h[@j;@NHZWb]44lGjUoDV_QUOI>
:kOnjnUSQ67B4S=/D]C7lSF9I4mHBaRagR9icih_Vod@SiZ^BLb_mT]BA_N`WjnJ
>[jo;4b1j`j>Ckb<j5:7__?JJQmOckk63LViKdA7gLZ_fG5_[]69k0KX^ocLQ=me
lh^cT]j7BY/R?8bCg34fPZ;:HR4[`E09oVIoYWdJLXX>8P2V?:T;6JWiEd^dLFc3
>Rl;k[UP[8DDIk?^VH:Kf;Scd>4m6n7NLHM6;<:_R]FaAT/cFaQ5cJ11[ndSn1Tl
KAoC^2O??Y;XDAE4K[IljDgZ[nIMC8Xm@Dg?>8ZF9A6T8;OGBbde?ajZ3UGU5>J1
=64Nni=@IAQFjMENS[BSkDnFjfW?Z/;MR=0a_c0QNB=Zm]bHU>22InL74@>C`VTN
oTLTQH;lLQ7B11SMaJ=O3Ug:VOL3_T]FE7P=25[fbB8j1g<L:m]OjDiYgYW<8ZOl
DMnYO<E9mY6I^c0Y;>Gm/F7FZ2]1M4V>4HLe5[`4VCUN/KA6AJ5P7`YJY<G<J=eb
_JJH;IJ2heMGY<67NHQ:=9YKd75OEC;5ZNZUUBAXf^D^GEKROk:NkTW7B3W^=IKW
R^AU8XjWXm]cX6S56a9C4Q[/HZJFGOf`63`OgQhXD]ClNG6/XMZIH5DVIjT/77Uc
Sg</[RP^/RbPoI3P^kTPoW/^l]A1QQ36E3QmON^_PWim5iDfNBJ>JU42TB_GDk[n
9ZX6<V6:D<=lVDIoSD/W?/T]fTd]X1YdUKD8E^4O_D^UBR^P[IF/mEY>046JmFWC
b<[UQU>8`>/KQ[L1fKBK]2c9PQH?Q]FkaTPiNV/=d/iF=KE9c1cj>]f9<k?Lnmc7
HU]T6A:dXBGX?CX0@/nVh0QeI_]:bBDKc54W91EGjZ@4cIiL/;IDGn7S;f>2/Wcc
A942:ToB38PaadlOKCnN/bKg`9aQnd1S=NHJ7UAcGVLNBa`UM]X83MKHIXmP_5j<
[gS@/C9f/<UIi^Bf9Ujj5X;1UfiP@8kIfQ=:`m>D6>Dg:f_N32L;AAN2ekkXkg8;
D@H_V7a:07SaKDQR3JWUShIfKk>XXL69nbdJnZjZBVKREU[8PfTk6ZAf^YcX=:Oe
:W346hf`9C_7a:<8aA7WRJ0kXU4C6ZU_;V2/L[l4FXFAkg>R_eX^=U`jL3`bek>B
J/A89<]M;_Q1A5g`o]Z1Reddm`7MeijnDKce>Tl;n@I/B/ehlM4eTh18IV/P6Z_L
<N7aoK2IeDaRD>echMg3]jMRGgB[_Sk:g1kgL76oAn8Wfc3Ii=?LXkVVD4DRA4Y]
CU9lLCbPdQB<lOQ=n_X<m3<5KVOMhW?;i<[9e26:[4n`VjQPl@;JXmII7f7<::7f
Uf/a9KP3YL<=TXLH3_SITkZ4_G_R>nnCOX1EkJDJ@PNcY^B9W4JX[C>n:6_SS[ec
PS`_=3bid_Vn7b`1@bn5fG5e^Mi7I[K<;TSZRk9_32BGXELN^dVo6DcjN5`L0:69
G]WRNk8maOSN:Rgjg;WJUM9F8<CnXFK:@mIW99;]4/WjFC?;GDWDcemcSaPG8Zl2
9iCXHd;Kd6H0Snkfii[bdggbinCF_TMglF]SFgeFC6W]hBO<IA_3Kg4WnFf2WchO
20:=0m/CZ]Q[QoLiLFbi/OZW:OZWZcTRWIKlfA8=21;^]0fIM;d`<1om;0gPo52P
nU39>XURR;V]=ZZ<m/^j^5C_3e]5SNPE]6[g6ie4Il=WI<h/8ZIR;[=4>PREWeNG
mHK9F?4Jo4o1GO5W`8m/J7@EUd]1EgkE=]>lbd[a[ZEW^2l9M@dm;UnH7aeRkKfm
RgklaJn[Q?^UliCGhif[GL`b`]P/W<17[3S[dKK]?U=TSSG5BN6WNi]LKeJY1f/I
6`_CVfCObB]EY2FK>;d>=Kng;A?3@e`hiCKAW;0[CFe3oiAVJU:Ej<gXEoWkSjnZ
g2VJ=lIeb>96_NGSFmhJ^DfCOLO_[5YVRJaiYZ9?CJ@d4:Bjd`K]?bCl4L_2G@=U
<W`ci<1<GW>gJhi/9mW3TO6HEGPoheid[NQYDSBnlT:KK?2DB4KNdb[HI0BA0=@4
MlJ[ol_:JPB_=jG=dcg0Y_@Y^X_iZVGR`K?cVPhdX[D0e]X/Odc;@h5[[8lK1f=/
Jb^P/XUI^X2>3IlaGG]Ice?g]f1AAZAVGiE;cRkf245AL3kCOOCiElm9G^QYI@i[
TNI^b[bXJ8n^OdnmhTe4j`_JDNX^nh:Cg?VL?LYLBNeIT;lZcnV`36fOX0oQ`PbX
kNEg1@4V30M:[VMlNhFT7c?ZEL0CXUPiIIAAIiDd=2o2W;FojKSFbgO0b]=jYabN
^/P5d;4D?2N9N7_enZEIPkJnTIToJk<@`JO=nl2N6OU/WjahZ>@^Fm<gdPoH=6h>
^OTo4?/hMF;d8JMCSdRl@TIBUQG[GmKO[c1]AnmLCWamg:PZcK;842TG_7nG@PnB
?QUeA?V`ccm@B>7IZY>2@G:;gMR6FR18PmgQdmhD;[_f<Bhc=jlSTAmb2k/amA[B
NT4NV;BTSfMQmf71[QYm?mKQ82Fl_FG^1Nfkl<obmMF>`:=5<0b;aH6E[gDg]CiU
6bmn]l[390;Q8<KB=bE`G4_bEXQob[Q7e?Eb873SZO0jR4>A72<I<boLf244klE/
SoDMBfhgXnme;b`g/<a6XeToGFodkkCB;b_ESHnTfEB;bSE>f4b7M/dE/K6SeEJV
<NS4;S9KSLQ@M;]`9YY[=`S;3ZnhdiEfnBmRQFR;?fK3`[Io?Z?<XNX?I[3DWAVc
b:i74Wc^KWj<MTBCFHRkiJ^a84ZW`56SbgFj`/aMM_fFB7MROR;@HRQGfjMKih_3
jP:Fbida3GI3Y2R`cGbMK?<4_lK<DBdn>aJS8QPY`_QdIB^gm86GiR]I@`E]NfBh
C[e/ECbAo[CX67P_8Wd@5kmDST9aXRUde@;b5U/gkWh6_hOVPdn>B_<I1WB/SB_N
OV]mRVQialCC0]BG]=DVBXPgUQe?WMd0DORA[iQKSSj_n/`Zh;L9XhOWObgoW;Zm
n?89aPLcgi[V;@E^Ijg?TW4ScJ6QgocCQ]EXKWYeF0c`lUMjNlW^l>8eSD]hiko:
^nXJPE;i::VWNS>o?5Z?DMlm/gf[>I?e_X3l0Xi=@HYEf:Y6LLbhfEIfMSAQdBi>
747`f;bJ7G]ISnR1J6m;ga?6TSYI>oKZCDVZ]fHCi=6DJfIi;8TcbGXNcLOGc=AZ
:CZKDL^/`;Fl`6ZL:bY1/ERVe_5HDVELQLml9]ifk6amja;kYQ;9aJU=EB>GHdC[
gUb:Ro]WRn>65mg3_JZ1T@@39mf7>>L[F]acW30Fac_8Qc1T?==DcN1ej5eZRQbb
<Jh8okGm6/W5Lm>Q5BI_fYk/VA;>J7JfA6`_5cjeGb_?=[Z^iTHVFi4ETFn@6DT9
QBd<mgVA8K`Jci8Z9QkdNkjOnGD6P7jV5N6daZ8aXP_8oFG59ScD4o5X6V8aJ9mk
3WPjffXhKRO5WA_<MVWAHehJ@bM^jC_`Z?16[]gP0VLBQbFW6Og>j]cAlMSegFTa
iBhG0oj3<nh==50:Y32XaGY?hMfmO4[ie@njYd8NJV^:ic33NO[ca_FcY[YZ2IMG
Q8T?2G7GT0VGF/`RASi9QbTkmP7E7K/6]RH^;B6[>n_aLGXOJI;[5_J<1TPTKLKG
HEX]GgJT2hcEh]AgnAVjYLDZVB:cJ<FokEE8O0nlT`JdC700:0[Q:eEmA:NQT;=g
c23bDgPfNBiIjUkGYSI3_D^icB1eRBhZb/TS@7ke_]UlRXQWBg3hQ=`bTg;]YKa?
H/18i?8MZZRado9IP@i<GjK?a0K=0AO5JK3ELAi1aX6`gIk1MbaBE4h9MhOdJdiV
^K3Gmf96Y0HjR/_B7lQWTIWW;]_SGj`]:RgKe^`gnY[dWCWF@bLlN3dGW;_3O7o]
3FiI3[ggOinA:RQ@CjOd/JICP6d<R`]bV4B]`S1HmRPkC`Zl9c<GEVOmZDnAaSlS
ES]BQd>GPfUb359nnG5V6YnX@bEl2XlkXB/SJ>M@Nn@;0cJBhJ?TI?H[eBK_En^O
N<`eDP5WU[>EAf<blO>L<:_lFRZGmm4f3]i8mKOKEVk6eH@iO:4FnLZTnkfLL@lC
:?3BRQ/8NiQ9eJ?WoLhO^SQj5VB7gDR@7KQcLc4?36MSTcUB<nPPf9maeAeoX2l_
;oRIQiHiNiL8kdXi?JjojE17?>ocJeXB_1ml4clK5>I1bl]Zh]dhW5:GK4MC4I/Q
aROglL_ZZPFnCg6K`H@H70^[^/2C1C4`EQn=SXa7>kQW3]eVO6hJ3oaXhIkAdoeS
RXlNWMJ;n/IWL7`;kH`baZo9:RA9NKU61@[VFU3]>2R9d3[G[B/oS6dXJ2WW:b@J
5SnP8J0h42MXN`>dc=nhHhm^:?0miif9dcjS>f=CU;[UG8<FNY5/ZO@AE1a0>b3[
L:?I9dRnlji4Lh1/Sj;I0J;ULQ[341D/BUg4`Zhb/iTXTeSn9ZH0h<@VEF`Z:>SB
4>Sbi:5kgbZO]PG_RnVR[DLc3>i9CC^Qke[c9FARjX2EPn=CJmUAbI4<E/9/VW4g
o]J6;;1SjRDZIPiVXC:B?2jNeOG0j>9n`dB4cG4XQ4LRon?`clJXNcCP<mkXBVOV
g_E0an8g=k=g>M`I:3Bnf9d9Yg:]G1IBAi88MllGj4SKfacY4QGmX];on5=mOJNk
J8JPSWS<5mN=P:hKXlPn7Xg]heY9FA;i>gkVSEfnkV0NbQNFR5YOcF0/mV=:j9jk
;O6k7fCaBG:/bnCWE_@Qk9;98N7d<[dLH/3co6V^500Q]m2i94jUKhR?jhMGjaHD
8F`/_GKX@Ih386c99E_I^Ilm5ImWAMmK68XTUI?e@CTf6HofCkCgW2^/^9FC;6:N
NAgdekEMThP6Anaa<FJH7CannfD:90@8GifCH^@VF7lKg<W>?ofh2g^S4Ml<3U9h
WWLb86Tajd<E0FU`Fhh?OiEncLj@=E9H;B51^WY<W>@WL5fZ7L9S7eBgMP;boGVY
lQY8M1cWc4RCA0RAQVW?JV6IZ2LCVC_G@=oVUmmIUo<J[I?aiQ8LA6?Th6SA=^6o
FkZLUOJf=fS`f7_IMTYO^^cXU>WD]2;iPG6B[`9X0dVjmdS][LLE/;[OmcYg/WWD
OShckGZ3=9cQ/b2c[obF;lJQKGNY=TDCK4;RPGj>1X>590J?/ZJ1D^YDD_SnD4AG
ElB[>Ck==7E>G/NV1mmen[L[G=Z<BBH1=K/IWTLS0nI6FiiMUg^U>PY?:C8j0fA4
0mQN<U`o6Kdbb28EnYR^aX0n:ZBPOgd8P:FT^U>idXLi:W7IkdUF1QYCj=QhbGm_
NFD/O^l`ToV[Hm2[cnmMnQ^W[dNfhCWgT`3DVff=kN03BN_f;_>QKALV74[2iTHk
B]?^^=ADTEMn^>MXI8eac2Ji?jJ3UPZf_?4>]BikPPb9<@H?PZe6bd0kdiQ?aOcc
;/:am`?_QO4OThfE9NS;4UOT5K@<mYgQ?Lc6P_/lDTo6dI4>`g_b?>:3W/K6LS_h
inVIJ3M==h=3VZflnUPlh>_D1D?aD=:Kn8M3SRB<VI^i>69TBG916_J]a/ln16h:
S5K<E?DNKl4E:I/3;OFgg8Y=jmlA3laT3m?PeVQF;XbW@>fGNAAnm3m`;l:oajnU
4c88Y/`n/XOXYEXc5]NM8DbOkS1lg=_bCjaoe_T2Fg`[M9MSQhbTgY/?Oj_MofOZ
e/jMja:5Ye`XciK_RbWVR^8k6Tk6NR8d?FQX1Ra_JHQGPhXb<;N5jneFCS]/WRM4
W[EBbCQeekY3CJ/j2B91PCc6UKJ[4C9kKmIo53_X:8mZ4Q^fK>^L]lN0mO^/A=5G
=AX[E?fMJId3Nnjogn;TY2TPQfgX[KC[fIo;R4fTVGfc9CTDVDeASCSOUIhPCiNV
aPQkPWoA3eI8B=fMZZhORi?aVL;:L1WS7ihjZhi9KQm;4O<e?77hb6o9OMaGjmb3
=>ZM=`5k7FLU>c_F;``aJK?NJk38/V6P1@b>o]ZCKkXcDT7679YD8gEIMce46EG@
4G^g8f@aNDKeaTF_Z7i<8K;?YBHfE_>3Ei>O@:aVM@Xn5Ij;Pd5jdVT9nKNRhgV3
el@CSed;f[>`X]5ZnmY6Ve]6_iQoSofIFTe@[Jd1@l<T3NnPHPnmW[iWn0`=FP]K
XAjL8A:mi2[Q[ldd[?4@cR_cDS0Tb^7MKf037U[6W3`^>G]aO]QRY4_RfnHn7=Z_
O>J3?NXO8:<gZMZQV;FVU9YnX?^4jPF9aO]9[0Jbe@/ZOhNRT2F`K/W;id_C?b^`
6>^ROZbLNgAjF6SZG05NLD@kLMEmIe</D>Wa6CV8<ok^/Ca4<E2[bQiBCMUn;Raf
NLYh5KiF`DiNEgi4W?o`2Kj7K8m:Ym@HeEFnlPeW[JT?WXf2T2JC^NV^6Oi=Q/X[
mi^<d_8Bk:7?S<=Q:AhZ/SEFV9ZjQF5>;:T1m2eVm`mPRX8nRlI15j:<hhV]YaCL
X2aRhl/>[>A3o7gm[Idao^ean>hQmkVcmZ>0NLoaj>Y0?L5J_hNU;/F7MAmnLI7M
4hSe5c>C`AG;XEb9B9oJ8h86Cm[Q2`eF7do1<1`]8`X;Wg`=b;`:R?KmeAe=]TNO
ojkDB1HTQ:GWPI_B^e19BPA9gNoiDDk?>69C/9R_5ITjdfoOUUJHfF;@F1I4nRW6
:jO^9;=4@Da?LofY>7IFH`TB_d>T4:^1NP@F<?nTUe@ViTL]7T_A;Vg;Mb98EE3Q
oJEMS:3UYZXK=:i6hSNIj1XKF[G2L?2V=49HLKHWOCRZ8`j@PGGhhGfbUn/9O]fV
X4/GnQME1B;iO3D^XXmBQ<IeJfYQ9[S`AZaSEnlOlieR4V/6?G7Z<ge^DRiXBJOB
iRil6G[AcAPWbn83nEa90=;4/M>M72n;Rm>]=J::JS0X[Ub?<mGojdgUVTAUcRIM
Bk^FBK8UZKMUn5NUc2DgMSglN<SZ3]Bfk?hNPj6`IkhnBHARm[2KZ=o`m^;N6j;@
WPCU8H7kKhB[3^@F59gm_=4cf0SMZBO3MXA?SA<oF_VgIBn>Ai9=B7PH[>50fFga
9nl]amLMbnVdQP857`>80ABSn6obB2=W][AKTn8a13aa@i:UXQNGEjoE0?8i8_e<
^jJNRge?:4PF</mc8W12O/ghe_oP_gJj8EQ@T<1ooK1`dPG]dP]MYVlRB9/>6B8/
GCo31G__6`5cA:m`GafoIoa>[V@^D5Hb3b5n;lb[nli=LTU?BCdi[MOgCDLj:]Oj
NGa15lgE=kiA4TmVg9Niigo>B2_5P76ORXID<F3J:^>N?_JIk/O9=f]VHNTD7^5S
E96To<45kLmWN^9OE3ilSm_DJCW]o]G0j<bMk<nOONOS[6`CM5QMD]mF1ND=D1Hm
Q<S4`IokLCb0ILefLgS`mX9gCLE8<`[IQXG3Z6dj_eic5;G0fePi2?FF0N[cCnHd
@X;^>Tf^kBZLj0?`7UnBgiSET:@?[M[E=Wh/HlEc:OR:`dk?melnP?mRio_oP3lM
nWnT3a17:=PERG02^cX0oPM4^5Qb2VE^I7=dLVEQK@YUKVA_HVX:=3<P<21_HVX:
=cLd<@YUKVA_HVX:=3@P<21_HVX:<C@f=0YUKVA_HVX:=3DP<21_HVX:=SL`=0YU
KVA_HVX:=3HP<21_HVX:=C@`2VE^I6mRJPXa<b0`86mRJPXl?20_E7U`IB0_AVm^
M20_DgERM7U`IB0_E79eIEAiL6DP;d9QLfE6Kfid82m5DU5ABeL[@fmeLVUULR0_
AVm^M4AULf=bJG1dKg8:=3LP<21B82m5KV=_I6U^Ib0_CF5SDVm]HFi5KV=_I6U^
Ib0_AVUbLgA3J65b83<b82m<HG=d@fQQLR0a<S8P;eMYI7AXLb1K83H`<0X`83H`
<20`830P<20`830P<20`830P=S0`830P<20`83H`<20f<30P=S0`83H`<20f<30P
=S0`83H`<20f<30P=S0`83H`<20f<30:<20`83H`<20f<30P=S0`830P<20f<30P
=S0`83H`<20f<30P=S0`83H`<20f<30P=S0`83H`<20f<30P=S0`83H`<20f<30P
=S0`2SH`<20f<30P=S0`83H`<20f<30P=S0`83H`<20f<30P=S0`83H`<20f<30P
=S0`830P<20`830P=S0`830P=S0`83H`<20f<30:=S0`83H`<20f<30P=S0`83H`
<20f<30P=S0`83H`<20f<30P=S0`83H`<20f<30P=S0`83H`<20f<30P=S0`83H`
<20f<30P=S0`2SH`<20f<30P=S0`83H`<21M83hn2VE^I6mRJPXd=b0`86mRJPXl
?20_E7U`IB0_AVm^M4AULf=bJG1dKg8P;dI_KWA>HFeU82m5DU5ABeL[@fmeLVUU
LR0_AVaQIg<P<c8P;dI_KWA2@Vmh85/]=SDe82dd<3TP<C0f<b0a<3T`G@X_BGAQ
K6US@FiWK6DP<20_@G=SIFid83Le=20_A6EcHfE^M20]<S@f82m3HG18IFUWJ7@P
=CPg82mCM6E]ER0g=R0_F4QUJFMXM0Xd=CLP;e=dIFe883L`82m=HGQGJFAdJ20h
<S<P;dI_KWA6JFaU<R0d>20`858P?Sh:IFiTKf9Z2S@h830PKf9Z2S`l82m<IFiW
M6PP=3TP<21B82m<IFiWM6Pa83<`>3Tf82m6JFadIG8P;dI/HGAUA6ESKfAU83hn
2W=dLVEQK@Yh0JfM1g`LmKG_iknkjUeJeMEZNemYYEEg4Bibaf1:S6bJCG6QPg4;
8MPQ1]_4PH@4304^8F0<;`7Si1YK9P6Bd>h=`McL69`78@d2Q?SbDPQ56[o_VIWM
UJGLMo<9cokl=?nIGOeWi_AcoVM6EenemT:]C=^TfKE5BiMO/D8coZgaJU[N;NMO
^_`:Lmma;m^OW[o^JXk;?oDn?eYFG;7bDV=G/eEbK<g:BcIJ_io?hD/F[KY`n@GV
imX8fiiE733gEAOKh:Y;[miPk]^ob>lgGg;inMKWNG;NFbiM_/4j_oHJnmk;UUmj
XOWm=K;aGW7iVZ_=oJ/F/MecaEDGF]mG@ncOYRUncU5OdHZdcfYiaYjV5F^JCK=7
^EmU7>4k6ccf>lj]V?9GeEQXC?N]cNKfiaMOM_CS7hd<5fh^O9`?lZdI^5Af2WFn
U7oKacojn8N5Vk>O6;l_Imf_J@U]V>=fcII@`i[373c9H84fBD]YOZf>kaDVW^C:
c]GVJe>eI?I8_SKm^>mXCc;A8[hdm]M/4gk=[/dmo]N6]@;>Ei3PH[bc[UgM<<PI
hmX>KKef]gHk?amQgjMOZFWf^k@VagfJCm?hJW;1OReodM1SBWeibGieK<]nKM1m
P;^gWg]>jgi=9KgNFJ/7mjQUk=RB78Sk6=VCg]Ukk:7IY`h5UWRgNkO?^f2kMkIg
eO8;mSQ2aYH?;]bn9>GMXidf]9ZOY`oimTaKh/X>;ebbI1;c>6@NOXF_Keo231MI
<k0e3ZE6nE9NLX5gScflJ>RDXCfK1UekYPd^LOUlgUUkWUXd]>NY@IM_bA:nUInm
DZiHk]jliP:^>Co>ihGV;:L=kIWVfZ<]fKiMiSa]:>3K/fWkM]Mfk/?Jgjlm=Nj0
d/HOV6HMP1;<0BEVkENK5S4IVh3?9@L2_X2?je`bb;V;TP]>6i[5UOZF]6Z>5kDE
P:dJHW/Nn3ehTGd7fo_0?[0GO1]`G7_9`P]/1h7loPc7RlMd]ZN3Th3<`c7];23O
TOdOP4_1G=0?BX4?c0MbK]U>1SL3nKfYX1cH`69`8^1JSQeUNb>@NIL1nEfiQRO0
5W01f0GN0J_0/7E]<Uh:i;[T6^EJi;kTmnFJHWc_?KJW0[Vnii1@Ddle[A@IO8Ym
[gHVadB=aoncF`LLj5@n/Un8iQM[9OaVVEI^O5JQEFYEaZQJZm6LFRdjEjleJ8eJ
TnKBVSFgeZ9i>8<?o@aX@BfTQKF85]ERj4dRNkXTXeJ]3GE/ecZd]=JYMFWMFXoF
ZoEYoJSPI6d:nSbPWJ1=@i=WJ3>e@FfF=]_joDUlHi=fB?]@?FbcfIj`OlgAiGPg
khOigX;VPZ>5bL8;2^l[^ZghRY;;BTl_>kGLFc6gLT[UkZ[CZlnZoUG=/?<;]FOE
j_E]3JF=GfcZJaYaoJ;iL4^Q9mmcf?>^megONokO19h=GQ7l8:B73dL68cn9oRCF
74lWVQ=oB^Y]c[IKfVg]mgN/B<oX?;G[j^iU?E6X^4:ocK4Rkgh<E87H[L8D2PH:
:k45Qh3/EakPhkbo/<L8lS:blgWAJmY1MXDCS/A1]SKXkTRdMmADnJY2_R[O2XLf
//K^6WUC_jfPo<<oGIDO4b;He93mD__J_:G`8P3MQn4DATS/59=FLe8iNM>QmPkU
3dO/gEdmTeFjcZg/iB[PVg34G]YHio3Debf_ZoLhjQ[e6a_[kIjjnVGeMBg/fRm]
3:/[Ba/K6QY;mI_3SLO_RGBMQnANi;PA_Ym`485aJ1GL0_O69LSmEk1]>8AQK8H@
YJV3QSaREoU:0AmElQG5]Uj^eYN^ZgGV1gaEo?27^j^hF2jndeO53cjbkE4Gne^C
0Og[DGm;ZgikX;GMZeK7OOjXkFV<EECO5TabI7gDfm:VePFCbJ1Lgnn?gNa`i>e4
GT^hRS:^`YiZklR35/K/_FY0bNC>o0:eYBkRJXkWimV^J0bkF^9iNJid<>H^[2g=
VmhERSHG>X_Pd8_7gX23iLaF[hZi=bH/0PgLA0DgDi4BG^OoIGXm4Ve7J^gJH[02
[0<gP=_0;[0??0/>Pi:cYnMYKc;h:k39c[/@lf?0CSeZDJC=0d_0J[0AK0=gP8O0
0O02>09:cQKZ7d0ili6ca]O4:LdJ4^:k3Z3;1@=;3V[EQPT@9YCbCEbcG6l_PcWP
3;0B[0LgP]_1Pn1al1ah1ASGnaJ33h3]K14eFjfc^S=MgMeU/o]]EIDb[ZZdfEJ/
fKAYcMFK=Ugma>^_?o74;goY^4iool>?m?mBEAmmZ2XoFJK>EmfZBif_gjFob?m_
`3?U@9`ocR_4S/`MA/RK3N5^Q/;iD3POJUMaeEk=lAO^[IQMhJYaS`ebS`ebS`Oh
?LGmNoP=[`QGU^4QTn5E9]M58``=ZE;[bl[b?16oElE:JT]Zj^iMdQj=SShLSKH_
fNGX/=T2kXIPdB:k?M3bbK?^J91oDKOmICA?JOMa_Km59SZeE`mbGOVHCDO2h64a
?2c>l;0H7QK3`f9hF0`?Rn5Q<C`/QXO5l;0H7QK3@h`^??Ab_dV^?/W=bCS5>6F=
^k=LeNB>=I>[KRjUc50]/C<QcFiIW1PSPklan1^3_c7h6h>o<OPKPklan1^3_c7h
6h>o/@aoHo0gI_3G8=<9ZZMGjnh:1oci1Obg=<QB89EOXG`IIJX]P=jZ^;_c:KNk
Ebgmk?8CePCbbd9]`IKbVVWO?goG6oZgcfRkA[gPR?QlHE^Q_JDQdC[m^lg=GF[f
eboNdYD/[9VI70SjJPKV7Kk[ao[1Dm[F9EZCHG^5OJ4W`>ebXo^>_F7o49XSNL>h
TTIT18XG6kjXDK=M>Mf5eSA2lDHXgPS56j5h8aA_Q>:=D;`ARSM2lDHXgZRm0ch2
IFL?<gfSUZZZkQm6Cl`AISEUl;<JOUIWn5W=k=G<G/g/eLaNcNcEc5k=k=G<G/g/
eLaN3CU=Z`073LTEcA@?d9WUHkk`4Jl[fYWTmP867o?iMTF6NaE`[`;^EL2m2[QG
0OLZh5h5g:^0NaE`[`;^EFBhE`7g:Tc]K55RFDekVZk[C?O0a@So^k]jNgX7U<WC
k>MlefiK^oW3IgKn<N6Yn_UIjknnLZT[NOZYg]ZCUZdkloC7jYY3_mYjed_WfoIh
7o[/Xfn/WMdBFK7eTRGGE>GIljI?;[HkBUO=?gO3ZZ1[j/K_Kenm5H;J];gXb=6l
DTImfVd7LOcio1L;e<4mhP2QB0TDDDRi^;5R]Qe/_LKn0FPR=8^b5dD7TWcB;Ei5
c6lC4>mRF02kd15O;7CTS9QY>HNMLa@ImT3VmS6;W4/dB_aD1m^df8RZ8VEIPfkT
OJXBhQSnXKk>Xb0Q=/?`A4i4_E`UE:eU@fc3nQIEdNh?A:kFFa^KgGUf]J^l^R:o
`^5HDEkEFMM@hFbff@/;G>kC0m>`:^Y5fjkAYGZW9aKdkOJfc8XV2o=/?fT/]bUE
JG?ESAH6F^Z::PYS`JKMWW0@=hI0O1^oHg<L9I9jOknFh7I[@H:[Kn7ZFo0j@T=3
AV^AdMZ<S=HRXkG8J2dbFX^<eR:S]LQX;C9JRhcF8Z>eb6R]HG=ZXA=lPM8]c6cj
<b`^hfAFDX^4`TDVQ@=@>0J53k9E65i7@[BW@K>S?JHG`]>H]ZLJjJe6NZ^AgVZT
]a[Y[DIjZi7NJZBg6^V]AWY5FKR=]aQl00cOHUTEAeI0C@763<TA2@lbXH?J<^>:
cTOOdODGM_lfgUcblc=_N?2N3D^oDmgB6>]D7kNgYm_dbOKbQ_XoOno93lnLgQAK
n<g[?_O0d^@TmBNO>a89VO6En7SkR>7SPjY__aJ2d^9e@]2Q0FXg6=BfO;aVA:J;
^Fg9g]N16l1]H1OH1ih5Qh7UhcEl?0YQn_QlN2D>e?3anO0Z7ekU`j]lN9D?[o;Q
ECjlbXMGnO0Z7ej9nag6UCMXVT5W/A;E1]N4Dbj^d<GEES<>IkUF:eb[=KWVPUMh
CkQF`HRH3@dAc/=3TeMfN6F7EgIhIHMGMWQUQeMfN6F7EgIhIHMGE]cb5X<?P<fh
ZR:]PZ]2VibFWH5=THaO24QXX1WL4PmRDcMoHLFbJjjkH?UeMCeO?>VNe`lon<`O
eCW:/gaPgDVYNiiAFjkiaUOGOGKWEgO>WWgdTGg_ZWjEYdiGMcM7Y]UDDH]n34Yb
2blM>fYo3mg`JbLO50m8/2OgE0<5jZ16GBXC0nF/PfD^lX@/NAVbf26Zo:8;HUAR
M]/k@ZRicK09_LZG2B5>49_0?KPEDJ=]KF5iCMDLIkgM[[KY3W/`h?LYEDbHH?^j
feELhV`X[b`_[2Qf95:]oV1a/F=YLd^SbelJlLVefkWf=nbj6DmZ:GG9OZeMN0OJ
^OYF[[hEJB=i4lkd<9P=5X<EH1fh0M`6MX5mh5U`65SBEXZdHGB99b@JecjU5c>U
:YnIA1nZ8E>4:a]64U^eR26;[EaeAP8SS<GFnU;398>IKlSASZaLaXD1LI<1;K2b
MYaLa_lobFD3LRib:EObmbBdIXbde[CQ42e3Gc36LjXeFbjkO<_FBbkNFWcmRYGG
GkmbiAMlblokiGLNo/fb2bnli;OonZno^D@=GOC5CAN]fWbM>W[nijnkH=VeenXK
fflmka_??Go;aEm[Sog;a@lLnXl7Eo`;G_05:giYd8::VX[HV4JC>hgH128HdbKl
ha6<a1PR9fKlDVY`@bbFbJd396RF37V@8@lbi466?<R@1aWb84<NI<R337V@8@lb
i<W8T0LIlQPb91jQU3UcMZE2n5MQlPl?Bj`^M/G?b<i8[/F^nHe[ZH2CcXb5LF9Q
W5PH9aK6RHEaHV6LF1PW5/J9QG5RHIaH6:Mi3Flan00HgR2SQTJ2XAV1:GjjYk[6
24a[3DKJioMl0G?bledoOUooY_j;/jN^?kW]WVOb[UnaO<?WcennbGKF[<4oOVOO
7oAWm17m8GeULgRJgEKTYUKbf^O4h=aaZf5G1[DMS/F>LjQ[e691jV5A0J9<]:gE
Ld_]7DDB51QaEDAUPZTanFC4mWXb7?2DncdSKc[bceYJj;2kG>5bCb2L]6gD7jV=
=KD4Rb_D6VF?Ym=AQdeMFUKRMk]RCXVGEZP]SQGfEIPc5cFFG=i/6VeA4nX46KMW
F:SSmgKI=kOhO2dSegUl?/nH/Jda4PR6RB[2j^@`Xe0X618K>X=k?Cek[`GLJkea
[oEJPGF_6JfXEgGe9<cHKiG=0NaGSXKJ`X6FRU2cgNDXG3YDk>2N^aYJ0^4ffdIe
4_OZmYNDjKOJ7=5dAlaQdgOHjX<]CK5Jk_FHC^cb2QEDVmJ^b5@k>;T4MA;oIC:P
d6/4m3eJ2=T=8K/QI3N4k8J@gA2b6d9f@lQ^2=T=8K/Q0XP@8Q<RX9nNQhD?`L8@
JH6`;jV5^2D>5e>gT_mF]]24ofg2ocKQOi_`_dghgbKlKa?n]`WofhCoKL;o=Y4]
=94]=34iElYEe[`VaNXV[HIiQkV=Y3FbFnLJYS2FnMAW7B?Vc5[1H]6RHZe/H8WU
Un[T@9fXUGDP:PNRYYi9BLn3010UFmHA7lL8KdkTiTI79BHDbn/74^Ff6nDENl8<
KlEgeE]ESfcn6o4ES<^8eDieab/gOgEZAf:IL_M6:]F=ECgAL9OnoXV9e?BcUn^>
aL]W]2OVjAm=RlNWe=PdFkD_4_>h8b>Y5[JNF=Qcm:PW;:=82eC749`>WmO0id:B
lk@:B8C^P2iR<L94=I:k`YEg6G`<;0]H1UO:h4XIG2V3:fE`Y@b^U<6E<[QB1UO:
h4ZI4ADif8KQ0[E`diXjV8/JVfU=7LcUH2h7LcVHbl5L3^Ib<9N3^Ac<iF0^1g=1
n4YRf4?3A;SI>J6bVHUdIGWW5lkhao2^FPiDVj`RmlMJ2:_4FJ9W<<S?Z=8Hb@TJ
HDlCZ6@/S[?I>661EVaXGLR<M1>Z>c>X<@`N9KdZ:aXfKH3YYhb/nb^oO>;>F`nl
oO:G]gg^jPmOd:L50/WCO;j5bJ1OoN`oOcThli;EBdo]f73ISW<_^obLJiJN/nCL
ChhJ]H`]WUPPm<3M9jl;AkidbIVg]CLgRUdhjMQ_7JLjWTHcEaa48_<Yi<8URDGZ
d<DjM;4>GJa35n_@aCYd/@iM[4<Gjm35>WBa;^=7j_0SMK1RG3BFToXfXEcK65;V
Y=k<Ud]O@cj:L7>=4]A8S]o7H2hH0Z_01[0Ek0Bk`Gk`?7PE_0dn19;S5b6>YXm/
PadehYObD>/Je;[6U9Hn1W?145P5=X2]H2OH3OJ3il6[@:@UbSaD8L`8^Q7oeXQo
JlBo=N;O6_5_SORgA_aK8oj]4OoFR7m[=6Wc5X<?`=Q/YjiK?0]9NQ^UB[>h9ZVj
EJ`D9dPIC6?GOUmad1mZLGQS<i`5SYYKUSmfn<SNBA/V^LiaNQ:YJJLoO<kOm1nX
fGnK/LfafEDGk3__XI:DkicVRPGWjZ>on8Dnj_>Echbe]?A6Nk_DfJYBUJT;_8PZ
TW_N/A77F_BeE4^ZnJ:]nLReJ6^@TFC_Q[KndcV<J9QH>LWm9E/Al@nbKL_ZEX/8
A</HPO3:0NnH0fEbX6b<XL`599KUc4FH50XiWjV4M/kUIDnZ0PKWRn2lEFg]Hc0G
385EH0?H2WJ2gF0oN1jl2XCcYLaER[nBRTh]HlW<cKb3hab[iiP43fK^B5;A0QNU
0R=e]2[;:6LEN[8m[E415eGfQmEjk`T]7kcieVRZXoJNeU0X<JFjLTY[:9:hioF?
E?@cYbahiB7W^C_/m]OnN?B8cBj:76VaKo56@`7mBOfo]_a^lDUc::JJoUecm<?;
ZFZYE5lL667QI0COj3=6l<68gTboJgP@[[f=JiO:JiY]7M]nJg]2UTNE`X7:<Bba
k5m>[G<ebP<H@c61UAKUCKhgVU[MR09HUK/n1W?145P5=X2]H2OH3OJ3il6[h6g`
8A1O;=FLS?lChiZ@Z:4GTcD7W05FP_GPAW0kN10l3Yh3[h3OPkl18fX@FeL7K5N:
c=WoLX0jXhfO@LKVlXEI>C;[<3ghf4kC9^Mh:F/JTRIbO:YRALO<:ojK8l>YH2Ra
L=Zd1JfQL:]mTSlPOWCd?IG_3PILcL6PBooHiQBo6_AU37HX48^leaE=;[aIOkBk
9mhjOgQ1_7eF@9megl9T[7lT63IhOaInmRahgjOb3V8aZAlH76n3me5Si8KgI/Fa
3liD6Q[YN<f/TXU4md7;4=/XffjfK[JC/Q9PEMec32l@TBP`?F04@i_V94:`S?:E
<hFT4[;jdl1A/eCO`:ANDaBll=>K<O1NA<6;:7PA1BnRh4DD_8R25e7`8PYNA<6;
:7PA1BnRP7U05:ZH;LSlL]TAc]5S/2iQI_G7AcZf/JkDG7cjnlbbWA>9Qh=n_LHO
S:Al9ia`HR;X]joe1`;nN<_X[eEQLm3[M_V3cOZ7>gc1@2PD27W]QUN=AG@M=baL
JYZG3/OeM3Pmcjg?`[l>7_^eheK7SkA9J]M1UT7c2OLUKh[26eWB4jnRh8NIfiTL
4;9EHTn46k;LAfeJo74go[PKOmb=?nk67gOSSk_aamghhfklLCOn^1]og9gaamgh
hfilSSWCU2`o9eSMX?0c>4K5Ln///^JWR3b5`K;FYkPN/N5XWWSZ18`D1C8lM@96
9V1T0THVH6@2ARIPI0969V1T0THVH6@2ARIPY:RQE28?842FUDiSYM<IoiaV_SCc
YIT_cGaYiT/cGi[id/bGI[hdljD=:bf2eROcb4YG7aJQ3h_@QdGX`b;dHA7j/0Qm
F8@n;48O5Z4?Rm2GlLmmn>Ln`cn7^Xl;_1:ZRQA@[;GGl/OeQY<fMOahmffool<F
Me=8kFUZm<G;BZ_kOg65oQMmWi[ilN2fnLF1iYC77nnZ;l`;KEobgL?_oKQohkN?
NWgQIYl_e:coXL5EFna_Eh]E3OmGN3a=mGdGK^f8C:/Y?WVa?_[JKoFo46G;NZc6
N^amfVcEIGY/:FTMI8Tmgm1ednN:QT^d:iENlE2Rh`jfHS_5KT[^d0FmP/KgfXg_
RNDGRI_6ESPlb;J;kMb/g4b`0ddR=fA9fB`V8@MPJoI0ZaaX7G<PIcX/mid[=e/7
Y/R_C36=Bh0KWSG>^4`d;5j^E>hXH`hjiLZ1Q=aRcG[0C3281BOPU/EPZnRG<n@f
lk1RIMjblMTSeVnH^AFohE?[Idi^Sloigf?mmL^;4Sd;F]DKPodM[D??]@I3lIj6
bRW9n8T_WI;/V]NQngIh@c5?cWekHU6_O[ljbdl2aE7Ob3FIE4[MJmSd7l3WL_S/
emI:_LELMdOXSEF@NZ5AoARb=/X1O6BFl;We9^]G2^DKQFHP9@EU<dc:F>YjSYPi
RdU<26D@Q:hLJlDT@aKUbm2SbWkK`TARhNPgDl5`L^5_O[>P;Aa^]If;Tf]Ml9/M
kZSL64^X6<Q@81R<NDJ^4OVmU7cSE^h[9OE:ZHEZe3n[38oDGRWYTBcf721OU:SA
cijOkhCi9<HhaUP<OjjnJ<UCk/H]NLXMb5G69Gk8g;SH<K6cED1ZhdWLQf4iTUR>
99HSRNE8HSVBF8hTUR>9iDQR>I9HSRBF8iVa74T/1kl]JnBIe2e78[=he:IHJi:2
Hgf;`Vk8AP94VjkoJD4b46Ve]JJ2PNClcCmlmIb7C`oD^H<=oT:78cnokP]WKOnL
XcY3`=7=KoikX[DVe?67fH6Jj^;VH;6_egGbVMmhE>Pj5gTA^/iEldbk8370<=TF
3Q[K;I7hF:/Pjf<IZb0d5j_P9CGebKLbeI<8bQda[G/oPgUP2EP==X9]h0k`43P0
GP17`3_P8b1iV9m]Ve4ejB@ZTA4a9nNJommK5B^Pcg5`P/fH:[8leICUobWZ<1/4
i<H:]0KSm29D0B3V`Pc`QUWIcg`ZAT<<AVo>F6AZ:<O54MP@ELDJXJ4NDW4AZj8X
6=ITm8=FW71:]JU8PKYC3<IToF5F45?NJM=>S0OlJ_7T^5R<KiKFMBA912;nH6Y:
^Gk]6OOm[nX1?UoVMELD[HRLl?TiUf4jX]iL/>6=HSYFZm^IgaL:A7cjm^XWm2MK
8X5@NF?imnN]GE^l2WWXAah^AajRfZfVgXRNDJY0Zf;LXY=KM78THQ`Yh4Plbi5V
8Foc66<b8F0XTFnDV0``358^CC>CKDTZI3e:TP69d<:PQY=4f4JUF6FXPe]9=?Ko
<S4nna/]LFZIoY5]ZF0`LN:eeljGk4Sm29_CN^9^Ve?M^R390Oga@6BR]A6m:8D>
Cd>7jMXWnkDIf0mIDYk1YOAb:Kf<aD=dbg4^^<C`Q6DL:C>:XmeJVB6kKUI0BPcQ
jNEKLKhe[8D8<n;6<M6UVEWZ>H@fU:VbY]RBe]`1Ygc3>HIjUYNT6RSUBjNQP>:`
iH:4PTi6ILHXDd5bFmnBblQlGfP/m1GG9cLUUiFAI5DcX:A;c11BBd8cHZe:c>JI
B0UFBKjAoJ0VHobaG;IE[iAg]=g_mLEj:i_[Ye=]dWlo:IjNTjQm]R:IS2O;GjPf
QOa]0^7YMNk:g[SONgmKAiUjcgIEd1_`QMdSEkVSQ<aAD]RcAYn><iG]Q97kAKP=
eWgI7OH5_45hiS_f_V<K?9^/_FoJ<ZTLRY;VK9WY<O;8HCXQ3QV^TKe9_=?9KDo=
LV>2Hi`Pg1?<CE;HTac3`;6^di1fZibKZmkfbZodVQ`]i7XXQW8U=YR@lC6R3[9F
;XJXEf^NH8PTonhDTi?QT[TZV@e@>]^=;[mjUJdWI><CdlLX]KQcOTmKH]k7:4Y/
LTgSjI<knj?>LmY2SN[3b9bNS_S<ofX?1Q;mYJj>SW[Gj7]F@28NVWZ2ceJK6;WC
GQL`XYBXMjC:GEOBI_lj]f;CiQok]N=jLQSYRO^<ZD4EI_FeP^Z[]:3P>_/Ic0=;
`6Z`4F`3Mh27`07`0SP2I2f;JQ<dTZ@`Wg_?aaI9Aa/CmC2H3AJ35F0M^07L1WJ1
ON1IL1QHZj2eI3[B4V7j/Ea?g8AP8;M0;0VGUBbDh_9;LOVU^?aBG7hY;[lDUen:
bbo5iIORlT]anMJRje/<?P1b>PTXS1H8:BiFhoF/iZ4n1W?145P5=X2]H2OH3OJ3
il6[X4A2QdX]DnoCU=5TAnf8QS_7mOZQ?oi1OdVe7OfSJQomkNjWWmkmd9=?fdkE
Sn[OE<_`@4ie]Wk_J:UB_oV=D/Mnma]ccMc6VLfJ@24Nh4G9=f^80`iB1LPWliA/
CV9mkA1Ig;/Ln1QHG<b3RgU`<@l^i/75?;RH1aOch68NG<b3RgU`<Hl;UeTT41F_
DXX^RXVGJ2;0=^M??:8MWS4:UJ_QBEN/TV2?2o8HRR?fCYHBYG1WU]VT_2KQRICG
6/EgB9^>E=MZS[MFHk=ldc_oh>3MMmem5ohEge__9f?O?7^8U5jmm>NASoojZ:=J
KkmjkIZ[Ajka1LFo1_aV<_o4hhl?jblILZmoK<Qm@^]EnjVBh2FT@dnZ9E9O]9/j
T89j58i<7DQ1_ACDBd6m5=A;@KdDe4]1_ACDBd6m5=A;6MBCK[4R`i_8lTVAhF]X
C316DVll@?i^jLBWb?jUJ]H_5]73aL]2]674[0`QiiIb3JCF=lJbRJ:iAQH2VjBS
U0jfCaT]Rj>Sk6cM/MmHCc?UAaI<6[U8BE8nOEd0RaZfMD/MGK;g@9aXc4SO4B7;
fOVUC6/h>UJI;MFCL[ajhI6GEMo_gU:mnWol]M5EM_6Dcli8OR?T>J>R<OSI6Gd_
MbmhZ;R^MEWKPO^OnO43moohakJdV_FoEJ5JZNoDojJoYcmRFme@W`XUg9jI<nJf
=kW>C=jTk;ml@cWdTCONd5TB]N7O=<MNo5bQ=TgUBjDUGi`iFQ[=JZW`k]=[ZIRY
A/=7UQUFelV/;DCk2LhG=GbAF8<IFJoY4hgeSM5HZ`RLlgPmlXdNlGRV2YmPb8J?
liR9IJh2;>Y[ZZjYa[8HiS;>OH9V<lkMb;UC73EF<C?:KCln5QTKNi<n4JF`8UJO
RkDYa=SK2<OESBmmJLOfKClOW=@NWjC_l@NSKKi9TlRb0V[G7KMgcEbhho==/IXG
O7f4f5MfY?;]CdeNN<8FQd^oi<8;;U`aLUDfe?ibLlC_M`MJ_oJI=@mh:j;=nTll
hD1XK[i31IIdHK=^?_HcAjOS6FfV3ETM1;8Z<<RMI3;HG^Q]N;=N_5T_gZ`GKmJ;
=n_5VoGRcG[aI[eh/ejlFBoN[3OScG[aI[fV=h<ZlXA1;o=F<;JlkZO/01cPbR@c
JmH63?[?4[kK>LedH=R62AHk9>aV/Ef2f^T`fO1iDVSkYm_na01<ejZ=2iS>kIFH
YO`BO749_[P4Geb2;bk15iOPRd_`aBGhhQ9lL@Vn^8ABOPVUo99<:Km4eR79EDdo
dRGY_?ST;W`b>f:LnaS<1D=P5MP0]X:MH3OH3ih7[`9Y`??S/kZ<j`]aOJeV`K<E
?F[=53aKVJnEnEZI[iGiFYV_UOUJVJnEnEZI[iGiFRUh]U;`Y126[jOW37>C<W^@
jS?5P2hSEcCG3l`:XlO/?K5:S4@3IY>Z4NjY6GW1B3aV;f?5Z:Vd973kj/gO??oL
[kgdPm7_mgifXJgIWo@kbZ?1KWMi^Nmc9fnloLZ[kgeTclL_coebX3G@dO]fMG]d
LJ9^mXVO?OOTINE>mkeO^N>@fn>^JnYh^CP@VAn_COM/F7kRD:Fco/4_koig_jRd
9V/<Ef:[>[@SE5hAU3Sb66NKPSPYO7oLf4jgJl]`K^Y/1XR^YZiTL6kVb:lbPg/c
Pdg6P8R16Dc=TAUUDE1R2YVcaIYKDWGY797H8]MGKBFN>BlF5TT=Vj6h;0Lf6g54
f9QB8PZYKkF2=R16AaJof]Uf45WD69cYK^oY9Udb^RQX6n/fhf^k[lX:cC?YTJg:
mkk=daX8f8Y]`K3m`W1@UMS2hFR;[ESomIg6B/;XBlI:`Ygj[ngU2f:QX:MBc@mA
k]GgEG]E<11KX1`BOFBF4XC>DnT3gP6MdlYfT5X<Zk26AdP`<W]2a;;2Rnb:@H9m
NRcHUehmZ^cLD:ikhGn^SdgXKiR`6Y0BTZI<T^K:;F:?9;/AK]EWhX5je;LNmJe7
ON]Agg[D]ake[DMmje7ON]Bg7_F]=fgMF``n019:Bn75C6m=fDX8@j`4=9O[I=@U
Dhk<OF;hl7f/WU:5O56:[XWJQ/2e9milOOM9gO4I[kL7@lU9iDMnlL`O7=FbORX5
f=7G;[l`?WG`fdoINSdaXecY7Og^Wooliio2Qo9SOg7l03i4eCBcOR;f?LHe>[QW
1f?3H?EPLfJ3aF05F0M^0;N1GF0ON1HL1Vn13h3E/E@Rj@^FI9QlR7hD30d6ZiR3
CI;:V<lgo>?MgNo`Bal1FE6YiBZKjERRTVMTV_:<CJfELdYA@8X44Ni0A3lGYDn@
U0WUOT/`S20P9`MV2EW>5SAJbLbJZZaKIIk=/KRH;I8EROdCBiN]VTVc_Co54c[Y
>>5iJW8/fGhIOL0;]ZAJhi<D:jGa[U9mYbOHg3lSIW?@QbAUQ51PI:MmEH3bPEC1
ATiM4;XX7lf0McKdhaUh=dT]f:m=iTk;`FC^EQAN8_PN/m^/1mke`;/NN=L3kg[P
G@nljh5g?O2^1mke`;/NN=L3kgXb_>^1WR`h6]eV:JdW`k]bN5NNhEdiVD0iVD0i
VD0iVD0iVD0iVD0iVD0iVD0iVD0iVD0iGZXLgYDK_2_W:V_QGA7k]L`[KRQUS?I[
^AFl:]78ZS7aFEX>Y<LLL</1]jVcQT_?fDGa_6j]b_1/lZ1E/F4QcA1=CYOi;06a
Y3e?5XHVBMiUeI3ZGN?iai>7DPRUP6@=k><IO<6gRnYKF]f=ACljknjfA:a?cJcc
Ql>UGkIGeLbYKbPjlUA1GN<2IheSIfTThZeGPkfaA>/>6;WHFeG]6]eUMgT3hIJ8
fnlKJO0hZa]]NdI?JZb/lM_Ol_]J`ReQe^J4kh_Qng[h?Udm>0aoYY;a3W<kBKH/
D?K`OcIH35J0MN06L1_H1OJ1Il5Ql1Kh05RjV^4gTP=ok7PTfAI3V6;ZQ1FL:B/3
BFB0i@1COi?8@18IB283BF@PR@`TTH4T<Y141Y;8@18IB283BFB0ZQ?jVfC^T:6o
Dhe>A]7OY>Hf62JOeG7N>/kKKQdMaRUW_YVf[/EL`lmE9BMTNa<:Hf=k/@b9jALA
jSM5:;MRE<K9LbY?XV;:4DM5iF^0N5PY2m0TS3/BUF/Wg>n@Y<Kh[UWZTXE63;cA
M9Z]NKTb1OF<Zledh6IFE]CaJD6_NSXA2_Q7@Y5d/ZKh]nlEekKga8<SoT0/YCn]
cT[6Xgkm;eg1i;CH<FfTMEHkgHdOn:?a=WFZXmY6lI`UO7mHOe9=ic6eB2P@m^^;
m8CMkoE5Y4ZYU^_odQ:9NR<n_elY:P8RHbLRHmLPHegZXV622jLQHfe479J<=B=S
cLQH<c;FS8`e8f?=b5Pc<]J<S3DSHlg8F3<beXb<DFLg>eRKaDHS>:IM5Q:G`f<_
Ic2[QE91k38RMaoOTl3Dl1MQi2fLTKL`lQI6g/;8FaQi2b=_HN@]S;b5TKL`lQI6
g/;8FaQi2g=bDOW`V9FIWV`Fn3n_</I4A6ROc=Jj9b`0Fg:7clQTQQT1bRdiiYIX
lXg6Jg?MCiIXc>FIg69TIRgB<T2C<mhoHi6b1eBEO@J;Tm?ed?AhJ_iGm>mFCF6I
X?G=bK6>jKhoOA93B^HegG=R8S6UD_nf/EI9?>1F9m[jaJlH:b`WZKgNJ;c5R1<>
j3lDg_>d3lnQ/7JY:PhB]CQHGI>:B7fUi>QVYRKSC8@PjebVSC3G_<`n<_82@kf/
jTZ>MQ4QI/CD=jV0LDKdAiX^2/cLXh3LXl1TMAn3^F08[08K`5J`4n`6nl7ch5G`
=_P@R6VACQT9eVB4RC1c;SM1Vi^PcDg@iRIXLa>d^@WJg0A]KX8f=d6KVj3=CLkU
9^MbVb:Kcj0>f:k4=m0P8B/7dPIUaLjBXR]OKeNgDFQYcjneWTo7lOLZMFfaDZ58
b5O6Cm^DbE=ZZTOgZYM:lnJ4o;Ib5Hb<ORWAdm1X6g1D7bZ[;`gj8ZdAi@cjFa=e
7LdS^miEmSFaEQiIOcWTBDLK9XG/dj7F/J>jfo66OR/5]38jjZG2@V/=OOBZe]O]
N>>C2_gFMN_Tj8g7O^nhdOhm2U3MJQFfW8Q0n]65Qf;GaHSED8lVm_h;NF<?PmUP
<EP1eX4K`6eP5mP7WPF7PEF?cRN3UlNnc>iaTGQiQ3VO^LDhN^El<2;6o>CfFGfc
G7A9EY/VE5djA4@jA4BTEiLg]ASbImIJ[<kD8YQI13>;H6HAc2b2VDD`/`QV5/7<
8YQI13>U]A43lQJ33h0lfeE632LeB5U_Un31j/UaHbSP/YU2^a4k=f;WA^cLR9dK
/G<SMVk4cXgH^A4k=f;WIWZcGbo>7D//cdZXDM>^TnY]_IUYVH_Rhim>]AkM=T8:
nf3_b/hkmejnn;XSQJLn_N;[Sooi]DW[1RjknZBW?>k`jmoNlkf>>Ca`NGMc<5l=
EeN]6QXLfS;gYOTWkMYbcb<EU@E[;S/m5IYljWLOeBNg/3kXmb8DT6f@=gALWlLU
J^eZgD7lJ;keU2=?fATdQC3_<_PHF7EM>iKESVFeHeW]F5HkU]F>IKESFNeHES^F
eHiUUDOVL7Q`^XSk;/:2=c2gFNJ@k273ogHX73;h;ifa^BL5;:^@Th6ak@^6gK0F
/0`IT2N9cN:im328`D1NNaW<0FN0UF0m^17L3Qh4Sh?W`2_0TP4=6H0`G;TH7^=m
0E8lbHOce]>;O@cVPR6`2V`0Fl5>/1_/1ln3Eh7im6:5hNkUoWT6a90Z:N:K2nmR
dJd6FLXJMZW8J[E>UT324Lb6<1h[TEgk<X81fedkmWagndf??OJM_]dG_J1:mCln
^oZ^M4gMhi5`ff1]cF0j6]WIh[YYkiM_n]ig_oBUkmTfcij_oioWWm6?cUn`b=DP
2h`>cL]SoDj^AVci<Va0:cHP:Gg_CZjJUG2ckmf9]S_AMROJkTCKWFRk4fegX^e>
]=f9]S_AM^_IYCLIo1GH/Wg_ePY`SXOF4V?^`=Q<BYj0Zf:m49UkQl57`=:e:RQN
1LF[X7PE5:n2hUE@_0Z:Ed7a:RQN1LF[38X[eZG=X=h1WLU>YCn_19MATW4I9LaG
`W`Uc5O2O2G<El9l9L`W;llXHKhBiR_1IICP<RAEUEh`LAVFMOVWlg_dgja]FKfa
A]Nke;B`1_9dUe7]i@5PGSmPm;cO6ZIo:1afAI[K]bfijdL7Kifi/JO6>cgTRNPo
gge4Od=iGcga3_/bQloC_V0h5?9dW7;JoZmnoO^QD6USMlAclP>Zk]0QEFlmkc/4
[nm4gh?XnjB3j9gi1XN3a57iB:OhL8V^N?81Nfb^k0cSgC<iL`9jBZE3NS:Uf^;;
[<Wlhdl[FGhQQ:C`U19D=GZ^/iKOZV;U16A2bd^^aoXP;5G`G:iJ/W0g_96[;K0b
12Uj]FE/Ma_be9JAYcKhg`Kofn1o6oa_Pom]l;l=o[O1ocKhg`Kof`aiX^GKRPZU
6eRJ=PS2YaZ]0SJCBOFI8X`d5UQ6>c3f/F3k[KEEDkjgn__7E>Fo[kaoL_LIWK78
Rbf^eXiTf3^bInnfkG/O^fW78kD]YbhhCIDmoi:ZVCM7GLM3lbSY9gOhPWC5?;em
cn<kK_XNPIOHkAG`LJUMH^R0m[[I6B3?:n2i^D;YKGAWW`Bfc6J>XV<G/g1]c2No
:>K^dclFKEj05:o43?/ba?M1O5n6n;c[Q9dQ/0Y/05_1C[0Kk0O?PeN1/Ah/7F91
L`W4N5;0e0^<9=Hai3=LZG8FO_LKJiGCgD96Ll7?Eom>?j[lkoa<eJEFEHaNJ;^Y
hZ5[]^aCmmebmkGQIWMkODNG:SSb^ZXnY^g[2enooR]O4YXZk@T8<CW?@eAaPbAY
aN@aa=gLA[VQ3LE@E^8QZD_8BXhlim31f:`QLMf6ClY5n@OYKkI;GbV[F0BJD]]R
_XWYXcb2kC>j92ARSS:c1;XYY2cCN3SN1iSV```b2BCL^ML9fNn<9F:AdJ_Til?g
ae[SdG]nn]HE5kL5ZkMeG7VN>RnFB8KeGCL7jD8<l/=f?/m51POomE_YKTndhMc;
nPT<8Z=g8emKm2/MFncgH?QjeEGbcP<7fRYgdXVMB38bX/5onZdoIVI_aPDbUQH4
/CRBdl]ZW8NcMAZNDWYHS1EKPkYFIYjCIJ/PVc]P?I9A976QA33VBZdThDI<89i5
@aS5aG<;O@aX5d@H=HBA=o`1NHW7C[0Kk0O?PeN1A3?bJ1]L=F<;5k65RmS2AFcQ
8[I`4E^hR2eLa1H^HP/G/HF;f<;5[djGn=95K>7Ra79oOR/VB50<b<D4fBHUJGT`
`/>^/3aj?bI6a4^HY/NX6m:>I<@7ESnCKOke^gIMohD77eC]cOjnOm]feN[>P>/:
mmLn=oE[b`knMFAhhJd;G>kKXm7d[6YkhGfK[o_F]jjkk_kAeRn]CLiOV6cgY2Zf
?[1acXb?WWaZ]7oBg5YW813eL^L8k`FBjn<gnUGM@Ka3?ZV0B8=42fH]G[`1gh67
TSOT7C;O3BKn@W8mjKU<hB/T/VH]a>2/]7;a90KEnXK/B^cT[1n`0_hLHedBl;_6
U?6/@YlAoAEbRCI3_m;6MDQJ9kT0GE9V=66fHEXlSl3c23b?`?<8?8o0l`PlSl3c
23b?`?<8?8lHeUmb0O>9Ok6]dReH2c:]TfIY/;fSmcP?H2b/Iae1YVACICjfWO4?
i^7>XcF3>8>M[YIi=bnloC^YM38JeCm8nF;mPH/^G?V=`9Bh;jEo48VT1WNHHE]M
SCiiL?XC^oC9?1/C=9;eNmMN/gf5_T`NXY7`3U;`APk7X[aUj6m4FcW<3ikZ`OY8
dV]f6lV8iboT_E:6IPF4_04]AnlJ>E1S9UQf5:W886l=_bKM@^JCW6;W0abAUBG2
6R>7<LeBSEW@]QJ8N;4I0JfH;CU/:hi<6hR6YTn;7:3L50ZTASj<A^=aeO6SF88g
aXAL7/LCUoBUQQK7`R=U?]ZU<EEnffKJDP9edWcaS[kFOZMaKg7]Zj;UD^^fW]3C
b5@/gNiW<0l/0J_1A[0=g04N0PO02n08T3QMW]`ebg;bSQW;7VGU<INAVWKMO3X`
AaS94cdCb31AMg?_NQ=:g1BM?SDBW3HmZRYJo?go]_G:Rm3GZmaOoIbnLGU7=6Z;
22d^kVmK<QB9O39lgAMAdcIAda]gfEkR6EJQQa;3iMR9KTiAR`j:;QTATKcmPGP8
WT]OVNCcEF`;fLYknjC3Dnh@/eC<eiZ0EJMe@c<g=7=3<cLdLd<c=cAc@c<g=7=3
<cLdLf=8cGAHjVHb@A2]7/JRVR?Y4C9Vkn=37RLaZl1mc=k7k7g<g/O/OLcNanam
c=k7k7g<g/O/OLcNQiW^<n;^3R[0Tk?c3PQ?W=b48KOFHi8i^KEB3/b2mHd^4N@^
dg1T6TV7RA`MV]>hHUH<SE5V<EC>IAi1Y>W:oK/iF5G8O4N08NJl7j1LEJSSNdJY
k>ca=Af8A5<;ff>;dk78TjhFa@/:TW5E4Hh^[bV9WIOnR[YVLB;48e?o9aV=A?AG
e7GjTFRkVJ59l5MG<m[iYg9oOD^;gcnUf6K;jdiNYelP3M0]?UNTE0dR/XZg8VZ>
ZO3OYLfGMnF@XL1ejDgR>8YJ2]lMFCTNZmIR=DEcR6/<NLRY=GLnAV6[aRVc;O3`
lXiHA<gWSRKA<i@JaO:P`;F>7NIEBlQZZRgGIkcch?O4ZRN[<`nBT^MCIA3O@@Lf
mTE6<aWU[/?/?9Kn^MY3AYCa:KY6NYU5S9Cd:T]>8dlgb/Z`E2G<^6fHE@:/W>6A
a4_==CjObNNWI6WF:A94dgiFY2K9PDUS3TbC0m?672RG0nES_9EUGg=R^D2n/L3l
ASTW=QlGUHEo2Mo=DY7IdR/]I/<@[]=Z4Y]ZSL`5kT6n?D^:B/Li5a7JZJXZlnC]
lAe4V@OZYIYP=URH?c<>bi1hni7>POUWE4n=n@?G9Cb3Te/G^49Ch_ifO54X=NR/
W]dISMkQZkG5cYTlnlbjn6Ec=Zn_78P70a^SHE_[S_<gGJ4_TgL7AVNheJjC5YcA
gCEjA?`CRiA^ffI_=12X3bGSD`M>V;;k2K<TeBjmA6;;[Z<F<EU=U[O3iF<1A4;X
QhEc8ZTB:o8MN2RmQiTh@n96ZBd:1nDI[V5X[fW]1ULU4C6OkVXdN2][`[V^J:^S
>LMKZj<iMl1JHL`Mb9FM;0]SbDN>]mg2ffkQ[Eb/Z9Fl_X9gZ9[1B1C;aXhIP4HA
^BS1B9AkSa:<A0U6XP@SDH:A:9H^BS0B9AR96TjZ77]]]ZU9<2:1R2b1VJDTR<>h
5EW81R>/2[R]ekB<:BDJ4N?a`HSe55SWW`Q6hZWD/U`dTY[bn[APO1;1b8Zk24J2
/oOea6848l;4T:n^IS0CRdAl;G5FR[:aB;a5N8foGTZ^^/JnUePTfc=]mH]nR[ZR
N3EIIZ_6Ed_OZ64YRZQG5E6_:Z9NEDBmZXQjEA7eZR;RXB;ZEDGDZhZXEeTEgcLI
o1E85D8jC>FM@WALI_Gnoi4iVgcUY;d`N0hh0j`4jl6=h7K`87PL?0MN0A=:S2:J
Wkk4N7`9DDWad<ZAKB_^O>KI>nihi/Nf1oGGgWUKOdd5ggiKQMKlj?KKWgWVmYdo
E4/?jnn[b/>7EHGn?QMXdfJ@mee?gQMUENojPjbSia?SR`JB[nCb_SAdCT?W=7A>
@nLdM4i3icAdCT?W=7A>@fMi79DPh4d6O`E2icAlTfQ4N_TTEYLW/L@obJ<Me=gh
A;hQ=]]UmQ@WRNSTXC9XgLmP7UP2EX>=H1^h0c`43X0G`14PfIZOVBJ/hNGdf6[]
baf`BTgTSYIRFkenQV9;PLWDIG?=EaJki?:Ui=B<djddS4f8Hc4dgY2<OoXUY6H;
T9@0SXlYSZ/3VhY=7DAN5QPIFdEF5k`O3XMBnYaX[7=FCLf/cURDP_3P0nNnX<Z?
JLmM]7N:j[UYkgNgKmocj36=Abjm`D3DjbPGXnb/GCik]_knRloX2fKK7[eYjf=k
]VgOPebLQ5cLK=@3^]CGcGZCn>iQJ^hMa1_LKPoDV@dFPaEP7KP1g0IfPGgPFG0H
F5:ANCnP^LYRA]ciL3jO]H8biSGOKR?aRgA2Bd@Sca]A86;?Qob4nBC7Gn]5@SUf
FXdO^@?F`dDio^IFUOkoe;kTeDA5VICcDkaVXiEi9<^B<;G>FXPZhVJ3g7R@6`na
UNie8DfHL@A96O]J=eDU1H>PEI/LFb0HUg^>k;V9MHBK__BXKLg0gX^OdHnYRWlk
iokI[YKKXn6>VCFbUQ3EIjM2dK1jK^/SSfgKn]SNTDODcK<Gj<olE5G<W[fleTUO
/ONC?b4k@Bo[BQ:?l[LN79OS`a?JijG1Y/B8AlDcD`63NdHFSKk;eRE_=SGRN6^5
?LN/odhkacSEhaEAb=E<6>Da556Z]:7Sh]JoXcc68ei6eg^1cJ5>U5adm:Y8=9Ih
I71iNbCj>eOc^CmM_nBbGUomYHVC_[=jAbJZ]FfFi:_FnO3jZnOfQoZWG[i1kW__
/GLLmMcg=5^gfD0/_EKBd2]^FW[V<WI?c7h:FQQJTd9[DVQ=2Ze9XCDY]2J5eZC@
VQAJTd9[DVR=?2IQf=8D]U@N//QTLaalUg3WHf1IbGnlgdZ/Y0BOlVc5f:igZn4]
a`g[^LOLPCh9LO[61;P3LV103XSK/5]Un@5^gf6^[C_`T`klY0<ojL1?>_2C3_bT
0coY`4ljl9<>o:B3]GD7Jn/l>2Pg;6fOl/8FJ@OYhe9I`c6]jcoN7fgiGK?WD0SG
`UGaVSEI5PZQH_:f=;ZRnQS<1D=P5MP0]X:MH3OH3ih7[h:g`HM0UXDTVLI3VK6M
fK]TaGI9iT/bGi;iT/bGI;hTlbFI;lUlBNI;<Ynh:j8f:I2TakA1FiTW`C]5?ghN
mj85:A2JkOmRoXd2hEiO:=I@FAJooob;=Zfl]_LWQeono/9k7BD3;GjO=m2Bm3Rk
=iabcYYe?c[de7mn[om;5`GBEKCakdf6noaE?M<GcihciL/gO_6[RDPj_KHkeAVX
kTRL=^f47TONSC]^_:nf/Kjn0aTOH[gh?8LdG7eOoVP8KlDU9QOGJ7HYBdhUa8fa
UBMYYNFYT6ekE/lW?59X:KkQHbF<cgl]hfO5_lYCWhH_oACLcVMF/k76=3YQlJ]6
`EAN`6oAU[:EFFEU>Hk4bLan9fNNE^M?2Zc_J8g7mH/o/o9<_JDidS7i_;]W[OfG
R;?ZhGRhjc=GQR99_od2?cDZONomZbj:^WdMmI7PP_V1IAMhe4W`YNG5kT@/_NCO
XN5LoW;56_jBBXOfbD5ni>?Ea9?bn9]1CJTaDe=57lDG2SD;f<XSHOF6U/Z:A6jm
?=OoKJFL>AFeg5g^P?FB2X?DQ]6e6Yh=TdXYbjCd?oe:G=>DV7V/WL^FaA:WDLcg
Fjm95Y78n2][MBa;JAPb9TG9U;S7OZ`^_FS=YMoH5PV4hcl?NmXjF>>PJ[Y/fhT?
?50kV8k4KPnhe9FO_g[k:WFg;a0>nZJ=W^X=BA5UL7k_XhnY7dYldmb>Ah87/F>_
>nj51f7YJIH>H2TXBB>@^NI9`VKfaAISWH^ac/EHif:/Lc7F^AS[G8ae;/Hj5f>M
Rk7>aICgRbW_lfI3<EYVnc:_a:<_]QaS::nhhg0a`GBC;92KeC0WdJbCJ=I9=>/T
VWDBcCZ9IYe4/djRFBOA[9=XeTTec4W>j3C<SLC9;RYR_2eMLc6_m1/kSI6TVBJ1
`mb=Rg4dVl]Hje8iHISPL<MF:<J_D/WIN5kBl:bboU/5FX170XmLIEN:IDES:dMb
`7ZTnZhI53AE@glh?C>T7<XgIF5?^5meAj<M<j[eOHdMZDBZdFk4X9h8oNPKKCOb
=TF?[42<AWYmgSj3KlONPfl_`kM92WLPoLcb7PcYIiIEQU:chQR3a[4<SF?@>0J=
Hm0h1XeSd3P6SF?@>0J=Hm0h1XeSd3P6SFWQ`jA;OdXk=9HWll`ZPXAJ=JI<e20C
=LQ43C9APdcD81<eb4@=<U63C=@P4cG8A0dbDH=<e6ATXXHj1PE/I::9NLdgJ;Zb
X`3WUW=9iMHLVGFZG:ocQ8hHbiSVV3ZQn=T[G]Uh75]^QUNW62bD]Ej:OiPH2JbK
d56F0ZbG1[<THge;XTf9=4ESiH5/hlnZh6^>KfW6JRJDbb`bd0nMlEUVj5DPWFkl
RVgIi^9X=1R]O;<X7XZ4EDU?^:jZZ]DkjM^KBj:AH:cbfPLJ4[?JPefZe><9YWmM
5XT4hnEZA0oAdYbf7O7aCPQ?Y27Pb7><kUKOX`6j@emV6f;aXhFeLJm]]4H>XMNW
LY?KT8nIjRKcFK@1i4>NAL_4H<dV3cmeKjZ@<m<EhH10lQb4M3:HgA7B[FYnJVSm
00`Ob4ST018iP4@>8943B>@04SV0A0hPT@=8i00B>H143R2A0dSTP26A4TSe8Y5n
mW/=9/XAJB1>Tbg=b1jERZOa59]Qh2O4LEJKJTiR9[AGF;E=`dU<c7TUeS7OHIKa
Z9V5/7H^Y@?8hWDWfbh`7Lb@@7aLoC5S8c;McZZnegBhfNLPRZc4ea:WbBZRKW:W
ncZjmOMJXSfCWFY@of7iY=K>^BofM?Af5KkbHVeOCg^?LWPRjMiVoMOZW>9`_7g1
Ck[CkO6nTAdQOm0OK@WieHVZff<D8Og1Wog<5hP48QkN7oQcoN4@Wo^3__07b50o
^Nh>I2RUCT@3hJ^TFU8aU[DoYfUS@W3D2Q_k6L`3Bl1Z/15/0gN0Ql01l08h0]h1
7`6a<B5VC1XfaVTDMYVK8biC?UgH61LfaXF=LF5SG=PH5cK6QHeaHF=Lf1PG=/JE
GEJfo8h;^F>=6A_S/Kb2fCU]?Uo/hm`bh/bL:oO^X0W>H<92NjhfTPW?aVIOYTRH
7T7>Ef1e;o^PV0S8gb]Ue52RcR`9SWDLUU0Df5b9NEf/SGBV@Y78TO_d[aP>Y;k?
L20EbQVIeAG^oe//T^`kYY6>6NVW>/7fT[Qi`hDL/DW_>Rh40b4nWc:LXaBnAY@;
c`Q?UE4kU4P[2SG<Inj6XEZcTG9Wg]OYiOZUCeGa7KVOC28^feSF_diHQlXm@ihQ
V;R@?65_;o717706F0WFPa_1kN11l3Qh3[`2OPon1ZaL:8mLR?LCh?blJ::lI5a6
D[BL;]W<YgjaY2C=AQYR9Q_V4SEo4<1LeCGNgFAIM[E3o@Vbnk]VS7j[Ke9SVff:
cY=T`N3<^KKjfG=JFgMd;FJ5H5M[Y2gYJVncCNhlPe[2`k58ImXmCoi26RbAOo@X
[c=7hgk>HIlo9DKhm?Oo0Y_iemO6onFe94nFoTmoKff6mEOFiY2McN>?9BkPBHJ5
fTWJbOcYa5?`8:Oam^K?X7]WT;T]dIKbEnC>d/kVJY@ljf]LICiGYLdjmIAC5YbA
V7WifZ]FGgREmHUlCHXPQ9UZ6UP4UX4[`2I`2kPGk05?PD?PEn1mTb3bmc5]G]0>
YX55H1Vh0V`2]h1k`Ak`53P4OPGN5f:1B^05kF0JF0BFPB_09W0;^1O/0Dn1@n1G
h7d93T0Ul89f<0d/0/_05F0C^0GL2oJ0Yl0Ql2_`?Wl7E0>E`0_J`CB`22`3Eh1=
ajaoO57;SYGV7KO_7kM_o3fm<Mm?SO^LLadgGlNhoOBhoLiano8gA/MNCoNhoIia
nkgSmXg@M<cemHokO<ZhoJWSmPO6kDlO]cmSg?k<LO^3hoIWSM^O?Fioc[Sm^N?f
ihgKWcm^Ol6hOIh3>Xin2lO]WcA^onAanlS8LKmob[QmH[[S?Sm]g3k_FSo^lln<
fellK_n<LO]3hoJGS=]O>Vkog77kblO]WcM^ooaanaN<fkm`g?j:LO/[anfcAW[L
oJhN]goA^?f;aneO<VjON^ealedfK_obLO_XlW7O_g;LoUGSmXdo`S]6?jhNmoWJ
LO^6?aScoOGS?]l`KWoS^?g?b_ko1G5OB0@:IFiTLgAbIF5]2VE^I6mRJPXd>B0`
86mRJPXa=c8`<PYUKVA_HVX:<B0`86mRJPXl?20_D79_I7ESIG8P:6eQHdmC85IU
LW=YKfhP<C0^<CD^=b1L:49eJFaT834iB34c<S=L:B1AMF5bM7XPD4A6@fm^M6Eh
M2TP;d=bIF5dJFm^A65dI@XXA3Xb<38a<3T`<C4d<cPc=UX`<2L`<2LY82m=KfA4
HGAU82Q4>S8`<S4`>C0a<C@c>3<fFS0`9c0`9bTP?Sh:IFiTKf9Z2WQbIFH:<20e
<0X`<30`<30`<30`83He=C<e86HP2S0`<30`=CPf=c@P<30`<30PKR0:<30`<30`
<C0a>20`<30`<21^80X`<30`<30a<S@g830`<30`86hP2S0`<30`<30`<S8P<30`
<30PKR0:<30`<30`<3Ti>B0`<30`<21^80X`<30`<30a<C8`830`<30`86hP2S0`
<30`<CHi<CPP<30`<30PKR0:<30`<30b=3<i=b0`<30`<21^80X`<30`<30`<30`
830`<30`86hP2S0`<30`<3T`<cPP<30`<30PKR0:<30`<30`<C<g>20`<30`<21^
80X`<30`<3<b<C<g830`<30`86hP2S0`<30`=30f<c@P<30`<30PKR0:<30`<30`
<C<b>20`<30`<21^80X`<30`<30a=C@i830`<30`86hP2S0`<30`<34g=cLP<30`
<30PKR0:<30`<30`>3Te=B0`<30`<21^80X`<30`<30h>CLf830`<30`86hP2S0`
<30`<3Pi>CLP<30`<30PKR0:<30`<30`>C0a>20`<30`<21^80X`<30`<30i=CLd
830`<30`86hP2S0`<30`<3Tb=CDP<30`<30PKR0:<30`<30`>CDe=20`<30`<21^
80X`<30`<30i>30d830`<30`86hP2S0`<30`<CHh<cDP<30`<30PKR0:<30`<30a
=SPe=R0`<30`<21^80X`<30`<34f>3Lg830`<30`86hP2S0`<30`<CHh>CPP<30`
<30PKR0:<30`<30a=c0h=b0`<30`<21^80X`<30`<34g<c4f830`<30`86hP2S0`
<30`<S@c<C@P<30`<30PKR0:<30`<30b=3<c=B0`<30`<21^80X`<30`<38d<cDf
830`<30`86hP2S0`<30`<S@c=cLP<30`<30PKR0:<30`<30b=3Df=B0`<30`<21^
80X`<30`<38d=cTg830`<30`86hP2S0`<30`<c8`=C@P<30`<30PKR0:<30`<30c
<S0g=B0`<30`<21^80X`<30`<3<b<3Tf830`<30`86hP2S0`<30`<c8a<CLP<30`
<30PKR0:<30`<30c<S@e=B0`<30`<21^80X`<30`<3<b=SPf830`<30`86hP2S0`
<30`=30e=C4P<30`<30PKR0:<30`<30d<3Dg<R0`<30`<21^80X`<30`<3@`=CTc
830`<30`86hP2S0`<30`=30f<C@P<30`<30PKR0:<30`<30d<C4b=R0`<30`<21^
80X`<30`<3@a<cDi830`<30`86hP2S0`<30`=CPf=C8P<30`<30PKR0:M79QJFaU
LPXl?20_DfUjIB0e<20_DVm_M20a=20`858P;dU^IVlP<B0`858P;dU485/P?6AU
<39R<39SIC8`HS9R>F<i=FIR<S4gHcHh=S<e=CUT?PXlI6D`<V8`<V=U<S1R<V8i
HcTeIV8b<CMS=SPf<cDe>F@n85dP?Sh:LgAQLWAhLVEV2SDh>3@`2RDUADm62P\>"], "Graphics",
  GeneratedCell->False,
  CellAutoOverwrite->False,
  ImageSize->{83, 54},
  ImageMargins->{{13.34375, 0.}, {0., 21.96875}},ExpressionUUID->
  "35473eb4-9d8c-4172-9110-7d23f3e199ee"]
}], "Text",
 CellChangeTimes->{{3.8390671837561903`*^9, 3.839067325196804*^9}, 
   3.839495765702729*^9, {3.8394958164063396`*^9, 3.8394958383655167`*^9}, {
   3.8394958900278683`*^9, 
   3.839495989121327*^9}},ExpressionUUID->"620a2eb8-e1b7-4b42-afb1-\
c3406f18a383"],

Cell[CellGroupData[{

Cell["Even cases ", "Subsection",
 CellChangeTimes->{{3.83949575836278*^9, 
  3.839495761266501*^9}},ExpressionUUID->"24d3e6a7-b33b-44bb-9737-\
648c099ba2a5"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"SetDirectory", "[", 
  RowBox[{"NotebookDirectory", "[", "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"checkFplus", "=", 
   RowBox[{"<<", "\"\<checkFplus.txt\>\""}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8402718745663633`*^9, 3.840271884315411*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"9b0d908f-613b-40f9-a0a3-1a84eed4118d"],

Cell[BoxData["\<\"/Users/axel/Documents/MathematicaFiles/Poincare_Fmks_\
Ancillary\"\>"], "Output",
 CellChangeTimes->{3.840271886283965*^9, 3.8402724970790997`*^9, 
  3.8402839889543543`*^9},
 CellLabel->"Out[3]=",ExpressionUUID->"50129f39-3db7-4879-aded-81652029f4f3"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Odd cases", "Subsection",
 CellChangeTimes->{{3.8394957953889008`*^9, 
  3.839495797512966*^9}},ExpressionUUID->"d3d16c48-3df1-47ab-a327-\
bb368ec48b43"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"SetDirectory", "[", 
  RowBox[{"NotebookDirectory", "[", "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"checkFminus", "=", 
   RowBox[{"<<", "\"\<checkFminus.txt\>\""}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.840271901302041*^9, 3.840271915414133*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"edb8c63e-70f5-4930-bb69-e5e9a3e8d99e"],

Cell[BoxData["\<\"/Users/axel/Documents/MathematicaFiles/Poincare_Fmks_\
Ancillary\"\>"], "Output",
 CellChangeTimes->{3.8402719120965767`*^9, 3.840272508125832*^9, 
  3.8402839889900723`*^9},
 CellLabel->"Out[5]=",ExpressionUUID->"03a0918a-1fbb-4075-9b70-82c7a4e88005"]
}, Closed]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Cauchy\[Dash]Riemann derivatives of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["checkF", 
    RowBox[{"m", ",", "k"}]], TraditionalForm]],ExpressionUUID->
  "f4ff0836-6387-4630-af7c-fd17285c7e12"],
 " functions for m+k\[LessEqual]14"
}], "Section",
 CellChangeTimes->{{3.837051811254292*^9, 3.837051828109623*^9}, {
  3.837052242786736*^9, 3.8370522458101377`*^9}, {3.840164864887773*^9, 
  3.840164868592124*^9}, {3.840164996391472*^9, 
  3.840164997014954*^9}},ExpressionUUID->"3184617f-5e22-45cf-81f4-\
a39de4e51f04"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.839581589105268*^9, 3.839581590160466*^9}, {
  3.8395816488639174`*^9, 3.839581656256662*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"44fa48c1-d3d5-4ccb-a16d-8a8e72655a2d"],

Cell["Related to sections 4.1 and 5.6 of Part I", "Text",
 CellChangeTimes->{{3.8370518320934467`*^9, 3.837051858117442*^9}, {
  3.837051990014206*^9, 
  3.837051990778694*^9}},ExpressionUUID->"8d188f0a-b215-408d-808e-\
b5e0029b67dc"],

Cell[TextData[{
 "Notation is\n\npinablaFp[m,k,s,ell] = (\[Pi] ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"\[Del]", ")"}], "ell"], 
    SubsuperscriptBox[
     RowBox[{
      OverscriptBox["F", "\[Or]"], " "}], 
     RowBox[{"m", ",", "k"}], 
     RowBox[{"+", 
      RowBox[{"(", "s", ")"}]}]]}], TraditionalForm]],ExpressionUUID->
  "87b96c61-905c-493f-99ea-c6836eb99b32"],
 "\n\npinablaE[k,ell] = (\[Pi] ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"\[Del]", ")"}], "ell"], 
    SubscriptBox["E", "k"]}], TraditionalForm]],ExpressionUUID->
  "5198f81c-064e-42df-8314-60b526ccbdd8"],
 "\n\nee[k] = ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["E", "k"], TraditionalForm]],ExpressionUUID->
  "032fb543-28af-4122-8f5c-ce8dd8d9998a"],
 "\n\nand similarly for complex conjugate. \n\nThe results for ell<s are \
expressed in terms of betasv where available. The expressions for ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{"\[Pi]", 
     FormBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"\[Del]", ")"}], "ell"], 
       SubscriptBox["E", "k"]}],
      TraditionalForm]}]}], TraditionalForm]],ExpressionUUID->
  "16ab2916-c3ae-45ec-88cc-274a0ddab867"],
 " in terms of betasv are given in (2.29) in Part I. If such expressions are \
not available, pinablaE[k,k+ell] corresponds to ell derivatives of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["G", 
    RowBox[{"2", "k"}]], TraditionalForm]],ExpressionUUID->
  "94f6479e-6c5f-49ef-88fd-b48fba854a40"]
}], "Text",
 CellChangeTimes->{{3.837051992218824*^9, 3.8370520313563147`*^9}, {
  3.837052074475465*^9, 3.837052075796253*^9}, {3.837052109453106*^9, 
  3.837052128779581*^9}, {3.8370521759737387`*^9, 3.83705221989266*^9}, {
  3.83705226544279*^9, 3.837052293121266*^9}, {3.8370525283434887`*^9, 
  3.837052532591391*^9}, {3.837053498394827*^9, 3.8370535022272167`*^9}, {
  3.839496056309441*^9, 
  3.839496238434279*^9}},ExpressionUUID->"6a5fafea-aa9b-4d6c-ae29-\
390f7e6e8815"],

Cell[CellGroupData[{

Cell["Holomorphic derivatives up to order s-1", "Subsection",
 CellChangeTimes->{{3.8370518489575777`*^9, 3.837051861533534*^9}, {
  3.837052248234869*^9, 3.837052256354995*^9}, {3.8370525170478477`*^9, 
  3.83705251727143*^9}},ExpressionUUID->"d163b506-ab7f-40e5-8ec2-\
bfc04493ab6e"],

Cell[CellGroupData[{

Cell["Even functions", "Subsubsection",
 CellChangeTimes->{{3.837052886862143*^9, 
  3.837052888478012*^9}},ExpressionUUID->"c4cb91ed-7345-4a23-957a-\
db59ce903b14"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"SetDirectory", "[", 
  RowBox[{"NotebookDirectory", "[", "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pinablaFpRules", "=", 
   RowBox[{"<<", "\"\<pinablaFprules.txt\>\""}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.840271955231936*^9, 3.84027198943071*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"1cb0c342-cad6-4766-b66a-b8ae66186c68"],

Cell[BoxData["\<\"/Users/axel/Documents/MathematicaFiles/Poincare_Fmks_\
Ancillary\"\>"], "Output",
 CellChangeTimes->{{3.840271984492524*^9, 3.8402719901953506`*^9}, 
   3.840272524581387*^9, 3.8402839997837687`*^9},
 CellLabel->"Out[8]=",ExpressionUUID->"b92da5cf-fc9b-4df7-a7f1-d0f9c1063363"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Odd functions", "Subsubsection",
 CellChangeTimes->{{3.83705289991912*^9, 
  3.8370529014476852`*^9}},ExpressionUUID->"f3b7640b-0618-450f-8cb6-\
fe562b908b61"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"SetDirectory", "[", 
  RowBox[{"NotebookDirectory", "[", "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pinablaFmRules", "=", 
   RowBox[{"<<", "\"\<pinablaFmrules.txt\>\""}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.840272009967091*^9, 3.840272035670224*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"41a5a5eb-a666-41c3-8c57-a31d05d3d45b"],

Cell[BoxData["\<\"/Users/axel/Documents/MathematicaFiles/Poincare_Fmks_\
Ancillary\"\>"], "Output",
 CellChangeTimes->{{3.840272030064281*^9, 3.840272036231577*^9}, 
   3.8402725367236433`*^9, 3.84028399996812*^9},
 CellLabel->"Out[10]=",ExpressionUUID->"a32f4220-86da-4922-b828-efb57e1f2a38"]
}, Closed]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Antiholomorphic derivatives up to order s-1", "Subsection",
 CellChangeTimes->{{3.837052543831272*^9, 
  3.837052551017322*^9}},ExpressionUUID->"48484be6-bd73-4312-a2af-\
c1ca9e7f6d77"],

Cell[CellGroupData[{

Cell["Even functions", "Subsubsection",
 CellChangeTimes->{{3.837052892463388*^9, 
  3.837052894343355*^9}},ExpressionUUID->"c1e5ad56-d7ba-458b-84eb-\
d48b1447a3b2"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"SetDirectory", "[", 
  RowBox[{"NotebookDirectory", "[", "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pinablaBarFpRules", "=", 
   RowBox[{"<<", "\"\<pinablaBarFprules.txt\>\""}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.840272066583253*^9, 3.840272077495325*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"13bf7bf0-477b-422f-ad06-24442ceefb40"],

Cell[BoxData["\<\"/Users/axel/Documents/MathematicaFiles/Poincare_Fmks_\
Ancillary\"\>"], "Output",
 CellChangeTimes->{{3.8402720743113728`*^9, 3.840272077975376*^9}, 
   3.840272549600214*^9, 3.840284000227528*^9},
 CellLabel->"Out[12]=",ExpressionUUID->"9069a996-0a2e-4c27-b717-43b3a38b0e55"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Odd functions", "Subsubsection",
 CellChangeTimes->{{3.837052904055287*^9, 
  3.837052905254815*^9}},ExpressionUUID->"866a235a-a03f-44a9-bf9c-\
1e23a00d4fe4"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"SetDirectory", "[", 
  RowBox[{"NotebookDirectory", "[", "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pinablaBarFmRules", "=", 
   RowBox[{"<<", "\"\<pinablaBarFmrules.txt\>\""}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.84027210298381*^9, 3.840272114318193*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"33d72eae-0e02-4dd4-a263-691db6ea0bad"],

Cell[BoxData["\<\"/Users/axel/Documents/MathematicaFiles/Poincare_Fmks_\
Ancillary\"\>"], "Output",
 CellChangeTimes->{{3.84027210936161*^9, 3.8402721149526587`*^9}, 
   3.840272558588258*^9, 3.840284000431826*^9},
 CellLabel->"Out[14]=",ExpressionUUID->"d198e617-3265-419f-a67c-232adb92da61"]
}, Closed]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Derivatives at order s become shuffles", "Subsection",
 CellChangeTimes->{{3.83705255344911*^9, 
  3.837052568359374*^9}},ExpressionUUID->"b4d6e654-34d3-4f97-8542-\
f524e8c6dadc"],

Cell["\<\
To exhibit that they are shuffles, they are completely written in terms of \
pinablaE and pinablaBarE\
\>", "Text",
 CellChangeTimes->{{3.837053405818309*^9, 
  3.837053424801474*^9}},ExpressionUUID->"1271a4b2-7694-4b1d-a029-\
c2a744d4fa8c"],

Cell[CellGroupData[{

Cell["Even functions", "Subsubsection",
 CellChangeTimes->{{3.837053375296734*^9, 
  3.837053376649418*^9}},ExpressionUUID->"73dd01ef-e54f-4b1d-a47d-\
820584de1dec"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"SetDirectory", "[", 
  RowBox[{"NotebookDirectory", "[", "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CRFpRules", "=", 
   RowBox[{"<<", "\"\<CRFprules.txt\>\""}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8402721544483147`*^9, 3.84027218128656*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"cfaf4b28-d617-4cd2-aa37-269297a3cbb8"],

Cell[BoxData["\<\"/Users/axel/Documents/MathematicaFiles/Poincare_Fmks_\
Ancillary\"\>"], "Output",
 CellChangeTimes->{{3.840272178280829*^9, 3.840272181802618*^9}, 
   3.840272571629779*^9, 3.8402840007162857`*^9},
 CellLabel->"Out[16]=",ExpressionUUID->"38574ff4-1410-4932-96a1-aab67baa23fd"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Odd functions", "Subsubsection",
 CellChangeTimes->{{3.8370533786733627`*^9, 
  3.837053379993565*^9}},ExpressionUUID->"c4a0178e-57da-40fb-a9d1-\
eb14f3de4b63"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"SetDirectory", "[", 
  RowBox[{"NotebookDirectory", "[", "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CRFmRules", "=", 
   RowBox[{"<<", "\"\<CRFmrules.txt\>\""}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8402722006565733`*^9, 3.840272209142995*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"09c416d1-4ca9-40fb-939d-253f383c68b1"],

Cell[BoxData["\<\"/Users/axel/Documents/MathematicaFiles/Poincare_Fmks_\
Ancillary\"\>"], "Output",
 CellChangeTimes->{{3.8402722064350977`*^9, 3.840272209468381*^9}, 
   3.840272581938492*^9, 3.840284000747855*^9},
 CellLabel->"Out[18]=",ExpressionUUID->"eacda44e-bf4f-4fd9-aebd-08328362afa2"]
}, Closed]]
}, Closed]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "List of reduced multiple modular values ",
 Cell[BoxData[
  FormBox[
   RowBox[{"MMVred", "[", 
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["j", "1"], ",", 
      SubscriptBox["j", "2"]}], "}"}]}], TraditionalForm]],ExpressionUUID->
  "9bded07f-c1fa-4c87-b356-8502096d8e2d"],
 ", ",
 Cell[BoxData[
  FormBox[
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["k", "1"], ",", 
     SubscriptBox["k", "2"]}], "}"}], TraditionalForm]],ExpressionUUID->
  "518d45f6-d31e-499c-b1dc-0684a80926f7"],
 "]  with ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["k", "1"], "+", 
    SubscriptBox["k", "2"]}], TraditionalForm]],ExpressionUUID->
  "0a969f08-82f6-49d9-a4e2-d8368af04b50"],
 "\[LessEqual]28"
}], "Section",
 CellChangeTimes->{{3.836533509640527*^9, 3.836533517021402*^9}, {
   3.836533867086628*^9, 3.836533916964662*^9}, {3.83705143311982*^9, 
   3.837051434495813*^9}, 3.839244254432417*^9, {3.8393781121993847`*^9, 
   3.839378112561454*^9}, {3.8401648570782557`*^9, 3.8401648612451344`*^9}, {
   3.840164909846985*^9, 3.840164959101884*^9}, {3.840165057375182*^9, 
   3.8401650694455357`*^9}},ExpressionUUID->"a22bf8ac-2412-4d31-b46b-\
f14655b2cc0a"],

Cell[TextData[{
 "In Part II of the paper, the reduced multiple modular values  are denoted \
by \n\nMMVred[{j1,j2},{k1,k2}] = ",
 Cell[GraphicsData["PDF", "\<\
9E14ARda;S<:9LCUl^G[Yo>Pd<C62S@P<21_HVX:?3`P;daUKVMdJ20e830PDR0_
AVU/M6Eb82m6K65dIDAUHfmTIB0n?PYcM79UHFd:N06eUMU^hTPDQ^ok:CbiVUKD
i]BYGNZdI0QQ2e/`Vfm6aR`fVk41HgSj:A:R^IS<ADIYFEH]Z_9GooU?7BMFedX/
<0nAg9;DBVOFd=ZJ>FZ;eoU[nh<0J1/hFSl@VKBiYUJ`/HZ^YFd]l6gQ[H/:K6X9
BVa5bCMgHaGL<k68iLj]?i_O;GMYUMeGj?l6J;AA<4/`]9GB=`Bm8Okh6XCAB8QA
8Fd=jXIP=lCbl`QQJdWEJca_G@[45^@J:64c@Vl8OT>@cb?nk@@UdRJXOj/:93IB
o0lEn1DZD9^82J<2^JgiNj3N_EQm7_6A5fPCcPf2fHbofog5GPRK:oUKEAP_Y3Cg
hT<EGn85AF4S<dWkhMFknlN;Je6QUY]NB`CH063^Oo3F^oJ_mNIenVe0Y9I2Dd:I
4TP9Uj08hbPIDVVB61SU@VX54Tc;TB_6]1IL:ddTTd;1M@l:T0X05JM:2^1:Ljh4
ABV4TXY8`QTHLdd:LL:X@VI4D4JA656VS9PQDFJaHPIQGZ2LBTj4EP8<S@2GPW>2
2T6J27>VCDT4ZSA5/iV1=335@C6cR59]_WfUDJC2[494cA@AG87RYWPJ:U:SeTPd
dQD:14HHTdJl>B`eYiE4PBHJ]EJ:80McMT1152?8U?V^^6FYneiJOjkm`bb?3]Hn
m<UO4glo4ncQ;PSACk9HTZCRKd[Q[Y<W;i_cP3IgRhNkGhkSU1[E:9QhSlnmOL]i
ZXfgNS19deWJLbM>W:if_DJJG4P=9_6hXK_5C/V[Y[jk?7YQOE<OUV_cW676EUii
=NBj74d?aB7XI^La;ma?Ccc;ko=6f5l_ngTc>ZKnoGj20@e8=VW;=Kl_22LlTDDg
ZKNkXOnl7YlfcB1IY4TH@FeAIZZhP/;/RHQU<>nF5kkJkTVdMeY1[N0nAh>a7fbO
AiMELK35dW1DTm<T0D8m9IhZ<omYe<d;EFL?ZS[J[o<`C2ZE^4SWjAWXO7@^nXOH
3@i1LK]_5meN]]U=2l4U3Z=^Ia4]WKdg?F;]f=l<Bf6SD//_KW@:Ci]NKJHOQnMZ
fH4EKT8VFfE1h59Q/Fig6]]6DZSW]J3g^6[<FnQ]XohX6kSZPUTefFJkn^jU^^oF
feil54fg=O0KoVkc0/VR]428BoFhTfCehgZi66mk>?>Pe9U4ib3[=XZS@i1EEKXn
ah?f=?MJiIOfb]^Nbn=ADZ/On`hMU?]?7N4<MG`Z;76d89fHe]?7`O9B2M[PZG>F
/^9Cj6mKRhN7WhEK/_cjo/glSn5j=jloiKl1h6Sfe0YUKVAcM79UHFd:IFiTKf9Z
2SDP<21_HVX:>CHa2VE^I6mRJPXb830PKf9Z2S`l82mDNG1U82m@HFMU82m@HG9U
KW@P<b0`858P;e9ULfmeLV=ULb0f830PDR0_@fm^M6E^M7<P=20`858P;deUI6UQ
@Vmh85/`830P<CLe83LcG@Xn?PYUKVA_HVX:=R0`86mRJPXl?20_D79_He=UM21K
82m@A4HP;eAUN7@PGB0_AVm^M20l?20_E7Tc83TP<21B82mDNC@P<C0P<21B82mD
NCDP<C4P<21B82mDE34:<C8P<21B82mDNC4P=b0`858P?ShP?Sh:IFiTKf9Z2S<P
<21_HVX:?3`P;eAiL6DP;e1QIfEc82m=IFAYHD9_N21K<20`834g=B0g<edP;d=_
MFid834P;d]YI7<PFb0b830PDR1M83hn2VE^I6mRJPXa<b0`86mRJPXl?20_E7U`
IB0_@f5dHFa_Ib0_D65WIG<P<b0`858P?Sh:IFiTKf9Z2STP<21_HVX:?3`P;eAi
L6DP;dI_KW@P;e=eHWAiL6DP;eAiL6Da82m2HG=UAVm^M20_B4eADd9<:d==AEPa
<20_AVm^M4AULf=bJG1dKg8P<C@P<21B2Rm5KV=_I6U^Ib0l?20_E7U`IB0_AFiS
KfAYKVLP;dAYIVIULVE^HfEc85/P<c<P;f9bHF=[IGA/IFId@VUW82mRLV5SJfEd
LVUWJ7A2JFL:GB0n?R0_E6mEKVUSKfAU834e830PDR0_AVUbLgA3J65b83<c82m<
HG=d@fQQLR0c=20_EfUTM6Qc85/P=3Lb83@g<R1M83hn2VE^I6mRJPXa=B0`86mR
JPXl?20_C6E^IgAX834f830PDR0_AVU/M6Eb82m6K65dIDAUHfmTIB0n?PYcM79U
HFd:N05MT;e^a20@Q7^NH/];LL9f4JE0B=559kW8Sn;T0C2/;J@Hd1XGO_//a;U8
:BRHVHlMEUkjYckh3?:=XQd``nB38ecSAQIQa=T7dGKP_<g7[FYf<DU8QXMmcKSd
HHZPU02@khb/VGHh?KXhhUgAG/TQnC33jO<bE6GHD_[21D>6AVP=3RMnk]VT5k<P
b8ZNNlNnco^IZKo4aih@^14CkDlU6af^bEPT4fHDZVVd^Uje`>3nF@L`CTNbJkGZ
>/g4oD?=ocX5;EnlEK8K4KNYNjQ5B`4Ol;JZ55<IF<lgLQY`7`YUKVAcM79UHFd:
IFiTKf9Z2S4f830PKf9Z2S8b=PYUKVA_HVX:<C@P<21_HVX:?3`P;eAiL6DP;dI_
KWA4IG=SLVU`M6mb82m6KfidCV5]IB0_B4eADd9<:d==AEPa<20_AVaQIg<P=20_
AVm^M492KgPPFbde=B0]<STi<B0a=3Pe83P`<ed:;dUdHFaYHd5^IfaU830P;d5c
HfE^M20g=c8P;dAULf=UKW@P;C8i=S0P;d=QL4QUJFMXM20f>3HP;e=dIFeF83@g
82mHB6EYIfQd2SDa=20_DgAUKDPP=3LP;deQN5MYI7AX834e=30P;dI_KWA6JFaU
834g830PDR0n?PYUKVA_HVX:<CLP<21_HVX:?3`P;daUKVMdJ20a>20`858P;daU
KVMdJ34P<CTP<21B82m<IFiWM6Pb838`830PDR0_C6E^IgAX<b0b<B0`858P;dIY
K7AULPX_AVaQM6E4IF=_I6DP?Sh:LgAbIF5]2WP1kGAeF=AMecDYT]:Q0Sm0>XO^
k^i668H1QYR1HLPQY3]4BY4D5>UFFT10DA2@U9J@5QA@Y=hak_]nWnOk_^_ioWj_
MojHVK?g>__/_LiJQig5d8AOb@WQ25E7`57l804QJD15CldB90@82HT820T94k6c
Vl9@7]2ohTC/iU2T3``1Uoi_21DT58c2a5C1:0a@3`47]7dm090801:G1TU82`T1
`T92DYQB_h08Y3BP2_J3>@5j0X0f0Pke8F9G@GP58V4^[RS<>Gom1KPPg018BTZ2
kmMf@<TCRXA1`7103habQGYRCXB0?@0C10@6A@GnB`T^FELDbT]JD=3Ogel0k>TS
P42jb7?c0Oh`U2]P3?F18_fPC/3?T@5m/2OdclP2A>b0ZB_<igO21>6<lPLSX@0V
h063@>4nV2fnL2LX4/2L3YQXj@86GU3hKk3^K`0Ol8LL02@0n[_LWmdo2l7P_cJ3
8A24YaLH7PR3^`3><0lXH:2^:h0:@?41H;SCCb3H``N1J@O/1hIiP1daP5n]P`5e
9B<0S27Ycg`n42C<2nDSh0?cn3VSh<lb69[Eh4hZ24m?:1cU@oAcBUDH4PY18I21
PWl^eaf>l8NSoeXi`n1>cSo9L?;e4SB3`kamXEZZ`6l<9TCdCl`5RP;4Q:B49LC5
0JPg00f0^0[n?<0dd0/:o4b2OXHa<hBP_A1NP3=V36P8c1V:nB52nh3mX00:j@/=
@Ooga;n^R40P`0T6@@6>D1LHW>ROjYP`e?Wg6W?oB5P0H2>44BP8`4PEn>NO7DJ:
CPRhAn0ol5mG;6RZI:bWILkkQh2oJbT[8`80=;n`:<0_;2D^1814aD@12@UQ8>AO
2aV2HGo65?ZW/QKL6@58oNhG@mAO?O_mMPS0mLM3g<2oe]97H:@;1KSnDKZ]T9P@
1?<5n_oF>o1cbom=iSn[o4NUog]7j[hN7[mXh_[=conA1g_2?0;o833BmDEQK:27
`9P1o^m@2nQ?6`=LNU0WV:oW_fNeD62<7ICP;QQ9ob4BiZ<>2h0j6L9@4=OOR_U=
/=U?[gW0h513Q0o/in/2l8<`;lV_Vo/kQo4[a1gcP_QPI?T[1LGhieoIEX=344ho
SBH/9Pj0TDQ`817VVS4[<@0=`SSB2A[`BlR0X00LPL:D1c3SQ@3>22CAcc/52HT2
PXi8<<@MRWT6WE7:<9NOP3li/Kmc_ej__i;oS`i<D1Q[P95>OkOdLaR8;a:9LNX_
dF>jof_mjeV0@P>P4::IB@A49/Z]?Z[mNjgB3Gon]F6imna[5SWLo>PII8O_3c:2
C>jJQa6;b6>Uc=Lmi7<[JUa7RQnHcm7K;Hd4/JggS=Y>Plo/kaZ?[[DACHo@m[l[
fEIZj6<T_<U_Z[PNO>hMK1k^S]^2gJG=G^S]:dUVF4cegOnUAT13GoW/fiS9=J?e
6W4Mh[?b<OiT/bCKl2OSk4F>NA?d[5M@o8aGNBSg0jj=7afoYbahMlV/OING:6@W
FJ@DKKdTW78b4CAOJB[/lh;Q5X<e?B?^4NGKD@jdlTJF=]dD^ZadhM4hBhZcejF6
P/faJCS:gOLQYaR]0HTQ0?XbI2=@[OaJ>G=76B6D<DCjeQaaMEm39_cA5on2kA]7
UBYjCSX4=g5S>6b]C=5/OYFTWZn1mR]ZHQ:]6Z6;ABBl4B8fOJGA3bBBA?[bJ:Di
O?F;k9AG2KFQ5<@U`aMnYceLU1oSL2Bd/KC8e0d4lMf]^EE`7[^7g`^Z^<lSDF[Y
jnOoh2EYdY>IV>l^79>9UFIWNmBlZUDFBZEmBh_S3DbkS:/34hIi0C:?f>f@NAB:
9D_H19LY1AA56PBIeD]gM]M2WGmXRdI]BdjOX?dbe?D>Rkn7OOohS3Dg]?8CO_ZF
o`>obXl3hk4G=:2VkH^GfeYHF2BNfYK^e`WMlE:X9cKka40dZ_W9L@_doCI_;11N
7R^g^GHobm2<nDL/beZL6eS>TA>FdG[M/GX0A5fIYOD_6YQJE[b72lUnbZU5<kZK
lJ>;/SS`FGQM7oN2PjoF8`ZUc5425l@>>l4A?6/]UHgmS9iKek2VFYPfk[WS4o/M
N[]/^3WOn8m_E3LS>ma/aVTdjlLKc:?ed]dL9D^73<:V@e57e/Y[3kRnKl2FBidO
l[N7=mTH4VZDL7OOnBj7Idod>GTYb7RdLiecT=U=BIk<E_g:i>4K[J1_V]5?J`=_
IAOO@^:C==jH4A2/2g0KTQC99BLhV]eKUXl<T[nngW5=jY_nj4<ooPmOo1h]LInI
VSiBiF5/dm8=:FSf_UWk/FcF<F1:o]/aXbmIB4MJ=LNVm?2fW8OM1=?>oE64m;=W
SK5K9F[g4Z]P/dmfKE:EKVNm>clVSA^`bAJl]ZIV?2Ccj/1h<eTVPhbeGib[kfV3
cPd55IHQNATGEnk>2A8=L<]W@RVhdE?VnANb4HYdjo/aNEaDc;8O/>>BLfl4llI`
Qd`Hm[n9YAKVN5[Wa9CUk@TiFfAKdB9c[FoNj5eC?hIZWO;7VCCP<NK?T4@a`eLo
_@e6Ud:Hhi`3oI95QJY?NkK]o0aR5@kV4jdYglD?j[=YkEEcH]]:cOVo?^f==Zc6
mD[mNX7Oj[3E0J_J`N=J5GjSSln07NALF_bU9TVYOO2^SL;M/9?1bi3//?LBn[?L
OObX8njBfaEZFUbgim;eK:h]0V<MckM=WL]/>[NkK[`9V]m45lhA8lUE9XF[^jbn
@SjZm9D<h9OfEC9EhI`h[igCWORmPENIk[VH:[_<g7I^SC:P;[6X98hVkaCAVGOi
e03cgMnH_PNE_g5lX]lBWCJEnIfblS7c=nlbd;B9`9_9H]kDMZ5GlF6bbmnNf3Fo
mL^_W_@T/?jfEe[hVRBgQ_UD[/?2g=GZ6XOa1KZ:ACQ/MZimPg=K7bW>n;X^eC6i
d;g4?Y;n`m?AUJ^K]ANd1G@_WUhOF]kVO:4Ha`3ZYeTFJD:CkN_Yc:OM/Cln]Imi
Z@6N=neB`WG47T`H4[8^DdJ_UQBA>Tf^ME`AeSk>ZUjE?`DTS=mOSAoFZIA8F/K;
VDY=^cXjCMM]BRkcZWISYh[GASA=nB/?e/g<[Z_NXZ4b4XD=ZX0HK[B50Xk9]cJ>
:I7</]650a_M]MfCR^?mficXY3=3K_>gSJ55bWbi825[>dKCdn@95F5ZZ8bLhW^9
1OR?6W6RH8J2X`VV>CheR_32YQlA_8=]k3EOkLVDBHMK9KRhRF=>X`=XM<C_Iiai
mo@JWNmCNLa;deDC?Wk]h;dk7_PIE_3Eg^1A9ik49_E7?AfF;[5J;Yl]NVOI@CFQ
ZffJoP_Ffo8^SDmN3VUN:JDe0S7[9dZa[<U84R]nF;`_ONMM9LLFObZGJZB@d;?m
/WeWMaE60VZKl8;Z[;T0QZAiC[V0V6j;<<d_ChUQXD@nI4lB:6W>:oeSCi:C7cDH
U7CL<MnZSX^6iHi[anP^dKoo`IjNbH2N29c?`E77HSQSUBJZWPKIc5gdO/jkIT<:
WoB9Q^H_fo6[[PUTOLUi245af6NYm=g:GlWC/U>Mc^V_:>L/CXfj>ociF5DSe^C:
Bj=KHgNl/6nDCdAe4HS;GWkjGQ]:/<nZ^]WU<Y4?XUjRAHcS2O9:OZd>GiJO/l[[
R<2iK_V@]o[Mb5I]eO5HM6MlIkNd<ef59HENmm`>FE445nFCD=BEd82TUa^7T3;N
LPM=b=eE?f[FQk`S^2c[;R/Y^8`Ni?@bk>hK`bfTK1593oafF0TSW[??jSg]`E=:
5in<dDN7AKmRKlfdBjIG?JegT5VGemY^KeQoe;oVd/cb/4S51;HagI^3L1hIL:5;
l:3gUDJ850IV<I[]caM?kM^22o1Y^fG`McS_;LDkEbP^imkgVoiHVG1QOEkSAZb_
G6lGFDZm;a3h77IT8M9kBRR6ST]jMH/ERd[Va^JDeIUMAHY38@/<M80nZjncSZZ5
G`_nRUDIIFk2ieLS?]OgDF00k7T[N8FMNTInM>cS;[MYV4[GYjaaMmI7MdFHZEL@
mHXlaVICO2VChW6[/SOHA7]4[cXT1JSfkko4ATR[CJ9VVM1jDN9/d[7I<MD?k?`o
;N@OiJXXUNMWL[[I5LVMW^Z8a^4O<^jY:OG:UM@=BkoA<aP7mhoaVU^n]UUik<Pg
cnP9W^5YBJ1?7a:Gb[I>Z;DK;6U[Sh/<[W5P6WbW@4fKR?8kD=lXmYlNAPYcmhl`
</LcC@Z^lZoP6_SERN7fDG@[1XHmCHb@0^aJfDH^/JM6Giela@h8SD5SOFHQO?<X
j;F/=MHA8TD0iCRPk=ajOMnXNBTdOk2W^9Im[=8h;]RFA1VV`j??_QnjcDQFPKHO
hg2LbGM6b]iLAN94g;X1MSI>^cO`lTOm1j:4:dGiGE804C4KLl[cUT?TR8O5mQgJ
mUH;8@KlLiTk]JOi3@ZJbOYdcm1;0k_[^:hg2_Ze/^OH?62=WcL26nkAcEbmMHVT
FYA]A37T9/0//L6mQK__Z:l85lRN=fBU@`MV7dCL6HY?eEZ=7REm^SA5TiBdIWN5
l@=mKCLO[_[GKm:eVTGCjI<NEZCZFIXVHG/d/9^_kUi?N<4PWJU1KKEbN1kEnTFS
0C]X5b/NKF6=I@:bFGgIC6S9FTHAIOYQT:KYQkACeo<j5VR;GWk4e6k=H8fO;YhY
lF<6b/`^Fh[E>fT<PH9HVg=O]lbm9a4F@MJ@Sj5R8B`KmdeYFe/Jm9/8[jZUUjM<
49]kgDoK7_KlN/RoB[SlYS0c=_W6:YeJK>=hDYEDfPA]WI7@BPXCI@ROH35[AYg5
g8R7Hc]9B@6U/c63I=jP98=iTP:=ZIj]S9UmmiY^MUSO3[6K7F8VfXFan2Gbb]jk
<IjBh>mMkFj43e`bB<9U2V2lG87>BeAk[]JZF2AHndkQ;EV]@_^/^n]]9;j?lYch
k_XHORQciWKIDhb=`=4`d0TjbRBj/k[nXXG@Y?SfO/KAF3XO/o64LmY>lhEJSfe^
mFDA3;^FeNnYFOHK6NVeccI61lK_ejBVKkYS>GG6W?Rob1bdn`CcYiYTn2Qa4fCH
LEk7iYBSkoBQjLd;QDZ9R4Neb/7IIe]IWlMOAoRg:oWj_Y97VoJYfTVdGVjogWMJ
gT7O>jVj>/J`HX6RnA:YidDED`Sk4<i5EOB=eiJ?S]C;fTkbFEM_LD^E?lC3G^gj
c_CIRnO3McA`f6jLC8fo[n_^JJKLZWXPIfLU@LWc<6DB6FUd0K1H6<fmSd;f7IDO
^f0_>NU9<Keh3ko>dfIH3cAfgTc1NKRDh;PX4UFaZM`JP7L=BTib[0PbMSE``olN
CG/en/CfFlj@LR34Wb`WR3J?[7o@3B27=SFmOjliYI3F]dWIB9QYUWTeU=Y[ljeJ
a<e[6j^?J@@ZgL<6]>iE;d54GF@W=m_XEVNE]eY?[;M]^g2DJIPZX/EL8o:@cC7G
6=@N5DKA>=fVj_<_kdW0VH4e?O<4RVD8SXA9j5TEn[J8k1c/jfROFP?d19:6C=Rf
Vl>7oST?^L=_ATZaBaEBd7g=MHXb4@lKIk1<EPR9BN9MbMMmKEFVoNifX2;XI723
S1WHiW95VmEO?a^1eS=hE^cbZ@/j[NH`9X`c/VY:G5OXLB=iJ1hBLI`UC;C^@FC@
j>78YFhU>JA1lF>aKUNdEZ2?56Y2MQF[gZi<]ZhnWMYA4OgfMHTB<kJ0BAcYJfOi
9<B;Hme7oDGRfH;cWkXbN_^X33B[XD[;9K5h0hO3K>CBKW][A8dBa:D_a9^^gKAJ
OC5bfmR?4MVhZH3OB:OoOM9lC6]d9PSDm3SPMYjQd^K`a>ERJ>GjmgbM?6IlGeBj
bNEM1n_89@eS1bKCC1NA7Le^dNFl:LiAZ8haZD?iG;Qk7^ncRPF6i@Eb2[OPiAJ9
>LABVjJnhAE_b_Pd2VfGTB^RHf6kVd^?d2N/BIm`m:lN4<a[Ooh`;K1il1DOmg1Y
Q5T3HG<LB>EGMeM0:lnTWCM]@8ZLaVgH[57GRCN^jIjcKdKkVm:GXIi6AGG>C;dn
6PMj`hhSg5_6E/;;;nF[0hFMh^G`WTL><kBIGL/l`2^2kVi?WgeY`I:<DNBAiE5X
FUeW>DY=4mP9;;0cM4fQdilLZAP5DKge_]?kNAeYANFbEen[Um9X??1A<96<LZ^K
j=3Nl_Gdl6YKicKBUe=YdL/GB/Gki[Z35H6lM`aPlLEBXegLjG?L]di[lWCB[P?J
2S8XjL<eZ]S;Za4IA`Lo7YZfO2mn_O_I?SJjanef8_oj::L=_0@NB6=PoDSJH?ER
G<4/9J<lk4UJYdR@S3XB_5a>S_LT94g@WSBGOfU4]H0CDLmbdf3ER3=a/4ign5Pa
QnCY]02;FL38Um1[D6<g>C>ihE9EkoDjWLN;jAci_U:KYgQ3g[W3Z[;BRd1CCB;5
/ZiSQh18nl5UF1ATm@:OoD>0GLED_0aNMEGgBebBOKZ>=O1^LhiaH4`1jJce1nV9
i5j?^bVMakO3Cn1C@NAT;6l4TFMVBHma9Qk_RG;g^AXlBmLSd7=j>DCN/YhNMS59
/PdB?FXD]3b=OnH3[ZDGH]g3Dj[H[V`J>88RkblgYg^Th2[[Gd/XA1I8iXg>eeYm
2TD6BRFj9_HYK45LIo:cF7i4<D>8Z:g`?RE56bBAMlcnP9A@7/f5N5o[5<<_b<jb
KOjAaMDJ><52Vg[nn?K7VFeL;]dWcL@P<I4I=koHX4?GQ;6K4i]BVllbZQ?F/fm8
C59I7jUH7Eo1GT]^^=?beZ1kZEbJSnEIn[TIMKC:;Ih?[SHJhCg/f:;96`HaQie/
_2F1mk;4FDOTSHgi:JCIGU_Z/WMIiM<DYkeFSGNZZ>:cFKQbEUUM7J]NK;YEF18N
io;64Q8aD]OE8Eg2P90JR<fdANm5ENeO][^bndTMLJ9X2NK=V9BYBa];SOXb>B9o
Z5mjmHfGcXkcBEXT[VeW=am_ZkNlDbl8ckWgP]nXA<fRODAE[CiXE<`WWdg0m8XZ
R=aH:6XnXK9>n_CFO0Q_999W/lXR8b`omaSocT:eVF?G@e/k]C8o7h;PGPEMMdAm
BHY1MLWh1Fa0?CTn8B1cR4/b?PRdO4;S5=Wk@m:OP50PkoZnhagFQkG/>UM_`lBR
NjFjEH:ofC5ZOe[5XA<]lT:imBGdgUG9b7TEVa6N>4Cd/^[j^0HcM2=nCI0EH<8;
Io]2CKRXb0:VdF>>LObRERMdD=FMRc=6H:I@H`//>eZE_>oHS_fV5EWR>IQm940i
h130l8EgVR[RW[2g]CBNfd[MhdfDQAimAje>^DboI4goHjF793hk7=iW]PS_/]HD
LcMl8h0MERgR7Yj>M@]nm?F8WY>jEbi9SHfWUlS2g9bTXe1[bM18LY_nc^7:>Jkl
n58HS6A2U=kATk27X/@CMQZfmV2`LeC0d:7N@VQXU5?hJhc@n^@Le[3OZKn7P1dd
dN?nB4CH;^?9?6<OBkEEMWI@kRC[Vo=8mDEghj7kcA?3JgaE3acLUmTCLkAl7L5W
L=/;h`na__A>30_hY4?BZ3V5IkDkEXm=DWjL5PUJF7[@6VbVTUGKMJ?;g=:8G]@i
IfO6fLMk1FN/KLUI6n@>L7gV;Cmgf=HT96XE8`eml72D:EK2bOGZ:ib^b@XkleU@
hlAhe<i3hF::4EF^H@^KGT5ZU0JA1I31eDBj4eAHX?<M[fHbNJ>KXUc4VRFADOh`
AOM9hZ;559Q<oHU<MHAo/M32:ZB[HH=A:J/fHbiRIfQ>U`8BgZH6UUVY9I55CY_L
aR>kSoNDJ6hBc>O@T8HCoi8R9dJZa7JW^JNLJSggnSQ>HD^RW5oH<?lGcTeEMG8G
AcT?QUNW1SOG2Od7PfABIGEf7e_N9QX99O_8TFZUNB8hL9>YP^DRhJ;OEogMC_U:
3oKGJoEQ=/a3OMc4F/W_U5?iLI@h75?@bSh_13KaiaH/HW]kd9Yi2h72XNC]4g]?
Z]iec`U<WWRUMCIOHQno4kcg/RM7V15Vc`mB>E3Yg^UEEd_d6`PIK^X7Qme=fW/V
o]ZLLWS[V91fXe4Ra09E/GKa95W2lo1h9]Q<=F7QO_SS/E1HZ4o5hEiCK[`Tf6k5
8OBI]?^]oKcH]/2dMUiD[6d4;EPO31mW9iC9E`VFVUSG]=EElO^T]I7R7[<G:A3@
^I>0/:>oAJH?;e2Im0cVe>GlY<_]WLR9]HKKlFWQ44:A?gMMc:Q]1Qn;S[k93EdN
Z2JhcJHh6SYO@86PS3WEXLF1:]d0;AEnYFni7m^HF127dP=olgQ3S6D9^NCODnR6
<;QCTRdKR]m_3i=dH;il9`Xe`V;?OoGlY6SEHGZTKJ3?G470a6SWH;nI>IH:Zf`m
XeHMlT3F9FI;Nn9SUCTmlW_Zj9RMjkL?bh^XAAm3TFl8QbOWel@O;HRTH_>_UGN@
OVmP5^ZH7XaMT11]ekg@nibma03RTNL9EmEX4[^SBFhia]7_lo`^_Ol[WX?_fDGY
?FmFIFi/[OY`EBFc6B[?M0:^20<DNh9fJU/_HBnmkbSF<MV2P?CI`F5Fg6aT9>TU
1gAUcHO9YdJ]Y7m=1?`fTnOnQN5F[Ul6CjVkgEFaHbcEDo7eI8G:P7FA9O@/nk>A
6[F_IDd`ll/GQIM^oNo;JUZNI1PnRVCB3k1iL4clNN@Yo32<`W3Z0hRAcH9Pa:ld
EdUbXD^lb2WXg_<lgMd3U<JNXiSQFIhoWd1NAbZKBm^ER^RTRa5ejITGNkSkX^OB
_UC:i]lD`CL=eS:5Bh<N`5VjRAflfUa<oL5A6W<B5aWcLZB>Vd5K?^<S9AdUFEJ:
5LW=8KQ22FRY<nDmlE^3fN=?I5TBDWJKEiH6i39TUR;YCD8QNL<6BZ_cUX]EYaX6
;`j6LT;<lIjdbU5P^O_9SbC:E`cB`TGUJ=V2bec?@dlF<TFo65naUj/IFg];B9o<
P[n<Ge1[Jg;cLjcneXnLTOHf0LL6jgLL14E1n8DgD5g92J5gKcNNmToEUKHh^a^m
RY3E72CXKVgCRB`4WMD[1/g>_PnSkRWe/hdJ9[lek4RVLO1/oG^K49AH^=[lh8^?
BT;i>P65OGC7C_3eaE/T`/FAcRkJDM<Rmf89ce^N2gVdZTJIJ?<Y`FDU]<DM@WH9
NiE<b5>3l?a3N9nn:_;9];MIkGYVbXHm>B3W2I6RoZJfoN26Y40EOh0;QA><c]C2
/KFP=?GL>9E3d8]WELFi[]P2>c1`XB^KGGGD8joK>U>bM6<bL>HN`G:lO7d6MWhN
/DK_L2;W[@[:RNcUUQ@R?7ZZ/ed`DDn[C^48]i]=ig`j0DlC[?3Lgee5BJgk2l^/
RF9<T]1on13mQkc@o`9n<o@oQ0N81aB<A24l`DQgX_l2m0c2[@YUKVAcM79UHFd:
IFiTKf9Z2S4h830PKf9Z2SHi=ST:IFiTKf9Z2S4i830PKf9Z2S4d=3H:IFiTKf9Z
2S8`830PKf9Z2SDi=3L:IFiTKf9Z2S8a830PKf9Z2SDd<0YUKVA_HVX:<C0P<21_
HVX:?3`P;eAiL6DP;dI_KW@P;e=eHWAiL6DP;eAiL6Da82m2HG=UAVm^M20_@U98
A59;:d==CDTa<20_AVm^M4AULf=bJG1dKg8P<S8P<21B2Rm5KV=_I6U^Ib0_CF5S
DVm]HFi5KV=_I6U^Ib0_AVUbLgA3J65b834`=R0_C65cM4=XHG8P<C0g82mGJFAd
J7<PFb0d<C4P=C8`2UdP?Sh:IFiTKf9Z2S8b830PKf9Z2S`l82mDNG1U82m6Kfid
A6EcHg9YL7A_LR0_AVm^M4iQKFDP;d9BB4ABBb]3CDe9<C0P;dI/HFMc83<b82m6
Kfid@T9_N21K;CHc82db>34P<C0g>B0g>35M2Rm9M65/JF=1KVM/IB0]<C@P;d5c
HfE^M20g=C0P;dAULf=UKW@P;C8e<20_@f5`B6EYIfQd83Hf=R0_DgAUKEHP=c8P
;eQ8IFUWJ7@:=C0`82mCM6E]B20c<B0_CF5hEfUTM6PP<C4d<R0_AVm^M4IYK6DP
<S<P<21B83hn2VE^I6mRJPXb<b0`86mRJPXl?20_C6E^IgAX838d830PDR0_C6E^
IgAX<B0b=B0`858P;daUKVMdJ38P<SHP<21B82m<IFiWM6Pc838g830PDR0_AVU/
M6Eb2Rm6K65dIDAUHfmTIB0n?PYcM79UHFd:N07]MfMHTf^c;]:4X595ZP@5Y0PT
=>Vmmhi83A0P19:@A3Y8kbRm=jFZm0kBU2XPB16UPa@Y:TS_k5SF]oKjcSWGMgk_
JnM7l/k<?O=<^NNig[2cjQ[`b]TQKJ3:B0BF5l`74PLZJ6VYPD5044R@3`@B0;2c
6l:`c]2om01fHbPJ0d<Ra?lK@P4=QF1a>TD85POD@R:0jPnMPF1185Q477a?70@2
2X10H[Q@_h18]3Q@4N86/`=Zl@7ET@PX1/2^P4AiXV4>SUSL>Glm0SU]^H1P<K5k
Mgni0nELX6RH;@@1e89P7J4^^1=]8Li00j@]38[eo4L8CTU7;1HUc/o_k^k>1g71
l27A3]9LMh7^<:`SD1n:PJ;MX7K0WbD3]B4^d3lUl`7HPHJ><<a_P`7B7^/>@D>1
>8Dcc1J:`>1L7R;/X6PPkWBPPIXVD0L5AO`6Joh6g0GnJ@h@c0OnEkPogSl3`A2o
W26f]TPG50CQ2D<h0>eQcU2PS[8V7mH3NaL8@MSm14:L<DQL>Q0g2<`IHX<3o4XM
0UBFd`=2L4gjDao65Pe3HC5l69Scca[iOhK1]ET9HJN0M7618[0H`<lZ5F5XZ2dF
ROKToc=L>0;YS_3nBk:78Nc/OcK3kR6:g`P1Lgd8EE<4o/KPE82oM@i@;50H97Y?
D5@H27D5@Se/7OUo7V3XRH82Oa[1?mFh6WbmDDPDd1iG1]@GIPo5o@2l<A0g:12;
OPSemOk_QWm:030HJ0Nca@9]X0h`1>3_j3Pee?jgS9/o6^H1=0?Q20X6hZP:o?_9
0TM5>bC2fO=_n:lAln_XZZW9ZO3lJL2oH/W;8cf0g[b20T1N0F4@40`B4PGN`cgh
oS>>;PCfYd[@gh7E4?I8W<O_O76=nR]W]mlK0^Cl/d=L`7l6ddKRZ0/5L_k=M7>@
<<PFm`GnonHkl:O;ohgV?j?lAjKoNdK:3ifMOkF9lgMooPlka0GVk?T7PJ?^@ba^
3KB@^6E0o3_D1?YcSH6LFU0kf4>GOkNZHB6hMI13>>0Xc@/FhP<9oFhW3:<<lh3J
jL:`]XjoJO=KKoAchIaQ2:P^4P?kNLGP_73GbJoaoL^6FeYK>>hJ`N2hnM/4`N0F
5_][T3nQD=aBoG<4BPQKY=g?kA<@5P52d6R89`0gO9`T3?@6hmKD3^[aRme0OSh4
4X^;0LCEk0^dAj81?`L=1XT0nIenj_j8mh3ll5oRon<H0ba^:B1X^gnMnc<]fhMX
=2k=GgC7YORGo>]2P48mX;J0RG6T[DB`DeE`lf657:<kko:P9=5Vj^5m0Mk1O4/B
K9OBR=E2_45FiZC62nF9C[2bYE>K][c[HOK/aag_YFZF6TnQOEhFiED75Y_HlH_m
Bf<9gPM<]lK96o2NVRC;ga@_@WOQjC97DKBCb]PiM1V`To_LZN[hU>3>@E>/O4lm
Y5Vk]KfR>5>CUTW<n>]WOFbSCJoQ/_0^gIfLcbi?PQJScB=B]==_JDRf7P7RgL/Y
iW_jNZLY>iUOA`FX^`D^Kk65HRVE97ZI58D^Ua]??k]fVU?T]Y5>iFfS@RfkHMOe
LXh[nK1:Nm]aJG_3PYDc/OfNXgFROCChZmLA<bEZVTHn5IfK]a9Y=iDMaT9@gb>M
L80akTR3ZKjI;Og<35L?2m7`W1c[69hoOJRAXVHfe1g<NEL[G^ZlI>V[KbekBhbK
OBQndif:I<XU9AkJC:ieGo^PIme/cUWCni`QHbH2IZ:YS/f6dXGCH/5=o_LY1@F_
^/5Bbhb^lMMnjKULH;[_kBEdoVbW]EFNHm:e?0XA@aG]=ElmkI>NooAh4lco]/Hf
[C9J`L_MIF7OYmaS`D:ca`EIh5_ZeN`Ro6gn8nGSJ:@hT2GknGYKI70<7EmCa:gB
ZLG>l;fK9ORaMWS5f[T_SgL3J=me8i_a105^a@7Aaa]NIa_hjD1]0:[6RnR5kWD9
hi4f1i6NIeeTn=8CMbmnB3NUj?R[2kW8P@K>m0G[aQ^iJGZmFgVNdCH]DHUA;XC0
7Rh?JBD^jLRB>o[bDTma?[hJB:?G6k@FobBjFFin]c4WRV^dTW7/fiGVHZT04Sja
ielb=gH57APIMS:U[[6H]EZaG=QL8:f^KlTc6NO?7GL7mUn^fcJiaO:=7WnY;R_S
cCaTN`gi@1VS4lLEW9S?_VTW/=gX7ZgmZWADEGY?dGM_Rf@Z:jk;=>UJlkNJB[3C
Pk8PQn9[a6ePVmK6C?DG41o[E/NH8Y]7G:oMCH<fKLdh@4j9FeGglNii7SX0Z5<M
j@gZ@iia43gbYD:Mlhj/fhmK0R4WheJ0;TIW8BoS]IeEQ?k>O1^cE@aD][bJ6mo;
9cT^b@C6Eblf`?Fh9be3?]CPlAa6L>S94gS^GL]XVoSd;JonAQ88FGn8T9DllN8j
=A7Em4Wgh35hTfMhTW;d4_UGTmXZPChD<U?a9?=U146[QgBOoDOEjV<c5P]3YOgG
C^Wj_I5no3`WI4];]>_0m5B:6FOA9Jokdo6XZ]fLS2aEE^>3j@2k>]HjO`TkXFMi
QPGT4l;RMaN?gFQ^ffXlhIhNUn3a6[YnnGid>IGGECS`A[kNj9akUcC4]M]6I1TL
XgKL>:Q1`A4R0ggohB1>:WcM_[5>L/]9hoCa:1^l`GUoU]eZehG=PR9=K96g<bQg
n@HLX]WoR67j:=E`B1O/oCj0VX46TA_an4>flZBgSF7;@;<mLNSWKkVUgQ6J8a/L
hNg]P;kkFF:;OHGca`OOJnNTI@:X9iMZ37<omB:ojk^WSbj80l9^IT0K=`7lfj@A
CJ_<C:oYJ3e?_SELl`g>3L>^C=io5]Adjiko]R/fN=knf;NMJVDhTJ/RE9C@@7od
OY;W3B[9C4b=P5>BSVGc@U0C1G_kUBM6FDdQlmkBHc7l^BGUcaELT7?;X47f4]nW
Z:TKMUnl7FV5Y2>Y8RmK^R/FK/U2mGK][WDB[4=PMZK3U_>bKKDb9:P[<449YZX0
nJi6>FKXbLW=W]fm:`C3]dXeK=MF[020GNWC]jN6b66YO6hVjXJgoLNNnOhC]e7D
a6aYAX=<T4;o:_l/HCf11h;RM5WeS;fBYR[3g^332e]S=OX:0Q5>:kCF[L<8K8RM
_go@c0_]SE012e/HI65OJ>M2JY?i7C[]UI_WE;VS9OM[EHf9BQocgDnV4NkD]@aJ
6gV2MkU[>b?MQ7giGQB85MjXb;TU0VV^XK`6=Ee;mhdU47T^h:/A1?Y^IEa1>oPZ
n_;D07nAB;]OO`AX6bhO7mimk_aMfSenm_jji6MEdiR:KT8?=jXFJUoo9FEN]XaK
6CHd[9beGW15?GdK[4AeckDeYob6cR`hfI8foKi@jBRad57JkUcem8FC77N6]L=8
V=j;bRYBc/8_4_d15GYGSER25E0fZnmT9@hk5?34X6/LbVJLDH1WYb57/DN5<X=d
<FRlb6nYcDeF^fDQUbU7k7E8C6KOhblFia@o?0;=7<C5`?WSbcS:QON^_1dY?Z[m
l8TdX99gC]?Dn<4;Vjm2mk?=1T0?1iaXYIG6h5GnEJcg^mXeHe_[3Yofa1VUE>aW
;0:e`Yb?3EFINQ4SiihIWE2Sk^j;Ddb87>5dIR@bA91Ud<N21EQ^TKJd`^SE632S
GLJAa92Xl/48;5/Kb/L_QRoA<jafJGe8fB^A[K3EgnPC_`HnPO=7Na4?eoULIU9?
@9FkKfFPZRYo=COklIA=4SbQo=BddQ?YlKk>ZNakRTMNUD5;:X6iIbdGhXI<DkKa
JZ1j7Og=8f8NUUi6>2@TehcFJg[0?[GBWb[UXkdJmhbI?KdD_QHE[N0X5g_cSnMU
50V^;l[ZM3R9f/ai7k16dmo<gU3_0:Qb<J7emV=[VOF4mo<N6M;IJ?[bB`l:`jVn
dQe8jKTodcVoAb]l6WjKDCcYhmeWAUJdV[XbLKDmOCNd5LYF3;Cf?l0f?ebMU4jj
A]TmM12nO6GiQb3gAjOK9QeIR^^RZe5/fj<nfmV/mLZALgd3T@gW36^CVPTBEXl0
MW[9jVY/MDg97JJmW9oXJ5gdGENY3o;DcNSRoNc7:@S4kRJo5:WnO<<:O9`gj^L>
97^elIc9h2jA3?R9C109fLjhg5SGW:LcIn2RiZG68Nb[G1J2CJ=HZ^mOEdWKjEnj
b8i`dik46]:8aDhY=N8GV>Phl4hVSkn>9Zm@GD>]d5f3Z1;O_4ERkYEomXJ2OfCd
I[2BTc6AMaHhHPLl46AHVFB/NCHRk6VRhN?U?k:cV;;U<eV7_Ic_96ng5V8/ENHe
8CSIKSR^k]NlHUKEFW_n@M3jc2gg78E01aUMdC8fNI6acoN5fY@G^iZF^UIAFRGP
UOGQAea`0EhH@=9010^^MNjL/GiUTkhBRIOCQ:Nf@C_<K<FEmB1]Il`:BZ5dc@1k
]L38E_S[>hD5fJQ0I9L`AHn7Y^:k=[WDb;Y7IegJQLc_mDV0VU7O<^fk?EH453VC
0`L@^EFChiUC/>VH5d?3cj<aEc/VVV>2?QocXFM9:PQ^kRRI?NLU:3V[okYgKCFX
><2[9GWi2KZ<R7amOXB]@?h5VBHnOfC/5o46NMXmh?S/A`io5LK/TD7`@a6@1LHj
012oVnBCgYC0FDT[U3=Ga;Vf9EmeaT/9KgkEV=fM32mHf3eiYG6cc2EZAWKF:Uo^
c/[7mPM=XneD97OIm:6T;V>:IPBU<Nda:;on[K:]23;Rnm<9LVNR;W9N4g]O<PW]
F[DUKRfUnM4A3lLG]j;VV_MC[SO@:jPDG_=?d7jODo6hLli70ZQanK/8AK_Lg<5H
SkGeDZ^C>3lIoPfl1mE?o2o>S@[I^Hm56<dokMC9[b`TC<I9mZd_jdJcX@RLB_gK
^mOL>k0Q?;3RFEQI__Z;/Ncjdc5PRe51EolFI]Fd:L/Ya?LI`?`=EUEQoO9Vgm7=
=7j0h/8bl5DOZCL<f[Uh9HfPA?9Y>F?[n]2Ica/nkaCKRS3W@m3S_73>8][9A`XT
ZCcOgc4e<4dlJ3Q7/@4iOU10R/Q[f9ANa2^[a[SPLLgMV<dG92[1c^T_`c:LfD3/
7W3F<hDdLGna]BmFPkb_O>5nV/>bGkjE_;WJ[b;EJOWBlM<j5k`lXa56:VXc6WLX
Rk6lLNRQL/4G5dY2_T6WLa2JoR3Z^e?iXS:=hGCcnj]gfB2K@@cjDaG76?_4V[cl
CnH^o[I`<;:BInDABMS0bQbQof^UmC2KcJRk2VF^>adLXFOgZCODlS:jae89dBgV
DgE_0]mNO3kAQb:]gN8GV]1f=e0bGhO6b/XckClX35hW[W`ngVQ2]8l:7M^14cl;
6^bEbfFQh9b`d5ZRodQ9CTY1/clMJaU@>_a19jWBNFKX_JLDdfjaYIN`DW@0_AOK
NF2okKMID3oL81;eY4E^2mna28dQ2fT9]bIBOiM`3XmZKQa@DG8LheRE^AhD0/bS
WRmS]4k:FY@ERf9=AI[;JRI035</m;5TGlVmf/[_<72o?S2B2>EE6VIH3TU0_S:d
nCcC9[aDG]mffR:@f2[mlZ^6Qj]PAl7lFb]/4G=YaU[/NimQTho/hJ2l0JTEYCSI
lZI4_Td1bgUdMH5h3RNcZW@9M7EBMf2VNTbRo>1CclNW`Kh^9YU[_3mZ]AKT1[d`
eQPKgmS/j8Vc3Tb3;8eE0ZJI7clUNe4i_2fHG2MNjLg;5>O_DK>>iR[F=YOf8CM5
lm?[fCQW]g/]S@BYbegCJlKf=QMg58Q^_Ka`Jh]Zf7<jYlB;TDW=>Ik^Uf<N[ElA
iR_6R;MJm31:Z0ZDQKADbCRgeECIdU0]WN?Y5Qc//T99lZKFNK7Paioh6OQkhV`T
@i<BY/oP9oc;gW?4Jl>9b8c1G>[P9nnj2AJo5XRZ/5=6X0JKgfidef_m41m=>TJL
_F6c=O3OH1AVOA6Og@A:R_`l:A_2VUcW]jA8>WYKE>;:XjOK=ALk64;V7<_e2RT7
QJeWLCD1<c97Za/O_Bi;a5QI93BSoG3o35DCbR?h/JMT7C^[8P[?kjTh?6i<?G[;
:4in92lUa[IgnDO?1QeK1WNmB=cNLJlSVWb?=HRD1EXR/MYocGo4Y8^_f<k_@>DL
Y9Bj<4R:Ucl[2ejZ:hSaP5E46[m`_A8gd53n<[6DHQceaB5Oni:kYlGL^7WV=4K0
eNGk^D`fgjL2SK[SO@W__Cg3AZ50R]3fW3M?R[BOKHiAc1>g`SOV>ngV?Ej[>BY9
m@@EQAMHa5^PPHKakKiGVkj[1Iilba2HXBnkOKDPS33]O;g;S;@R1O0Qg_KQVFNS
TGh0O9hP5_M6D]/G`OSbGD1KJ;1?lggM/EcSURk>=JoIhGDGKkNFaagJF>jLPAoY
]QAhRVVE0`caI5HBF?SH;6m6e[X@<g]ADAfAL_7AIQ[mUL>IKeD<U`STM78hbd8a
Knd[fCVWCe23RU>Z]`@hR59iDI5T6Y]n5A4fRk^2[58?UGKdeQ9CB3Pg52DUZYdZ
>__ZSnLVe9J?130dc<oZiTkTJQa2EA;NJA_dA=Yf2hbM=We4Do65cRcNnj3`f591
?WLQJ[F2AVX67C]/WKa=TnW/F/XYH37CUZH=ILcBF4d4EC=oUBTJ@H6C3gj@FLJT
KUnS^DiY[N]WL<4RYC5c8J=d]:;1V971DLfc4i67=VLC86DcnaS=kc6>4Vc5foQ/
J_Bda3F8Z9HKgcXG3Gan84MFVV0Tf]gCQHcUAV6^<1eMEB[HMhHGfLPRm7Qf1RCd
hj8AfO4A0Yi3XNFd`A=e_SMO[FZ/OM8`=PbjoE:DHB4j>`VU9=kZgYNE?Db[I4]5
UY3CDM8QYKJg5U6TgV>mmCKa?YNnanI/o5X/@JL7ZO0`gjASlFfB9TEEn_FL2E0_
_Vf]gn]6F_F2:h^Q3I/11N:^Q;CM_HjN6S<eilXBTZHG>Nm3C_djO;IOe/nASU5B
ka[bXm_>2UW:=nDjKMJKNo9ZCYJLBmRM_GI1jA0oc9L4AEd5KB4=lkZIkADIYM/o
m14S1dVgeQOP]fMbM^=U3G:?OMC9^2ifELd96HUYO>lVS[PIbBQ:L_Wg9fmJi6NL
iGm?N[DEGo9iMTgUO@oUj`@R_?Yd@kIE=Jgm1LlX_7AAFR5n;FJOR_ZffcUBeR8<
gDChA77HZmB3X_2nVk1WZlBB=TM9VCV=U`2;>GCQ?3LUY:iV4:Y<?G[T9DYac`2=
hPR]HX^0kbfmTedTZBe<SH9XnHNoBKi1Lk^_2^YcT[Y[DokiIQ[I5JaVV>Q`9BRU
;maWJ7BmENLVeic[nfD:iB@/JK9>3WjNU4ME@E<GDMCTeDn5ER]MDQL956Ll:NDS
>V;;XG:n0gA?cLTF?2g9kdYiF4FoOVU4m>Y9nmaC4AfB<2OibDEAVA2Ih2o;RTB_
H_3RV<`NkgXZ9TjdGGHa:KBj7FlC1KU8mW7WXUBcWRL_kH1183j@KT`;;imjUR7Z
UV2_W2c7RZM/bcOJcj>1o<C48OS]bDSnoBOHH@Hb3k:TWCfN0E[^NgFKZT=FQgZB
^gAP=hb>Of>@hJGZ:OP7hABkniSSI=G7UD5fL1?D_FEGCodAbIjK2aiTD[^lVFkQ
Q:LZ@cBn5JJ=gke/dlIfbhMh^F3h?eb<anLhBcCCTaM=7::NGcY73d[aEi:gLH2E
3GfE;7hd2cjM:c9PIn;@J_2<bC=Eb4lT]CUJK2R<hB6ELkn^T@LhJ04bULIUT^HY
RB`a>i^P`bB9QLh?]OZ/62`<`m?lkZBjUC>Ob>Qi0YcV@miWiblT?WY=U^[3Ff6[
BD4H_5]SB4RIlmg;[iNB4SocPU7cV27dgUQ1Z@[?PoKn7?WXb[W8]WFY1Q9^SX40
`g/_AOdNQLGNCQfIkficCWXSbW:mSZFZZjG1DOfT__1e;]<cCZNH2i]UKUXY7f`d
hegKT@@@EAO8^GjcX^HMA]:hbAf_Y0LlTWS`U8FKiHTbOM1f2VmaaeCe4NDS;jA`
D6o1m<]Z^a822ZE72BMm71ddPIn8^h_b3amY=_;9P6YVN3l/CQYH:ec12kcW2SE<
cjL]T[@Y84>Q/5Ge/b<EF4<C7N]@YY4]8ChM3cJ?N8l_U3lN7mi_X<l]jGL@eE2Q
/OX>ZVH=64O^NQFJ16d=m<?4NhQ=VWVf2E<dZY_KC/L=2Mfo?<NhQQVF]3X6RZ0W
ekLe4cS4CD`S>i_ChX2;3RobJcG]Y:<S`_0e;VMLUCdAo63ngD1KG?AY7^dM1l:e
`STB8iUI[ZDaOA_fhI=9I7BmOnZZM:C8eLG>7Sn^E5:MN<3;icgggHGOlMoZGo21
YaEc@^WIn>UVeEnfZY0ec2OLk=UkWLd4d]Y3gWI43A^^/GM^;eoReLoUU2kP7S`V
7BWnfR/P7>kH_;[Ii:?69oc`]KFNK]k1N22GmHoW:GYj?GE[W:NG3h@BQ>VBZRf;
PVJ30fVdi/ZAhL`T`R[LeS;_m9FeRZo>MoROOaQ`F7blSVZgWic3Aa2LhkD:Mh?9
kD[b6n>nJGA^D9UY0S`KG4U[i=_[f3YTkm27mhV//IY/c0<6HhnE[]MeZcE^RQcN
?E4cO<dF5W<nj9Ta4OHmhI9Z<P[F^79QK>^HKD7Wc34emeBiHdJll@f5C_hJfngN
B19FAO5R_2Q:_11f;_c;=12ja@`]ShBcgYiKEYXYac9<KnbX^8o5`lI1V`8Fmc`h
_cH9XLS:M4FK^IWh2=f4VK<aoCJBNhn[;CCe@T6Kg8Me6]nB?_;DbdY3nGPWTBm6
WjbN:m2GdI<C9So]mWO^XmS/7SKgXmOW^LkVeX5<ERa8Vg@8WB<im``hF/mMQK24
GoVRZ8e0[g9_3^bGNNFF>Ah6CAbJ1G0DMW64]En/S9fjlYE5mAdb]lfl;`RkdCUH
/=7SW6S/8KQWV?GRbSjkYXdG0k6=PMMXSBAB??J3@@_2;oP6c=e7Udo[`dWDM@D6
B6T6ac]HkLNAZS2gbm[NgQ_/TkaVdH_I_:Tl>HeDO4QIYZURA`FXD]@W3_o[EiOF
<dEM^^dA41V]QJPQ9MU1Bg]aY=@Zh/TAAXc4HYbo0kC6GS0G/7GcbR^oe[I_6E7D
Sdcl[`A?T6BImSO_iDbPN0JgQSC9FQU7TWdc3WQgC:LKIM8CZl7K:XiYUJ];ciLY
;RFo8j2]AkM[?be[0MC_RggH:]Q[RMcE_CPl?^VUm7G^JWaW<VE@?F?2Va4g/hAj
M;fJeB9Q:7eMl/h[Okln7BMHHH6/SoEhfZH=RT^X^KSHm;g5lkA;KT@Hjdi2eVA2
Km2UO86hh:gbLbWReR95lFQ5edC04`eY[H6hl8?61XjmX@VHD84fKd=DhGPYEjQO
?/T[H4;?UIY_UD?_S`SQUEZY3;j^fR3bBRCJPY3li:BifiORm@Y9>DFDb4?_HPO[
T4UM_lm79ZcZo?XALLi12g2d?W]HU8>==SWLWhPM8_RVAo:CT;@mfA/m`8`Wm]<n
Cj1Vd=C[0nmKeTQZM22O^5TdiMU2BM<Y_]m:1X>2]/N;<[8`>AM5h]Rh4G7banai
BZan<D`;W8eRe;[DV271gMOCZ2MUZJOO:d[>_XgA8B:<eSUd_i0=BMcj=XUAG0N:
em?2LoWX4/dKDYkJNkM@33nZBbRlmRC?bo8i3aVC<RAXZ[^eZX6a[U=hd^LcOL2S
`IaMGZJLYhBIFAXbFnBQ[UZUEFMXQ3aRhYSS><HgJ3B6fch_W0AOK<Z2><[UfAeD
bd?]5ZGC8WXSc2RDZlhCg1`/og7iPGj1JOfQ7o0Ug?bI0RJ@SBDNm1lnP?mP1od_
h7N7oXOd`MHI2T5STBh@=1c`GliCOdT:IFiTLgAbIF5]2VE^I6mRJPXb=20`86mR
JPXg<STb2VE^I6mRJPXb=B0`86mRJPXa=3@`2VE^I6mRJPXb=R0`86mRJPXf<SLg
2VE^I6mRJPXb=b0`86mRJPXe=30:IFiTKf9Z2SLP<21_HVX:?3`P;eAiL6DP;dI_
KW@P;e=eHWAiL6DP;eAiL6Da82m2HG=UAVm^M20_A5Y:Bde<:d==DeTa<20_AVm^
M4AULf=bJG1dKg8P<SPP<21B2Rm5KV=_I6U^Ib0_CF5SDVm]HFi5KV=_I6U^Ib0_
AVUbLgA3J65b83Lg82m<HG=d@fQQLR0g=b0_EfUTM6Qc85/P<C8`<21M83hn2VE^
I6mRJPXb>20`86mRJPXl?20_E7U`IB0_AVm^M4AULf=bJG1dKg8P;dI_KWA>HFeU
82m4FTY;CD`[@deCFC4`82m6K65WLb0c<R0_AVm^M492KgPPFbdf<20]>CTa834a
=3LP>30fG@X_BGAQK6US@FiWK6DP;C4d82m1Lf=UKW@P=cLe82m4IG=SIFid82di
=S0P;d=QL4QUJFMXM20f>3PP;e=dIFeF83@`82mHB6EYIfQd2SDa=R0_DgAUKDPP
=30P;deQN5MYI7AX834b<3LP;dI_KWA6JFaU838i830PDR0n?PYUKVA_HVX:<STP
<21_HVX:?3`P;daUKVMdJ20c<20`858P;daUKVMdJ34P<c4P<21B82m<IFiWM6Pb
83<b830PDR0_C6E^IgAX<b0c<b0`858P;dIYK7AULPX_AVaQM6E4IF=_I6DP?Sh:
LgAbIF5]2WP1kGQWF5?M]RkB@JX8dUdP_@J@;[gggTA:20428D4B>TRE9[dg@E0j
2TRASU:U=d4@0BUBYELAi4Cmm_k>g_ONImoOicWiTJ`ibS_76?=meeY?f5WdSOPE
k95fD5DT0/d_902B0YAdS2b4@00892800PTC/k<K`m1`j3o/a>bVD7LD38V@nVlA
B^i@<1YSD`JS<H4jB0BPj@47Q4@08C4Y8G4Y40P@1X4T<E2o0i7^DX0bf1=V3nP8
09Y811A5c:j4M?=aQcTjXC7ko><Bh89`0d:BT^9l_m<11ENX>``2AP0jH;@Ce1Fc
8`@<1hb@41PDkO<_45cgW=1X=bU1@Bl_;`6`:dX0jNhXbld7N<7@CX0Q50EemhCJ
0kmJ1WC1[]2oFQHPIPN<WF2X?`hSY0?J2n`>1C06>0`2AJ0`:Ah8NjPkP=TM<=;@
1_CLX8Po`MYo0_R0_hH320T8oA?^[naO@334kf@`189dM@<SO608Al011XL2NZ[J
0VQ_=1l0A]So2PC3DDQ<>F1?<0`>]/<4o2hM3:PZ601Pc93njPl5LHNiXE42:1Sl
Ehn2_f0`HeI1f2/QGEfQ23B:n5NGbS1g:0B=M?LAo>]`GA18;hCO?eH><8Bm`jmQ
f7^h2IXPH0lmX1[:`9lHS8WhKi/S50f8PRC5a4B50>Q30>X=LA;l]H6aSa/Dn>Gl
KLKd4>3WQW@3731]@0=P3U3<3k4O2^`91M3^7]00_oo^n=LE/I0@H0n3X04kZ2<<
@O`g>/H<MORcaYbo>l`K/0AQ22X4H:P:o7eUQJ6R?A81moTko?LA2iZHZIU[j?3n
=H1oHRTZ8[d1?giQBH1ODP`420T9R@7RhZ90`;oRj8=QOgD9nQ]H0n6012CoU8^I
dcm:m_`S483[;`Ua0on:YH_4<1L:L?e=m0LPDA04lbGdodegh5O:ohgU_e3n8m7o
_B9E3cSlmiBhoXcWoo23GF5`WklR<<ce@6=DX8?4J07akj5Vd5lZ1[QdX?H`3mMo
mfZP`APe:20L<HcV5kX[0;[kIiX`U2[<6fZ_3d=3W?j`iXoMi9ONh304E1n9P_fj
`f2b<7NCgjOgCam6/a0Gc5d4QJ7VKaLDXj5o7KT:0X:dobDfHE4a0>c^3_HQaY`e
IRD:n0UQE6T?mOi=IT1@0854Hn01C8l1P0?BWOSG`HZ;0h8j_dc4o`mH8cB6lf1g
ngo^lj]2R8Nk>dJ2_mV<:NTOjmmjQd:mXA3RVBTTA3[<nGEHbeVE0X<GomLQo8G5
]ZP4Rni8DCC7afMnC]X4FF[S3aE]kEoB3ZC[CiN6Sdgi<o3/W0ek?gRG4cbOYYj7
aU;YGUKLhlo_ngkhcQ7:K8nTMa`AChmJY]a==60R]kG4]NA<=Y^jN2cN8K;fJ_G5
IA]ZkKkT5^0:59e@/:@aX6<EL]^f/9mH/;0]X_/]7U34gG2gc?0`eS0I^LAn0X/k
EFb9XO_^/f`IUmTo=oLnYjLkGNBP@:^cD^aU>1GMCEm=U]b1Y5hjj/@LcCLX;0i5
dA>Ud]@4E[Y2eg2>NAaKlOTO4`DmcHVm8QieS[Y:`MOe7PgFNm@PAJMTLS_V3aQ]
E[:=_`^BdSHTACWaEJFc:K9GfV>Mm6O/EX[0lcYaJIP1o9ZffB^M2FAabJV5=_JW
nQR2Aj4ReZ^S]6Nf/EV9@/9FZC9`RMh_caG5m>7<KP<>IYl^kZD2E?C/E?XJ>;X/
cX/N0gOh18jOMl?:cFlW8hkF6mjgm7M4k27IMYRXah<Cc5^c][Xf4mmXR9ilX3CU
DA53Ef]mA;KKL<OWaTl46^KUh^Xg]jU9giNGW1iUSCLE8LlgY_aX[;f6UJ5;I27e
F25XPX:<bVFWU>WEY`Za`FLb8@dbZA91X4NcXg_GU0fnaE=D;elgj?R>IiePikhW
:4aX[IGGM]o9]URGDa=m=`5F_iE`/JiX<Ajl9cheWjOhdbC@QZ[TdH<lQmPOLLM[
AgFkNNH:=I7ghE4YkN>1bcK?1iUJkoO4<FJl7OgFfLZI^^J]GWMnP[]7IMN_9]G;
6UH8;jn?5feBV^^QSS:ak05[]a`e4;Yg33[D7gdW4K8lUKjk4^aV_EjW^n_fXnbQ
XS9`Piacn[6Tb?9;WB0>BCmLTTSC@6GBHhTKY>3A^Q3Q:H@0UY=3?O4:G4k[4dg1
URGKThIXbYYc=KNmTdk6>JZVJTI1cEiOb2U>HHRZa0m?OI7?G`C=mLCNnbPPfj]g
7Vf]FITmI50>dFW4SkBh^e1l6=i0FF0A?cUHH:j_/ZMm:Ka/8mahoFES:E8meHmH
j9Kg>=g=_Tg>mQH?>_mV9>WIbKVIkVdV`bbEU8>RkLc6n0W/XalL:L/Il=^ZEc@?
0[DY/@fMQ5haZnKJkANm70WPSH2C:YeI0DF5/aeLQ66<WPjCb51NQa7J79f]kM/e
0JM`>DH8cg`Tjli;jd33RUF[<]O`5HX?/>8`[C:m__4h5Xg[<JlWG_mHXcdfY?aY
Pih`Tli/7mc?j?F@ikYCQ^HI;:JJ^6kb;<O?OoWhf200;?9E]@B>TmYf:>6=Fl50
l68LWJA^YU3BlG99^XKUTnWlj4mBYJKnVj6Vb9[dFLnVg6m9LQde:KNUDg:ZI@Hn
bo:5mB`GUkLmH2goGYnJMF_<L1_?de0YMKX@=lM0fHVHSVa2gXH_]iMV88NleND6
CJbM0ga=@N=<gaZk[2KCJbJ;Z/QNXdoMehD;LRXBj_dSPCVj;oRKDKn9_TJ=PioF
L>T@R_habLj@AFE;o[KP=lmglB>FnHdoYYTK]=Wel^Fg<]E3`i=_g9_GihcCO3h`
6nRI><WG`eK;jVAB[2=gE;<U]iS/aS<E9^i9m_6Fc:bn42YPFHdlFOj5KY:XmIi8
JYCaeaX9QjI`P=k7X2PR]56?>jbF]08T?[4jcTkfV2Q<SNC5NI:Qkg>Z`d>73Kn8
DF]:IJO?AoMF2_`b<iLDD`LfY`;>goK<i::47CRE3WgVUjY/NUm=_9:gPS1;95LS
j<DOLXKB[EkCR[bhjj8WLf_kIkWlU0V@E?8IcSNWSeAi<Wm[e@Gk@bH?VCSQ@ac;
Cbchgdk?g`a?[dll@3J7F7mTNl<AloG``8YB0YhJ_o86eLPA5_I><65YbIXkRlGh
JeL@V?@@Nk5RIfJdIY4V^=F8=EljOSge`/<JbbR:F47d85=<DHIb]/0C<I]Y_4ch
<S>nNZB5mO7HJBVEUB3n47mPP5oTF4nOO=i46^lCaR`HfKG;DPQhf0gA=k]L>o5U
dZn<E;Ld16_GRAge_FaS;aO0J_bhZ?^29VCUJhGYYiGQg]1fL6VFeM6jg2@O2OKf
PAdj7ijLhD@QUWRU5nWIHE><KkPaF2>IH0AHhnQ_/aRhWA:mBf0hKG@G>fei9eeH
Lcm]_KeWaG>JFM:5a8LbSZI>?LW7CIYN^NoS<Y3/C;L]U3<Z]FLHIUDaUfgWZjHT
alXNhPnM:oARFJm>6a:;7BPde5mWFggC:7GEnX6k[cE>iLkdNZ4mIdGWegH6o/Ij
T_O2F88<g@3kOUa0a4`k@lcdie/T[P>?:nmOd7LEJ9=9S;`mVXV531cFSB1_cV1G
A6M[ZaMnJ=;jO7AHWl^MLDc`<9Oghbc4`RNeNjRi<2ok6S6ESLiPc:D]_g`=0NR6
:OhU0nMAcTSej4TYfZRTk`Fi_MaL]CTe;QEGZ4GXhjiC5efc>X^gfj[CmmHE0f[B
=UaZIS/95Pbg^Ci=SUP;Ck=CP;0E;Rjo^HHeHlD<Tfo0oEe3TA?__iGNYC?hfTCm
<RcOibVEOg;l9loK=gIi7bFlb6?^BU6YPlAmN3f3TjCC/oEAl>D94ldFN_XacXDj
=2]lAUnYM/=CMfN=EDd/P:CX6nT>@Ej^EIe@_/:]Q;La:KcnJeEL:hfVTo/;dFXU
5G3a42d71[>K__?^NCKK<SoDF?dhbnh>Q9_[04ELkKBMZMGQ^gBnPYm[jVMlakDk
khOi=dHYGf?^^L]?oWdAY;;]EQm=OmoX_>5@XGLaXX8`/^Km8]edPl9:B^>kESBl
[GYHoC;O4//hf1/e[5?0m5PoRZOf6AAJ6UoTD=B6iNGb:H:FnDaMR5^L/2@NaQXk
f[TK`PIRV_hIG5_NJBX7Jkma8l[gL4fRYm^o_E3Fo/[IacP[=[Rcc]BeMcEmTNiQ
lJ2SDSmMhV7Rk_CKYZa[T[ihcEn=8iGV0`Fkd8nJ4[/c`_6:TD`lfnVB<Cg^8i<J
Co:AcYDVfeXWE=k>nDd2A7ch@fNlMT9EDjogBCXe/^7:f[/6mg54PTo[mOTAb:>F
PeK>Nj<F[@_hD?i_@X9WI35ih/4a?2ZRMm;]8oIO8>?Bo:bDbVCIO^:X4_Tj/Xa6
lSa7=V5=h3U7On3GoA6l?E@hm19i817O[NEUh3PGjiK38fA=AAHR<1DMnGBhHj^J
A=/dj]7Anj^;<eOBVg3`<:TEnle_0Za5]PW=YCJ_3=k060?YEmcNWWC7<OLC4:2B
/4Em1<a3hg4HahMNLNn_<QHHifmS5IgH2fWU5KRDU`m6>ll5UQL@<R10_[O:e5ha
;Min6?DVOP]LJVJ``NhK=T6[nKYaf_`5OD6725[31mCEmU`0Mn9>E;MUlYdGC:7:
Me@nQ2Bi^EFZlYBG75O?IgS^^^]=f0lSa17GGe2>hcQ8Q_9D<W`cUcY^Fi?]KLVB
hQVJefIb`1j:YNjDC>809cU;lc;iDCN38XRhAclY93UfEVWaK0JKJgEPci[FLo[>
g3lLE63ja4f4f3TI^EhcJMbB@]VIVC2[?Ka0Y[VeNk1Q[@`[^K@/fY=2gG_j^D6h
PfGoi[a9a;Uo=UKJ7Oc_XZIQF`iS9]6K3oF30dh_a_eU[V:b<>lc7J9jo_ZMn>^X
;<WmH^JhP9F_bCc4C;b>KPY1O5ElkfClWL^5ABVEnT;4/hlWBI9fdb[[dZLI:@85
=PAEBaPHnQX7@0EYJ<>LaJIXK05FARlXRA<mGC^IO]0cj<ZDZm_1SVH4/UJnZWXY
;OS:IVmCHCa@Y7S9P7ZSGI7Im>PAfijTBT4CCH:c3?4C:cVPO?fYWaMNY@fiZ<QY
XNZ>hdAkcMfWRYW[:mWO54[:Kbbf?W`m/SM0OW_QkOcHgCZ2J>J85`VS>d:_m1eX
?a1E7?9=6GGWRAd]]n0a?W=oDFbI>?O>doH;BD]MmHoHFdO]PMjWJVaGN@aQQI/S
0P7iSL?G1e?NU=cj?=:V>YBI0ZVZcTX<TJ5mnLj1iMJefc`3[FD2n89[G_QMDHHB
CEcb<c=?/Wa98@f]lYfj71Z^jKUccfG=FMjkYT;gnnF7hCATIUN/hjI:j^]WCbDn
^=bJC<Bkig>FXn]12ThQf2`/JNdF:>[IaDK[eQIfAL:5Ge<d^2QXF4E`gm8i8`n/
=bYH_K98Vd7DdHO4h^=WaTmbU?1Hac7e9W9N@>Bab9MX;cSNm?WOFaS^OY5nf/Hl
A[mMMN=ZLjJ<=`E2mS:XoUkn8am>efnXNiTV6l6BKR`fKMS51RfOSULhRgBceFYg
5o4bI<V`^d^6gSYKeMi078ZHbf[Vnl[=:6l7bNRN?KkFJXLPIH[eNgS;cX9;UWE6
PVOmBE_OT4^9SlPILRWj3>/c47@HYKkL@AZ_k;GDN6Ke8XRTUB61N/_nVIm:4WEo
HNLC[n0I^/E<BP4fJ]?5=BMjM<j9[`^KR`^KeMf]BV[L?HQ3@oii9DFc4ZiIV_c1
`>4?TJLWjFjgh@JEci8=ES>SL>dFBjP5g@j_eAdnHcA>O]RV>RJ1Jo=cDX4bZAfa
AFG`PN2Z`5D[cXo3Eo[NI7/^O[3[`K8UC7a`Q:If:nOi?RL?cNE3lb3SJhP3m3f6
bARG0d52^E9QEc[^g84AQj?6b^gDaJF2<ilkG<^E]^bOo<XH:8YIFPbHL`A17:P5
klHSQcG5L]j:BOLW^bX;^iKX/Dn>NUZ</@K?fLkIG/_LY?lBlS57K]=NGPC2CF4U
DTJOA[HibCR9aLjS4j3>f4VO^E6H:jeTog`a0jo?gJfE[T[XY_=UWRXU?DEk9>@a
RPVM^Zg6NKZTm22]bHdKmbGg2Ok?79_KFI@5g=FCG8gWfHEeegEdVXS[J/987oIh
L]AGmYlZ;G`EdLFZekj?Z_4be_O`BjA1]CB=E9gYickQiGoj/SCOi4Uj]NZabITn
Jk?FL7PhKgW;^4DKE9a:3UC>UGY22;=WH<SB[YEfM26@O7N3bd:3?b46K__ZN4OJ
MY9jKEEQU51MZ_KE/dD;MBHkXNBjYFKeG[l6[m1N@f^;/B`j<SkRIfbZ9AoBe9EW
3TcYiM`>27c6dQ]_j/ncZlXdQgCdmRQ6h9o<W>B[JDg[>mDldZfeK<3Ej;OIS0aB
8]`cY_6M7gLPFR>j=i6F4W<AO<gf;^JY[28dYLWIL[ThafHKH4R4Cai2l2W`@DT@
iI:^/8]30OP@jJ4Y;_8dT6:cm/1cLK?m:51[e/`_AfMRGTC^Hga/ZLj1eGLY<c[Y
ViBN]a<NDfCPVBm9hhDYgThRRRXfYhXGd5oDT9K;Hc5n4@T8G7n3X_V6Lf9R]O8Z
=4UVc3cjioG;9=7J]m51kT4jJ5TOVLY`W^EP>bFL]TOFY:gXKPH5mnYl>6OmFGMA
j/GQ]@M7Ym=iOHcJ`MQKXOWjbAcRJ3@imXV7VZndU^?MChMS/LcBKcbhFCMZY<lo
6jFVMGRf3^aM72/mZY5[e`a]5TaBIADc4JP2bJkQHaoaO]HbV0P3dK7fCiB?bF`5
kj<fi[M3_I6JEX/ObeP6_Bk4m>H40YkT1Z6g1P95:OL:C9L6BV]h:bP;geBlO7_1
91iMHh8:bGXeEM[S/oJe_b^I`3P_ATWd@/gMLLT4_h]2M90]?R8mQ/>o:[j^?I[`
DNZLF]W:]4A^nRIYORFnS^OG1BkWFnSRd>D5P7AoY02a_ie]=FcEKH0mJ4KkF6lj
TCkBUD`PiWWLbcdR@l^fFj<IB=ekcWMF2GmbQZae]@RmY9XVNb/ML9]lko43WL2W
T2T^ZFUXO;GLbN?`IJ[kVGNI]B8M8g1;^mMOM9B^TE?9an@HEj@0TicP4eKf7Reo
F`>]P2l5kiL??9C3Li:Sb08>>H8^^b@T1BjWRY_Gk>Pm5B6lPB[]_78TOJ95TAa`
bB?cAWgIDHCS4I66jYZDG0LjICX1glQ4KaSB@nH/[>AZFORUG4mL=]S5k=bU/:2d
5G_0_98cm?D>Da5=3SUeacfCh]LOMFLU]97fc[>XSf@R516b99Ug6>SgdlK@W>JY
m]BB_2[ReG^j:oR4VOHa4WkMEPLa[Xe?1B?X[_O/Dn@fOhbS;[BWmjAkHX4MSVnA
M_;c]QOBSNYX8i<UDjE;ojVhZQbBMZC;FImLL^WP9F_f>lMTaNRW<L?M<oXkLDOB
R]H6lGZUbB;OfgTD[h_DQ7XPVW7HgRaXm91]G^GIj>53OmYn8;jM`OIf`CHTP5nB
fT2`Zo2[CPdd:5M^nUe_gnIhEMdeIXY_CR/hE]55MW_]A9LKcI_U=Y_2mlK>Q]9j
N74Y_Z4I>lZZ;4MbZR?Y=?=oU^[9_f3GBM@8VMlPAAOECG_RQhI??Z1_5;AK7^/l
d35EYNh7REh=lkYXO1DfTiAeB0/XO@=@S9ieeAn9X2?ZbjnJlYg;`X/joEV;JeN?
MQ:VR?=jnbbY9kBSWO:`hba^D=M`Cb=5aEfX5ghVgf4?951?NX35En4mk7n4ZTAi
KaNZimiCeJ9LGXVHaQ_JMRZngWQOK9Cf<IH[gobHTa6ofOdKlF@h`iZdW6nZC_]U
BUHnNnUnOEX3QYM9AK6MjHT^j:n4NGGJS4JYP:9I]>I5XTH7F:foSWegO?QC4UC]
X=;39Ng6:_>cg`7bDB3KA@fe?JTd/1Fl74fTmgeoboI6?f6aFe:6Gl=2RHKH;JDd
[D/U746_ZZN^=`W:?oLKOF1kIO23NDa9njSP<;61aS_3RnQ;Fa7CHmF6nF`l3]97
[64[:/Vb@n7nmM:f^>CM99hof<m^OjXd]]b6C>5KkHI0/J=IeM9=j9eS5l[a`gbR
mm2NgY=B7_H6RC@Nmge/K[hf]VM=;W]^ak_fCRoLJQYNjOf5Dlc[H5W<o;DBAK^b
5[<N0Mfk28M/;TMi;b^78]?<P@k;cL17Fc52Z]lgV:g95D@l:hQjUoBb?LL[6N^5
[gVB4?^NOcE^V3lO0<g<gKBkLi9mcC;KefLTJI8=5bYD<N/b:IY^KjS`cIJ[nk6l
Gh8<WXnIK?]Ni8[/NF;UVXolJ_MEXlWR>N7__a@jeJEk8GiYNoMl5>g4Bn4/7=ka
CG]hlZDA7gIC2OW]lg5WFceF=QmPM@aQ[k9V19ibN^cdne>cb<j:o03Ea]kZK7U^
?OTZQIIk<Y?OkheNO6>Eg]Bi<8EQBDL]^OOkmBg2fi46gHA7GXZ>XhU;;IM6Ulfi
fJ`Obn3IMW/W_]:=eATJ?Y<?E3kR_A_HS79c;g7A8GTSSboO0NEhnd`T=@?NfAn5
=SYMkF9W2]kVGQMd<n`mVimiFlI::ecW@IbQ0TdB?N?]VZU25Mloh:@W_5WMF7bL
lFG=;];P=OgAGYDAo4JNLoL9T417kd_PBHM5<Andm8QMP4[;mh7^cOcX/;F;iE<J
UDd2_VFXZO0hYHc>;B@EmdgnH4e8[nVG5e;Sm2Hc`V<=/We2TAoO9k>B]a^H=Cd;
eK/l7T^lbj?Wnj=90=9`j0a9:KOP^5Sh?3dm@QGoKE=VBoa6RPE]I^g9fO^mCCh5
DDBoaX9ZM:YPS]c5H7CV8ZTE62E@Zl^cm]ZhZ@HHTdbh6ZZGTc5V7ZOo`[[^^P0`
EcQNNnINM^1Y?jO[SNiJhG;RDiioVWfc`jJTHmfCN<QWWi5Z<L>FMf?6C0j9JblM
E?j:/IhS5n]m^L9CSDiK5l[Z/b>4SiMg=]e>J7N;J7]GK=44ohLa>1E>ULoCWaWW
96M6=o3XkWoOB?[D2hNobCfVQJiFgCQhNS8Q8U?feDD/KUj``mTLAoUbNnQk3iG3
LFAPmAZ8g;/Fm`i>TQ4UK0P]E/Cd`]1_54Nj:cKRN1k:PfYX9iX:9FdeP>D>PC3_
A1V]e4/EMH?JNnD1kUElcF:8XgemfVBRioBCP`McKJ4dI3XZb_O_>=k:;[P9LOR@
OanWh7DHe6iA]DUYMMllkZ[BDi5P<?HTKo:1<2jYER/=KZCmTo4JQWg/7Jl_E8eQ
nH<AEcG73Ag]3aIcCTiWJM>U/<=:e0:e[IjYhJVPVSUCQ<RNNn_RVT=:`H:6QhL2
]U]V`WG`HfJlCfb<IV;GWWd`WV>dM]F/<Uh<Y8UlfEDLd^F//3]5/fNeNki^X3fn
`5?6];[0;6g@YM0Z56?VE7M5;Z:[N79]Ib@3VNaDEJjklhjP_/aZ<U7d^AAH[E==
9I]16if72aDfjEKLlC0a[]d;oU55KcREj9;WJE]49=^7R[G6ifbPCMoTnV66oLCP
`nPKTnK[Vj_ZLifFC1ZYS8gM9KR[S8UTGTZJESBloGS74^blW6:Poo0QoPmnd?l6
o9W@oi0i@>1@/3/Jj@YfMb7n;lAG794:IFiTLgAbIF5]2VE^I6mRJPXc<20`86mR
JPXg<C8`2VE^I6mRJPXc<B0`86mRJPXa=30g2VE^I6mRJPXc<R0`86mRJPXf<C4f
2VE^I6mRJPXc<b0`86mRJPXe=30:IFiTKf9Z2S4a830PKf9Z2S`l82mDNG1U82m6
Kfid82mCMF9dNG1U82mDNG1U<B0_@V5cIDI_KW@P;eE=AdiFAB]3CE8g82m6Kfid
A6EcHg9YL7A_LR0c=20`858:;dE^HfmTJFiW82m=HF=BKfeQKTE^HfmTJFiW82m6
JG9cM4=XHG8P=3TP;daQLgA3J65b83D`82mGJFAdJ7<PFb0e=STP=CHi85d:?Sh:
IFiTKf9Z2S<d830PKf9Z2S`l82mDNG1U82m6KfidA6EcHg9YL7A_LR0_AVm^M4iQ
KFDP;eE=AdiFAB]3CE8g82m6K65WLb0c<R0_AVm^M492KgPPFbde>20]<SPa834a
=C<P=cPaG@X_BGAQK6US@FiWK6DP<20_@G=SIFid83Le<20_A6EcHfE^M20]<SD`
82m3HG18IFUWJ7@P=SHf82mCM6E]ER0g>B0_F4QUJFMXM0Xe<30P;e=dIFe883<f
82m=HGQGJFAdJ20a<S4a82m6KfidAVU/IB0c=B0`858P?Sh:IFiTKf9Z2S<e830P
Kf9Z2S`l82m<IFiWM6PP<cHP<21B82m<IFiWM6Pa83<g830PDR0_C6E^IgAX<R0c
>20`858P;daUKVMdJ3<P<cTP<21B82m6JFadIG8:;dI/HGAUA6ESKfAU83hn2W=d
LVEQK@Yh0NeiIeBCGMLVCD[XAKXB:DY?@POY_D^E8Rf4006B@0PeM9@V84QET2YM
4DFjM10@JE:T:;dYE@FTbPAmg^OigWMV_YWO/bKgF/TiNnmckGK]/k;FcGO=b5A4
a@W]2=M4Xk0R456`753=`4@J20J;Rh;1HP0n?S<4eP?nA`[P^`g7N2?@:;WoXUO3
`:5H_4`MR/FK6J1A@5dO3b1470RATX=8bh71@34`F1H?m=/@SI43ZT=m4Di00e6P
;QX5m`K`ZJ4m0c085eL/g/^oUT1nV00@8R/[;Ock>5052LLPH50Dd02:MHDSlAiQ
D0nP:AZ6P6<3oPf2GmhERoFD0h7lo?a4XDQ_DCC6AE506>R7`;X2CN3NL8`_g0Uh
TBk@48Z4odiG5<07=7=5N?lAVj:M/Gi@31b85gPPH72D=oj03lX9SP7RO@==MOB1
]ccQZ3o6nWl<Q85oU@H84HGl3OOGj@/P1>[gHBP<QTIj@U4129@;d1WQ0@ONd]@G
aOYSQH5@U=>58MC36hd?1nX;AGQ07O46_`>70SEES85@O8Wnb/hKQT5hH[e5_A4N
5aV2;V3`AMI0>JVQTDPh2^/=^<QA7H61`k1XC03XMe_MDFPo5>k?fQV1LW:n:8>C
SbO878G`lX7[Z0?oF>15P7mT;W0/D18<1T_;PX5`;b3L7nH:^P0g2o240bnDT0/a
?_iPW2OJ4nR<C`4NS726hgl0>6nX;ab8aOS0Pg7oEO7_>`040WA2`;10AkP;0PGh
1ad_QS_ofN<kSd7h0nn0lLB40<4Gcml[Fc`9WM0XSh1oc7lg5jAYYJEQI2kd>oVo
TEAEdOi0W8RH=514C18<Q434a83Bn4G`_j<H@A5oi@Sn1eH7iH`6b_h95UnUO`G/
nfL`P?ao3Hh0l=na3=5ha/:1o?l@g0H/2HKQ_b3oec@7GQciGk7k0^Go@?3oS4OC
al?SMhGh;d[c?fVQB8A7`5mj?5mm/7S^6j3a4h3jCe<;n<GT0_T=h4h87nAoJWF`
D?`<Z:1Ll3cnZhP8Kdf4?mc92865^OjQbYoRVUl<V0L21CM2Nb<^;QBP20AoNOa^
f]ljo932g?6GQSNNSkmEL?c@o7^U=E0`]=?5M8U9BP6Q60`d081_<GhW2LA1l6?X
1?OocF0PB1B5a^;QPOSdPX7>J0cPXYlB/T0@oUZj4?kNhof0/7kXgo_oSB=C;9kj
D8cCgih_HXKiH33h:Oa=JWb@om[o7WThg1l>0da=X64gkkZm^__V/4Z5`dmTIE1Q
U6o58U=013N5JOHiYR5;4gRA7C67>E19jn^PnkBT`Kn_?<eeQ]]XN4dFgIQRg7@B
M6ZOK3:bdPBH76In>oAd@jFjn`X5YhRIlV[@VEO@kG1ghPK2EUfn?2lO6AZS0/I3
_bh]on[^lYWgDA<[aZ/_Y?@XCl/oR2BHam^4UhcaiC/n6FOU9/F:G24GI=SeYagK
?aQUb1djim9=5P84KbJ85n6/ilDBSlH3?clc4o=^Hn=U/fJm@[c?l7kT>Tie?EfG
iB>^]6RfL<c6YcQFo5<KPJeFb<@RQKAl029IiZEB;o6eEIN5Wi^]U?Gm:66]V<[Y
m:N[Il8EXIFNA9:[JjOPoMcND;Y]g<BELXKJEmb]YdnUe@iO?kZl:1DKY/]cSEe1
HOm6:]L^i_jd;iOR=9OF7U]jiKDX43FG<KDVSL7[T6iW4?8ZQf0nhSio3_LeA5Uk
;T0_C99ATJZkl9C2:DEHejjRiQh76hW`kY1]Q5d1872=QHGmPb07aOLJXAQgek9A
8[MKO^_=Wk`fRBQfgJl;YjcJ:hDmN_n[;`IfUC/5YGA@?3Q^4I<RT9>B?WjORk6=
OO0:LC55PW]WnVYLV/=FP_Gc^]A>d=h3D`IZbWC10JFd6]9@F13IL^Z:AKL;^REi
>oU/W?eMiB_7MXB<:mck/:G:V1IaO;N_DD90<coiR=6go]g1hc0SZ]_K:jG<TdU]
WPSgi7X7]igagFF7]ZbJMXd:L`4dnOKG6X]MBSME@nOkkC=]mI56OFKaTjB=aAnP
m[`kGnRNDoOiZ3/aADf:9aZC7fBX/UVK>POhB52]iiCjMl`G=bk<SAPNbOo:SHM<
LWaHc;MLL4nCIQWEbFY@i><hG@lN3@E<gYQI<G]d;U0FLYUGQfo`g6_nXI4>CkF8
0D?:d?Y]OoM1VPkokTgUfCMS<mV<eW>jDZiQ>llGYaELEJJ[iPKOTl[A]O8TXAdW
O1]WVL3`5Y/c[SgJo2g2S_c^:n2D__E;nc2S5jZ1^6kf0VL2QKW3FRM8g=O?FXm_
h3XQ7m^DW@KE@`8/<BeYjYFg[9=:=OY4Qi8n:FbTl??IUCJ3a6jgeK<8e;N`?oWj
XK]WVGm^M`^idlSVg<Q6MXV1dbAA3<cZ<1]KIjJ?g0<A7R`K<bKZ?gc76D4MZ3MY
L0GiTV^Pj6EAm^kY98F@gIOj2EnEjSL0]4Ko;beo[W9Oc/d]bcXMOaFR_QlF[g>O
T_DNSb_jCj]eU;M^B8j@A:K^kEccbaneni92ML@dfEDdjI_:Ck`g8R4/DQP1koSf
I[BYT5`9I1:k]9VQU:QNk@GgJTo_X7nBD<59GRfBWeM:kZna]@gTgOnDVL2LE20X
SWjcD9TIHCDV1<H96HXNWmF4MB/>aLCLD<P;[n_AdCgQk0@hfkj?E^?fmTA5E>F9
AD0XL>;72QZWdfjE6d@Bnf?FQ^o400@_m_E21?g26iEn4Nha?egOiTUoWAM58U_>
OW<?l9Y4iI;0Hj<06T[YV>1?MSE87`k=kNc97[7S^?cDIeGn8DRY3U;ifgIj7/AL
Ph6g7`Cl[7c:[E4T@j]5MiRof[gLEMOEXQ[SeTbcmRJ^dcCC8LW6SYKmo?69D95]
3Rndfo:6TIYKj[@FV@YL221[aL_VN59Nng5`>2ecQhHfmn<6YoJZbdOWDmY>8HEb
nX2Mlg3/B_okK=/DlBno:1nI1`nSCo:EhbUng:7AnVc[GmP[:O_ZLFd``[<4^TMf
TWLH`_f^5CS=j=A=@Fm_Vc<2Cl<EV:GIal`h3g:bf`o^9QM;GFnc567O`Bc5_Qa<
>eAL[Z3UT[Q>[]F]Q2Vb2I;::ZEie:/_0?O[:6I=o]BIZBZ46E==PZg=i>B9gf_g
1FAUc5mkoD`>S?=Qd`MLkB`HE[U:=^<FS?<B]k1C9BRklN@coaTSZeDA@Jl[2SaQ
dFFbo/1d@HW0Qn68H;Z;jXaX<l>jVj^Z=RgV0B8ImGYYo9g2E7?mM5i?Y/162Zk6
nhG2>]8V8S`R[MF7g/=>bmF`Uf^BE?UTHijO<b?9VmZOY>UHjW;:5>M;4/MSPnS`
6`b2GlU[Ka2G5gM;[BP][fbPFUGb6W3I>EF?^8BK7T5RL5TJ1c6KXQ<VoTQ32KI6
mkUEORH2?lJ/1Pma/<4AGCUaJnk<jX:=1T4LFcD6L;i>m7Z>o=6nimWF07H[h3<5
naajReKa2428:oT5]LmhDFMjd=IN3[RSoZQ2=7dK>j93WlVZ<MZlCMQ?6F/KW^3L
OKafnf_UN4[5[9_dKJPm]:o]acjg28iWJgB;IKF4@bCln3;P@6j=do5Fa/bMK`;d
fm[?gi2=ZEPBCF]/=:EfWIOl=7O9UGN_lBXQd6O[[5J]F9eh9nSfK;BAgYEV@ROn
1QG_YAKUJCVTZ6PDb2^3[mcC0jPJ1^:P]W7n/^:S2k^JdDbSUk^bnmPe=L7GgaI9
U2Y9]KDVb8gI?Tb_JhfoJB>c8nTC/[ebAhi;B4/]C6k_UJH@]b4MH7RD?G@SfSXC
bIJQPUDf7@[J?1S:ALh8:EBEgniRe2Jeb3<JWQOo7WA2U>N9O0CVKRYZ<GNBGZ_m
f<;FNnNfILi>VVPa]_V5i[^FH<ahKD23EDQNhF]FinVJi^5a_/^mTHN1G?_g]0cV
SD?651:=nWODQc`8U_OdjLdlNjcNN^X^7E2aaMS3IXfOb6g?4KRUO5TZWI<K?`H>
E^CTaM:]mm]8b/UJVXl0gN:8C;;VG7Q/MhP/_6ZbMjc[Bi>GV/8N]oNSATOce8RO
[>l4L>O4TVnlL^<AjUW/jKEi=85;6DP=3DQK:dnc7FjV_GEHc3kSY`5oj4UnnnC7
BA3`AM2YSZfedk>eK71=3KYUeNVf;ZmbIM3>oJ_=DBcaU89OBmUK/P;lMYW?j>RY
m79YQjim;aRW0EN^KhPO4W_iTVB8JUKJGk5DBLoG33jh;fVQ6V17A1LLKj4h=RXF
N2_=JiFTY2CDZbZb<9j3>`MhkaM6YbnTka<GKhVRmb[Ik=In8NTUL9FEL^UAHfnY
i77I>UdMCZLiLI98TO5m`:FeR5OXHKGGWcLS^EC45=YDSiBf2mndLi_4d5L1fUg/
nhA3JTmnNXUZ105Aj?M36FIB=a5:UW6>kbDR?nl5Hgo2LmYn4K<BSDfOenT?@D8f
[ZOX>eT?1>n9AEWlb:8GgI0XBH`DgFjbha/@;1ZnD/gL[chE]6>]E;eeEoY^XPET
Uo0iUB2e^[cA4ZCOcOHXMYhbD;N5lC0]kc?YehN:EkhaZK?W:QWIWnmPQm7i0cod
h]:Bm>=^`<[Sm^^^4>c?DWcRW8_>^hmTIC8UEFAZ5gTB?lTCU9a8MC=dL?6>2HAh
IK[POY[37Z16FAUM>hPjM>GLOB<jeWekh[>VD;nO>>?Wg8aU0A=;FYh[mLE71K95
gX4BgbaS^Eoa>2kBnQ7[hg9P156JHHK?2@PFg<Q_I;f=cc>>6d_6=Qa`7XUaO3BK
AXE/RfiEA0;_]_IcY0FEfgMOIMaUWD^ZonDna?mLla`9@2g92>JLLUXAR1maRkX@
Q7`A=eFMO7I]8>?kP?N/c1/:XL6Uce7DjFV8c?ZY;n[B3Gg<jZM=AiDoN5INk<nd
XCE>38c0Xf3?<UCino/J=^5MDiDW@Y=GY=?OfE<f6OlT3h`djHZU7V95Z:=E7fH[
1>GUXGR9aA`_gnk<J[7Pf]^YHC;ImMUmK;OIH?]JFX`WjWU[m>hcP;ldddZMZ@Ic
TfAEHMZ]W<WQ7O=gLT[XieiDeG@F=[BogUgn]/:EjaE7E<c2HSA7l0h[_goIUG2Y
YZ=WH<54f?N5m7eJ3DN2R>kEAV]99PGfOLG>[:<</TNkgA?IC8N5?9NKG4dIC5BZ
=aG5^VI98lU_SB]id79kcO;CSZQo_ADE_NoS_Tl/HAo<=M>C`e=6AE3TH=PJL``f
[22;X6^bEe]i=ZDZ_jQ@hK:QMh/60SZ6=UoK^QHmU/;_X=_oo2>K[6QdSdUQOfT0
Q<b=[?RK1bY3_oZW`k7cdA1cF7T4jo>9T85bWjHhgIM^O^Y3[13IgEhm>`]YoG=2
oYX?[NkJjc:HkU2FCCE@?7<?ZCgi_HX_8d_G6:VJkdI1G3YM781e7aboGJ[eBJNX
?EVlkH@fJk2_d>2=:XT2SS3XFj]]Q3]nYIVW6gb@a2Y@`^?c2ejhoWVNK5e@_X0>
BMXMc45jOSDhm[ilZ?G[>PS=/kg3=5_YfX`Ue?Zm/kCEEQX5>ZWHP`eHb5DNQnLT
J0>7NYgiiHMJJW5//>iiW@BC3WiWN/;GE11JYLFd;hY2I5IjI1aZeTcgn<YC_IT4
?3l<oIcegcdhekk5XVkbdOF^oPUAK7cd3?eRFITB@5?hjh7bC5gBhii>3i55?WlJ
aQZ;NIne]oY4KFHINNTad]2l0DW0bPQKkjmHAhE5m>588W=m:B`Q>aKj2k2:<K;b
ZZfk`]SQc74iMe;L75jLHbcUmY3<QfhkmUX=MG8a=WC5BUnHAn?[;mo8oXVcNQVU
<5[UHOT_m>M8YK:Mc[^?5c_ZcdIK[KHcF=ZTang<`M4mg``LFZH/QJOj3]14PLF?
:JQV36fSBWmm>R6UDC?M;O1dW>POKNdm]nTM`/DLMK>:2D?V2/f^ji[/Z?ULYcP3
ZBO`E<5K1U>2nTn2[nZNg?fb>2Z2O/:J5GQ[d<X/GLef5C7F0cYnnoD4Z<MVEe<L
KD`:kEFkR/S7aI?N95ahF/I0M]NQ97[[9T2ifT;]Lom?mePa:nei^]@T;Mh=gJV^
oK6DS5/eRWY2hMBL@YXc?d@YnO@nKAFLOkBHYZFIoS9[HGf9:/d7aVU<Eg0bKY;8
E9bdI_HDTU?c5?QIL@Nc7WV@UKhE5gmCLoRZeTC9]a]W;EOTGWFG5CYMgVBfS1i2
1NVlfKLM:2gdm`:]/D;8XdlK_A75Q[b>W^UQ7cc[i<dMml4lOLUUfYXK^dOE=gXn
4EZa?7SA>baLdYmOf<Gl;Z;3[?R6C5>OImYCGj1gFPV885bfBh5DiHa4UWc/aXBJ
XcF8C;KhEbcZ>ZmkM`F4LMIk964]9F[1Gf3b:[dWDbedo9[=EQ_G/6/;HL?N@8HY
QXWhlfDd=@F5SoF<@@^9[mX[nh9O8;<Xm32cR8Dhk^iinT9I[D9gnhCOPNQ`_7Mg
QlV2B?ZEV018fg3Ek6MWnGh12MlBYe:^Y=WFMTgBn:V<cMdkFk/]3U>0NO5agkK3
n9^A^?A=3]H@kTLKR;6ODk3IS@5FKGNGQLa_<`ZPoPEeJ[@SSX3g^[NMX7gRdGXe
j;k[S<eWiQeN5^AeJeO3L;:KI=Fe?:mE]:ADUFZi^W]03>M`^f]<eh^9CoN4H^g;
=XLbJ:IDVPWK]H_K]le2JKl3jKXdZafnAcBVEGX2YcdIJJhVb=IQQJ5U/9VB0;;9
QnWSc`ZVgObF0:MGANU?YPHTEbWOHaL:T0?CVakmJckVYC0/DebW2:RkGeGBVi9C
G3Qml:DFK79eS0?mYQ?;c1Ie9ZTb@/3i891EZ4YX0JYaVJXg1M9;?7n`XjBV/^]H
LiW2go861?iNJ[4XK5CFF7l]oi87e4SC@CgA=XH/>>ObX_G?i5L2cak8N4HDghVV
lO]B?b38Gl7MM>MjQDn1G9lPlA?<Him]T@6:>8G<dQY^S9XZb]]UW>?PkVkfP<_X
hA3ZEEViA^2d_>>[`@XXiHn0`:WXA@hQQUOhocSWPD=?aVI0VQ8YBN_KD@X=D/o@
;d^O/G`oNSY>DgW5NFc0?RG9JZ<MK:UMaRMA9F@`Xdf<mM]R1@k7]mlO9nL??_88
nm4eo@HJXUYhI^L?BaI7hHA:LIV>@coB`9fUSb^QD@md627;K/E;=/ad3<B^3ACV
8fhDAMZ4oEeU3e9em2><9dhClUd5eT<=1`M;IiRGb_DD:L4ef6;k9FY1Qe/Ui7:B
KbQS3CIc7Rl59`LM[UPK=YWgo4cL^<HcAfglXIUF[BXmAjLEd12bR^KhB@T<bR69
FnCEPc2RNX;lIK<KHkK6IIl^T7g7@HfBJQ`_/NRaP9cYTB>T[<;P1dZWc[:NYDRI
916Y@3[c`EiF5j:_M9VRJeY>1N/dml>hf5EdebkcBE38c`b7U7Z<CS3JRoE_YE[D
^9Dg>AWLjVcUFRJ8Fc6M@L;;>3Zh>i_W:8LD2Y24iK8YLK0OcWf>@ONRUNJXE]9Z
0EIGS4VEfb:9K;?fGk<IRKTFPCiJK4@8F7kcWFU=/@;dWA9oWa9ZBkV9d/^NTjgG
3fmWS:lDI:Y`J1A9P5252KdTK_nNTKG3F^WF?OanA__k3`^/COc?kKO3gkGJM2>M
?MPfEeXfE1imMmicEXA:ZZ_AlII9=Baj^2BeW:GE2T[/P?856C<iUgP=iSTZRWlQ
5iehbJYCBWTI`?4Tl=D93fTXm==YI@`e?lNfWgR<cIM7=YHiBbZm[EVQ4UT>kfeO
K:D7YOQ6;DE>Rd5J1Ai@iYcMbgEZUR8AUMI/M5MK1LdC@2Ie9IfbEUWQfEZM;f>?
fB>m8R[C6l:h5PQl8l`hi][VLPakQ]J3U6fJnHSOTTG1eN`g5C/INBggIF2Zgn]_
>>>XRW9A^LIGGeTK_/E@V5@o@>DF1i/d9d5VbE@3ZENo?6:a7lj>ooQh[F==Q7JD
G:=`gme]MFSS4a;Uc_f@hj=TRM/1B2`ni=VBhod7naZEmfAoa?2dJjHS[FK:eT:2
3=DmWfNHLIY9FO=m>aWFYX3AWGISgLZo1h[WIToKG0H:Y]9EPl2=W4Fb9UO^I;d]
4>lL1lg3_TQ<CIA_9A?XcIjn/:/>YE`@MmcQDfEGiRdgL:[Mi9GQgo1>^FodcP9F
K7Fn:bNF=V9hoK/G?LW09hW<oBCNO43YKB_OjXjgf[FT3BbV`0Pf;@bUT=:3RS:Y
_VG5AFoLk_FjbS9UJ/]0NZ[UTeLlboh<f]Y2jWca_]HQ5[LBU6jCRgN;4a]BJ]hK
3LnF7BHTb`?LhJKRKZ[189o1/f<b=S;kLI=S_lCe^MRU7jbiI3oYZLih/f52hV2/
9o>BbnI`Mg/j;L`Ik;ZOma8H9Umi;/>DOhlj87;b;D0fY]oVSM7LdJIjE8?Mlaj8
oRcToEfKNk`4M5EZ;IZ>>cll38`90a=4^A[k5o=gMFIN45C9e3_kDUF8C0g>4o5=
iaCM2QmE=K_mT8A5^fc6RTFXcE<gf1@`eoL:jMVRbbHNEMYWMNl<F^1=mCVgPjA6
d=CHB[mAeLSnCXBf1HTZ@iNaRo<Zd66gQC>4PkhdLO>>oo/IhPLP4Z80cbE0/VlN
P[9N<B^@cOlM`fC?R/m`_jMMEh_b8ahO_f5iRBE7>^5;B<7PL/oW7OL<Tg5=cW]i
6V4ab/j6NO<^=?VREabL^;][8QUHBimQ:1MGj2OI_C6=4Y9/lJHRWNI<OG@/m_j?
RNK?7Mi[l]3<[K@Vh@H97/RKciJJ5gW3@`FiQ]4_mCY7IX[igAfZ`XiOeR53R:_T
3YLR`MfG?>I`RJT;0n9B8]6<7QESBRcQ^e>A]PU4E>>4gJmoG8n;POaX6=0A=CEh
I7<[6OibQ`E9RDj]IUoNF^OioV7692lem;S<DoC>l[KiBajg41iJ9I0E_abakLCh
W2C_lJMHW_k]MRR_e26<]Jg@FbAcI?</kj^Ph[_S>bKBW>Vh>?LBY?@U]=imBQF:
PA^GQn]S[Z:Uai>FI[>d@b]H8USk[`eJ1mKWoQSOVgi<c]/g;?j@eFICNdXfU65a
O_EkPCQYn@]KSIjk11IR1`i@0b;V@NK[a>OSL4VO[DOgM1J9B7D@4je:7WK7O=^V
ZIBFgk^n2Pkc1;NF:;3MK@<og8m;gS7ZBGa[jD]RHBYXUA2JPPeNhZ^dLLXPUf2_
?m@?ILj4cgeYF>2Y=f5_1[Fn92jZgW9RemkbIFmUGh7d3NPZN0_B3c95;m=X:b[V
LF@[iK7MJ>0=AoVNO62TR>C/TKd^`mPZLo9lfSLXTE]VaS?2S6Pm4n<32O@BL22F
Gdni>_E6Zd?I:WlahF[eg/@@/BCglPnRfH5OMAmMk/Mn?g3^cm`85fQSRB1Z</_Y
nUQe7KNoFMC>UA]BZQ]:62YoZ2Wol>W7aoKa7f4`JAQ^GMTf<k`QM3N:IOTE9?B0
TJ9bWKhm/L_=R/6[kmPU_eeT;@92i6jo<f2B4X_lJ?OFQL:oII6>oDFkB0@I8S8b
hN>k7S[KNOb[/Oof0oQ_]GSUocOhDj7oAnX0lh13<EPd4XYa1o`?1EKa]PYUKVAc
M79UHFd:IFiTKf9Z2S<f830PKf9Z2SL`>C@:IFiTKf9Z2S<g830PKf9Z2S4d<3@:
IFiTKf9Z2S<h830PKf9Z2SH`>C0:IFiTKf9Z2S<i830PKf9Z2SDd<0YUKVA_HVX:
<C8P<21_HVX:?3`P;eAiL6DP;dI_KW@P;e=eHWAiL6DP;eAbMFEDNG1U82m2HG=U
AVm^M20_EE5<F5Q::d=_MG9YIG8P;dI_KWA4IG=SLVU`M6mb2S@`830PDR0_AFiS
KfAYKVLP;deQHe9_KF5^AFiSKfAYKVLP;dIYLW=d@fQQLR0c<R0_C65cM4=XHG8P
<C8b82mGJFAdJ7<PFb0f<30:<20f<30P<20`830P<20`830P<20`83H`<20`830P
<20f<30P=S0`83H`<20f<30P=S0`83H`<20f<30P=S0`83H`<20f<30P=S0`2S0P
<20f<30P=S0`83H`<20`830P=S0`83H`<20f<30P=S0`83H`<20f<30P=S0`83H`
<20f<30P=S0`83H`<20f<30P=S0`83H`<0Xf<30P=S0`83H`<20f<30P=S0`83H`
<20f<30P=S0`83H`<20f<30P=S0`83H`<20`830P<20`83H`<20`83H`<20f<30P
=S0`2SH`<20f<30P=S0`83H`<20f<30P=S0`83H`<20f<30P=S0`83H`<20f<30P
=S0`83H`<20f<30P=S0`83H`<20f<30P=S0`83H`<0Xf<30P=S0`83H`<20f<30P
GB0n?PYUKVA_HVX:=30P<21_HVX:?3`P;eAiL6DP;dI_KWA4IG=SLVU`M6mb82m6
KfidCV5]IB0_EE5<F5Q::d=_MG9YIG8P;dI/HFMc83<b82m6Kfid@T9_N21K;CHe
=B0]=30i834`=S<P<C0i<5d:;dUdHFaYHd5^IfaU830P;d5cHfE^M20g=C@P;dAU
Lf=UKW@P;C8d=R0_@f5`B6EYIfQd83Dh=b0_DgAUKEHP=cHP;eQ8IFUWJ7@:=3Dg
82mCM6E]B20g<20_CF5hEfUTM6PP>38c82m6KfidAVU/IC8P=34P<21B83hn2VE^
I6mRJPXd<B0`86mRJPXl?20_C6E^IgAX83@b830PDR0_C6E^IgAX<B0c<3Pi=R0_
AVU/M6Eb82m6K65dIDAUHfmTIB0n?PYcM79UHFd:N06]W@Ml7?FeknNo^nYMF]GE
JW]OJJEEMA<^L[O1U1SI=9_R@POS5T:`@`bfR@<92AP2G4;061h1Hg:=;I<0BFSg
QV1^KPc>Pi060D9lNBV48XgOmlc<k/YBk[_iQ6MoOY[oc:kn<g?j>OlcXj^^G7^1
EZI]d^cJXZG;;enQ6OoFN3D]knKc;UUn^KW_^8O]ClmKMaG7iIojP1l]:biONHVa
ZmTZ>KIViLDK[Mo?io35ReIM/?allg=]V6g?:PjHnjZ;KG3E9EM]<?O]GnKgVbnn
k3c[lc`iklfG;=mPWEmkWGg_YL/_^L3loQ[IN2noK<eEi_jERmS^^Oc:2jc_Zd7f
KmDD?fN[[fU5f^Ne?6=?dhXecJKIXmb_<Xk`W@dNnngWE4cnZfX/=:KkcVIcno>;
;SgjbHn6Q`Xg5ck11oWF35`Z>hDjGlZomI<OOO;3`/gIChcOUk?^ekB4=/Aa^fI;
Z27=H@jNHS1OVjRU=;mFaoL:4dmaINMXlk@YFS9k95nKM]ag]:NHJ15O6_e[]W6o
I]OV7?m[@eX1ib]8L37NVMN/KQSPS75]QkIN^d^kSIn?/>oC[m0dnieJTn=NcJMY
O3DiOknF_fS`<JFn^VBo>[IU_cKP?/3Mflli^gFoYY9NklcE0g_D<WI/B@k4OHc/
BNn/?OK@[5<60d^lfkgKiijogC_;^f[inG/L8F?;1aM/Gi;bk]5>7Ec=cm<6OG^V
;W5UQaL/FC:ANA`b3ko2ekL_HHH;[AWH6XMB8g`Y;cWO^lLNGSAhl^2NC@>^?E<7
U[Ql?^o<?Dl_6]ccm83;]f@9gl[?GRUG;7M_GW<1ei`Oio=2LiIC1oM<MNgAUVcO
;W>N>QS`kMVdOK][>oMQkNoGWQic@6US3dbe3T09iX0B<oN[CH^HS4g0ii830Eo0
agD^6N3LALWiY`k>i4YmBeXead_J2/1F3K8m5o`N_<BnPnfmH1oH2ah67=MN]_0R
f`4P_coMlM8aWNeYh4@Plg1<>a?8MfCo1n0B<0M<0:G01nH1>KM/9h6KP?cN550>
K60aF02hUV=7fMh0I=iU@7iG[^59/0FL3gJ1Ml4Z<6AMVhbG0[T^^DJi5[T_nGfi
YQSONio]:D2^kgTTe=ACCB]51YmVgj^M`C5Ahk7ok=H11cZESn`GX_W5FPVoFJJE
6imEJ9EJUC6ZeVXdYeJ;c]E[3EZSeZBi]6K=[KEX7/kP@cl3FU0;JF4]XTFe67ZC
b9h^bJQEJd<MfkD>;JeeJUeJ]mJSmFYmfPADL98f6Gg^edk@YZ;9dkDIfX0fDi]U
oOi4_[59>jAmY1jbfFa?f[oQj7:lUoO3O6m1Ll7A`VCQnHGg5]eJO7W9YJFWUIeB
kZfHDcViLWOEJMEWE_nZI/SiYMXcJoGj]XKBaRlgmCD=^gkAO;RUd9?_>Naico^N
kggoK`;?1Bl?OQSB`hLS0i6OA7lBJhjW4lf9?bGe=VOKcNffm_/jEZBWMikBMEGg
/YhXE5bQgnYHTGLO1ZY0k5IQ2PD3QIGHPT=0mR/?l77NGmQS17TIfOVlj7G]8;_2
2DOR85/KM7LTfS]ZZWaE8EnEKhE36eiSM`foYMmJD?kAWjk<S`TAK6[@OXUmKMiB
N160kT=`2R<TMXY9ZcVYW;cYD7^7lXLSm^j^WTTZGNMFmW8El8dkHRm][7=hj^^F
emEk77F=nPf=mGI?GOfbn[XFM^fG=8KE5JF=3@f=YOY=hLKSmdBjcTEb;gCL0=m?
>8S0>;@:KX5kha;ToR_H=Qc2<3I3R=;D@D<N/J]lYH2?:_V:HU/_En];emDjl`>n
:Wkh`meEG2`GgnV[hPLOfOJXRob]bH3ncJRoYEFo;M3JkUF[hcioe?H<aRZZK`/V
>K8njVeYDn^2bFA@[^ogafib>?9f8ZlUG4DIEf5?]GOT@@]SmUkE[fAbIgj1fU8G
LCG7lo=/UcN6GBga_3aG>QQc5mJFiTg[2TFK2ie5L>RUHfo2`G9VZeO5g1/C5X46
KZ:2VjU82Jococ:]7XVf8kEfKC5H0MJ1jl6]H1OH1ih3Qd79FM?b];LHo1GHI>Lm
R?T9H:LN]BSBiX8UH3GH2;J1fl63h01h4A`19FL9m@nPW?W8FN?[hYAV3P[aG@O@
iH;n9@NeJ/<421=:nBJ^FJjgUl5/L3YH2MJ36l1]h07`17PN_0Z<jgfK`HO0MYJ8
VZgFFMfI[^k^/]Wm]ZY:6EMEfV`[eVcJ]>JZCI^^N_:==iillYNoM5b[Oo3AaoYo
ZJZ??e:EWbiCijU^eJG>dnoDGn;o]n2ILR3>Wn@EHTOV327TcHI`=d?QO2RL3kF[
^6Z_i_P;meK<[W3E^<L6^LL6^LL3o9kRoSglQUN4:l_`T<W`:Y?[XQ66QUBYmFEU
NIj8gj]R9KDU=GGg;6V?ATLNRTKKUnabM=Q/0GM3/6RAgAiXnO@iMcC8_jSKoPZJ
YkAk^MkO8Q>MfV/7^Jilc:HSHO2`61hFIgQH30n;hF4a?2b6QlG`/1PN5/?3HWQH
30n;hB565aij^MlTEioTiVBLHYbba]eI[VYbai[9ECNGDVJXU]RIT6Jg;4j<TL7O
6?b=`MlHo8g1gaSlSL7O6?b=`MlHo8g1geR6_c7h6c?hJi3Y1=GCZgEgQ@?no0;n
FaYT:I3:[e2nS3;E5T1_EMcMnKCKgJ^FOWki2F/2nFFQ]V1;NLgDkingjdgmhM?K
[UH_>R8nGmQFJ6mYB;A>Nkbi^D_=n^I5FkZBQCDcT_e1Gdgog<=goUPoN7;K^TA[
<Vb_/2od1;QMKWCO/CO]7d5c96l8Em:8S43aH/<G=FZf:jJid9Y6:=h8aA^QN2<D
KhCRSE2l4HXg@_56:=h8aA^eMl77X>b/8JI_e59EeA>6d1=cQ5U=6Ob/QYoE6GiF
<g/e/eLcNcFcEc=k=K=G<g/e/eLcNcFcEd=>db[0@D=bAC?50gAVnIP_O<C[RWHV
^Kf0`LMl_UfAhEh5g:^0NaE`[`;^EL2m2[QG0OLZh5h5g:^0NaDIkUG0_@YC>e^D
F5KCWZK[>]<mL372onj^gYkNOVGb=?/igkGKeVknj=VMOdahZWini_Y_[UcZBYif
R[Ofa6G[cSS]/K[Vd:nfg_WbNKHmgPLoonRKJfNeA5I/_GS9eEEim[aYTh[]S]9E
llkI/2[XV[;anm]GKhFP=Vd_>W8d[iAAWgK[@Aao?_o50WE`ScQ0:582AAAB;Vj/
V6d7FjnaO`2J2<fRk4GAPBBOM8]G4O?K1<Bk61K0;WC45`/M>B=VF/iQiaa5QSf@
^Gg<8^LBSA8oeL4f;CJRZTQIeZ0KNInRQ3R6OjR_lbQ8R<d`?94CDBmG2EE[fA3K
T;i5EKCk0i6[m=K6IWNNGNdZ[jk8[g0hEYAGMMHeE3RKKOK20YOk]<1D[8YjbKI[
I:WNjHT5OK^m;C>SbL8lfdlJbfe:EMYLMB>5PIJjXX[2F;1Y]bLLa8dQ40oSMfb>
XdAB7ncG4]a^;DQ`mBeLO@]NAfQXb6P]<UZKTM5JI;@F6Je5AV^AdEYT]1HI[DE6
Ji7AFVBd5QV]=Fa>;GB2;e2jQIU=OhK5IIc<BVZAD;S8Y7002/NPl46f2/?[B8Sf
=6Qf]<Od@WPJdoID8kgEB6ledU^=m5HS_ME8KcGBFhgdER>meDR_:0^glCJ33h7Q
Fbb[h/P:Z2W0V24i8^519WA@FjIOg_WX^k[nh^kOaY];OWk6m@oL_F7YMj]K6V>M
jY?fmWBK?/UNgU3oinlmmM4IdiYR2kmmkAO^GiZLZ?kTLdLR8C>n4Qm_7cIlO53e
kMM2D5ZlCPPj=43]1X?JUXoGS<Qd<KL]fO/jL3fh5N`2nl1ch32`O;b6SdLQC1nO
3jo4PAXn?QmNiL>[O7RE3jobhEDn_<Z7EoW`:QmNiL<[LKm3^?86CC?X;5JRf^2J
L<[55KZhfV[6hBcGJXE[]BKGG?0:k`WG:QPA/j4Q`WUhJ?;:3Zo/l<X>[nc`bPj_
k?3:3Zo/l<X>[nc`bXYKgVK`8K0IEeFTEG1EJ9?C/S>`:I;a2`493CB3Fn91K>ZV
;jeHM_Feibno]ZkWbbONoLKQ1ikmXcYKNIKg[c/aMONcJ/_Ego[j^/o_o?[>FK>>
?[;_?CE1iJWCe5g=TJTfEMBR7h>Bg<;;ahkJgdLgo=Y91lD34^c9?ME0PCZXDIO:
a40ijf2IRc`QBej6;7J8:[oXPQREV=gfSQ1ZKS=/@ZobID:84l@VL0m^AMAXFe]H
GU<efeU_]j]]^/<N3?QmBQDC9]RnjGHEUcPKbR_;2b^:7HUDZcmHG>aHf]cBj?:G
AWabkGJ^oDfkK/JCFTYM_5m[5mj1MZjnUJ]_AMY8gX@c?@aVPLEP1EP7[PNgPUeP
7gP>70JF]9DRKAQMhPV9a[G?j<E<ZLYW9]67J/PDhLZ6T<AF;F;8HR]GWI7026>a
]KkD4<UPiQ]b]2<[Ug5Q@=aT@0^/[1dSUo7oCg;IP9b;G<ZEo3d9[ATU[CE]>4C;
d1N<lYaZcII;;m^bmN:;]QIO]f;UMMN]G?TUgo9cOoWMQgjck88;;_k]_ok[KbiF
PaMnNM>5ZcIOZhjNmlE[cemfcCGja_IKc_gFlboLO=4gfV?oL]7mQokSPAGoPQMl
dHYO6[BPXZHR=ZKAi4hS=X48a[@9ogP48c66b8TI_i@Jg12;IG;[00VJ9D<NI<R3
37V@8@lbi466?<R@1aWb84<NI<R337Tb<^A1QSb638U7:6G>W5fY4?iEV?c3`a:[
Rega<k8cTV^aJgkSFR[PY3=SHIaH62LFaXV5LF9QW5PH9aK6RHEaHV6LF1PW5/IY
G/?K33h4QSO8Z:6AH6Q6H8ZOkZV^<@;CFX>AmWTmGl:Lo7cGSco@_jgohZ`YjdmZ
^o_I_>]F;=o`aO>FKk:M>G?PSmoMm`OmFGeHOe1OfAbNJ[LE^JVE_?h5<CRggf;H
U@5]Qf>ahfcZ6[EHT7YHE80X4fe[mMaBNdNA10E6G1EAVF1ZE3hI/KfA30LliGk?
l5^>o3>G5S[/;UNhg1<89fdKmDMZHdd]`N8:]DKIhnUde65CUiBEn=f^V5?RYAEZ
Rf>5OAGVc4F=9ILgVdIKe8@j@LK]6AKZn;eMm/d]?Uo;l;DNWllcJVa[S0B2HJ::
/3XYc2PD2XK4QTkWGTo;gV/1meY_g6^mEV3MJdH[jUEM?@TcmU]UL`3k5B>Q]W2P
YB;DK7Li2YL>5S^hijj6UT2hcKIAWLRm^_dUIOX]=TLdgA5cf?@M]_YPBe>/UW/m
YQ>k_4X5eJJe:c;E3Th^@Ig4OiT<:?@j0Gf?5T9f@lQ^2=T=8K/QI3N4k8J@gA2b
6d9f@lQ^R00RQ<R42>RWiF7Q@k0`A5XPk4]Z8Fj9`lGD[NBoUBddhGnKl;m=n=lV
o6lCo[L9om^4ofg2ocKQOi_`_deT2deT2de<cYEbUCF_Bk6jBJ]QgR5^8fV=k=Ji
QRR<ICkeFLN8>K=F/5RdZ5P[jemRnJDj>E0WJVDMR<Z1Z:UWD];c8014bIIea<La
`Y/C^KWADHT9aO;jPDBikDIiaIh``e_aGOEFeB>KodIl1F<bH[ECgOkZCEnOdY5H
Y]bmTDYe@eE?==bUOk0PTIYfeW;M/GSim?K4G?gSZO7hi1ZKIZ_fAF8NMf@heL;F
4`]kSQkeQ6DDJH7Z68;Ch?<Jn5a8LYiF0HW@7M15;4JHZ4IbEkSb7X=?P6D1bn1:
6E`YPb]UL:D<[YC1UC:hDPIGb^1:6E`Y<j8R1m/`G:0FKUYC1g=AHc>]ZH>i7<cU
H2h7LcVHbl5L3^Ib<9N3^Ac<iF0^25m937]XR0Pg>bMD=S>A[Rc_o<8IobSNEL^1
JY=Ei?iH2f6E>4_d30Ki6EDJ8cU18naY0YF<aG4f6bL/d8X=[@^ITFi2MFL6=HK1
XjAGIDG3YPd`oIBAMGo]UdoNLL^1Mekij[H_G?GARo[D@21iZ/ng<1WdZiomibl7
IUblN^TY7A/^gG7>YINMOOGB/iNLlnUAXiJaaA<;Q>jojjAehLQG;SkSe_KVA[4;
9akk[N<Dac=XiXZ3B6@nQEbh9;587KYHQbkFXH]ej68M^UR7;]JQRgGXHQfjF8L^
eVGlB1enY0iFS8W6LU;O9YA[6dG:W=BKnG;YjlQ74Fj^DH8JbO7k6<`1Pf0Ef02f
PYeP=mP?GP2_PGO0Ad1bo2;4dOBAKK2SA_aB7VYMPe[GV=;Baf0>60B[`0J`5N`4
^l5nl09h3HRdA9V7:X@I@CORga[aKhgh]dKlFb?n[A7oeXQoJlBo=N;O6_5_SBI]
gVK`8ARMkMAeRfLQBFnSE6TFebAE]hZEhP@YPfW/f^l]3_Y3;@i_K;Zc`55clo;7
3QoI>g73A=OICTlR=OFdQlknVoh3=N]_dkLi=[_ZPWgW?URBlYgMG37o77gT5ko@
AgbnlQVaUYKNJ6nG>T]EZS9e_QMAAG;??CK/F8^nUVY9=Dnd=Ani5Vd=<Y;/gM3F
OcZ74@dC:bNi_f@[8_i1]VeIgFXAPFPI9A1N>N0MMJ1<3YB=<YBiP<BbW;T8Td8Q
ic>Ed<ji_>a9EL3PO16L]jZ]O@cVP46`2V`0Fl5>/1_/1bn0eh1`_YBiB_5GD]6Y
IBbI^IUgL9aSmAbCh<7<7DTZF^2RE62TSUIU6NF/@TnbYcDZh:;:o[1JkcfQiL>g
gQi9MMCNgAX:9BIGEdi^3DDBMkoa/HYnk^Ci[ckX?6N7gOkj7hlN/MU5TB<]mRgN
J2RP?jGoeiKO;Cia=/EDdkm[SPW`LXYJ:]DG1dIH>1W1=oZ<4G``XSOCkaXNQ6]_
hmZUlYYVFlMfP[Dm8L^SB^50iBRFF?H_YmJi6^D1S:6H`4Z;lRKO6df]KT@1[<YM
7h<iH12/0Q_0E[0Ck0Kk`@_P=O0>n0R8;iIZC/KoRG5=B=C@RlVJ3Dh7:l5jL0>h
3C`0WP3?PeO1kl7OP14eR:f[0kH[A>K/OcU0WM76cb1SLoW2[1bIMIPNO6bWJI=c
_9@e3DTC>Ci5/J9SiQGocI6QE32DF3Qej_cFD;SE?]4O43ljl[k:M`L3[^IPd:Eo
HW>:G`gj<PHk58Q5g^n:9QONY3oJgA=_WCLd?mhn<j3?_7MQ<SIQ>1PfN7lVO_I<
N=nWlPiR<JTO61a_PoMAHnB6mfK5/@o>E1XJjGSM[9:9A?M1ba3K:=]^]Vjf4k<B
H5GML``_494X<3eP14>KiRA2/8cbUC>5Y1:bn]?0DK=Dgl2TGU<D_?3CVc7`GTC1
RbQh4@D_X^155;b8PQMAl28:GTC1RbQh4@D_XX1i@1BZV2g8o7;I4LkAHk0^HFKe
adLj]]6^e5aln__</YdMRHN3O[g67hbTO2NL/20Am=_GnP<1OkaUi=NZ/3WXMK_l
`FKmXafnH20D2XBlM/>[aR:jSQ/F;SG=CHOSNSZLW^_FIn9O1hkmfW6;hdOJA;G[
8<^PnHCkTSM5hHd/jHUGDO33c>e<3PSI:[4W`PeIkZ<f;Ojh6goLSCo^aQmghhnk
lLOMn>=^o74go[PKOmb=?nk>n>=^o74g?/NLJG:FWn>/KU3h6AbUh[Ue5UWcDdBN
`V1Ije=LSmQ`=4llM@96RP8IWSX18a<`<P4S4c0b0B<C<3818a<`<P4S4c0b0B<C
<5;DD2ZA1a0PbdZW/M;YS7m><enJnM;<UfJn=?>UVBo=O6WVBc=OV_WBQYDF@N^C
NFBUZ`n;d8M5j<<Rm64An[08OER4?Ra27aJQ3h_@QdGXboSW?_acWn6O@mg71Eh9
EDD::=KJJoWSN/=9VcYn_?^fgoMARk/YY?Hd=O[RIJGE4gia^OhGOInJlLW0]WW5
PNJDaao_ZRo<2feOl_SQmgllHN?3AkfnL;??5f[Fom3PZRgf]j_5ZXKo:cbNY_Zn
2kIfA:KF59ndF1mioKOjGhRbICeFHcgfGVfFjS8m]YBd3[;4WVoX^^UcAL<UfYE:
[gPXdG47Fk6MHSLUMnR2GT7SNng6mlCbRlA=IB/L7V3KaGI>EVk6fH4VTA^bY6`F
Ti03/3EkX5D>]8hjT3<MU__>UI^]0i?UEbJKaRG03LlLHec66aH_EbYgU347WG;U
@49^/FHmH0HH`88CL<]R/5GdbaUbVgUH/C9_fOS/4N/gc=b:go2YmC<V]LMWonoA
o_ZEAHVNnJgZcH497Jf3ckL6@o6NQ/[9bOR2Udm>M/g]d7dk_:6H9nNn?K6XEkm?
WNTWPN:XKoSZC2ZUkS5/nPoPLcUlmV][YMiR[[/Sm<HZB;g@Z7hDFA_U03hbBoSL
NY?e:hGbSD8cT9:2/QTVIBae?DO<W<DT9X@b249GS[ERTR6;lVGXDFFoMF4R/G3T
fjUP>;W`=knIgaH>]m[>`LVec_o=3WMDKX`UE0aT:10<aSc3Eh_lGT:nL@_gUI9j
YMA2=NZOEHI7JZnDm4PFN`j@;d[Dj6O?cgO2O19S76</QSmGGkCT:GOSUScU3^@Z
ha8oI6iLk9SHfBXP]O4Tk/>`74T/Aa;;TLAb9;4LBBa74/^Aa78T/Aa9;4LBbi7<
F8hTUX?OUSGbC>ZF8i5I?6YC[3E9`K6nAF4gI2<1XTgGoc@o6HRdfUYC`D1bg^HO
_WKf@jL5j]c11WnQ`i6OGoNU<kMo`E6M8N38i[On?M5J4n[h`ja0CGEaLk3Hen/j
jHa_?BYdWH>l25gWZ;VVGI0HH8Q/2`N=kII8O;AET?FaS5D@VX]El9:Jn^AKVNY9
1>F>V=Im0X>iH0UH3CJ2KN1fl20h05h4Al2kh6<PNIROKI]A=NTT:Y4A<BOWV_OO
FaD[X<maL9c=V2:b?<FDiOlYjS0K1>C62[@6ho@RE04Pi/8<l8IHfLml:TI334I_
cUQTJRS7aA7H45G56Z6Q7U9a4J^R:1SFI?B3EYa`B[FYB86j@`c69?dQEQ1CgZUC
5l@3O[EhDU`/a[M;jcZB908AOc0e^Eboi_AkoeMe?il_lkX[RUI4C_SRk4/a7E5_
;]S`AS4MZmE]c>l;1B8nOG_eToYC;I50Z;bao?]cejh]GXDlC40N;T<NX]X]Y]j8
WU6Z@:]Rg::CFgAb968L:N18?<^AIR5_lbQS<RiP:95_U9P<<0aB;TdcTfe9:V@m
BY81RM32X8JCA=Q6YEQUZ8=KBCCfoc8a?_^K;G5ZVOkQKJUP<;7PVV_VBGJTOXC=
JEf`fnID]la?LT1o8Q0IKfe4;dZQ`c?@HI[fjGi]>_I3UYBWLbVmG4X_Ho4@gG:L
2bha?64IAlZ<hVRgEVK8[Y/ET193N7[iEYa_3FTQ`XbhLDadJDJFNPjQ3FFZ[2Vf
Y3Eg`2WOL8jRW^DUZ@I:nM9Y::0hK;TPXJ2CDITabUB@g=Jgi38bgaLJ2gg5mLU=
bFEU95WEm2_Y4S>4e9;@S5R[4[=i9U:2EI9_I3nXbAQo;9M]eJ_U7FggNGfag/[V
nVUDVoCOChbWIbMZWj]89^?9lQN[CB5oQd1hFYfk/SO^mmkGeU6Vg[MM6O@6O67g
l9G^:25cU1Cfc95WhTaU>f7h?Q5^PgEOMHMm0Fl@W_V>ON3H1/lVJAnH]T`ZQj:T
>E]VNX`lLYQ>R4>6JfA_4^mdL]]C/]`HiaS72OLhLi<DmRA7<G2djcBTgB[WiZZg
_O8[_BI72kTNRZ5LR@dVI7b<Z8>/UH/Qj]FJaaTRbKlkaNAT^6B^BVH3U<ifXl^_
GVG[2MWha?@aBRg^W=OCUYSk2HXBVeCCN=ZTcPUAimU]XDKeDFAfCdMlaWne1`>9
2JF^SXijelSkET0R7YYjP/mFVaRn`ehG<::DZ7NhbUeGdVKo9[MRdnHMnkGS>W8H
jHWkW:U15FKe]H;ZZkBPh3XW<9P;UX3EH2?H1Vh73h83h4E`1<QJ5]DVJ2A9HCkg
WXl]TXhf9^YQ<0//1R_0>W0m^1G/0__0Ln0`/5I1JlUdY2G2m6>iW[Qa`D1^PEPB
;R]I:<GUUn;bBg7iYKSlDUan:Bjo59MOR//_aNFGh_:]AMNg6G`8i7@BD1P]459L
[<K[FLe3O@cVP46`2V`0Fl5>/1_/1bn0ed29Q0jEFZKNYbVSbHkJ4@egS^_d@gol
PojbJS_jAmDnl]_Mccbcnl6WW[6MXQoE_jfFhH6LjRcmWY5BYGkc6jF>oNhgiYZi
SC>K=H52?<1;TVoF40LLY0Z@CnHYfIc4n]XQ/[Sg>?09/;RH1aOch68NG<b3RgU`
<@l^i/75?;RH1aOch68N5bjcB20ZGZDDGA@C;m54P6g>WgQ4>cbS52YG`i>^F2G1
7QOT<AA7k9d/9D[QcRbcBGU=`Q<Y[cF:ki0f7JV^eAa_[DIWnJIgo/71^njljdkl
:kjggTo6_WWF82VmN_W?`iolmE57]MineMXeE`eOk@^:O`ghcFCnbBNN6=9O=^AN
olB@nhCFZoIC9L5;B8NNE4^T_VPgMB05mBPLVCZ@PWXYZ9N2NRVXUh9j:JRGPWXY
Z9N2NRVXUc:X9meRAHHgTNFC8/?Gd9QPS:CNN83lgM:9ci3mBmE/PUQ43aL_2m66
4K<bQ9aKbSF@F]lHcBJ:iQYI26bBSU8jf3iS]2b>S[:cMLMnHcg=U1mI<6WT8RE9
nNae0BaZf=H]MGC9gP=aXS4SODN4;6OWUc:]hNQHIKIDCl[aj/E7GU5m_g]KmN[o
lMM6EmU5Tclo?OV]T>OdR/KPijOg_M8mol7R^]IUK@O^NoK7mmoghaoKdV[VoeJ5
JZFnDonKo[knR6ee@gdZU71kITbOdmkT>R=iXk;olTgUd8OOO5=WBMB6Om<LNo5c
QMYDUBnEUWaaiVQY=:^U`[_?[ZERYQX=7eUVF5dW/kH@kBLhGmC`AF8=YVNmYTld
eSM:HjdRL<kSmLPgN/CSVBYlPR4K?/iS9YJi2[2X[jVjYQ[;HYS;>?L9V/dhMb?W
CW7DF<G<:;Omn5QTM>a=nTBD`XYHOBkFYQ1SKb<LEcNlo9DMfkOmO61RNgbR_/LO
S;Ki9ThTb`ZXGKOOeSEShHh_=/EZG_Ce4F9OdI7:]clmJN49Fa`^oN8;c[mPaO2E
fE3kZldA_mlMJ?g6imKLkjf8=^/olH@3XCWi3QEHdXG=^^WHcabMSVNe6CITM@38
Z/00Mi;9H7^Q]n7=N_5V_GRcG[aI;mj/5foFRcO[aI_eh/ejlFJmN;?NS3O[aI_e
V]h<Z/PC1[g<Fl7Hl[ZO/@>`Wb^Cc:aIjcOX?e?hK^Lddh1Q6lIIk92`VlEf2FZW
`FC3idVQkIm^na<3<4f[=RiP6[MGHYKbBo359OSR4Waa2Kjh15mLPRl^`ANGh8];
l<DUn>8BB_TUU?9;<ZGl4UV795LeoDRGY??RTk_`bNb8LNiS<0L<PUEP0mP:MX;M
H3mh0K`6Y07?SloZ<Zh_a?FeVPG?E_BX=E?`K6FnE^I[IKiFiV]U_UKVJfFnE^I[
IKiFiV^Uh=U:`I=26;jNWS?<CL[/@J[?50>jS5cAG3l`:h`N/oO4:S4B3IQ=ZTJh
YjKW1B?aV;f<5J>VdY;0KJ/gOo^lLkkalPm6_]oknHFfIWoBkbR?1[_MiNFn;ibd
lKH[[[[WTCfO_3;WZh7F@4O_>mG]dLF9^UT;?Wo>BL_:WNik_WKk8KO7GMODlDYa
838_GY_^fK1l`F2U/oj1[nknMknX]2I[35MPZcZd8eAN4I@hlQQWVh8h:Gaog=Q>
/f_;L6kZ;0J8[ZJ^H71>i/R_<X=k<X==aX28PAU<cI4IIE5@HPZI/lFJFe9ejAbA
f2;GEfdUWST_5QI93I^Q^2`7=Q]aA=RHDR8:ZFnePSHPATLF_m[IMQ1Ie1RLjFk_
jBIM<[XXJ1_[=^=[^jo:2/dcjI6]b_N1cM<J2=R:KL6`oH9`D9GH`^5XRjeHooDM
aT[2b<_6B/8MnZo]iO=SXJ2WD/d;DNkEmeEkEC0@VjlL4WeTUQ:4cU?X0mh1WM?:
MY1J3:^`QTM8<39k@/Bb`X_/RT62OGX/f9MN?J[/g52^Nn5o[Xn=jflH]aZ@4Y:V
C9;VbReRSbBk4FkEIn:1N]Bg7_F]Agg[DMmje;LNmJe7ON]Agg[D]ake[CM]gM/<
?P@BBT_QaDa_CMU:24>/13BGjfCD9E>>c7eRn?1m[9iBQGa9RZj9fXK0=@]^^Zkk
a>khm3OJPj7Ta?8S_gSf3hiZFCnE0^c8jiMM49lbl?3C]Ui?c2QGNTLNoo>OooaC
n51nk2n>7l27Z9YZeTo4_/NhAPOgk61/6:`NK<h//1R/0>_0mN1F/0_/0ln1`n1]
l26`>YI:97g1TPbA3m6?PZ71H1Ec/4UB6O?iQWnl^o]MO^US82/Z]EaU<ae;E?:<
C5>N/JVeLThY2TRA8<8MR>SWX_AaTS:^g6l9QQ44i>C0;27;fH96:iUIDiEeZlbc
>AHG/dFb8[5oH^VbEC=Y]_NWN48W7BLlCdf:9M/_Y@mhoYIDJgbRHZDdgUFZko@4
VbM<SmTLm2596B4D6=iYGaFPO21E/>5CiXL^c4Lch9d=oGPFgTeDloM[TkSCLS29
^aF5U`Rnan`fjh5g?O2^1mke`;/NN=L3kg[PG@nljh5g?O2^1mke`;^N3>mjX2L;
STJgFD[[bO2^7=jEIgQGCRI@CRI@CRI@CRI@CRI@CRI@CRI@CRI@CRI@CRI@SYLZ
QgOU1^o:^LYJN5O4ORgcRQ]:6J?mFVh5[dXd/VYDO9JF0nUA1mab`6gZ[>7BLgIA
?:mKZc8lVcaXEFaHB3=4Tm=U?T]0;6W?ThFQRI9gFCFTN]MHo_7TXAA2:B1I0o]H
1YooL55mBj^k/NQ7imkEUXSeZAUeoW2hm:_fZY[Im@e5Aih^Z6^Lkjaak2b=A;ce
JZ0gUVSM0B<GNj^ZGB>kk2i_8=`BLO]m``dNIgFSKLo8RHfE=GkkfgiOBkPUc=ZL
l7daO5l?gjNY1hKPca@bgR5^9lVF1LXNo/l2Rl4:/0iL3fh5^l0nl1`h3=h67`9;
Ec?lAW;PSaf?9=]R25=<WK22<fEU88T</1aPjVlB6DPR0dUT88T<996193:@A0JB
b40B6DPR0dUT88T<D7E2Oi?<7C;dMh[AbBSjVmCL1/?T/c[>FlMifjfS@cSUc3OC
e[FHJoRiZ^BhK6mLHFad;iHQ<A=4Q2JH8YAK<B[Si3VE9e4aiHRSX_8e@3b/U0EX
4/HMRLZe4nigB59SO=L/MLU28`KNJ3[=e[aLVH9ja]EV>W0c:b_Zn;BPEcfC20Gl
`j58>UUCo=_gRf_KNn;1HGlPU]:ODFLVhe6ooYN^H79Zk9Pfg3ZcWNk63ogAN9/j
aE5]XgS>4[ho[3nUY_6HFR@D2?_eAG[2k_Oj8U:UE<_eOfV9A;dAWmn_51D1TK45
b=SEb5RG^W28h<9Yb5PK4HLUHlg8F3<beXb<=B=ScLQH<c;FS8`e8f?=b5Pc<]J<
S3DSHmCIc@kFI[7A28iYUhG4iO3HbaW<JZ5D4;^<b=g7mb@`=Oa567T;In@]S;b5
TKL`lQI6g/;8FaQi2b=_HN@]S;b5TKL`lQI6g/:LG5@n?6YUYRNK1Ok?Zh`a4A7J
9k>ekW4;`9KLhC<bVF56P79;S[TUVWbSlMYLmi<U6W=i9[LHVEV;]0c@Y8cgceRT
k05EIIo>h^@d?C@]WY[g=OgaZ/T/4kBn=BWF<LggYdmSB<WLY[/G91:C:oF7SKE:
hP6gFV2K87k5F64iDNgeA^<]AYa`@?nQl9jWOGP>QKE;EG6@Z<G1jYYDA>X[9DLg
<cDIIb84FNLbKHBiiVGfTI4G6>YUEEMb]8/8<B>V_TT5S3>R?m9dDF3V7PGT7PDV
Zo/Hc063H1GH0;J2WF0gf0mN0:n1Ml17@4b;M<Y8/2HSC8BILkT9f]`4KFj2=SM1
Vi^PcDg@iRIXLa>d^@WJg0A]KW8^=cVGfaCIO0Ie`7H5_X462ETiT3HX:gJF55gi
N[^jSD9;Ngj]mG`jS[mGZF^:U@Y5@[hbO]XVCiYLDcfbEkeLVSLki;NEZf1Ti2^9
WXI6FknSnU1IOFW@5fV=:6O@giZXjfPNg_FN/Zn9]O;8nR/QCc[J<35TW`JeSQgE
gHhgmE/XX9GADBlE5UY[j:=G]Ki^ai^OE^Rg[5/WAflhmW_73OK_DH3ZEZ^`iD@4
dXl^?1Bk;TJ/QWXd/OMOb1]k6<`2Rl4:/0iL3fh5^l0nl1`h3:ajM3hI_3cfIGJ?
RlC;8lcic2g6dB_WPa4aiRNgcnZKiJ9;/]Xd[^[B8B;B8B8R_KZlZLF@?k?FHWFV
5/7<8YQI13>;H6HAc2b2VDD`/`QV5/7<8YPY[HdHT;LIO0STfJhbHSRY@LYj^`@?
ETn>6d<1UldDfXgH^A4k=f;WA^cLR9dK/G<SMVk4cXgH^A4k=m>KoGYakUQRNEI2
SIYfWEA_jle<be`D7o]dZ_GX]Q5Bf0MjEgKN/ONbaMLN:CcUVAGOO>;?[dmLegoY
EBLnkG67ggQhcoLjI_?0iEg=`G`eE5feJW1PL<^LUnNM^6_;gHmDE1J/^OBdE6SB
:HloZTmZHGg@kdDX8=/0KnRh;Xm;e=[E^X?hdGc[:DNN/S=X2V7NHo09/>ZjMRb[
7L]Zak;J/Jaf;:/Mbf[7/]Za[7H/Zag;:Xo<hO3PM17gGH@5Kf1^/l`QfD>6one@
>6C`GcYSLdl:F5HQ9`>SfaL<^f4]H1Tb84lBVlEcjF4@Ph6lmS:H3Dh7:l5jL0>h
3C`0WP3?PeN19@<J<P1Q^78a?<Kk0ZAhTPoW[JLGnaS<0H=P5MP0]X:MH3OH3eh0
[`7cjLD:`mg;oO<<R25ED/@g5mk5XU/=/Y@ek5:AeFZM;8648iP=HCaF8[_fI@@3
]S]gk7Ulnhf??OKM_]dG_ZQ:mCln]o[>M4gM4i5`fd1]cD0j6]WIh[YakeM_o=kS
GoW:mfbKIlgColl;cnY7ileOi6Z@1DJ7i^FaORMG8kIl6CJP5A^@U;ig9eO=B[SI
mni4fieX^a=]Mj;]C[CMRKHkdGHWf^i4fieX^oG/dU/<oPY/fKigJ`Dhad=[RC5g
H7@V9Do0EK5NR<bmbn1SH>UJ5AB_P^9ED;`:RUM1lBXXGPG5Zj1h5AB_P^9E1/DE
jm9VD>n0cVBWdYmGP//XbKR<4^H[HKhBiR]Q_Q;V:f6n4^JCUfND<5l9liGP<TY`
6I:ZBRnH^0c;^_cCnCgjKmJf[=iHXn]MJUYH0gVjbjSflP0`[al`N]i_2M<o50jk
8/g]fiKLnJ>3]lcHf5?SWAKbA?BOkcjR_jVl[bfhgKk<hO>dcal:QC`M9injon_O
o7hXE=[H7O6LM;nZ>gA8eE_?n`k2jc_@mb3j?_4PNVNn`N4PLE@ndRTnG:8[WWc0
7Y/[>d=hmdc>W82ND^V@WTbY]_PbJc;on==:UUl88BTlY@AESIk[[>FgZUPi0AWG
lY;[/Ch8BaDlUj^F;=`=KnAZ2j`<@HYNKAWKgHHl]FGTZ@gn]l7o=_SO1_oKh7lK
o6n3ofg`_`gn]l7o=T>NJ?VfXT;Y1YJV3H;`:DJ[P<eTDWfV22>=1IKA3Xan;=Qn
BfgEi>n]o_haEOW_:nnKe7ejIbcbDX^[]B<ImPk_fK]]nmk7K]caB6g;:O=?EFD_
_:aZi/iFeo;@?4[jjNfn85dacfcOllB>6km7h2EfN`ElG6ZG63ZP_F5f1/Sc2WQ^
[U1j6mgI9h4]/iVSj>S5;5`KllT_R[Wkk8m5VaLPaB/a`kh<lGd@giLQ?^ljHFL@
[08K`5J`4n`6nl4;h3EP[0M;QeS@G08aWQ@`m@8SRGD<n@aGZYb5Sgm[[G:jFlQX
c_oij]oYAiGogInY^]BZRY4;K3MF?7SeUWgZgY__^RKLk6j_knQB1DOND=G7]7em
hN_FOnd[@U>U?@TQ9^EiR2Z^UbB]V3b6^9_K:3NdXAS:BS`TM@UIbI7W73XHVcDT
[]_`BKTXob3mcGKY:fDERd1CJU_<=cimU4N`ODJGQ4C<DFJF@3N5U6DJ3lOj0==l
V44VPH@kmcXQnafaA2`bLZGlO>RnF6/lN_M?gkklX[IPmKJ>:liEilHBbK2njjHP
GHQ1O]S>hkW8h<2oOROMkHTfW7?Y10:3b<QMb=LFo@[75__M6;iNMJFlll21]/ZM
M68WTXb<J?2OO^^?VMVKLH6<Y@E1;8kTm;8Jin5/WHJWU1hFHlGFX:jEVNMTfB[8
iPiHSf@DBE`X4HbiDR]9^14CR6OA44IalMa27`?J1A563F7T3Gm0G^:a4n`6nl4;
h3DPdH`lfPIGcMS2AFcQ8[I`4E^hR2eLa1H^HP/G/HF;f<95K>4R]W3aZm<T_W@A
FkPh/MbOghX94Q@3LS51]TU9FQj<l;0[;8oNShXAlA:VjC7ZQ[@S6O61eLmTVgOM
[UgGONV11eAk/ko_gkIM^KXch;[LoHd_C?W6/X=o7AiJN<]lUo^fJ3@m/mYNN>oV
JkocWF^__FnTmB][To<F9]/mZHZ]mfnL?OgSYihNVC1aCZdc48Qj^G>4mgc9mO4K
4eCM@Ka3?ZV0B8=42fH]G[`1gh67TSOT7C;O3BKn@W8mjKU<hB/T/VH]a>2/]7;a
90KEnXK/B^bT[1n`0_hLHedBl;]6UO6/@YlAoAEbRCI3_m;6MDQJ9kT0GE9V=66f
HEXlSl3c23b?`?<8?8o0l`PlSl3c23b?`?<8?8lHeUmb0O>9Ok6]dReH2c:]TfIY
/;fSmcP?H2b/Iae1YVACICjfWO4?i^7>XcD3>8>M[YJi=bflkK^YM38JeCm<nF8C
0QMN/?9KPLUaGd[o<1993N```kJj6WgB`;@WMnVCN3HVJ2C[mjbmN_/:OITlA2?Q
7JCPSAb>AGW;d=n8]W:87ccEPoFAY=O/=Y8Aceo8NjD<c@X8N@=JS]heLZ36C;3/
:5:A@MhJOTfjQL`W>LG>1cPR:d^4=DH>HiZU6[>PKBd@lF8c0UXaFg;HEQbIfQl=
CI/J>D2i:AA83GlDSLKSZ^=7/@A_S0Vi?8hW;ni;3Bj>QHO;O;A;Hj[l]/fdY@CZ
Y?WRGGf]o@kSg^;JedG;YMI]?J6WTJUH^Sf1`Eb`1:`66l4fL3]h41`0;h8S@>9d
NG;G;<_9>fH/NiBEaea6J]YelnW0764TCoB<8l=hgLfmjddXLF=dfYA8L>ZdZ:YX
lDoh]jeGG8RnG^WnnQOdSL/kXU5KA6QadHBf9H>Ab:M3eghI=FdC=KeQUneUWV4E
NRPaG8jMj>IT]NRPj98A4LWK7hR7h;WdUDTnGlFfT:fl]dlj?>D><D_5O:d9F7EJ
=cAc@c<g=7=3<cLdLd<c=cAc@c<g=7=3<cN6e4b7YFhV4`CAjR4/ZSVB7R5SmShn
i74B/`[Lanamc=k7k7g<g/O/OLcNanamc=k7k7g<g/O/OISY?R?^kZ02?2TkKko`
a<U=679[?BJITe/[iL0/F=oX4T7^<Pe7YY5dR<SAXCV=:fK5d1QU5T?UG>HAA9Z^
g;nKPeF5c7L466;>n`7:EHDj_VNDb/hNGm>1B3Be/3ff>1f;?>EZDKbP81UG5N7X
lYZBf;WY[jV[5bM2?3;eOi;AB4AoEEf[7hVfVaVJ17me=B>MOb[gekNdn?fCRfff
_>kT]O[idP3MhW=5B]D08Z]h:j;VV0;oGMXlNEL>6@YLUmhTSZ>XYO3MTIGSdFX]
EU<dQkS6T8NLFW?WXaBfJX`bf`8?;Nn8AM@lkVPR?D>Y4B`?2Uc[f65N]HB/Y]Yb
OLHk3gi?[7ZB>^<P:GTnE@Ka7GAPHemT=8=AkS[<cV?YWj/mI4@IWj5[Y9MIa4Q9
[k;T=?9dXj`<BeG2S=^6F2G0bQTNBKcD7>?c6GanLYIVWB91=>eWAFZR79Phj/1D
>C1ee85b>E0nbU]ImSDWU_?U6o?=KiAcH_=aDEWhUo3M;1FI;KgBHSH4hCZ]9[4Y
e/QLh1kPfc>UZ7BLLa6QWJ:Z<ToN7]m1U7VPGZX9IX>5nC?S/0b9]aoYk9mgN_FD
V3m`KL8c<:Ue_R/d>Ni_aaN5DP?>jUVMdNS]_UYKk>a9/ljXReljNo?jb_ih<;0a
6[JekSQ_dnGj<WUgH7BjFndjLOkYgEdSAl@o/DSY]VgfAP>1nU0b?ZGoQ<VkWcA;
D^gBBbBfk5YZ4I?D97TkG3hF@2B4OUPh9i8Z/B;OPHOBNiR9<bA^U=ZRL52NhAZ2
mY[FKW1E4Q7cjJi6PkNb9Yc[R[HjVW>l]CZJL`N/5LKLPEcIbK8`UWcTN=/]_>dF
g/[5RU[9jb]hQjXIS4BaK>bH0FPDTH/BS4BimbS1B9AP94X`4RDHRF;YXP@SDH:A
Z>6Tb[7GIY^J12<BR<PBV5U:PSR<Fi65K332ZX3KNTg;Z5:R4C4N7haHCh5eoXUP
99i:;L]58jW9Kd`=aRLBS:bhTf0T>6]OCba6<29<3?WZJPHb/DS4ea9WYBPKRlAK
Q=OhjjGTZV_/NhU5/SgCE[oXIjP[RUNCIKIZO;GdSAZFXXQjEA7eZR;ZEDGDZhZX
EaEA[bXR7RZRGUE4_JZ8NYEElGf;`En1E26T`eCN:DC7IEK_oanI/lUGC]X;PfN3
dl5:/1kL06h33h0W`??PEC2^a2RRnMU;S<NG49DD3jdLfKKRSVNO^ogfIgm/Nd1o
oMegm=MEl9egE6S=SfjkkMUWKm_i@kGd/?j1ZSalF5GX7g21=VdjNMmei7eAE_F^
>lPjNSha_VPPnDX^kd]3icAdCT?W=7A>@nLdM4i3icAdCT?W=7BFae490]iRl5LP
M4k3=hU6Y9M?HWEi4T_lTccJ@Mf=Cn@KH[=MITmaTXQ>7RZ3eQ<Hc0E;`6Z`4F`3
]h<7`@7`8SP295_c<m>h=KbL7U^]OKT3EZV9g=5BK:_Gce1/:C2I^Vb^nLYRUebn
U9bJLKZEQ[49LBb6aQ^BlDnoQ=A/0I8B`?4aaG5eH5>aZH?8b`8SXj_8j_`?`^5@
BYlMSGG>[:VIfAV;DQ0N^?nL5eGi<Ngi2oM>ESdgkWelnoHmSakCN>CB6`a4_Hib
<L[>f^FcI^TO_?B/?WnFkM4K]cjfIm_f?LS5RLS5CDHmX4]mdj`gRNlNX^KN@Kc1
kOI0WEUP<EP1eX7[`JeP5mP7WP>7PBDEVOL3VZ//I/BM3nOcFB/XHekckCHB_dPW
]4@dl[`A1B;fO<Q?V4mbo;EN99ASYmGhTC]P?EbDhfm^ENWoCne;GTeDU4Ti?l=[
=UZIAk8/2E?[[8FX8Vhfb8d7^O4@FnUN5m:46DN@U=6_ME=EDS08F[G9d@F2<KWW
l9hKFDNhlB^?f]KdkkgXFOfHZ_Rg/nnKiFZi;A[^V54SJ`UAOEHZ50f[ikLnl]Rf
[Ho]7Gi4gCA[__k/CeG5[5W;Jigd5G/ooA>b4oBb[RCa:7o[`G4I?SbQOE4JK4Z<
N5@l<aD`^6MTdNRkK5gbIU<SS[MFf7?<n^ndLiAC?EhAQEc=Q54N@a6UBQ/j;Vkm
>lYS?>9UM;dGf1aZPNBR8eM6X[748`?;fb?AgkVJcoWYnRFGm_[Z;dVLn=gE>c9A
[Ffc95necXOFGcEW@VS2U</fb7g_?OJ^XikkWV[[=Q^8YMM:6W[5CD_?G<K^RMU?
@@]3Je9XC@Z]BJ4e:K@VQMJTd9XDFY=2Je9XC@Z]TLLT35^J`YK:@aJIK8j3ka7^
O08/:oV?me^9UICPDij]6=geKSFliKQQ?ONH>m0W8DkOZ02gG`kdb`5a6gJ[;=o?
kC_<]GD7O]:1WgCP9aghB@MndX6OM>0W7OQ91gkBPImd/;K^H6fM1`OUQZG]DekH
8^dPOE`ZJcRVMOg7nj<]_f_f70[QF[PZG[<Vbd8QE4cNUTIGE1n3>F0@[08K`5J`
4n`6nl4;h3G`3_P8b;:@9==h:3>f<g^G[=P^bGa9iT/bGi;iT/bGI;hTlbFI;lUl
BNHCMdGD9PFBm:PfJ2_c97RWj<O?hejd80E2/oeOc;mA8=c[2lDJ:/_RmieghJJE
eoCni?0[gemhSj>T_lG_l`IJTQiWmhJCcejckTN7W_k?kdghbXF1M1E]o7^ChCio
ELndaK=VCokZ3EonNR:BCZo]CWD6ZS/BYdhmXLNAMl>>6nj]KJb_kd361eT_?]LQ
3EOOUclJ`U]aRLW5=IYMbY9C2G5SK>E9FVUi:VCKW]GcLHlDFXY_n5P9ho=OcoQI
lJobe:OQBcl3]o>IeFb/<He>F?bZDC2E5o1K]:E/IEIIFHhSLC:cgdVIYmGiT`;[
>e[SLOfRcjdl@fmYSWA<>_N^VF_o9N:/NRPNk_[L5J58dVlogdn=B]mkgjX;XfiO
AgdT>7mNH=Wi7WDRO6UiZC/ABboiMfPhQkmL/HJoY=:QOGZ@7oUh=O6T??iVD5=Z
c=ADdDOaQD;=0[KbB5RmXJFb8Y5K;loeOe/YIdi5;GNG>f2mY<8P]F5d[HIW`jAB
bS8YoDno4]Ld9FHNJnNbIK74JACcoMI[TTDT<_k:FQg;DQZ6S4YA<RG^dAn[BbiL
LlVg]TD2hOS?`ijf3]HhZ9X^fkKPo_][1m:Af6d1Uk[RReM]GjG^lPG2@MoDTE>l
8BVR3<c[OO@amD>9Ki[KlDS`87K/3LLml20/?LgB0B`59FT4<]LlBMS<_]QR[7<a
e[THjeb<MBk6>QMSWH^ac/EHif:/Lc7F^ISbOS7UOMi/:4K;K5oVUGSdaIIS3>DE
Ma`^9YQ^TPEb/a[V99Ye4/djRFJMA;=>XUTWdJbCJ=I9=>/TVWDBcCZYQSW96If6
^I4hfDE5S;NUJbkVUGiSYc6B==<TL9RkLC6>IW<IJedZ9`cS7>kX2/GHEBXi6lm;
6YiEeWn[@0_`B>2AZna:/JaXM>E83UR?E=liWH:VJYP@C/l8:HObCEkH4ijP^Z?A
S^WEn[k6SU@ReFPgHU1?Q7kdSKHKN9^RAeHPAR:m?VnO`KMSkl>gEn3KA8DkT7iV
N@n6m3?;:T>YFG6<@N=HQ/HaJ1b3aS5X78?6<FPLPlHaJ1b3aS5X78?6<FPLPlJd
l67BYCnU7A[;TgUV5D52[AYC9VZ@RAYTXPJIZ44VJY296VBR1YVX@BIZT8TJI:86
VJQ19VXb<U537H<2=S;Aa;cV6cAMfE60Ll^iY79[S/`jEJkGNEa7S6E<Ld`MEoc/
5Jm/?8h]=l>[D``FbUX_aCm<S0CFCNPXB`7FBh=IT[6n9M6VA9ZR/O90]_5WEO0e
akLdHcDCbVDF6NR7c_P/<o@ZT4hgO/FfK7=a=1Z<E[iE50m5`ZZT9eaGEMGZWOS`
iY9X91R[_>KnQ/C<mV2G:_EhP^UOUdDR`GRi6]I3]3BWKDMl_1?24fT8>?8L8k_E
mfR0k]2Gf@IIo6QQKMa[6jVA@nSe:McT=^ASQ[[AO1J]7oV@Im4b<ERcbL??g9/Z
i<adACPPT3`78Id<IWN4M:^JWaYJg`o3nc<BfHm4mR>AoDQT?a;ISdCf8i7mB6@o
4]V?A?HSTOe8I3lBfFm8Y0AB_DRTWoeNPhUbA1Z8dfA;dk=7YN9Y?<EV6?QaLIcE
YYZCV77]5EI]dg0Bhg=NRGG<MiQU?6YV8JbMBnT0/WSMbKH;C0?C9A0ODgo<f8Q<
]k>ZkcDMK_HiR28[lKG4JI::Z1_MjKj>K_gmUVS?9:LJd7mH?[6eLli;?AfmGHF_
_UCKem?NXabNB;ZgFOne>[/h76nOoi?^M7^lKgQ7b1odAe]2O[E0MG^<8Z@on;>O
n@:A@<C3n`=o[SlDhW=od1On41VJ@:jk0aU:Z@EX87bEE4/Za[;ficA]C0R>FV7S
10Ic`A:`6V`4fl3]h45`0;`8SX1g`LM0K4b86I>6SG4JQEgViXS;U4lG=/J5SG5Q
HecH61LfaXF=LF5SG=PH5cK6QHeaIINE;KoS@^iHHlK6N2b_H7I>VllGncRgS3Pc
ilZm>fRL<aRgd9j[SFC2/m7IUbTBYTN@laEHgL/n:2H2l_M:6CFDZ3=;PZ<MQbDD
1CIGHVhGJb>MZE0TL^ANoF^60jW_<aa8QG96IWJ59o`]5TWf7M=8ahcdDiePNeWL
_>52S]RTMadGPX4@WdlIcU4:Gb?:QFN4YlZX7DZT5HDJiS=g@e2]fDRi<no[m7;m
dZNZn8kLCbHAUfd/jeo7[D?UWR7?44aLB9j`]iOhH3Hh7J`4jl4=h3K`07P2?0mN
1Kl7O`=F;YA7;/Ck2G1nGSAAGS8^8bUJCY=/iS>oF5:BIR<=<I<=LhVJ?`QP[^XJ
kfjb;;_JXOh4fOeMddNndcNa/LdfFNM9/V1`aQaKoJcI[Jdk^QJc@[2[=M:FM;Fg
fBIeWTh]hJ5HY3?]WR]o8@fFb3mjU=NIXc4oIk??Wa8SO?[kOh7=o>][HoobFY8W
BonW_kLfgOX[Jk?9c^Kbaa;WlbC3@^e4kBCnM>;9N91CNG_cim2mdlWLUVQ;nB]b
IfYWLCE:W_De[S:OZm8nMo:2`L5iRAVG[Kebm@EGFYo8ej@8@YRYYX95H1Vh76`2
=h=k`1k`=3P4OPDn<0TROaoCiPG]H2YH19J1bl4VL3>h1n`1Ch=3h5OP0b4FZ0AN
d0jVPTEP6KPLK08gPg_07_0d>0An1Cj@h01D0RmX1e?18[0<G0hfPI_1?F0?N1XL
0[l27o1g@3E@2KbP7D`5Rl0bL3WHM<cjaaNek5QYgS7koS7ka]oC6oGme9S?>MMa
lgF<fDn?fNlL/bmoHgCdmGB?fNlI/mlkI]l8CDMMgh@aWdlN/cmUc7koV?eYHoJW
SmVO<FIoH<cnc37k/lK/cajc?fO<o]`ano?6k<lO/lmc@<OAKn6HoA?7k9ldIQlI
>NkgCajcCdagg>NWS]WWGN_7OOji<O^;anbO?VIoL<cnTS7kBlO/Wc=VOoVHoG?7
k9lgI_ol<O/GS=UO<FIoiIQmeTR?^moEHoH_7;=odISmRlO/DjlmK[i;anaO=VHO
GCk^neN<fKmbc;kaAgQ7jLMEHciO>fKOl0NS_[mnc>LKa^a_7;?oNMWo_m3PB1D:
IFiTLgAbIF5]2VE^I6mRJPXd<R0`86mRJPXa=c8`<@YUKVA_HVX:<B0`86mRJPXl
?20_D79_I7ESIG8P:6eQHdmC85IULW=YKfhP<C0^<CD^=b1L:49eJFaT834iB34c
<S=L:B1AMF5bM7XPD4A6@fm^M6EhM2TP;d=bIF5dJFm^A65dI@XXA3Xb<38a<3T`
<C4d=3Da=eX`<2L`<2LY82m=KfA4HGAU82Q4>S8`<S4`>C0a<C@d=C4gFS0`9c0`
9bTP?Sh:IFiTKf9Z2WQbIFH:<20d<`X`<30`<30`<30`83He=C<e86HP2S0`<30`
=C0g=cDP<30`<30PKR0:<30`<30`<C0g=R0`<30`<21^80X`<30`<30a<STd830`
<30`86hP2S0`<30`<30`<S8P<30`<30PKR0:<30`<30`<C0e=b0`<30`<21^80X`
<30`<30a<CLi830`<30`86hP2S0`<30`<CLc<3PP<30`<30PKR0:<30`<30`<30`
<20`<30`<21^80X`<30`<30a=38f830`<30`86hP2S0`<30`<3Td<38P<30`<30P
KR0:<30`<30b=C0c=R0`<30`<21^80X`<30`<3<b=c<f830`<30`86hP2S0`<30`
<34c=cHP<30`<30PKR0:<30`<30`<CTi=B0`<30`<21^80X`<30`<30a=SLc830`
<30`86hP2S0`<30`<34i=cDP<30`<30PKR0:<30`<30`<S8b=R0`<30`<21^80X`
<30`<30i<c4i830`<30`86hP2S0`<30`<3Tc=30P<30`<30PKR0:<30`<30`>C<f
<B0`<30`<21^80X`<30`<30i<cPb830`<30`86hP2S0`<30`<3Te=cLP<30`<30P
KR0:<30`<30`>CP`>B0`<30`<21^80X`<30`<34g<S8e830`<30`86hP2S0`<30`
<CLb=3HP<30`<30PKR0:<30`<30a=c8f=b0`<30`<21^80X`<30`<34g<SPh830`
<30`86hP2S0`<30`<CLd=cLP<30`<30PKR0:<30`<30a=cL`>B0`<30`<21^80X`
<30`<38d>CDc830`<30`86hP2S0`<30`<S@i=c@P<30`<30PKR0:<30`<30b=3Ti
=B0`<30`<21^80X`<30`<38e<34f830`<30`86hP2S0`<30`<SDb<3LP<30`<30P
KR0:<30`<30b=C@c=B0`<30`<21^80X`<30`<3<b=SDc830`<30`86hP2S0`<30`
<c8f=c@P<30`<30PKR0:<30`<30c<SHi=B0`<30`<21^80X`<30`<3<b=c4f830`
<30`86hP2S0`<30`<c<b<SPP<30`<30PKR0:<30`<30c<c@f<B0`<30`<21^80X`
<30`<3D`=cDc830`<30`86hP2WAbHFU/IG8:?3`P;e=YNVDP=3<P;e9_Kg@P<C<P
<21B82m9KVI_834P<21B82m9A21K83aQ>F8d=3@b=c4dHCIQ>6Da<f=S=S=SI65T
I3@g>C@c<3h:?64iHS@d=38g<CAQ=V4hIC4cHf<f<f=THFAT=3Li=3<`?R1M83hn
2W=dHG9dN79UIPXe<3Td<@XU9DE?APX\>"], "Graphics",
  GeneratedCell->False,
  CellAutoOverwrite->False,
  ImageSize->{152.109375, 63.45133928571431},
  ImageMargins->{{3.76953125, 0.}, {0., 28.68359375}},ExpressionUUID->
  "4a8bc9b8-8fd7-4ddc-b25c-50909debfa52"],
 "\n\nSee the definition around (2.47) in Part II. \n\n\
\[CapitalLambda]cusp[2s,t] gives the value of the completed L-function ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"\[CapitalLambda]", "(", 
     RowBox[{
      SubscriptBox["\[CapitalDelta]", 
       RowBox[{"2", "s"}]], ",", "t"}], ")"}], " "}], TraditionalForm]],
  ExpressionUUID->"d6a62042-1648-4d8c-8c90-ea9e8880c6c7"],
 " of the unique Hecke normalised cusp form ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[CapitalDelta]", 
     RowBox[{"2", "s", " "}]], " "}], TraditionalForm]],ExpressionUUID->
  "d4174649-5214-441b-851c-e86e998a7cef"],
 "of weight 2s at t, as defined in (2.36) in Part II.\n\n\
\[CapitalLambda]24a[t] refers to the completed L-function at t for the first \
Hecke eigenform at modular weight 24, \[CapitalLambda]24b[t] to the second, \
see (3.18) in Part II."
}], "Text",
 CellChangeTimes->{{3.837051437383894*^9, 3.8370514458774242`*^9}, {
  3.837051549537858*^9, 3.837051654941039*^9}, {3.837051696509549*^9, 
  3.8370517964611483`*^9}, {3.83906735402089*^9, 3.839067363645115*^9}, {
  3.83924425644853*^9, 3.839244292193713*^9}, {3.839496317275715*^9, 
  3.839496356002859*^9}, {3.839496413025257*^9, 3.839496440358254*^9}, {
  3.839496482509672*^9, 3.8394966363931017`*^9}, {3.839581934037323*^9, 
  3.839581956795659*^9}},ExpressionUUID->"25f7880b-925c-45eb-b480-\
2210cd9e95ac"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"SetDirectory", "[", 
  RowBox[{"NotebookDirectory", "[", "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"redMMVRules", "=", 
   RowBox[{"<<", "\"\<redMMVrules.txt\>\""}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.840272248688905*^9, 3.8402722693672028`*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"2144c98f-316d-4b9a-aed1-c227d516aced"],

Cell[BoxData["\<\"/Users/axel/Documents/MathematicaFiles/Poincare_Fmks_\
Ancillary\"\>"], "Output",
 CellChangeTimes->{{3.840272263075995*^9, 3.840272269995059*^9}, 
   3.84027260264419*^9, 3.8402840008126383`*^9},
 CellLabel->"Out[20]=",ExpressionUUID->"65ef3de2-9178-4cee-8942-341d64d0b34e"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
S-cocycles of homogeneous solutions (contains relations between \
\[CapitalLambda]-values inside critical strip)\
\>", "Section",
 CellChangeTimes->{{3.837053521033078*^9, 3.837053562945602*^9}, {
  3.8370540140105953`*^9, 3.8370540315861053`*^9}, {3.839066779475268*^9, 
  3.839066781840123*^9}},ExpressionUUID->"7af4d27f-1850-4c73-83ba-\
16beaf767352"],

Cell[TextData[{
 "The completed L-function ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"\[CapitalLambda]", "(", 
     RowBox[{
      SubscriptBox["\[CapitalDelta]", 
       RowBox[{"2", "s"}]], ",", "t"}], ")"}], " "}], TraditionalForm]],
  ExpressionUUID->"8f016bf9-74cf-43e6-bf0d-c3b2d9afa925"],
 "of a cusp form ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[CapitalDelta]", 
    RowBox[{"2", "s"}]], TraditionalForm]],ExpressionUUID->
  "7e5148cb-aac4-476f-b9b1-194e57dfcdaa"],
 " is defined in (2.36) of Part II. We consider the cusp form to be a \
normalised Hecke eigenform which implies that all even and all odd L-values \
inside the critical strip are related and the corresponding relations are \
recorded below and we have in addition the reflection formula\n\n",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[CapitalLambda]", "(", 
    RowBox[{
     SubscriptBox["\[CapitalDelta]", 
      RowBox[{"2", "s"}]], ",", 
     RowBox[{
      RowBox[{"2", "s"}], "-", "t"}]}]}], TraditionalForm]],ExpressionUUID->
  "fd48a7e7-6013-4fd8-923b-3698768bb7fb"],
 ") ",
 Cell[BoxData[
  FormBox[
   RowBox[{"=", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], "s"]}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "bfafd141-b3a3-4944-9b1c-98a109b56cb3"],
 " \[CapitalLambda]",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{
     SubscriptBox["\[CapitalDelta]", 
      RowBox[{"2", "s"}]], ",", "t"}]}], TraditionalForm]],ExpressionUUID->
  "fb508869-635d-4b9f-b87e-5c4dc9ecb434"],
 ")\n\nUsing these relations the S-cocycles of the homogeneous solutions ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"Hplus", "[", "s", "]"}], "=", 
    SubsuperscriptBox["H", 
     SubscriptBox["\[CapitalDelta]", 
      RowBox[{"2", "s"}]], "+"]}], TraditionalForm]],ExpressionUUID->
  "e84a6820-0059-4443-81da-efc98431336b"],
 " and Hminus[s]=",
 Cell[BoxData[
  FormBox[
   SubsuperscriptBox["H", 
    SubscriptBox["\[CapitalDelta]", 
     RowBox[{"2", "s"}]], "-"], TraditionalForm]],ExpressionUUID->
  "ece4620e-f8e6-4aeb-b308-8e3324e5c64f"],
 " defined in (2.29) simplify as stated in (2.39) and the resulting \
expressions are given as deltaSHp[s] and deltaSHm[s]. For s=12, the first \
Hecke eigenform was chosen."
}], "Text",
 CellChangeTimes->{{3.839067378420948*^9, 3.839067555494001*^9}, {
  3.839243403185033*^9, 3.839243432543357*^9}, {3.8394967045421953`*^9, 
  3.839496749811866*^9}, {3.839496816348572*^9, 3.839496917294148*^9}, {
  3.839496984320477*^9, 3.8394970568717203`*^9}, {3.839582077859508*^9, 
  3.839582079361121*^9}},ExpressionUUID->"2beb48fd-d012-4e07-abf4-\
a9289c50f935"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalLambda]reflect", ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"\[CapitalLambda]cusp", "[", 
       RowBox[{"k_", ",", "s_"}], "]"}], "/;", 
      RowBox[{"s", "<", 
       FractionBox["k", "2"]}]}], "\[RuleDelayed]", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"k", "/", "2"}]], " ", 
      RowBox[{"\[CapitalLambda]cusp", "[", 
       RowBox[{"k", ",", 
        RowBox[{"k", "-", "s"}]}], "]"}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{3.840249220334193*^9},
 CellLabel->"In[22]:=",ExpressionUUID->"91e9210e-fc0f-41d5-8867-20f2f9dbb184"],

Cell[CellGroupData[{

Cell["\<\
Relations between values of completed L-function in the critical strip up to \
modular weight 26\
\>", "Subsection",
 CellChangeTimes->{{3.837053599082429*^9, 3.837053623129817*^9}, {
  3.839064757912088*^9, 
  3.8390647587039957`*^9}},ExpressionUUID->"0dfa0590-ea33-489a-a78c-\
bc761b81e771"],

Cell["\<\
They are written in such a way that the extra Hecke relation that does not \
follow from group cohomology (Eichler\[Dash]Shimura) alone is written last\
\>", "Text",
 CellChangeTimes->{{3.8370536742735453`*^9, 
  3.837053706537909*^9}},ExpressionUUID->"3c35c1af-3e39-4d48-bd4a-\
980077fecde6"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[CapitalLambda]rules", "[", "12", "]"}], "=", 
    RowBox[{"Join", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"\[CapitalLambda]cusp", "[", 
           RowBox[{"12", ",", "7"}], "]"}], "\[Rule]", 
          RowBox[{
           FractionBox["9", "14"], " ", 
           RowBox[{"\[CapitalLambda]cusp", "[", 
            RowBox[{"12", ",", "9"}], "]"}]}]}], ",", 
         RowBox[{
          RowBox[{"\[CapitalLambda]cusp", "[", 
           RowBox[{"12", ",", "6"}], "]"}], "\[Rule]", 
          RowBox[{
           FractionBox["5", "12"], " ", 
           RowBox[{"\[CapitalLambda]cusp", "[", 
            RowBox[{"12", ",", "10"}], "]"}]}]}], ",", 
         RowBox[{
          RowBox[{"\[CapitalLambda]cusp", "[", 
           RowBox[{"12", ",", "8"}], "]"}], "\[Rule]", 
          RowBox[{
           FractionBox["25", "48"], " ", 
           RowBox[{"\[CapitalLambda]cusp", "[", 
            RowBox[{"12", ",", "10"}], "]"}]}]}]}], "}"}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"12", ",", "9"}], "]"}], "\[Rule]", 
         RowBox[{
          RowBox[{"691", "/", "1620"}], " ", 
          RowBox[{"\[CapitalLambda]cusp", "[", 
           RowBox[{"12", ",", "11"}], "]"}]}]}], "}"}]}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[CapitalLambda]cusp", "[", 
         RowBox[{"12", ",", "9"}], "]"}], "\[Rule]", 
        RowBox[{
         RowBox[{"691", "/", "1620"}], " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"12", ",", "11"}], "]"}]}]}], "}"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[CapitalLambda]rules", "[", "16", "]"}], "=", 
    RowBox[{"Join", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"\[CapitalLambda]cusp", "[", 
           RowBox[{"16", ",", "8"}], "]"}], "\[Rule]", 
          RowBox[{
           FractionBox["35", "468"], " ", 
           RowBox[{"\[CapitalLambda]cusp", "[", 
            RowBox[{"16", ",", "14"}], "]"}]}]}], ",", 
         RowBox[{
          RowBox[{"\[CapitalLambda]cusp", "[", 
           RowBox[{"16", ",", "10"}], "]"}], "\[Rule]", 
          RowBox[{
           FractionBox["49", "468"], " ", 
           RowBox[{"\[CapitalLambda]cusp", "[", 
            RowBox[{"16", ",", "14"}], "]"}]}]}], ",", 
         RowBox[{
          RowBox[{"\[CapitalLambda]cusp", "[", 
           RowBox[{"16", ",", "12"}], "]"}], "\[Rule]", 
          RowBox[{
           FractionBox["245", "936"], " ", 
           RowBox[{"\[CapitalLambda]cusp", "[", 
            RowBox[{"16", ",", "14"}], "]"}]}]}], ",", 
         RowBox[{
          RowBox[{"\[CapitalLambda]cusp", "[", 
           RowBox[{"16", ",", "9"}], "]"}], "\[Rule]", 
          RowBox[{
           FractionBox["1", "6"], " ", 
           RowBox[{"\[CapitalLambda]cusp", "[", 
            RowBox[{"16", ",", "13"}], "]"}]}]}], ",", 
         RowBox[{
          RowBox[{"\[CapitalLambda]cusp", "[", 
           RowBox[{"16", ",", "11"}], "]"}], "\[Rule]", 
          RowBox[{
           FractionBox["7", "22"], " ", 
           RowBox[{"\[CapitalLambda]cusp", "[", 
            RowBox[{"16", ",", "13"}], "]"}]}]}]}], "}"}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"16", ",", "13"}], "]"}], "\[Rule]", 
         RowBox[{
          RowBox[{"3617", "/", "16380"}], 
          RowBox[{"\[CapitalLambda]cusp", "[", 
           RowBox[{"16", ",", "15"}], "]"}]}]}], "}"}]}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[CapitalLambda]cusp", "[", 
         RowBox[{"16", ",", "13"}], "]"}], "\[Rule]", 
        RowBox[{
         RowBox[{"3617", "/", "16380"}], 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"16", ",", "15"}], "]"}]}]}], "}"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[CapitalLambda]rules", "[", "18", "]"}], "=", 
    RowBox[{"Join", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"\[CapitalLambda]cusp", "[", 
           RowBox[{"18", ",", "9"}], "]"}], "\[Rule]", "0"}], ",", 
         RowBox[{
          RowBox[{"\[CapitalLambda]cusp", "[", 
           RowBox[{"18", ",", "11"}], "]"}], "\[Rule]", 
          RowBox[{
           FractionBox["15", "308"], " ", 
           RowBox[{"\[CapitalLambda]cusp", "[", 
            RowBox[{"18", ",", "15"}], "]"}]}]}], ",", 
         RowBox[{
          RowBox[{"\[CapitalLambda]cusp", "[", 
           RowBox[{"18", ",", "13"}], "]"}], "\[Rule]", 
          RowBox[{
           FractionBox["75", "364"], " ", 
           RowBox[{"\[CapitalLambda]cusp", "[", 
            RowBox[{"18", ",", "15"}], "]"}]}]}], ",", 
         RowBox[{
          RowBox[{"\[CapitalLambda]cusp", "[", 
           RowBox[{"18", ",", "10"}], "]"}], "\[Rule]", 
          RowBox[{
           FractionBox["1", "120"], " ", 
           RowBox[{"\[CapitalLambda]cusp", "[", 
            RowBox[{"18", ",", "16"}], "]"}]}]}], ",", 
         RowBox[{
          RowBox[{"\[CapitalLambda]cusp", "[", 
           RowBox[{"18", ",", "12"}], "]"}], "\[Rule]", 
          RowBox[{
           FractionBox["1", "24"], " ", 
           RowBox[{"\[CapitalLambda]cusp", "[", 
            RowBox[{"18", ",", "16"}], "]"}]}]}], ",", 
         RowBox[{
          RowBox[{"\[CapitalLambda]cusp", "[", 
           RowBox[{"18", ",", "14"}], "]"}], "\[Rule]", 
          RowBox[{
           FractionBox["11", "60"], " ", 
           RowBox[{"\[CapitalLambda]cusp", "[", 
            RowBox[{"18", ",", "16"}], "]"}]}]}]}], "}"}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"18", ",", "15"}], "]"}], "->", 
         RowBox[{
          RowBox[{"43867", "/", "270000"}], 
          RowBox[{"\[CapitalLambda]cusp", "[", 
           RowBox[{"18", ",", "17"}], "]"}]}]}], "}"}]}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[CapitalLambda]cusp", "[", 
         RowBox[{"18", ",", "15"}], "]"}], "->", 
        RowBox[{
         RowBox[{"43867", "/", "270000"}], 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"18", ",", "17"}], "]"}]}]}], "}"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[CapitalLambda]rules", "[", "20", "]"}], "=", 
    RowBox[{"Join", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"\[CapitalLambda]cusp", "[", 
           RowBox[{"20", ",", "10"}], "]"}], "\[Rule]", 
          RowBox[{
           FractionBox["1", "204"], " ", 
           RowBox[{"\[CapitalLambda]cusp", "[", 
            RowBox[{"20", ",", "18"}], "]"}]}]}], ",", 
         RowBox[{
          RowBox[{"\[CapitalLambda]cusp", "[", 
           RowBox[{"20", ",", "12"}], "]"}], "\[Rule]", 
          RowBox[{
           FractionBox["5", "612"], " ", 
           RowBox[{"\[CapitalLambda]cusp", "[", 
            RowBox[{"20", ",", "18"}], "]"}]}]}], ",", 
         RowBox[{
          RowBox[{"\[CapitalLambda]cusp", "[", 
           RowBox[{"20", ",", "14"}], "]"}], "\[Rule]", 
          FractionBox[
           RowBox[{"121", " ", 
            RowBox[{"\[CapitalLambda]cusp", "[", 
             RowBox[{"20", ",", "18"}], "]"}]}], "4284"]}], ",", 
         RowBox[{
          RowBox[{"\[CapitalLambda]cusp", "[", 
           RowBox[{"20", ",", "16"}], "]"}], "\[Rule]", 
          FractionBox[
           RowBox[{"715", " ", 
            RowBox[{"\[CapitalLambda]cusp", "[", 
             RowBox[{"20", ",", "18"}], "]"}]}], "4896"]}], ",", 
         RowBox[{
          RowBox[{"\[CapitalLambda]cusp", "[", 
           RowBox[{"20", ",", "11"}], "]"}], "\[Rule]", 
          RowBox[{
           FractionBox["1", "66"], " ", 
           RowBox[{"\[CapitalLambda]cusp", "[", 
            RowBox[{"20", ",", "17"}], "]"}]}]}], ",", 
         RowBox[{
          RowBox[{"\[CapitalLambda]cusp", "[", 
           RowBox[{"20", ",", "13"}], "]"}], "\[Rule]", 
          RowBox[{
           FractionBox["1", "26"], " ", 
           RowBox[{"\[CapitalLambda]cusp", "[", 
            RowBox[{"20", ",", "17"}], "]"}]}]}], ",", 
         RowBox[{
          RowBox[{"\[CapitalLambda]cusp", "[", 
           RowBox[{"20", ",", "15"}], "]"}], "\[Rule]", 
          RowBox[{
           FractionBox["1", "6"], " ", 
           RowBox[{"\[CapitalLambda]cusp", "[", 
            RowBox[{"20", ",", "17"}], "]"}]}]}]}], "}"}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"20", ",", "17"}], "]"}], "\[Rule]", 
         RowBox[{
          RowBox[{"174611", "/", "1349460"}], " ", 
          RowBox[{"\[CapitalLambda]cusp", "[", 
           RowBox[{"20", ",", "19"}], "]"}]}]}], "}"}]}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[CapitalLambda]cusp", "[", 
         RowBox[{"20", ",", "17"}], "]"}], "\[Rule]", 
        RowBox[{
         RowBox[{"174611", "/", "1349460"}], " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"20", ",", "19"}], "]"}]}]}], "}"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[CapitalLambda]rules", "[", "22", "]"}], "=", 
    RowBox[{"Join", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"\[CapitalLambda]cusp", "[", 
           RowBox[{"22", ",", "12"}], "]"}], "\[Rule]", 
          FractionBox[
           RowBox[{"7", " ", 
            RowBox[{"\[CapitalLambda]cusp", "[", 
             RowBox[{"22", ",", "20"}], "]"}]}], "13680"]}], ",", 
         RowBox[{
          RowBox[{"\[CapitalLambda]cusp", "[", 
           RowBox[{"22", ",", "14"}], "]"}], "\[Rule]", 
          FractionBox[
           RowBox[{"41", " ", 
            RowBox[{"\[CapitalLambda]cusp", "[", 
             RowBox[{"22", ",", "20"}], "]"}]}], "13680"]}], ",", 
         RowBox[{
          RowBox[{"\[CapitalLambda]cusp", "[", 
           RowBox[{"22", ",", "16"}], "]"}], "\[Rule]", 
          FractionBox[
           RowBox[{"91", " ", 
            RowBox[{"\[CapitalLambda]cusp", "[", 
             RowBox[{"22", ",", "20"}], "]"}]}], "5472"]}], ",", 
         RowBox[{
          RowBox[{"\[CapitalLambda]cusp", "[", 
           RowBox[{"22", ",", "18"}], "]"}], "\[Rule]", 
          FractionBox[
           RowBox[{"1183", " ", 
            RowBox[{"\[CapitalLambda]cusp", "[", 
             RowBox[{"22", ",", "20"}], "]"}]}], "10260"]}], ",", 
         RowBox[{
          RowBox[{"\[CapitalLambda]cusp", "[", 
           RowBox[{"22", ",", "11"}], "]"}], "\[Rule]", "0"}], ",", 
         RowBox[{
          RowBox[{"\[CapitalLambda]cusp", "[", 
           RowBox[{"22", ",", "13"}], "]"}], "\[Rule]", 
          FractionBox[
           RowBox[{"5", " ", 
            RowBox[{"\[CapitalLambda]cusp", "[", 
             RowBox[{"22", ",", "19"}], "]"}]}], "1248"]}], ",", 
         RowBox[{
          RowBox[{"\[CapitalLambda]cusp", "[", 
           RowBox[{"22", ",", "15"}], "]"}], "\[Rule]", 
          RowBox[{
           FractionBox["1", "48"], " ", 
           RowBox[{"\[CapitalLambda]cusp", "[", 
            RowBox[{"22", ",", "19"}], "]"}]}]}], ",", 
         RowBox[{
          RowBox[{"\[CapitalLambda]cusp", "[", 
           RowBox[{"22", ",", "17"}], "]"}], "\[Rule]", 
          RowBox[{
           FractionBox["35", "272"], " ", 
           RowBox[{"\[CapitalLambda]cusp", "[", 
            RowBox[{"22", ",", "19"}], "]"}]}]}]}], "}"}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"22", ",", "19"}], "]"}], "\[Rule]", 
         RowBox[{
          RowBox[{"77683", "/", "748125"}], " ", 
          RowBox[{"\[CapitalLambda]cusp", "[", 
           RowBox[{"22", ",", "21"}], "]"}]}]}], "}"}]}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[CapitalLambda]cusp", "[", 
         RowBox[{"22", ",", "19"}], "]"}], "\[Rule]", 
        RowBox[{
         RowBox[{"77683", "/", "748125"}], " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"22", ",", "21"}], "]"}]}]}], "}"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
     "The", " ", "relations", " ", "below", " ", "are", " ", "for", " ", 
      "the", " ", "weight", " ", "24", " ", "cusp", " ", "form", " ", "whose",
       " ", "second", " ", "term", " ", "in", " ", "the", " ", "q"}], "-", 
     RowBox[{"expansion", " ", "is", " ", "540"}], " ", "-", " ", 
     RowBox[{"12", " ", 
      RowBox[{
       RowBox[{"Sqrt", "[", "144169", "]"}], ".", " ", "The"}], " ", "other", 
      " ", "cusp", " ", "form", " ", "has", " ", "the", " ", "same", " ", 
      "rules", " ", "but", " ", "after", " ", "mapping", " ", 
      RowBox[{"Sqrt", "[", "144169", "]"}]}]}], "\[Rule]", " ", 
    RowBox[{"-", 
     RowBox[{"Sqrt", "[", "144169", "]"}]}]}], " ", "*)"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[CapitalLambda]rules", "[", "24", "]"}], "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"\[CapitalLambda]cusp", "[", 
        RowBox[{"24", ",", "12"}], "]"}], "\[Rule]", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"11", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "70999"}], "+", 
            RowBox[{"77", " ", 
             SqrtBox["144169"]}]}], ")"}], " ", 
          RowBox[{"\[CapitalLambda]cusp", "[", 
           RowBox[{"24", ",", "22"}], "]"}]}], "5023296000"]}]}], ",", 
      RowBox[{
       RowBox[{"\[CapitalLambda]cusp", "[", 
        RowBox[{"24", ",", "13"}], "]"}], "\[Rule]", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"353347639", "-", 
           RowBox[{"320477", " ", 
            SqrtBox["144169"]}]}], ")"}], " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"24", ",", "23"}], "]"}]}], "6453009763200"]}], ",", 
      RowBox[{
       RowBox[{"\[CapitalLambda]cusp", "[", 
        RowBox[{"24", ",", "14"}], "]"}], "\[Rule]", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"64319", "-", 
           RowBox[{"37", " ", 
            SqrtBox["144169"]}]}], ")"}], " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"24", ",", "22"}], "]"}]}], "195350400"]}], ",", 
      RowBox[{
       RowBox[{"\[CapitalLambda]cusp", "[", 
        RowBox[{"24", ",", "15"}], "]"}], "\[Rule]", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"20415917149", "-", 
           RowBox[{"6538127", " ", 
            SqrtBox["144169"]}]}], ")"}], " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"24", ",", "23"}], "]"}]}], "104240926944000"]}], ",", 
      RowBox[{
       RowBox[{"\[CapitalLambda]cusp", "[", 
        RowBox[{"24", ",", "16"}], "]"}], "\[Rule]", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"10704821", "-", 
           RowBox[{"1783", " ", 
            SqrtBox["144169"]}]}], ")"}], " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"24", ",", "22"}], "]"}]}], "6697728000"]}], ",", 
      RowBox[{
       RowBox[{"\[CapitalLambda]cusp", "[", 
        RowBox[{"24", ",", "17"}], "]"}], "\[Rule]", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1715962483", "-", 
           RowBox[{"147089", " ", 
            SqrtBox["144169"]}]}], ")"}], " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"24", ",", "23"}], "]"}]}], "1489156099200"]}], ",", 
      RowBox[{
       RowBox[{"\[CapitalLambda]cusp", "[", 
        RowBox[{"24", ",", "18"}], "]"}], "\[Rule]", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "24107"}], "+", 
            SqrtBox["144169"]}], ")"}], " ", 
          RowBox[{"\[CapitalLambda]cusp", "[", 
           RowBox[{"24", ",", "22"}], "]"}]}], "2216160"]}]}], ",", 
      RowBox[{
       RowBox[{"\[CapitalLambda]cusp", "[", 
        RowBox[{"24", ",", "19"}], "]"}], "\[Rule]", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"162197411", "-", 
           RowBox[{"3403", " ", 
            SqrtBox["144169"]}]}], ")"}], " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"24", ",", "23"}], "]"}]}], "18249462000"]}], ",", 
      RowBox[{
       RowBox[{"\[CapitalLambda]cusp", "[", 
        RowBox[{"24", ",", "20"}], "]"}], "\[Rule]", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "118487"}], "+", 
            SqrtBox["144169"]}], ")"}], " ", 
          RowBox[{"\[CapitalLambda]cusp", "[", 
           RowBox[{"24", ",", "22"}], "]"}]}], "1260000"]}]}], ",", 
      RowBox[{
       RowBox[{"\[CapitalLambda]cusp", "[", 
        RowBox[{"24", ",", "21"}], "]"}], "\[Rule]", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"134084933", "-", 
           RowBox[{"569", " ", 
            SqrtBox["144169"]}]}], ")"}], " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"24", ",", "23"}], "]"}]}], "1568813400"]}]}], "}"}]}], 
   ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalLambda]rules", "[", "26", "]"}], "=", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"26", ",", "13"}], "]"}], "\[Rule]", "0"}], ",", 
        RowBox[{
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"26", ",", "15"}], "]"}], "\[Rule]", 
         FractionBox[
          RowBox[{"\[CapitalLambda]cusp", "[", 
           RowBox[{"26", ",", "23"}], "]"}], "5676"]}], ",", 
        RowBox[{
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"26", ",", "17"}], "]"}], "\[Rule]", 
         FractionBox[
          RowBox[{"5", " ", 
           RowBox[{"\[CapitalLambda]cusp", "[", 
            RowBox[{"26", ",", "23"}], "]"}]}], "4386"]}], ",", 
        RowBox[{
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"26", ",", "19"}], "]"}], "\[Rule]", 
         FractionBox[
          RowBox[{"29", " ", 
           RowBox[{"\[CapitalLambda]cusp", "[", 
            RowBox[{"26", ",", "23"}], "]"}]}], "3268"]}], ",", 
        RowBox[{
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"26", ",", "21"}], "]"}], "\[Rule]", 
         FractionBox[
          RowBox[{"485", " ", 
           RowBox[{"\[CapitalLambda]cusp", "[", 
            RowBox[{"26", ",", "23"}], "]"}]}], "5676"]}], ",", 
        RowBox[{
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"26", ",", "14"}], "]"}], "\[Rule]", 
         FractionBox[
          RowBox[{"\[CapitalLambda]cusp", "[", 
           RowBox[{"26", ",", "24"}], "]"}], "57960"]}], ",", 
        RowBox[{
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"26", ",", "16"}], "]"}], "\[Rule]", 
         FractionBox[
          RowBox[{"\[CapitalLambda]cusp", "[", 
           RowBox[{"26", ",", "24"}], "]"}], "8280"]}], ",", 
        RowBox[{
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"26", ",", "18"}], "]"}], "\[Rule]", 
         FractionBox[
          RowBox[{"7", " ", 
           RowBox[{"\[CapitalLambda]cusp", "[", 
            RowBox[{"26", ",", "24"}], "]"}]}], "8280"]}], ",", 
        RowBox[{
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"26", ",", "20"}], "]"}], "\[Rule]", 
         FractionBox[
          RowBox[{"85", " ", 
           RowBox[{"\[CapitalLambda]cusp", "[", 
            RowBox[{"26", ",", "24"}], "]"}]}], "11592"]}], ",", 
        RowBox[{
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"26", ",", "22"}], "]"}], "\[Rule]", 
         FractionBox[
          RowBox[{"323", " ", 
           RowBox[{"\[CapitalLambda]cusp", "[", 
            RowBox[{"26", ",", "24"}], "]"}]}], "4140"]}]}], "}"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[CapitalLambda]cusp", "[", 
         RowBox[{"26", ",", "23"}], "]"}], "\[Rule]", 
        RowBox[{"28291033", " ", 
         RowBox[{
          RowBox[{"\[CapitalLambda]cusp", "[", 
           RowBox[{"26", ",", "25"}], "]"}], "/", "395577000"}]}]}], "}"}]}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[CapitalLambda]cusp", "[", 
        RowBox[{"26", ",", "23"}], "]"}], "\[Rule]", 
       RowBox[{"28291033", " ", 
        RowBox[{
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"26", ",", "25"}], "]"}], "/", "395577000"}]}]}], "}"}]}], 
    "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.837053649482457*^9, 3.8370536678346243`*^9}, {
  3.83705371661944*^9, 3.8370537489311934`*^9}, {3.8371366703867493`*^9, 
  3.837136785256184*^9}, {3.839054375250957*^9, 3.839054455839796*^9}, {
  3.839054714834663*^9, 3.83905473145743*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"7e71c5f1-3aff-4720-8b34-5fca11f3cac9"]
}, Closed]],

Cell[CellGroupData[{

Cell["List of S-cocycles up modular weight 26 (s=13)", "Subsection",
 CellChangeTimes->{{3.837053930154649*^9, 3.8370539348419447`*^9}, {
  3.839244036430871*^9, 
  3.839244047639883*^9}},ExpressionUUID->"7c1e412c-8bf3-4142-9e67-\
3f964bbbad23"],

Cell[CellGroupData[{

Cell["Even homogeneous solutions", "Subsubsection",
 CellChangeTimes->{{3.837053940705955*^9, 
  3.837053947049984*^9}},ExpressionUUID->"70f914f9-f0da-4e60-9bde-\
f385c671db7f"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"SetDirectory", "[", 
  RowBox[{"NotebookDirectory", "[", "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"deltaSHpRules", "=", 
   RowBox[{"<<", "\"\<deltaSHprules.txt\>\""}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.840272315693693*^9, 3.840272337561387*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"443c455b-6da5-4d2d-8e50-7c078be7871b"],

Cell[BoxData["\<\"/Users/axel/Documents/MathematicaFiles/Poincare_Fmks_\
Ancillary\"\>"], "Output",
 CellChangeTimes->{{3.8402723348094673`*^9, 3.8402723378170424`*^9}, 
   3.8402726323745327`*^9, 3.840279983968307*^9, 3.840284001517893*^9},
 CellLabel->"Out[30]=",ExpressionUUID->"ca3701da-ebf8-43cd-98a0-116fdfe45af0"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Odd homogeneous solutions", "Subsubsection",
 CellChangeTimes->{{3.837053963394742*^9, 
  3.8370539677461433`*^9}},ExpressionUUID->"12173f20-c70f-48bb-8d40-\
9ae234109e28"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"SetDirectory", "[", 
  RowBox[{"NotebookDirectory", "[", "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"deltaSHmRules", "=", 
   RowBox[{"<<", "\"\<deltaSHmrules.txt\>\""}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.840272357090602*^9, 3.840272366649724*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"fb411feb-a20e-4867-9c68-15917a98284e"],

Cell[BoxData["\<\"/Users/axel/Documents/MathematicaFiles/Poincare_Fmks_\
Ancillary\"\>"], "Output",
 CellChangeTimes->{{3.840272363418612*^9, 3.840272367869891*^9}, 
   3.840272640363892*^9, 3.840278293056863*^9, 3.8402799840312843`*^9, 
   3.84028400160406*^9},
 CellLabel->"Out[32]=",ExpressionUUID->"7b5edcc0-e285-4ce2-81ed-347c8e298dd3"]
}, Closed]]
}, Closed]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
Numerical \[CapitalLambda]-values of cusp forms up to modular weight 26 near \
the end and just above the critical strip\
\>", "Section",
 CellChangeTimes->{{3.8370540360099573`*^9, 3.83705404060211*^9}, {
  3.837136921158896*^9, 3.837136945389676*^9}, {3.839064900409361*^9, 
  3.839064907392808*^9}, {3.839071627167485*^9, 
  3.8390716281219482`*^9}},ExpressionUUID->"f87a9cfc-95a0-4be7-a837-\
e3a961fba351"],

Cell[TextData[{
 "Determined with PARI (up to 600 digits)\n\nNotation Lc[2s,t] = ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[CapitalLambda]", "(", 
    RowBox[{
     SubscriptBox["\[CapitalDelta]", 
      RowBox[{"2", "s"}]], ",", "t"}], ")"}], TraditionalForm]],
  ExpressionUUID->"68fdd429-7e26-45fd-b544-cf1aee4be3d4"],
 "\n\nwith Hecke normalised cusp form ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[CapitalDelta]", 
    RowBox[{"2", "s"}]], TraditionalForm]],ExpressionUUID->
  "a3ebd7cc-8384-442b-ac31-6a585d54dbbb"],
 " of weight 2s. This is unique up to weight 22. At weight 24, there are two \
such functions related by a Galois automorphism, see (3.18) in Part II, \
labelled below by Lc1 and Lc2. "
}], "Text",
 CellChangeTimes->{{3.8293200887455482`*^9, 3.829320093759487*^9}, {
  3.837054079506014*^9, 3.837054156770246*^9}, {3.839497101788028*^9, 
  3.839497170888695*^9}},ExpressionUUID->"75dcc39b-6fc5-43e2-9954-\
7f6f40bd4535"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Lc", "[", 
    RowBox[{"12", ",", "9"}], "]"}], "=", 
   "0.002541756054196643430247145068719373661317022762459060003836233139878149\
710381707517290478994310697778454143597971228352717248469720246655756997385811\
972435385747224145062300823908626185932050283012419140523211449013380578440634\
551039417462988208002892395951125459042790465001134789766110810042707183999713\
422545933717672342863000857496940740543277698426394935670688856226161976395577\
428497818762237459096702913651157567747658544712374639786902298363947026574179\
982438425094508579805532760447869456422344830084947420502761147481135804934355\
0241879738515488193297009232764544981903905330582043186381274567"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Lc", "[", 
    RowBox[{"12", ",", "10"}], "]"}], "=", 
   "0.003707710464948065294503213872950114362391823326823677758160596232040451\
701657745442168026269400468439390776366786906935581649286024224884479035530862\
386539416606652270201995855869356753502251594927056334430945873748255616429014\
993341412369032667072548729986706989081492033791743065445926751130221817272449\
844234908188294323996918980510798278431104321103896152716764923919476305948497\
000645085011636284120367126981458982952847658950157743346881041751900586515519\
843181340281113840473846703495620725205890116201577787085775454537058562173580\
2641097711839536184486362721615753920771719390196526474906272335"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Lc", "[", 
    RowBox[{"12", ",", "11"}], "]"}], "=", 
   "0.005958964989578237853835564415810977324650617764375799140686972050076125\
225496911979754813271755905066708701344013588902173578177925903881803669703350\
789211758191755593344323205111395689160523094761387854772217868888099185345626\
588543930955196667097953229292074158682084737050417307411142564788980662922627\
705534605821460485438583775897314037163690117873747895494234366261045443937533\
189821224883972045928594385115593718887419453594858055650914216135447442909076\
080391097906083790571581869646235194506799746364131434463781561388480468876490\
7947677534580449888771570126018180710107563871986845096870716061"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Lc", "[", 
     RowBox[{"12", ",", "12"}], "]"}], "=", 
    "0.01048627312924115196964152029219511789362692588944302367726026368986977\
046509376906961889445743024929878924763454530850845878631158372533162713011879\
544396666544517211142604275122550602779914299615718808762279079888182779782589\
913337158264330620741149625431225489607725198662279684819990741278526776566295\
959345058986994478370369967098970027535243140203471743294778798998764514379659\
458990198106871225335758518165405213058517101967444726669810676320831227304899\
663444795571200703730499258944242110779395172101287157130982227461599938046145\
5482390305337337563477547930430998631331755319699612404575300328"}], ";", 
   RowBox[{
    RowBox[{"Lc", "[", 
     RowBox[{"12", ",", "13"}], "]"}], "=", 
    "0.02008099568921040898906267667252200158667830824313128541388614890781685\
146012846660257591561628180543909460513557720825648173554119247769627202498490\
820912602226595980822134464909790142713713698786794259058672128813758986168665\
681907589924465385638387450120312477466242206055308244370847428950279092019636\
964466357567299771134124956612612521349707467241401984348272674064884829703212\
213603039037229260442715725830998059241381760353113477988835934799823733680554\
725149048104382814885600763169129618707972845686220620286518264755502371921938\
9816840127949157702065936190811634449385771902072073412301191082"}], ";", 
   RowBox[{
    RowBox[{"Lc", "[", 
     RowBox[{"12", ",", "14"}], "]"}], "=", 
    "0.04160507939825897798343238183307465966973224136190789167298599596867174\
200720063903937649311930397938265051458414875295525554088095718745163117299278\
394040496607227721553434315776285569426262339591993994807384172312609878716894\
344040021961196925823863972025274827528974590797097087825208427540700860025208\
472656414031875636055656897209530638335996406811761011724924504423269596439079\
428373563693976537174181416286585663045362396157498474958248152293016515851676\
884689715464730368559100437464382221197764434125682623467751216611261648519517\
6305319758741174269354946837465230137704701854560772675052003752"}], ";", 
   RowBox[{
    RowBox[{"Lc", "[", 
     RowBox[{"12", ",", "15"}], "]"}], "=", 
    "0.09276821982055259534465276306255521964748348846869354354994116825847622\
077051301044497997423658613979703525653790966846504040624841331096910127494954\
342898539378890570453192482209486815194462073750150657503773672207804170565092\
269134976885108587094669787159683711199203035149237553010567377222960286524714\
030088675677486097301004824390094148760118792755621805461044489224248205154873\
209031377230371460758004537164548699514572734352779732125548312666137801188888\
187781322278011322424930264683991988854675864421275256015341449499394584685467\
5819093760860556866747774999374515389599833313656910405041651840"}], ";", 
   RowBox[{
    RowBox[{"Lc", "[", 
     RowBox[{"12", ",", "16"}], "]"}], "=", 
    "0.22154658090140775767018967038150711027278934816942581346322096258463536\
278879278602987803944106011010139140252219453485362071438029045910759960006146\
199437140235489066615046002757451082473004833592977985695383203336557967295515\
634344157469865307607586083275158437903225535477273580136144642590693883469842\
300264414641087556390167321877799499616590265709272739826998020577694322687090\
627277003075498277984290910235678138958513232119347524605092027681083438257940\
964271864716772056214245781989033196274054719251749641855419814729470923112542\
613776581713879607702420226362810181568382291417691923602101728"}], ";", 
   RowBox[{
    RowBox[{"Lc", "[", 
     RowBox[{"12", ",", "17"}], "]"}], "=", 
    "0.56426500368092067115051613507027098399343116840359855933595902476873701\
154359683072862904969784534798155572534826462910747303545763005479215693097771\
293589964624749948747360929768058427067707853525242808441904800236692278858518\
495965096561591160288863128114943188320668039306881527576634874403693100413231\
211112062044659525516171300093237771701416908718681801952377258259631432167529\
648498504245357413006718246816968811935242446423692914470831594267258387847001\
145778492386160242500928682709190404367852334914468986007047242066179215522023\
571453193646957090725029766413007102663100630522669694555311067"}], ";", 
   RowBox[{
    RowBox[{"Lc", "[", 
     RowBox[{"12", ",", "18"}], "]"}], "=", 
    "1.52683250018858871238400535743843011887354111448458868825682504343188842\
597477142948564009532295363442171505782897216391535108732138790620741413493683\
260158283701871307359286072206285637279788063817057345858280343268227492499973\
941893061748023062853678601912630689364795004055155559213397030150782447247169\
338248262724148409798494763204844701658353856154395079907732106098821742913718\
237731684003291077286024404822110194508623284909100343866202899257620009720394\
504768427806289084899076603235161243395273665128997675027868817471814933069824\
89090736519597987017217667035052704572427188240222773471016152"}], ";", 
   RowBox[{
    RowBox[{"Lc", "[", 
     RowBox[{"12", ",", "19"}], "]"}], "=", 
    "4.37425132983134882257620291542137539663845839357014969642149858868908336\
084583832371159340200271042539699681948233193469639823309722131239906113957295\
644971061993843216712702254489637541049634905301770921696114017567263043469307\
453238425585768188702439427180202553049433417415934530140342957363119050738210\
037293718353585654003027944925427522927206784421934714332223491484848205804502\
642870778751769977436377938280725623475197119065610971124879475345453805805932\
439769918084407641072218517115128832412874491894884644437647277598956839787468\
00282576390601178345601180203988396349249466719366304749364579"}], ";", 
   RowBox[{
    RowBox[{"Lc", "[", 
     RowBox[{"12", ",", "20"}], "]"}], "=", 
    "13.2277916134451275300517196831864581497502273905171524610875930362670299\
940771507751285949262630613483836971387716351700267536057316175079039792785787\
205237182762000176031463988989506168680071680226399660329267691765741052964787\
065273658797736106639484894452675957053879321551661962904393616948890607296359\
119900642409443816008522047207658620556865764775303736625119501738682229683516\
410134315542355685732950983401992085199738697095728989147391948797223242175805\
779275645879903916712494331661358736633698790462376675956300972504279029752781\
32162080323980323472619973954589376449388331297682603139425190"}], ";", 
   RowBox[{
    RowBox[{"Lc", "[", 
     RowBox[{"12", ",", "21"}], "]"}], "=", 
    "42.1058483099538310169819518359578247246097615998671426163001907005386471\
701792537008406032544180442270735719176596735618905814995853806947897169610368\
267666067403305904944387196185769668585515345682326276259339588819435432175961\
905087269365242449751438833663475625243700352827965917852172186401932223409927\
545906764803677179433559074134197133811998515597436892746804692940534914035341\
139868296803634220236170982934484549528314958159317410997119759981245809311291\
416572724371776840746189539423526138650284259024959405743811995607031281920797\
58849889029816908190696659305241099204148058743399301082375906"}], ";", 
   RowBox[{
    RowBox[{"Lc", "[", 
     RowBox[{"12", ",", "22"}], "]"}], "=", 
    "140.729234761487940724168374405802220020078695747175491217485886538554671\
028905857527605286765412438201804577582302839401733589558547460356344503338411\
028241530039849876051590612949896544185019854660544513427868098795915865152298\
407491114854672483020636390916703104626987396566325945067426245154426990665295\
932287139113918565899603178334865625172771663135437936418635671942346824575560\
129532359861630744412958576754034773361275487323498333169020615931628599775627\
862589772093935989633557388028149224335378996650253301543596194239471426914267\
35145317849152867046789189862925144753831450319146467276938476"}], ";", 
   RowBox[{
    RowBox[{"Lc", "[", 
     RowBox[{"12", ",", "23"}], "]"}], "=", 
    "492.751980867193889004767338818505616759895156580238125344969300672231005\
448137045234417115619774853010341497536738919929321231449477482376206286365651\
915355613038222588699726382420284529795412638752700502146407942057134031594214\
388776494136490927307514522300139530068671890937570761794701862572967545662052\
405675564817588871390584658238050957876022537581124970604274499093263791995336\
528124447987778901496499964999176847248113246910966271885738352270259743376944\
356788214586100428223621721848421932726388459994145656869854336362390459633390\
05973442893782898928903528081158114060151526640165708089850767"}], ";", 
   RowBox[{
    RowBox[{"Lc", "[", 
     RowBox[{"12", ",", "24"}], "]"}], "=", 
    "1803.75258698810810733212416523796661405516770036601799544618079536009272\
773742316598391926341104169869508787928879287754583388919261180185820825214001\
799555613451500055743602614311412538806659013589832131312596341009942361323774\
057066606613952339150031089157445738287079023360322393183975277488548368515803\
096783780009425644165670024005141575505486519512967935671041978486244043145258\
256729450139406518335082481520485334982418177768679313993874735297642190768011\
636081096803234858069313886908994913247995176661088400678715118061068464001343\
52011016289434732825687775032334338281192813313508855408509946"}], ";", 
   RowBox[{
    RowBox[{"Lc", "[", 
     RowBox[{"12", ",", "25"}], "]"}], "=", 
    "6889.83229193867430665918199322690617574470866462211700285191626047835142\
352267019731084534150026083424599274660649979616679007526018524149578538494463\
018140745425210660029473883321235754871669635033099635618055155607108047602857\
399130105472329740055041087273845471797309009351702804618057588174395919969232\
753857216091041345751595811797944783325686023703058946426079104903248449860611\
323629266916307943288022450053676495780107569236092521859794661401618210315749\
500952461574573803767677215897316277623716389731255172088267560318926461580252\
51249912521979088964230016747836234386059267412274648837435154"}], ";", 
   RowBox[{
    RowBox[{"Lc", "[", 
     RowBox[{"12", ",", "26"}], "]"}], "=", 
    "27413.7814569317385295534710172317313324930865370995669570578215943301665\
466620380328329594440706259375340571326641600752722870785661497025154700337421\
958847803076309356439831146408365881194484493447649183628781053097792459009519\
763134366417153324866358540475582963782555193488374643656041492181058846501214\
243860280488919674231818355295771133636990476894043956821219724464826605898397\
564078660347495145841906247199597596307600185961106560742269996878589855135315\
814557663021739582285611448382294088927044394664965163939497974856771899106152\
82344144667702017400019985839307489027488914608056038506665780"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Lc", "[", 
    RowBox[{"16", ",", "13"}], "]"}], "=", 
   "0.020630203119003037615136072392841324785862546710799686398612008575988298\
195430496446704524358507563650711229598496524358587730374103751427063864175888\
091451040604671711068019410183994871411101787956083566510094595167737273086165\
546703249782644178724329446746696260845540993021481313585694293586458484524354\
107031742248470223330288097040556851548312797425751333477789048746265462488347\
481900222888189674384306352456132371889065380476752883170452675358168576627961\
361853603397777023027927628189736256019081953440003394107827929421238347313865\
470986610234082951072607353891599007391314448536852273181055681"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Lc", "[", 
    RowBox[{"16", ",", "14"}], "]"}], "=", 
   "0.042186494274887615686039718568222520041563313802682786900456777788531217\
187844853333442671815729194266572380930722837944099142241741384056951735034845\
692498786215746452702077715509492298727414701408354787604464721771487318074515\
135958375286583496139156075792168927529927748200074131516102852910748448777164\
990571366353375190950775754877697230775013794429070616783674421886638983554840\
299443826403147156373315372040722621212073399160232439414211521371223976130822\
586238743636834141001997659251245283272294457194393701187345740065771872785508\
527245965256633060530307332315777334754610709260036760967845774"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Lc", "[", 
    RowBox[{"16", ",", "15"}], "]"}], "=", 
   "0.093426244702590477228622854795338927285714270147331728838613409033643440\
542203907049217613766202347967555969262751747026172801638877370300056979596640\
016026553802743330742095089525528336664044038352404981873195871951212754534529\
072435507724553952862736062402788153898247571382876393843979134350619291265944\
228139324863130289784384581013083004799934648004923097142987176793980723129425\
422594871691608201939435458454920722019046428589773908303017645111086891115843\
822826105517165506551687738387580833174609454616327231265198087896014412220380\
540437012893082316441611406343486795982784259616710045536547432"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Lc", "[", 
     RowBox[{"16", ",", "16"}], "]"}], "=", 
    "0.22234048730549356883032922478705488832101855877413046421312246386842193\
784489716945705399008459611595056986144808720177610701798652860716489992072368\
286635564378287191710091925992680519663418506313357913118154688604562714916917\
292531390498542706419510735111898020830136141290963646024499882225924229595592\
830652565885160833223420461931782317732511734297228448504683516082640627688505\
669186022178707325828152272792405587287339368190450227759198968429972019112265\
368982523761274188516866221200982109529949542542312367032728270396067202334439\
512326934945875308530496006766273536137168490885512427679687033"}], ";", 
   RowBox[{
    RowBox[{"Lc", "[", 
     RowBox[{"16", ",", "17"}], "]"}], "=", 
    "0.56528317981641942114830881651650899367104765461038501748788868101771875\
661797269558836512365624015888257456904396306561179781672440526849635336947261\
095561634025049577543614474273440570485386794621307036463183300096237888258976\
330131423924141013694581294649784887293243849321065185050435033801311609209544\
269313580620577262101785964254895623420158981536340850280746705816365520563307\
269332435250044861947539391035284468108058694878018561886913537226386857227586\
097531420834919430316788582735262531548409142768339670414819533238487076506157\
227300209808219195686593987681758420462021673207562944659514418"}], ";", 
   RowBox[{
    RowBox[{"Lc", "[", 
     RowBox[{"16", ",", "18"}], "]"}], "=", 
    "1.52821664697862472029334724644168013293422208046053281701625871030228182\
491593323265887373382622139288207562106263740594092537186754892171578775063564\
791227076206992508936449380755839503514729149102367472728358775490517795527277\
360109878171817504753057057483958282507081496504959729474760099458961405592842\
090223707736009078945343025315302176839092602494824113127793559073696257228344\
256462987773991783545967444648485727614633528963280717566252513907206755031751\
132241482912719635452484352342839166727834879386939942697925914731372368971957\
26735649452293017551066898471427061473813481818882970090365501"}], ";", 
   RowBox[{
    RowBox[{"Lc", "[", 
     RowBox[{"16", ",", "19"}], "]"}], "=", 
    "4.37624049605329696180870304577006675748871604125233485044207242638471653\
774455334626719916364045169128226811354385830425547583896056651481381985079614\
425448846814296719190824529293273487601697680942962716707016954178243439863738\
234788691460450664760766318896795593667935776383521974173113778379592737618842\
643922877432042703218128094770408223918583886831533813764872034555904347503999\
909865110458257843937266600529280479809396000000870719359484888242857576070803\
611707641604347101456891714468062251223062654444238530805221849103035759106336\
11852681373029371960420979984147764390058632260847009362151657"}], ";", 
   RowBox[{
    RowBox[{"Lc", "[", 
     RowBox[{"16", ",", "20"}], "]"}], "=", 
    "13.2308058153285787063286525902510446785092943361832594167369009720978902\
480316756291015938682538799052243202824673141647117872478999224775564163407261\
440712828286496798791211589388535652343228539959568459674494243443662095625289\
624540016085167325405623114600626671351057814463843493315404303298702558460876\
647232347508734645809128996769373503625121064229245459719034396703626972489310\
049154351595456895590127605685921544163375679850131672986735540489272894192971\
652177578310729076531374702248478564458255495719522886318895463362690828069008\
17115632125853948467361448141430768933705249545251862340104459"}], ";", 
   RowBox[{
    RowBox[{"Lc", "[", 
     RowBox[{"16", ",", "21"}], "]"}], "=", 
    "42.1106526557921092341225828550413707045403454242230457245101537648620347\
018556152162131631243839686613433020003283033291006060991516594620399961843154\
519056937099327309716370499265876952243451172375651798589935565543891623574822\
034746855797381999614330793512284727131964665457783039358991442146304905061332\
351511770398629709746904935066659782456140905500525005579784481296618347035249\
048258570589924076723967455018202217399771937491245271067847727741335822518852\
571785271324716847858258866995451875118772472132648045255140330990856427154650\
28213504897673120711609969216562461860184170419352900474625469"}], ";", 
   RowBox[{
    RowBox[{"Lc", "[", 
     RowBox[{"16", ",", "22"}], "]"}], "=", 
    "140.737271379506195620010368621874581562399653172732553240172119801629646\
733294362119314188127000001173326591189615052034605685996749925170930731109233\
081630185518816019383628127491010279112436853613231460158139830495011779722416\
503071403306054542302399836847341521635347251018775552707728733096682003431211\
401142148202765330500414599559731850367018626550761330653713825078418997988558\
071137685684104251325665559593003776451755482355553011167146442382227354696091\
070625467197461796384774610349118564480013287838596067643328416209253356270623\
40447055411829089158588826210770788968384642146986861738964585"}], ";", 
   RowBox[{
    RowBox[{"Lc", "[", 
     RowBox[{"16", ",", "23"}], "]"}], "=", 
    "492.766059921152287572449891631520710383036101085293812773902589769928565\
230731142792377163188714065567618009335356455820434231298542455868067091101850\
760085960957353293364360845299817621028389710779465077648861010113418171587912\
901386795687435553600881593292048943880150924798664347738854805616862173462106\
467285347078255159236194969165719145111478444854375180592960748603002198398386\
305322975405607425394402114440033958582249378102263269347292914574127773704433\
601877445530653010057963083500713496833816006968609499792477541495706180366969\
61042236001417854470441731127513933258743778970872626910688041"}], ";", 
   RowBox[{
    RowBox[{"Lc", "[", 
     RowBox[{"16", ",", "24"}], "]"}], "=", 
    "1803.\
778367020698964608812984155499185405133171133221651195795663204225702333776723\
479986927437619814861259076665111544697827869910079452994040588836539734994710\
628161575381135528342443509583188921452000984208081874659660227432437134504093\
860788557064923551349443269443424733751450485364195502326793599570742367413339\
120670846593434122591113704432283226936202570483392716012771157413831988357907\
920111057849505502513571928424105631698512600911157783856514419417680754482107\
951339631196463130719745761518694846717758305839893152778215143101215716250386\
1116302146841521347148440474961416656497284558613332"}], ";", 
   RowBox[{
    RowBox[{"Lc", "[", 
     RowBox[{"16", ",", "25"}], "]"}], "=", 
    "6889.88154271572645698116770373079251588723168860462678979239314828822046\
160367888465311286100787929914115531954385409160967903133018195152972356259577\
433845865277815766242173055168464628238810897579519192140655671700253464379972\
835051346860470602489611427296399512245835326627152066049449884258665016416326\
623286747791662560895532930324511298852718656221665684239471864599790451600015\
430744477391366109165308558424084572838727192170289508166234053609788658136712\
876883553020444123150493183103161461892004213029598030639504152118355941249052\
84572208294963786740412438933315154325069801466672613831489926"}], ";", 
   RowBox[{
    RowBox[{"Lc", "[", 
     RowBox[{"16", ",", "26"}], "]"}], "=", 
    "27413.8794575577201264830423278744097932255631500123104657694453927569898\
820729363856310281822309789949396248163730350095890490135055233064817264481237\
468206895754083162356629371479095532375562047240306195884528694274116002825232\
394304515017325932583012841381746316176539290182850499022784173864307110786617\
077418585556132767134713427590412351197485529094178234341156660495860691619767\
354074865269266356922555107714550799045739110515281583710971188497997151752343\
099334771300841831672622037507811208659817060859643062969704180032381879833751\
67528863051006361889103212765071348795033372974644050990933129"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Lc", "[", 
    RowBox[{"18", ",", "15"}], "]"}], "=", 
   "0.091321229624812600180911548477336452484891239913515850315895490756444376\
790960785434289862152212817530769047413434004389941052548258517370135321448792\
414198023443421728999978126908437962640299934036270979786257396782757354836880\
461675561443956526867806052752317904279005395001001355145215370403202345530492\
767841453874980926033694616840221510372328354415615416866116870174865200720779\
586753666267025165314300360759484947834954628863745973740108242821555168461317\
900855978610407170301774346388773404018746714326285719191363321821951865720252\
084412733308071924306217221523952854401923711361147830020459269"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Lc", "[", 
    RowBox[{"18", ",", "16"}], "]"}], "=", 
   "0.219825213104423011407413913849635082811535796684672640503205181889462713\
148410268437931774993355781462573059822697045678333558304608214023863065597601\
329600361299021411339425121736610762901660726515711898096576254931167270020565\
496849508486566405174413651054505520154564128799508742676620538348275763291270\
818588739466500714801458044343434215003800878488321529256439541584114860818425\
106680602044659608512032676305399229631272514234321464623869154959365918075561\
662538588164285568951719972483897430672917675718650922860637243905745048394804\
71407706309521170389777702437809044437246677542290191707353158"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Lc", "[", 
    RowBox[{"18", ",", "17"}], "]"}], "=", 
   "0.562079285082166595592270227936281080787850429175673731627231917027377795\
006711470291067608477841218531188428696450205969956554768500232291620963165339\
590887599556018575010693557008189525449221104470174950242539884909943369867046\
405097261947893912378499424239766433887237710585870150436732623814362351955525\
732719186318755557232031972709777459149899826571595106887901040582068620936250\
220518610620666893903414808513482479208465356491472243596079639861852770523533\
253496118376226684785352851231422688696779193199834595063899899512777343891035\
69406246137596415443678960976285751677843030222057387342476127"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Lc", "[", 
     RowBox[{"18", ",", "18"}], "]"}], "=", 
    "1.52388179389567220984126609511358200535493040672453461247941792885899183\
353550897661638842796595304540954595916861007711617389048811858254165855757979\
997410676446654850590502754043117999297254453246104909686124448717552694087873\
855000961186619991494835772936902354198453481381758049261981286144205846712643\
817772985181730084007509847014958847457016208322232641716500341893909564118242\
643724569263633783541889510438430323015671350640996321916657610376086205209462\
608536431592694584321989291802805459570550959769031852709655105617656370699900\
10143630562682403496962295859106543532420014660163700296711805"}], ";", 
   RowBox[{
    RowBox[{"Lc", "[", 
     RowBox[{"18", ",", "19"}], "]"}], "=", 
    "4.37003123669418031436581165038411358045101091735471260487560123966954923\
271895394649296767549136328571620621511448220483258386421247936819912979223877\
323029082340152775566564255278230487995178071687508171979744467450004839365795\
226403744554716517496013724931621459823577363173936381389138664317346887830123\
396629451073156647031221482745398031508380722065167609327239688116042758288113\
513652166072574782191754021065895679268486538776693376183581287801145592470787\
095953316161857342995528638325901530972760788904862437724337866141814152490301\
15760406436796451264419796527432247441908004255113642832589391"}], ";", 
   RowBox[{
    RowBox[{"Lc", "[", 
     RowBox[{"18", ",", "20"}], "]"}], "=", 
    "13.2214179576314883049635722021031711546957024677215847449131421783496865\
177531658369015393168982510079358305667117204367808999401393649676925189058227\
192171611670310267686904605064753480601564650336470295015111116069472245624832\
851619930218073753048519897934475534592545849297645538308843324302031770517922\
912818730153950824096299536736677946546439139192675285757298272646817738315653\
146642718101158675932966759831447105973032173769207593344532440458664130977539\
712115274988788351896935896994398747253428600318054737754454738131098603554469\
51338979111165570385635738181224039352886338510411588556734496"}], ";", 
   RowBox[{
    RowBox[{"Lc", "[", 
     RowBox[{"18", ",", "21"}], "]"}], "=", 
    "42.0957121502417933903207963072707925121818576648963836529904388316936705\
974014658140311330839828812651117631458910359384381568716545151066567841402874\
009004082522708822462130480709481087652329061760661044590913838636954306414216\
223399433692947619741498907267380175921683584272735186548603050564664638734469\
508757712464561006250162109288202389775400180482315668254493993145054721990133\
801472241462879954341382766374236534025787742271706676739343521938535027866762\
147432087632603574179336170173882931163124753609826217324332027993385870816940\
03804482324360480620057791795901574788287131667257882466448205"}], ";", 
   RowBox[{
    RowBox[{"Lc", "[", 
     RowBox[{"18", ",", "22"}], "]"}], "=", 
    "140.712305016059990924323650939583239108952649578806220600163624143182347\
271353933457197220393753974657313044592982061665826651432975277596615122041955\
877298023337235463179519062675782367880924848731192926880372686657051934825958\
795741391139950932940658258973933128533974591391497235224928483622827859234633\
829193353369932864048835871430601808958319752822813215821215271178150434944138\
430213322651581214192713643810835887529132287149218529045964826115293650864878\
548672712645450584348302479646589383302655952753467340940010301009044345433247\
63489479509242256332328226994777321479423705817854937397790216"}], ";", 
   RowBox[{
    RowBox[{"Lc", "[", 
     RowBox[{"18", ",", "23"}], "]"}], "=", 
    "492.722352775037574166188028532106795445960321791689718556034808186429580\
198064260764682208058167301705046532594295232214304136797558416096988931303195\
908622998987684279612924443563073544190611217763733186583840852141146807287931\
148732352520913362457051266291609555035613768193790209732585988064574460547674\
804430546064262102538517550518924034190349099405632079563946623177591260277201\
871664220115857094469544849836428155074788471139277269749523336460063015848833\
414436380339275979991074948481669126444142203990472225458485864204889414531813\
65623625634849061851842213545729281274970714619567565023825450"}], ";", 
   RowBox[{
    RowBox[{"Lc", "[", 
     RowBox[{"18", ",", "24"}], "]"}], "=", 
    "1803.69837280264347342224584764567730091770900338372299616728444501414083\
939601605838979355848183767871827395413118140159430498321345354838311721710794\
953733681559702905735902582727087784787304632695526667706635760916539140726182\
964440329929460690513900018785107406230000732758879796585541139682716209270031\
937565586357334577029999730531494994724483399931326693577578445728337489110026\
436271161370053536760722072368465798835316309901283634267032443348639868968660\
988929795008376200474724711986055487033276545171594273851723004272285371174257\
82784953334327625005032722362677510648000268806371522680497627"}], ";", 
   RowBox[{
    RowBox[{"Lc", "[", 
     RowBox[{"18", ",", "25"}], "]"}], "=", 
    "6889.72876803567240631182710590114705193194416285335128206627352695601364\
316925992943969696018433134754468965867137225581160695397518248257970107248176\
078475757598453420993296192092636521117035197343534629825052196511415904175146\
492989464815983142194330863002380593554245670977044588522788380113596839559151\
967339483046173502707487266410698666203828517389758145440851417174319727804412\
807899486758042856224834533578148437928594925640823685037759754343708759972177\
648711227533080828988637612947143968214683483400889077986709912548907411064201\
45299396395188405620626818563052257272745490872672421579479301"}], ";", 
   RowBox[{
    RowBox[{"Lc", "[", 
     RowBox[{"18", ",", "26"}], "]"}], "=", 
    "27413.5755262503728679751736961338983335696595683474739375642346048862466\
945740810478962389225375142849250088382905836368351501392224159186128145077471\
050179303869169151628061028457231024905212948338311234720485149475332901011865\
491025771117699462013822911646334013750084223420556642408965047154825346210931\
361969879560995560085947405908613457343259469297242826801701172259437450638538\
289893993605200359012861445095771528798462791179645653614231315402042839391348\
753909328398482396724367300448250126248622232596106841190004787085528964567947\
25052218024618034629750102655160108465827893151307282865314607"}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Lc", "[", 
    RowBox[{"20", ",", "17"}], "]"}], "=", 
   "0.566540603018220440489789534961857391428516236206504443056850980291583684\
518587157380934179722644230204062585786893356599262110082222698989824998771008\
624482256824819284472044016195073962565351000600666815425757333161778192200048\
390380441680378979755634688054821283174639321064507045620816520623988551513178\
338987333129270465933277436633201550933147121505667651326109542553319234226216\
170422630104521179325480150521207334006328823083239902710317647533619994672725\
538066290903266492034515203926636650418271398168173283937677030231803687293655\
81657366223477877937271140534315928140807938331763379400147510"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Lc", "[", 
    RowBox[{"20", ",", "18"}], "]"}], "=", 
   "1.529819474708128740800118226589209690520575029044452424955259924641086889\
247705733775885103619423931997385304211211859633147312100773346770138849754961\
423757062643129082434360372947316242576937809820942075040538966780208396543999\
503968244634095266866103397722578882690320803522307008183630950374718845332983\
953478566423250808851227341592654235069673781284738607977728245667463349105572\
010012773595999345087385123498565174792780360460578822019569119436984008666726\
201327752253051014071367630896732024870758492056686670271708507478192671120918\
5892708994122440088621900268868775658261966940636436845573112"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Lc", "[", 
    RowBox[{"20", ",", "19"}], "]"}], "=", 
   "4.378440545835988314730179575454169986066888799166315327943245980289217282\
476204966464171433463639077098088304952042591797998104767490269105664836931953\
304166554769290775630656247857262769948276805416473422318424903405244796984596\
049978471173088854774549061298882251363595524930901705983397735086836400484354\
601541979397777476552568679172790745842156076003449202848227106505329983900840\
573265844768354517484937626623456992676180158168207725237615342909202959785215\
161696209988614694039303864537967792827717159697975040189550745466263888616964\
4422945532603591504103357351734983700279295382983551990036744"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Lc", "[", 
    RowBox[{"20", ",", "20"}], "]"}], "=", 
   "13.23403411961966462662150370332617953096974777415686195766583684653213177\
771922725418158905346374336076000737229008291147865015199668197864014714630895\
508426390509593077256608857668033325212570563237141344993033493117841838953424\
718742933194330780127142060540836646677313874924913998542726470773907088941523\
317931651901873712971410269504332871628450067153949929954722116234633306460740\
372397774095351678199780985915048938722348207519175669795831220355745013490554\
713046034531616362201536942660640800856463317099263842046351457656601599205091\
1259440670938889278814093348905365686285286508905494553625665"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Lc", "[", 
     RowBox[{"20", ",", "21"}], "]"}], "=", 
    "42.1156853771264136082416363110439209747523130891553328364198557944273957\
678576629612911157294316443768677330163691437134590013114234165449156003002855\
797492193337728847639881517282069411953987545193061422299802776967288949776473\
499548392638615104154737416902233408099486264892207605769880284971518924436926\
004055740590268423582110506746691269641719247960487738072174205589132616105175\
151202700865692708519401957941588821423003661197532817201389733873218077880820\
996230510948230939886410369879595709854061729599038108402812121834829431794215\
84081990676761334102864325096627564358148627627799620062539170"}], ";", 
   RowBox[{
    RowBox[{"Lc", "[", 
     RowBox[{"20", ",", "22"}], "]"}], "=", 
    "140.745563421843536244913535407674189680856712359697895232534520834340185\
084123930396572743353966764008376375726315206580176468664835086095444711316888\
503069883266501110337201537115621882590495998034064164262783089501118598297715\
335393236393642305176699059552657893359475826167283442131206189066694607859894\
987031017994197285084536148491914352804847486641291298632798750653995423675245\
368661193688221037300285102374423008827025841936341259938297405375945974944256\
906573020280881066914587577601929584682685003333012519124129079006513275759183\
46754791764839552803466123670165076135740536631659182451938280"}], ";", 
   RowBox[{
    RowBox[{"Lc", "[", 
     RowBox[{"20", ",", "23"}], "]"}], "=", 
    "492.780437950638418790643964182445387774188543842624720489838869523890580\
950452322458395433363235264139191564704881854161413351092176322474038862872181\
472488969813602434541004317310968712992523726137476339144247222535086843765949\
979299266740740523776717273714220621712423035540587698798483879834134888586606\
061040637951751999928002330730736838397808851488008067560236192668065960362033\
699217705361275071748938451393565740680141376244296136649945886450842550232519\
653536795908391290446627840978933206685754943299822313052255116794283448406501\
20428167623297216187490821914400460658057875276307817219091130"}], ";", 
   RowBox[{
    RowBox[{"Lc", "[", 
     RowBox[{"20", ",", "24"}], "]"}], "=", 
    "1803.80451263892951332574548212098136325920267551270238367917528343363342\
987149327605687134367898002559808264456842216375965299293834525977540567818021\
433548309026274312561917980973643596683492333029808209059822252478342569978637\
104420230793117098125991163113848976639696126665091108583546061980196797518408\
944349465303817610438571334292187560097091229978651989194078303788043636275762\
679520468668481140887763554020151591289931454211688952427136225148457769735099\
581628996546981256148939421335380754530448617058259547394281038567881245162792\
83020514954280244583230665524760486347777099963250156953428695"}], ";", 
   RowBox[{
    RowBox[{"Lc", "[", 
     RowBox[{"20", ",", "25"}], "]"}], "=", 
    "6889.93125970829780469683933092083704936805958848392911074432550724398295\
225422833323308061651273601534009670134697231465438432878309426132872002372964\
556863967926870452439929620325742384269478674581185423915237080509201691255022\
188522036605926029665472603205152439131162307422645278049646400938589812674919\
486514481888712673229410502174934456285589509798039148487729742709572908407669\
266371857506678149146139202328372149257397392302993779356484107598222652593254\
000138965556724749256641121764049314586141288101083663173617999791160537561896\
66147095059696255883718312905424890043376889790976794884224003"}], ";", 
   RowBox[{
    RowBox[{"Lc", "[", 
     RowBox[{"20", ",", "26"}], "]"}], "=", 
    "27413.9780772490380622110516805717477051033185471369182402758461198696414\
128733729839454223815547776039624118721949476642224574566692615133346361345063\
578111973099598039216772269514383464442328889881606683289016285173028672113719\
183201410215865780480047858714724823036860474097831199251612075389609733313805\
477478761529786661392397791554888460515672305974479210641462369461471806428973\
682194238170047852424296457552370734820595889658340276328657257686864207876181\
913208986429395626178615848180243017095258011461153286438496352863081667348333\
77280719457170309355055317666631292340316725861871751951501239"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Lc", "[", 
    RowBox[{"22", ",", "19"}], "]"}], "=", 
   "4.371535687274315119806111687425503419181118115181243339286871087812582406\
125385242144681585079171415415447077269614620618698113761915134067529887930514\
758000313292546011978195133609737481942610270034696433289285312545768983818924\
497977194545559735683171697883333609094873218996781094412496444106461152841303\
593818892521379943159039032696330700161743760313837444253053803417450644225976\
437433429020236796053115711207524409523160248630155708783262856067955335416843\
121712980803163879124118505055989792984817636114975508832255709183628567714330\
1066337594713672194463647221432073958167844942066962606488237"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Lc", "[", 
    RowBox[{"22", ",", "20"}], "]"}], "=", 
   "13.22395022567933723046169488977872718414213394034860611061007413090091068\
119717993641634148162376049666001210041464178874884375897871420756352877523870\
859303557819298562787772437561612107963895703702201002872318340079381714192486\
395387382019442811429075136693584513847414402111667154100597312614104170497278\
475444600280359974819838818655894411533908995803263115747070431323875835301438\
915560214197389422311883377546032233490982886145661245860841248924914325728243\
845671556519741952969703232083920877728498969462556493874840103024055512105260\
7408908203043964503632185965283805218395055016217319369238811"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Lc", "[", 
    RowBox[{"22", ",", "21"}], "]"}], "=", 
   "42.10001076222721829750328007614542107636000141498098262430635316053432813\
591846136580062447172940173728719725914718069655347407229551844900777258097674\
334576399446450298277856460656494797675572915914302059851636232442495038836724\
753226817539740840670381970931824152393833949463803993482935651618946551973276\
329603335308313749437915729742598000924918644600220946644460019156933001057578\
391996812797863950989582265678628784772104914854518027925644638075047417464214\
513383267591837309410979437708394840411372750818732608865686575483699293566524\
4790049062272525533878861626783041759399506967140618153236889"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Lc", "[", 
     RowBox[{"22", ",", "22"}], "]"}], "=", 
    "140.719783113464649510011865915801371458495609152760860776429239684267484\
268622815700335526474923429404653371618954401897551529089446503347051007617645\
774871179581319881919568029574072996043854330652276698556758809962555016808889\
077224788243698049646632302487964826870639001474819722826811666967513729256962\
068607907060670046810001682492094348341593443759363935253399578912303911610571\
893490122867602334303198628875998198226640845563232133512247057840684461863594\
424198103793177988555753769603009669666911584835499300401287090827256888728505\
61069065705658733380335966545670656552212817731349925457198970"}], ";", 
   RowBox[{
    RowBox[{"Lc", "[", 
     RowBox[{"22", ",", "23"}], "]"}], "=", 
    "492.735784412313173675679190657430205904495223927334561980546632919385709\
819965442115767069222908511466854366792966288348359996013581982413108980194390\
220606517881327691853001903425586635589101717398627477142654288295621350269435\
276397599957902714659932425766080453997939247809093153840412063236706634316840\
529690670014549445065685924842125009605755260146933956446900152405819323622907\
956074185985964373686637932965995413143133085006969383297202113144539025586234\
258614755967106524362746396872988188765307652961732526179615053465166019383357\
43534601815394031588620299883364650524088431282404172948571779"}], ";", 
   RowBox[{
    RowBox[{"Lc", "[", 
     RowBox[{"22", ",", "24"}], "]"}], "=", 
    "1803.72336705492020503744630778500884006702596055095947819357244504918403\
723024158455386502801045165263040570782054089046545630029772445659661496316893\
593930936551097824448490038469057939684575284450976251295294307188883716157542\
540030378354284036130562414749567345245571704519105809555006452964646027399551\
911903481452019812638518723554442159773649271760825072481095889542358186115375\
556118391533009537680095871207667589808693976423817185566865415132665354636211\
174413118105998320425617799615219479408037914728895991096993989763003845227997\
95035519875067915947930984670399459433078099906108488867590686"}], ";", 
   RowBox[{
    RowBox[{"Lc", "[", 
     RowBox[{"22", ",", "25"}], "]"}], "=", 
    "6889.77702241497780404048102801615850937753590156543598861371553198361608\
916219998993873052870217002235076131151275883119967918233183067413118672517315\
744595508861829692998293438696959485653568956249159701260059583701056550702584\
718041047310264476278134835129070202154288347553002468292125509310246295235832\
336402408978013839553717583186399337715859715461282876371178178589394039773835\
082039428398372634369723111341872523181003309911721114860862933851101187301969\
053928818244403724310560366041978356858327551662948177679180914967929179074262\
72856807505656529197277090673224384950975091374678540903560523"}], ";", 
   RowBox[{
    RowBox[{"Lc", "[", 
     RowBox[{"22", ",", "26"}], "]"}], "=", 
    "27413.6722095002125017319709337601954336839951104917224353376143067255779\
796977970717035304819095874253154603027272230469215386554312618777480699594902\
211060542916316761578489594081025240057296872400470099317977005777244365550850\
072995454612672007783161569642547085538734284037870917000474778332284234415122\
043050377872315782428464797132830874381353512215782710477721173573573173313166\
943458433852940661465267848255099423836072881049938286240473422262745552533429\
265483560412024828075009207894875987343277852285648775670458243550232133294798\
14086276529814266475924561391835081458798019968323169909226782"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Lc", "[", 
    RowBox[{"26", ",", "23"}], "]"}], "=", 
   "492.7492799791881543042492348965346937203774613885550930936052663973824325\
466625690927771499263886456226570380549767505813652993027440126505374357883800\
975202534164792403204844775501972376294238247586353160232841912511264224345002\
544348510865727183142125726762249102120308994472281762970886972997966950223480\
629987379902534492464234102782814134388890895833343593081535405858898683415746\
339934330902302871032920051170082360694494732431655731450500965388185629272604\
337125385863519413082091242361366974770095279832271806854697206926463046906582\
3132150701444841988119572825162929262337638900507959879291906"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Lc", "[", 
    RowBox[{"26", ",", "24"}], "]"}], "=", 
   "1803.748517472426634060644345167298964577653732227199464724323272918099272\
812707602984369423138712609889937543367495642863752155797531605309818150826828\
815622943036773388288329204423701733558003128998955451653488144587497103510456\
073282952388272684898965339533560944860482312454033439675391368089293233505230\
095208280003730350906142336816532049567210865163673787886886222660393583360552\
929447123711945305449697456711909692628042535831965492924145544664481537239348\
804453013534762150553618414761073503726435517468882064420004519846444554170547\
2001021764052457212331347334652627055588830106116575778919036"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Lc", "[", 
    RowBox[{"26", ",", "25"}], "]"}], "=", 
   "6889.825547420884649747925414836089743977385168074296122756955904214503249\
828705056263357602970207601450035533968432261371464979814684330977297549964330\
883102405123581328693663754726607991646490544426097216264343918532307986328117\
009674941465487534250915011181918359324120370954152868687172207948775756150557\
659624934090264172840646482143360643067201872413306924920042796752757541548768\
084616078936885276739769152585229637943747556941865923665618079005324078024188\
815823899974714316259764736690888819007174395188081624803733949991679245880364\
6784996426342743508638854789994681596842844810036583836195216"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Lc", "[", 
     RowBox[{"26", ",", "26"}], "]"}], "=", 
    "27413.7693207863886046507468313369373617310873925191380099745810195096746\
685435364557616873169815190033830715483819791745968710466880904984340002716170\
614955568235215965479662438537501064509414361816082708632894619151936504983125\
259530920291721697475211770391015100394187987659038171515397889917926005291353\
022264920229143122288376153054809275593230116697698015549860467614931106969018\
440794099553263398802881353114039181589490058565931485237702674518235091055030\
245631168307380805013202595480614245101388404686461327515556471004604005611822\
83219808348343387789518979871193021110210012373159082145661040"}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "At", " ", "weight", " ", "24", " ", "have", " ", "to", " ", "choose", 
     " ", "Hecke", " ", 
     RowBox[{"eigenforms", ".", " ", 
      RowBox[{
      "Choice", ":", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       "Hecke1"}]}]}], "=", 
    RowBox[{
     RowBox[{"cuspA", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"324204", "/", "691"}], "-", 
         RowBox[{"12", " ", 
          RowBox[{"Sqrt", "[", "144169", "]"}]}]}], ")"}], " ", "cuspB", 
       "\[IndentingNewLine]", "Hecke2"}]}], "=", 
     RowBox[{
      RowBox[{"cuspA", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"324204", "/", "691"}], "+", 
          RowBox[{"12", " ", 
           RowBox[{"Sqrt", "[", "144169", "]"}]}]}], ")"}], " ", "cuspB", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", "with", " ", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", "cuspA"}]}], " ", "=", 
      " ", 
      RowBox[{
       RowBox[{"G12", " ", "Delta12", " ", "\[IndentingNewLine]", "cuspB"}], 
       "=", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"Delta12", "^", "2"}], "\[IndentingNewLine]", 
         "\[IndentingNewLine]", "where", "\[IndentingNewLine]", 
         "\[IndentingNewLine]", " ", "G12"}], "     ", "=", " ", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"1", " ", "+", " ", 
            RowBox[{
             RowBox[{"65520", "/", "691"}], " ", "q"}], "+"}], "..."}], " ", 
          "where", " ", "the", " ", "normalisation", " ", "differs", " ", 
          "from", " ", "the", " ", "paper", "\[IndentingNewLine]", 
          "Delta12"}], " ", "=", " ", 
         RowBox[{
          RowBox[{
           RowBox[{"q", " ", "-", " ", 
            RowBox[{"24", " ", 
             RowBox[{"q", "^", "2"}]}], " ", "+"}], "..."}], " ", "is", " ", 
          "the", " ", "Ramanujan", " ", "cusp", " ", "function"}]}]}]}]}]}]}],
    "\[IndentingNewLine]", "*)"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Lc1", "[", 
    RowBox[{"24", ",", "19"}], "]"}], "=", 
   "4.342539513310470910265151673767969874861701972070071160570055759719012115\
057936711788378192655230983162145048535496330942647332255727814425041046895041\
482309712915082806861712938987597563427503934026274098596414918207071292788027\
948300808390234958719021041315139685245791454219048547593022401793903730759961\
420140791979039236953056419421762569980389073106932556601769933855732201138547\
121988266795123975714108004907688259330643706601243017503188477968177580529052\
884607788497173584029714109303856432655864576509929228515196683531487695609758\
1911440427866234349495028132635496048007543914779338748324650"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Lc1", "[", 
     RowBox[{"24", ",", "20"}], "]"}], "=", 
    "13.1790024254479440662171528580231787620903993607830257630161796265006256\
569866601754523150026646024449867515361489309619488086041498436296578609479864\
278491618526105145501024266147757800817687335852049182746502481879895465935899\
054464937577594444714290618494300051926471714713189463791541761656734215916141\
436938196380385623683522754255309732273816228519152506173589267277516689819368\
902970997602633267064202064200415858555109474038210166710212978628877473736159\
634520906610199132725923673015838703014186273246911224801442926047195255308751\
24886527221101668866399264843723043205204620825910314123125963"}], ";", 
   RowBox[{
    RowBox[{"Lc1", "[", 
     RowBox[{"24", ",", "21"}], "]"}], "=", 
    "42.0273337638304132548204621301338453958937027922309067275065395807398389\
897531943590556712295186144586197218767889102929792302239724586376543231014564\
745043242127785836590906991612678853088832897201972859579052976620580925750159\
689300177150997010574667372399774208506789955737910737722940997382969603189888\
627055317910282791607489955662894440445825033293644005674313872760088038045533\
545388208953974047594268202927576962560901652431688218459609012336454176791464\
188003871050897494743615551152311834084626864762737823161944579240837171738152\
76457575169827844964009453231366643679430555257413076257165647"}], ";", 
   RowBox[{
    RowBox[{"Lc1", "[", 
     RowBox[{"24", ",", "22"}], "]"}], " ", "=", " ", 
    "140.597088274573483111778673505379772961397703402429259558125223078765145\
356799426817980714448677020137825376944685494956793382298431704296541648049018\
597380348697224918236699249239613227011343434067228034282864066370847955506198\
749074574228404629442158292759736985191945806104473874512877546792276920063736\
816445254663595967001399419822929010901362016194083896712839873715602134356158\
444990250734774001223294458706681033996807343519643915062644122988932328668952\
195308024454488880348980978328566738817539589233990148628250944928468611149364\
69112221584835194814567524135075172761808427811343333534092562"}], ";", 
   RowBox[{
    RowBox[{"Lc1", "[", 
     RowBox[{"24", ",", "23"}], "]"}], " ", "=", 
    "492.519556541664356433729467750703555333152659091602805026327685144973827\
914593581802094379732191534906780944866553381337719836568173264106965426452339\
425894311028067298862053329838160657976693201055909095774827257146857289143788\
631584986624159308828070211804182588989040881716133536654784040404915982766851\
279236875776754420868568980742565959041179341308379542205127534061685046172186\
591020555711191988788658295359482921432591780221226384072583833681036595141702\
802944142230098063153187081311029372150819071683631462869316490611407490023857\
55956444096700178200384882291967533211763480279969877661187034"}], ";", 
   RowBox[{
    RowBox[{"Lc1", "[", 
     RowBox[{"24", ",", "24"}], "]"}], "=", 
    "1803.32589205417555482156879595048790715925270589195310436765690383877964\
913710864215356483663825787674517444860953951641770670256045172042183227006507\
073870951043034925536470478005349387876894970493489079668510623605079172012652\
078234307072866232668060155458353297897997632959398491866427327024630467785163\
624394090331319362671293484208747874417087076275747307576594066126444352138799\
932699444824796239247315950549429874343317372293279004751581670275724556603462\
567460148384973714727369157741518286068714459228336490105673535177099161632195\
13012177949714994613450077688964682378772184796604141930307285"}], ";", 
   RowBox[{
    RowBox[{"Lc1", "[", 
     RowBox[{"24", ",", "25"}], "]"}], "=", 
    "6889.01573599670181655612208555964264764845257029367626809612504423742798\
796377639959095962470497635323120974818081229681796537489808720591951519542352\
161584527367848421071346985626803404610209873055308326857649735698836299542060\
066697255798983293460140790302751021645780205697242152350847627229512434521316\
685337346845616242033226583863011235218458827560007160925358402122255219288338\
756022296867559383217292243199051371477230159036010314297137757788465339774083\
022436905655583495061698707072324445267748300175471403610514523836958602371649\
53574887398510461750605936717263482580409860646454909269656139"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Lc2", "[", 
    RowBox[{"24", ",", "19"}], "]"}], "=", 
   "4.417058105742124558685946591659355064402099812473446707392364856676381353\
995739417134859364731718093850749036336515970906347519628135166234766740121682\
957462427121855714077705760956377093230743485104758891761590712427434012582838\
289632633699887298404617526550799750347121379768959504260480063680468974658810\
865449163915651203644058402638049407812651202338798948347675028461923554586241\
777995149123427043603419288303326111266712989946562578246857664884884541853011\
101291984998762846276146206123580939087682161074118901662274832733948884358815\
4808578464465188017470898404425084579996357066446936313133199"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Lc2", "[", 
    RowBox[{"24", ",", "20"}], "]"}], "=", 
   "13.29240542559322969368321211595285915526116071398922202137424312598148552\
552932393349360021690114331006347455367514533946572792261281332585302151737287\
252899361140219220968532024236304850283816813796705653996523005977731030496494\
341059264765288311923569493545650331163433863107895448223028657191444042178815\
044411637960525963801260014181581067526695523586294182684259630258728622419093\
765282799475769929475242536975806791879675197094606873923887912204045062864209\
358462240831084686596424328917817948630474299636675993712219271393786410788667\
5785018781071670580253586559556058037455279896146680193941153"}], ";", 
  RowBox[{
   RowBox[{"Lc2", "[", 
    RowBox[{"24", ",", "21"}], "]"}], "=", 
   "42.20862074557677330202333863596787847502646728821481443248277860122421722\
679692745643382638593153999974141724899690697630979128357219148611362014658208\
810835826739725620604693172582170385317219274950736074152689194126271930400357\
069124339883314860625967645550988445613057664272997762443824079003572871360704\
097926081836556377274930345345728746252041835389891903927769190419728373802472\
520497796077351814092708055554593837671769639043600261758018304483684664705267\
182345859316654493153462799432669096589728277483872089043862996872190831893600\
7759462195331204486742741323915731930805228995137760710344962"}], ";", 
  RowBox[{
   RowBox[{"Lc2", "[", 
    RowBox[{"24", ",", "22"}], "]"}], "=", 
   "140.9009538380116749136153074598500791972623495004227523654053084109553151\
105309282886202389394494640719086034826620640336928733127217819689972110912762\
547163338318511671503428250205554075472239797960236213633885450716208206114851\
396130634422188843528374137227514655548657793631988825063141599029392853960503\
893613788685135584249413320350348743941861670823905500451521331979236526087308\
205761370568046826965826369311980385067831889379923758059232130464820482819476\
142132744655371772475139490637892382816173586217997630244960946837692748725488\
5368059509730924731451656251485603280317439193704957186116346"}], ";", 
  RowBox[{
   RowBox[{"Lc2", "[", 
    RowBox[{"24", ",", "23"}], "]"}], "=", 
   "493.0526182959345685534771486708175197049872240046155046352995706895136533\
152654077870616896608581852317931220282079049928690447846066000874247455522266\
369719372299032123376286788781699466872734881863473490730316288349812585780466\
350304853430017652885430018985872867026309982175295558047313718700294368157963\
900682100279737896467913386686535626197176565773487551909707694170744313951790\
971230258826110617184067206810360006482043414520301812872190973743506765958440\
376459516645806229305460505577287571952335875460270575275368285931536263503640\
4167402516586964824429937964240041576825089717215557301918099"}], ";", 
  RowBox[{
   RowBox[{"Lc2", "[", 
    RowBox[{"24", ",", "24"}], "]"}], "=", 
   "1804.302884404977167385256109185803494586947544148600798582479990943742985\
790605156659773745042566834937245083780855957559543030074029125691651794785331\
527012497673529729247813049571152552457759106955455484097264787876252378714848\
636737164566771324640299456979753291360246575245332466658043360315118819517098\
888278858530043699272862244882931654484351895669881376636420653803944613870698\
291225629487303991340398209611962390902281251972669293642938674920118517507267\
193859332972670749952377480703403889378798017993632799412777842427662300026324\
8565741599223389164385080284756280035819239169006029610380131"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Lc2", "[", 
    RowBox[{"24", ",", "25"}], "]"}], "=", "\[IndentingNewLine]", 
   "6890.883376355022282842261416051010210873735849529569109495736334554915474\
561296576118599957700583453097392598395569783339775190471813931825184475977954\
607249227834722484775740416903910467055611133654157960601542114998582898213808\
391360671356377834080023970489157100060530631282428543929159444324588293800230\
188871217450887765259281029069928651266570387429836415769853262845160131391568\
784010379684774285452830985103936774670419835641195690408217601668275795678007\
114923021636717449721141542977721808354560334726383515037741098272951303857451\
9406026208834838238957494111034006807383413029224143431344958"}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.829319766270878*^9, 3.8293197790951023`*^9}, {
   3.8293199691875257`*^9, 3.8293200840983953`*^9}, {3.829320150399979*^9, 
   3.829320203792557*^9}, 3.829486838692996*^9, {3.829487073527362*^9, 
   3.829487286866847*^9}, {3.829487318830737*^9, 3.829487388522663*^9}, {
   3.833357402270206*^9, 3.8333575170298357`*^9}, {3.833357632080234*^9, 
   3.8333577719871407`*^9}, {3.833357802277381*^9, 3.83335792111164*^9}, {
   3.8333579750163813`*^9, 3.833358141798087*^9}, 3.83342021260679*^9, 
   3.8334202516336317`*^9, {3.8389528188841333`*^9, 3.8389530280433903`*^9}, {
   3.838953117585699*^9, 3.8389531721464787`*^9}, {3.8389532199608088`*^9, 
   3.838953410480639*^9}, {3.838953441370667*^9, 3.838953566351787*^9}, {
   3.838953610694687*^9, 3.838953774382533*^9}, {3.8390648036982718`*^9, 
   3.839064881074376*^9}, {3.8394974291704187`*^9, 3.8394975549422007`*^9}, {
   3.839582236927519*^9, 3.839582238013091*^9}, {3.839582909289833*^9, 
   3.839582951068852*^9}, {3.8395829991619663`*^9, 3.83958317156487*^9}, {
   3.839583206773306*^9, 3.8395832532354803`*^9}, {3.839583456148489*^9, 
   3.8395834999941196`*^9}},
 CellLabel->"In[35]:=",ExpressionUUID->"eb5c1227-76e3-46c9-9208-3e7b6dd17415"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Modular completions of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["checkF", 
    RowBox[{"m", ",", "k"}]], TraditionalForm]],ExpressionUUID->
  "a9db6b51-9dca-480f-965e-f73649b435ae"],
 " to ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["F", 
    RowBox[{"m", ",", "k"}]], TraditionalForm]],ExpressionUUID->
  "b2dff34f-e626-4699-928c-7778aa15df61"],
 " for m+k\[LessEqual]14"
}], "Section",
 CellChangeTimes->{{3.839035737948159*^9, 3.8390357498843603`*^9}, 
   3.839245694886355*^9, {3.840164849446303*^9, 3.840164852108025*^9}, {
   3.84016503393981*^9, 3.8401650357039347`*^9}, {3.840165121082407*^9, 
   3.840165121726851*^9}},ExpressionUUID->"b24f5615-7cdc-472f-8507-\
ebf70c02fdd8"],

Cell["\<\
This records the completions of the functions cFFp[m,k,s] to Fplus[m,k,s] \
(cFFm[m,k,s] to Fminus[m,k,s]) for the even (odd) cases using the iterated \
integrals of cusp forms of weight 2s as described in section 3 of Part II. We \
use the notation for Hplus[s], Hminus[s] and \[CapitalLambda]cusp[2s,t] \
defined before.\
\>", "Text",
 CellChangeTimes->{{3.839067591318388*^9, 3.839067657846681*^9}, {
  3.839497581702557*^9, 3.8394975827885637`*^9}, {3.8395825027948017`*^9, 
  3.839582557786875*^9}, {3.839582616976*^9, 
  3.839582633674152*^9}},ExpressionUUID->"80510e65-47a9-4d11-91c3-\
b2125c38a730"],

Cell[CellGroupData[{

Cell["Even functions", "Subsubsection",
 CellChangeTimes->{{3.8392443699693537`*^9, 
  3.839244371900551*^9}},ExpressionUUID->"c3227019-756a-4337-b000-\
d9550bce9894"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Fplusrules", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"Fplus", "[", 
       RowBox[{"2", ",", "2", ",", "2"}], "]"}], "\[Rule]", 
      RowBox[{"cFFp", "[", 
       RowBox[{"2", ",", "2", ",", "2"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"Fplus", "[", 
       RowBox[{"2", ",", "3", ",", "3"}], "]"}], "\[Rule]", 
      RowBox[{"cFFp", "[", 
       RowBox[{"2", ",", "3", ",", "3"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"Fplus", "[", 
       RowBox[{"2", ",", "4", ",", "4"}], "]"}], "\[Rule]", 
      RowBox[{"cFFp", "[", 
       RowBox[{"2", ",", "4", ",", "4"}], "]"}]}], ",", " ", 
     RowBox[{
      RowBox[{"Fplus", "[", 
       RowBox[{"2", ",", "5", ",", "5"}], "]"}], "\[Rule]", 
      RowBox[{"cFFp", "[", 
       RowBox[{"2", ",", "5", ",", "5"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"Fplus", "[", 
       RowBox[{"2", ",", "6", ",", "6"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"cFFp", "[", 
        RowBox[{"2", ",", "6", ",", "6"}], "]"}], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         RowBox[{"Hplus", "[", "6", "]"}], " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"12", ",", "13"}], "]"}]}], 
        RowBox[{"17275", " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"12", ",", "11"}], "]"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{"Fplus", "[", 
       RowBox[{"2", ",", "7", ",", "7"}], "]"}], "\[Rule]", 
      RowBox[{"cFFp", "[", 
       RowBox[{"2", ",", "7", ",", "7"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"Fplus", "[", 
       RowBox[{"2", ",", "8", ",", "8"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"cFFp", "[", 
        RowBox[{"2", ",", "8", ",", "8"}], "]"}], "+", 
       FractionBox[
        RowBox[{"39", " ", 
         RowBox[{"Hplus", "[", "8", "]"}], " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"16", ",", "17"}], "]"}]}], 
        RowBox[{"3544660", " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"16", ",", "15"}], "]"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{"Fplus", "[", 
       RowBox[{"2", ",", "9", ",", "9"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"cFFp", "[", 
        RowBox[{"2", ",", "9", ",", "9"}], "]"}], "-", 
       FractionBox[
        RowBox[{"25", " ", 
         RowBox[{"Hplus", "[", "9", "]"}], " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"18", ",", "19"}], "]"}]}], 
        RowBox[{"5527242", " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"18", ",", "17"}], "]"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{"Fplus", "[", 
       RowBox[{"2", ",", "10", ",", "10"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"cFFp", "[", 
        RowBox[{"2", ",", "10", ",", "10"}], "]"}], "+", 
       FractionBox[
        RowBox[{"119", " ", 
         RowBox[{"Hplus", "[", "10", "]"}], " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"20", ",", "21"}], "]"}]}], 
        RowBox[{"34922200", " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"20", ",", "19"}], "]"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{"Fplus", "[", 
       RowBox[{"2", ",", "11", ",", "11"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"cFFp", "[", 
        RowBox[{"2", ",", "11", ",", "11"}], "]"}], "-", 
       FractionBox[
        RowBox[{"95", " ", 
         RowBox[{"Hplus", "[", "11", "]"}], " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"22", ",", "23"}], "]"}]}], 
        RowBox[{"35889546", " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"22", ",", "21"}], "]"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{"Fplus", "[", 
       RowBox[{"3", ",", "3", ",", "2"}], "]"}], "\[Rule]", 
      RowBox[{"cFFp", "[", 
       RowBox[{"3", ",", "3", ",", "2"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"Fplus", "[", 
       RowBox[{"3", ",", "3", ",", "4"}], "]"}], "\[Rule]", 
      RowBox[{"cFFp", "[", 
       RowBox[{"3", ",", "3", ",", "4"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"Fplus", "[", 
       RowBox[{"3", ",", "4", ",", "3"}], "]"}], "\[Rule]", 
      RowBox[{"cFFp", "[", 
       RowBox[{"3", ",", "4", ",", "3"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"Fplus", "[", 
       RowBox[{"3", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
      RowBox[{"cFFp", "[", 
       RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"Fplus", "[", 
       RowBox[{"3", ",", "5", ",", "4"}], "]"}], "\[Rule]", 
      RowBox[{"cFFp", "[", 
       RowBox[{"3", ",", "5", ",", "4"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"Fplus", "[", 
       RowBox[{"3", ",", "5", ",", "6"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"cFFp", "[", 
        RowBox[{"3", ",", "5", ",", "6"}], "]"}], "-", 
       FractionBox[
        RowBox[{"5", " ", 
         RowBox[{"Hplus", "[", "6", "]"}], " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"12", ",", "13"}], "]"}]}], 
        RowBox[{"11056", " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"12", ",", "11"}], "]"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{"Fplus", "[", 
       RowBox[{"3", ",", "6", ",", "5"}], "]"}], "\[Rule]", 
      RowBox[{"cFFp", "[", 
       RowBox[{"3", ",", "6", ",", "5"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"Fplus", "[", 
       RowBox[{"3", ",", "6", ",", "7"}], "]"}], "\[Rule]", 
      RowBox[{"cFFp", "[", 
       RowBox[{"3", ",", "6", ",", "7"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"Fplus", "[", 
       RowBox[{"3", ",", "7", ",", "6"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"cFFp", "[", 
        RowBox[{"3", ",", "7", ",", "6"}], "]"}], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"Hplus", "[", "6", "]"}], " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"12", ",", "15"}], "]"}]}], 
        RowBox[{"725550", " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"12", ",", "11"}], "]"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{"Fplus", "[", 
       RowBox[{"3", ",", "7", ",", "8"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"cFFp", "[", 
        RowBox[{"3", ",", "7", ",", "8"}], "]"}], "-", 
       FractionBox[
        RowBox[{"91", " ", 
         RowBox[{"Hplus", "[", "8", "]"}], " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"16", ",", "17"}], "]"}]}], 
        RowBox[{"2083392", " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"16", ",", "15"}], "]"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{"Fplus", "[", 
       RowBox[{"3", ",", "8", ",", "7"}], "]"}], "\[Rule]", 
      RowBox[{"cFFp", "[", 
       RowBox[{"3", ",", "8", ",", "7"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"Fplus", "[", 
       RowBox[{"3", ",", "8", ",", "9"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"cFFp", "[", 
        RowBox[{"3", ",", "8", ",", "9"}], "]"}], "+", 
       FractionBox[
        RowBox[{"275", " ", 
         RowBox[{"Hplus", "[", "9", "]"}], " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"18", ",", "19"}], "]"}]}], 
        RowBox[{"16581726", " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"18", ",", "17"}], "]"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{"Fplus", "[", 
       RowBox[{"3", ",", "9", ",", "8"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"cFFp", "[", 
        RowBox[{"3", ",", "9", ",", "8"}], "]"}], "+", 
       FractionBox[
        RowBox[{"13", " ", 
         RowBox[{"Hplus", "[", "8", "]"}], " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"16", ",", "19"}], "]"}]}], 
        RowBox[{"170143680", " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"16", ",", "15"}], "]"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{"Fplus", "[", 
       RowBox[{"3", ",", "9", ",", "10"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"cFFp", "[", 
        RowBox[{"3", ",", "9", ",", "10"}], "]"}], "-", 
       FractionBox[
        RowBox[{"17017", " ", 
         RowBox[{"Hplus", "[", "10", "]"}], " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"20", ",", "21"}], "]"}]}], 
        RowBox[{"1341012480", " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"20", ",", "19"}], "]"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{"Fplus", "[", 
       RowBox[{"3", ",", "10", ",", "9"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"cFFp", "[", 
        RowBox[{"3", ",", "10", ",", "9"}], "]"}], "-", 
       FractionBox[
        RowBox[{"5", " ", 
         RowBox[{"Hplus", "[", "9", "]"}], " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"18", ",", "21"}], "]"}]}], 
        RowBox[{"198980712", " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"18", ",", "17"}], "]"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{"Fplus", "[", 
       RowBox[{"3", ",", "10", ",", "11"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"cFFp", "[", 
        RowBox[{"3", ",", "10", ",", "11"}], "]"}], "+", 
       FractionBox[
        RowBox[{"16055", " ", 
         RowBox[{"Hplus", "[", "11", "]"}], " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"22", ",", "23"}], "]"}]}], 
        RowBox[{"1661173272", " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"22", ",", "21"}], "]"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{"Fplus", "[", 
       RowBox[{"4", ",", "4", ",", "2"}], "]"}], "\[Rule]", 
      RowBox[{"cFFp", "[", 
       RowBox[{"4", ",", "4", ",", "2"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"Fplus", "[", 
       RowBox[{"4", ",", "4", ",", "4"}], "]"}], "\[Rule]", 
      RowBox[{"cFFp", "[", 
       RowBox[{"4", ",", "4", ",", "4"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"Fplus", "[", 
       RowBox[{"4", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"cFFp", "[", 
        RowBox[{"4", ",", "4", ",", "6"}], "]"}], "+", 
       FractionBox[
        RowBox[{"7", " ", 
         RowBox[{"Hplus", "[", "6", "]"}], " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"12", ",", "13"}], "]"}]}], 
        RowBox[{"10365", " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"12", ",", "11"}], "]"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{"Fplus", "[", 
       RowBox[{"4", ",", "5", ",", "3"}], "]"}], "\[Rule]", 
      RowBox[{"cFFp", "[", 
       RowBox[{"4", ",", "5", ",", "3"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"Fplus", "[", 
       RowBox[{"4", ",", "5", ",", "5"}], "]"}], "\[Rule]", 
      RowBox[{"cFFp", "[", 
       RowBox[{"4", ",", "5", ",", "5"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"Fplus", "[", 
       RowBox[{"4", ",", "5", ",", "7"}], "]"}], "\[Rule]", 
      RowBox[{"cFFp", "[", 
       RowBox[{"4", ",", "5", ",", "7"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"Fplus", "[", 
       RowBox[{"4", ",", "6", ",", "4"}], "]"}], "\[Rule]", 
      RowBox[{"cFFp", "[", 
       RowBox[{"4", ",", "6", ",", "4"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"Fplus", "[", 
       RowBox[{"4", ",", "6", ",", "6"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"cFFp", "[", 
        RowBox[{"4", ",", "6", ",", "6"}], "]"}], "-", 
       FractionBox[
        RowBox[{
         RowBox[{"Hplus", "[", "6", "]"}], " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"12", ",", "15"}], "]"}]}], 
        RowBox[{"232176", " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"12", ",", "11"}], "]"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{"Fplus", "[", 
       RowBox[{"4", ",", "6", ",", "8"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"cFFp", "[", 
        RowBox[{"4", ",", "6", ",", "8"}], "]"}], "+", 
       FractionBox[
        RowBox[{"1001", " ", 
         RowBox[{"Hplus", "[", "8", "]"}], " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"16", ",", "17"}], "]"}]}], 
        RowBox[{"13021200", " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"16", ",", "15"}], "]"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{"Fplus", "[", 
       RowBox[{"4", ",", "7", ",", "5"}], "]"}], "\[Rule]", 
      RowBox[{"cFFp", "[", 
       RowBox[{"4", ",", "7", ",", "5"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"Fplus", "[", 
       RowBox[{"4", ",", "7", ",", "7"}], "]"}], "\[Rule]", 
      RowBox[{"cFFp", "[", 
       RowBox[{"4", ",", "7", ",", "7"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"Fplus", "[", 
       RowBox[{"4", ",", "7", ",", "9"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"cFFp", "[", 
        RowBox[{"4", ",", "7", ",", "9"}], "]"}], "-", 
       FractionBox[
        RowBox[{"325", " ", 
         RowBox[{"Hplus", "[", "9", "]"}], " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"18", ",", "19"}], "]"}]}], 
        RowBox[{"14212908", " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"18", ",", "17"}], "]"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{"Fplus", "[", 
       RowBox[{"4", ",", "8", ",", "6"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"cFFp", "[", 
        RowBox[{"4", ",", "8", ",", "6"}], "]"}], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"Hplus", "[", "6", "]"}], " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"12", ",", "17"}], "]"}]}], 
        RowBox[{"60946200", " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"12", ",", "11"}], "]"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{"Fplus", "[", 
       RowBox[{"4", ",", "8", ",", "8"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"cFFp", "[", 
        RowBox[{"4", ",", "8", ",", "8"}], "]"}], "-", 
       FractionBox[
        RowBox[{"13", " ", 
         RowBox[{"Hplus", "[", "8", "]"}], " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"16", ",", "19"}], "]"}]}], 
        RowBox[{"56251584", " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"16", ",", "15"}], "]"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{"Fplus", "[", 
       RowBox[{"4", ",", "8", ",", "10"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"cFFp", "[", 
        RowBox[{"4", ",", "8", ",", "10"}], "]"}], "+", 
       FractionBox[
        RowBox[{"2057", " ", 
         RowBox[{"Hplus", "[", "10", "]"}], " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"20", ",", "21"}], "]"}]}], 
        RowBox[{"104766600", " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"20", ",", "19"}], "]"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{"Fplus", "[", 
       RowBox[{"4", ",", "9", ",", "7"}], "]"}], "\[Rule]", 
      RowBox[{"cFFp", "[", 
       RowBox[{"4", ",", "9", ",", "7"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"Fplus", "[", 
       RowBox[{"4", ",", "9", ",", "9"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"cFFp", "[", 
        RowBox[{"4", ",", "9", ",", "9"}], "]"}], "+", 
       FractionBox[
        RowBox[{"55", " ", 
         RowBox[{"Hplus", "[", "9", "]"}], " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"18", ",", "21"}], "]"}]}], 
        RowBox[{"795922848", " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"18", ",", "17"}], "]"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{"Fplus", "[", 
       RowBox[{"4", ",", "9", ",", "11"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"cFFp", "[", 
        RowBox[{"4", ",", "9", ",", "11"}], "]"}], "-", 
       FractionBox[
        RowBox[{"20995", " ", 
         RowBox[{"Hplus", "[", "11", "]"}], " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"22", ",", "23"}], "]"}]}], 
        RowBox[{"1476598464", " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"22", ",", "21"}], "]"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{"Fplus", "[", 
       RowBox[{"5", ",", "5", ",", "2"}], "]"}], "\[Rule]", 
      RowBox[{"cFFp", "[", 
       RowBox[{"5", ",", "5", ",", "2"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"Fplus", "[", 
       RowBox[{"5", ",", "5", ",", "4"}], "]"}], "\[Rule]", 
      RowBox[{"cFFp", "[", 
       RowBox[{"5", ",", "5", ",", "4"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"Fplus", "[", 
       RowBox[{"5", ",", "5", ",", "6"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"cFFp", "[", 
        RowBox[{"5", ",", "5", ",", "6"}], "]"}], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"Hplus", "[", "6", "]"}], " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"12", ",", "15"}], "]"}]}], 
        RowBox[{"165840", " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"12", ",", "11"}], "]"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{"Fplus", "[", 
       RowBox[{"5", ",", "5", ",", "8"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"cFFp", "[", 
        RowBox[{"5", ",", "5", ",", "8"}], "]"}], "-", 
       FractionBox[
        RowBox[{"143", " ", 
         RowBox[{"Hplus", "[", "8", "]"}], " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"16", ",", "17"}], "]"}]}], 
        RowBox[{"1620416", " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"16", ",", "15"}], "]"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{"Fplus", "[", 
       RowBox[{"5", ",", "6", ",", "3"}], "]"}], "\[Rule]", 
      RowBox[{"cFFp", "[", 
       RowBox[{"5", ",", "6", ",", "3"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"Fplus", "[", 
       RowBox[{"5", ",", "6", ",", "5"}], "]"}], "\[Rule]", 
      RowBox[{"cFFp", "[", 
       RowBox[{"5", ",", "6", ",", "5"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"Fplus", "[", 
       RowBox[{"5", ",", "6", ",", "7"}], "]"}], "\[Rule]", 
      RowBox[{"cFFp", "[", 
       RowBox[{"5", ",", "6", ",", "7"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"Fplus", "[", 
       RowBox[{"5", ",", "6", ",", "9"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"cFFp", "[", 
        RowBox[{"5", ",", "6", ",", "9"}], "]"}], "+", 
       FractionBox[
        RowBox[{"715", " ", 
         RowBox[{"Hplus", "[", "9", "]"}], " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"18", ",", "19"}], "]"}]}], 
        RowBox[{"66326904", " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"18", ",", "17"}], "]"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{"Fplus", "[", 
       RowBox[{"5", ",", "7", ",", "4"}], "]"}], "\[Rule]", 
      RowBox[{"cFFp", "[", 
       RowBox[{"5", ",", "7", ",", "4"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"Fplus", "[", 
       RowBox[{"5", ",", "7", ",", "6"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"cFFp", "[", 
        RowBox[{"5", ",", "7", ",", "6"}], "]"}], "-", 
       FractionBox[
        RowBox[{
         RowBox[{"Hplus", "[", "6", "]"}], " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"12", ",", "17"}], "]"}]}], 
        RowBox[{"22288896", " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"12", ",", "11"}], "]"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{"Fplus", "[", 
       RowBox[{"5", ",", "7", ",", "8"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"cFFp", "[", 
        RowBox[{"5", ",", "7", ",", "8"}], "]"}], "+", 
       FractionBox[
        RowBox[{"1001", " ", 
         RowBox[{"Hplus", "[", "8", "]"}], " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"16", ",", "19"}], "]"}]}], 
        RowBox[{"2812579200", " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"16", ",", "15"}], "]"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{"Fplus", "[", 
       RowBox[{"5", ",", "7", ",", "10"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"cFFp", "[", 
        RowBox[{"5", ",", "7", ",", "10"}], "]"}], "-", 
       FractionBox[
        RowBox[{"1547", " ", 
         RowBox[{"Hplus", "[", "10", "]"}], " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"20", ",", "21"}], "]"}]}], 
        RowBox[{"83813280", " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"20", ",", "19"}], "]"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{"Fplus", "[", 
       RowBox[{"5", ",", "8", ",", "5"}], "]"}], "\[Rule]", 
      RowBox[{"cFFp", "[", 
       RowBox[{"5", ",", "8", ",", "5"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"Fplus", "[", 
       RowBox[{"5", ",", "8", ",", "7"}], "]"}], "\[Rule]", 
      RowBox[{"cFFp", "[", 
       RowBox[{"5", ",", "8", ",", "7"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"Fplus", "[", 
       RowBox[{"5", ",", "8", ",", "9"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"cFFp", "[", 
        RowBox[{"5", ",", "8", ",", "9"}], "]"}], "-", 
       FractionBox[
        RowBox[{"65", " ", 
         RowBox[{"Hplus", "[", "9", "]"}], " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"18", ",", "21"}], "]"}]}], 
        RowBox[{"795922848", " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"18", ",", "17"}], "]"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{"Fplus", "[", 
       RowBox[{"5", ",", "8", ",", "11"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"cFFp", "[", 
        RowBox[{"5", ",", "8", ",", "11"}], "]"}], "+", 
       FractionBox[
        RowBox[{"66215", " ", 
         RowBox[{"Hplus", "[", "11", "]"}], " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"22", ",", "23"}], "]"}]}], 
        RowBox[{"6029443728", " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"22", ",", "21"}], "]"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{"Fplus", "[", 
       RowBox[{"6", ",", "6", ",", "2"}], "]"}], "\[Rule]", 
      RowBox[{"cFFp", "[", 
       RowBox[{"6", ",", "6", ",", "2"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"Fplus", "[", 
       RowBox[{"6", ",", "6", ",", "4"}], "]"}], "\[Rule]", 
      RowBox[{"cFFp", "[", 
       RowBox[{"6", ",", "6", ",", "4"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"Fplus", "[", 
       RowBox[{"6", ",", "6", ",", "6"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"cFFp", "[", 
        RowBox[{"6", ",", "6", ",", "6"}], "]"}], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"Hplus", "[", "6", "]"}], " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"12", ",", "17"}], "]"}]}], 
        RowBox[{"16584000", " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"12", ",", "11"}], "]"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{"Fplus", "[", 
       RowBox[{"6", ",", "6", ",", "8"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"cFFp", "[", 
        RowBox[{"6", ",", "6", ",", "8"}], "]"}], "-", 
       FractionBox[
        RowBox[{"143", " ", 
         RowBox[{"Hplus", "[", "8", "]"}], " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"16", ",", "19"}], "]"}]}], 
        RowBox[{"364593600", " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"16", ",", "15"}], "]"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{"Fplus", "[", 
       RowBox[{"6", ",", "6", ",", "10"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"cFFp", "[", 
        RowBox[{"6", ",", "6", ",", "10"}], "]"}], "+", 
       FractionBox[
        RowBox[{"17017", " ", 
         RowBox[{"Hplus", "[", "10", "]"}], " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"20", ",", "21"}], "]"}]}], 
        RowBox[{"1047666000", " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"20", ",", "19"}], "]"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{"Fplus", "[", 
       RowBox[{"6", ",", "7", ",", "3"}], "]"}], "\[Rule]", 
      RowBox[{"cFFp", "[", 
       RowBox[{"6", ",", "7", ",", "3"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"Fplus", "[", 
       RowBox[{"6", ",", "7", ",", "5"}], "]"}], "\[Rule]", 
      RowBox[{"cFFp", "[", 
       RowBox[{"6", ",", "7", ",", "5"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"Fplus", "[", 
       RowBox[{"6", ",", "7", ",", "7"}], "]"}], "\[Rule]", 
      RowBox[{"cFFp", "[", 
       RowBox[{"6", ",", "7", ",", "7"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"Fplus", "[", 
       RowBox[{"6", ",", "7", ",", "9"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"cFFp", "[", 
        RowBox[{"6", ",", "7", ",", "9"}], "]"}], "+", 
       FractionBox[
        RowBox[{"143", " ", 
         RowBox[{"Hplus", "[", "9", "]"}], " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"18", ",", "21"}], "]"}]}], 
        RowBox[{"3979614240", " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"18", ",", "17"}], "]"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{"Fplus", "[", 
       RowBox[{"6", ",", "7", ",", "11"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"cFFp", "[", 
        RowBox[{"6", ",", "7", ",", "11"}], "]"}], "-", 
       FractionBox[
        RowBox[{"4199", " ", 
         RowBox[{"Hplus", "[", "11", "]"}], " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"22", ",", "23"}], "]"}]}], 
        RowBox[{"1107448848", " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"22", ",", "21"}], "]"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{"Fplus", "[", 
       RowBox[{"2", ",", "12", ",", "12"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"cFFp", "[", 
        RowBox[{"2", ",", "12", ",", "12"}], "]"}], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1465544310722581", "+", 
           RowBox[{"338594154263", " ", 
            SqrtBox["144169"]}]}], ")"}], " ", 
         RowBox[{"Hplus1", "[", "12", "]"}], " ", 
         RowBox[{"\[CapitalLambda]cusp1", "[", 
          RowBox[{"24", ",", "25"}], "]"}]}], 
        RowBox[{"1246868178458371761600", " ", 
         RowBox[{"\[CapitalLambda]cusp1", "[", 
          RowBox[{"24", ",", "23"}], "]"}]}]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1465544310722581", "-", 
           RowBox[{"338594154263", " ", 
            SqrtBox["144169"]}]}], ")"}], " ", 
         RowBox[{"Hplus2", "[", "12", "]"}], " ", 
         RowBox[{"\[CapitalLambda]cusp2", "[", 
          RowBox[{"24", ",", "25"}], "]"}]}], 
        RowBox[{"1246868178458371761600", " ", 
         RowBox[{"\[CapitalLambda]cusp2", "[", 
          RowBox[{"24", ",", "23"}], "]"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{"Fplus", "[", 
       RowBox[{"3", ",", "11", ",", "10"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"cFFp", "[", 
        RowBox[{"3", ",", "11", ",", "10"}], "]"}], "+", 
       FractionBox[
        RowBox[{"119", " ", 
         RowBox[{"Hplus", "[", "10", "]"}], " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"20", ",", "23"}], "]"}]}], 
        RowBox[{"7682884000", " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"20", ",", "19"}], "]"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{"Fplus", "[", 
       RowBox[{"3", ",", "11", ",", "12"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"cFFp", "[", 
        RowBox[{"3", ",", "11", ",", "12"}], "]"}], "-", 
       FractionBox[
        RowBox[{"187", " ", 
         RowBox[{"(", 
          RowBox[{"321502204253", "+", 
           RowBox[{"71585455", " ", 
            SqrtBox["144169"]}]}], ")"}], " ", 
         RowBox[{"Hplus1", "[", "12", "]"}], " ", 
         RowBox[{"\[CapitalLambda]cusp1", "[", 
          RowBox[{"24", ",", "25"}], "]"}]}], 
        RowBox[{"14132154088784378880", " ", 
         RowBox[{"\[CapitalLambda]cusp1", "[", 
          RowBox[{"24", ",", "23"}], "]"}]}]], "-", 
       FractionBox[
        RowBox[{"187", " ", 
         RowBox[{"(", 
          RowBox[{"321502204253", "-", 
           RowBox[{"71585455", " ", 
            SqrtBox["144169"]}]}], ")"}], " ", 
         RowBox[{"Hplus2", "[", "12", "]"}], " ", 
         RowBox[{"\[CapitalLambda]cusp2", "[", 
          RowBox[{"24", ",", "25"}], "]"}]}], 
        RowBox[{"14132154088784378880", " ", 
         RowBox[{"\[CapitalLambda]cusp2", "[", 
          RowBox[{"24", ",", "23"}], "]"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{"Fplus", "[", 
       RowBox[{"4", ",", "10", ",", "8"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"cFFp", "[", 
        RowBox[{"4", ",", "10", ",", "8"}], "]"}], "+", 
       FractionBox[
        RowBox[{"13", " ", 
         RowBox[{"Hplus", "[", "8", "]"}], " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"16", ",", "21"}], "]"}]}], 
        RowBox[{"22969396800", " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"16", ",", "15"}], "]"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{"Fplus", "[", 
       RowBox[{"4", ",", "10", ",", "10"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"cFFp", "[", 
        RowBox[{"4", ",", "10", ",", "10"}], "]"}], "-", 
       FractionBox[
        RowBox[{"1547", " ", 
         RowBox[{"Hplus", "[", "10", "]"}], " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"20", ",", "23"}], "]"}]}], 
        RowBox[{"36207336960", " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"20", ",", "19"}], "]"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{"Fplus", "[", 
       RowBox[{"4", ",", "10", ",", "12"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"cFFp", "[", 
        RowBox[{"4", ",", "10", ",", "12"}], "]"}], "+", 
       FractionBox[
        RowBox[{"209", " ", 
         RowBox[{"(", 
          RowBox[{"1578833788799", "+", 
           RowBox[{"299689477", " ", 
            SqrtBox["144169"]}]}], ")"}], " ", 
         RowBox[{"Hplus1", "[", "12", "]"}], " ", 
         RowBox[{"\[CapitalLambda]cusp1", "[", 
          RowBox[{"24", ",", "25"}], "]"}]}], 
        RowBox[{"52995577832941420800", " ", 
         RowBox[{"\[CapitalLambda]cusp1", "[", 
          RowBox[{"24", ",", "23"}], "]"}]}]], "+", 
       FractionBox[
        RowBox[{"209", " ", 
         RowBox[{"(", 
          RowBox[{"1578833788799", "-", 
           RowBox[{"299689477", " ", 
            SqrtBox["144169"]}]}], ")"}], " ", 
         RowBox[{"Hplus2", "[", "12", "]"}], " ", 
         RowBox[{"\[CapitalLambda]cusp2", "[", 
          RowBox[{"24", ",", "25"}], "]"}]}], 
        RowBox[{"52995577832941420800", " ", 
         RowBox[{"\[CapitalLambda]cusp2", "[", 
          RowBox[{"24", ",", "23"}], "]"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{"Fplus", "[", 
       RowBox[{"5", ",", "9", ",", "6"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"cFFp", "[", 
        RowBox[{"5", ",", "9", ",", "6"}], "]"}], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"Hplus", "[", "6", "]"}], " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"12", ",", "19"}], "]"}]}], 
        RowBox[{"5850835200", " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"12", ",", "11"}], "]"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{"Fplus", "[", 
       RowBox[{"5", ",", "9", ",", "8"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"cFFp", "[", 
        RowBox[{"5", ",", "9", ",", "8"}], "]"}], "-", 
       FractionBox[
        RowBox[{"13", " ", 
         RowBox[{"Hplus", "[", "8", "]"}], " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"16", ",", "21"}], "]"}]}], 
        RowBox[{"9000253440", " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"16", ",", "15"}], "]"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{"Fplus", "[", 
       RowBox[{"5", ",", "9", ",", "10"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"cFFp", "[", 
        RowBox[{"5", ",", "9", ",", "10"}], "]"}], "+", 
       FractionBox[
        RowBox[{"187", " ", 
         RowBox[{"Hplus", "[", "10", "]"}], " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"20", ",", "23"}], "]"}]}], 
        RowBox[{"3352531200", " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"20", ",", "19"}], "]"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{"Fplus", "[", 
       RowBox[{"5", ",", "9", ",", "12"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"cFFp", "[", 
        RowBox[{"5", ",", "9", ",", "12"}], "]"}], "-", 
       FractionBox[
        RowBox[{"3553", " ", 
         RowBox[{"(", 
          RowBox[{"46201983599", "+", 
           RowBox[{"2995537", " ", 
            SqrtBox["144169"]}]}], ")"}], " ", 
         RowBox[{"Hplus1", "[", "12", "]"}], " ", 
         RowBox[{"\[CapitalLambda]cusp1", "[", 
          RowBox[{"24", ",", "25"}], "]"}]}], 
        RowBox[{"32975026207163550720", " ", 
         RowBox[{"\[CapitalLambda]cusp1", "[", 
          RowBox[{"24", ",", "23"}], "]"}]}]], "-", 
       FractionBox[
        RowBox[{"3553", " ", 
         RowBox[{"(", 
          RowBox[{"46201983599", "-", 
           RowBox[{"2995537", " ", 
            SqrtBox["144169"]}]}], ")"}], " ", 
         RowBox[{"Hplus2", "[", "12", "]"}], " ", 
         RowBox[{"\[CapitalLambda]cusp2", "[", 
          RowBox[{"24", ",", "25"}], "]"}]}], 
        RowBox[{"32975026207163550720", " ", 
         RowBox[{"\[CapitalLambda]cusp2", "[", 
          RowBox[{"24", ",", "23"}], "]"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{"Fplus", "[", 
       RowBox[{"6", ",", "8", ",", "4"}], "]"}], "\[Rule]", 
      RowBox[{"cFFp", "[", 
       RowBox[{"6", ",", "8", ",", "4"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"Fplus", "[", 
       RowBox[{"6", ",", "8", ",", "6"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"cFFp", "[", 
        RowBox[{"6", ",", "8", ",", "6"}], "]"}], "-", 
       FractionBox[
        RowBox[{
         RowBox[{"Hplus", "[", "6", "]"}], " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"12", ",", "19"}], "]"}]}], 
        RowBox[{"2340334080", " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"12", ",", "11"}], "]"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{"Fplus", "[", 
       RowBox[{"6", ",", "8", ",", "8"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"cFFp", "[", 
        RowBox[{"6", ",", "8", ",", "8"}], "]"}], "+", 
       FractionBox[
        RowBox[{"143", " ", 
         RowBox[{"Hplus", "[", "8", "]"}], " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"16", ",", "21"}], "]"}]}], 
        RowBox[{"70314480000", " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"16", ",", "15"}], "]"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{"Fplus", "[", 
       RowBox[{"6", ",", "8", ",", "10"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"cFFp", "[", 
        RowBox[{"6", ",", "8", ",", "10"}], "]"}], "-", 
       FractionBox[
        RowBox[{"221", " ", 
         RowBox[{"Hplus", "[", "10", "]"}], " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"20", ",", "23"}], "]"}]}], 
        RowBox[{"4609730400", " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"20", ",", "19"}], "]"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{"Fplus", "[", 
       RowBox[{"6", ",", "8", ",", "12"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"cFFp", "[", 
        RowBox[{"6", ",", "8", ",", "12"}], "]"}], "-", 
       FractionBox[
        RowBox[{"3553", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "46937245499"}], "+", 
           RowBox[{"16472423", " ", 
            SqrtBox["144169"]}]}], ")"}], " ", 
         RowBox[{"Hplus1", "[", "12", "]"}], " ", 
         RowBox[{"\[CapitalLambda]cusp1", "[", 
          RowBox[{"24", ",", "25"}], "]"}]}], 
        RowBox[{"61828174138431657600", " ", 
         RowBox[{"\[CapitalLambda]cusp1", "[", 
          RowBox[{"24", ",", "23"}], "]"}]}]], "-", 
       FractionBox[
        RowBox[{"3553", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "46937245499"}], "-", 
           RowBox[{"16472423", " ", 
            SqrtBox["144169"]}]}], ")"}], " ", 
         RowBox[{"Hplus2", "[", "12", "]"}], " ", 
         RowBox[{"\[CapitalLambda]cusp2", "[", 
          RowBox[{"24", ",", "25"}], "]"}]}], 
        RowBox[{"61828174138431657600", " ", 
         RowBox[{"\[CapitalLambda]cusp2", "[", 
          RowBox[{"24", ",", "23"}], "]"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{"Fplus", "[", 
       RowBox[{"7", ",", "7", ",", "2"}], "]"}], "\[Rule]", 
      RowBox[{"cFFp", "[", 
       RowBox[{"7", ",", "7", ",", "2"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"Fplus", "[", 
       RowBox[{"7", ",", "7", ",", "4"}], "]"}], "\[Rule]", 
      RowBox[{"cFFp", "[", 
       RowBox[{"7", ",", "7", ",", "4"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"Fplus", "[", 
       RowBox[{"7", ",", "7", ",", "6"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"cFFp", "[", 
        RowBox[{"7", ",", "7", ",", "6"}], "]"}], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"Hplus", "[", "6", "]"}], " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"12", ",", "19"}], "]"}]}], 
        RowBox[{"1791072000", " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"12", ",", "11"}], "]"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{"Fplus", "[", 
       RowBox[{"7", ",", "7", ",", "8"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"cFFp", "[", 
        RowBox[{"7", ",", "7", ",", "8"}], "]"}], "-", 
       FractionBox[
        RowBox[{"143", " ", 
         RowBox[{"Hplus", "[", "8", "]"}], " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"16", ",", "21"}], "]"}]}], 
        RowBox[{"65626848000", " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"16", ",", "15"}], "]"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{"Fplus", "[", 
       RowBox[{"7", ",", "7", ",", "10"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"cFFp", "[", 
        RowBox[{"7", ",", "7", ",", "10"}], "]"}], "+", 
       FractionBox[
        RowBox[{"1547", " ", 
         RowBox[{"Hplus", "[", "10", "]"}], " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"20", ",", "23"}], "]"}]}], 
        RowBox[{"37715976000", " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"20", ",", "19"}], "]"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{"Fplus", "[", 
       RowBox[{"7", ",", "7", ",", "12"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"cFFp", "[", 
        RowBox[{"7", ",", "7", ",", "12"}], "]"}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1395625829", " ", 
          RowBox[{"Hplus1", "[", "12", "]"}], " ", 
          RowBox[{"\[CapitalLambda]cusp1", "[", 
           RowBox[{"24", ",", "25"}], "]"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"808705555511040", " ", 
          RowBox[{"\[CapitalLambda]cusp1", "[", 
           RowBox[{"24", ",", "23"}], "]"}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"178162322897", " ", 
          RowBox[{"Hplus1", "[", "12", "]"}], " ", 
          RowBox[{"\[CapitalLambda]cusp1", "[", 
           RowBox[{"24", ",", "25"}], "]"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"808705555511040", " ", 
          RowBox[{"Sqrt", "[", "144169", "]"}], " ", 
          RowBox[{"\[CapitalLambda]cusp1", "[", 
           RowBox[{"24", ",", "23"}], "]"}]}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1395625829", " ", 
          RowBox[{"Hplus2", "[", "12", "]"}], " ", 
          RowBox[{"\[CapitalLambda]cusp2", "[", 
           RowBox[{"24", ",", "25"}], "]"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"808705555511040", " ", 
          RowBox[{"\[CapitalLambda]cusp2", "[", 
           RowBox[{"24", ",", "23"}], "]"}]}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"178162322897", " ", 
          RowBox[{"Hplus2", "[", "12", "]"}], " ", 
          RowBox[{"\[CapitalLambda]cusp2", "[", 
           RowBox[{"24", ",", "25"}], "]"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"808705555511040", " ", 
          RowBox[{"Sqrt", "[", "144169", "]"}], " ", 
          RowBox[{"\[CapitalLambda]cusp2", "[", 
           RowBox[{"24", ",", "23"}], "]"}]}], ")"}]}]}]}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.839497649877527*^9, 3.8394976663081703`*^9}, {
   3.8402701349904203`*^9, 3.840270138084488*^9}, {3.8402707997447653`*^9, 
   3.8402708007583237`*^9}, 3.8402811480338306`*^9, 3.840282795049198*^9},
 CellLabel->"In[65]:=",ExpressionUUID->"eebe20c5-e373-42c7-a240-83f67055627e"]
}, Closed]],

Cell[CellGroupData[{

Cell["Odd functions", "Subsubsection",
 CellChangeTimes->{{3.83924436134744*^9, 
  3.8392443633418827`*^9}},ExpressionUUID->"ce2c7551-4f7a-4056-91cc-\
47209d05e70e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Fminusrules", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"Fminus", "[", 
       RowBox[{"2", ",", "3", ",", "2"}], "]"}], "\[Rule]", 
      RowBox[{"cFFm", "[", 
       RowBox[{"2", ",", "3", ",", "2"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"Fminus", "[", 
       RowBox[{"2", ",", "3", ",", "4"}], "]"}], "\[Rule]", 
      RowBox[{"cFFm", "[", 
       RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"Fminus", "[", 
       RowBox[{"2", ",", "4", ",", "3"}], "]"}], "\[Rule]", 
      RowBox[{"cFFm", "[", 
       RowBox[{"2", ",", "4", ",", "3"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"Fminus", "[", 
       RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
      RowBox[{"cFFm", "[", 
       RowBox[{"2", ",", "4", ",", "5"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"Fminus", "[", 
       RowBox[{"2", ",", "5", ",", "4"}], "]"}], "\[Rule]", 
      RowBox[{"cFFm", "[", 
       RowBox[{"2", ",", "5", ",", "4"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"Fminus", "[", 
       RowBox[{"2", ",", "5", ",", "6"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"cFFm", "[", 
        RowBox[{"2", ",", "5", ",", "6"}], "]"}], "-", 
       FractionBox[
        RowBox[{
         RowBox[{"Hminus", "[", "6", "]"}], " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"12", ",", "12"}], "]"}]}], 
        RowBox[{"75", " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"12", ",", "10"}], "]"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{"Fminus", "[", 
       RowBox[{"2", ",", "6", ",", "5"}], "]"}], "\[Rule]", 
      RowBox[{"cFFm", "[", 
       RowBox[{"2", ",", "6", ",", "5"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"Fminus", "[", 
       RowBox[{"2", ",", "6", ",", "7"}], "]"}], "\[Rule]", 
      RowBox[{"cFFm", "[", 
       RowBox[{"2", ",", "6", ",", "7"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"Fminus", "[", 
       RowBox[{"2", ",", "7", ",", "6"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"cFFm", "[", 
        RowBox[{"2", ",", "7", ",", "6"}], "]"}], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"Hminus", "[", "6", "]"}], " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"12", ",", "14"}], "]"}]}], 
        RowBox[{"51825", " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"12", ",", "10"}], "]"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{"Fminus", "[", 
       RowBox[{"2", ",", "7", ",", "8"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"cFFm", "[", 
        RowBox[{"2", ",", "7", ",", "8"}], "]"}], "-", 
       FractionBox[
        RowBox[{"13", " ", 
         RowBox[{"Hminus", "[", "8", "]"}], " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"16", ",", "16"}], "]"}]}], 
        RowBox[{"7350", " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"16", ",", "14"}], "]"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{"Fminus", "[", 
       RowBox[{"2", ",", "8", ",", "7"}], "]"}], "\[Rule]", 
      RowBox[{"cFFm", "[", 
       RowBox[{"2", ",", "8", ",", "7"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"Fminus", "[", 
       RowBox[{"2", ",", "8", ",", "9"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"cFFm", "[", 
        RowBox[{"2", ",", "8", ",", "9"}], "]"}], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"Hminus", "[", "9", "]"}], " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"18", ",", "18"}], "]"}]}], 
        RowBox[{"1260", " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"18", ",", "16"}], "]"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{"Fminus", "[", 
       RowBox[{"2", ",", "9", ",", "8"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"cFFm", "[", 
        RowBox[{"2", ",", "9", ",", "8"}], "]"}], "+", 
       FractionBox[
        RowBox[{"39", " ", 
         RowBox[{"Hminus", "[", "8", "]"}], " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"16", ",", "18"}], "]"}]}], 
        RowBox[{"28357280", " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"16", ",", "14"}], "]"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{"Fminus", "[", 
       RowBox[{"2", ",", "9", ",", "10"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"cFFm", "[", 
        RowBox[{"2", ",", "9", ",", "10"}], "]"}], "-", 
       FractionBox[
        RowBox[{"17", " ", 
         RowBox[{"Hminus", "[", "10", "]"}], " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"20", ",", "20"}], "]"}]}], 
        RowBox[{"25200", " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"20", ",", "18"}], "]"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{"Fminus", "[", 
       RowBox[{"2", ",", "10", ",", "9"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"cFFm", "[", 
        RowBox[{"2", ",", "10", ",", "9"}], "]"}], "-", 
       FractionBox[
        RowBox[{"25", 
         RowBox[{"Hminus", "[", "9", "]"}], " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"18", ",", "20"}], "]"}]}], 
        RowBox[{"49745178", " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"18", ",", "16"}], "]"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{"Fminus", "[", 
       RowBox[{"2", ",", "10", ",", "11"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"cFFm", "[", 
        RowBox[{"2", ",", "10", ",", "11"}], "]"}], "+", 
       FractionBox[
        RowBox[{"19", " ", 
         RowBox[{"Hminus", "[", "11", "]"}], " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"22", ",", "22"}], "]"}]}], 
        RowBox[{"33075", " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"22", ",", "20"}], "]"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{"Fminus", "[", 
       RowBox[{"2", ",", "11", ",", "10"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"cFFm", "[", 
        RowBox[{"2", ",", "11", ",", "10"}], "]"}], "+", 
       FractionBox[
        RowBox[{"119", " ", 
         RowBox[{"Hminus", "[", "10", "]"}], " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"20", ",", "22"}], "]"}]}], 
        RowBox[{"349222000", " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"20", ",", "18"}], "]"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{"Fminus", "[", 
       RowBox[{"2", ",", "11", ",", "12"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"cFFm", "[", 
        RowBox[{"2", ",", "11", ",", "12"}], "]"}], "-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"22031762411", "+", 
           RowBox[{"4997353", " ", 
            SqrtBox["144169"]}]}], ")"}], " ", 
         RowBox[{"Hminus1", "[", "12", "]"}], " ", 
         RowBox[{"\[CapitalLambda]cusp1", "[", 
          RowBox[{"24", ",", "24"}], "]"}]}], 
        RowBox[{"79128020664000", " ", 
         RowBox[{"\[CapitalLambda]cusp1", "[", 
          RowBox[{"24", ",", "22"}], "]"}]}]], "-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"22031762411", "-", 
           RowBox[{"4997353", " ", 
            SqrtBox["144169"]}]}], ")"}], " ", 
         RowBox[{"Hminus2", "[", "12", "]"}], " ", 
         RowBox[{"\[CapitalLambda]cusp2", "[", 
          RowBox[{"24", ",", "24"}], "]"}]}], 
        RowBox[{"79128020664000", " ", 
         RowBox[{"\[CapitalLambda]cusp2", "[", 
          RowBox[{"24", ",", "22"}], "]"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{"Fminus", "[", 
       RowBox[{"3", ",", "4", ",", "2"}], "]"}], "\[Rule]", 
      RowBox[{"cFFm", "[", 
       RowBox[{"3", ",", "4", ",", "2"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"Fminus", "[", 
       RowBox[{"3", ",", "4", ",", "4"}], "]"}], "\[Rule]", 
      RowBox[{"cFFm", "[", 
       RowBox[{"3", ",", "4", ",", "4"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"Fminus", "[", 
       RowBox[{"3", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"cFFm", "[", 
        RowBox[{"3", ",", "4", ",", "6"}], "]"}], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"Hminus", "[", "6", "]"}], " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"12", ",", "12"}], "]"}]}], 
        RowBox[{"25", " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"12", ",", "10"}], "]"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{"Fminus", "[", 
       RowBox[{"3", ",", "5", ",", "3"}], "]"}], "\[Rule]", 
      RowBox[{"cFFm", "[", 
       RowBox[{"3", ",", "5", ",", "3"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"Fminus", "[", 
       RowBox[{"3", ",", "5", ",", "5"}], "]"}], "\[Rule]", 
      RowBox[{"cFFm", "[", 
       RowBox[{"3", ",", "5", ",", "5"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"Fminus", "[", 
       RowBox[{"3", ",", "5", ",", "7"}], "]"}], "\[Rule]", 
      RowBox[{"cFFm", "[", 
       RowBox[{"3", ",", "5", ",", "7"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"Fminus", "[", 
       RowBox[{"3", ",", "6", ",", "4"}], "]"}], "\[Rule]", 
      RowBox[{"cFFm", "[", 
       RowBox[{"3", ",", "6", ",", "4"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"Fminus", "[", 
       RowBox[{"3", ",", "6", ",", "6"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"cFFm", "[", 
        RowBox[{"3", ",", "6", ",", "6"}], "]"}], "-", 
       FractionBox[
        RowBox[{
         RowBox[{"Hminus", "[", "6", "]"}], " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"12", ",", "14"}], "]"}]}], 
        RowBox[{"4500", " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"12", ",", "10"}], "]"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{"Fminus", "[", 
       RowBox[{"3", ",", "6", ",", "8"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"cFFm", "[", 
        RowBox[{"3", ",", "6", ",", "8"}], "]"}], "+", 
       FractionBox[
        RowBox[{"13", " ", 
         RowBox[{"Hminus", "[", "8", "]"}], " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"16", ",", "16"}], "]"}]}], 
        RowBox[{"2100", " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"16", ",", "14"}], "]"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{"Fminus", "[", 
       RowBox[{"3", ",", "7", ",", "5"}], "]"}], "\[Rule]", 
      RowBox[{"cFFm", "[", 
       RowBox[{"3", ",", "7", ",", "5"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"Fminus", "[", 
       RowBox[{"3", ",", "7", ",", "7"}], "]"}], "\[Rule]", 
      RowBox[{"cFFm", "[", 
       RowBox[{"3", ",", "7", ",", "7"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"Fminus", "[", 
       RowBox[{"3", ",", "7", ",", "9"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"cFFm", "[", 
        RowBox[{"3", ",", "7", ",", "9"}], "]"}], "-", 
       FractionBox[
        RowBox[{"5", " ", 
         RowBox[{"Hminus", "[", "9", "]"}], " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"18", ",", "18"}], "]"}]}], 
        RowBox[{"2016", " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"18", ",", "16"}], "]"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{"Fminus", "[", 
       RowBox[{"3", ",", "8", ",", "6"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"cFFm", "[", 
        RowBox[{"3", ",", "8", ",", "6"}], "]"}], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"Hminus", "[", "6", "]"}], " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"12", ",", "16"}], "]"}]}], 
        RowBox[{"2539425", " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"12", ",", "10"}], "]"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{"Fminus", "[", 
       RowBox[{"3", ",", "8", ",", "8"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"cFFm", "[", 
        RowBox[{"3", ",", "8", ",", "8"}], "]"}], "-", 
       FractionBox[
        RowBox[{"13", " ", 
         RowBox[{"Hminus", "[", "8", "]"}], " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"16", ",", "18"}], "]"}]}], 
        RowBox[{"823200", " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"16", ",", "14"}], "]"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{"Fminus", "[", 
       RowBox[{"3", ",", "8", ",", "10"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"cFFm", "[", 
        RowBox[{"3", ",", "8", ",", "10"}], "]"}], "+", 
       FractionBox[
        RowBox[{"17", " ", 
         RowBox[{"Hminus", "[", "10", "]"}], " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"20", ",", "20"}], "]"}]}], 
        RowBox[{"7560", " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"20", ",", "18"}], "]"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{"Fminus", "[", 
       RowBox[{"3", ",", "9", ",", "7"}], "]"}], "\[Rule]", 
      RowBox[{"cFFm", "[", 
       RowBox[{"3", ",", "9", ",", "7"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"Fminus", "[", 
       RowBox[{"3", ",", "9", ",", "9"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"cFFm", "[", 
        RowBox[{"3", ",", "9", ",", "9"}], "]"}], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"Hminus", "[", "9", "]"}], " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"18", ",", "20"}], "]"}]}], 
        RowBox[{"181440", " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"18", ",", "16"}], "]"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{"Fminus", "[", 
       RowBox[{"3", ",", "9", ",", "11"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"cFFm", "[", 
        RowBox[{"3", ",", "9", ",", "11"}], "]"}], "-", 
       FractionBox[
        RowBox[{"19", " ", 
         RowBox[{"Hminus", "[", "11", "]"}], " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"22", ",", "22"}], "]"}]}], 
        RowBox[{"10080", " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"22", ",", "20"}], "]"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{"Fminus", "[", 
       RowBox[{"3", ",", "10", ",", "8"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"cFFm", "[", 
        RowBox[{"3", ",", "10", ",", "8"}], "]"}], "+", 
       FractionBox[
        RowBox[{"13", " ", 
         RowBox[{"Hminus", "[", "8", "]"}], " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"16", ",", "20"}], "]"}]}], 
        RowBox[{"765646560", " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"16", ",", "14"}], "]"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{"Fminus", "[", 
       RowBox[{"3", ",", "10", ",", "10"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"cFFm", "[", 
        RowBox[{"3", ",", "10", ",", "10"}], "]"}], "-", 
       FractionBox[
        RowBox[{"17", " ", 
         RowBox[{"Hminus", "[", "10", "]"}], " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"20", ",", "22"}], "]"}]}], 
        RowBox[{"4536000", " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"20", ",", "18"}], "]"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{"Fminus", "[", 
       RowBox[{"3", ",", "10", ",", "12"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"cFFm", "[", 
        RowBox[{"3", ",", "10", ",", "12"}], "]"}], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2636706841", "+", 
           RowBox[{"554243", " ", 
            SqrtBox["144169"]}]}], ")"}], " ", 
         RowBox[{"Hminus1", "[", "12", "]"}], " ", 
         RowBox[{"\[CapitalLambda]cusp1", "[", 
          RowBox[{"24", ",", "24"}], "]"}]}], 
        RowBox[{"2877382569600", " ", 
         RowBox[{"\[CapitalLambda]cusp1", "[", 
          RowBox[{"24", ",", "22"}], "]"}]}]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2636706841", "-", 
           RowBox[{"554243", " ", 
            SqrtBox["144169"]}]}], ")"}], " ", 
         RowBox[{"Hminus2", "[", "12", "]"}], " ", 
         RowBox[{"\[CapitalLambda]cusp2", "[", 
          RowBox[{"24", ",", "24"}], "]"}]}], 
        RowBox[{"2877382569600", " ", 
         RowBox[{"\[CapitalLambda]cusp2", "[", 
          RowBox[{"24", ",", "22"}], "]"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{"Fminus", "[", 
       RowBox[{"4", ",", "5", ",", "2"}], "]"}], "\[Rule]", 
      RowBox[{"cFFm", "[", 
       RowBox[{"4", ",", "5", ",", "2"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"Fminus", "[", 
       RowBox[{"4", ",", "5", ",", "4"}], "]"}], "\[Rule]", 
      RowBox[{"cFFm", "[", 
       RowBox[{"4", ",", "5", ",", "4"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"Fminus", "[", 
       RowBox[{"4", ",", "5", ",", "6"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"cFFm", "[", 
        RowBox[{"4", ",", "5", ",", "6"}], "]"}], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"Hminus", "[", "6", "]"}], " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"12", ",", "14"}], "]"}]}], 
        RowBox[{"1800", " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"12", ",", "10"}], "]"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{"Fminus", "[", 
       RowBox[{"4", ",", "5", ",", "8"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"cFFm", "[", 
        RowBox[{"4", ",", "5", ",", "8"}], "]"}], "-", 
       FractionBox[
        RowBox[{"143", " ", 
         RowBox[{"Hminus", "[", "8", "]"}], " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"16", ",", "16"}], "]"}]}], 
        RowBox[{"14700", " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"16", ",", "14"}], "]"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{"Fminus", "[", 
       RowBox[{"4", ",", "6", ",", "3"}], "]"}], "\[Rule]", 
      RowBox[{"cFFm", "[", 
       RowBox[{"4", ",", "6", ",", "3"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"Fminus", "[", 
       RowBox[{"4", ",", "6", ",", "5"}], "]"}], "\[Rule]", 
      RowBox[{"cFFm", "[", 
       RowBox[{"4", ",", "6", ",", "5"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"Fminus", "[", 
       RowBox[{"4", ",", "6", ",", "7"}], "]"}], "\[Rule]", 
      RowBox[{"cFFm", "[", 
       RowBox[{"4", ",", "6", ",", "7"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"Fminus", "[", 
       RowBox[{"4", ",", "6", ",", "9"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"cFFm", "[", 
        RowBox[{"4", ",", "6", ",", "9"}], "]"}], "+", 
       FractionBox[
        RowBox[{"13", " ", 
         RowBox[{"Hminus", "[", "9", "]"}], " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"18", ",", "18"}], "]"}]}], 
        RowBox[{"5040", " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"18", ",", "16"}], "]"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{"Fminus", "[", 
       RowBox[{"4", ",", "7", ",", "4"}], "]"}], "\[Rule]", 
      RowBox[{"cFFm", "[", 
       RowBox[{"4", ",", "7", ",", "4"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"Fminus", "[", 
       RowBox[{"4", ",", "7", ",", "6"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"cFFm", "[", 
        RowBox[{"4", ",", "7", ",", "6"}], "]"}], "-", 
       FractionBox[
        RowBox[{
         RowBox[{"Hminus", "[", "6", "]"}], " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"12", ",", "16"}], "]"}]}], 
        RowBox[{"283500", " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"12", ",", "10"}], "]"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{"Fminus", "[", 
       RowBox[{"4", ",", "7", ",", "8"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"cFFm", "[", 
        RowBox[{"4", ",", "7", ",", "8"}], "]"}], "+", 
       FractionBox[
        RowBox[{"13", " ", 
         RowBox[{"Hminus", "[", "8", "]"}], " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"16", ",", "18"}], "]"}]}], 
        RowBox[{"302400", " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"16", ",", "14"}], "]"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{"Fminus", "[", 
       RowBox[{"4", ",", "7", ",", "10"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"cFFm", "[", 
        RowBox[{"4", ",", "7", ",", "10"}], "]"}], "-", 
       FractionBox[
        RowBox[{"17", " ", 
         RowBox[{"Hminus", "[", "10", "]"}], " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"20", ",", "20"}], "]"}]}], 
        RowBox[{"5400", " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"20", ",", "18"}], "]"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{"Fminus", "[", 
       RowBox[{"4", ",", "8", ",", "5"}], "]"}], "\[Rule]", 
      RowBox[{"cFFm", "[", 
       RowBox[{"4", ",", "8", ",", "5"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"Fminus", "[", 
       RowBox[{"4", ",", "8", ",", "7"}], "]"}], "\[Rule]", 
      RowBox[{"cFFm", "[", 
       RowBox[{"4", ",", "8", ",", "7"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"Fminus", "[", 
       RowBox[{"4", ",", "8", ",", "9"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"cFFm", "[", 
        RowBox[{"4", ",", "8", ",", "9"}], "]"}], "-", 
       FractionBox[
        RowBox[{"5", " ", 
         RowBox[{"Hminus", "[", "9", "]"}], " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"18", ",", "20"}], "]"}]}], 
        RowBox[{"381024", " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"18", ",", "16"}], "]"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{"Fminus", "[", 
       RowBox[{"4", ",", "8", ",", "11"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"cFFm", "[", 
        RowBox[{"4", ",", "8", ",", "11"}], "]"}], "+", 
       FractionBox[
        RowBox[{"323", " ", 
         RowBox[{"Hminus", "[", "11", "]"}], " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"22", ",", "22"}], "]"}]}], 
        RowBox[{"132300", " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"22", ",", "20"}], "]"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{"Fminus", "[", 
       RowBox[{"4", ",", "9", ",", "6"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"cFFm", "[", 
        RowBox[{"4", ",", "9", ",", "6"}], "]"}], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"Hminus", "[", "6", "]"}], " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"12", ",", "18"}], "]"}]}], 
        RowBox[{"162523200", " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"12", ",", "10"}], "]"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{"Fminus", "[", 
       RowBox[{"4", ",", "9", ",", "8"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"cFFm", "[", 
        RowBox[{"4", ",", "9", ",", "8"}], "]"}], "-", 
       FractionBox[
        RowBox[{"13", " ", 
         RowBox[{"Hminus", "[", "8", "]"}], " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"16", ",", "20"}], "]"}]}], 
        RowBox[{"88905600", " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"16", ",", "14"}], "]"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{"Fminus", "[", 
       RowBox[{"4", ",", "9", ",", "10"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"cFFm", "[", 
        RowBox[{"4", ",", "9", ",", "10"}], "]"}], "+", 
       FractionBox[
        RowBox[{"17", " ", 
         RowBox[{"Hminus", "[", "10", "]"}], " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"20", ",", "22"}], "]"}]}], 
        RowBox[{"1814400", " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"20", ",", "18"}], "]"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{"Fminus", "[", 
       RowBox[{"4", ",", "9", ",", "12"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"cFFm", "[", 
        RowBox[{"4", ",", "9", ",", "12"}], "]"}], "-", 
       FractionBox[
        RowBox[{"19", " ", 
         RowBox[{"(", 
          RowBox[{"305205773", "+", 
           RowBox[{"44479", " ", 
            SqrtBox["144169"]}]}], ")"}], " ", 
         RowBox[{"Hminus1", "[", "12", "]"}], " ", 
         RowBox[{"\[CapitalLambda]cusp1", "[", 
          RowBox[{"24", ",", "24"}], "]"}]}], 
        RowBox[{"4795637616000", " ", 
         RowBox[{"\[CapitalLambda]cusp1", "[", 
          RowBox[{"24", ",", "22"}], "]"}]}]], "-", 
       FractionBox[
        RowBox[{"19", " ", 
         RowBox[{"(", 
          RowBox[{"305205773", "-", 
           RowBox[{"44479", " ", 
            SqrtBox["144169"]}]}], ")"}], " ", 
         RowBox[{"Hminus2", "[", "12", "]"}], " ", 
         RowBox[{"\[CapitalLambda]cusp2", "[", 
          RowBox[{"24", ",", "24"}], "]"}]}], 
        RowBox[{"4795637616000", " ", 
         RowBox[{"\[CapitalLambda]cusp2", "[", 
          RowBox[{"24", ",", "22"}], "]"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{"Fminus", "[", 
       RowBox[{"5", ",", "6", ",", "2"}], "]"}], "\[Rule]", 
      RowBox[{"cFFm", "[", 
       RowBox[{"5", ",", "6", ",", "2"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"Fminus", "[", 
       RowBox[{"5", ",", "6", ",", "4"}], "]"}], "\[Rule]", 
      RowBox[{"cFFm", "[", 
       RowBox[{"5", ",", "6", ",", "4"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"Fminus", "[", 
       RowBox[{"5", ",", "6", ",", "6"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"cFFm", "[", 
        RowBox[{"5", ",", "6", ",", "6"}], "]"}], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"Hminus", "[", "6", "]"}], " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"12", ",", "16"}], "]"}]}], 
        RowBox[{"126000", " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"12", ",", "10"}], "]"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{"Fminus", "[", 
       RowBox[{"5", ",", "6", ",", "8"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"cFFm", "[", 
        RowBox[{"5", ",", "6", ",", "8"}], "]"}], "-", 
       FractionBox[
        RowBox[{"143", " ", 
         RowBox[{"Hminus", "[", "8", "]"}], " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"16", ",", "18"}], "]"}]}], 
        RowBox[{"2352000", " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"16", ",", "14"}], "]"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{"Fminus", "[", 
       RowBox[{"5", ",", "6", ",", "10"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"cFFm", "[", 
        RowBox[{"5", ",", "6", ",", "10"}], "]"}], "+", 
       FractionBox[
        RowBox[{"221", " ", 
         RowBox[{"Hminus", "[", "10", "]"}], " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"20", ",", "20"}], "]"}]}], 
        RowBox[{"75600", " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"20", ",", "18"}], "]"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{"Fminus", "[", 
       RowBox[{"5", ",", "7", ",", "3"}], "]"}], "\[Rule]", 
      RowBox[{"cFFm", "[", 
       RowBox[{"5", ",", "7", ",", "3"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"Fminus", "[", 
       RowBox[{"5", ",", "7", ",", "5"}], "]"}], "\[Rule]", 
      RowBox[{"cFFm", "[", 
       RowBox[{"5", ",", "7", ",", "5"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"Fminus", "[", 
       RowBox[{"5", ",", "7", ",", "7"}], "]"}], "\[Rule]", 
      RowBox[{"cFFm", "[", 
       RowBox[{"5", ",", "7", ",", "7"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"Fminus", "[", 
       RowBox[{"5", ",", "7", ",", "9"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"cFFm", "[", 
        RowBox[{"5", ",", "7", ",", "9"}], "]"}], "+", 
       FractionBox[
        RowBox[{"13", " ", 
         RowBox[{"Hminus", "[", "9", "]"}], " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"18", ",", "20"}], "]"}]}], 
        RowBox[{"1088640", " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"18", ",", "16"}], "]"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{"Fminus", "[", 
       RowBox[{"5", ",", "7", ",", "11"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"cFFm", "[", 
        RowBox[{"5", ",", "7", ",", "11"}], "]"}], "-", 
       FractionBox[
        RowBox[{"323", " ", 
         RowBox[{"Hminus", "[", "11", "]"}], " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"22", ",", "22"}], "]"}]}], 
        RowBox[{"211680", " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"22", ",", "20"}], "]"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{"Fminus", "[", 
       RowBox[{"5", ",", "8", ",", "4"}], "]"}], "\[Rule]", 
      RowBox[{"cFFm", "[", 
       RowBox[{"5", ",", "8", ",", "4"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"Fminus", "[", 
       RowBox[{"5", ",", "8", ",", "6"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"cFFm", "[", 
        RowBox[{"5", ",", "8", ",", "6"}], "]"}], "-", 
       FractionBox[
        RowBox[{
         RowBox[{"Hminus", "[", "6", "]"}], " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"12", ",", "18"}], "]"}]}], 
        RowBox[{"21168000", " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"12", ",", "10"}], "]"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{"Fminus", "[", 
       RowBox[{"5", ",", "8", ",", "8"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"cFFm", "[", 
        RowBox[{"5", ",", "8", ",", "8"}], "]"}], "+", 
       FractionBox[
        RowBox[{"13", " ", 
         RowBox[{"Hminus", "[", "8", "]"}], " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"16", ",", "20"}], "]"}]}], 
        RowBox[{"38102400", " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"16", ",", "14"}], "]"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{"Fminus", "[", 
       RowBox[{"5", ",", "8", ",", "10"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"cFFm", "[", 
        RowBox[{"5", ",", "8", ",", "10"}], "]"}], "-", 
       FractionBox[
        RowBox[{"17", " ", 
         RowBox[{"Hminus", "[", "10", "]"}], " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"20", ",", "22"}], "]"}]}], 
        RowBox[{"1512000", " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"20", ",", "18"}], "]"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{"Fminus", "[", 
       RowBox[{"5", ",", "8", ",", "12"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"cFFm", "[", 
        RowBox[{"5", ",", "8", ",", "12"}], "]"}], "-", 
       FractionBox[
        RowBox[{"323", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "144169"}], "+", 
           RowBox[{"13", " ", 
            SqrtBox["144169"]}]}], ")"}], " ", 
         RowBox[{"Hminus1", "[", "12", "]"}], " ", 
         RowBox[{"\[CapitalLambda]cusp1", "[", 
          RowBox[{"24", ",", "24"}], "]"}]}], 
        RowBox[{"53284862400", " ", 
         RowBox[{"\[CapitalLambda]cusp1", "[", 
          RowBox[{"24", ",", "22"}], "]"}]}]], "-", 
       FractionBox[
        RowBox[{"323", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "144169"}], "-", 
           RowBox[{"13", " ", 
            SqrtBox["144169"]}]}], ")"}], " ", 
         RowBox[{"Hminus2", "[", "12", "]"}], " ", 
         RowBox[{"\[CapitalLambda]cusp2", "[", 
          RowBox[{"24", ",", "24"}], "]"}]}], 
        RowBox[{"53284862400", " ", 
         RowBox[{"\[CapitalLambda]cusp2", "[", 
          RowBox[{"24", ",", "22"}], "]"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{"Fminus", "[", 
       RowBox[{"6", ",", "7", ",", "2"}], "]"}], "\[Rule]", 
      RowBox[{"cFFm", "[", 
       RowBox[{"6", ",", "7", ",", "2"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"Fminus", "[", 
       RowBox[{"6", ",", "7", ",", "4"}], "]"}], "\[Rule]", 
      RowBox[{"cFFm", "[", 
       RowBox[{"6", ",", "7", ",", "4"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"Fminus", "[", 
       RowBox[{"6", ",", "7", ",", "6"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"cFFm", "[", 
        RowBox[{"6", ",", "7", ",", "6"}], "]"}], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"Hminus", "[", "6", "]"}], " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"12", ",", "18"}], "]"}]}], 
        RowBox[{"10080000", " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"12", ",", "10"}], "]"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{"Fminus", "[", 
       RowBox[{"6", ",", "7", ",", "8"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"cFFm", "[", 
        RowBox[{"6", ",", "7", ",", "8"}], "]"}], "-", 
       FractionBox[
        RowBox[{"143", " ", 
         RowBox[{"Hminus", "[", "8", "]"}], " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"16", ",", "20"}], "]"}]}], 
        RowBox[{"317520000", " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"16", ",", "14"}], "]"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{"Fminus", "[", 
       RowBox[{"6", ",", "7", ",", "10"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"cFFm", "[", 
        RowBox[{"6", ",", "7", ",", "10"}], "]"}], "+", 
       FractionBox[
        RowBox[{"221", " ", 
         RowBox[{"Hminus", "[", "10", "]"}], " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"20", ",", "22"}], "]"}]}], 
        RowBox[{"22680000", " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"20", ",", "18"}], "]"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{"Fminus", "[", 
       RowBox[{"6", ",", "7", ",", "12"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"cFFm", "[", 
        RowBox[{"6", ",", "7", ",", "12"}], "]"}], "+", 
       FractionBox[
        RowBox[{"323", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "118651087"}], "+", 
           RowBox[{"82699", " ", 
            SqrtBox["144169"]}]}], ")"}], " ", 
         RowBox[{"Hminus1", "[", "12", "]"}], " ", 
         RowBox[{"\[CapitalLambda]cusp1", "[", 
          RowBox[{"24", ",", "24"}], "]"}]}], 
        RowBox[{"79128020664000", " ", 
         RowBox[{"\[CapitalLambda]cusp1", "[", 
          RowBox[{"24", ",", "22"}], "]"}]}]], "+", 
       FractionBox[
        RowBox[{"323", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "118651087"}], "-", 
           RowBox[{"82699", " ", 
            SqrtBox["144169"]}]}], ")"}], " ", 
         RowBox[{"Hminus2", "[", "12", "]"}], " ", 
         RowBox[{"\[CapitalLambda]cusp2", "[", 
          RowBox[{"24", ",", "24"}], "]"}]}], 
        RowBox[{"79128020664000", " ", 
         RowBox[{"\[CapitalLambda]cusp2", "[", 
          RowBox[{"24", ",", "22"}], "]"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{"Fminus", "[", 
       RowBox[{"2", ",", "12", ",", "11"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"cFFm", "[", 
        RowBox[{"2", ",", "12", ",", "11"}], "]"}], "-", 
       FractionBox[
        RowBox[{"95", " ", 
         RowBox[{"Hminus", "[", "11", "]"}], " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"22", ",", "24"}], "]"}]}], 
        RowBox[{"394785006", " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"22", ",", "20"}], "]"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{"Fminus", "[", 
       RowBox[{"2", ",", "12", ",", "13"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"cFFm", "[", 
        RowBox[{"2", ",", "12", ",", "13"}], "]"}], "+", 
       FractionBox[
        RowBox[{"989", " ", 
         RowBox[{"Hminus", "[", "13", "]"}], " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"26", ",", "26"}], "]"}]}], 
        RowBox[{"1663200", " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"26", ",", "24"}], "]"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{"Fminus", "[", 
       RowBox[{"3", ",", "11", ",", "9"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"cFFm", "[", 
        RowBox[{"3", ",", "11", ",", "9"}], "]"}], "-", 
       FractionBox[
        RowBox[{
         RowBox[{"Hminus", "[", "9", "]"}], " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"18", ",", "22"}], "]"}]}], 
        RowBox[{"198980712", " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"18", ",", "16"}], "]"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{"Fminus", "[", 
       RowBox[{"3", ",", "11", ",", "11"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"cFFm", "[", 
        RowBox[{"3", ",", "11", ",", "11"}], "]"}], "+", 
       FractionBox[
        RowBox[{"19", " ", 
         RowBox[{"Hminus", "[", "11", "]"}], " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"22", ",", "24"}], "]"}]}], 
        RowBox[{"7276500", " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"22", ",", "20"}], "]"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{"Fminus", "[", 
       RowBox[{"3", ",", "11", ",", "13"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"cFFm", "[", 
        RowBox[{"3", ",", "11", ",", "13"}], "]"}], "-", 
       FractionBox[
        RowBox[{"2231", " ", 
         RowBox[{"Hminus", "[", "13", "]"}], " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"26", ",", "26"}], "]"}]}], 
        RowBox[{"1140480", " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"26", ",", "24"}], "]"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{"Fminus", "[", 
       RowBox[{"4", ",", "10", ",", "7"}], "]"}], "\[Rule]", 
      RowBox[{"cFFm", "[", 
       RowBox[{"4", ",", "10", ",", "7"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"Fminus", "[", 
       RowBox[{"4", ",", "10", ",", "9"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"cFFm", "[", 
        RowBox[{"4", ",", "10", ",", "9"}], "]"}], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"Hminus", "[", "9", "]"}], " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"18", ",", "22"}], "]"}]}], 
        RowBox[{"24494400", " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"18", ",", "16"}], "]"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{"Fminus", "[", 
       RowBox[{"4", ",", "10", ",", "11"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"cFFm", "[", 
        RowBox[{"4", ",", "10", ",", "11"}], "]"}], "-", 
       FractionBox[
        RowBox[{"19", " ", 
         RowBox[{"Hminus", "[", "11", "]"}], " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"22", ",", "24"}], "]"}]}], 
        RowBox[{"2993760", " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"22", ",", "20"}], "]"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{"Fminus", "[", 
       RowBox[{"4", ",", "10", ",", "13"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"cFFm", "[", 
        RowBox[{"4", ",", "10", ",", "13"}], "]"}], "+", 
       FractionBox[
        RowBox[{"667", " ", 
         RowBox[{"Hminus", "[", "13", "]"}], " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"26", ",", "26"}], "]"}]}], 
        RowBox[{"259200", " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"26", ",", "24"}], "]"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{"Fminus", "[", 
       RowBox[{"5", ",", "9", ",", "5"}], "]"}], "\[Rule]", 
      RowBox[{"cFFm", "[", 
       RowBox[{"5", ",", "9", ",", "5"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"Fminus", "[", 
       RowBox[{"5", ",", "9", ",", "7"}], "]"}], "\[Rule]", 
      RowBox[{"cFFm", "[", 
       RowBox[{"5", ",", "9", ",", "7"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"Fminus", "[", 
       RowBox[{"5", ",", "9", ",", "9"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"cFFm", "[", 
        RowBox[{"5", ",", "9", ",", "9"}], "]"}], "-", 
       FractionBox[
        RowBox[{
         RowBox[{"Hminus", "[", "9", "]"}], " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"18", ",", "22"}], "]"}]}], 
        RowBox[{"12192768", " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"18", ",", "16"}], "]"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{"Fminus", "[", 
       RowBox[{"5", ",", "9", ",", "11"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"cFFm", "[", 
        RowBox[{"5", ",", "9", ",", "11"}], "]"}], "+", 
       FractionBox[
        RowBox[{"323", " ", 
         RowBox[{"Hminus", "[", "11", "]"}], " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"22", ",", "24"}], "]"}]}], 
        RowBox[{"46569600", " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"22", ",", "20"}], "]"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{"Fminus", "[", 
       RowBox[{"5", ",", "9", ",", "13"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"cFFm", "[", 
        RowBox[{"5", ",", "9", ",", "13"}], "]"}], "-", 
       FractionBox[
        RowBox[{"437", " ", 
         RowBox[{"Hminus", "[", "13", "]"}], " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"26", ",", "26"}], "]"}]}], 
        RowBox[{"241920", " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"26", ",", "24"}], "]"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{"Fminus", "[", 
       RowBox[{"6", ",", "8", ",", "3"}], "]"}], "\[Rule]", 
      RowBox[{"cFFm", "[", 
       RowBox[{"6", ",", "8", ",", "3"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"Fminus", "[", 
       RowBox[{"6", ",", "8", ",", "5"}], "]"}], "\[Rule]", 
      RowBox[{"cFFm", "[", 
       RowBox[{"6", ",", "8", ",", "5"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"Fminus", "[", 
       RowBox[{"6", ",", "8", ",", "7"}], "]"}], "\[Rule]", 
      RowBox[{"cFFm", "[", 
       RowBox[{"6", ",", "8", ",", "7"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"Fminus", "[", 
       RowBox[{"6", ",", "8", ",", "9"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"cFFm", "[", 
        RowBox[{"6", ",", "8", ",", "9"}], "]"}], "+", 
       FractionBox[
        RowBox[{"13", " ", 
         RowBox[{"Hminus", "[", "9", "]"}], " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"18", ",", "22"}], "]"}]}], 
        RowBox[{"190512000", " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"18", ",", "16"}], "]"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{"Fminus", "[", 
       RowBox[{"6", ",", "8", ",", "11"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"cFFm", "[", 
        RowBox[{"6", ",", "8", ",", "11"}], "]"}], "-", 
       FractionBox[
        RowBox[{"323", " ", 
         RowBox[{"Hminus", "[", "11", "]"}], " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"22", ",", "24"}], "]"}]}], 
        RowBox[{"81496800", " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"22", ",", "20"}], "]"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{"Fminus", "[", 
       RowBox[{"6", ",", "8", ",", "13"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"cFFm", "[", 
        RowBox[{"6", ",", "8", ",", "13"}], "]"}], "+", 
       FractionBox[
        RowBox[{"7429", " ", 
         RowBox[{"Hminus", "[", "13", "]"}], " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"26", ",", "26"}], "]"}]}], 
        RowBox[{"9979200", " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"26", ",", "24"}], "]"}]}]]}]}]}], "}"}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.83949775496616*^9, 3.8394977598749437`*^9}, {
  3.840270145029644*^9, 3.8402701474448643`*^9}, {3.840270487351877*^9, 
  3.8402704876445007`*^9}, {3.840280558531291*^9, 3.8402805622407*^9}, {
  3.840280657687886*^9, 3.840280666525824*^9}, {3.840280725875004*^9, 
  3.840280744885001*^9}, {3.840281587504259*^9, 3.840281599089212*^9}, {
  3.8402819552820263`*^9, 3.840281955538887*^9}},
 CellLabel->"In[66]:=",ExpressionUUID->"36125b18-a6cf-4804-9d5a-bed4fdcf3400"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Complex conjugation rules for depth-two betasv up to ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["k", "1"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "07151aaa-6936-43c3-908e-836d068364c1"],
 "+",
 Cell[BoxData[
  FormBox[
   SubscriptBox["k", "2"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "eaf4c358-55fc-4357-acbd-b5c7b83a63e5"],
 "\[LessEqual]28"
}], "Section",
 CellChangeTimes->{{3.8395140821235113`*^9, 3.839514102246481*^9}, {
  3.8401648409788446`*^9, 3.8401648453327312`*^9}, {3.840165049256452*^9, 
  3.84016505273573*^9}, {3.840165100022231*^9, 
  3.840165101940234*^9}},ExpressionUUID->"d0d772c5-6adf-4679-9fd6-\
671a4e323646"],

Cell[TextData[{
 "The rules below give the complex conjugation properties of the \
betasv[{j1,j2},{k1,k2}] up to k1+k2<=28, see (2.32) in Part I. A closed \
depth-one formula can be found in (4.19) of 2004.05156.\n\nThe notation is \n\
\nccbetasv[{j1,j2},{k1,k2}] = ",
 Cell[GraphicsData["PDF", "\<\
9E14ARda;S<:9LCUl^G[Yo>Pd<C62S@P<21_HVX:?3`P;daUKVMdJ20e830PDR0_
AVU/M6Eb82m6K65dIDAUHfmTIB0n?PYcM79UHFd:N06eEVV?hSP@oLj_l?JW7J49
M_TZBm<SL@MXkP0mO5T5VR?QCSScjlO@S7Je<keB[gXDAG5R^ejmN^FWk4RKk0Re
5c19D99X@PITCJS33I:CWN>>^/gOWPh`@8;20LTD6Jm^<b/RSB>hB56b9=eK`7m^
nV`<MjP4@Ch32>X``jlkLahaSU7`6_dn12dM@cEAH1cTV?9F9>=MP33RCLVOOg`R
GTR:gS/PZ4<YEL@KYiAS=<MK`_LQ83QD8E4L76gY_8;a>eQlO0MJjTe2aVIP:j//
LCCjSR7o1j7oP4178[LdK>d/e2/=MHL8gloRidYa2XjbcJ6hL0AH<Fjbo:PDNco4
clYcQPi@mU]I03RLRSMH`4N`08<>5IH5L=_Koi9RlGj4GdW17H3[2@57Z1l@7bb5
MY@d_i>4CAj5NX?4QbS1>GDD]a2o?7P?Od]amCm>_2QU3NWV5[JmajlSJ__aJXfg
cjl_C1^]36MLX=FHBDfA2@UJ0=NLJBZhE=XPeM@n9DPD`QQKC3A<2jf@G_N0XQXY
1I@L]J8BSIAXGDP[QAZIIU9@LOg:9A<L@BPKGW1P71BR/Jl<kF9K@Bg]CKWTf_Za
@DD]6Z=B:bV]D@?E2X@DQU93>AX>M[>PfX:QY2S/8/j=SGe5hl2EG@D0AR1C4RU:
JKQ51FkIFXZF>X82fmm2J4_N9/]]]YXQ=Lb0<HP<9;FiDe0<1@>1=ZjjfkS7kYKd
INW_9nMPCn:icohJnO54RLN7eZXeV;iTRm_FQANQ_3L]OCW=hVUNI1lO_VJcfGck
>AR?QWWC?MG?iOX`VBh?VMe674inABcMbS[HZ21@cCc[EA<gF]=Aic2jW5WE2a8g
<hP?VMW;@@NR6DB1F]GRo[he:9dZVOFTTnjfb/GPD?0?jGBWkQEU8l6TV@c7Pm9f
<^SS;_;UF7Wc@J6ifINRg6K>^WTaOh[VWDDfk?GbHJnNjd<QgVIZne6_6[TH?m5R
9Q_2]Xa9Il7j/jQFj5A71cYOEk>M@ZBKmEdfS20i[LljlJZUO_Ol<]Z>Zl/BbloC
Bh=5OQ`fh^:nT]2WESH>1b6Ka:ETTBWPY[m?Of_V=^U2@kA[iEP>NjiHA<=PFNb5
QEaSX=AXEDF_^B^DagVLEj^=K[MW1S=g=Onf37/53GhniiK=L?_]NAB?ZVhi?;NW
Uo6U_5ZoQ;BVoGk6IgiSDYWZMJ?OlU[7M_:dKOEVIFmJdWe_eX=jT6c?`FDojacK
nek=5m?^O_G/KcIe?J:;P>O:6GiYUY83Rbh6SUXn7ihgTe;X^Xe]MPDcMc:IIEfo
i;eDA[^PE]:VLYk@hC4ACbNQDK/V_B_FlA9_TT`hMDF^gDbO6jO7abnIN`=moIBb
o`?dNUj_?`GO0GHY7NT:IFiTLgAbIF5]2VE^I6mRJPXe830PKf9Z2S4`=30:IFiT
Kf9Z2S8P<21_HVX:?3`P;eAiL6DP;e1QIfDP;e1QLVE^M20c830PDR0_DVEcKgEb
HfEc83HP<21B82m3KfidIFidLb0d830PDR0_CFETJF52KgPPFc0P<20b<CDP>3EM
2Shn2VE^I6mRJPXf830PKf9Z2S`l82m@LVmSDfEd85/P;e14AR0_E6EhM21M82m6
Kfid83`l82mDE34P<C<P<21B82mDNC<P>B0`858P;eAi=B0a<B0`858P;eAi<PXh
830PDR0_E7Tf834b830PDR0n?R0n?PYUKVA_HVX:<b0`86mRJPXl?20_E7U`IB0_
D65WIG<P;deUI6UQ@Vmh85/`830P<S4e83PeGB0_@fmeKW@P<B0_BfUTLb1K838P
<21B85dP?Sh:IFiTKf9Z2S4d830PKf9Z2S`l82mDNG1U82m3HGAQK6mW82m@HFMU
Lb0c830PDR0n?PYUKVA_HVX:<C<P<21_HVX:?3`P;eAiL6DP;dI_KW@P;e=eHWAi
L6DP;eAbMFEDNG1U82m2HG=UAVm^M20_CT9<@D9B:d=_MG9YIG8P;dI_KWA4IG=S
LVU`M6mb2S4e830PDR0_AFiSKfAYKVLP;deQHe9_KF5^AFiSKfAYKVLP;dIYLW=d
@fQQLR0c<R0_C65cM4=XHG8P<C8b82mGJFAdJ7<PFb0f<30:<20f<30P<20`830P
<20`830P<20`83H`<20`830P<20f<30P=S0`83H`<20f<30P=S0`83H`<20f<30P
=S0`83H`<20f<30P=S0`2S0P<20f<30P=S0`83H`<20`830P=S0`83H`<20f<30P
=S0`83H`<20f<30P=S0`83H`<20f<30P=S0`83H`<20f<30P=S0`83H`<0Xf<30P
=S0`83H`<20f<30P=S0`83H`<20f<30P=S0`83H`<20f<30P=S0`83H`<20`830P
<20`83H`<20`83H`<20f<30P=S0`2SH`<20f<30P=S0`83H`<20f<30P=S0`83H`
<20f<30P=S0`83H`<20f<30P=S0`83H`<20f<30P=S0`83H`<20f<30P=S0`83H`
<0Xf<30P=S0`83H`<20f<30PGB0n?PYUKVA_HVX:<CDP<21_HVX:?3`P;eAiL6DP
;dI_KWA4IG=SLVU`M6mb82m6KfidCV5]IB0_CT9<@D9B:d=_MG9YIG8P;dI/HFMc
83<b82m6Kfid@T9_N21K;CHe=B0]=30i834`=S<P<C0i<5d:;dUdHFaYHd5^IfaU
830P;d5cHfE^M20g=C@P;dAULf=UKW@P;C8d=R0_@f5`B6EYIfQd83Dh=b0_DgAU
KEHP=cHP;eQ8IFUWJ7@:=3Dg82mCM6E]B20g<20_CF5hEfUTM6PP>38c82m6Kfid
AVU/IC8P<CHP<21B83hn2VE^I6mRJPXa=R0`86mRJPXl?20_C6E^IgAX834g830P
DR0_C6E^IgAX<B0c<3Pi=R0_AVU/M6Eb82m6K65dIDAUHfmTIB0n?PYcM79UHFd:
N06]W@Ml7?FeknNo^nYMF]GEJW]OJJEEMA<^LRlh@8a/VTeaXH=a2b7H8@KKh412
0XH0Ua0`QYN0LG:=;I<0BFSgQV1^KPc>Pi060D9lNBV48XgOmlc<k/YBk[_iQ6Mo
OY[oc:kn<g?j>OlcXj^^G7N1EZI]e^cJhVD[;UnY6OoFNSD]kiKc;UUa^KW_^9O]
ClmKOaG7iImjWal]:bmOMHVaZmTZ>KIfeLFK[=o?io35ReMO/>9llg=]V6g?JPjH
njZ;KG3e9EM]=?O]Gn;gVbnnk3c[lc`ikbfG[=QXWEmkSGg_YB/^^L3loU[IN2no
K>eEi_jERmW^_Oc:2jc_Zd7fKm<D?fN[[fQ5f^Nd?6=?dhXecJKIXmb_<Xk`WHdN
nagWE4cnZfX/=:KkeQIcno>;;SgflHn6Q`Zg53k>1oWF35`Z>hDjGlZokN<OOOc3
`RgIChcOUk<Nd;B4=/Aa^fI;Z27=H@jNI31OVjRU=;mFaoL:4dmbINMXlk@YFS9k
95nKM/9g]2NIJ35O6_e[]W6oI]OVW?Q[@eX1ib]8L37NVMN/JASPS75]YkI1^e^k
WIn?/>oC[m0dneeJTn<ncJMYO3Dioh2F_gS`<JFn_?B0>[keP3KP?/SMflli^oF0
YY9Nkl`e0g_ELWI/B@k4OHc/BNn/_OK@[5<60d^m>k`kiYjo`c_;^g[5nG/M8F?;
1aO/F9[bk]E>7Ec3cm<6OG^W;WEUQaL/GCZANA`b3ko2egL/IHH;[AWH6XMB8g`Y
;cWO^mLNGSchVL6mV`MLNjL>;7GiO=jINimJ?;SgZ@6GKnUB_YFO_E:^F>kN_>H2
[SToc^N5iRbW3^jMj]Z[;Mfa@nHlMC3Pfk]ia`kG3^k3fSnP?CGVP=;67YQZ7H0B
c04UIQi@VaLc6I^0cbD70[j0Sn]L>/2iRi;cCafLbIGjU[IZSQNeUH2]6VAk;_Pm
N95m1m_k`7j`3g`KL5akbL8;K0N0o?idah_7MKJWPDE0i^6HMRJ@klSn3l0UH0jH
04Z13l`3LVkICP8g0oVm:J0Lf<0B/01`;LN?/Kd1b;c;POb^G<<CH2/h7n`6kh3E
H<Rj=QT_0g9MLXeb;G9Ol_]bCC6nmakKDh1Lgg=8Z:VWVUJ:33k5_ULkPf>RaV?o
fJd33W@Z7mT_A?>;]A9n/d`[=cj[d2Ze:V=D[MEXCZdFWJ_G6[A6[DUcJLfJFf_A
?9c1Qgh6]:0Fd/9JA8]Z<O@VTCeMTU6[eXHj]V/MFU[[e;ZdKZe7jmGj]0VXh2A]
<_[L[ifTCDFCYf/c]05]YSK;n_f9O6>cMUSkD3e//mVN/7o=dNEh=nn7nMj2iX9S
QLW2l`__:kZ]n?:BBd]?:c^Ug5/aYg9biIjZdj[?[?iEcI3cRkEWe^[eK@fUSEmZ
jV/JM_fRnDQ;XBOOLlCc[_MMgg_ng`BN3EhNo22TQhm41R8oROhTeQa?9iXCOd[Z
KLjfFmY]kOMg[4a?kcbUjj[^iCeAZ;QB_lfa<^mn35B1f:g250X62R^a1HN1k5LN
i>>l_k372?8b/_=idF_J8GJ54hk48KHfj>i8]7ODE?VZ@[hZgdZ7=[cFkQYnDkn]
X?c3?efI7a<Rf=BPoA;k^[aUl280gHOP54I8k1BCEW=B>GWChOH>i@m7k=eM?I=D
^/j]k>DZh1]ga5kJF>O`e=N]Z:_g>>XJmA/JjnfN^_[UmGD]k=X_J@b[:dXK6aXJ
BoFK`hdWkXUdWH_TG^Rh0KjOM0R1LFPEg0;gaRG8oEN`KCR<HFb64:FY@hHlHUOi
BP4OEO8EaKIN[]JG[Z]eiPMlEOc`Qk^[^5P^_]=Ga@ln/^eE5oUKT`7mje5oBj]n
Nj2egJ_Fa7gnZ>eYS5EDgai<LVA3e=_BY]H7TlVPG=o_Smo/L>C]@Ui;^8Xb[/:N
J^o8PaK6k;fZGlWTc_`2]KD^hVZ>inOI;Vl<^e[RNGV^M33V;Z`]cI_F5HXf5cZ;
h=2;amn0PnG<EZn:^CLV;08=g4@5=e>A4UkWofEJ?A9]Af[]fQ:`4Z`7eh?K`6j`
7c`;SX2B/jKUJFlbn2^`bLjk4?=S`4hmJU6Tc@E;`AZ`2F`7Mh27`47`0SP:B/hB
jQm4>O>A/lKGa2W=71CR^`jRb`GmB`mYeHH942JDlTeL/ea_;h?Ih7B`2V`0=h3K
`H?PLO0LN0DHeo/FP`n0kB`A=E^]/kXcGMgMIK?kKEFE<ZjZ]=UF[]flNNeEVcMO
mLC[[coaa2mojKQFOoo3SoCoDUDOOJPZ?eV^cU?MZT^MYmnU_lSoKl0ciD2L?lh[
a8k<6D;8V`gQKXK2nE0h7fYGLMENcO4GkZfHGN6ZLHl=LXl=LXl7nCg5oG_h3Jl8
EiKQ8I?QEBKGAB<<3JUB6l[:lS`A_eO5BVY;J^[^GMXNSHhl78ff;mg]j;3I0^j6
H=5R^cg@l/VckVR@Oe6goFDdCfWgLKfoABHj]EL?LEgiV4e7`^1Q<C`/c_2`61hF
`l=RN5P<3h_QHC4l;8J7aO2`61hF`d><;ScdL[m9[Sk9cLThaCQUSK^cG=GTSSFC
Zfh^YLa@;K4c8Le^FI`H8h>o<OPKPklan1^3_c7h6h>o<OPKPklan1^3_k4<Of?`
=fK`eb3CBJZWEn_^2POln@Gl]cC8DR2EGj5l6FFZ;H3NZ[RklbVg^eL]nmb:TmH6
l/]2KL6FlYZYgcm_ma_j]dm_^eZmh8ShO65KXKfU8M4jkK_=cEeZe]L_f]ZE;:bI
TN`?nV[jiajijlOjXLnd[Dnd9/?f2_]2Ch3KiDKg7go3oR4dAo:6L2F=b0PD;cIl
DJ=V^f:J2jeYQ>:=D;`ARSM2lDHXgPS56j5h8aA_Q>:=D;aAN`Ml1<[>6V;jAReE
ECeQ23daAiSEU<7?J_QIWN5W=K=G<g/e/eLcNcFcEc=k=K=G<g/e/eLcNcGT=:d2
73@TEcAC?41WUXoi`TNl[VQWT]/;67c<im/E6NiE`;d:^5L1mb[PGPGLZh1k5G2_
0^iE`;d:^5NAhEh5g:/`]K=5RFDekFVj[S?M0aLSo>o^j^gYkELVCk>OlefkKMfF
3ioImLN4Yn[WIfkhnZYU[^AYYgQ[5beOOlIYSmDeQgjekJjGc[?]mCkd^DOOF3N[
9K9bflE;[jk:/nM=VeA/MiB^WWO>a]E1eiA=gmnaIQ/4]FWkd95SNJF<n[CK3^7h
loT_5ZR3Nl@1@Y4B:::@LW5SaF`kf7Z=oH?@A6PFIBn:3RCiY5^lRYSO9R3NaK00
MZ4S_USXb1Tadg8>>nLX<^b1c>eS5SVGJ9ChZ@jfJK4AEDG:/PKMb?/D9L@ao4=m
WDM1@Vb6hHVLR7ZiBZQJbhKHQ_B]ZZ;M7hQLYKLf=[_ck6YgNGE5OXG3/K:lZ[>^
XL;IK;<G5[SLY`FVHUGDRkKM8l_dCTl/j=_SKITICAKVfGkBF6iCZ];VZQ/Y3;CD
5EDDaX9=NccQ86h<POPfO/OV>4HTmOh1;L7]eX84Emo2eKOPMHB6QXcF8Z>e6AV]
ADI[TM5JI;@F6Je5AV^AdEYT]1HI[DE6Ji7AF/?Ve48Wn0:UFiSIm6MHG<K9[:@F
2HF;C0X7X70<2QmRZc2lSXAXCh=VAg]<;hBW<Fe?=M9KSOAF8kgEB6ledU^=m5HS
_ME8KcGBFhgdR[9`6flan00H_/Fb:Xj/P9X2S1VB8a8NI487]GGjiIf?_Z?[;nci
KKbii>MWG?oP?A^GOJNjYC7FZCi^KdngjI?/i@geOokNTanN<JdY]_2KegknPFG9
RNY??WLT4S;S:o7amV73a`MEg`4]1:G5jhBP@`?DKS2XKOUhcHQ<Ug3KT[f_1mN3
fl1^/1ll2hh0blM[n7PD`_CanO1:7:SQho?QECjlbXMGnO0Z7ekU`j]lN9D?[o;Q
ECjl4_LkQ2]_d3B3cV8UZPf^2JMLG:6;ZjeV7<ib[EJhEV]bc@F_l9i`[H8A<A/J
8Yb7QbJ_k?3:3Zo/l<X>[nc`bPj_k?3:3Zo/l<X>[jbhiBd67`2KLEE5FPEGQCHi
;C/3Vb8I_a2@d40c^2DNa:I^o^;:iEMONoj:Jn]j_[CXW]N???S<7mGIb[>ROofR
e3g?Z:eGOn>[jcngjj^kI/djm/SnMmD4UJM>DgLgAjKJE56;OQa:LP/_7CmVO`oM
l6/W7a8?B;0Wme@31NZPAUdZ4`?U[8=U;_:4;7TI/]PQZ_bR2f9DHWKK>d:X^Lf`
2Kg:U`TQCQ:K`3fh5E6SKEeQNDgEK6NmgJjfj`ik<>3g:EE<V63k^]]EG>9/::l/
;j`XMRAB[OiPLK5SFG=;Xl]O6_79]M^imSO/^QU?JRUel@6]GGP7f[WjEZjn5FTS
NA?>m32H1IJ0UF0m^1kL1WJ3oN1IL0AHdUJ:]65dRBLT6]LnYALcYBZOVD@OZR5C
Q2/K@Q9K]HPQRjeLMDH28hc5e_YB@bB3VFo8dHj/G<J50G6C0Bf`/WJ<G<Ko?lUU
0g8^LRUGl_LT]6JD]=JdhA0]@el`bW>Z]E/__Fc[]X/_fUIlgLYEeefgJ]DGOB_>
oNEg7_k=lP/^^?RgooZ__kUH3EkhYLdG[]ib[CYfgQN^?Goi=MOXVmY_?OLKcceo
bdEOJhombdD?7?j?1eOn2ek`1B]nJM22RYZ:f9Q6Tc^=f0@R6=<Vo><AS<@H8RMV
o59ZL4</U/V]PbAXUPaiT24?<^A1QSc8T0LIlR137VC8P`aiT24?<^C9b9076O8H
<R@NXI@iLgJU@_QGHO8?3d^/;WK5clS>B:k5[_V=JjV0Tlj<QG5RHIaH62LFaXV5
LF9QW5PH9aK6RHEaHV6LF1RWN@e_<OP06=hPXhI6PZ4IPBUn^ZNjaPQ<J`e6f^Oe
O15cl_?M?giOojKnRk>VK3RikIiWlZiK^F;S5liK/MUfi/b1?giWoaodIoAQoB5m
EG=hZ]eFi:IFl][WaN3LLJ]QE`JdWHhUS[>YJmAR@NYQD@6RC;B]eG=;kAe54Q@H
LEE4IH:YDOUTa?Ij<Qc`U?/m`fljl/mLE^R`^ecQLTlPW;A]dQnYSCFe18/[e5YU
SjOCDHM=GE9FhWNkHTj9UeJZ[HjEm]FH<aLeUUcNK1Y]DA?Z11VgIeRX4oMffkNd
n7`]`mMjO3k?Z;6]<A88QXTZ`^[T<:=@:1PB6cZMNcd]Njl5g6^mLJoeFX5e[aV]
Z5MemBC<f6nEc@7/Ehb4f/:1UXY@/mgU:5`fF>cPW[/JFP;Q=]/V]HQkMO];b_AK
KHiX^R?V/>TkKOG1UZIH;OMjG2MfNHD:ZTe[EfBZ7IaLPSZ9oc8ID>Pe0_XN;HC/
QY3M4;8K@WI3b6h8f@dQ^b5T=hC/QY3M405429494M1?bl?2Qf1QR;A0f9OD@]`B
Qh^YFlUo:e]X`_lfhGnKl;m=n=lVo6lCo[L9om^4ofg2ocKQOi_85Y[85YZHW2_U
:V]NTf9eTeK3_4?LA]8JfJec3E4HbgcZ/hhALfJ]H;5XDK5Fe[oDlT]eLZ1>e<Xj
49D3DE??Y:CW@@28TRg[R8mSQ3LWLW>SXa8CR^Ge0hUbfhgbRSeQQ[OR^nZ]ZTLf
ohgh2/ITa6ZG^^>EVkljYB>aG;Uk8iGZQZZNJ;Q;Ogm18SG][1FjHlV:jNf9^OY7
Dn?abCDfcEK]Rl@lk/Q`ZXF]9aKf73_V2L/XdP;E<@BW`NNel;V@i3b]0Q:Q>j2;
F8``DHgT[W3UG@HO0l/2U/6E<[QB1UO:h4XIG2V3:fE`Y@b^U<6E<[QBITA53[IQ
^40]g;BV3^JRaVIJD`Mc>IS;`E`>iW8`Uh>i7<cUH2h7LcVHbl5L4;jB6?K`415^
MTjXK6HRGEWNnHDcoU6lZiH3eBJ[b?fa5/8ZLIKX6@cb<jXdAW:2A]SC12XIRn=/
=TiHX1DKFQLb8mf4j/h<JPb3AdV_bXZ6CA]PnRTSjok:;inhlmJ3KkoliNfO_n[3
5oBYPD3bE9m_HC;XEcokcel>c;QhcK9C>SIN^_>LBblknnYUIblmii=SAReSZbLF
23e`mlW[`i6K;SkS]_KVA[4;RhkoeW6:hfTdLnDQ93:O@RiLTURT3Uf/@aO[d<Dj
M;4>GJa35n_@aCYd/@iM[4<Gjc9nY0hoDPL[aTAS>JU_4lZeSB9UC^[=O;Wd=NBS
23OG:46=i?Qm3>J0@K0JK0CK`2j`1a`0ch=G`M_P@b0iOQ7RJ?[8=]QA8ghY3kF^
@Je[C6WYHc0738;EH2?H1WJ1?N00N1jl2TAJX/a35L:<X1_aKhgh]dKlFb?n[A7o
eXQoJlBo=N;O6_5_SORgAY<fKc7h08c>M^ZjaK>@Y;MAZSB;Ji:ZFlE:LH:D`CAf
kOLE1ofQ5XLg=]eIh:RiILESAhk^VkQaX^]/YbNAVW[J`fOoCOn1V_FgjM/MFeae
`Kic7bY9nLi^[YQoSSkbReoX8ciOnHaHBd]_];M;WJDZEITjgh^X8[WW7Qmf[4=O
BkFTVROJVXmLRkH66DWfKVS[?ig3R8J9UI?LGk8E4OlPfkJ/K[F8@;B<4PR_7?2>
>U0V1lY66LYL@69IcUb4BJ6@liU:J>MLG_JT:V1`_PS>FmGF?PIc`21H3CJ2KF0G
f0<>P>O1Zd0hGlYLYOP[ZNSD<YK<g<`k><jaNXi9l63VSR@E;G1A:S1BAj^bS79F
XBOIdaXEL55UOeQ]l9kDl/6KKhfT>V[_J@f54Y>[:bNgQR:9NekoB4DoniWi[ccT
?6NWgOkJ7hlM]MU5TB<]mZgNJ2RP?jWoemKO;ETdVf:ZjMlea`Ah>DD]TnZ;0b</
W8cP6gg623hHdI_YM`d?`[FgLNeBNDfc[F<k`MZNU>EAYG2PLQA;;?^GDn]LSO8P
aU1<H:E5NI?_SJIF=j80E^F^Sl4L<0QFPheP6mP5mX03h7W`:WPKO0S45d/e9n?o
a;PV96[XaFC=1ZN3EF03^07L3Qh4Sh?W`2_Pmn1_`8PJa=KE0M/E8W?f_abTcVSS
Ii2a^GaQEXk<>T`??[KC]<TiG/ZJQZB979nRF=4alh[oi/Q@:QQ:;9`jMGi[:=aZ
WnP?R1lMNDoU^h<1Eg<`j=8o]SW5[`Im6H<M2/@RkgE5T`]_eQo]kXVgcQ^J7fnO
6M1Wg[L`6I/`70`K_3lC?g/V_>mCNHN`V=@?38jg`O^X<G;3Nk?Rf0MW:Pf=M;aV
E/U4X_^PIHQ]U6dgFcOKRET9/:[^>HHGR4PDV1h`PZ5=La8QF4KibYU2DPUIoFWP
Z5VZKf1B[bT:G_SYcAQh;j;PAABlR88GDO0R2Ui4`H/XN145;j;PAABlR88GDL0l
80YEc1ITO[W/2>OX<ERG<;?j4b<MffQGJRhnoGeVfLj>a<=1_ekS3dIB_Y=>FY08
n^g[o860?mhblV]Ef1cd^UgnH;?nhDiO<10:1D9N^n5EHa5Ma`d;Ui[VY/=a?Ae>
cgG[<o6_0lMokKSElB=]X]YmR6G@O<9mbI^Rl4JFm<B[:?QQiWHV1hA/UMPChHH/
me6K5WoLSCo^aQmghhnklLOMn>=^o74go[PKOmb=?nk67gMWo74go[PKWf?>=3W;
cg5F=bSl38iBlM`jRjci:B9?HK2/mBV^Af`hVRNN>P4SAH4<Cif0T@THVH2A2ARI
P94969V0T@THVH2A2ARIP94962UZ:9G8P`R@IJGCF>UdaSnWVBo=O6WVBc=OV_WB
c9MV_SCcYIT_cGaY`dZ;X?G9?;;BeHM5j<<Rm64An[08OER4?Ra27aJQ3h_@QdGX
`b;dIOac7ojico3?XNhC0Zn4ZR8556_]]Oaa_N6TCAdodGgKkon`aMdDDW^K6Wga
/];Z2KnhG?n;_Uo=n7QPnkcR@7?:hhmgeAOVQGH/oNjAmghlHM>gSgUmhFJO;mB/
oj71EE_/KeM;E0goEgXlCOEm5fc[R4b]:CiiRCkbfVoe_a1UbgZ/aW[/OMX/eFEj
K2UY7F:9?Mo@MM?WRXI;]2^EG_5@X^<>]V8kaFi:k]05_H;6mmZ=khWU5hVKbUHh
?<2fRnfL[=b</`==8SMTBMT/9R47H6_f@:/LJ1ee86Lj;?NM:cMK1bK;[d`fSD^0
6ihia[R<=baN[UC^:6<>>^G:PHCLH/ej`0``P0DWh9K5H:_XUc?T=_>`HVGN/_7I
8mI_V;TE_n5C6fI<JXo?o]nSoOG;Ra<mle_E6`<C>UX7Wf/=Q^8m3IFCTo45;gdV
fCFg@oO]m8IRWYckm/BRG_enMJJO18ZS_^6[<jVD^]N`jCn0cnG`fJn]TgZ;^Nj>
d1^[8?E2XoYAI6fD0oS8;>5cjdgF[aC:=`[=@4X:bVJHU;7DmA`aLaJCV13:80QM
>MJ:BHH/bYNQAiGm]XF9a<:AKjJ2hNC2goaVOU/hg6Xk1bOG>_lg>meA^C6FD36@
XD0`6?<<GbgbN`WiaZgLEd[ZUE8;eJQoEQTNZKeBdR=Ik3U8_RQAXilm?ml9ldV<
LHba6?iLOM6BYmb=Fo:D>i2[S4_lT;Ua/F=RIj^0e<JC^0o3LRBa74T/Aa;;TLAb
9;4LBBa74/^Aa78T/Aa9;4LbHcVBF0inFmK8<jUKSTAVlJQ=/MHT1LOj5XGMT8d4
R3IMom?lI23BJV]=1@?9NE]nn>[I3ilFZ7<76ob53TMnO]dGcmcaNDMeQX0SFmkl
mdA[CJSS3k<2=MG5cL5RGjo[i3>nlJS@M@kb8WBMXnJJMT5RP26b;A`d]U/RlM5F
@MK7<UI1J2iF`D]ZjY=_IJXW4I@kHU[g2@cVPZEP3MP4]X<k`4?P87P170G_P8n0
i65n]Ve6eJBCZ4A6a9bLJmioKeF/P3k7`G4fHh[8lQACU_nWZ<=/490K:m0JS=>;
D0F0V0/c`1]RICocZAP=<ARm>F>AZJ6L44MP@e@EJhB6NTS5AJb:XV1HTm4?FW72
:MFV8PGZCS4HToB7FD5<NJM>GA0?n=FBBG6a6=l/[N]8TPQ4o<7Di7;mV]?_neoE
oGbng>^^:5XI>NT;/bo5M4Bm^F336lEd[56g<kl_58Shm1gECnQ?]T@2XO;6l^o?
GKN^N3Gb<05i^0aiR6ZgVWXSNTJY0Zf:LH]>K]79THQaY80SlBa7VXFlcJ><bKR0
XDBnDF8b`318^CC=C;HUZI3e:4T6948;PaY>4V4KUF:EX@i^9M7Hol_4n>a_]<BY
IOZ7]jN2`LB2JjjI9mVAnQ4fYgG17Y]CgCXob@7mlD1T_;DA_BR53Tm3QfWJ9`Nd
jMP?FE:NcZGdLRVmS<E3M<]a;[S4l8AU72TcRZ?MFYTQ^fiF@4X<hNWUFg6n=JB5
23?RaS7AYAUIjSV4=YBY/ZKHT]KL0JMl`cV:NYJGY1XXiD^WXH3R/>F2Q89>AVG6
:5=1LU_OT/_8O5mX;?@EebLg9INETFAEdjnTBl`@DT]2<f:]B/cVVDP9ETVnTOfP
9V?l/EbfeJnDMkCMkoG5NR^KjjMAKM9o?c6NWYfXOKHRVH`WbenX=XGlK@;QJGG^
b]jhgg]oFdNIN/mfIM0Kl8GM`eNjXhC<DE;H<dNNSS>EkJCQndFh3MImfAgf1Ka1
N>Hko[iS>cbKY;e_fS:Y78ZBiVbIjC7bb64j8@hI[Y6mBKcCbFe?bG9SW6<L9mcS
c4eBf9<LaL3A[]>@MZ^LVj_Nm/Z_m9XL;NAj:8Ib9CJHT?4aXPjbERj6Z5M[7VN8
9?o^59>ChI:i:YT=D3[KSBjoNYF]9fCS4m?7:;FTLei?Ff;^abQ:K59=hfVC>RM4
WFNgQA[EQi7I?Aga6OoE7P`T9YBj>S[ZGB?_F@69N6SZ2CiKKF;hCW]M`8QBX]kQ
:WMMBI_mjmb:CI]go=N>jlQQY2O^/jH6EISEe`ZZ[m:2P^^L`60^F0[FP4eP>kP3
?0@>PQO0DB1[FEBKX94TQOWLNcjfB3[JV:R7`Bb`1:`4jl7eh3J`6n`7ch8S`5X5
[BGCTIH8dhoUN^;61@>i1F99^:aTXABGGh[;;lGUUn;bBg7iYKSlDUan:Bjo59MO
R/^g5UgOH_01T==9@66d@4Qa/AZ_IcD?mC6H0`K1J[0AK0>k`1i`03`?GPDU4SYD
JYUjWjJ<9S]ZAcCL>JkC3ooa3oY;Z^gH7eGkb6og??gdWXNNO=YfRWi<ojIJSPMb
Z[?dNdM:UO[=Ki@jo[_OV6_V=/i/eP@:l@0_B[iI@aa`R2Y0?YVWI7<Bjf^7bN;N
iL37`>9R7Uc<Ph]iL34?;^K1aCbhV0LGln1R7Uc<Ph]iG;S<8X6XN9EBM55<_4@C
0KHiOn8AkO2<DZQL3DnjHYD4Neb@ae0L/GNbU2R5>k?<9^De2DnT_=HX_T?JM:Bj
EW>R]AZMiI_Nn@N7k[k[k[_`[oSNNSlIniIIPjCdjZDo3goledLMeG[kEN_FGSEl
]BlXoSGP=i?i9aioO4QobI1koF=3kQ=J[cY0U@@_8AejDRfAnZ;Me84De:=`I>Y0
2^ZUX5h:jZFPGP[ZYJ1N2^ZUX5h:jZFPG/ZPWWB;5AWNA9I?RPaO@f>2<I9jhd7b
Md/W?TGf;eFc2F8A?Ebl;4@KA/c:479^:MM0JWeS=9/XVV]T8K19>T[YH?^DdK8h
>/[>eQgkSODdDgiT`JBARi@TiM?G1K2XHE^ge=4UN`o4RLJ<m1dA/YbMGlZdQZ=S
UMUB?BW7ZaLNNEWeoNh]eJ_oaelKGFDGCOkLm>@g@YkC:aZ3Wi_Nmg;go8N:jeZG
]afloiTO?g3oSgm/Bj^Ioe/EZUGj;_e_nW_j8kHe3OFYD<;]VC5mCW^CjhcTSL[n
bcND@amnh`fM9E4KoTeck<??5FYCEKiDF_;5VJ>UdJbF2^ln_IJ:VFXdO6BIHGFM
c=Y2]9oPO5735hTeV9keVSkAF=lXSKF:`3V?eb?Oj16?Ij[`BHI/n3R?VESV:/2R
_ZKZVVX/Rf4^hm`WJCKSg8fL>lEAHaDcXmcf4f>AdK4gjA=A2R]RmKUHVd:<_He`
G=g`dTdkMfconL34m_Q4OJlo66gcCIa8UQE@^nnh_F_6`YeOJ8[E_>3[8lBnXR>E
KgmZd/:C]SYLn/DGW7o1b^4[/j7fUi/SO[lkd?Zecjim`5/AKMIohPT7@W?b7BZ`
]0^KMO?aWcTj7LmX<fc8jP2@EH41kRBC`OI2Kl>KmN;=N_5V_GRcG[aI;mj/5foF
RcO[aI_eh/ejlFJm6FoFRcO[=KdIE94W37ZI]h:aiGDoI@MP?eLVVEVceVo@OjK`
gLiYYP73=Xbcf25Q=h_]4]A>PlV6ci=2fcoMmRL6H9YFKEc0=6j_a2cUUn2;Bo35
9OSR4Waa2Kjh15mLPRl^`ANGh8];l<DUU?9;:>FGI4[i9K8>BJiZnY4^BNO59gOQ
TmTAhmc7H0hH1:_1A[0=k09k`07`?7PEB0>N7ioEIEaOR>][=@^N[NQAJjKPfLYl
[LcGbWb]c=O:O:g<elYl[LcGbWb]c=M:`K>EPRN5<7`m?FNHViCIPeBO:@Id6KVR
^GiPEQPmI^n9EF8T6S2KE8e`Cdg?2dKR<G/I:dI=YBF1fmM/nNIiigc]YAn<O;og
L`]]cOjTge4N3GJkbl]mWcmidneGG7G_8g/oOWW>U`>]PHkN]j_KXd/BMK<FO>jL
TiNG>mggO^F>`fj?^jjYhnGR@6AN_3KM/g75P/5:Iof3GmkckgiAJDgF6:k0EWEX
AjVl8RQai37>=PEaD_Sn^;6MI]NFhmcDF@`@GDeM`N2Lc95OI@KgIPJKS@4A0c>H
VR<cbZ:Pa1@bIh/e]jCZdSTR/DF^[mY:?7=N;2bB6SI3LET>K3KRR;0aYD@DD]mZ
1Fe0S8h/O[FckB2bZ34hdmgNddfjI7AAd3KFKLKGMUnE5IYWdR=KUNmmVjLe4;0E
fh9Qn`GQX2ZaQL?A5U^ao^/kSIF4TIN<UH@kmEoKbnO7@T5?YIXGX]b[kjofZV0P
=Uli9?[8;2D8WJO@1k`C>ZNEkA2e65IQ3Hn@H6CfQ8QUQAOI5H<4noAH/2nmNUCI
^J5Lml;oG1lKeml`KSDP9BA=VBC=UE_47TUf8mbZcl@3mJQ_?NYKSo[FXkkeZ6lm
jU^?n]JS__FXKcgZFfoJ^[LHO00TU9K2RiWNV[:E48IH2FP^elVXBjHLVO_4l>7k
FCfU2_VR55dC]@f1JaKLO5ggX^khm=OKPj7Ta?:S_gSV3hiZFCnE0^c8JiMM49lb
l>fWK;fNV56^m8ilmlmoo_=?hD?ilKlhOP0OXVZZFClAnakS6QgL/h>aHK1j/3Vc
`1:`4Z`7eh?K`6j`7c`;SX2g`0O0jUPZTO@5Bc94?T@o2XH6PeG<`BI9ILcW6oka
k^ign:F?P:bXe7:EcG@/DLTc<TeiaZKFbSVU:215PPQg8::ORm;7BLZhL[lU64H@
T9<3/h@/I`/J[FAVCEGF[C;?iUQLc1K9R/CnRJG;E/fTfMjOhPVMM9c`?3DYUVbo
U3kPnE]C[O69RYGBN5NY_//CK9h`?FIcd8LTIHA@H7RGOGF0lX5D`HI?VAnj<1o=
P7Lfm><IN3MAcCnPCN9>bl4TkUHDGR;h7[?K[0ONmL2k7WSG0nmjh5d?_>^1Mcg`
[PONmL2k7WSG0nmj<[c[PIh/>1[MIRV]9l>kLWQGW^5M>IU0>IU0>IU0>IU0>IU0
>IU0>IU0>IU0>IU0>IU0>EjZ7=jE6k`[ibY[hEdAnkG<:fhXIH`>J;TE_2[Ab:YA
lEUJ3ZA77G3;0KNY/hI;cmU5lKa^[L[`K?:PEK5Q8Ld@CDjGnB`1/J@mCaJ69T[N
IMF@jUeSnLNCQe88YH1T3NaS6Gcn]h_ZFe[MSDDo>_O^]TB/ClfXlhO3YEnfEmG<
[VlX>_YD@EgSO6N=HeMY9>:]E`>m/DC[CQRia5]EkA[IKGMi0n6FR=__6fk`>:/K
KG]75SEFe_S]KoUm;N6F<6]c`_LUl7d3O9nV7Qb2?e?8N8NhWBAK5RQkn3l;;04[
`GY`?KP=k0Kk`K?P27P;O00/GLg`6lV1?gHlTVb;8D`aML8:cYBEPB@b`7:0ZKm9
I22932BAPB@bT4@6T/Q04QU88P=9I22932BAPB@b@=D9oDdbMlS@gbU69j?XKe9c
6`bCcnXhKagWKKN>3^6D<mm<FmMR[^7WZY;S/[eaQK7A_ER6a4`@4IYPRU1^aJR<
TnMDWTC5U2>>R/[G0?6`DQJPBAQg92[GC[SO8DV=lEfce2D;SAQhXnTdFo=bI@[Z
6ENKjL3=[:bX4m>2G_Ed8QC`3hLRjFA=lFoO:ji]khT7Qof1F4YoFYfIS4OmnUnj
P/VY/N?JL>_<M[XK?o17hfgZ54NeSN8iBoSn/?jTV/ISJY5@8>cG5n/9^mo[RdRE
DZg@ojDU4_E6O7joDU@4A<HF86=G8f=Mj/8QPP^W8F=]A1bFS3DSHlg8F3<beXb<
=B=ScLQH<c;FS8`e8f?=b5Pc<]J<S55W=c]HVlE68cRVGAHBUl=S;fL`ZhEB@N`b
8WLOgi?0e?0GHN@]W96g<?8FA]k2b5/HN@/SKf7T;HblQI6g<?8FA]k2b5/HN@]c
LU7il:REVIi/5_Po[c;6A4AXWlcF^/L]05]bQlo8I8HI0LX]>NJFJ?:=aV]cgDnF
J<cUVMaRI6H]dS90Tc;N?f>A/PMDUGdjRi?Cm=2dN6[NEoC_ETeVVJ3ecDVaSVVn
?gdB@d[V=]fc896HG:UofeR[91i`Z`Ff2N9GS1FFAFZO=aY_<N:4PoX?QOLlkL=c
::aMZXY3A2d>E]NT8U9O:CVjVJW9>1<Qb3ZGJB?<=BncShbl`50_ZkZBXee4R1Ta
mDdZH9`AoI6VR`8cmbPPmbP`FMg7H0hH1:_1A[0=k09k`07`?7PE_0dn169JY5=6
PSDIHB;<W<]=d>HVJ7<C];T9f]`4KFj2=SM1Vi^PcDg@iRIXLi=c^LVig:K8iS>X
0kH[l0ddB<S:PKA1FK6cY>S:em_EKAAJf_=[[NOCLObmBUeC[5@X4_:ElM<fNM;T
V^ZAONZUd[cI8Kn]G0DS8cLUNQXJKOf>j/=UmJE1Gj@eXYa1Of^R[Z=iN?Nkb[hf
e/XSjbn7?>UX`lB@OA[D>Wi<Mc_Nd6nUP5I6AkeDF6R]XHmNeOZj7FmlDZ7O^Wjm
7;gQn>lM=mRoA`6ZFjg6UQ<AB3njl53/^QRa6^[Aa=io8Fo/HC0;;04[`GY`?KP=
k0Kk`K?P2;3ZdOUTl?;HUmTm;Q8_Sc3W<kLHAjnL3dK4V9oL?Z]_UX/^bF[C^:Y;
QhQ8QhR8m>[bYQI3o/aJRmFIFP@cRf1V4L`/PYU5<;<8IQK1c2:HF@@cRf2V]3IR
@=iRl06@Ik_:R>6T1RW[kA8lF3diKP`5G3ICJ3MRidK/g8RM6k5c8gI^a<j=f;TA
>cMRidK/g4a_m^_5^F>9iET9=F[JME:m[CLc;G=AO>cCZMJSfdI8HAoXGMEiikk;
UUak]?2DYeMnoO4o_cIaOOnUEbejb^<>_ok]_Mo[V<d3UgLg1o?ED7GEj/61`Jec
GYZgJ?OFNajYZ2aHNnUYZM2TDkkkZ3jYQOE1_aNQP6`3_:7S^S`^DF]Gj`oQAo>]
Yaaib/jP:HAiUl77`:[[f[6/MRb[7L]Zak;J/Jaf;:/Mbf[7/]Za[7H/Zc`bQl>3
ddGLMa4F_86icC:7I0lIo[M3hI31OnV<cCdYH5V5W0b<KUl`k8JeP6G8P3a9K1K?
YHM130Kbf/]P=SPM[08K`0gPM_0PN1`l1eh1UPaXb024hL[5l1S_2i3RBCjL]iiN
k6<`1`b2eF0Sf0IfPCgP07PN_0[<YaL[37L_mllc88IDBA7OG7PGRfheb5;F/4]5
EZ]e/P@BSV0fQ?5HRNcJUa4<f>kJ^ONk>filk;7_m>fil0EEZ_oafCEgYF_Z7Xn4
f`IZJ`KBdLR^5]N=nkilhoNnNm==gk=]VCE?oco??j<OVcMo/J]15QPMVYO7nYeL
SMSbiMR0EVa0D_[NWE`e:n5Vgk/CKGNRkDjdgHVf>m5f9m[^A=^MJ;/CKGNRkMJc
Bflbn2^`IO_N[AGP70n]9LKLPM6IU3`1ElEj8C;g3X>?P:E[EE2l2XYG@O4Z:5h5
aJ^PN1DD[h;REE2l2XYG6AAG[4^K@Kd3>Y>MBWmN2BjS9><bBYR_Q?U:V:n4nDZH
[hCiBYQ?GYiA`W`Uc5N2bbS1IDRZ:[ePhS8/jo9?ioOX_eWK/WYSSJigZFUQ3NCY
;Z?Jb`?0_7k0j7Vo=DcoD3S/RSBgKemjehl>gCYSDdn=Me[84m5o_^NXoXKb_[[P
3_]bQloC?WlX5?9dO>KD0eomn_M3XM;6kXSWi0MDgN73Z]ijgWL@G]n9_POAmhV7
d3_c3@j7R:?bTDkahA9MlN@3m]QLfAW2^fMbiPCdU4Z7m6A:]LFGFI?iaimF/_a2
24WQ:BFXJ_ALIbfoELG:2LRhUYMLSoDQF:[P^EbeI>5^N2=GFf1U25;dJ/_HkSKT
ZBdSCfg`_`gn]l7o=_SO1_oKh7lKo6n3ofg`_`gn]aWbA<^g5AE:=k0dKA24Cc5J
1F`VTnXcAAQY;;2<MV3dHl7fFf^[9Wm_cON?ZlYoGgGoY>kC>f>A5e]L[Ag9/7Mh
kkk]>oHmM^?>AfYKCYUoZRYkoREE<gNf^YJ7iU7BCnk`1NV:NG[7g/Mgg_Pm0Rna
fb_Qhc:ka=01kGFc<d2NEl1cLhGBfnS>?PU/VLdLADL_I^7JV4mnDLcMYgl/f[`0
:Ej96OIUR>n3n;h<lGWG2C^3H3GH2;J1GF0?>02N1jl2HceH>/B2iQ:8lJB0ZALH
BJaSb6NhD^D/o>hgeRVW^hF<i_bO[oVMOTcigoVIZT^][QRi`7ISaD=GKmf_k[_U
kV_2cNkfnXh^EG3dMEEmG=_O5ki^`eM^4YXZk@T8<BW?@eAa_BAYaN@aa=gLA[VQ
3LE@E^8QZD_8BXhlim31f:`QLMf6ClY5nHOXKkI;GbV[F0BJD]]R__7YXcb2kC>j
92ARSS:c1;XYY2cCN3SF1iSV```b2BCL^ML9fNn<9F:ATB_Uil?gae[SdG]nn]KU
5kD5ZkMgG76^>SNFB8KegCL7jD8<l/=f7/m51POnmE_YKTndhIa;9a0HA4K^A[jf
jULh]][_`O3eZR_UW@L>]5G^Y1<kTFATA8?om5]oc<cNS0]T;2d8HW4TYiOE>0mW
jc@lYOB`62^f1WF]c3`WbeI1=WO0NRBSB>92RF3<UEY9`XfH@3b;QS2:RnLFnQS@
;XP`JPPSKoP3lQ:?GF0?>02N1jl2RFKTdCJhJ/HF;V8;5k65RmS2AFcQ8[I`4E^h
R2eLa1H^HP/G/HF;GidVlJF;f<;5RNGno5I<T:0HT8/9/Te:d_9PQ8MMHGWdOUB<
R9L`CHmA=j@MbHP?[7hVfkc[M^nnkX/??ZSJVoemokKmbSFM0MOUkZmmO/[GUQoj
jo3@`U_W^mbgAj?YVMGf`_^fG?^]KeekkOdS[CN]BliKV6cgY2Zf?K1Ym_B?WWaZ
I<;4>KG>@23ZiLhAg_<UelM_C51eQo0>nJ@28PdB;IReN?46O0LNB]j@MmQl=iSh
2lWeY>LbQJn@b9Ze48>cd/[5TaQDja^b:k6C/Wk02_QcS7E9`>lJELJc2We6m5O8
9MX<oDXKeb5YWN@2M4VIdHCIQVWa?0;?8o0l0/lSl3`2cb?`?0;?8o0l0/lSl3aR
F7o91L`Wo/FfB[MP;LRdCYZU`OJ>gQ<lP;6`WWD4VI9=UOWHM/HoV8LkSmD<h0af
^E[Vg[c`m^nTd/UXE?lPiH]=25ah`JY_12K7OBWmPdPT=K3C3=_ZJ_A90m>Nf:e?
h]VHX96/gk_^jQd[mNGb48f4Mi22=g8h5^L]AglSfZXQO_1D3mI7TUjcfdQ6?7lQ
kiDb=2/Pi0eX>G[Gb84J<l6bXdQ51WU[n3GY5S:Oi1@k7n28[2`AeQPiS6VFJ/b2
][E0a8_=26S5K<UQFg5TJWld=6eZi23UYU0P=OaQ=1Z?ZhhOaA:l<BKTlSRN^;P_
=KPT5Qh^lm4^SJWbfkK@UQ:XTnJ;MoAemS^=Nh][GaD]UeZgmHBNAZIRjOH41W?1
D[06K0;K`AgP8G0@_02>0XWCiLUM/b`WkiRak55F7W<IZFWGcJL3LhBA?=4cSPcS
MCOg[SNQa8gAJE<R`JWCXZZRaCoQgkIMLB7jNZGkZioG=jgXR4I]4J75AA?JUPi6
8Yl<GO/Ue;A=e?B6gKJGN8IEj:74L3UfXI^CeN93XT]6A2A_Ob0NP^OBEbKiO1GK
@[KbgSkYl9@ka2`ElkDVH=EYgM3<3LgLd<`=cMc@c0g=g=3<3LgLd<`=cM`HDS<M
U[ZIC114ZhN`Z>I8NXB<fO_hT<M9c2Y`7k?g<G/O/oLaNancmc5k7k?g<G/O/oLa
Nancmf6Vnhbh^h<:l:C/_?g24bLgHLR]mIQTCVj]U0>cH7fSB`Bibc@LVDKB8B97
QnHd[YPE@f>DF@bELiU746VjL_m^3UHE<]lAH8Pik`LXEaGZa9iA:S]kODd78m7D
`_KHTW@/lZB[AO62PVALEHBS:fY:H^NV_j:^GY88lLSDodU68a7m5GF]OSCJKVIX
4_cEeHadoZWLGmoBh_M?;[KIl[ZCen[WB`=dRllE:ED3R:cR[HRJH`[lMfWci5di
I2Q`GGZC>8jRU/9gAeJ>Aj^eF4gA7>8J@aibJ/fMSe;HZS7:K0/l_:8S5U7c^:>9
m0bUA[0l:72]HjMieA:bVV[;mAW_??Pm/N[9jXa3Y>CiE1W4Mm21SGfAd@a6^N/`
>hnUOjkf/15UO8Z^TEiV4B<U_LZBdlSCSK8b;5D9<fhKHYD0:fMh9?5BLhc?Io3i
Ik8dja@9XVTo:e8CiL34D@NVbX6YX`jDbh7bDMk:/Zli/I`_giQ_OZ>L4i^?Rl[2
_hC_IZW8K>VE5[<Q2=MY=HU=/DKV0_L0gihYAJDCW8/8kAAEUGWbm/@>X/`3mE9=
<1//c9lIQfE8_?eXIonldj^Wa?b1Ja>NPDV]lefQbG5o>khXU1Y`E/oZS4K_l=GJ
HVM?VWE6GOcBfE/fE?K7Ph5=dK2]MNMiVboGUl^k0j?CgF[gX_VWMgN=71Goa2:U
fkK56`d4jT?9n9CnTbK_NL8/BKE;;i7H/V^YADaBTnC]L?UH094@nV7QW4RZa8Yl
1ai:kf4VcY2hDFZ;`T5iQV/8fV]J^l5EBDC<Yk/J3Mk:VW2^:m[ZJ<kae^YXcQf`
EQQc1g9U9l_2F?:Ahffgl;IKN2/G:fXU[joP7JYV<1;5/[5S1Z1AA2i:<1;UgZ<4
8e62TBS1B9AP98ZURa:<A0U6XXJC:/MNVfeZ4Xa8829;H6HY2N8`KTDF//48Z`9^
jcD]XdZ9A/AhHS1R?@GFnBN2TGPZ]C`GSJ@V_che69m8<;;b;X:Ah:cm?K4H`HP`
<NB[ZaW8a28AGd^LUJ9/;19_4EkS[iNAZjjekb<FbOI<FofRWj:^:5i=U]VZlMGB
=fYHRR;ZEDGDZhZXEaEA[bZRGUE4_JZ8N:R8NUDAmJXRjUEFaOM=1Wl5DXF@3U=i
Ya0MUeVmogmTcRIO>FT_39h=CPN[`0I`0kPM?0PN1ln1El2h4Z>8iZL_<IiH@UAB
?;AbI=_:>imimXhkW_VakD7m]GONeUmC`KOOEZ6e?k[mmVNN^GgG3mFb8o[kZ_;8
4EFQ_ll5f[CYi7gGTOM5FMFkkQ3[j?W4n::1i2^i_2l=WM?@>@fMdm0i3IgCd3T=
WM?@>@fMdm1I7TLU27RC`En1d3T=gb@JTEhnRMGUBBcaCo9X1gDg?Y5_R<efVCg5
BB8jNJP<FTmP<1L/1F_09[0Mg04N0PO12n0XT6c=cdcSe_1bNVbem^D>F:DVLTM;
/JeN?d>aYL1Tj[:iiR^;GG;iDW9Za^UF6/HVa;4H6Vm8aSom4U:c1DQ:02O652OD
PDg5YPhR;`^<S:hRZo?O3hM3:Gef==Hi/jIVIVL/BT5hh85cGU3UakGW;]`gFOGL
^>nk>gK/OOBhaR>GgV0PjWFDRe5feZjH=D]oolEWm?VcK8oN^>fa_M]gk4D^5R4G
=a_eP2keMK?N9;ikR9Yk1o46]m/3MFJ19F0UF0n^1kN1gF0oN1HL0IIDI=h?J:jb
V15g?Yc?IjfPS7W=]m]8o2:Md1;Ab?=658SHlb4oHCk9lMMjTE2>WEKSAnj0mG1A
S[niEJGo?kD_NCEADBKUo1B_fFQU7/Vb94b]/aJRR[SI83LNi<I3K:EkGDPCIQa1
DTJoeTeEBL4PJ=DVAaL8a^BN`g]_I1gQaY/N]Jg]ggOA<oYaEO5_ImlobmEbNcCL
<J=6eQ:RnZaD:1YFcfeki;7]fakK=ob8^WWFO?fIWjZ:FK=Fe3[Y:oInlRMT9nQU
GDWRDOkFPn<bO7Q2nh8df9@HlJQhIRYPL<o8X]5gfK[TcJI676n]/>NHmMmYibRW
NZ8R2[VJ2J<lQR9:UCId@]cjMiC7N<C;j7X_/3WD0/U5Ajj<A6>9A`IF]4NR_g<e
Wo?C3D/_kOGEGi9Hm9de>c=A[Ff;95necXLgG3EW@VS2U</fbWg_>oj>XikkWV[[
=Q^8YMM:6W[5CD_?G<K^RMU?@@]3Je9XC@Z]BJ4e:K@VQMJTd9XDFY=2Je9XC@Z]
TLLT35^J`YK:@aJIK8j3ka;^O0`/:oV?me^9UICPDij]6=geKSFliKQQ?ONH>m0W
8DkOZ02gG`kdb`5a6gJ[;=o?kC_<]GD7O]:1WgCP9aghB@MndX6OM>0W7OQ91gkB
PImd/;K^H6fM1`OUQZG]DekH8^dPOE`ZJcRVMOg7nj<]_f_f70[QF[PZG[<Vbd8Q
E4cNUTIGE1n3>F0@[0HK`CJ`2n`11l3ch5G`=_P@b;:@9==h:3>f<g^G[=P^bGa9
iT/bGi;iT/bGI;hTlbFI;lUlBNHCMdGD9PFBm:PfJ2_c97RWj<O?4ejd80E2/oeO
c;mA8=cW2lDJ:/_RmimghNIEeoCni<S;gemh[j>T_lG_l`IJTQiWmlK?W;efoHl>
?oFOgi]`dhF1M1E]o?^BhCioELnd9K=VCokb3EojJR:BCZo[CWD6ZS/BYdhmZLNA
Ml?>6nj[KJb_kd361eT_?]LQ3EOOUclJ`U]aRLW5=IYMbY9C2G5SK>E9FVUi:VCK
W]GcLHlDFXY_n5P9ho=OboQIlJobe:OQBcl5]o>IeFb/<He>F?bZDC2E5o1K]:E/
IEIIFHhSLC:cgdVIYmGiT`8K>U[SLOfRcjhj@fmYSWA<>_O^VN_n9N:/NSPNk_[/
5J58dVlogdn=B]mgonX;XfiOAgdT>7mNH?Wi7[D8_[Blf9f8YIOn>cBL`en^F<]O
D^W@?SW4SgblVWQB7WlcZ2TeIVZZj:?h@Z5V0E]i9:cNd59ITLR]UnOj_jfD<jNR
U[_;7K1NDV6@fS2jE/>cHE8YIIVDoZMORF^J4S>?]G?I/USR=8[iO^/ebB8B6GmU
[HiU:@e3AZDXVA;gj8oE9AN^_N@Kfb>1L?cWHDmK1f/LE4fGKeo``0>e0nU8k?J0
BegaQJ]f[5Ign`;QX6oZb2WNT1AA1^Ke?_ZHnZ74=lg]N2Ah43_n^^=NN12FWVKY
09J2TS@2VF^N96aVGf`ae[THjeb<MBk6>QMSWH^ac/EHif:/Lc7F^AS[G4ai_iSb
?Vlf5:=U]RocBScjH//aQ_::>`hG4d`gb@:iF@ec4/djRFJMA;=>XUTWdJbCJ=I9
=>/TVWDBcCZ9IYeD`icTS4k3g4RLk:8Ra]_B=AOcB[nadaQ9VVTB><cM^1Q7/kV<
]BjE4hIa3WMdQF;/:YFLSNLU3LlZjkmEX0Eh9?38EGJUF5Hd^W8T1ja7Z^nJCT5C
=D`8YfN4U4?i9Ro/2Dm@gM5XaoAZOGmSAbZAJ[@K<JPW@Soj9]/=_4gA8b/@8i5N
WkO?h=_amn3Kbo1]X/8MB3nc_0M3nYUUUJ7D[3S6X74/@n<H=8i1haPdST7S63B>
@N<H=8i1haPdST7S63B>@F=Jn33YdYoB3XgUbCbcRR2QEXdY4cG8A0dbDH=<e20C
=LQ43C9APdcD81<eb4@=<U63C=@P4cDIVJRQST416iUXHUkc3IZ^k2S0^NELD[Te
AfJM:]O[?:hSaS:V>JJ>:gkfRULf7/NFVn7E:@H;IJfGhQlVAP;[9WBDY@3[YL4/
bESOTVQC8TgAF7TPfoRc:_RJ4e^J/IX9iC:;3?A3IgbF6GXEB:LK_f9K_ZDh6Pe6
:ml/RXLRHEGB4jj[ZV[eC_cfUY9X91R[_>J1Q/C<mV2G:_EhP^UOUdDR`GRi6]I3
]3BWKDMm_1?24fT8>?8L8g_DmfR0k]2Gf`IIo6QQKMa[6jVA@nSe:McTM^ASQ[[A
O1J]7oV@Im4b<ERcbL=?gI/Zi<adACPPT3`78Id<IWN4M:^JWaYJg`o3nc<BfHm4
mR>AoDQT?a;ISdCf8i7mB6@o4]V?A?HSTOe8I3lBfFm8Y0AB_DRTWoeNPhUbA1Z8
dfA;dk=7YN9Y?<EV6?QaLIcEYYZCV77]5EI]dg0Bhg=NRGG<MiQU?6YV8JbMBnT0
/WSMbKH;C0?C9A0ODgo<f8Q<]k>ZkcDMK_HiR28[lKG4JI::Z1_MjKj>K_fmUVS?
9:LJd7mH?[6eLlj;?AfmGHF__5SKem?NXabNB;ZgFOne>[/h76nOoi?^M7^lKgQW
b1odAe]2O[E0MG^<8Z@on;>On@:A@<C3n`=o[SlLhW=od1On01VJ@:jk4aU:Z@EX
87bEE4/Za[;ficA]C0R>FV7S10Ic`E:`1V`2fl4Mh25`4;`0SX9g`4M0K4b86I>6
SG4JQEgViXS;U4lG=/J5SG5QHecH61LfaXF=LF5SG=PH5cK6QHeaIINE;KoS@^iH
HlK6N2b_H7I>VllGncRgS3PcilZm>fRL<aRgd9j[SFC2/m7IUbTBYTN@laEHgL/n
:2H2l_M:6CFDZ3=;PZ<MQbDD1CIGHVhGJb>MZE0TL_@noB^60jW_<aa8QG96IWJ5
9o`]5TWf7MM8ahcdDieTNdWL_>52S]ZTMadGPX4@WdlIcU4:Gb?:QFN4YlZX7DZT
5HDJiS=g@e2]fDRi<no[m7;mdZNZn8kLCbHAUfd/jeo7[D?UWR7?44aLB9j`]iOh
H3Hh7J`26l0=h7K`87PL?0MN0Kl7O`=F;YA7;/Ck2G1nGSAAGS8^8bUJCY=/iU>o
F5:BIR<=<I<=LhVJ?`QP[^XJkfjb;;_JZOh4fOeMddNneCNa/LdfFNM9/V1`aQaK
oJcI[Jdk^iJ`@[2k=M:FM;FgfBIeWTh]hN5HY3?]WR]o8@fFb3mjU=NKXc4oIk??
Wa8SO?[kOh7=o>][HoobFY8WBonW_kLfgOX[Jk?9c^Kbaa;WlbC3@VfAMS9o>_4c
N91CNG_cIm6mdlWLUV[;n2]bIfYWLCE:W_De[S:OZm8FCEl`KOXYRAVG[K]bc@EG
FYo8ej@8@YRYYX;5H3Vh76`6]h1k`Ek`53P<OPGN=`TROaoCiPG]H2YH39J3bl5V
L0^h5n`5Ch73h5OPOB4FZ0ANd0jVP/EP>KPLK0JgP7_1G_0D>0an1MjGh01D0RmX
1e?1H[0LG0hfPe_0_F0_N0XL1[l2ko=g@3E@2KbP7D`5Rl5bL3WHO=cjaaNek5QY
gS7koS7ka]oC6oGme9S?>ML9lgF<fDn?fNlL/bmoHgCdmGB?fNlI/mlkI]l8CDMM
gh@aWdlN/cmUc7koV?eYHoJWSmVO<FIoH<cnc37k/lK/cajc?fO<o]`ano?6k<lO
/lmc@2O@Kn6HoDESmTlN/hn<W?3kWaVcCdag`^NWS]WWGN/WO?kI<O];a^bO?VIo
L<cndS7kblK/Wc=VOlFHoG?7k9lgI_ol<O/GS=UO>FIoeIQmeTQ?^=leHoH_7;=o
dISmRlO/DjlmHKi;anaO=VHOGCkQneN<fKmbc;kaAgQ7jLMEHciO=fKOl0NS_[mQ
c>LKana_6[?o>MWo_hG[AmX:IFiTLgAbIF5]2VE^I6mRJPXa=b0`86mRJPXa=c8`
<@YUKVA_HVX:>20`86mRJPXl?20_E7U`IB0_AVm^M20_DgERM7U`IB0_E7U`IC4P
;d9QLfE6Kfid82mDDDA:A44[@de=BC4`82m6KfidA6EcHg9YL7A_LR0a>20`858:
;dE^HfmTJFiW83`l82mDNG1U82m5KV=_I6U^Ib0_A6UVIVEbIFiSIG<PFb0c<b0_
HVEdHB1M83hn82mDKeE^JF=_I6DP<CTP<21B2Rm6JG9cM4=XHG8P<c<P;daQLgA3
J65b83<c82mGJFAdJ7<PFb0e=SDPGB0n?PYUKVA_HVX:<CTP<21_HVX:?3`P;daU
KVMdJ20b<20`858P;dIYK7AULR0_AVaQM6E4IF=_I6DP?Sh:LgAbIF5]2WP1GI31
K/<P38K_?8F?gJ4RjATQCIdZiK1fF]H78>14B0/PQacbmS</kJ@QnL3onc<oU^O^
[@/nPobPJ7_<<?[P29NhTTDHL?91]2M`g^KmESDkVb@T`offI9bk<4I@BP38CdJF
C1/LGUdLl:EX=g98?Ta`^9okZ_A[B]lhHlS@2:g1hLSSgTfjVQU1E_CH>OImgXi<
oGElK@V14c7AoTJbdN6BS4DbHD:QVTJ[bdD;3>jO]@?3^7NNFZe:=GaZol<YJ?WR
<i9MRCQ=gD<=FP;hP<mEYIS:PkEn06fJL10:IFiTLgAbIF5]2VE^I6mRJPXb<20`
86mRJPXb<S<:IFiTKf9Z2S4h830PKf9Z2S`l82mDNG1U82m6KfidA6EcHg9YL7A_
LR0_AVm^M4iQKFDP;eAAA4Y4@B]3CDe9<C0P;dI/HFMc83@P;dI_KWA2@Vmh85/]
=S<P;C8h<B0a<3Li83Lh<Ed:;dUdHFaYHd5^IfaU82da=20_@G=SIFid83Le<20_
A6EcHfE^M20]<SD`82m3HG18IFUWJ7@P=SHf82mCM6E]ER0g<R0_F4QUJFMXM0Xe
<30P;e=dIFe883<a82m=HGQGJFAdJ20a<C@b82m6KfidAVU/IB0b<B0`858P?Sh:
IFiTKf9Z2S8a830PKf9Z2S`l82m<IFiWM6PP<S8P<21B82m<IFiWM6Pa838c830P
DR0_C6E^IgAX<R0b=20`858P;daUKVMdJ3<P<SDP<21B82m6JFadIG8:;dI/HGAU
A6ESKfAU83hn2W=dLVEQK@Yh0NegIeRCjm8^dXBPDTBTBT1PdI?@Y?LZCKY:CD:0
44Q24^TPB6m:kdfJ:;dG4E2ZP2Q54:A:TJ:2m2;`AEe[[kgf>NOJioNiCWhTklcL
<lnDNik[3BoG;A<A5G/<3:69@A=48:9PFJ2J_[h>10`4PlE5`F0a02n_:I;PP_Q;
3n0eAn3`B0aJm]l@JSP4U43DZD<9A:0n1PflNLl52147@ZAT8CMT`F2P61P/@`ce
2hS1b@;EXNi8Nj2n:?0V1Xg00gSE<5P_7=;ARD0lijm783mL00RATKTQo</MZ>::
`27QD3A@7dY`@[PBChA3GH0V63PB@O3jA`QnNBL20B/;0WUhN8Q2GO6R69bSXX0`
d0=9L08J8o08W3_27_RcI:01e1GaIlVR05jPZA<Bom]PPW4PN41a221AhH:48m1h
X//m]3d21bBN3SCAd@<JHQ7Xgf2mg`1Qh9o=0D948Ol:mjOgcd18m2mW:1b>LLE2
dEi8]2?@0NV201YZjXTB?0W2@2SJoRL@jX;74=>1^T>A;U0H4O0[MBQ@DlD822Df
jLojl70L4T_0Rn:A;Sm[1?d<@fbc1]YN3N?ZRT0Cl82OEJXSL@Ph0H?c0_diG1@J
hh7fnD]b@:;]7Ghf`ohN5VB6A[[M@nRX0gmSR2[0gcY7104X2IJn8Bh]2DBh0A6N
L2O@c`=<_K08h4lSi:NJF8>O3aJ31CX@bd3h8Ad@a1n03akZSP0BL?L@OSkoK_RW
1810P?I8>048@cPRdH2oXa?E28OO<W7n>:@Wd19<92P4B:@Zl>lWJb8EkC5X5jno
hKm63=;@e;fUIbkdI`?n5D]E5N<9m14A5`>:R4V2PA2`Q3C`1_71kimaKT6AOeH9
oS^`3]X1@oChWBnaDGoUk?ik@h3lOnj@0?2O`@``A>XRP?ao<md:;0V64klPomMl
1oidnMoAo6NDol[dola8lij;bjlflOo^comRQkXRGKcnA12YNhm0G0=m374Id?l9
]D3lG6<P_ck27WW?mCn]>P@XLAeDd8i4BX]094C14[oKRLA[8SdAm[N@1;SCKm[l
eY_mG3PG91Ya2h=7o[aRR5k4jnCGn?iU8bh]74FlA_14K_hf@O74QBGl6^A?:8:h
E?lLP@HJS[7o^GeRTU90:0h7m@8@QdnD984n4>:JfR<lOk4K2195H`S4641RcGi0
1``>l7?@434P28HP@7mZOb_0DT2@lkn9=h0Pe2oaog2^2H6h9E2LoKlBnITWo1h>
Alck5on9>OlUokXQ40Q?11``<HJ1b`DkE`Ng75BZ/7V8;0g:DfbT7]`F4aT//:4R
M6T<flk7VfAUC^XndicXQ6SJ>;LIZ;XMI<n<Ko//eW3FNTW/RG1Z[SQb`V;7c_K>
SBKhk;=cSm4fTSbfB5Jm9_/4edEbRb>:[YeJbMjabhBGe_N?jXh?2AilS<FJ=fj6
]1Rd]ULFInXa/L^HOoUTC6R2mIX^BNh`oi7cbOEAd4:dEDB:@CZg[Wc[8B3NXh9^
[ZN_MhZnTn=UE>1=m`M;VcbQ17X=^EifMHWc5NICNIMni3aaGdmWl85YGEIN]nlZ
VAE8?ZPff79Jg5Zgi^9?K;oQI9OX40gihWg8@HnMHUA=aNGV;dOJOl`>hbA[j55<
f<NKMj@Q]Eo=U7gR@=d<2m7eVQc]69[kLDlgALObKGL`_k1n_<9YjN8G_c[N5c7^
3Z6TcGmD9]<_JPPaI@Z/nCT4iGGc^6A=kO67S5Z8FDZW>[FH:QI=b@@g1mbV5aNo
j8i<;CNk1:[kg7>nl<jNSkO4JMifJj/ZgjAKAA@jQR7JNjiVbSNmh?7A1PCd^QJN
EQF]i^gQ>[oWFn4iKjgGhhXYm2_cKW6Eo3XgC_l`6R<;i<an^]HF6Ac3;=XL`Egf
LJ4cO?MJ:FV/?DVa@Fk9dDhPdi]^C0^9><2m>33jJ=gkI9dd7FP0`=IjDcbkMDG>
O;S=DJXW[h^6E752n>bkHW>:HL1=2ELEl<29/GSmF9<PHjm?Ze0NDo<RP`cmO0Sb
g]9KoLA5@fEJ9cnAbaoi7eil`6SD6k@JobRjAFE^YbTWBV2TRVgdjhFFHXE0:U6I
YilcegO47MUH]c<E;W5J]]YbW/7><;IG=UGIc@]VSkXOm9n_gk;Pi_c:@[YHWiGa
JPjj]HZiZhTgS1<8CRcPgK0Gff[bR3IhGSJR[KR[k[NkBODa:jk[C]:UUZneEA3W
^nE1S/FG:=/P/=JVc9_?X;if[DhaCf3g1Eijg0WJP5_bPIdC=j]_Tmc`>W04G4ie
HS5Y2<WSXkS_ah0m5AUNLaRc0D:?af`1GF`^4]kVZm/[J>?]^CH>faR4LTF=8:Vg
Kg9LTPEB]45V@>1QCeZ6JZS9`eVln=]7Se2i`SKA/?SdCNon9RXXCGn8Q:dZiL;J
I@Z6ZN?^`B?8Q]3@9?g8>MX_5WGEHWeHC:KjLFI915V[Yf:O`kQfcI4UYkFYa]i;
igCSgTQoT=0acN8RdaX`?IE^fTEjdO_fE3bfNRLW8d^Kbgao:]2nWZ/n@<iN8RoO
]91f@U9FN>78WO4jG?NAh=BHW93gfb_WKdMG<7QOA06_5QR=c7Yd:D;M^V5BBi0H
WJ>V@Edj_Q0Ua;_gng4:hF/>COGbVljj?aj>l:0JGOIVN6egG7V/jM9T5T@jPg:G
[Z:PN_ggFJL>DdgOgX;h_0^lc<Z8cXehn3iKLm87I_YRX<F1<_CCem`bW`RmhGFn
l?If@=o];9V5_Z:iXoe_MK>:BX6G9aM[CG<om6:n6G^TSlc;0/:^IB2J=P2P;NZ8
iQD>mYO<C5k7Ga/_n@GWQQ6F9foW1CEcg`SHLR<4ccTLnKDc;0lU2UB6BY>K68oL
C_:jbR2ORJlELdhb]6VI3fZVhffol<P/ZcUTcTMa=0JDFe[aE<dE<k/47^@]mG^<
oGSEo[>?4i>4HRA3i7TK3oFRCFF4dHkmYDjb=BSBo/j@cIabFidB5OH2DUb>_CY@
]J]9Q@=aO7b]IfOg0]T@MiT^O7GI5P3HDOcanXLYITRQ@93mL^?[oR>_PX29jmS;
U3aYIX?/d::0jX0/BB>a^n:bc5T=K;gbMkB6O207Ig1c7II:<RUnFi`nmd448L@n
821XnYW1NZRH=A`9WMnCf3iCf>1hPd]kk^ke/L;9A_2U]^i4UJoEcXLk4AjGjeSe
eo?5Q@G[>R?M9Oe4WaG:55f]c>6FP[KDdUm2g5U=mh/UTgXZiZLK1?iVJek9=?Pl
n_c70M0CZGKooPS`5TXe?[cke>FKXTOlc>denDoJMf8Z^lTmgAUNG?H;F=@DhLWP
cX0aL_7GNJ?DSHaQ1;VJWT^[cPF=WETXVTD3USf9/Q5:RL>dWMVJZC=W5L4<>lOQ
<:=WEMGDo4FOiOX3:hd^VW46Zf5Q:fnDi@hje4QT4:]lVYKlDH2l7b67/HM5BX?<
<CRBb:nY;Lff>nDQinV77@bY;6KNTBhDiaCO>`A?klO5X43aiG`ET[/GGPlG7mJm
od0MF2DbZgO7o>hcf1N9fmVF0n1k0li<RQZSZ>Z0JZkKGNej/Jge1hmkh/aB:_Lb
5X3jHBi7Y][/_NSQDjn<CXAIMoOI3gb82_UDIR@VA9acd=NJ4eQQWKJhc>KM53Q]
D<jGa9ZXmMh<XU`G:PZB8IG[6M8i]oIFdc^AYjPe`>`3B9NDc6GL@L[CKBjGPmX;
D>gQEoE0Fa]D8lQkm16FQ4ZXn76WbP_SnJkN^OaKRVMn]LV;E38[[cX1m5FUiVcc
U@LgjeV^7E8:LOJbXJ0Q^II<gU<33ZUE0@`Yh`hjP]>F3R`:Y?X<C>8S0[`]ginF
dbFh?B^_=nBWJ;<B^L/EcG8]NoeV1d1KP1eW]1MKaf4T^IMogi@IY^L7DQbDA35l
HMiG<?;8<cbm`BCi8o`jVfcB^72NVBfCgRfU^;ZN_Z/6J^G;9_Ykki4Kkbm>:RIM
X^mn^annM67Y^kSP^?=eRhh/mCGYUBRN[A7O[Fb^1/g8fKj1b<ICe]E9_@@ifo/0
Nj?TVcXlmLg97GMjnCl`<kTJ^jeLg/noJLTLknl`ATLV8iaL8UGcjJX]i2Qoa=l3
B?=loBVkRC254^BADQ0EcOJHbVSG[9L;oh<5_G==K`W?LcW9=/aR6KimFJ5^IbUa
EAhFI3Z>=FFDROfXdDAJJ67X:3:I??HbV[IBNaFkc7`9ZTeiSI_:b[_Pi1DMJ7ST
F[26/cV5CaHTHQ/b46AJUFB^Mc8/jFFQjn/M<;bmT;;Y>eU?>5oP[6Zo6V:^D>hm
8CkIKSYfdkmUfK:j]Nkd_KSMRG_^:AJ=2c:kX6m^lBaSCoCciC/RQ9Fde=G:/VXa
kjcggn>22dW20?8VDPA8WD_W]=ecF?Yb94U><hW>>]<@Qje0e]fdkE5K19g69A?2
aD8c^>BG=f[cbU4?<5fBM3fNN^Y_fUAB8n__Wg@I576l<jH2jTEmcGCXmU`FDnM?
OS20cZfN7<_lR9b:NOIfj6TdoV;7A4]<d:LSDM`<EBGI]Fd=bjLRI:DW3Emf;jd4
5@Mj_dQNNX@[Yj1MVa_V:EAmAZ=72XZ<oBcKZ<Zd2abK6NL;d6;;7Qj4g9<2Fn?]
0P7a>dVnjLd9o5E<4SVcCoQG=eF[CdCXDBg?Vk:kTe65lc_7cgF_UK]6CB_?f1JX
o;4lgWjgNJBMPDZHaaQ1kCZZKTUF5]<NPoG_gbcOS:2Q_3fEX78RkJ[R?K7k>I?L
_]E0SW/acInILRRn^1Dkfk:GLZFAADf[j590P/6kW<Z7WK>nLT3MlmnTj=YEI_M7
Nnc/5U^MID4dY5M9k]Hl2SPk=B_R5CbBH[?j/5f_^SbO<1TWgkNfM2^J1d_VG1K@
g[gZdD484D8Fcb3;2fhn6le^n34:O65Ff=FoREnidicU7>:G1k1jAM1FFc^odGMh
;@d4D9mO0Sk_XoI18SXG;ZBAULXo[V1[GG]kh_]:e2L5GQWVLP1nV1o>ohAYl[hJ
EJ[@]cO/SN`CMa]?/Ca0_^mdd2Nd]C`Jcn8e]F=LB@AV[lhDR5>D4VJ=Ui0I;SaP
GTlDehUJVVb0c>YWfd6AighXOkdQiLmOBemMk=MBj;@YLOZ`9X2Zb6Q2DT_3A^8>
U?4fE`ll]Li4hd:YJ=NI3OM3dnm6OG>^F=1T=9eZNGMAV0Nj4LAZo;7b2>n@F9]O
l<7:=@2>PV2ZQ9K_DhD=;<nB1kcDF0^3KD@9ZiFkKGO`QIkL_[b^TioA?IY:SW]Q
mK7neH?GIin>SA4H>oOhnFJLoEF/dYNgXnDEV@k_e@J_D5Hm7F^bX=S3QXi^XbSc
PPIkEG8ijOPW[?DGFLKYJJWY6?NVHVd2bhKN6bIE^DboONNU`;iCK><]ZA4Mb>;=
LoZP7oie1]b?<XW4?WZQ/TWZm0B7Y`Ui4Fi7LO==`RTZZZEY@4_3JIA_ANU:D0P`
oo9L>I]MD]J2/T`DEb[6BUT_0FZJHVe<X?U2jmeFl@N[h<]m<kU@4HdQeZF@1<ac
DmRWjCK9aHZ6]Ql_a19K5D^nj7ZjRGLDc[ff9CcQ:<]HSGgW>f@acQ/>cQm@F=J8
DjiXCQCM4;>I`mDDb^K`LfP[UR9F9Vl=C=N<bUG/OnPIOac/ifZA^B[b_DioGVG@
6fn7QoW5ITM?W7CP6iDIKA?`;B3BU>`5cO2fH5[3N8eG9BT^gj9VW:bdk63WmZ3G
Y0_B6gShIkIjKLc4;eNhYMN>kVh/K:]AL9NL^KM5=NhjWm:Ca2RUiQa=mJ]`S3@/
BhXFhfEK[G_Hi;C5bT=NE2^i]=EF`aTI5Tm9KQG^kg0QZ?8o[XT@80loP5Q1?G4`
nM2TQ:TCe35XbFNFLWDX4I<aV7/in=6KK[:5;hGBF[cd4MS1U]O[g@gjgfE7TXk@
9jmhh2H1jfbBG<oR/i_1BI6O9YE3^9;[oAOEZDN^Bl]M^?mhZoI/6do>TF>cEZWP
Z;JI5eLK>:ed^;8nkWeN;/KF>Z45idolZjRMD1418_bPjMQNTE9kNT?;lF5Cj^5[
=UWJ@eD56IkMlmmkeYUi<P@KY>9fSgZML;BkG47DW8QB^IGnB`735UfRaOKnneZW
H8gDnD5ZTX8IILQROF6<9k8bd_bIfhFhPLJ:T/@b^S7/IlL2Pg<NG]JcHeJIDgPa
=mM_Yd[IXQl:MN^?m^AlMWM=Vb@Nd8Ffikajm<@PKf>DKXjb5KDnefToioUBadU3
XBOXBGRQMK`e3VPJgnig/OVKcX?S[aURdbcUeblFQY6WWJieFE9GYP3Nal?_WGPe
VAT7X^K8HXU_97Em4F`UK`;K@X=mFfkO6/deOm75_nXm<kCVj^?nhV670D4`In1k
>Yb>A3f]JX0eW/IFSX0JWA79b5ZCh>1mlZBN@[?hL2>=iL;1m=MZeW=T:XHio>FQ
n=L>EKclDlOH@OF?f]aRO1BY8]Q86]d=olX8f<:>>9O2?He]XmG452[nMGEi^A[W
b/jnQZ?I2IfU@c4l8dMNoNbaBZeSZ5K26`>CWTQh]mSXSnIa78=Xj?C2SOMZ3fgD
E7?WXeHZ6AFVLK53M/UKS9T^KVGlH]KCKFT62;H/gIE4L0g75jDW`eQ8l_ig6Y^H
e:e;S5OXkFkiViaa:^Q>WbUY72k[/VETl=D8KDOThjaha:Qi;<NS@IiSF?5FT_E?
Ml`NUkX5DM@9T][UhX1?meEXbQ;<Y;]k^S2aPUSl1OK3RaZ5NbjX9c1U]97@mX2L
LE`d>S/n@/c[KFP5Do14_Mneib^jZamdcDf3[YM8/li7IbMQ=FAK?OZb/XNH=>0<
=0Ti7JDM2SZkZa5?K_KHKKi>_2ePk;Ta4klJBmKYBBdi93[YE7bMZUUMVfD]I`;L
B`Z_lgoIa7Bcl<92J>=6H:6/6cUCMjnCUnidkJVVW?bM/iag8Col>gbgBQYVZDOY
;nnHPW1]9dFL5A/ZWK2eUYklf^=5Ue9N5nlML3[D7oli@OfFVX64[UGmm=JbT/Ke
klKXhOdTk[Eie?GYW9ehII?L8mnK=09W>mYFi6bDS7k2RL?^IT[ZlP81oLTKePDI
9`GOTYi_aYMnVUWEN]M3oc:1PZ@QgIAWADMoKmh[RRAMVTT2Y<oQFmW@MSe7`Dj:
]I^2U2:>L?7bX3BZkaXbKhEB7WJHU9WCM0j`T<<L;WA=C^5R1[WFao_g_JGYKYSP
/7bQeC`AZ=g5=lX;E7E5ZE5@oH3`ElUG6JogEB=lSe=gH1FO[ZGAG23XQDT?EH5C
n/9mghj/]AYN4iQeNkM4YiU4X4hfc27=Eo2/;Vc^XXRJ_?RQb7JiBn4/PNi4::ER
f51V:EC5Kh3i/AG=_9L=[K22Yfgdba8cR^N?fVLOBaUBQCV[CRi8:hDX1GmNDZMh
7T<BafkiL<M;?G6RkKb[AI7]mGQH5?@/fMM3P5k7KXjf[0<9QOY2^o4_A4A_IYUR
^LEkEICiU[fDGgaUnSCb04A96D;JWX`1kCdR3;7BN=8TKNl:3C09gZSOd7i[Nf0T
_l<<LLLK1S@5VIj[nHQj;iUROa]oU:cm/2[87VF1_K7TiVDl;=mcKMjCAV579=<m
W?b7eU]6_lXkCMnlhFVS>aE_A@B@Y=mMcLMVnD_edY<G;1bSWYhka@dZP:YXfoPP
VZIn6]KOFl@OcchahFGWdfodR/VoXeJ@B0dkG6P/RQ6RE_6hXY/?f7l1I2n;bjC>
ei1Ji72a`8G9DdZL7^SgfK9JVhJWnOnAjUk1LJaTi0E`WP]iUed`WgSo9DfZ[dPU
G8n>?7RWeYBL?^NK]gl_?CeYiQVKgQ5[j8gA`S8]XK_]oCVZdEFcTFe[2XeDPW`3
PJHgBZCmkhO5GTlMW^]^LdUj9LeiYIjc^^]5Xm?=hhJRUkW/NOc><FN`9D4V1Em2
=9/`O3P1c=05MVWHZ:amPiLgKoHP:Nf132O^?nHDi7bTbA:dUB9Bg?6aiY3n_SM6
<ZRgL:ZTa[jDS4kSO/9a7el7hh<?U=e?2Pk^jcF9:X5[YdGN;dbJf:UM87U```eQ
VUk0m4@NETR3aA:Z6fJ6:`VV5XIfXNc3Va:RQYhlW_6NWnVo?cbhgLRBFm[_::f[
aFSk3Ec35CR6fO4^/PSJ7>Q7b_I@F[@8KI6Wj=Jd]?dH<bGgn?`DkaIVF][Zm40:
=kVfYIO09f]a9k:c9Bd>^>3h[:1>ceha>R:<E?MlaTGUHo7gE]m<36BU7nLcoN58
_UXdBfFV=2>`>6X<hadjW/A4=`BT[RQ6BUeLj>ca5dRU=X`7U3c]^NdQn@K4gCo_
RdX[iTN`l82HIfjF]6[A=<hUG>_IOIW=3]KOaEag`PjI[_9fKRfM4c7>iEL/51`l
XQh^o]8[9QW^e;:bdNb[8bYikjFMdJgloK470WKOWjHH6OGD[o;o>;l_TB39W5AS
lbAX9_P1Xoi/1BJLPdYBBm1>jHfaYWkaaKV>P=?g0hh;3mN`k@jC/jAX/U>BE/U^
2:emJD5Cg5OMcWD6Bcf0Ej<KMJeZNce?Qo8O;>5mDZ]L5^]cP<7H8hd[mMdjCA]B
1l;7>ZH_NL9RCPNm<RK2_RFLddk68Y^FclcQC]WFc2il7fLOJgI<bcJmXS</F>Fi
gQ]9aJD^Fd`BADlB`R]0NYhAb[b@XNnIL=;K`ff[Ug:Ta?k:WT7`B3I/3;`QIWg3
Tom;/`BFY_bFM8/P^bRi^bA7=[hO9[ok/<IJcbPD_25hD:ok=FULZ45I4B4Z<XUi
=_9XiEB=YIb5USciLGN0BaoMA_N@UCn;/M0E7_L>C;9jHMZTHnP/eJUGh>5JkPZD
<oc2IgD3=6i5L6=P[m`k]mcY86SR`3:@[jR;;jcmK7WdQi]XNECO0DOKm;_2/:^M
PhG[?Bj9iYkR^jIIcbk/lN[1_5TYHBKN8kGb6=WHmbH_d?k1Ei4N_[M4mMlOAeeA
HhFFIO2m@MJ=3eN7^Ilgl?5IiidD/HaNb1I95LYYHQ35:;=?NBROKY=noOXP>Uc6
i]JDQ0j<=boCNX1;oGBOAe7K_BcfbWkj<?=@D@>92Ec0aTUXBo7nXm_LFPHKX>lm
lNn5>k_kJc<e4P]g_U5Ci^AUYhCi7C1`Cj@e<2i>cDGC^icCKRbBcoa`N24c4c=N
8/a8:]79lG[oddND`LL0EE=9NXO^0jD87NJj/1YKndKF7M_FH/5AiifRTV9ZaZI6
D<<09ON]i5VL?OU4Uk2:5FdW/_HCXf;N=5FW:^ZIRK0^Peag0KV46SPThJcmd`gF
5]JnnB[U^f]h5T2jmWjjO:V5ATC]Zl7Gc8D7Of`;UT>mkAZUbKi_>W14DneiKMCg
;c[0^F?5kYUS<PnYlY``PEO99jiZEdS<B1JCDI:`H:JE192RB5A:aY<XD^i@]WZg
8[;:`Snh92_Em<^^fbPj^BmH>7fT63[8]=CadNQfN0=VjElUchnXRH4ij7^doAQG
jldZNIRf5AgkU4F;Nk]d2lQVFD9n_L_Mg4Yg]f?V0]R770ndNU_<bENj@KMi=Z9H
6GLm_D:6ij[<C]OD``TMU<K`Y8o3VhF=I]ZMlHfRkSKU5fFR8OgfT_TDi`@8YH8Y
ISA_=G`8DHo5Ge9Li:oQ>ZVgGX^Sl=15W3YEQfC9j7^_<em5<aVA<:VlkM4KB7dm
718<VGEORGBEn@cJ[54@5jhbHJ/FdjY>KK[Kk?AhL3mnFR2UK8n_>2R7][]BlLC[
TmP=N]j`^[?anUZ0e:`[N^dn`5^kHK5ahY:O9W>=D`b0mW/oCO`3V0c7Q7478FWR
SBo59CO3ekf`^?Zj7^/HI^1AC?IWMHnZb[RDoFK^>`JX;Nd;GffTLbV6kbDXlHm]
TNU3hX]n<7i56BnI6QJ3EJOfWHbkaSPSGiFTaBC7O8/b=7VHA>XkOiZIMWOZanF5
=H[`UZQklebQg9bGd>N>e2gG54XCF8kR]CLia_NV_oCdVg85_[/N8PYoZ32dWJ_k
oX8d;`aW<iI/;5MaN8/eai59kK6GMdGD7^@k2U7/W7WH?6oNn1c9b[giF9V:LT?D
M06a_/1Zak/G9_Dmo9e[=^m4aEcZ]]Ae3FT[/;F`[AdlC9k?j4fVK[0XF[e9bj<W
lVV0YVTeb<_Lo5fJMM[;Rj@G>EWc_eTEjH;ob`O`GncPo`ohgJ7oAoX0Md50L@B<
:aB70_`?eeD510YUKVAcM79UHFd:IFiTKf9Z2S8b830PKf9Z2SLe=cL:IFiTKf9Z
2S8c830PKf9Z2S4d=CL:IFiTKf9Z2S8d830PKf9Z2SHe=3H:IFiTKf9Z2S8e830P
Kf9Z2SDd<0YUKVA_HVX:>B0`86mRJPXl?20_E7U`IB0_AVm^M20_DgERM7U`IB0_
E7U`IC4P;d9QLfE6Kfid82mDCdY2FUP[@deB=b0_AVm^M4AULf=bJG1dKg8P<SHP
<21B2Rm5KV=_I6U^Ib0_CF5SDVm]HFi5KV=_I6U^Ib0_AVUbLgA3J65b83@i82m<
HG=d@fQQLR0a<CPP;eMYI7AXLb1K83Df>B0e=ST:<20`830P<20`830P<20`830P
<20`830P<20`830P<20`830P<20`830P<20`830P<20`830P<20`830P<20`830P
<20`830P<0X`830P<20`830P<20`830P<20`830P<20`830P<20`830P<20`830P
<20`830P<20`830P<20d=C8P<20`83H`<21M83hn2VE^I6mRJPXb=R0`86mRJPXl
?20_E7U`IB0_AVm^M4AULf=bJG1dKg8P;dI_KWA>HFeU82mDCdY2FUP[@deB=b0_
AVaQIg<P<c8P;dI_KWA2@Vmh85/]=CPP;C8h<B0a<CDc83Lh<Ed:;dUdHFaYHd5^
IfaU830P;d5cHfE^M20g=C0P;dAULf=UKW@P;C8e<20_@f5`B6EYIfQd83Hf=R0_
DgAUKEHP=cTP;eQ8IFUWJ7@:=C0`82mCM6E]B20c=R0_CF5hEfUTM6PP<C8a<B0_
AVm^M4IYK6DP<SLP<21B83hn2VE^I6mRJPXb=b0`86mRJPXl?20_C6E^IgAX838h
830PDR0_C6E^IgAX<B0b>B0`858P;daUKVMdJ38P<c0P<21B82m<IFiWM6Pc83<a
830PDR0_AVU/M6Eb2Rm6K65dIDAUHfmTIB0n?PYcM79UHFd:N07]NFMDTe_K9Te:
j4EjNJ@X?@UET=ikAhZd4084B08Qe00R:4eD404EY2UM4DFjM14@JE:TB9NRE16@
cP@mkcWOnlk<=o=keRA[iMUgfMNnbgG_UID8GC2cU51g`kPRM31XW0AD4Z88J1YK
b0<@R;@T12854Q:b@^9l47nd8:6[2:`o4X=Fo2mfCB`2QR?X]60hPY/a1PdH1?P0
D6T0:ZL8UEN4@00Y24B10?CK4H=E1;APPDPg`5PB<<2P4OhP8Df<K`PFjN698icb
[bDP31L1X0X:l^:o]`?Z:0@F2HNQ0F<HcQ>18Y`8QoT0UQPh4X4;nCL8HBE?7<iG
4@`>2PZBQ:7l9C5H3aDALB08RO<4;13n26`P`PdhBaL`PJ4@_m>E10T1EYi8ocmZ
Bh`k;PR6A@04Q@lBST3k4cH4X=d@F81`=V2YK`BHnR;@Oib=oSR80gnE1X1:@_n6
nf_g6A0BoG/c30k7X7aQj10TfP=`AoXP05<M8dUL<4hLP:7McQaQ?_hH@SR`@1SB
1nI:L?PM>0c@DCL7H8@BoIFM?ab;m<GiBoXSOLhb19o148Z/SGKCa:1@23C>7gBF
XaHBRh3S<=P@l>nfNZ<a@FSlWkDk4^gVOUH6]`1O/3DJjAN0d=L2oWP@E:1oM1h8
720;PD3T5B00`Pm01<<m`FOPER6n2>3<23eC4n8?ao]RO05g@PZ8L:@kP_00hOeQ
P@P0Q`e0Q>?oZn7O9A0D2[PQhCS05N61A8?n@BNX4NioI4;W/LQPh1Z4@4`X03Uk
okeb993@3H?f2OW7oGMc`GXVYU[Z5V:oTolKBD<34`cP9JCT0@TYF@P0QDY90O:4
AORoXiS1T7oU2?T7EQo]SP4DoPA;Z=:o0Pkl<aR0l5n38`;l>iH9Q/1H123l3l4M
8;8@>>43nWm=Ln1/bon:gFLXo`N2ofLl>P4n?[l[97aFV_o92T<QOD;n/Q?h6X0S
L=lH@iP0m7njfR3>9QL@=TJh8@=@ofWEal48<j2>mR3`n:lR8_eeT<48=c<T3^ki
QbYoRV]m=V0nB3C23>>??;]@00TXhO;hgKBoKH@QQG/C;Peo0QmoVa24XOWgBV^S
hARg/nVBTYD3H5P/;0A4J351TPG`D<8H^R62Oc<H04^R<CP2?418;aa`af11IofD
D@30Q6_YC?UKQT9U0K3ogb;QF30^2?>g38EN1/21_lGoCARF><9P`;1^OlMeUQ4l
08/Uc>Q_bQ=Bn9Olnd90888AL=3H20IniJKGji]_ml[E^H8T5WZE1hDFK1j:B>37
/0d11g@DZB8_<j>V/K_ZZEf]35oV]HEge<KiS_4[]FlXH^]Bc>/?`hjLTbd65^Y1
Xof/ko^N[JQG]?=@LD]HZBf67O^5GKgQCEY;g6@PU><GL9W>;8mi;nRMKW15NlW4
aiRA1O?5Ug:6e4LUWbC^F2Ljg2PL4/YeOC;<cTn>Tn2Q56GJ3:HOf]TMI<[^>nDc
B1H3QJoNTLk7flm8gMdO3YelKRGUgl`Qb67?cT>j`oAah29NHcW=P>dc_RQoj^V@
@d11_?BGIR97gHRA>BYiYA1Tl^EGZYfT5aHmIWn]=U7GM:?5MN?:a]>N;Aj;Ueh_
lbFAGE`jP^aTMeiWF<N?l9@`EKgVKcYj9ZnimnKAnCVin4P3P@^Lb/XkUak`KF9_
S`ObZHccjFicY9EMR07ClYWCj]0I_hUXM`NSN;U4Li6gQK?h;b2;Fk91QY6bc2Xd
kDn?Z=aBa0fLBR]_LG6@RFof>DHiiH52UmSH>3n9LU5]EH[5NG/F3i9hV@H]=gca
FbFQf_Bn:9jbj:`JnNSSBELLW9Lo1JfjFm0kK1>G8Y:ETSIlVhniVK>GQkB0jXig
FmYR@Z[;fQgk5mD?f/3KmbbIJ:WCA7]DDb_9[l?3:;hnF;1Yml0d9ZlW7`mcORQk
kMZ2_>b9l=m[;3NWAakLk:ZC4M79CMiW3Zci/?/hdXcVj_Y24N]XD[<_dS^ia/E[
HgScZd]cAVF;MZVe28IboG^UcBJeUhJ9nnfFRNJJJ;<^ZlAAl[Z2Cc1W`He_32mX
^`:dg5QRAZG_VU?^YV]`f5^jQ`C8d2aW5@FgcQCDcDh?V>`[WF@W@TNi?/gUf/ij
YlZc3NYWe:X8LAd]Q`mN1heNVUR`NW@ZDQaaGU1OZ?ODKnJnVKi0QH@aDd[Ol]EP
kejje^3fEKFY]d<CVLcfd`IbWY4K;nK6UCgEal^WNcnB:c8d2BAQG4L2jjIH88Q6
Qf>nKO[L=N;Fg7HNB4[Gl[TM^=U;SE1l>fNN>i7bm5jE6cCQnjC^hd_h=^SWISFg
GZf845]/HjYFVJUmDY5fUfAOdQOUUAAQ8JNR1[3DeNHJ=Y6JA/hWgcneMg`EW]iL
@fgDLKSGLE2LHn:f^2/5HGNIRZnf<T9]PhUg_iXcgcFjoh4kRSKDL=BH1oF:[bOo
EGkVi]4XUISC]iZA@?F:]b2<M_N9KS1OBB3gjYY]]Gj`>TWGCi/gfLlX>Pn6EH;7
=E];VUIT1lRR7fa_G0S:7GCjUT:ccc;j;Wldl84`jOJ0S;S4dbQ4jhngPoE?:EG1
5_7cZnVZMkDZo11n;FV]S4o^U79CETSTiQAA1V^_[@>2>elNgV5=bQ>Ea[bM;G/H
ICLT1/6;VDPN75M6]Z_daLEMD/jiDMfQKg38g@IbMo`HZlW_kh^>:/nARX9BhJD?
U;F?a[g:ETQTMXK/CCi8PHQNkQQ6R0KMZ5<m8MiVOKJl;Y3f9RN6C:64llXfj0fI
nSVAafHQM=CbLN5OW2YA0E`jjiVS7E872KT?WYL7Aj3TF/VE[SXInY3bmHIN_AOb
Zn`I_gKnIGYMQ[gLaOJ_kj[O=F[4NCG@;Ke=J;=lj9;Th4C?NO[hD2cO<D/@eVik
bDcCjl6h;XDj@PbTH2O8hGYHD_Fi]coeh@HMOOKW5FjmAHo?kTOdKF;:9H`Q6jLg
L0_M7c<MDjBoWE0o/Pk_aacVZREBoKa6Yc_Y6?bdDeKQmN>ZL:A_8FbKhS1W;h;o
@a<`c^cFC/GXk9PeP4S5ieVU>/M=^?MbLc[gKRHGb5e/]YGPg<3>akoZCMeCnEY:
cbMcTE:gGAFKka0VUe54mjSCB0@Ae5[0W_bUkJ6667I88`Vn=96E8gf[9A2DTCic
hLecA@PnP<<8a=^Fejo>Bc7Q5HkgTkIadR0Z__ATD_RHVMd^WjSC4`dI/GUW/Gc?
LUJE:81YWfSl7LdabFZjOC]ONEEZg3eT<_[=o?07iK66V_6LSXLR:bWhB_nGb//X
QjPKDJU=0H`nC[ZN9YelXnAZQb/c`]cYBOjd`FCe1g;WDlJhGi6i7QS7g[S49?ZM
/^XBJDU1^mb2j]N55GBCNTh]?S>[o16ON?dSJ1`n@g/gKUEba28HIB;3DNLm_BS<
@QC4W57[8`dagVLX8Fg:WURLMM0VB^2X`89>UdWNC5<nf_4mG^_1[HE<DW5>HmKX
EOI1a?S24iQcn/]ZbmgVUQ;@=Je7YI9YjkP1OLJ7k=Z33N_4gMCaSSO^^;LO;5gm
GSJLDS[U9GlEiPc[J_ji`bn15ePKG6=K;>BB^75`7[B[^<C]JYXnLNf72>>jgX^g
54?Z]RCSfR_e3mjM5_jbm/QFlZkd:b@bhVR[d2QM7?TPj_El/8kATfi4?o4BSN2i
A[EaAIBTI0cH;efXa=L7d8P4Lm4j^7mK2320ljHgd1UV;f`nmWa`9c3H4DGb@9IV
KDVD7k^nUeKMU7S5hO:6K434n/8eAChaGLe8aNgG>V;l9PbPoT7>jb^amPmA7>WZ
>3G;_[3EgKi/e8BHLWW9eGO<N^@f>FKm<m9KHHLT>KjXAa3nn_a6JcOiYJ[?SAbM
ejkJIVfTBQKP6UkZO6P<a`iGQMCJAN@lOL?^?UkId3l/M;hcNRnDKnNF[_6<NLB@
lUfckPf]?QnR[m]6S5Jn7GK_O@gVMfThhYcQDnI?5=NWRKaB_/dGCB/>7`2mYETi
l@c;g@jbRPZfeP>0E`:9ALJdQh3S1XV=GfGVQWe=DO9lONCSUVkdh62>9^VCiHd@
oZahbYGGGP9R7G<MW@j?A_0Y?@n^Qj@^UJ@jmSO@VnhEL4h4JB?^ne9N?Oai60Jl
33_BMkAgNkjD2JV/a3@^^Ude45@[2m^hcM/@`iI8;OZmR;<a8bAXToFHPI76<9^n
kl9FgS0MY6aiAGZ?e2n@;5eBYlbIaeHm;ELWO?Nf[8e6R1<9@gRRSL[@X5BXJJ[O
8UUQhGFol^RWREclFL2]4janEdCG5ck1@QGoAHZY]IfWi>LPiGIZAO]eWDFb1lG;
3=EhoHJkXb@Zc1m3cRe5_LKdJkjIG8gVDiMBK]KHEeeon[J5gb:>/AcDh^7L9AiA
MOS;Ce8k341S?_JUFlUM@J[J9[QnU8VNg0k7oD9T=In@/Y<<SImF6oE18eH^YQRi
fON4Kd_5f?c<H9ALTBVl6bfiG^lTe2>JglmC`MZ]=AJfHJmJ/GICo^IM6nPVl@/J
DEX]9K=iJ;NGhgkl37FX@B?cGV[>9?WgnbXl?eRd>;=EcIa?=g3mV=bNWhH9ZDU6
2IOP9@TkeCa4>e=DGkRWHg=^XmQI;<UEF5XTWRB>2X@UgjFiL[egkYX5U7AQ?>mf
Z//fZ59=3E?ERmkci=il:cWDOWETDTN/>dRJNC8koJ^8QBfm04m=`GjN@[ioZ<`?
fgSne`:^LoA1Y4Kh;3QAS4jTb@/RXUT_bT/Ika=cc1>6TW6e^mckDUbO[LKA4N^B
JjGA`<fVKZkD/1;WMUkVCOKYY9XCkckQ5cZW:11jo[9XeQ6g7I7d?[nT1e74=fU;
SM7W5g[B]g[lYbjoYA;[WIn<XDe;ACj/6O^V9EoKaJYeE;mOmU=PhNG>A3=6nm3H
3388lBe6Ugbl[Ne`hmeHfJ7H:8mlfPMWjW[cGiBQdAK_hVWkf95J68gkVLYQ>CUX
@E8Yeo=Gfc8JKORf=bYI;3H3=Qlk[MHj_Y6G4XQidABknA`D;<nbD6fYcEX_Fohd
eCA[]7o3nX>R:^J57dd5Phd3oLV7lclFn;;m4TP:f=S<YXTnh9AfcW/BceNfM_C<
FXP7_YBoCJo]BQCE_UQW;l^Rc;VSdYJaWdkaJ;=m99=UkjW0nGY?BbH;mHYE5JUg
DnCAU:K3ZSkdo7iC`_@3F]m=Hf9g0[agB6FL`oTV>[84RVV8lUe<V^8>82JU554<
mLjJ2lo7=9CVU4/mEPa=jJ3P0eS3QKD;/D<Y`Rh6gBlnLbQ8aWIH?>d^2X5BN54D
o?11Ya]Eo78iL=o_Hhd/RF9o<A;ADa9@Wf3`bR]8ZhlMZ[3IJNQT8fmdBRaLnJW9
Ffoi<[Km>]^Z9SRA]H?LVO9FjKN1n@_<=0dgHj0NKAh^@?DWeaoWZP;BZ:X>ijjj
HJaZWD^e1F<:Hh019R=kcIDK[]oYIQQjkbFaRa@:19`PWRi?cU0/Rb[U<J38fl>i
b4mi`n=_:efgOe<=YG^n_IOZ:5nE?XmN_WFL^]Q4Yl`P5knk0XoP5G1i@HHaMZWA
WoUjGeLcP@?N?Z=oaj9Ef9fAn0d=U5ie;_FKRQR5WB45UjHmbbfQTPOn;2:nWoYn
C@E_kYkZVK9YFGcf_6UdB1:O63_1>5ML[0[B4OnnZcIAWOBhXle7HThXV8jidVHV
H>Vm4DVcEGY>FY`l;:M75[@``=5i4^nZ?8OI6kS;FU<4_i<I3c/1;F;=k?bZZWVH
FmficVN?BU/S2[;<iKc^D`@`[<MOZ:A=;/1MGk0c4QO@oWhB6=dmLUacFCFBGZeO
jA_S:DZeN:?]i^>ieY[S`BJkmGBfI_UQ9f]8K<L?HiO6<E_a/JiM34UX`F<ZVPTC
aiRRTbn7i7BJUY]i_ZhSgH==WJL>WGgh^?efMRUaj?ACZh/65Q^J0ANYS/5JM`C:
4Hfm:F7MQn6l1XLg_ld=BV2N/6N4V_KJFJEY>RhRQc[01nno7`:674jE1K7Vi;1>
CEiT;SjAo0[ak;=R9XZK;XFaJeM0JQDfVY?M_kcSYNcdIQPN9>T:[QR<_M/IBTTg
[E@a5;]1bbfV<o5CTU[8l<]Jg^UWVg5j^_5_DcKfifQB0n3LiPaiQl<FMeT:TYJ/
WT6c:Yl1TbXKf>GXgHbd]HC4:c[m_;XSQCl^7COb:;i^;gkZMWjEeCJf3afVogK7
/JOXJK0ON8TMBQUkE>N?;30AM?E=RocTFjeTkKX34NQ:;]KCFMWL[kSDlHGHS^gN
blinlL;^g:O_F3m4]EXEG;YLgnFKnR`@l4l]11?MD7RWC:inC:I0>GAYA=?E7TbQ
D70BSkhXj=eN2VFNlQnh/i@B<a//</[;j<]B1A^nh;3Fc=O_fDQL^mfCKXUU8Idl
Sj6UXPZ`Wc1^90_DO>fLM`:fR/7d/d[HB>=_WZK=5ULY]kN<1>e:mROj]kMJc4ZT
lLB5@9_kbjLVgIFjAF@22mf:n9:VVUYdb1?7dULg[je]=[Z<PFJTQ`>Kma:_A>?C
E[WH8oPO[B27OXg1YeIjf?Fl?FHOoYQ@1WO?J]5RG?54PQOmWDBMknh_Eh1_Ndhh
C;9^2;:Q;]YkV]bP^49ADBG`AUeGCT>eRZnm0ladRW2j`7:aP?AXFbcN^GRe;ie^
C;f1^4F_X6GMjS[m5/3`CZO2IB^Z;[G<5aSgIJKS_J=@SA>75L<W2T<XA^nW3Co?
6oL:VPLMlDXb7Xkeb2iBOlC=iZ5jaUMm^YL2[8_P>9J4=PU`NkN6[3le]kAhF^l[
GOSXhQ0GiVdKSYDSiUQFOH28nehX^eRif2a<nca=I`ZdTgAVMd=EDggC]O8lEK3]
9BSRXmaLO^BPP[WAD^hi7iRISX_FGLLhR_2/lg?f_i9ORcboMmTgZ^1J;5g@]iXN
DN5Bo_Y[5d/3lQBkA4VOH1l7[4_dD2DX?bbZi<MZJZ3m?HJiMVm^I_Ih3>keXElG
UfR7SR^i_^h]QE7o30TMRigS4V=jCOR>La[JmfAX0Z`STi:d_1jSG2_g7?>Zj3WK
e_jcHKXb7_NQ7^ND9;^E5XR]G[6@C;VHlH@N:BiXSAgXCfbi?D`Y7;k_4oWcgOQK
F8C6df>WH7Rb=1X_EXAoj=[g<aGBE_Bh31IcCilIn]F[H=j1UH69e;>FbW[0RbYO
SkSkGO6m1oY6DNHSAgMb?DFF[i_dmQI=/<jG6:Y@@bYa1Lkc]:8^YXFDR[9_ZN>=
Ek<NchLWQnd]f9_DFgOl^[]b@F2Je_aC0keVNEZFOQ>X=V8A`oF;6PS;8T^H4cB4
<Z<k`X8E<^_ReXHEW/eBK>5QITVE[^OH3=W0kXbX0G9fLLPmeB=g1MlRe>DT2KU@
1^_NCWH?T^l<3bFGM=gbU^U^Ao9aZQ//WANBXE:Jj8lXlQTLHGJFjUikH5?YEE;_
IVcJe/CgUBQQ`G82QBSVJ^E_JiRVkU?>@a6G::@T`7njMkV6gHYEWJIIB:d2fO6H
Tj/eAi<hI^blhC2Cl/`7OkIIRA:aoA4hdIAR1nXj8]dJ4f]>^H8fc9aFZ36jdL:L
F2K:D^YB9g47BQ<YmXZdIB/mHh>mc:^mon>4g]I?6ia3hZoemoeK^/d6dNhn7:/;
SB_ZSkKL]meEH;9JVPb2aG:eLchNBHg7ZEFR<Q_PG57VQmccP/HcG:D59jPi=d6:
RY@R@BI88QURLLA77PKkLU@FAb_<]AhT7NO`kI63KMJlNVMCaWFI39N?SRoGd/9B
0V?VXlNUX4dRmjRcSVmU^cG8TDW:jmAiJbj2IhRPX`JbKQV;k8Q<gKIGl@NLdGiA
IFVeTGbcA85AEUcCcM=I9Qembf5Z3Pe2Y>lYHQ2JcZ/ZKLb2]S^GhAYK=IOLlCCi
fNQ/LmkGmRK_/E@F5OO@f@GQ5Pe9d2T:SE3JaFn?f9ck<a<o?eiZGI:P7jCDO[[S
kKGH]o85QOKV_loeFKK@JaL/UASaO=kem[dMkK9K2SoS15YddU1f4lE;4F4VF[h_
dZfh[NC/QGhLm^]A`AV>fW5N9E^Qd]VIh`kW0M4731EPB1eg_X85ckF<mgWBKL?P
6OPgVK6AT[ET8/>YXiM>5MNYIjEM=h@d>=D4BhcMZUH5;`^_n:OL=_]P0bn`>meD
U4XM<;VhiLM8e_=5i^5>TV0^Z>RZGF15jg^m:_9J=T/PRT<GBbfVNZndF:k[ZlZL
?gkcHWEI/AZ]KBPScMO3e`9OPiWdm<BdQ183kB=/C>nXGZFDKYLV=J7F^CEh8e>Q
WiPR1gB=WhJo_Q:;NXk8S4]ONMR=7adjTCKRhiBo]nBAnJBS8_g]RPFIRkWQiEMl
3W^Kjn>YTNh@cifLEd2TD]WYIIKLFk@QdJ?_@@Yag@i_cJKgEkERJYeNM42=YZ0O
Kc[L4RAR:=M/e77Mn>USK4hLNTNB[jik;WMCOn8UDOWU6_M0VU:9/MhI4Z7a[7cC
6h<JEUO_Tk7Y5DoH/HTenaZ4Fh:V^ejSO1/=>:ASR[[/KQg3l_aY9[=KbBY5;Lg]
S>Xdc9b_ANWIT6T`_C?gL5l4G3HK^B>h68_^[Uh;oSQ1NPm<AQ;R>`m:3/a1D]NX
I8Ab17mP6^eH2>S_mWEjejSfB20PZ5m9I]jE@O`LBSBla?M5jbfCI7bmngJ>MVBL
V[]9cX`7GJhTSh/KOg]U=1=kdG</mM`2hbRW?kI>AYHSdE:RcIZURh7=>OPabLbY
bdLM0K[YQJHTO2oA?BG[ZB;[O7o4ME6nO/`[`kJ1R@9QKiObb8=GeJP8dW;5_OUX
B?/iWfWlg@Nc?M9b4[7<?ZE3ZV`g=/NR7Nn@d0`C]koiNC4Q3_Zc]TMOd];hTH=Y
<^;E1Q^:6_>PP_?[f[;0eZL9Ri`7e`n:OBF_OEfgORGP5B50[`Zf4eHTMA`IWYHE
??PB;m2mgP8CU=^3/cLomIMh>;1jf;Ikd:XJ5U9PG?U:HZPg/;i4YjK/dkW9P^KW
AQ?WGkVdcKdnmi`;2>Mfgg:@m;NPWka@BT8F]O8/bRhW/aaVJ4Dm?aESKN>8LG[_
daLKo2TaOKmhV;M?h8H1mh>@=7hoVljRVL/MaSMcBlQ5RVo]K;i<Df4H52>>dK0V
]OY4JBQhkfG>>Mg8]/O0OJ98bQfLM:?0jIGeAKJj9iLI>mb^DeWUnbXe6G?5Cjl>
G/MhZh[X4Q>I<A9_K6I;TVkalF^Cc[m?XWM_nM5lj[1^b:Xn8fAHmeGdgCC3flT;
NYA/YKO^AQilkGSSBkel4I:m?_:MA9aEH>lISUKn63R<^?bhVePYGFeGT>fIN6B=
U0GH:`;A9NeecMZVdKkjYd3NPF59VngWFaKmOT/gRic]ImWTAMo;@HUmgLg^>n`d
BD3>QEeJhjPIWD`CReg:Y^en6W5G1hD8SCCIb9O5>gI0_9eiacYT^`:N=a;c6]76
Mijbk0kG/8o@^USC1`Xgg35P]FdIg4OZ:X[REaa@PoR_>FBPbFYQI7alPNV0U[nL
?3?3_Vc?gLSdQXB;GZRBgILhH>:9Nf?U9N7_4b[beAf><M9eeb0b8chKadhWb9F7
MnZ?CCOE9kmclY?dLVo5O^ni@/eJlE9VQ69G;bVKRZh/G>ANATgc6l9?NE>h[2km
UBT9:OSm<4j;P6lM3D[2S>TY9T]XDXXXXKLa;2>]:]FXPSY6SmNOAT8W3T>?Zgo0
SceB>LTo=;:oDSRVjQF4<cXcS2Po]aG3_Q3WH@PO4c`DF/1H8Qm;Y6WJLNkcca_d
GGZ^lXCSEim2=S^5K:5XTH@A]<TEES/C/U3RoMjbW::3;8ZI;R]MO5F:ZJZddiQS
824cGF2dbA`lm3E`<VjHLP8WOM7c>?=7I>P;c/ZRT8E0DZGUhW?Tgfdd;>QnlWXa
SJS/3Zeo6=kZ^;kX/3GIkJmdA3E6lb_^iTZH3]N927GTk/<[Cb@V1_[D=V]6Y`YS
>/;c5a9;W2Ib?[Gl_:ASg^lnVLHkI3OKLnGRQJB=WFgbRfbeUYj:ieGib7ei]^jL
:klkOnokioW>ab]Z8b:Q9kED_b8S]bH9Of;n]bo@Of/U6?no`il:oCmB1kP?0XK5
HE0`[3OXO`0]h<=a2VE^I7=dLVEQK@YUKVA_HVX:<SPP<21_HVX:=cDa<PYUKVA_
HVX:<STP<21_HVX:<C@c=0YUKVA_HVX:<c0P<21_HVX:=S@h=PYUKVA_HVX:<c4P
<21_HVX:=C@`2VE^I6mRJPXa<B0`86mRJPXl?20_E7U`IB0_AVm^M20_DgERM7U`
IB0_E7U`IC4P;d9QLfE6Kfid82m2ETE7E5<[@de5F34`82m6KfidA6EcHg9YL7A_
LR0c<R0`858:;dE^HfmTJFiW83`l82mDNG1U82m5KV=_I6U^Ib0_A6UVIVEbIFiS
IG<PFb0c<b0_HW9QHf]UM6aUIWA2JFLP;f9bHF=[IGAbJFMXM49YI`YM83hn82mD
KeE^JF=_I6DP<c<P<21B82m6JG9cM4=XHG8P<c<P;daQLgA3J65b83<d82mGJFAd
J7<PFb0d=c8P=3Lb85dP?Sh:IFiTKf9Z2S<c830PKf9Z2S`l82m<IFiWM6PP<c@P
<21B82m6JFadIG8P;dI/HGAUA6ESKfAU83hn2W=dLVEQK@Yh0Ef@_Fk48124NiiR
bd]a`WHAYD18dDDW^LR?h^@1<:`]Y1S@6QMnnbc4^DPY:9RISaeFG_ZW?_P<lXfR
7C33i8<SG>=65V74f@OAM^2lcLN]JWHaBDR6Qgg=^?AQRZ2D093_S:bIMSPm^SSR
GM5NbB7i<<?Ylc9DIMQBn/85@hI6J0d>9gk^fJ@G/b38RYikakk?niVY_lC7WQ2h
4A?]CbDK7Jk9F2@CIQBZJKBjG[G0h?iI1c1>Ak9[]NXjcLCm@lgo>PD]GkaE/Q/A
]jUkZ4E;0Ao`]ZXDDaUHccMb6W0O2VE^I7=dLVEQK@YUKVA_HVX:<c@P<21_HVX:
<S8f2VE^I6mRJPXc<R0`86mRJPXl?20_E7U`IB0_AVm^M4AULf=bJG1dKg8P;dI_
KWA>HFeU82m2ETE7E5<[@de5F34`82m6K65WLb0d82m6Kfid@T9_N21K;CDe82db
>CTa834d>3DP>30cG@X_BGAQK6US@FiWK6DP<20_@G=SIFid83Lg<R0_A6EcHfE^
M20]<STf<20_@f5`B6EYIfQd83Hh=R0_DgAUKEHP=3LP;eQ8IFUWJ7@:=C4d82mC
M6E]B20d=b0_CF5hEfUTM6PP<CDd<20_AVm^M4IYK6DP<cDP<21B83hn2VE^I6mR
JPXc=B0`86mRJPXl?20_C6E^IgAX83<f830PDR0_C6E^IgAX<B0c=b0`858P;daU
KVMdJ38P<cPP<21B82m<IFiWM6Pc83<i830PDR0_AVU/M6Eb2Rm6K65dIDAUHfmT
IB0n?PYcM79UHFd:N07]M7EHe5gG=BVBdZ42?d0jQnk^kTHHQP66V85Qb26T>dA:
TA@DjEIJ@41A492DUY0F552TgS7^ngjOio^njoWnOZmgoYRI/oLjnnbmcUZ7WLG@
Q5o92N48EDO0DO`P0B5Y@4E?cA8T10P9R@P82@TC/K>K`U0Nd;oRA>cVD:@?306G
oVl85B@DS<;4E<4X350?0@NdOCd0T0P04YL6BDP;2@72@T9BV5:oP0RT=:0:mX<i
0GX2P3H23_DQHUM1N0DRHBj^:<`iOod5^23L04Q:BX;_egI0bA>:Q470L40?S7:5
NV9>Q80m01<410I51Oi;2BiIEaC:BeY@d=oOG`3/jB>0@;[8Lo<1oS2D:f0<mH4R
oJ1>`<nA0Gf`9oC?b094k82Y:lcWMl84hHcb1b>Q02KP0H=0hCjH;Ki`9bPB`9`>
V6SY0PIND?Q_/>i_01o`Qa`0903j^mbOgCl;`N2o=X<Q48BW5aPN28>k0<h`3bQP
X:h[P0Y0l@5P^==?8=S31h5Y1n`7QWV07C60Gjf30GDU8`2<8NW?O3h@9<`;iB?P
0o?h>J?Pcc8HV]GPCRX8CdlX7>E3m7=:EAPB2T4QT862ObkG7Hk`Qj?oFSW3h4k>
?lU`l_DB=8?3_7fQFZ[0K``VA?A?c0F:0/B4Y8@Ua<D1Z3L03H2h2_hl`3C@2`[l
C89nQS4cQ:2m45j0<fH<J0S<6H[i8D;kP?fP00[Y2`e1ooO4_jj8@2302@I10Hi@
5aRLj9oZV33DnOLJLom8F01P8h@A:0S0B1GhiilMAXY>2;Q7h3o`GeL/J:YT[:MU
c_^7P;m[:B/S0P0d_k0X`2l/9Bh4P4C5A0492F4Pi5l;6H9QOlHDnZNb5]`I0DSm
kQM3e5lmnoef2<3ead?L`;oFdTMPY0/5^?iA^Zf@V104l`GjomHkl7?;odgV?j_l
AjGoNdOZ_QhN_fSRn/g?oi47Nl8l0_lP<=;eAF5/X8O0V07nke0;j4lK0eajD2NH
[nNoIkE@H8`MU>0^64Wo8A;VX`h;P3XI`U0@emn:nDf`fDn_NL3PD4>43ncWj`;`
Pc0_bJnKnc^7lB_47O>2n61TnB/5aOSWGmUFPd<@CSn=9R`V3X2AB70P4NJJ<B/a
00g2>=896_1;b82P01b1`Y@7<>>50<h89=7?>`D9R@:2STP`a1f:N@JMDLX`Uin0
?cVa_g>oGZnoT_n?3Ta@66^0TDio]oAc68P_4XUajRoAHk[oJog[FH120j0@XYU9
14@VbZdnZ_ek[M8=OojeHKWgk6/F>Mclj1UTQnl?<X9<kYZ74H_8HjG<ecgTLb]Z
G4N:7iS?dM/]S@Ba[ON<fTj3cnc_6Xn^]A5=Sm3f_b_IEV[XHbBlbFnZ^1ilkQe/
7^j>fh;MYLeNj>d[BFIHC?GMojE6@4=OnNcKV<TeXoDJLAgR/o8aoVBc9=_`9n?/
AHii4oB/Ee3lS5Mi:?L3[XdO7KnW;7QgbJamUiLXI2MIY1A]_BBLLS8A=5mY:^cc
P^4FPcDm8nhAiM]A3[CbAYHfgABj[7CQdCQ;R[?GYHJ2cK5Y><[Mmb6W6:d1RB40
nS9T8e2]o5XiLdLI8I@aA?[F775eGd<Vo=4Goh;]6dNE:WY>>P@gLF<hK:e<dFan
UJBN[h7f:fYR4ZdJXH]59;`A8SImYM4?9994n_9XYCUlmH_/U5L9]J4Da2G35gjW
?EbD7n=`9;Ba]<SD3@CagJfiEG0N^hOO2jZhcb=AJ^W[iooP9FWBTiVHkbhLThVE
IVMke;bZEAI:YGe;Rn<=C;^<Z`<CQWT1<XoHkI1i58XUBmP4UbT554DJ19WEBgMf
ed:MOfR;AVe;CYnPoC;Dm@j;_hMmooR<=CNdlQ=nnYKo0ko:S`?S/ALdX:K]RiOK
FUQH99kJU^kG2MgaDZPW=__4@3BZnLUa2oCm=Vl/45hN:kNiMSo;d8ciAbc;FY`K
F<jA4iKAN]faNP14GIVUmBlJV5YF_8L;bGk:ZDDc^Y_aXh^b>?1IN5dOmh:3[mHS
2ZG<D@8Ga0hk`A4lJbfESOf<WU_G/:IJV3K^^N<Cnaej^fbh>MohSfmD=b<kg6c6
JCC[aa_<XoGBgA`UBhL<`ZI3DDOFbV/?^;i_`9I;WAob]hLgfAPBJYA`Mmoi;XMW
Co@iNBW8N;AcWG>@fDe9W/aFoL[ThA^]X6nJdDm[0fmU5mm2hY<dgYPA4:`;L1^B
5<TU9cRJgE^FS`bB_kkNLDgZVokX@con3eol7ReaWiVJ?U;UHFcCdPdYJ?JnFO^a
K=HaH4[nfc6S;eU8AeXeajKdl;JLQmd4dlkmDHCd/fN=/E/UJ_LBZf2cCgI]DYE^
Ikdk?bJ=6k395[bfYVHl9??Z`7PcFBJ3S;EOW:__JH?>3@DEUR5i6AMGk/h94Pe`
bfM2:KSADnKi5k8ARWC[nc5iG5C</Qn`hi9cK`CcaW27C1Sf_hVU5^IhF^O4U>G]
2CUKI5_A8W>]KmkXGE<oQVZMl/NI=>0ai/n@A373Ecnm3DJG@YSSW0?mTTF5ZTmk
]^gl368E3^HC[BWOa@oZ/fW]EG=Rfd[=nKlnkHdf[<KeB_ejPMoZ/=D1Zm[1heXE
OZ>?ch0Mi5aJo:DVBJUml:j=`]f`Tl7;T>b`ma;j/mamo:PSkY;K5FYJG;OWd_E/
[Rd2Hag?]dfMbf`j]k]^_0VJgd@GcQ4SbEDVQJ^k[;i2?Z[dU@cPUoIE<UGQW3R_
WM>Mn;f1EiW^^IPZ^lcLMVj=<Z0^/JPTSRK_5=6IMoWD0??MgiRn1iFoLGbRga:M
=YGiWK;b<O<gkc;@]8W0VlURg]AfXEOaHK;;gikH=KoebjnNm2B`o[IGF_RJ9;N6
nEB^`l;LeNXJQo45^XY5>6af[Wf3Le/O:Lkh^RkE<KW@_L@nT_k3dm6EZi^e5k@5
M2nNGQmJg^IlXAS70>ZWFAIY@Y?]jnW<Ymfa?cjeWgVY0IhgkE;2ML@NC1PB/RiC
AZnF594jCJieG17F?/jZGYDo1BB<gen=7mJYU4QJa/^IBTfk>SY=efe:;_>ZMV>W
R]M6=4gi:`oFcLb^ZmjRXC8BQ@fZP1Q^]8D2S/Vg=XhYTLbbdHD36mfegI>:hogK
W>RT<d=^lkN=XDG:O;TP8F/kA]?Ci0TEHFZXS9cRNhT5n8lJLJ9PQX:S2JHi?SF:
l<:V7a6lPfg/=Eo]bIA9Qe/U^;R9HdjS0fQda>mWW7Wgm1ZMke=ic4_CEA<nO^gP
_C/Nn1UFl=GNh54WW/@VmDLm7IH^/EX^WbejImU1=J6[KI[n2mKKlRj=Ceh>JEhY
YCD2<N/WB[6/bDPB:giH_2mmiedUaaIo:YMZY93@/ofbOFMg5DH2JY_`P^Z/^@26
Y7U>^H2HKX/`cBm?RF6QA3iTCa8XJLh[oF=?TY<O=ARDM=`agjZ>RhKUSV_7j2kA
_oo1WYk9P9h8W<o1DLMR>6>E9ZZN1]W<GOAnc[]V@`ZOm8V6iRoKlJ^^2FAmbGT8
@G7HIjWdgLYObM>bDig>jJlXiba>SKXko?UHEB?Fi<Y;Xe]SMkb`KiA?A7DAR<]N
O_YN6dZ`cjZjfNDbT@nRGZ95S><9lTYn[@iOUYncb^^8`;U^nI2gn]g8EVgElEQd
IgaW]k@cGHDUQEkgg0iID@@GiI=@e9G@P:BG6hN@<]ib1dg8gEDoJ]J7_2>h;>/^
:bVhS1kTm3;/kQ_3;JA/4DT?o7IH2B>N/loZ?Ng1DdXGWhcAAhM5_f9_cKA;YULm
[GN@FIOGfVi_F7oD_nKBc?:`B<D4]S7MVh=`7QU`XD_`X?NEAXPD1VHaV^g?5do]
fh8;l6VkIO1g>>l]aC]G:2kWg_NKoURIL65mG^=6[:mLKaMIB[d_4?PLMV@QdW]:
:8J>BgYeRaF;B^K6iYCEVEe5RT<Q2`adP3j[[k>>ZXEO2oj:EAUUK/;WEb<neoMA
H03/NB]hQIejAWidk><^]fVHB]NW[75geTMgAIRYEa3eRSc6IU=l:I?RLJ^b=mQ4
NdB_>R@5Z?K__lA6B:]=XVJId7YAhVcB/MTae@o/o3l]i1oUZRREifMb^]TEbIfN
jXS6hAlbkZTYmLZEe0e;_m4c60OgSo6JFkjfFGW/b3O?j0VNhFU9X4lO4YO:]TjX
]A//JF^?R`b^LF0JO:M0CI^8lS]@gbSfWai62W?gSc0bac==2Zkb[n0Jn=F9hOIA
M2/6QSe=S902k5[IARjaYdIOWGc53PR=@F=mIR5llbSX]J`eeQ4RA@3U>:3/g7Ym
gjQi:CAo/:NhUWf/dSP^f9I46JK3Xlnn7k[=B5J1]QoSL9c9MdK:gUa5hTCL^P5f
=Tjk=o3bAod7XX@[AOUMDP0A<A]cb_>F@nB8QlGf7M[fEP/Q1_acVC^eYoT=2Y[9
nWC?d4/3^n^h[SL:n[FbimPlH8fO=`8Kk]7=G;eeRJAJU6e4<N@V`2ba`Kf5^nnX
[`PGb9hgI:E31fHOA=`IRToEFXdN9Gfj=4FCU;AVMhGa0ge]=an^n]M_d[FJAM?Y
TaiFY>YIVRIQNcB`Vjo^GTmh`B2MZD5]]G9h7]GjAJ<1>fPG:ai]HHeU0[9IOMU<
J<UJAQ5UnV6@Y^V7]5?GlcXFJ8]NO/CDK/ePSIl^WRWaH`K:c2iKR]DkJ@b1PURK
Lengc;dW4AI1eY2?XF8Q;1_gCFUKFa[dV`R_ZZFGYd`@Vg_MCm/Nm_ajb;m:^?bV
<3<fnLHZWEY/hgQBUECJ16fMTM1:2Q=U29mP<F]6WLGLR8MS>dU90JFc<H=TgZ0T
PgVB0XfYWZf<VGggVVifF=l>/I/MHRKJQK7h9O;:g[/aWY;Pkeg]KX@?G398`VD:
H;aLPLi;E7^^eZYH95SkC^4]FJe2njbkjfdT_XobW?S^nQQn:7?VM]UCS8g0dC3@
2C[:9;Zc^_jRQM2Tn?Ina]5H>QnclHAcfTkcQEZ?KFkeIA4<^iKEkjUImQ/IjKG?
=TH7a^oGY:I_^V<iMLJLn;o87;Ck1?>WVVCh:74CI=QaG/OVU:?_m:7Yc@^5BXV8
AkG:`MUWFeVOaem7n;L[nOZnTTNKmZWJBKANK[oNMe[N@MlkZKXja[1RPJ;i4ZWW
AAEC2?/@cTEEm8gGUXn>e<_JC_9IEfmaBiDoa<=NkO[>m=V;il=g=73HKYa<SKn_
jniYY]bZNR1WIbE1bO<`IA8IJG@1/5PHcKf?@_HMUAnkH2lijDTa_GP?_lkCIUP?
=7KNC<5i^9CP^2PBEK6Yg1Z0M`e:CW:/239f=G33oai=NcGja?IKcY1b8<BO;2N8
=Xn/Om0=88Lf=Keo[cVUT=JgBMU8V6VFNCFDfV_c[E[4cF/KZhmY12[M``JdkUD_
@DAMI2LgfnQFIiFgFTn/]ffkL9AYV2ZRaE`SlY3=<MLHe1hEA]4hgJKZlbo_BL2I
PCDml`B:I@R>Q4WXFAGj]XS/7>c[J9mJ0o@4TXI<f;JK`hOn>@ni`fm6B[5;5E;@
OLeeRS8A3a]W/4aF28U9hUg9ege]EJKmkWJP8^QTL8><6MSVLTFKeElo6h7F<gQF
k?:Y2cZ]iS0VS3>bJTYLEnQa8gUX7Q9aW2E<]>i1I=3XhLRUKRDiY47aHk5^EkAF
X8lDJT9f5J_N[Tbf[SjMfU4AoOIeRA8c]X197>U[IoTTa8]SgDOmAN;IP_>O^S9j
njP<=:^QB//U/GP3Ql=/i=9^Nf]4SA;4YBo4VjkM]5Ym<G;Kf8lAfKRYP=m8Yomm
dWa<Jg@V2=Cd>>1fWZ7Bi_34iF9XiO[gO9dlIWaOE;[9iEd7jlPU3F<79]=<5i4M
cFkAiK`YcU6XSS6Y@oUL^7/Nkk>:1HKU1G8:]n3U5XTia5:KY[kQ5Fo:n3@:KINA
:j9SHK^KBho@9ja9Wg3d[ah@c6]ooS0]/7W`5AogL6V4F@=QLaa8iEMgEd0[cjBM
=fe0RYc6KMR/DMN9=jkYW[=_A_^KdYNQWTI5MLi<_ChJ1g[3SR?LFlIF`//_iJ/3
QIgRiO2NA`hc]9UMbcc0:h;^KTnOOFW1TXaAi97UDFQJGFLiBTdCf0T//3=dCJ7C
WabY60EA_OFndo]i7FU5iK9GGj^GdVPll54`THabZi_Xd=kbmOC`JU_W=]:GDfWA
baM:aO_V^X<EPKag363aaE:SGMcYLmbgCV_bM=:^0mX:<RSY`cFZf<^[4AU71clN
V[Il;gjmnmTn=[[7kGHRooXXY`fl11i8Hf3mB=YPmF9L`B`UXcc/BEZWB92<>Q:l
G4j>mb@TCM2N=9MoJDBeP1=Acg;CH=F8<g6`CWOhF367i>Vd08]I`<RGd6]@HcLi
<kWQDUG_mCZMah_Y7?VnDY^WN4?N^L>Z/]:;@5==8/Fb[V>7P4Sk`FEH56Ce0Yom
@h1MaEBl35ieEOM;G99m^Xhel6icSW5PC07Y[?D7jHWTGXnk:Ig7]l=?h5=1i6@/
K`BAIfI9Sg4V7^n9L_Ni6Sa;eb?@LgXiA=jbWQif<DVb3A8mJQBd?8eoiP>^YAMR
gL=CZ]R^K1XhPR;_;cNWNjCP:^]OBbQ45TSVSLkGFWd:A@I:9KXVmRU/@EaWl[=H
OT@a@hRX[O0n9DDK995gc?j0U50NcHEhGn/D`bo8c[9]oY75eAXh`D:KN_khm/NI
KE`^gBO=a20aTATg_mRP@mN4/I/CVe:Kcc:Z4mJcKdQ<DUTOZEPMGl5NBfjhdo;F
X7^YG9Z?iEWj^AUe]<X]WPn^=Q[Q?NcHX/TK1S67WFbl9H7g//AIAnB=SOTYY=UN
FnZbMeWUdaBW_EJ=MjZXh[=I^79FFEdMZei/^UEH4QkWl/HB4S5BemDQGL:0T1Z8
cKA5kdEEkEnf^k;kBAeaXVP9i/fHU:U;6d^=nS8i8WnXGg[eSIO>S_=9FRB^KFLg
7fn[]kaC;`S?^ON2gjQ4cJ9mA5F]?VQDc2NOCL3dRRZ8g5PXJSjQ/Tkjm=Il26lT
TVNcbR8S;3og6?o>@[FIHmM3Fc^e<SlOP^1N1EegA7e9RT5ebOP5K40m>ChQ87>8
Bc8n2;Al@^<DfO]3dYn0D23_n[kS7MJ7]N`jEfo3a:9kYKYEP[oI<FYoF/FQ4bgb
@[We9OCNELW8NAFK4IhhA?Bbj_Zh1S=d8gi=T1EP`P]Wnd9=^:S80ZKAHhiao:9F
9gA@eIf;<dIPYU1S2b`kFYFlkmR>oJHEFN8iV7dT@3WP4<3`QGNJ:^:N/;Ne=9kK
B]gSCIB57We7[DjiC;mTCOmSYHLT?S/LgVNf2>nbeQAc=g`SP1eF;N8NWXie2gkd
mHRNTkYG;TV=SJNGb<;LW:BSD6_9d4QbVok>hLXi[_chDQR<I4:Dg]6C/8NRa1=f
6[KfH;1cE<3@XMi2J6RDDoQ[S=3ji1cF/=nY_hN07CCAhoi8A=P^hlTlHam;]EEf
MU3^9>^KldSeAGOSXO_=4l=[O5D?7=bGfA=c]7`M`FM`f`_S3k6nm4h<2oRT@m:X
>HEW]C]FSdeBOY`F2EYHN]0JK:JBEM]eXl_LdXQNe3UWIlKIag/5Ija]bETKi0i`
ONH]?gOHeR@TJQDS3Gg`L9@YE/;9mNX[W:k92S_cFE3Sa7SDcT?QHXXAEJiQ2i]N
@FZD1Y45T<7EA;XCE5RPlaf_IS9iXi^RG<BJ9I5AoS15mdWRX/DDV4cmRDaeQ7na
d<8ZY:]QPe4YZcIS;V9WJ4jG0Q;NYPJFFJTUTDE>Vmc68k^?miAXKQ;<im2@QQ?o
TR8WAZ[4MZNiYiaZ?OOj>4iQBj:LGmP`oaO>CEEeLQM7>@n6EjL6=mL9o@N3I59U
MGHOFmhV6PTUnlRAJZEi8SQ`TjV2iB;QX]mGoMe>nDX?m]M[mF4fc4=mg<AJbNnD
DoUaU3PLDm3:?Rl4=_7W5RaRNg_@VWT;PL:Qi>dCNdnZgWG?2DbNN:Ee=UmR7klC
_?Nb9dNH4FK?3e8iD>WNjEEGBo@K21U^jPN7gDgJNbKnfYabN>^HT7JSDB;40UFa
M_4TFL;cl7PVf4`eHN5nn>>aD5RXClGQGU=^_2CHK/DQm9Vdnjgm_=Rf`;AfGUB/
K@@]F1l<7fLWU<UG2IJJF=NdeEGanjBeTN8N/aLY4=2iTh2`Xkm5YPl_D9Wd3>KD
iObTbnfMb8VeQ]_aJN4@@Y4oMeg<Z6d67h^>_/T=GAjX9[S=YSPJ>Um0PJ2<>MFQ
aH4Zg@0]5GjUKkTOfiQH48OB0gocN4><I@Vii=mCj8H`^5>B;A^:gfl?TgAP_W`W
2SG2H/momObTJ=EQNZA]X<mL@L34J>MP_iTiUPZ[K3fSEQgb@=HUIT]khV>E>Cgb
Nn[XV9g[]`o;RjQ57d>AK`R79nOGa1l]R:ARljnEMi1nKf0FjYPNS5f@46gG_M3k
W;g40>:Ai`UGeFPB^j=9KSW6dNoco2jmob^NPnoIANTmKeIUKVb]nW1E9K<I:/md
0Zh80aAkPWIZFbmQ;kg_:=HafH:0m=W1HEKLK6@TjBD7M6G=QlVWAZfTOdd4o3JC
ioj5hEJ^G`I?ZK_MEK5S;=EClOETQLZ0MI4Um2ck/i4J]JmUCC3cbaN5Ufkmkl]Z
FYiT63j:I=8?/7U`C?aii2Wl<8c2L>X3R97=PV34[cAGBG:QBkc8:NSNlccMg@>D
aYjSV>5IWSnO@5i7:Y];fiF:j:B;4GGYVAMk^?^Rim:nE<[VgaC1=`gF<XE;Pak0
FKZ97KcJG4cm`E4JLa8G6O=bY8jK@E/nhb<U7BEIEXXEbLdQ^489J:TciCgaFh?I
hdmTFA9BMY]GUPKT<VBF8^U=@R5i``I:Zo>FReFW6PH_3XIb@/caW[C:DF2inlV?
9<YG3=;2ANEXfH;;G<m3CaHbAKlHGk6GZaUKNd]8Wlb2_haOD6][L_=c[?kFSibA
mSH1a`K[Ma`4AD7hQCM@GLT9XGM_=ikfCmFE]SRk6kf:T=DL9>Q^KM>9;0BMeB/6
cLjn3j?^:OFcSAXV_cG/B:Ial6cmNi/@U5Rhf_cPRhm:@_Tj0HEmM<M>l?G5FbC2
aI7>;]YAdb;gHPW?Fih;NKBZAYUXlbW1IBFdaAe2MPUkUDc8Dh?`o4=hWkhZl/Vd
]eW]NVK:QSdi8>L9TJ;nY[Kmh8JT@1EoP0^54hc>e<:a]J0dmM`hUD?@RfMEaKV^
f08k<72Q:i]MMM@S[m/jDk9dHc9`iQk1L[alO@IfOQjaA^m`8^N]2/Z9k>FF528l
NZZcGC1ACj]>h@RgVdgWO3X1Ca>/l=cOGDE9[O/;bjb9HTbBd7oh4?f7_=3o0Whc
m3n41hP758a48Cc1B7NRo`;d3<:]2VE^I7=dLVEQK@YUKVA_HVX:<cHP<21_HVX:
=STf>@YUKVA_HVX:<cLP<21_HVX:<C@d=PYUKVA_HVX:<cPP<21_HVX:=CTd=`YU
KVA_HVX:<cTP<21_HVX:=C@`2VE^I6mRJPXa<R0`86mRJPXl?20_E7U`IB0_AVm^
M20_DgERM7U`IB0_E7U`IC4P;d9QLfE6Kfid82mIEDaAEDP[@de=BC4`82m6Kfid
A6EcHg9YL7A_LR0d<20`858:;dE^HfmTJFiW82m=HF=BKfeQKTE^HfmTJFiW82m6
JG9cM4=XHG8P<C0f82m<HG=d@fQQLR0a<3LP;eMYI7AXLb1K83@a<B0e<S0:GB0n
?PYUKVA_HVX:=30P<21_HVX:?3`P;eAiL6DP;dI_KWA4IG=SLVU`M6mb82m6Kfid
CV5]IB0_FEE<DEE8:d==CDTa<20_AVaQIg<P<c8P;dI_KWA2@Vmh85/]=S<P;C8h
<B0a<3Li83Lh<Ed:;dUdHFaYHd5^IfaU82da=20_@G=SIFid83Le<20_A6EcHfE^
M20]<SD`82m3HG18IFUWJ7@P=SHf82mCM6E]ER0g<R0_F4QUJFMXM0Xe<30P;e=d
IFe883<a82m=HGQGJFAdJ20a<C@b82m6KfidAVU/IB0d<B0`858P?Sh:IFiTKf9Z
2S@a830PKf9Z2S`l82m<IFiWM6PP=38P<21B82m<IFiWM6Pa83@c830PDR0_C6E^
IgAX<R0d=20`858P;daUKVMdJ3<P=3DP<21B82m6JFadIG8:;dI/HGAUA6ESKfAU
83hn2W=dLVEQK@Yh0NegIeRCjm8^dXBPDTBTBT1PdI?@Y?LZCKY:CD:044Q24^TP
B6m:kdfJ:;dG4E2ZP2Q54:A:TJ:2m2;`AEe[[kgf>NOJioNiCWhTklcL<lnDNik[
3BoG;A<A5G/<3:69@A=48:9PFJ2J_[h>10`4PlE5`F0a02n_:I;PP_Q;3n0eAn3`
B0aJm]l@JSP4U43DZD<9A:0n1PflNLl52147@ZAT8CMT`F2P61P/@`ce2hS1b@;E
XNi8Nj2n:?0V1Xg00gSE<5P_7=;ARD0lijm783mL00RATKTQo</MZ>::`27QD3A@
7dY`@[PBChA3GH0V63PB@O3jA`QnNBL20B/;0WUhN8Q2GO6R69bSXX0`d0=9L08J
8o08W3_27_RcI:01e1GaIlVR05jPZA<Bom]PPW4PN41a221AhH:48m1hX//m]3d2
1bBN3SCAd@<JHQ7Xgf2mg`1Qh9o=0D948Ol:mjOgcd18m2mW:1b>LLE2dEi8]2?@
0NV201YZjXTB?0W2@2SJoRL@jX;74=>1^T>A;U0H4O0[MBQ@DlD822DfjLojl70L
4T_0Rn:A;Sm[1?d<@fbc1]YN3N?ZRT0Cl82OEJXSL@Ph0H?c0_diG1@Jhh7fnD]b
@:;]7Ghf`ohN5VB6A[[M@nRX0gmSR2[0gcY7104X2IJn8Bh]2DBh0A6NL2O@c`=<
_K08h4lSi:NJF8>O3aJ31CX@bd3h8Ad@a1n03akZSP0BL?L@OSkoK_RW1810P?I8
>048@cPRdH2oXa?E28OO<W7n>:@Wd19<92P4B:@Zl>lWJb8EkC5X5jnohKm63=;@
e;fUIbkdI`?n5D]E5N<9m14A5`>:R4V2PA2`Q3C`1_71kimaKT6AOeH9oS^`3]X1
@oChWBnaDGoUk?ik@h3lOnj@0?2O`@``A>XRP?ao<md:;0V64klPomMl1oidnMoA
o6NDol[dola8lij;bjlflOo^comRQkXRGKcnA12YNhm0G0=m374Id?l9]D3lG6<P
_ck27WW?mCn]>P@XLAeDd8i4BX]094C14[oKRLA[8SdAm[N@1;SCKm[leY_mG3PG
91Ya2h=7o[aRR5k4jnCGn?iU8bh]74FlA_14K_hf@O74QBGl6^A?:8:hE?lLP@HJ
S[7o^GeRTU90:0h7m@8@QdnD984n4>:JfR<lOk4K2195H`S4641RcGi01``>l7?@
434P28HP@7mZOb_0DT2@lkn9=h0Pe2oaog2^2H6h9E2LoKlBnITWo1h>Alck5on9
>OlUokXQ40Q?11``<HJ1b`DkE`Ng75BZ/7V8;0g:DfbT7]`F4aT//:4RM6T<flk7
VfAUC^XndicXQ6SJ>;LIZ;XMI<n<Ko//eW3FNTW/RG1Z[SQb`V;7c_K>SBKhk;=c
Sm4fTSbfB5Jm9_/4edEbRb>:[YeJbMjabhBGe_N?jXh?2AilS<FJ=fj6]1Rd]ULF
InXa/L^HOoUTC6R2mIX^BNh`oi7cbOEAd4:dEDB:@CZg[Wc[8B3NXh9^[ZN_MhZn
Tn=UE>1=m`M;VcbQ17X=^EifMHWc5NICNIMni3aaGdmWl85YGEIN]nlZVAE8?ZPf
f79Jg5Zgi^9?K;oQI9OX40gihWg8@HnMHUA=aNGV;dOJOl`>hbA[j55<f<NKMj@Q
]Eo=U7gR@=d<2m7eVQc]69[kLDlgALObKGL`_k1n_<9YjN8G_c[N5c7^3Z6TcGmD
9]<_JPPaI@Z/nCT4iGGc^6A=kO67S5Z8FDZW>[FH:QI=b@@g1mbV5aNoj8i<;CNk
1:[kg7>nl<jNSkO4JMifJj/ZgjAKAA@jQR7JNjiVbSNmh?7A1PCd^QJNEQF]i^gQ
>[oWFn4iKjgGhhXYm2_cKW6Eo3XgC_l`6R<;i<an^]HF6Ac3;=XL`EgfLJ4cO?MJ
:FV/?DVa@Fk9dDhPdi]^C0^9><2m>33jJ=gkI9dd7FP0`=IjDcbkMDG>O;S=DJXW
[h^6E752n>bkHW>:HL1=2ELEl<29/GSmF9<PHjm?Ze0NDo<RP`cmO0Sbg]9KoLA5
@fEJ9cnAbaoi7eil`6SD6k@JobRjAFE^YbTWBV2TRVgdjhFFHXE0:U6IYilcegO4
7MUH]c<E;W5J]]YbW/7><;IG=UGIc@]VSkXOm9n_gk;Pi_c:@[YHWiGaJPjj]HZi
ZhTgS1<8CRcPgK0Gff[bR3IhGSJR[KR[k[NkBODa:jk[C]:UUZneEA3W^nE1S/FG
:=/P/=JVc9_?X;if[DhaCf3g1Eijg0WJP5_bPIdC=j]_Tmc`>W04G4ieHS5Y2<WS
XkS_ah0m5AUNLaRc0D:?af`1GF`^4]kVZm/[J>?]^CH>faR4LTF=8:VgKg9LTPEB
]45V@>1QCeZ6JZS9`eVln=]7Se2i`SKA/?SdCNon9RXXCGn8Q:dZiL;JI@Z6ZN?^
`B?8Q]3@9?g8>MX_5WGEHWeHC:KjLFI915V[Yf:O`kQfcI4UYkFYa]i;igCSgTQo
T=0acN8RdaX`?IE^fTEjdO_fE3bfNRLW8d^Kbgao:]2nWZ/n@<iN8RoO]91f@U9F
N>78WO4jG?NAh=BHW93gfb_WKdMG<7QOA06_5QR=c7Yd:D;M^V5BBi0HWJ>V@Edj
_Q0Ua;_gng4:hF/>COGbVljj?aj>l:0JGOIVN6egG7V/jM9T5T@jPg:G[Z:PN_gg
FJL>DdgOgX;h_0^lc<Z8cXehn3iKLm87I_YRX<F1<_CCem`bW`RmhGFnl?If@=o]
;9V5_Z:iXoe_MK>:BX6G9aM[CG<om6:n6G^TSlc;0/:^IB2J=P2P;NZ8iQD>mYO<
C5k7Ga/_n@GWQQ6F9foW1CEcg`SHLR<4ccTLnKDc;0lU2UB6BY>K68oLC_:jbR2O
RJlELdhb]6VI3fZVhffol<P/ZcUTcTMa=0JDFe[aE<dE<k/47^@]mG^<oGSEo[>?
4i>4HRA3i7TK3oFRCFF4dHkmYDjb=BSBo/j@cIabFidB5OH2DUb>_CY@]J]9Q@=a
O7b]IfOg0]T@MiT^O7GI5P3HDOcanXLYITRQ@93mL^?[oR>_PX29jmS;U3aYIX?/
d::0jX0/BB>a^n:bc5T=K;gbMkB6O207Ig1c7II:<RUnFi`nmd448L@n821XnYW1
NZRH=A`9WMnCf3iCf>1hPd]kk^ke/L;9A_2U]^i4UJoEcXLk4AjGjeSeeo?5Q@G[
>R?M9Oe4WaG:55f]c>6FP[KDdUm2g5U=mh/UTgXZiZLK1?iVJek9=?Pln_c70M0C
ZGKooPS`5TXe?[cke>FKXTOlc>denDoJMf8Z^lTmgAUNG?H;F=@DhLWPcX0aL_7G
NJ?DSHaQ1;VJWT^[cPF=WETXVTD3USf9/Q5:RL>dWMVJZC=W5L4<>lOQ<:=WEMGD
o4FOiOX3:hd^VW46Zf5Q:fnDi@hje4QT4:]lVYKlDH2l7b67/HM5BX?<<CRBb:nY
;Lff>nDQinV77@bY;6KNTBhDiaCO>`A?klO5X43aiG`ET[/GGPlG7mJmod0MF2Db
ZgO7o>hcf1N9fmVF0n1k0li<RQZSZ>Z0JZkKGNej/Jge1hmkh/aB:_Lb5X3jHBi7
Y][/_NSQDjn<CXAIMoOI3gb82_UDIR@VA9acd=NJ4eQQWKJhc>KM53Q]D<jGa9ZX
mMh<XU`G:PZB8IG[6M8i]oIFdc^AYjPe`>`3B9NDc6GL@L[CKBjGPmX;D>gQEoE0
Fa]D8lQkm16FQ4ZXn76WbP_SnJkN^OaKRVMn]LV;E38[[cX1m5FUiVccU@LgjeV^
7E8:LOJbXJ0Q^II<gU<33ZUE0@`Yh`hjP]>F3R`:Y?X<C>8S0[`]ginFdbFh?B^_
=nBWJ;<B^L/EcG8]NoeV1d1KP1eW]1MKaf4T^IMogi@IY^L7DQbDA35lHMiG<?;8
<cbm`BCi8o`jVfcB^72NVBfCgRfU^;ZN_Z/6J^G;9_Ykki4Kkbm>:RIMX^mn^ann
M67Y^kSP^?=eRhh/mCGYUBRN[A7O[Fb^1/g8fKj1b<ICe]E9_@@ifo/0Nj?TVcXl
mLg97GMjnCl`<kTJ^jeLg/noJLTLknl`ATLV8iaL8UGcjJX]i2Qoa=l3B?=loBVk
RC254^BADQ0EcOJHbVSG[9L;oh<5_G==K`W?LcW9=/aR6KimFJ5^IbUaEAhFI3Z>
=FFDROfXdDAJJ67X:3:I??HbV[IBNaFkc7`9ZTeiSI_:b[_Pi1DMJ7STF[26/cV5
CaHTHQ/b46AJUFB^Mc8/jFFQjn/M<;bmT;;Y>eU?>5oP[6Zo6V:^D>hm8CkIKSYf
dkmUfK:j]Nkd_KSMRG_^:AJ=2c:kX6m^lBaSCoCciC/RQ9Fde=G:/VXakjcggn>2
2dW20?8VDPA8WD_W]=ecF?Yb94U><hW>>]<@Qje0e]fdkE5K19g69A?2aD8c^>BG
=f[cbU4?<5fBM3fNN^Y_fUAB8n__Wg@I576l<jH2jTEmcGCXmU`FDnM?OS20cZfN
7<_lR9b:NOIfj6TdoV;7A4]<d:LSDM`<EBGI]Fd=bjLRI:DW3Emf;jd45@Mj_dQN
NX@[Yj1MVa_V:EAmAZ=72XZ<oBcKZ<Zd2abK6NL;d6;;7Qj4g9<2Fn?]0P7a>dVn
jLd9o5E<4SVcCoQG=eF[CdCXDBg?Vk:kTe65lc_7cgF_UK]6CB_?f1JXo;4lgWjg
NJBMPDZHaaQ1kCZZKTUF5]<NPoG_gbcOS:2Q_3fEX78RkJ[R?K7k>I?L_]E0SW/a
cInILRRn^1Dkfk:GLZFAADf[j590P/6kW<Z7WK>nLT3MlmnTj=YEI_M7Nnc/5U^M
ID4dY5M9k]Hl2SPk=B_R5CbBH[?j/5f_^SbO<1TWgkNfM2^J1d_VG1K@g[gZdD48
4D8Fcb3;2fhn6le^n34:O65Ff=FoREnidicU7>:G1k1jAM1FFc^odGMh;@d4D9mO
0Sk_XoI18SXG;ZBAULXo[V1[GG]kh_]:e2L5GQWVLP1nV1o>ohAYl[hJEJ[@]cO/
SN`CMa]?/Ca0_^mdd2Nd]C`Jcn8e]F=LB@AV[lhDR5>D4VJ=Ui0I;SaPGTlDehUJ
VVb0c>YWfd6AighXOkdQiLmOBemMk=MBj;@YLOZ`9X2Zb6Q2DT_3A^8>U?4fE`ll
]Li4hd:YJ=NI3OM3dnm6OG>^F=1T=9eZNGMAV0Nj4LAZo;7b2>n@F9]Ol<7:=@2>
PV2ZQ9K_DhD=;<nB1kcDF0^3KD@9ZiFkKGO`QIkL_[b^TioA?IY:SW]QmK7neH?G
Iin>SA4H>oOhnFJLoEF/dYNgXnDEV@k_e@J_D5Hm7F^bX=S3QXi^XbScPPIkEG8i
jOPW[?DGFLKYJJWY6?NVHVd2bhKN6bIE^DboONNU`;iCK><]ZA4Mb>;=LoZP7oie
1]b?<XW4?WZQ/TWZm0B7Y`Ui4Fi7LO==`RTZZZEY@4_3JIA_ANU:D0P`oo9L>I]M
D]J2/T`DEb[6BUT_0FZJHVe<X?U2jmeFl@N[h<]m<kU@4HdQeZF@1<acDmRWjCK9
aHZ6]Ql_a19K5D^nj7ZjRGLDc[ff9CcQ:<]HSGgW>f@acQ/>cQm@F=J8DjiXCQCM
4;>I`mDDb^K`LfP[UR9F9Vl=C=N<bUG/OnPIOac/ifZA^B[b_DioGVG@6fn7QoW5
ITM?W7CP6iDIKA?`;B3BU>`5cO2fH5[3N8eG9BT^gj9VW:bdk63WmZ3GY0_B6gSh
IkIjKLc4;eNhYMN>kVh/K:]AL9NL^KM5=NhjWm:Ca2RUiQa=mJ]`S3@/BhXFhfEK
[G_Hi;C5bT=NE2^i]=EF`aTI5Tm9KQG^kg0QZ?8o[XT@80loP5Q1?G4`nM2TQ:TC
e35XbFNFLWDX4I<aV7/in=6KK[:5;hGBF[cd4MS1U]O[g@gjgfE7TXk@9jmhh2H1
jfbBG<oR/i_1BI6O9YE3^9;[oAOEZDN^Bl]M^?mhZoI/6do>TF>cEZWPZ;JI5eLK
>:ed^;8nkWeN;/KF>Z45idolZjRMD1418_bPjMQNTE9kNT?;lF5Cj^5[=UWJ@eD5
6IkMlmmkeYUi<P@KY>9fSgZML;BkG47DW8QB^IGnB`735UfRaOKnneZWH8gDnD5Z
TX8IILQROF6<9k8bd_bIfhFhPLJ:T/@b^S7/IlL2Pg<NG]JcHeJIDgPa=mM_Yd[I
XQl:MN^?m^AlMWM=Vb@Nd8Ffikajm<@PKf>DKXjb5KDnefToioUBadU3XBOXBGRQ
MK`e3VPJgnig/OVKcX?S[aURdbcUeblFQY6WWJieFE9GYP3Nal?_WGPeVAT7X^K8
HXU_97Em4F`UK`;K@X=mFfkO6/deOm75_nXm<kCVj^?nhV670D4`In1k>Yb>A3f]
JX0eW/IFSX0JWA79b5ZCh>1mlZBN@[?hL2>=iL;1m=MZeW=T:XHio>FQn=L>EKcl
DlOH@OF?f]aRO1BY8]Q86]d=olX8f<:>>9O2?He]XmG452[nMGEi^A[Wb/jnQZ?I
2IfU@c4l8dMNoNbaBZeSZ5K26`>CWTQh]mSXSnIa78=Xj?C2SOMZ3fgDE7?WXeHZ
6AFVLK53M/UKS9T^KVGlH]KCKFT62;H/gIE4L0g75jDW`eQ8l_ig6Y^He:e;S5OX
kFkiViaa:^Q>WbUY72k[/VETl=D8KDOThjaha:Qi;<NS@IiSF?5FT_E?Ml`NUkX5
DM@9T][UhX1?meEXbQ;<Y;]k^S2aPUSl1OK3RaZ5NbjX9c1U]97@mX2LLE`d>S/n
@/c[KFP5Do14_Mneib^jZamdcDf3[YM8/li7IbMQ=FAK?OZb/XNH=>0<=0Ti7JDM
2SZkZa5?K_KHKKi>_2ePk;Ta4klJBmKYBBdi93[YE7bMZUUMVfD]I`;LB`Z_lgoI
a7Bcl<92J>=6H:6/6cUCMjnCUnidkJVVW?bM/iag8Col>gbgBQYVZDOY;nnHPW1]
9dFL5A/ZWK2eUYklf^=5Ue9N5nlML3[D7oli@OfFVX64[UGmm=JbT/KeklKXhOdT
k[Eie?GYW9ehII?L8mnK=09W>mYFi6bDS7k2RL?^IT[ZlP81oLTKePDI9`GOTYi_
aYMnVUWEN]M3oc:1PZ@QgIAWADMoKmh[RRAMVTT2Y<oQFmW@MSe7`Dj:]I^2U2:>
L?7bX3BZkaXbKhEB7WJHU9WCM0j`T<<L;WA=C^5R1[WFao_g_JGYKYSP/7bQeC`A
Z=g5=lX;E7E5ZE5@oH3`ElUG6JogEB=lSe=gH1FO[ZGAG23XQDT?EH5Cn/9mghj/
]AYN4iQeNkM4YiU4X4hfc27=Eo2/;Vc^XXRJ_?RQb7JiBn4/PNi4::ERf51V:EC5
Kh3i/AG=_9L=[K22Yfgdba8cR^N?fVLOBaUBQCV[CRi8:hDX1GmNDZMh7T<Bafki
L<M;?G6RkKb[AI7]mGQH5?@/fMM3P5k7KXjf[0<9QOY2^o4_A4A_IYUR^LEkEICi
U[fDGgaUnSCb04A96D;JWX`1kCdR3;7BN=8TKNl:3C09gZSOd7i[Nf0T_l<<LLLK
1S@5VIj[nHQj;iUROa]oU:cm/2[87VF1_K7TiVDl;=mcKMjCAV579=<mW?b7eU]6
_lXkCMnlhFVS>aE_A@B@Y=mMcLMVnD_edY<G;1bSWYhka@dZP:YXfoPPVZIn6]KO
Fl@OcchahFGWdfodR/VoXeJ@B0dkG6P/RQ6RE_6hXY/?f7l1I2n;bjC>ei1Ji72a
`8G9DdZL7^SgfK9JVhJWnOnAjUk1LJaTi0E`WP]iUed`WgSo9DfZ[dPUG8n>?7RW
eYBL?^NK]gl_?CeYiQVKgQ5[j8gA`S8]XK_]oCVZdEFcTFe[2XeDPW`3PJHgBZCm
khO5GTlMW^]^LdUj9LeiYIjc^^]5Xm?=hhJRUkW/NOc><FN`9D4V1Em2=9/`O3P1
c=05MVWHZ:amPiLgKoHP:Nf132O^?nHDi7bTbA:dUB9Bg?6aiY3n_SM6<ZRgL:ZT
a[jDS4kSO/9a7el7hh<?U=e?2Pk^jcF9:X5[YdGN;dbJf:UM87U```eQVUk0m4@N
ETR3aA:Z6fJ6:`VV5XIfXNc3Va:RQYhlW_6NWnVo?cbhgLRBFm[_::f[aFSk3Ec3
5CR6fO4^/PSJ7>Q7b_I@F[@8KI6Wj=Jd]?dH<bGgn?`DkaIVF][Zm40:=kVfYIO0
9f]a9k:c9Bd>^>3h[:1>ceha>R:<E?MlaTGUHo7gE]m<36BU7nLcoN58_UXdBfFV
=2>`>6X<hadjW/A4=`BT[RQ6BUeLj>ca5dRU=X`7U3c]^NdQn@K4gCo_RdX[iTN`
l82HIfjF]6[A=<hUG>_IOIW=3]KOaEag`PjI[_9fKRfM4c7>iEL/51`lXQh^o]8[
9QW^e;:bdNb[8bYikjFMdJgloK470WKOWjHH6OGD[o;o>;l_TB39W5ASlbAX9_P1
Xoi/1BJLPdYBBm1>jHfaYWkaaKV>P=?g0hh;3mN`k@jC/jAX/U>BE/U^2:emJD5C
g5OMcWD6Bcf0Ej<KMJeZNce?Qo8O;>5mDZ]L5^]cP<7H8hd[mMdjCA]B1l;7>ZH_
NL9RCPNm<RK2_RFLddk68Y^FclcQC]WFc2il7fLOJgI<bcJmXS</F>FigQ]9aJD^
Fd`BADlB`R]0NYhAb[b@XNnIL=;K`ff[Ug:Ta?k:WT7`B3I/3;`QIWg3Tom;/`BF
Y_bFM8/P^bRi^bA7=[hO9[ok/<IJcbPD_25hD:ok=FULZ45I4B4Z<XUi=_9XiEB=
YIb5USciLGN0BaoMA_N@UCn;/M0E7_L>C;9jHMZTHnP/eJUGh>5JkPZD<oc2IgD3
=6i5L6=P[m`k]mcY86SR`3:@[jR;;jcmK7WdQi]XNECO0DOKm;_2/:^MPhG[?Bj9
iYkR^jIIcbk/lN[1_5TYHBKN8kGb6=WHmbH_d?k1Ei4N_[M4mMlOAeeAHhFFIO2m
@MJ=3eN7^Ilgl?5IiidD/HaNb1I95LYYHQ35:;=?NBROKY=noOXP>Uc6i]JDQ0j<
=boCNX1;oGBOAe7K_BcfbWkj<?=@D@>92Ec0aTUXBo7nXm_LFPHKX>lmlNn5>k_k
Jc<e4P]g_U5Ci^AUYhCi7C1`Cj@e<2i>cDGC^icCKRbBcoa`N24c4c=N8/a8:]79
lG[oddND`LL0EE=9NXO^0jD87NJj/1YKndKF7M_FH/5AiifRTV9ZaZI6D<<09ON]
i5VL?OU4Uk2:5FdW/_HCXf;N=5FW:^ZIRK0^Peag0KV46SPThJcmd`gF5]JnnB[U
^f]h5T2jmWjjO:V5ATC]Zl7Gc8D7Of`;UT>mkAZUbKi_>W14DneiKMCg;c[0^F?5
kYUS<PnYlY``PEO99jiZEdS<B1JCDI:`H:JE192RB5A:aY<XD^i@]WZg8[;:`Snh
92_Em<^^fbPj^BmH>7fT63[8]=CadNQfN0=VjElUchnXRH4ij7^doAQGjldZNIRf
5AgkU4F;Nk]d2lQVFD9n_L_Mg4Yg]f?V0]R770ndNU_<bENj@KMi=Z9H6GLm_D:6
ij[<C]OD``TMU<K`Y8o3VhF=I]ZMlHfRkSKU5fFR8OgfT_TDi`@8YH8YISA_=G`8
DHo5Ge9Li:oQ>ZVgGX^Sl=15W3YEQfC9j7^_<em5<aVA<:VlkM4KB7dm718<VGEO
RGBEn@cJ[54@5jhbHJ/FdjY>KK[Kk?AhL3mnFR2UK8n_>2R7][]BlLC[TmP=N]j`
^[?anUZ0e:`[N^dn`5^kHK5ahY:O9W>=D`b0mW/oCO`3V0c7Q7478FWRSBo59CO3
ekf`^?Zj7^/HI^1AC?IWMHnZb[RDoFK^>`JX;Nd;GffTLbV6kbDXlHm]TNU3hX]n
<7i56BnI6QJ3EJOfWHbkaSPSGiFTaBC7O8/b=7VHA>XkOiZIMWOZanF5=H[`UZQk
lebQg9bGd>N>e2gG54XCF8kR]CLia_NV_oCdVg85_[/N8PYoZ32dWJ_koX8d;`aW
<iI/;5MaN8/eai59kK6GMdGD7^@k2U7/W7WH?6oNn1c9b[giF9V:LT?DM06a_/1Z
ak/G9_Dmo9e[=^m4aEcZ]]Ae3FT[/;F`[AdlC9k?j4fVK[0XF[e9bj<WlVV0YVTe
b<_Lo5fJMM[;Rj@G>EWc_eTEjH;ob`O`GncPo`ohgJ7oAoX0Md50L@B<:aB70_`?
eeD510YUKVAcM79UHFd:IFiTKf9Z2S@b830PKf9Z2SLe=cL:IFiTKf9Z2S@c830P
Kf9Z2S4d=CL:IFiTKf9Z2S@d830PKf9Z2SHe=3H:IFiTKf9Z2S@e830PKf9Z2SDd
<0YUKVA_HVX:<B0`86mRJPXl?20_D79_I7ESIG8P:6eQHdmC85IULW=YKfhP<C0^
<CD^=b1L:49eJFaT834iB34c<S=L:B1AMF5bM7XPD4A6@fm^M6EhM2TP;d=bIF5d
JFm^A65dI@XXA3Xb<38a<3T`=c4f=38c>EX`<2L`<2LY82m=KfA4HGAU82Q4>S8`
<S4`>C0g<CHd<S<iFS0`9c0`9bTP?Sh:IFiTKf9Z2WQbIFH:<20d=PX`<30`<30`
<30`83He=C<e86HP2S0`<30`=C8e<S4P<30`<30PKR0:<30`<30`<C4e=R0`<30`
<21^80X`<30`<30a<cLd830`<30`86hP2S0`<30`<30`<S8P<30`<30PKR0:<30`
<30`<C4c=R0`<30`<21^80X`<30`<30a<SDi830`<30`86hP2S0`<30`<30`<30P
<30`<30PKR0:<30`<30a>CDd=B0`<30`<21^80X`<30`<38h<3Te830`<30`86hP
2S0`<30`<30`<30P<30`<30PKR0:<30`<30c=S<e<b0`<30`<21^80X`<30`<3@d
<c<`830`<30`86hP2S0`<30`<34e<3HP<30`<30PKR0:<30`<30`<C@e=R0`<30`
<21^80X`<30`<30a>CTh830`<30`86hP2S0`<30`<38b<c4P<30`<30PKR0:<30`
<30a>CDb<b0`<30`<21^80X`<30`<38`<3P`830`<30`86hP2S0`<30`<CTg=S4P
<30`<30PKR0:<30`<30b<30f<20`<30`<21^80X`<30`<38`<c4a830`<30`86hP
2S0`<30`<SP`<C8P<30`<30PKR0:<30`<30b>30c<b0`<30`<21^80X`<30`<38h
<3Dd830`<30`86hP2S0`<30`<SP`=cDP<30`<30PKR0:<30`<30b>3@`=R0`<30`
<21^80X`<30`<38h=S<d830`<30`86hP2S0`<30`<cHb=c0P<30`<30PKR0:<30`
<30c=S8i<B0`<30`<21^80X`<30`<3<f<c4b830`<30`86hP2S0`<30`<cHc<c<P
<30`<30PKR0:<30`<30c=STb<b0`<30`<21^80X`<30`<3<f=S0a830`<30`86hP
2S0`<30`<cHi<3<P<30`<30PKR0:<30`<30c=c4e=20`<30`<21^80X`<30`<3@d
<S@g830`<30`86hP2S0`<30`=3@b=SPP<30`<30PKR0:<30`<30d=38h>B0`<30`
<21^80X`<30`<3@d<c4`830`<30`86hP2S0`<30`=3@e<3DP<30`<30PKR0:<30`
<30d=3Lc=b0`<30`<21^80X`<30`<3Db=3<h830`<30`86hP2S0`<30`=C8d=CTP
<30`<30PKR0:<30`<30e<S@h<20`<30`<21^80X`<30`<3Db=C0a830`<30`86hP
2WAbHFU/IG8:?3`P;e=YNVDP=3HP;e9_Kg@P<C@P<21B82m9KVI_834P<21B82m9
A21K83`i<35RHfAV<STfHSLbHVHdIC=Q=6ATI6IQ=3TeIV@a=ch:?3T`<F9SI6Hb
>CIR=c9RISAU<f4dI6ATIV4d>CEVI34g?R1M83hn2W=dHG9dN79UIPXe<SHh=`XU
9DE?APX\>"], "Graphics",
  GeneratedCell->False,
  CellAutoOverwrite->False,
  ImageSize->{191.53125, 75.72165697674416},
  ImageMargins->{{0.2421875, 0.}, {0., 36.1640625}},ExpressionUUID->
  "f2967b44-f298-4b3a-a89e-9980666926ee"],
 "\n\nand the expressions are given in the form of a replacement rule."
}], "Text",
 CellChangeTimes->{{3.839636505630188*^9, 3.8396365489286222`*^9}, {
  3.83963663234706*^9, 3.839636669580101*^9}, {3.8396367937831707`*^9, 
  3.839636814491465*^9}, {3.840021657941338*^9, 3.8400216852222443`*^9}, {
  3.840021759201776*^9, 
  3.84002179234301*^9}},ExpressionUUID->"1db3190e-ccf3-4553-8d0b-\
67b93ae72179"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"SetDirectory", "[", 
  RowBox[{"NotebookDirectory", "[", "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ccbetasvRules", "=", 
   RowBox[{"<<", "\"\<ccbetasvrules.txt\>\""}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.84027240704074*^9, 3.840272427400642*^9}},
 CellLabel->"In[39]:=",ExpressionUUID->"bca72620-768d-4e4c-91b4-b4086c0f5cf3"],

Cell[BoxData["\<\"/Users/axel/Documents/MathematicaFiles/Poincare_Fmks_\
Ancillary\"\>"], "Output",
 CellChangeTimes->{{3.840272424559119*^9, 3.840272427842834*^9}, 
   3.8402726702657213`*^9},
 CellLabel->"Out[39]=",ExpressionUUID->"e395bfd3-0090-4f43-830a-54e2bf1021e3"]
}, Closed]]
}, Closed]]
}, Open  ]]
},
WindowSize->{1208, 599},
WindowMargins->{{-10, Automatic}, {19, Automatic}},
FrontEndVersion->"12.2 for Mac OS X x86 (64-bit) (December 12, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"b9f0d6ca-6410-4730-a4e7-406314827970"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 571, 10, 213, "Chapter",ExpressionUUID->"b6ed7ee5-f293-4e84-bc27-264c4dcd6e4f"],
Cell[1154, 34, 439, 10, 81, "Text",ExpressionUUID->"e15b5a4f-7457-4b14-b829-4aec0ec058f5"],
Cell[CellGroupData[{
Cell[1618, 48, 1187, 39, 68, "Section",ExpressionUUID->"9aefa175-3439-4a15-8551-96cb7fb90d3f"],
Cell[2808, 89, 247179, 3811, 353, "Text",ExpressionUUID->"134d1a76-de55-4049-9fec-2093e3966bb1"],
Cell[CellGroupData[{
Cell[250012, 3904, 372, 7, 52, "Input",ExpressionUUID->"60641711-a2fa-435e-a5ef-689a805c6386"],
Cell[250387, 3913, 265, 4, 34, "Output",ExpressionUUID->"05e559eb-8942-4791-b412-1da8f80bf82b"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[250701, 3923, 464, 12, 56, "Section",ExpressionUUID->"3bfae442-915f-4b27-8ddb-84e7eda040c2"],
Cell[251168, 3937, 152579, 2354, 241, "Text",ExpressionUUID->"620a2eb8-e1b7-4b42-afb1-c3406f18a383"],
Cell[CellGroupData[{
Cell[403772, 6295, 158, 3, 54, "Subsection",ExpressionUUID->"24d3e6a7-b33b-44bb-9737-648c099ba2a5"],
Cell[CellGroupData[{
Cell[403955, 6302, 370, 7, 52, "Input",ExpressionUUID->"9b0d908f-613b-40f9-a0a3-1a84eed4118d"],
Cell[404328, 6311, 270, 4, 34, "Output",ExpressionUUID->"50129f39-3db7-4879-aded-81652029f4f3"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[404647, 6321, 159, 3, 38, "Subsection",ExpressionUUID->"d3d16c48-3df1-47ab-a327-bb368ec48b43"],
Cell[CellGroupData[{
Cell[404831, 6328, 370, 7, 52, "Input",ExpressionUUID->"edb8c63e-70f5-4930-bb69-e5e9a3e8d99e"],
Cell[405204, 6337, 270, 4, 34, "Output",ExpressionUUID->"03a0918a-1fbb-4075-9b70-82c7a4e88005"]
}, Closed]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[405535, 6348, 540, 13, 56, "Section",ExpressionUUID->"3184617f-5e22-45cf-81f4-a39de4e51f04"],
Cell[406078, 6363, 221, 3, 30, "Input",ExpressionUUID->"44fa48c1-d3d5-4ccb-a16d-8a8e72655a2d"],
Cell[406302, 6368, 234, 4, 35, "Text",ExpressionUUID->"8d188f0a-b215-408d-808e-b5e0029b67dc"],
Cell[406539, 6374, 2015, 55, 299, "Text",ExpressionUUID->"6a5fafea-aa9b-4d6c-ae29-390f7e6e8815"],
Cell[CellGroupData[{
Cell[408579, 6433, 285, 4, 54, "Subsection",ExpressionUUID->"d163b506-ab7f-40e5-8ec2-bfc04493ab6e"],
Cell[CellGroupData[{
Cell[408889, 6441, 165, 3, 45, "Subsubsection",ExpressionUUID->"c4cb91ed-7345-4a23-957a-db59ce903b14"],
Cell[CellGroupData[{
Cell[409079, 6448, 375, 7, 52, "Input",ExpressionUUID->"1cb0c342-cad6-4766-b66a-b8ae66186c68"],
Cell[409457, 6457, 295, 4, 34, "Output",ExpressionUUID->"b92da5cf-fc9b-4df7-a7f1-d0f9c1063363"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[409801, 6467, 165, 3, 45, "Subsubsection",ExpressionUUID->"f3b7640b-0618-450f-8cb6-fe562b908b61"],
Cell[CellGroupData[{
Cell[409991, 6474, 377, 7, 52, "Input",ExpressionUUID->"41a5a5eb-a666-41c3-8c57-a31d05d3d45b"],
Cell[410371, 6483, 293, 4, 34, "Output",ExpressionUUID->"a32f4220-86da-4922-b828-efb57e1f2a38"]
}, Closed]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[410725, 6494, 191, 3, 54, "Subsection",ExpressionUUID->"48484be6-bd73-4312-a2af-c1ca9e7f6d77"],
Cell[CellGroupData[{
Cell[410941, 6501, 165, 3, 45, "Subsubsection",ExpressionUUID->"c1e5ad56-d7ba-458b-84eb-d48b1447a3b2"],
Cell[CellGroupData[{
Cell[411131, 6508, 383, 7, 52, "Input",ExpressionUUID->"13bf7bf0-477b-422f-ad06-24442ceefb40"],
Cell[411517, 6517, 294, 4, 34, "Output",ExpressionUUID->"9069a996-0a2e-4c27-b717-43b3a38b0e55"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[411860, 6527, 164, 3, 45, "Subsubsection",ExpressionUUID->"866a235a-a03f-44a9-bf9c-1e23a00d4fe4"],
Cell[CellGroupData[{
Cell[412049, 6534, 382, 7, 52, "Input",ExpressionUUID->"33d72eae-0e02-4dd4-a263-691db6ea0bad"],
Cell[412434, 6543, 293, 4, 34, "Output",ExpressionUUID->"d198e617-3265-419f-a67c-232adb92da61"]
}, Closed]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[412788, 6554, 185, 3, 54, "Subsection",ExpressionUUID->"b4d6e654-34d3-4f97-8542-f524e8c6dadc"],
Cell[412976, 6559, 251, 6, 35, "Text",ExpressionUUID->"1271a4b2-7694-4b1d-a029-c2a744d4fa8c"],
Cell[CellGroupData[{
Cell[413252, 6569, 165, 3, 45, "Subsubsection",ExpressionUUID->"73dd01ef-e54f-4b1d-a47d-820584de1dec"],
Cell[CellGroupData[{
Cell[413442, 6576, 368, 7, 52, "Input",ExpressionUUID->"cfaf4b28-d617-4cd2-aa37-269297a3cbb8"],
Cell[413813, 6585, 294, 4, 34, "Output",ExpressionUUID->"38574ff4-1410-4932-96a1-aab67baa23fd"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[414156, 6595, 166, 3, 45, "Subsubsection",ExpressionUUID->"c4a0178e-57da-40fb-a9d1-eb14f3de4b63"],
Cell[CellGroupData[{
Cell[414347, 6602, 369, 7, 52, "Input",ExpressionUUID->"09c416d1-4ca9-40fb-939d-253f383c68b1"],
Cell[414719, 6611, 294, 4, 34, "Output",ExpressionUUID->"eacda44e-bf4f-4fd9-aebd-08328362afa2"]
}, Closed]]
}, Closed]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[415086, 6623, 1188, 33, 54, "Section",ExpressionUUID->"a22bf8ac-2412-4d31-b46b-f14655b2cc0a"],
Cell[416277, 6658, 72146, 1121, 263, "Text",ExpressionUUID->"25f7880b-925c-45eb-b480-2210cd9e95ac"],
Cell[CellGroupData[{
Cell[488448, 7783, 373, 7, 52, "Input",ExpressionUUID->"2144c98f-316d-4b9a-aed1-c227d516aced"],
Cell[488824, 7792, 293, 4, 34, "Output",ExpressionUUID->"65ef3de2-9178-4cee-8942-341d64d0b34e"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[489166, 7802, 364, 7, 53, "Section",ExpressionUUID->"7af4d27f-1850-4c73-83ba-16beaf767352"],
Cell[489533, 7811, 2655, 71, 177, "Text",ExpressionUUID->"2beb48fd-d012-4e07-abf4-a9289c50f935"],
Cell[492191, 7884, 676, 19, 48, "Input",ExpressionUUID->"91e9210e-fc0f-41d5-8867-20f2f9dbb184"],
Cell[CellGroupData[{
Cell[492892, 7907, 303, 7, 54, "Subsection",ExpressionUUID->"0dfa0590-ea33-489a-a78c-bc761b81e771"],
Cell[493198, 7916, 303, 6, 35, "Text",ExpressionUUID->"3c35c1af-3e39-4d48-bd4a-980077fecde6"],
Cell[493504, 7924, 21513, 557, 1216, "Input",ExpressionUUID->"7e71c5f1-3aff-4720-8b34-5fca11f3cac9"]
}, Closed]],
Cell[CellGroupData[{
Cell[515054, 8486, 245, 4, 54, "Subsection",ExpressionUUID->"7c1e412c-8bf3-4142-9e67-3f964bbbad23"],
Cell[CellGroupData[{
Cell[515324, 8494, 177, 3, 45, "Subsubsection",ExpressionUUID->"70f914f9-f0da-4e60-9bde-f385c671db7f"],
Cell[CellGroupData[{
Cell[515526, 8501, 375, 7, 52, "Input",ExpressionUUID->"443c455b-6da5-4d2d-8e50-7c078be7871b"],
Cell[515904, 8510, 320, 4, 34, "Output",ExpressionUUID->"ca3701da-ebf8-43cd-98a0-116fdfe45af0"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[516273, 8520, 178, 3, 45, "Subsubsection",ExpressionUUID->"12173f20-c70f-48bb-8d40-9ae234109e28"],
Cell[CellGroupData[{
Cell[516476, 8527, 375, 7, 52, "Input",ExpressionUUID->"fb411feb-a20e-4867-9c68-15917a98284e"],
Cell[516854, 8536, 341, 5, 34, "Output",ExpressionUUID->"7b5edcc0-e285-4ce2-81ed-347c8e298dd3"]
}, Closed]]
}, Closed]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[517268, 8549, 420, 8, 91, "Section",ExpressionUUID->"f87a9cfc-95a0-4be7-a837-e3a961fba351"],
Cell[517691, 8559, 948, 22, 150, "Text",ExpressionUUID->"75dcc39b-6fc5-43e2-9954-7f6f40bd4535"],
Cell[518642, 8583, 61802, 1019, 10594, "Input",ExpressionUUID->"eb5c1227-76e3-46c9-9208-3e7b6dd17415"]
}, Closed]],
Cell[CellGroupData[{
Cell[580481, 9607, 708, 19, 56, "Section",ExpressionUUID->"b24f5615-7cdc-472f-8507-ebf70c02fdd8"],
Cell[581192, 9628, 617, 11, 58, "Text",ExpressionUUID->"80510e65-47a9-4d11-91c3-b2125c38a730"],
Cell[CellGroupData[{
Cell[581834, 9643, 167, 3, 45, "Subsubsection",ExpressionUUID->"c3227019-756a-4337-b000-d9550bce9894"],
Cell[582004, 9648, 40648, 1057, 2106, "Input",ExpressionUUID->"eebe20c5-e373-42c7-a240-83f67055627e"]
}, Closed]],
Cell[CellGroupData[{
Cell[622689, 10710, 165, 3, 45, "Subsubsection",ExpressionUUID->"ce2c7551-4f7a-4056-91cc-47209d05e70e"],
Cell[622857, 10715, 43703, 1145, 2256, "Input",ExpressionUUID->"36125b18-a6cf-4804-9d5a-bed4fdcf3400"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[666609, 11866, 715, 19, 54, "Section",ExpressionUUID->"d0d772c5-6adf-4679-9fd6-671a4e323646"],
Cell[667327, 11887, 73740, 1139, 252, "Text",ExpressionUUID->"1db3190e-ccf3-4553-8d0b-67b93ae72179"],
Cell[CellGroupData[{
Cell[741092, 13030, 374, 7, 52, "Input",ExpressionUUID->"bca72620-768d-4e4c-91b4-b4086c0f5cf3"],
Cell[741469, 13039, 272, 4, 34, "Output",ExpressionUUID->"e395bfd3-0090-4f43-830a-54e2bf1021e3"]
}, Closed]]
}, Closed]]
}, Open  ]]
}
]
*)



==> anc/ccbetasvrules.txt <==
{ccbetasv[{0, 2}, {4, 4}] -> betasv[{0, 2}, {4, 4}] + 
   (2*betasv[{0}, {4}]*zeta[3])/3 - (betasv[{2}, {4}]*zeta[3])/(24*y^2), 
 ccbetasv[{1, 2}, {4, 4}] -> 16*y^2*betasv[{0, 1}, {4, 4}] - 
   (y^2*zeta[3])/135 + (8*y*betasv[{0}, {4}]*zeta[3])/3 - 
   (2*betasv[{1}, {4}]*zeta[3])/3, ccbetasv[{0, 1}, {4, 4}] -> 
  betasv[{1, 2}, {4, 4}]/(16*y^2) + zeta[3]/2160 + 
   (betasv[{1}, {4}]*zeta[3])/(24*y^2) - (betasv[{2}, {4}]*zeta[3])/(96*y^3), 
 ccbetasv[{0, 0}, {4, 4}] -> betasv[{2}, {4}]^2/(512*y^4), 
 ccbetasv[{1, 0}, {4, 4}] -> (betasv[{1}, {4}]*betasv[{2}, {4}])/(16*y^2) - 
   betasv[{1, 2}, {4, 4}]/(16*y^2) - zeta[3]/2160 - 
   (betasv[{1}, {4}]*zeta[3])/(24*y^2) + (betasv[{2}, {4}]*zeta[3])/(96*y^3), 
 ccbetasv[{2, 0}, {4, 4}] -> betasv[{0}, {4}]*betasv[{2}, {4}] - 
   betasv[{0, 2}, {4, 4}] - (2*betasv[{0}, {4}]*zeta[3])/3 + 
   (betasv[{2}, {4}]*zeta[3])/(24*y^2), ccbetasv[{1, 1}, {4, 4}] -> 
  betasv[{1}, {4}]^2/2, ccbetasv[{2, 1}, {4, 4}] -> 
  16*y^2*betasv[{0}, {4}]*betasv[{1}, {4}] - 16*y^2*betasv[{0, 1}, {4, 4}] + 
   (y^2*zeta[3])/135 - (8*y*betasv[{0}, {4}]*zeta[3])/3 + 
   (2*betasv[{1}, {4}]*zeta[3])/3, ccbetasv[{2, 2}, {4, 4}] -> 
  128*y^4*betasv[{0}, {4}]^2, ccbetasv[{0, 3}, {4, 6}] -> 
  betasv[{1}, {6}]*betasv[{2}, {4}] - betasv[{2, 1}, {4, 6}] + 
   (betasv[{1}, {4}]*zeta[3])/210 + (2*betasv[{1}, {6}]*zeta[3])/3 + 
   zeta[5]/5400 - (betasv[{2}, {4}]*zeta[5])/(160*y^3), 
 ccbetasv[{2, 1}, {4, 6}] -> betasv[{0}, {4}]*betasv[{3}, {6}] - 
   betasv[{0, 3}, {4, 6}] + (betasv[{1}, {4}]*zeta[3])/210 + 
   (betasv[{3}, {6}]*zeta[3])/(24*y^2) + zeta[5]/5400 - 
   (betasv[{0}, {4}]*zeta[5])/(10*y), ccbetasv[{0, 4}, {4, 6}] -> 
  16*y^2*betasv[{0}, {6}]*betasv[{2}, {4}] - 16*y^2*betasv[{2, 0}, {4, 6}] + 
   (16*y^2*betasv[{0}, {4}]*zeta[3])/105 + (32*y^2*betasv[{0}, {6}]*zeta[3])/
    3 + (y*zeta[5])/1350 - (betasv[{2}, {4}]*zeta[5])/(40*y^2), 
 ccbetasv[{1, 3}, {4, 6}] -> 16*y^2*betasv[{1}, {4}]*betasv[{1}, {6}] - 
   16*y^2*betasv[{1, 1}, {4, 6}] - (4*y^2*betasv[{0}, {4}]*zeta[3])/105 + 
   (8*y*betasv[{1}, {6}]*zeta[3])/3 - (y*zeta[5])/2700 - 
   (betasv[{1}, {4}]*zeta[5])/(10*y), ccbetasv[{2, 2}, {4, 6}] -> 
  16*y^2*betasv[{0}, {4}]*betasv[{2}, {6}] - 16*y^2*betasv[{0, 2}, {4, 6}] + 
   (8*y^2*betasv[{0}, {4}]*zeta[3])/315 + (2*betasv[{2}, {6}]*zeta[3])/3 + 
   (y*zeta[5])/1350 - (2*betasv[{0}, {4}]*zeta[5])/5, 
 ccbetasv[{1, 4}, {4, 6}] -> 256*y^4*betasv[{0}, {6}]*betasv[{1}, {4}] - 
   256*y^4*betasv[{1, 0}, {4, 6}] + (16*y^4*zeta[3])/14175 + 
   (128*y^3*betasv[{0}, {6}]*zeta[3])/3 - (y^2*zeta[5])/675 - 
   (2*betasv[{1}, {4}]*zeta[5])/5, ccbetasv[{2, 3}, {4, 6}] -> 
  256*y^4*betasv[{0}, {4}]*betasv[{1}, {6}] - 
   256*y^4*betasv[{0, 1}, {4, 6}] - (4*y^4*zeta[3])/14175 + 
   (32*y^2*betasv[{1}, {6}]*zeta[3])/3 + (2*y^2*zeta[5])/675 - 
   (8*y*betasv[{0}, {4}]*zeta[5])/5, ccbetasv[{1, 2}, {4, 6}] -> 
  betasv[{1}, {4}]*betasv[{2}, {6}] - betasv[{1, 2}, {4, 6}] - 
   (betasv[{1}, {4}]*zeta[3])/315 + (betasv[{2}, {6}]*zeta[3])/(6*y) - 
   zeta[5]/10800 - (betasv[{1}, {4}]*zeta[5])/(40*y^2), 
 ccbetasv[{2, 4}, {4, 6}] -> 4096*y^6*betasv[{0}, {4}]*betasv[{0}, {6}] - 
   4096*y^6*betasv[{0, 0}, {4, 6}] + (64*y^5*zeta[3])/14175 + 
   (512*y^4*betasv[{0}, {6}]*zeta[3])/3 + (8*y^3*zeta[5])/675 - 
   (32*y^2*betasv[{0}, {4}]*zeta[5])/5, ccbetasv[{0, 0}, {4, 6}] -> 
  (betasv[{2}, {4}]*betasv[{4}, {6}])/(4096*y^6) - 
   betasv[{2, 4}, {4, 6}]/(4096*y^6) + zeta[3]/(907200*y) + 
   (betasv[{4}, {6}]*zeta[3])/(6144*y^6) + zeta[5]/(345600*y^3) - 
   (betasv[{2}, {4}]*zeta[5])/(10240*y^6), ccbetasv[{0, 1}, {4, 6}] -> 
  (betasv[{2}, {4}]*betasv[{3}, {6}])/(256*y^4) - 
   betasv[{2, 3}, {4, 6}]/(256*y^4) - zeta[3]/907200 + 
   (betasv[{3}, {6}]*zeta[3])/(384*y^4) + zeta[5]/(86400*y^2) - 
   (betasv[{2}, {4}]*zeta[5])/(2560*y^5), ccbetasv[{0, 2}, {4, 6}] -> 
  (betasv[{2}, {4}]*betasv[{2}, {6}])/(16*y^2) - 
   betasv[{2, 2}, {4, 6}]/(16*y^2) + (betasv[{2}, {4}]*zeta[3])/(10080*y^2) + 
   (betasv[{2}, {6}]*zeta[3])/(24*y^2) + zeta[5]/(21600*y) - 
   (betasv[{2}, {4}]*zeta[5])/(640*y^4), ccbetasv[{1, 0}, {4, 6}] -> 
  (betasv[{1}, {4}]*betasv[{4}, {6}])/(256*y^4) - 
   betasv[{1, 4}, {4, 6}]/(256*y^4) + zeta[3]/226800 + 
   (betasv[{4}, {6}]*zeta[3])/(1536*y^5) - zeta[5]/(172800*y^2) - 
   (betasv[{1}, {4}]*zeta[5])/(640*y^4), ccbetasv[{1, 1}, {4, 6}] -> 
  (betasv[{1}, {4}]*betasv[{3}, {6}])/(16*y^2) - 
   betasv[{1, 3}, {4, 6}]/(16*y^2) - (betasv[{2}, {4}]*zeta[3])/(6720*y^2) + 
   (betasv[{3}, {6}]*zeta[3])/(96*y^3) - zeta[5]/(43200*y) - 
   (betasv[{1}, {4}]*zeta[5])/(160*y^3), ccbetasv[{2, 0}, {4, 6}] -> 
  (betasv[{0}, {4}]*betasv[{4}, {6}])/(16*y^2) - 
   betasv[{0, 4}, {4, 6}]/(16*y^2) + (betasv[{2}, {4}]*zeta[3])/(1680*y^2) + 
   (betasv[{4}, {6}]*zeta[3])/(384*y^4) + zeta[5]/(21600*y) - 
   (betasv[{0}, {4}]*zeta[5])/(40*y^2), ccbetasv[{0, 4}, {4, 8}] -> 
  betasv[{2}, {4}]*betasv[{2}, {8}] - betasv[{2, 2}, {4, 8}] + 
   (betasv[{2}, {6}]*zeta[3])/210 + (2*betasv[{2}, {8}]*zeta[3])/3 + 
   zeta[7]/(30240*y) - (betasv[{2}, {4}]*zeta[7])/(896*y^4), 
 ccbetasv[{2, 2}, {4, 8}] -> betasv[{0}, {4}]*betasv[{4}, {8}] - 
   betasv[{0, 4}, {4, 8}] + (betasv[{2}, {6}]*zeta[3])/210 + 
   (betasv[{4}, {8}]*zeta[3])/(24*y^2) + zeta[7]/(30240*y) - 
   (betasv[{0}, {4}]*zeta[7])/(56*y^2), ccbetasv[{0, 5}, {4, 8}] -> 
  16*y^2*betasv[{1}, {8}]*betasv[{2}, {4}] - 16*y^2*betasv[{2, 1}, {4, 8}] + 
   (8*y^2*betasv[{1}, {6}]*zeta[3])/63 + (32*y^2*betasv[{1}, {8}]*zeta[3])/
    3 + zeta[7]/7560 - (betasv[{2}, {4}]*zeta[7])/(224*y^3), 
 ccbetasv[{1, 4}, {4, 8}] -> 16*y^2*betasv[{1}, {4}]*betasv[{2}, {8}] - 
   16*y^2*betasv[{1, 2}, {4, 8}] - (16*y^2*betasv[{1}, {6}]*zeta[3])/315 + 
   (8*y*betasv[{2}, {8}]*zeta[3])/3 - zeta[7]/15120 - 
   (betasv[{1}, {4}]*zeta[7])/(56*y^2), ccbetasv[{2, 3}, {4, 8}] -> 
  16*y^2*betasv[{0}, {4}]*betasv[{3}, {8}] - 16*y^2*betasv[{0, 3}, {4, 8}] + 
   (4*y^2*betasv[{1}, {6}]*zeta[3])/105 + (2*betasv[{3}, {8}]*zeta[3])/3 + 
   zeta[7]/7560 - (betasv[{0}, {4}]*zeta[7])/(14*y), 
 ccbetasv[{0, 6}, {4, 8}] -> 256*y^4*betasv[{0}, {8}]*betasv[{2}, {4}] - 
   256*y^4*betasv[{2, 0}, {4, 8}] + (64*y^4*betasv[{0}, {6}]*zeta[3])/21 + 
   (512*y^4*betasv[{0}, {8}]*zeta[3])/3 + (y*zeta[7])/1890 - 
   (betasv[{2}, {4}]*zeta[7])/(56*y^2), ccbetasv[{1, 5}, {4, 8}] -> 
  256*y^4*betasv[{1}, {4}]*betasv[{1}, {8}] - 
   256*y^4*betasv[{1, 1}, {4, 8}] - (32*y^4*betasv[{0}, {6}]*zeta[3])/63 + 
   (128*y^3*betasv[{1}, {8}]*zeta[3])/3 - (y*zeta[7])/3780 - 
   (betasv[{1}, {4}]*zeta[7])/(14*y), ccbetasv[{2, 4}, {4, 8}] -> 
  256*y^4*betasv[{0}, {4}]*betasv[{2}, {8}] - 
   256*y^4*betasv[{0, 2}, {4, 8}] + (64*y^4*betasv[{0}, {6}]*zeta[3])/315 + 
   (32*y^2*betasv[{2}, {8}]*zeta[3])/3 + (y*zeta[7])/1890 - 
   (2*betasv[{0}, {4}]*zeta[7])/7, ccbetasv[{1, 6}, {4, 8}] -> 
  4096*y^6*betasv[{0}, {8}]*betasv[{1}, {4}] - 
   4096*y^6*betasv[{1, 0}, {4, 8}] - (32*y^6*zeta[3])/99225 + 
   (2048*y^5*betasv[{0}, {8}]*zeta[3])/3 - (y^2*zeta[7])/945 - 
   (2*betasv[{1}, {4}]*zeta[7])/7, ccbetasv[{2, 5}, {4, 8}] -> 
  4096*y^6*betasv[{0}, {4}]*betasv[{1}, {8}] - 
   4096*y^6*betasv[{0, 1}, {4, 8}] + (16*y^6*zeta[3])/297675 + 
   (512*y^4*betasv[{1}, {8}]*zeta[3])/3 + (2*y^2*zeta[7])/945 - 
   (8*y*betasv[{0}, {4}]*zeta[7])/7, ccbetasv[{1, 3}, {4, 8}] -> 
  betasv[{1}, {4}]*betasv[{3}, {8}] - betasv[{1, 3}, {4, 8}] - 
   (betasv[{2}, {6}]*zeta[3])/280 + (betasv[{3}, {8}]*zeta[3])/(6*y) - 
   zeta[7]/(60480*y) - (betasv[{1}, {4}]*zeta[7])/(224*y^3), 
 ccbetasv[{2, 6}, {4, 8}] -> 65536*y^8*betasv[{0}, {4}]*betasv[{0}, {8}] - 
   65536*y^8*betasv[{0, 0}, {4, 8}] - (128*y^7*zeta[3])/99225 + 
   (8192*y^6*betasv[{0}, {8}]*zeta[3])/3 + (8*y^3*zeta[7])/945 - 
   (32*y^2*betasv[{0}, {4}]*zeta[7])/7, ccbetasv[{0, 0}, {4, 8}] -> 
  (betasv[{2}, {4}]*betasv[{6}, {8}])/(65536*y^8) - 
   betasv[{2, 6}, {4, 8}]/(65536*y^8) - zeta[3]/(50803200*y) + 
   (betasv[{6}, {8}]*zeta[3])/(98304*y^8) + zeta[7]/(7741440*y^5) - 
   (betasv[{2}, {4}]*zeta[7])/(229376*y^8), ccbetasv[{0, 1}, {4, 8}] -> 
  (betasv[{2}, {4}]*betasv[{5}, {8}])/(4096*y^6) - 
   betasv[{2, 5}, {4, 8}]/(4096*y^6) + zeta[3]/76204800 + 
   (betasv[{5}, {8}]*zeta[3])/(6144*y^6) + zeta[7]/(1935360*y^4) - 
   (betasv[{2}, {4}]*zeta[7])/(57344*y^7), ccbetasv[{0, 2}, {4, 8}] -> 
  (betasv[{2}, {4}]*betasv[{4}, {8}])/(256*y^4) - 
   betasv[{2, 4}, {4, 8}]/(256*y^4) + (betasv[{4}, {6}]*zeta[3])/
    (322560*y^4) + (betasv[{4}, {8}]*zeta[3])/(384*y^4) + 
   zeta[7]/(483840*y^3) - (betasv[{2}, {4}]*zeta[7])/(14336*y^6), 
 ccbetasv[{0, 3}, {4, 8}] -> (betasv[{2}, {4}]*betasv[{3}, {8}])/(16*y^2) - 
   betasv[{2, 3}, {4, 8}]/(16*y^2) + (betasv[{3}, {6}]*zeta[3])/(6720*y^2) + 
   (betasv[{3}, {8}]*zeta[3])/(24*y^2) + zeta[7]/(120960*y^2) - 
   (betasv[{2}, {4}]*zeta[7])/(3584*y^5), ccbetasv[{1, 0}, {4, 8}] -> 
  (betasv[{1}, {4}]*betasv[{6}, {8}])/(4096*y^6) - 
   betasv[{1, 6}, {4, 8}]/(4096*y^6) - zeta[3]/12700800 + 
   (betasv[{6}, {8}]*zeta[3])/(24576*y^7) - zeta[7]/(3870720*y^4) - 
   (betasv[{1}, {4}]*zeta[7])/(14336*y^6), ccbetasv[{1, 1}, {4, 8}] -> 
  (betasv[{1}, {4}]*betasv[{5}, {8}])/(256*y^4) - 
   betasv[{1, 5}, {4, 8}]/(256*y^4) - (betasv[{4}, {6}]*zeta[3])/
    (129024*y^4) + (betasv[{5}, {8}]*zeta[3])/(1536*y^5) - 
   zeta[7]/(967680*y^3) - (betasv[{1}, {4}]*zeta[7])/(3584*y^5), 
 ccbetasv[{1, 2}, {4, 8}] -> (betasv[{1}, {4}]*betasv[{4}, {8}])/(16*y^2) - 
   betasv[{1, 4}, {4, 8}]/(16*y^2) - (betasv[{3}, {6}]*zeta[3])/(5040*y^2) + 
   (betasv[{4}, {8}]*zeta[3])/(96*y^3) - zeta[7]/(241920*y^2) - 
   (betasv[{1}, {4}]*zeta[7])/(896*y^4), ccbetasv[{2, 0}, {4, 8}] -> 
  (betasv[{0}, {4}]*betasv[{6}, {8}])/(256*y^4) - 
   betasv[{0, 6}, {4, 8}]/(256*y^4) + (betasv[{4}, {6}]*zeta[3])/
    (21504*y^4) + (betasv[{6}, {8}]*zeta[3])/(6144*y^6) + 
   zeta[7]/(483840*y^3) - (betasv[{0}, {4}]*zeta[7])/(896*y^4), 
 ccbetasv[{2, 1}, {4, 8}] -> (betasv[{0}, {4}]*betasv[{5}, {8}])/(16*y^2) - 
   betasv[{0, 5}, {4, 8}]/(16*y^2) + (betasv[{3}, {6}]*zeta[3])/(2016*y^2) + 
   (betasv[{5}, {8}]*zeta[3])/(384*y^4) + zeta[7]/(120960*y^2) - 
   (betasv[{0}, {4}]*zeta[7])/(224*y^3), ccbetasv[{0, 5}, {4, 10}] -> 
  betasv[{2}, {4}]*betasv[{3}, {10}] - betasv[{2, 3}, {4, 10}] + 
   (25*betasv[{3}, {8}]*zeta[3])/5346 + (2*betasv[{3}, {10}]*zeta[3])/3 + 
   zeta[9]/(155520*y^2) - (betasv[{2}, {4}]*zeta[9])/(4608*y^5), 
 ccbetasv[{2, 3}, {4, 10}] -> betasv[{0}, {4}]*betasv[{5}, {10}] - 
   betasv[{0, 5}, {4, 10}] + (25*betasv[{3}, {8}]*zeta[3])/5346 + 
   (betasv[{5}, {10}]*zeta[3])/(24*y^2) + zeta[9]/(155520*y^2) - 
   (betasv[{0}, {4}]*zeta[9])/(288*y^3), ccbetasv[{0, 6}, {4, 10}] -> 
  16*y^2*betasv[{2}, {4}]*betasv[{2}, {10}] - 
   16*y^2*betasv[{2, 2}, {4, 10}] + (100*y^2*betasv[{2}, {8}]*zeta[3])/891 + 
   (32*y^2*betasv[{2}, {10}]*zeta[3])/3 + zeta[9]/(38880*y) - 
   (betasv[{2}, {4}]*zeta[9])/(1152*y^4), ccbetasv[{1, 5}, {4, 10}] -> 
  16*y^2*betasv[{1}, {4}]*betasv[{3}, {10}] - 
   16*y^2*betasv[{1, 3}, {4, 10}] - (50*y^2*betasv[{2}, {8}]*zeta[3])/891 + 
   (8*y*betasv[{3}, {10}]*zeta[3])/3 - zeta[9]/(77760*y) - 
   (betasv[{1}, {4}]*zeta[9])/(288*y^3), ccbetasv[{2, 4}, {4, 10}] -> 
  16*y^2*betasv[{0}, {4}]*betasv[{4}, {10}] - 
   16*y^2*betasv[{0, 4}, {4, 10}] + (40*y^2*betasv[{2}, {8}]*zeta[3])/891 + 
   (2*betasv[{4}, {10}]*zeta[3])/3 + zeta[9]/(38880*y) - 
   (betasv[{0}, {4}]*zeta[9])/(72*y^2), ccbetasv[{0, 7}, {4, 10}] -> 
  256*y^4*betasv[{1}, {10}]*betasv[{2}, {4}] - 
   256*y^4*betasv[{2, 1}, {4, 10}] + (2240*y^4*betasv[{1}, {8}]*zeta[3])/
    891 + (512*y^4*betasv[{1}, {10}]*zeta[3])/3 + zeta[9]/9720 - 
   (betasv[{2}, {4}]*zeta[9])/(288*y^3), ccbetasv[{1, 6}, {4, 10}] -> 
  256*y^4*betasv[{1}, {4}]*betasv[{2}, {10}] - 
   256*y^4*betasv[{1, 2}, {4, 10}] - (640*y^4*betasv[{1}, {8}]*zeta[3])/891 + 
   (128*y^3*betasv[{2}, {10}]*zeta[3])/3 - zeta[9]/19440 - 
   (betasv[{1}, {4}]*zeta[9])/(72*y^2), ccbetasv[{2, 5}, {4, 10}] -> 
  256*y^4*betasv[{0}, {4}]*betasv[{3}, {10}] - 
   256*y^4*betasv[{0, 3}, {4, 10}] + (320*y^4*betasv[{1}, {8}]*zeta[3])/891 + 
   (32*y^2*betasv[{3}, {10}]*zeta[3])/3 + zeta[9]/9720 - 
   (betasv[{0}, {4}]*zeta[9])/(18*y), ccbetasv[{0, 8}, {4, 10}] -> 
  4096*y^6*betasv[{0}, {10}]*betasv[{2}, {4}] - 
   4096*y^6*betasv[{2, 0}, {4, 10}] + (143360*y^6*betasv[{0}, {8}]*zeta[3])/
    2673 + (8192*y^6*betasv[{0}, {10}]*zeta[3])/3 + (y*zeta[9])/2430 - 
   (betasv[{2}, {4}]*zeta[9])/(72*y^2), ccbetasv[{1, 7}, {4, 10}] -> 
  4096*y^6*betasv[{1}, {4}]*betasv[{1}, {10}] - 
   4096*y^6*betasv[{1, 1}, {4, 10}] - (17920*y^6*betasv[{0}, {8}]*zeta[3])/
    2673 + (2048*y^5*betasv[{1}, {10}]*zeta[3])/3 - (y*zeta[9])/4860 - 
   (betasv[{1}, {4}]*zeta[9])/(18*y), ccbetasv[{2, 6}, {4, 10}] -> 
  4096*y^6*betasv[{0}, {4}]*betasv[{2}, {10}] - 
   4096*y^6*betasv[{0, 2}, {4, 10}] + (5120*y^6*betasv[{0}, {8}]*zeta[3])/
    2673 + (512*y^4*betasv[{2}, {10}]*zeta[3])/3 + (y*zeta[9])/2430 - 
   (2*betasv[{0}, {4}]*zeta[9])/9, ccbetasv[{1, 8}, {4, 10}] -> 
  65536*y^8*betasv[{0}, {10}]*betasv[{1}, {4}] - 
   65536*y^8*betasv[{1, 0}, {4, 10}] + (256*y^8*zeta[3])/2525985 + 
   (32768*y^7*betasv[{0}, {10}]*zeta[3])/3 - (y^2*zeta[9])/1215 - 
   (2*betasv[{1}, {4}]*zeta[9])/9, ccbetasv[{2, 7}, {4, 10}] -> 
  65536*y^8*betasv[{0}, {4}]*betasv[{1}, {10}] - 
   65536*y^8*betasv[{0, 1}, {4, 10}] - (32*y^8*zeta[3])/2525985 + 
   (8192*y^6*betasv[{1}, {10}]*zeta[3])/3 + (2*y^2*zeta[9])/1215 - 
   (8*y*betasv[{0}, {4}]*zeta[9])/9, ccbetasv[{1, 4}, {4, 10}] -> 
  betasv[{1}, {4}]*betasv[{4}, {10}] - betasv[{1, 4}, {4, 10}] - 
   (10*betasv[{3}, {8}]*zeta[3])/2673 + (betasv[{4}, {10}]*zeta[3])/(6*y) - 
   zeta[9]/(311040*y^2) - (betasv[{1}, {4}]*zeta[9])/(1152*y^4), 
 ccbetasv[{2, 8}, {4, 10}] -> 1048576*y^10*betasv[{0}, {4}]*
    betasv[{0}, {10}] - 1048576*y^10*betasv[{0, 0}, {4, 10}] + 
   (1024*y^9*zeta[3])/2525985 + (131072*y^8*betasv[{0}, {10}]*zeta[3])/3 + 
   (8*y^3*zeta[9])/1215 - (32*y^2*betasv[{0}, {4}]*zeta[9])/9, 
 ccbetasv[{0, 0}, {4, 10}] -> (betasv[{2}, {4}]*betasv[{8}, {10}])/
    (1048576*y^10) - betasv[{2, 8}, {4, 10}]/(1048576*y^10) + 
   zeta[3]/(2586608640*y) + (betasv[{8}, {10}]*zeta[3])/(1572864*y^10) + 
   zeta[9]/(159252480*y^7) - (betasv[{2}, {4}]*zeta[9])/(4718592*y^10), 
 ccbetasv[{0, 1}, {4, 10}] -> (betasv[{2}, {4}]*betasv[{7}, {10}])/
    (65536*y^8) - betasv[{2, 7}, {4, 10}]/(65536*y^8) - zeta[3]/5173217280 + 
   (betasv[{7}, {10}]*zeta[3])/(98304*y^8) + zeta[9]/(39813120*y^6) - 
   (betasv[{2}, {4}]*zeta[9])/(1179648*y^9), ccbetasv[{0, 2}, {4, 10}] -> 
  (betasv[{2}, {4}]*betasv[{6}, {10}])/(4096*y^6) - 
   betasv[{2, 6}, {4, 10}]/(4096*y^6) + (5*betasv[{6}, {8}]*zeta[3])/
    (43794432*y^6) + (betasv[{6}, {10}]*zeta[3])/(6144*y^6) + 
   zeta[9]/(9953280*y^5) - (betasv[{2}, {4}]*zeta[9])/(294912*y^8), 
 ccbetasv[{0, 3}, {4, 10}] -> (betasv[{2}, {4}]*betasv[{5}, {10}])/
    (256*y^4) - betasv[{2, 5}, {4, 10}]/(256*y^4) + 
   (5*betasv[{5}, {8}]*zeta[3])/(912384*y^4) + (betasv[{5}, {10}]*zeta[3])/
    (384*y^4) + zeta[9]/(2488320*y^4) - (betasv[{2}, {4}]*zeta[9])/
    (73728*y^7), ccbetasv[{0, 4}, {4, 10}] -> 
  (betasv[{2}, {4}]*betasv[{4}, {10}])/(16*y^2) - 
   betasv[{2, 4}, {4, 10}]/(16*y^2) + (5*betasv[{4}, {8}]*zeta[3])/
    (28512*y^2) + (betasv[{4}, {10}]*zeta[3])/(24*y^2) + 
   zeta[9]/(622080*y^3) - (betasv[{2}, {4}]*zeta[9])/(18432*y^6), 
 ccbetasv[{1, 0}, {4, 10}] -> (betasv[{1}, {4}]*betasv[{8}, {10}])/
    (65536*y^8) - betasv[{1, 8}, {4, 10}]/(65536*y^8) + zeta[3]/646652160 + 
   (betasv[{8}, {10}]*zeta[3])/(393216*y^9) - zeta[9]/(79626240*y^6) - 
   (betasv[{1}, {4}]*zeta[9])/(294912*y^8), ccbetasv[{1, 1}, {4, 10}] -> 
  (betasv[{1}, {4}]*betasv[{7}, {10}])/(4096*y^6) - 
   betasv[{1, 7}, {4, 10}]/(4096*y^6) - (35*betasv[{6}, {8}]*zeta[3])/
    (87588864*y^6) + (betasv[{7}, {10}]*zeta[3])/(24576*y^7) - 
   zeta[9]/(19906560*y^5) - (betasv[{1}, {4}]*zeta[9])/(73728*y^7), 
 ccbetasv[{1, 2}, {4, 10}] -> (betasv[{1}, {4}]*betasv[{6}, {10}])/
    (256*y^4) - betasv[{1, 6}, {4, 10}]/(256*y^4) - 
   (5*betasv[{5}, {8}]*zeta[3])/(456192*y^4) + (betasv[{6}, {10}]*zeta[3])/
    (1536*y^5) - zeta[9]/(4976640*y^4) - (betasv[{1}, {4}]*zeta[9])/
    (18432*y^6), ccbetasv[{1, 3}, {4, 10}] -> 
  (betasv[{1}, {4}]*betasv[{5}, {10}])/(16*y^2) - 
   betasv[{1, 5}, {4, 10}]/(16*y^2) - (25*betasv[{4}, {8}]*zeta[3])/
    (114048*y^2) + (betasv[{5}, {10}]*zeta[3])/(96*y^3) - 
   zeta[9]/(1244160*y^3) - (betasv[{1}, {4}]*zeta[9])/(4608*y^5), 
 ccbetasv[{2, 0}, {4, 10}] -> (betasv[{0}, {4}]*betasv[{8}, {10}])/
    (4096*y^6) - betasv[{0, 8}, {4, 10}]/(4096*y^6) + 
   (35*betasv[{6}, {8}]*zeta[3])/(10948608*y^6) + 
   (betasv[{8}, {10}]*zeta[3])/(98304*y^8) + zeta[9]/(9953280*y^5) - 
   (betasv[{0}, {4}]*zeta[9])/(18432*y^6), ccbetasv[{2, 1}, {4, 10}] -> 
  (betasv[{0}, {4}]*betasv[{7}, {10}])/(256*y^4) - 
   betasv[{0, 7}, {4, 10}]/(256*y^4) + (35*betasv[{5}, {8}]*zeta[3])/
    (912384*y^4) + (betasv[{7}, {10}]*zeta[3])/(6144*y^6) + 
   zeta[9]/(2488320*y^4) - (betasv[{0}, {4}]*zeta[9])/(4608*y^5), 
 ccbetasv[{2, 2}, {4, 10}] -> (betasv[{0}, {4}]*betasv[{6}, {10}])/(16*y^2) - 
   betasv[{0, 6}, {4, 10}]/(16*y^2) + (25*betasv[{4}, {8}]*zeta[3])/
    (57024*y^2) + (betasv[{6}, {10}]*zeta[3])/(384*y^4) + 
   zeta[9]/(622080*y^3) - (betasv[{0}, {4}]*zeta[9])/(1152*y^4), 
 ccbetasv[{0, 6}, {4, 12}] -> betasv[{2}, {4}]*betasv[{4}, {12}] - 
   betasv[{2, 4}, {4, 12}] + (691*betasv[{4}, {10}]*zeta[3])/150150 + 
   (2*betasv[{4}, {12}]*zeta[3])/3 + zeta[11]/(760320*y^3) - 
   (betasv[{2}, {4}]*zeta[11])/(22528*y^6), ccbetasv[{2, 4}, {4, 12}] -> 
  betasv[{0}, {4}]*betasv[{6}, {12}] - betasv[{0, 6}, {4, 12}] + 
   (691*betasv[{4}, {10}]*zeta[3])/150150 + (betasv[{6}, {12}]*zeta[3])/
    (24*y^2) + zeta[11]/(760320*y^3) - (betasv[{0}, {4}]*zeta[11])/
    (1408*y^4), ccbetasv[{0, 7}, {4, 12}] -> 
  16*y^2*betasv[{2}, {4}]*betasv[{3}, {12}] - 
   16*y^2*betasv[{2, 3}, {4, 12}] + (5528*y^2*betasv[{3}, {10}]*zeta[3])/
    53625 + (32*y^2*betasv[{3}, {12}]*zeta[3])/3 + zeta[11]/(190080*y^2) - 
   (betasv[{2}, {4}]*zeta[11])/(5632*y^5), ccbetasv[{1, 6}, {4, 12}] -> 
  16*y^2*betasv[{1}, {4}]*betasv[{4}, {12}] - 
   16*y^2*betasv[{1, 4}, {4, 12}] - (22112*y^2*betasv[{3}, {10}]*zeta[3])/
    375375 + (8*y*betasv[{4}, {12}]*zeta[3])/3 - zeta[11]/(380160*y^2) - 
   (betasv[{1}, {4}]*zeta[11])/(1408*y^4), ccbetasv[{2, 5}, {4, 12}] -> 
  16*y^2*betasv[{0}, {4}]*betasv[{5}, {12}] - 
   16*y^2*betasv[{0, 5}, {4, 12}] + (11056*y^2*betasv[{3}, {10}]*zeta[3])/
    225225 + (2*betasv[{5}, {12}]*zeta[3])/3 + zeta[11]/(190080*y^2) - 
   (betasv[{0}, {4}]*zeta[11])/(352*y^3), ccbetasv[{0, 8}, {4, 12}] -> 
  256*y^4*betasv[{2}, {4}]*betasv[{2}, {12}] - 
   256*y^4*betasv[{2, 2}, {4, 12}] + (353792*y^4*betasv[{2}, {10}]*zeta[3])/
    160875 + (512*y^4*betasv[{2}, {12}]*zeta[3])/3 + zeta[11]/(47520*y) - 
   (betasv[{2}, {4}]*zeta[11])/(1408*y^4), ccbetasv[{1, 7}, {4, 12}] -> 
  256*y^4*betasv[{1}, {4}]*betasv[{3}, {12}] - 
   256*y^4*betasv[{1, 3}, {4, 12}] - (44224*y^4*betasv[{2}, {10}]*zeta[3])/
    53625 + (128*y^3*betasv[{3}, {12}]*zeta[3])/3 - zeta[11]/(95040*y) - 
   (betasv[{1}, {4}]*zeta[11])/(352*y^3), ccbetasv[{2, 6}, {4, 12}] -> 
  256*y^4*betasv[{0}, {4}]*betasv[{4}, {12}] - 
   256*y^4*betasv[{0, 4}, {4, 12}] + (176896*y^4*betasv[{2}, {10}]*zeta[3])/
    375375 + (32*y^2*betasv[{4}, {12}]*zeta[3])/3 + zeta[11]/(47520*y) - 
   (betasv[{0}, {4}]*zeta[11])/(88*y^2), ccbetasv[{0, 9}, {4, 12}] -> 
  4096*y^6*betasv[{1}, {12}]*betasv[{2}, {4}] - 
   4096*y^6*betasv[{2, 1}, {4, 12}] + (5660672*y^6*betasv[{1}, {10}]*zeta[3])/
    125125 + (8192*y^6*betasv[{1}, {12}]*zeta[3])/3 + zeta[11]/11880 - 
   (betasv[{2}, {4}]*zeta[11])/(352*y^3), ccbetasv[{1, 8}, {4, 12}] -> 
  4096*y^6*betasv[{1}, {4}]*betasv[{2}, {12}] - 
   4096*y^6*betasv[{1, 2}, {4, 12}] - 
   (11321344*y^6*betasv[{1}, {10}]*zeta[3])/1126125 + 
   (2048*y^5*betasv[{2}, {12}]*zeta[3])/3 - zeta[11]/23760 - 
   (betasv[{1}, {4}]*zeta[11])/(88*y^2), ccbetasv[{2, 7}, {4, 12}] -> 
  4096*y^6*betasv[{0}, {4}]*betasv[{3}, {12}] - 
   4096*y^6*betasv[{0, 3}, {4, 12}] + (1415168*y^6*betasv[{1}, {10}]*zeta[3])/
    375375 + (512*y^4*betasv[{3}, {12}]*zeta[3])/3 + zeta[11]/11880 - 
   (betasv[{0}, {4}]*zeta[11])/(22*y), ccbetasv[{0, 10}, {4, 12}] -> 
  65536*y^8*betasv[{0}, {12}]*betasv[{2}, {4}] - 
   65536*y^8*betasv[{2, 0}, {4, 12}] + 
   (22642688*y^8*betasv[{0}, {10}]*zeta[3])/25025 + 
   (131072*y^8*betasv[{0}, {12}]*zeta[3])/3 + (y*zeta[11])/2970 - 
   (betasv[{2}, {4}]*zeta[11])/(88*y^2), ccbetasv[{1, 9}, {4, 12}] -> 
  65536*y^8*betasv[{1}, {4}]*betasv[{1}, {12}] - 
   65536*y^8*betasv[{1, 1}, {4, 12}] - 
   (11321344*y^8*betasv[{0}, {10}]*zeta[3])/125125 + 
   (32768*y^7*betasv[{1}, {12}]*zeta[3])/3 - (y*zeta[11])/5940 - 
   (betasv[{1}, {4}]*zeta[11])/(22*y), ccbetasv[{2, 8}, {4, 12}] -> 
  65536*y^8*betasv[{0}, {4}]*betasv[{2}, {12}] - 
   65536*y^8*betasv[{0, 2}, {4, 12}] + 
   (22642688*y^8*betasv[{0}, {10}]*zeta[3])/1126125 + 
   (8192*y^6*betasv[{2}, {12}]*zeta[3])/3 + (y*zeta[11])/2970 - 
   (2*betasv[{0}, {4}]*zeta[11])/11, ccbetasv[{1, 10}, {4, 12}] -> 
  1048576*y^10*betasv[{0}, {12}]*betasv[{1}, {4}] - 
   1048576*y^10*betasv[{1, 0}, {4, 12}] - (707584*y^10*zeta[3])/21070924875 + 
   (524288*y^9*betasv[{0}, {12}]*zeta[3])/3 - (y^2*zeta[11])/1485 - 
   (2*betasv[{1}, {4}]*zeta[11])/11, ccbetasv[{2, 9}, {4, 12}] -> 
  1048576*y^10*betasv[{0}, {4}]*betasv[{1}, {12}] - 
   1048576*y^10*betasv[{0, 1}, {4, 12}] + (353792*y^10*zeta[3])/
    105354624375 + (131072*y^8*betasv[{1}, {12}]*zeta[3])/3 + 
   (2*y^2*zeta[11])/1485 - (8*y*betasv[{0}, {4}]*zeta[11])/11, 
 ccbetasv[{1, 5}, {4, 12}] -> betasv[{1}, {4}]*betasv[{5}, {12}] - 
   betasv[{1, 5}, {4, 12}] - (691*betasv[{4}, {10}]*zeta[3])/180180 + 
   (betasv[{5}, {12}]*zeta[3])/(6*y) - zeta[11]/(1520640*y^3) - 
   (betasv[{1}, {4}]*zeta[11])/(5632*y^5), ccbetasv[{2, 10}, {4, 12}] -> 
  16777216*y^12*betasv[{0}, {4}]*betasv[{0}, {12}] - 
   16777216*y^12*betasv[{0, 0}, {4, 12}] - (2830336*y^11*zeta[3])/
    21070924875 + (2097152*y^10*betasv[{0}, {12}]*zeta[3])/3 + 
   (8*y^3*zeta[11])/1485 - (32*y^2*betasv[{0}, {4}]*zeta[11])/11, 
 ccbetasv[{0, 0}, {4, 12}] -> (betasv[{2}, {4}]*betasv[{10}, {12}])/
    (16777216*y^12) - betasv[{2, 10}, {4, 12}]/(16777216*y^12) - 
   (691*zeta[3])/(86306508288000*y) + (betasv[{10}, {12}]*zeta[3])/
    (25165824*y^12) + zeta[11]/(3114270720*y^9) - 
   (betasv[{2}, {4}]*zeta[11])/(92274688*y^12), 
 ccbetasv[{0, 1}, {4, 12}] -> (betasv[{2}, {4}]*betasv[{9}, {12}])/
    (1048576*y^10) - betasv[{2, 9}, {4, 12}]/(1048576*y^10) + 
   (691*zeta[3])/215766270720000 + (betasv[{9}, {12}]*zeta[3])/
    (1572864*y^10) + zeta[11]/(778567680*y^8) - (betasv[{2}, {4}]*zeta[11])/
    (23068672*y^11), ccbetasv[{0, 2}, {4, 12}] -> 
  (betasv[{2}, {4}]*betasv[{8}, {12}])/(65536*y^8) - 
   betasv[{2, 8}, {4, 12}]/(65536*y^8) + (691*betasv[{8}, {10}]*zeta[3])/
    (147603456000*y^8) + (betasv[{8}, {12}]*zeta[3])/(98304*y^8) + 
   zeta[11]/(194641920*y^7) - (betasv[{2}, {4}]*zeta[11])/(5767168*y^10), 
 ccbetasv[{0, 3}, {4, 12}] -> (betasv[{2}, {4}]*betasv[{7}, {12}])/
    (4096*y^6) - betasv[{2, 7}, {4, 12}]/(4096*y^6) + 
   (691*betasv[{7}, {10}]*zeta[3])/(3075072000*y^6) + 
   (betasv[{7}, {12}]*zeta[3])/(6144*y^6) + zeta[11]/(48660480*y^6) - 
   (betasv[{2}, {4}]*zeta[11])/(1441792*y^9), ccbetasv[{0, 4}, {4, 12}] -> 
  (betasv[{2}, {4}]*betasv[{6}, {12}])/(256*y^4) - 
   betasv[{2, 6}, {4, 12}]/(256*y^4) + (691*betasv[{6}, {10}]*zeta[3])/
    (96096000*y^4) + (betasv[{6}, {12}]*zeta[3])/(384*y^4) + 
   zeta[11]/(12165120*y^5) - (betasv[{2}, {4}]*zeta[11])/(360448*y^8), 
 ccbetasv[{0, 5}, {4, 12}] -> (betasv[{2}, {4}]*betasv[{5}, {12}])/(16*y^2) - 
   betasv[{2, 5}, {4, 12}]/(16*y^2) + (691*betasv[{5}, {10}]*zeta[3])/
    (3603600*y^2) + (betasv[{5}, {12}]*zeta[3])/(24*y^2) + 
   zeta[11]/(3041280*y^4) - (betasv[{2}, {4}]*zeta[11])/(90112*y^7), 
 ccbetasv[{1, 0}, {4, 12}] -> (betasv[{1}, {4}]*betasv[{10}, {12}])/
    (1048576*y^10) - betasv[{1, 10}, {4, 12}]/(1048576*y^10) - 
   (691*zeta[3])/21576627072000 + (betasv[{10}, {12}]*zeta[3])/
    (6291456*y^11) - zeta[11]/(1557135360*y^8) - (betasv[{1}, {4}]*zeta[11])/
    (5767168*y^10), ccbetasv[{1, 1}, {4, 12}] -> 
  (betasv[{1}, {4}]*betasv[{9}, {12}])/(65536*y^8) - 
   betasv[{1, 9}, {4, 12}]/(65536*y^8) - (691*betasv[{8}, {10}]*zeta[3])/
    (32800768000*y^8) + (betasv[{9}, {12}]*zeta[3])/(393216*y^9) - 
   zeta[11]/(389283840*y^7) - (betasv[{1}, {4}]*zeta[11])/(1441792*y^9), 
 ccbetasv[{1, 2}, {4, 12}] -> (betasv[{1}, {4}]*betasv[{8}, {12}])/
    (4096*y^6) - betasv[{1, 8}, {4, 12}]/(4096*y^6) - 
   (691*betasv[{7}, {10}]*zeta[3])/(1153152000*y^6) + 
   (betasv[{8}, {12}]*zeta[3])/(24576*y^7) - zeta[11]/(97320960*y^6) - 
   (betasv[{1}, {4}]*zeta[11])/(360448*y^8), ccbetasv[{1, 3}, {4, 12}] -> 
  (betasv[{1}, {4}]*betasv[{7}, {12}])/(256*y^4) - 
   betasv[{1, 7}, {4, 12}]/(256*y^4) - (691*betasv[{6}, {10}]*zeta[3])/
    (54912000*y^4) + (betasv[{7}, {12}]*zeta[3])/(1536*y^5) - 
   zeta[11]/(24330240*y^5) - (betasv[{1}, {4}]*zeta[11])/(90112*y^7), 
 ccbetasv[{1, 4}, {4, 12}] -> (betasv[{1}, {4}]*betasv[{6}, {12}])/(16*y^2) - 
   betasv[{1, 6}, {4, 12}]/(16*y^2) - (691*betasv[{5}, {10}]*zeta[3])/
    (3003000*y^2) + (betasv[{6}, {12}]*zeta[3])/(96*y^3) - 
   zeta[11]/(6082560*y^4) - (betasv[{1}, {4}]*zeta[11])/(22528*y^6), 
 ccbetasv[{2, 0}, {4, 12}] -> (betasv[{0}, {4}]*betasv[{10}, {12}])/
    (65536*y^8) - betasv[{0, 10}, {4, 12}]/(65536*y^8) + 
   (691*betasv[{8}, {10}]*zeta[3])/(3280076800*y^8) + 
   (betasv[{10}, {12}]*zeta[3])/(1572864*y^10) + zeta[11]/(194641920*y^7) - 
   (betasv[{0}, {4}]*zeta[11])/(360448*y^8), ccbetasv[{2, 1}, {4, 12}] -> 
  (betasv[{0}, {4}]*betasv[{9}, {12}])/(4096*y^6) - 
   betasv[{0, 9}, {4, 12}]/(4096*y^6) + (691*betasv[{7}, {10}]*zeta[3])/
    (256256000*y^6) + (betasv[{9}, {12}]*zeta[3])/(98304*y^8) + 
   zeta[11]/(48660480*y^6) - (betasv[{0}, {4}]*zeta[11])/(90112*y^7), 
 ccbetasv[{2, 2}, {4, 12}] -> (betasv[{0}, {4}]*betasv[{8}, {12}])/
    (256*y^4) - betasv[{0, 8}, {4, 12}]/(256*y^4) + 
   (691*betasv[{6}, {10}]*zeta[3])/(20592000*y^4) + 
   (betasv[{8}, {12}]*zeta[3])/(6144*y^6) + zeta[11]/(12165120*y^5) - 
   (betasv[{0}, {4}]*zeta[11])/(22528*y^6), ccbetasv[{2, 3}, {4, 12}] -> 
  (betasv[{0}, {4}]*betasv[{7}, {12}])/(16*y^2) - 
   betasv[{0, 7}, {4, 12}]/(16*y^2) + (691*betasv[{5}, {10}]*zeta[3])/
    (1716000*y^2) + (betasv[{7}, {12}]*zeta[3])/(384*y^4) + 
   zeta[11]/(3041280*y^4) - (betasv[{0}, {4}]*zeta[11])/(5632*y^5), 
 ccbetasv[{0, 7}, {4, 14}] -> betasv[{2}, {4}]*betasv[{5}, {14}] - 
   betasv[{2, 5}, {4, 14}] + (245*betasv[{5}, {12}]*zeta[3])/53898 + 
   (2*betasv[{5}, {14}]*zeta[3])/3 + zeta[13]/(3594240*y^4) - 
   (betasv[{2}, {4}]*zeta[13])/(106496*y^7), ccbetasv[{2, 5}, {4, 14}] -> 
  betasv[{0}, {4}]*betasv[{7}, {14}] - betasv[{0, 7}, {4, 14}] + 
   (245*betasv[{5}, {12}]*zeta[3])/53898 + (betasv[{7}, {14}]*zeta[3])/
    (24*y^2) + zeta[13]/(3594240*y^4) - (betasv[{0}, {4}]*zeta[13])/
    (6656*y^5), ccbetasv[{0, 8}, {4, 14}] -> 
  16*y^2*betasv[{2}, {4}]*betasv[{4}, {14}] - 
   16*y^2*betasv[{2, 4}, {4, 14}] + (7840*y^2*betasv[{4}, {12}]*zeta[3])/
    80847 + (32*y^2*betasv[{4}, {14}]*zeta[3])/3 + zeta[13]/(898560*y^3) - 
   (betasv[{2}, {4}]*zeta[13])/(26624*y^6), ccbetasv[{1, 7}, {4, 14}] -> 
  16*y^2*betasv[{1}, {4}]*betasv[{5}, {14}] - 
   16*y^2*betasv[{1, 5}, {4, 14}] - (4900*y^2*betasv[{4}, {12}]*zeta[3])/
    80847 + (8*y*betasv[{5}, {14}]*zeta[3])/3 - zeta[13]/(1797120*y^3) - 
   (betasv[{1}, {4}]*zeta[13])/(6656*y^5), ccbetasv[{2, 6}, {4, 14}] -> 
  16*y^2*betasv[{0}, {4}]*betasv[{6}, {14}] - 
   16*y^2*betasv[{0, 6}, {4, 14}] + (1400*y^2*betasv[{4}, {12}]*zeta[3])/
    26949 + (2*betasv[{6}, {14}]*zeta[3])/3 + zeta[13]/(898560*y^3) - 
   (betasv[{0}, {4}]*zeta[13])/(1664*y^4), ccbetasv[{0, 9}, {4, 14}] -> 
  256*y^4*betasv[{2}, {4}]*betasv[{3}, {14}] - 
   256*y^4*betasv[{2, 3}, {4, 14}] + (17920*y^4*betasv[{3}, {12}]*zeta[3])/
    8983 + (512*y^4*betasv[{3}, {14}]*zeta[3])/3 + zeta[13]/(224640*y^2) - 
   (betasv[{2}, {4}]*zeta[13])/(6656*y^5), ccbetasv[{1, 8}, {4, 14}] -> 
  256*y^4*betasv[{1}, {4}]*betasv[{4}, {14}] - 
   256*y^4*betasv[{1, 4}, {4, 14}] - (71680*y^4*betasv[{3}, {12}]*zeta[3])/
    80847 + (128*y^3*betasv[{4}, {14}]*zeta[3])/3 - zeta[13]/(449280*y^2) - 
   (betasv[{1}, {4}]*zeta[13])/(1664*y^4), ccbetasv[{2, 7}, {4, 14}] -> 
  256*y^4*betasv[{0}, {4}]*betasv[{5}, {14}] - 
   256*y^4*betasv[{0, 5}, {4, 14}] + (44800*y^4*betasv[{3}, {12}]*zeta[3])/
    80847 + (32*y^2*betasv[{5}, {14}]*zeta[3])/3 + zeta[13]/(224640*y^2) - 
   (betasv[{0}, {4}]*zeta[13])/(416*y^3), ccbetasv[{0, 10}, {4, 14}] -> 
  4096*y^6*betasv[{2}, {4}]*betasv[{2}, {14}] - 
   4096*y^6*betasv[{2, 2}, {4, 14}] + (358400*y^6*betasv[{2}, {12}]*zeta[3])/
    8983 + (8192*y^6*betasv[{2}, {14}]*zeta[3])/3 + zeta[13]/(56160*y) - 
   (betasv[{2}, {4}]*zeta[13])/(1664*y^4), ccbetasv[{1, 9}, {4, 14}] -> 
  4096*y^6*betasv[{1}, {4}]*betasv[{3}, {14}] - 
   4096*y^6*betasv[{1, 3}, {4, 14}] - (107520*y^6*betasv[{2}, {12}]*zeta[3])/
    8983 + (2048*y^5*betasv[{3}, {14}]*zeta[3])/3 - zeta[13]/(112320*y) - 
   (betasv[{1}, {4}]*zeta[13])/(416*y^3), ccbetasv[{2, 8}, {4, 14}] -> 
  4096*y^6*betasv[{0}, {4}]*betasv[{4}, {14}] - 
   4096*y^6*betasv[{0, 4}, {4, 14}] + (143360*y^6*betasv[{2}, {12}]*zeta[3])/
    26949 + (512*y^4*betasv[{4}, {14}]*zeta[3])/3 + zeta[13]/(56160*y) - 
   (betasv[{0}, {4}]*zeta[13])/(104*y^2), ccbetasv[{0, 11}, {4, 14}] -> 
  65536*y^8*betasv[{1}, {14}]*betasv[{2}, {4}] - 
   65536*y^8*betasv[{2, 1}, {4, 14}] + 
   (63078400*y^8*betasv[{1}, {12}]*zeta[3])/80847 + 
   (131072*y^8*betasv[{1}, {14}]*zeta[3])/3 + zeta[13]/14040 - 
   (betasv[{2}, {4}]*zeta[13])/(416*y^3), ccbetasv[{1, 10}, {4, 14}] -> 
  65536*y^8*betasv[{1}, {4}]*betasv[{2}, {14}] - 
   65536*y^8*betasv[{1, 2}, {4, 14}] - 
   (11468800*y^8*betasv[{1}, {12}]*zeta[3])/80847 + 
   (32768*y^7*betasv[{2}, {14}]*zeta[3])/3 - zeta[13]/28080 - 
   (betasv[{1}, {4}]*zeta[13])/(104*y^2), ccbetasv[{2, 9}, {4, 14}] -> 
  65536*y^8*betasv[{0}, {4}]*betasv[{3}, {14}] - 
   65536*y^8*betasv[{0, 3}, {4, 14}] + 
   (1146880*y^8*betasv[{1}, {12}]*zeta[3])/26949 + 
   (8192*y^6*betasv[{3}, {14}]*zeta[3])/3 + zeta[13]/14040 - 
   (betasv[{0}, {4}]*zeta[13])/(26*y), ccbetasv[{0, 12}, {4, 14}] -> 
  1048576*y^10*betasv[{0}, {14}]*betasv[{2}, {4}] - 
   1048576*y^10*betasv[{2, 0}, {4, 14}] + 
   (403701760*y^10*betasv[{0}, {12}]*zeta[3])/26949 + 
   (2097152*y^10*betasv[{0}, {14}]*zeta[3])/3 + (y*zeta[13])/3510 - 
   (betasv[{2}, {4}]*zeta[13])/(104*y^2), ccbetasv[{1, 11}, {4, 14}] -> 
  1048576*y^10*betasv[{1}, {4}]*betasv[{1}, {14}] - 
   1048576*y^10*betasv[{1, 1}, {4, 14}] - 
   (100925440*y^10*betasv[{0}, {12}]*zeta[3])/80847 + 
   (524288*y^9*betasv[{1}, {14}]*zeta[3])/3 - (y*zeta[13])/7020 - 
   (betasv[{1}, {4}]*zeta[13])/(26*y), ccbetasv[{2, 10}, {4, 14}] -> 
  1048576*y^10*betasv[{0}, {4}]*betasv[{2}, {14}] - 
   1048576*y^10*betasv[{0, 2}, {4, 14}] + 
   (18350080*y^10*betasv[{0}, {12}]*zeta[3])/80847 + 
   (131072*y^8*betasv[{2}, {14}]*zeta[3])/3 + (y*zeta[13])/3510 - 
   (2*betasv[{0}, {4}]*zeta[13])/13, ccbetasv[{1, 12}, {4, 14}] -> 
  16777216*y^12*betasv[{0}, {14}]*betasv[{1}, {4}] - 
   16777216*y^12*betasv[{1, 0}, {4, 14}] + (8192*y^12*zeta[3])/711485775 + 
   (8388608*y^11*betasv[{0}, {14}]*zeta[3])/3 - (y^2*zeta[13])/1755 - 
   (2*betasv[{1}, {4}]*zeta[13])/13, ccbetasv[{2, 11}, {4, 14}] -> 
  16777216*y^12*betasv[{0}, {4}]*betasv[{1}, {14}] - 
   16777216*y^12*betasv[{0, 1}, {4, 14}] - (2048*y^12*zeta[3])/2134457325 + 
   (2097152*y^10*betasv[{1}, {14}]*zeta[3])/3 + (2*y^2*zeta[13])/1755 - 
   (8*y*betasv[{0}, {4}]*zeta[13])/13, ccbetasv[{1, 6}, {4, 14}] -> 
  betasv[{1}, {4}]*betasv[{6}, {14}] - betasv[{1, 6}, {4, 14}] - 
   (35*betasv[{5}, {12}]*zeta[3])/8983 + (betasv[{6}, {14}]*zeta[3])/(6*y) - 
   zeta[13]/(7188480*y^4) - (betasv[{1}, {4}]*zeta[13])/(26624*y^6), 
 ccbetasv[{2, 12}, {4, 14}] -> 268435456*y^14*betasv[{0}, {4}]*
    betasv[{0}, {14}] - 268435456*y^14*betasv[{0, 0}, {4, 14}] + 
   (32768*y^13*zeta[3])/711485775 + (33554432*y^12*betasv[{0}, {14}]*zeta[3])/
    3 + (8*y^3*zeta[13])/1755 - (32*y^2*betasv[{0}, {4}]*zeta[13])/13, 
 ccbetasv[{0, 0}, {4, 14}] -> (betasv[{2}, {4}]*betasv[{12}, {14}])/
    (268435456*y^14) - betasv[{2, 12}, {4, 14}]/(268435456*y^14) + 
   zeta[3]/(5828491468800*y) + (betasv[{12}, {14}]*zeta[3])/
    (402653184*y^14) + zeta[13]/(58888028160*y^11) - 
   (betasv[{2}, {4}]*zeta[13])/(1744830464*y^14), 
 ccbetasv[{0, 1}, {4, 14}] -> (betasv[{2}, {4}]*betasv[{11}, {14}])/
    (16777216*y^12) - betasv[{2, 11}, {4, 14}]/(16777216*y^12) - 
   zeta[3]/17485474406400 + (betasv[{11}, {14}]*zeta[3])/(25165824*y^12) + 
   zeta[13]/(14722007040*y^10) - (betasv[{2}, {4}]*zeta[13])/
    (436207616*y^13), ccbetasv[{0, 2}, {4, 14}] -> 
  (betasv[{2}, {4}]*betasv[{10}, {14}])/(1048576*y^10) - 
   betasv[{2, 10}, {4, 14}]/(1048576*y^10) + (35*betasv[{10}, {12}]*zeta[3])/
    (169548447744*y^10) + (betasv[{10}, {14}]*zeta[3])/(1572864*y^10) + 
   zeta[13]/(3680501760*y^9) - (betasv[{2}, {4}]*zeta[13])/(109051904*y^12), 
 ccbetasv[{0, 3}, {4, 14}] -> (betasv[{2}, {4}]*betasv[{9}, {14}])/
    (65536*y^8) - betasv[{2, 9}, {4, 14}]/(65536*y^8) + 
   (35*betasv[{9}, {12}]*zeta[3])/(3532259328*y^8) + 
   (betasv[{9}, {14}]*zeta[3])/(98304*y^8) + zeta[13]/(920125440*y^8) - 
   (betasv[{2}, {4}]*zeta[13])/(27262976*y^11), 
 ccbetasv[{0, 4}, {4, 14}] -> (betasv[{2}, {4}]*betasv[{8}, {14}])/
    (4096*y^6) - betasv[{2, 8}, {4, 14}]/(4096*y^6) + 
   (35*betasv[{8}, {12}]*zeta[3])/(110383104*y^6) + 
   (betasv[{8}, {14}]*zeta[3])/(6144*y^6) + zeta[13]/(230031360*y^7) - 
   (betasv[{2}, {4}]*zeta[13])/(6815744*y^10), 
 ccbetasv[{0, 5}, {4, 14}] -> (betasv[{2}, {4}]*betasv[{7}, {14}])/
    (256*y^4) - betasv[{2, 7}, {4, 14}]/(256*y^4) + 
   (175*betasv[{7}, {12}]*zeta[3])/(20696832*y^4) + 
   (betasv[{7}, {14}]*zeta[3])/(384*y^4) + zeta[13]/(57507840*y^6) - 
   (betasv[{2}, {4}]*zeta[13])/(1703936*y^9), ccbetasv[{0, 6}, {4, 14}] -> 
  (betasv[{2}, {4}]*betasv[{6}, {14}])/(16*y^2) - 
   betasv[{2, 6}, {4, 14}]/(16*y^2) + (175*betasv[{6}, {12}]*zeta[3])/
    (862368*y^2) + (betasv[{6}, {14}]*zeta[3])/(24*y^2) + 
   zeta[13]/(14376960*y^5) - (betasv[{2}, {4}]*zeta[13])/(425984*y^8), 
 ccbetasv[{1, 0}, {4, 14}] -> (betasv[{1}, {4}]*betasv[{12}, {14}])/
    (16777216*y^12) - betasv[{1, 12}, {4, 14}]/(16777216*y^12) + 
   zeta[3]/1457122867200 + (betasv[{12}, {14}]*zeta[3])/(100663296*y^13) - 
   zeta[13]/(29444014080*y^10) - (betasv[{1}, {4}]*zeta[13])/
    (109051904*y^12), ccbetasv[{1, 1}, {4, 14}] -> 
  (betasv[{1}, {4}]*betasv[{11}, {14}])/(1048576*y^10) - 
   betasv[{1, 11}, {4, 14}]/(1048576*y^10) - (385*betasv[{10}, {12}]*zeta[3])/
    (339096895488*y^10) + (betasv[{11}, {14}]*zeta[3])/(6291456*y^11) - 
   zeta[13]/(7361003520*y^9) - (betasv[{1}, {4}]*zeta[13])/(27262976*y^11), 
 ccbetasv[{1, 2}, {4, 14}] -> (betasv[{1}, {4}]*betasv[{10}, {14}])/
    (65536*y^8) - betasv[{1, 10}, {4, 14}]/(65536*y^8) - 
   (175*betasv[{9}, {12}]*zeta[3])/(5298388992*y^8) + 
   (betasv[{10}, {14}]*zeta[3])/(393216*y^9) - zeta[13]/(1840250880*y^8) - 
   (betasv[{1}, {4}]*zeta[13])/(6815744*y^10), 
 ccbetasv[{1, 3}, {4, 14}] -> (betasv[{1}, {4}]*betasv[{9}, {14}])/
    (4096*y^6) - betasv[{1, 9}, {4, 14}]/(4096*y^6) - 
   (105*betasv[{8}, {12}]*zeta[3])/(147177472*y^6) + 
   (betasv[{9}, {14}]*zeta[3])/(24576*y^7) - zeta[13]/(460062720*y^7) - 
   (betasv[{1}, {4}]*zeta[13])/(1703936*y^9), ccbetasv[{1, 4}, {4, 14}] -> 
  (betasv[{1}, {4}]*betasv[{8}, {14}])/(256*y^4) - 
   betasv[{1, 8}, {4, 14}]/(256*y^4) - (35*betasv[{7}, {12}]*zeta[3])/
    (2587104*y^4) + (betasv[{8}, {14}]*zeta[3])/(1536*y^5) - 
   zeta[13]/(115015680*y^6) - (betasv[{1}, {4}]*zeta[13])/(425984*y^8), 
 ccbetasv[{1, 5}, {4, 14}] -> (betasv[{1}, {4}]*betasv[{7}, {14}])/(16*y^2) - 
   betasv[{1, 7}, {4, 14}]/(16*y^2) - (1225*betasv[{6}, {12}]*zeta[3])/
    (5174208*y^2) + (betasv[{7}, {14}]*zeta[3])/(96*y^3) - 
   zeta[13]/(28753920*y^5) - (betasv[{1}, {4}]*zeta[13])/(106496*y^7), 
 ccbetasv[{2, 0}, {4, 14}] -> (betasv[{0}, {4}]*betasv[{12}, {14}])/
    (1048576*y^10) - betasv[{0, 12}, {4, 14}]/(1048576*y^10) + 
   (385*betasv[{10}, {12}]*zeta[3])/(28258074624*y^10) + 
   (betasv[{12}, {14}]*zeta[3])/(25165824*y^12) + zeta[13]/(3680501760*y^9) - 
   (betasv[{0}, {4}]*zeta[13])/(6815744*y^10), 
 ccbetasv[{2, 1}, {4, 14}] -> (betasv[{0}, {4}]*betasv[{11}, {14}])/
    (65536*y^8) - betasv[{0, 11}, {4, 14}]/(65536*y^8) + 
   (1925*betasv[{9}, {12}]*zeta[3])/(10596777984*y^8) + 
   (betasv[{11}, {14}]*zeta[3])/(1572864*y^10) + zeta[13]/(920125440*y^8) - 
   (betasv[{0}, {4}]*zeta[13])/(1703936*y^9), ccbetasv[{2, 2}, {4, 14}] -> 
  (betasv[{0}, {4}]*betasv[{10}, {14}])/(4096*y^6) - 
   betasv[{0, 10}, {4, 14}]/(4096*y^6) + (175*betasv[{8}, {12}]*zeta[3])/
    (73588736*y^6) + (betasv[{10}, {14}]*zeta[3])/(98304*y^8) + 
   zeta[13]/(230031360*y^7) - (betasv[{0}, {4}]*zeta[13])/(425984*y^8), 
 ccbetasv[{2, 3}, {4, 14}] -> (betasv[{0}, {4}]*betasv[{9}, {14}])/
    (256*y^4) - betasv[{0, 9}, {4, 14}]/(256*y^4) + 
   (35*betasv[{7}, {12}]*zeta[3])/(1149824*y^4) + 
   (betasv[{9}, {14}]*zeta[3])/(6144*y^6) + zeta[13]/(57507840*y^6) - 
   (betasv[{0}, {4}]*zeta[13])/(106496*y^7), ccbetasv[{2, 4}, {4, 14}] -> 
  (betasv[{0}, {4}]*betasv[{8}, {14}])/(16*y^2) - 
   betasv[{0, 8}, {4, 14}]/(16*y^2) + (245*betasv[{6}, {12}]*zeta[3])/
    (646776*y^2) + (betasv[{8}, {14}]*zeta[3])/(384*y^4) + 
   zeta[13]/(14376960*y^5) - (betasv[{0}, {4}]*zeta[13])/(26624*y^6), 
 ccbetasv[{0, 8}, {4, 16}] -> betasv[{2}, {4}]*betasv[{6}, {16}] - 
   betasv[{2, 6}, {4, 16}] + (3617*betasv[{6}, {14}]*zeta[3])/803250 + 
   (2*betasv[{6}, {16}]*zeta[3])/3 + zeta[15]/(16588800*y^5) - 
   (betasv[{2}, {4}]*zeta[15])/(491520*y^8), ccbetasv[{2, 6}, {4, 16}] -> 
  betasv[{0}, {4}]*betasv[{8}, {16}] - betasv[{0, 8}, {4, 16}] + 
   (3617*betasv[{6}, {14}]*zeta[3])/803250 + (betasv[{8}, {16}]*zeta[3])/
    (24*y^2) + zeta[15]/(16588800*y^5) - (betasv[{0}, {4}]*zeta[15])/
    (30720*y^6), ccbetasv[{0, 9}, {4, 16}] -> 
  16*y^2*betasv[{2}, {4}]*betasv[{5}, {16}] - 
   16*y^2*betasv[{2, 5}, {4, 16}] + (28936*y^2*betasv[{5}, {14}]*zeta[3])/
    312375 + (32*y^2*betasv[{5}, {16}]*zeta[3])/3 + zeta[15]/(4147200*y^4) - 
   (betasv[{2}, {4}]*zeta[15])/(122880*y^7), ccbetasv[{1, 8}, {4, 16}] -> 
  16*y^2*betasv[{1}, {4}]*betasv[{6}, {16}] - 
   16*y^2*betasv[{1, 6}, {4, 16}] - (57872*y^2*betasv[{5}, {14}]*zeta[3])/
    937125 + (8*y*betasv[{6}, {16}]*zeta[3])/3 - zeta[15]/(8294400*y^4) - 
   (betasv[{1}, {4}]*zeta[15])/(30720*y^6), ccbetasv[{2, 7}, {4, 16}] -> 
  16*y^2*betasv[{0}, {4}]*betasv[{7}, {16}] - 
   16*y^2*betasv[{0, 7}, {4, 16}] + (7234*y^2*betasv[{5}, {14}]*zeta[3])/
    133875 + (2*betasv[{7}, {16}]*zeta[3])/3 + zeta[15]/(4147200*y^4) - 
   (betasv[{0}, {4}]*zeta[15])/(7680*y^5), ccbetasv[{0, 10}, {4, 16}] -> 
  256*y^4*betasv[{2}, {4}]*betasv[{4}, {16}] - 
   256*y^4*betasv[{2, 4}, {4, 16}] + (115744*y^4*betasv[{4}, {14}]*zeta[3])/
    62475 + (512*y^4*betasv[{4}, {16}]*zeta[3])/3 + zeta[15]/(1036800*y^3) - 
   (betasv[{2}, {4}]*zeta[15])/(30720*y^6), ccbetasv[{1, 9}, {4, 16}] -> 
  256*y^4*betasv[{1}, {4}]*betasv[{5}, {16}] - 
   256*y^4*betasv[{1, 5}, {4, 16}] - (57872*y^4*betasv[{4}, {14}]*zeta[3])/
    62475 + (128*y^3*betasv[{5}, {16}]*zeta[3])/3 - zeta[15]/(2073600*y^3) - 
   (betasv[{1}, {4}]*zeta[15])/(7680*y^5), ccbetasv[{2, 8}, {4, 16}] -> 
  256*y^4*betasv[{0}, {4}]*betasv[{6}, {16}] - 
   256*y^4*betasv[{0, 6}, {4, 16}] + (115744*y^4*betasv[{4}, {14}]*zeta[3])/
    187425 + (32*y^2*betasv[{6}, {16}]*zeta[3])/3 + zeta[15]/(1036800*y^3) - 
   (betasv[{0}, {4}]*zeta[15])/(1920*y^4), ccbetasv[{0, 11}, {4, 16}] -> 
  4096*y^6*betasv[{2}, {4}]*betasv[{3}, {16}] - 
   4096*y^6*betasv[{2, 3}, {4, 16}] + 
   (20370944*y^6*betasv[{3}, {14}]*zeta[3])/562275 + 
   (8192*y^6*betasv[{3}, {16}]*zeta[3])/3 + zeta[15]/(259200*y^2) - 
   (betasv[{2}, {4}]*zeta[15])/(7680*y^5), ccbetasv[{1, 10}, {4, 16}] -> 
  4096*y^6*betasv[{1}, {4}]*betasv[{4}, {16}] - 
   4096*y^6*betasv[{1, 4}, {4, 16}] - (7407616*y^6*betasv[{3}, {14}]*zeta[3])/
    562275 + (2048*y^5*betasv[{4}, {16}]*zeta[3])/3 - zeta[15]/(518400*y^2) - 
   (betasv[{1}, {4}]*zeta[15])/(1920*y^4), ccbetasv[{2, 9}, {4, 16}] -> 
  4096*y^6*betasv[{0}, {4}]*betasv[{5}, {16}] - 
   4096*y^6*betasv[{0, 5}, {4, 16}] + (3703808*y^6*betasv[{3}, {14}]*zeta[3])/
    562275 + (512*y^4*betasv[{5}, {16}]*zeta[3])/3 + zeta[15]/(259200*y^2) - 
   (betasv[{0}, {4}]*zeta[15])/(480*y^3), ccbetasv[{0, 12}, {4, 16}] -> 
  65536*y^8*betasv[{2}, {4}]*betasv[{2}, {16}] - 
   65536*y^8*betasv[{2, 2}, {4, 16}] + 
   (651870208*y^8*betasv[{2}, {14}]*zeta[3])/937125 + 
   (131072*y^8*betasv[{2}, {16}]*zeta[3])/3 + zeta[15]/(64800*y) - 
   (betasv[{2}, {4}]*zeta[15])/(1920*y^4), ccbetasv[{1, 11}, {4, 16}] -> 
  65536*y^8*betasv[{1}, {4}]*betasv[{3}, {16}] - 
   65536*y^8*betasv[{1, 3}, {4, 16}] - 
   (162967552*y^8*betasv[{2}, {14}]*zeta[3])/937125 + 
   (32768*y^7*betasv[{3}, {16}]*zeta[3])/3 - zeta[15]/(129600*y) - 
   (betasv[{1}, {4}]*zeta[15])/(480*y^3), ccbetasv[{2, 10}, {4, 16}] -> 
  65536*y^8*betasv[{0}, {4}]*betasv[{4}, {16}] - 
   65536*y^8*betasv[{0, 4}, {4, 16}] + 
   (59260928*y^8*betasv[{2}, {14}]*zeta[3])/937125 + 
   (8192*y^6*betasv[{4}, {16}]*zeta[3])/3 + zeta[15]/(64800*y) - 
   (betasv[{0}, {4}]*zeta[15])/(120*y^2), ccbetasv[{0, 13}, {4, 16}] -> 
  1048576*y^10*betasv[{1}, {16}]*betasv[{2}, {4}] - 
   1048576*y^10*betasv[{2, 1}, {4, 16}] + 
   (12326273024*y^10*betasv[{1}, {14}]*zeta[3])/937125 + 
   (2097152*y^10*betasv[{1}, {16}]*zeta[3])/3 + zeta[15]/16200 - 
   (betasv[{2}, {4}]*zeta[15])/(480*y^3), ccbetasv[{1, 12}, {4, 16}] -> 
  1048576*y^10*betasv[{1}, {4}]*betasv[{2}, {16}] - 
   1048576*y^10*betasv[{1, 2}, {4, 16}] - 
   (1896349696*y^10*betasv[{1}, {14}]*zeta[3])/937125 + 
   (524288*y^9*betasv[{2}, {16}]*zeta[3])/3 - zeta[15]/32400 - 
   (betasv[{1}, {4}]*zeta[15])/(120*y^2), ccbetasv[{2, 11}, {4, 16}] -> 
  1048576*y^10*betasv[{0}, {4}]*betasv[{3}, {16}] - 
   1048576*y^10*betasv[{0, 3}, {4, 16}] + 
   (474087424*y^10*betasv[{1}, {14}]*zeta[3])/937125 + 
   (131072*y^8*betasv[{3}, {16}]*zeta[3])/3 + zeta[15]/16200 - 
   (betasv[{0}, {4}]*zeta[15])/(30*y), ccbetasv[{0, 14}, {4, 16}] -> 
  16777216*y^12*betasv[{0}, {16}]*betasv[{2}, {4}] - 
   16777216*y^12*betasv[{2, 0}, {4, 16}] + 
   (98610184192*y^12*betasv[{0}, {14}]*zeta[3])/401625 + 
   (33554432*y^12*betasv[{0}, {16}]*zeta[3])/3 + (y*zeta[15])/4050 - 
   (betasv[{2}, {4}]*zeta[15])/(120*y^2), ccbetasv[{1, 13}, {4, 16}] -> 
  16777216*y^12*betasv[{1}, {4}]*betasv[{1}, {16}] - 
   16777216*y^12*betasv[{1, 1}, {4, 16}] - 
   (49305092096*y^12*betasv[{0}, {14}]*zeta[3])/2811375 + 
   (8388608*y^11*betasv[{1}, {16}]*zeta[3])/3 - (y*zeta[15])/8100 - 
   (betasv[{1}, {4}]*zeta[15])/(30*y), ccbetasv[{2, 12}, {4, 16}] -> 
  16777216*y^12*betasv[{0}, {4}]*betasv[{2}, {16}] - 
   16777216*y^12*betasv[{0, 2}, {4, 16}] + 
   (7585398784*y^12*betasv[{0}, {14}]*zeta[3])/2811375 + 
   (2097152*y^10*betasv[{2}, {16}]*zeta[3])/3 + (y*zeta[15])/4050 - 
   (2*betasv[{0}, {4}]*zeta[15])/15, ccbetasv[{1, 14}, {4, 16}] -> 
  268435456*y^14*betasv[{0}, {16}]*betasv[{1}, {4}] - 
   268435456*y^14*betasv[{1, 0}, {4, 16}] - (29630464*y^14*zeta[3])/
    7326935240625 + (134217728*y^13*betasv[{0}, {16}]*zeta[3])/3 - 
   (y^2*zeta[15])/2025 - (2*betasv[{1}, {4}]*zeta[15])/15, 
 ccbetasv[{2, 13}, {4, 16}] -> 268435456*y^14*betasv[{0}, {4}]*
    betasv[{1}, {16}] - 268435456*y^14*betasv[{0, 1}, {4, 16}] + 
   (14815232*y^14*zeta[3])/51288546684375 + 
   (33554432*y^12*betasv[{1}, {16}]*zeta[3])/3 + (2*y^2*zeta[15])/2025 - 
   (8*y*betasv[{0}, {4}]*zeta[15])/15, ccbetasv[{1, 7}, {4, 16}] -> 
  betasv[{1}, {4}]*betasv[{7}, {16}] - betasv[{1, 7}, {4, 16}] - 
   (3617*betasv[{6}, {14}]*zeta[3])/918000 + (betasv[{7}, {16}]*zeta[3])/
    (6*y) - zeta[15]/(33177600*y^5) - (betasv[{1}, {4}]*zeta[15])/
    (122880*y^7), ccbetasv[{2, 14}, {4, 16}] -> 
  4294967296*y^16*betasv[{0}, {4}]*betasv[{0}, {16}] - 
   4294967296*y^16*betasv[{0, 0}, {4, 16}] - (118521856*y^15*zeta[3])/
    7326935240625 + (536870912*y^14*betasv[{0}, {16}]*zeta[3])/3 + 
   (8*y^3*zeta[15])/2025 - (32*y^2*betasv[{0}, {4}]*zeta[15])/15, 
 ccbetasv[{0, 0}, {4, 16}] -> (betasv[{2}, {4}]*betasv[{14}, {16}])/
    (4294967296*y^16) - betasv[{2, 14}, {4, 16}]/(4294967296*y^16) - 
   (3617*zeta[3])/(960356055859200000*y) + (betasv[{14}, {16}]*zeta[3])/
    (6442450944*y^16) + zeta[15]/(1087163596800*y^13) - 
   (betasv[{2}, {4}]*zeta[15])/(32212254720*y^16), 
 ccbetasv[{0, 1}, {4, 16}] -> (betasv[{2}, {4}]*betasv[{13}, {16}])/
    (268435456*y^14) - betasv[{2, 13}, {4, 16}]/(268435456*y^14) + 
   (3617*zeta[3])/3361246195507200000 + (betasv[{13}, {16}]*zeta[3])/
    (402653184*y^14) + zeta[15]/(271790899200*y^12) - 
   (betasv[{2}, {4}]*zeta[15])/(8053063680*y^15), 
 ccbetasv[{0, 2}, {4, 16}] -> (betasv[{2}, {4}]*betasv[{12}, {16}])/
    (16777216*y^12) - betasv[{2, 12}, {4, 16}]/(16777216*y^12) + 
   (3617*betasv[{12}, {14}]*zeta[3])/(377336365056000*y^12) + 
   (betasv[{12}, {16}]*zeta[3])/(25165824*y^12) + 
   zeta[15]/(67947724800*y^11) - (betasv[{2}, {4}]*zeta[15])/
    (2013265920*y^14), ccbetasv[{0, 3}, {4, 16}] -> 
  (betasv[{2}, {4}]*betasv[{11}, {16}])/(1048576*y^10) - 
   betasv[{2, 11}, {4, 16}]/(1048576*y^10) + 
   (3617*betasv[{11}, {14}]*zeta[3])/(7861174272000*y^10) + 
   (betasv[{11}, {16}]*zeta[3])/(1572864*y^10) + 
   zeta[15]/(16986931200*y^10) - (betasv[{2}, {4}]*zeta[15])/
    (503316480*y^13), ccbetasv[{0, 4}, {4, 16}] -> 
  (betasv[{2}, {4}]*betasv[{10}, {16}])/(65536*y^8) - 
   betasv[{2, 10}, {4, 16}]/(65536*y^8) + (3617*betasv[{10}, {14}]*zeta[3])/
    (245661696000*y^8) + (betasv[{10}, {16}]*zeta[3])/(98304*y^8) + 
   zeta[15]/(4246732800*y^9) - (betasv[{2}, {4}]*zeta[15])/(125829120*y^12), 
 ccbetasv[{0, 5}, {4, 16}] -> (betasv[{2}, {4}]*betasv[{9}, {16}])/
    (4096*y^6) - betasv[{2, 9}, {4, 16}]/(4096*y^6) + 
   (3617*betasv[{9}, {14}]*zeta[3])/(9212313600*y^6) + 
   (betasv[{9}, {16}]*zeta[3])/(6144*y^6) + zeta[15]/(1061683200*y^8) - 
   (betasv[{2}, {4}]*zeta[15])/(31457280*y^11), 
 ccbetasv[{0, 6}, {4, 16}] -> (betasv[{2}, {4}]*betasv[{8}, {16}])/
    (256*y^4) - betasv[{2, 8}, {4, 16}]/(256*y^4) + 
   (3617*betasv[{8}, {14}]*zeta[3])/(383846400*y^4) + 
   (betasv[{8}, {16}]*zeta[3])/(384*y^4) + zeta[15]/(265420800*y^7) - 
   (betasv[{2}, {4}]*zeta[15])/(7864320*y^10), 
 ccbetasv[{0, 7}, {4, 16}] -> (betasv[{2}, {4}]*betasv[{7}, {16}])/(16*y^2) - 
   betasv[{2, 7}, {4, 16}]/(16*y^2) + (3617*betasv[{7}, {14}]*zeta[3])/
    (17136000*y^2) + (betasv[{7}, {16}]*zeta[3])/(24*y^2) + 
   zeta[15]/(66355200*y^6) - (betasv[{2}, {4}]*zeta[15])/(1966080*y^9), 
 ccbetasv[{1, 0}, {4, 16}] -> (betasv[{1}, {4}]*betasv[{14}, {16}])/
    (268435456*y^14) - betasv[{1, 14}, {4, 16}]/(268435456*y^14) - 
   (3617*zeta[3])/240089013964800000 + (betasv[{14}, {16}]*zeta[3])/
    (1610612736*y^15) - zeta[15]/(543581798400*y^12) - 
   (betasv[{1}, {4}]*zeta[15])/(2013265920*y^14), 
 ccbetasv[{1, 1}, {4, 16}] -> (betasv[{1}, {4}]*betasv[{13}, {16}])/
    (16777216*y^12) - betasv[{1, 13}, {4, 16}]/(16777216*y^12) - 
   (47021*betasv[{12}, {14}]*zeta[3])/(754672730112000*y^12) + 
   (betasv[{13}, {16}]*zeta[3])/(100663296*y^13) - 
   zeta[15]/(135895449600*y^11) - (betasv[{1}, {4}]*zeta[15])/
    (503316480*y^13), ccbetasv[{1, 2}, {4, 16}] -> 
  (betasv[{1}, {4}]*betasv[{12}, {16}])/(1048576*y^10) - 
   betasv[{1, 12}, {4, 16}]/(1048576*y^10) - 
   (3617*betasv[{11}, {14}]*zeta[3])/(1965293568000*y^10) + 
   (betasv[{12}, {16}]*zeta[3])/(6291456*y^11) - 
   zeta[15]/(33973862400*y^10) - (betasv[{1}, {4}]*zeta[15])/
    (125829120*y^12), ccbetasv[{1, 3}, {4, 16}] -> 
  (betasv[{1}, {4}]*betasv[{11}, {16}])/(65536*y^8) - 
   betasv[{1, 11}, {4, 16}]/(65536*y^8) - (39787*betasv[{10}, {14}]*zeta[3])/
    (982646784000*y^8) + (betasv[{11}, {16}]*zeta[3])/(393216*y^9) - 
   zeta[15]/(8493465600*y^9) - (betasv[{1}, {4}]*zeta[15])/(31457280*y^11), 
 ccbetasv[{1, 4}, {4, 16}] -> (betasv[{1}, {4}]*betasv[{10}, {16}])/
    (4096*y^6) - betasv[{1, 10}, {4, 16}]/(4096*y^6) - 
   (3617*betasv[{9}, {14}]*zeta[3])/(4606156800*y^6) + 
   (betasv[{10}, {16}]*zeta[3])/(24576*y^7) - zeta[15]/(2123366400*y^8) - 
   (betasv[{1}, {4}]*zeta[15])/(7864320*y^10), 
 ccbetasv[{1, 5}, {4, 16}] -> (betasv[{1}, {4}]*betasv[{9}, {16}])/
    (256*y^4) - betasv[{1, 9}, {4, 16}]/(256*y^4) - 
   (3617*betasv[{8}, {14}]*zeta[3])/(255897600*y^4) + 
   (betasv[{9}, {16}]*zeta[3])/(1536*y^5) - zeta[15]/(530841600*y^7) - 
   (betasv[{1}, {4}]*zeta[15])/(1966080*y^9), ccbetasv[{1, 6}, {4, 16}] -> 
  (betasv[{1}, {4}]*betasv[{8}, {16}])/(16*y^2) - 
   betasv[{1, 8}, {4, 16}]/(16*y^2) - (3617*betasv[{7}, {14}]*zeta[3])/
    (14994000*y^2) + (betasv[{8}, {16}]*zeta[3])/(96*y^3) - 
   zeta[15]/(132710400*y^6) - (betasv[{1}, {4}]*zeta[15])/(491520*y^8), 
 ccbetasv[{2, 0}, {4, 16}] -> (betasv[{0}, {4}]*betasv[{14}, {16}])/
    (16777216*y^12) - betasv[{0, 14}, {4, 16}]/(16777216*y^12) + 
   (47021*betasv[{12}, {14}]*zeta[3])/(53905195008000*y^12) + 
   (betasv[{14}, {16}]*zeta[3])/(402653184*y^14) + 
   zeta[15]/(67947724800*y^11) - (betasv[{0}, {4}]*zeta[15])/
    (125829120*y^12), ccbetasv[{2, 1}, {4, 16}] -> 
  (betasv[{0}, {4}]*betasv[{13}, {16}])/(1048576*y^10) - 
   betasv[{0, 13}, {4, 16}]/(1048576*y^10) + 
   (47021*betasv[{11}, {14}]*zeta[3])/(3930587136000*y^10) + 
   (betasv[{13}, {16}]*zeta[3])/(25165824*y^12) + 
   zeta[15]/(16986931200*y^10) - (betasv[{0}, {4}]*zeta[15])/(31457280*y^11), 
 ccbetasv[{2, 2}, {4, 16}] -> (betasv[{0}, {4}]*betasv[{12}, {16}])/
    (65536*y^8) - betasv[{0, 12}, {4, 16}]/(65536*y^8) + 
   (39787*betasv[{10}, {14}]*zeta[3])/(245661696000*y^8) + 
   (betasv[{12}, {16}]*zeta[3])/(1572864*y^10) + zeta[15]/(4246732800*y^9) - 
   (betasv[{0}, {4}]*zeta[15])/(7864320*y^10), 
 ccbetasv[{2, 3}, {4, 16}] -> (betasv[{0}, {4}]*betasv[{11}, {16}])/
    (4096*y^6) - betasv[{0, 11}, {4, 16}]/(4096*y^6) + 
   (39787*betasv[{9}, {14}]*zeta[3])/(18424627200*y^6) + 
   (betasv[{11}, {16}]*zeta[3])/(98304*y^8) + zeta[15]/(1061683200*y^8) - 
   (betasv[{0}, {4}]*zeta[15])/(1966080*y^9), ccbetasv[{2, 4}, {4, 16}] -> 
  (betasv[{0}, {4}]*betasv[{10}, {16}])/(256*y^4) - 
   betasv[{0, 10}, {4, 16}]/(256*y^4) + (3617*betasv[{8}, {14}]*zeta[3])/
    (127948800*y^4) + (betasv[{10}, {16}]*zeta[3])/(6144*y^6) + 
   zeta[15]/(265420800*y^7) - (betasv[{0}, {4}]*zeta[15])/(491520*y^8), 
 ccbetasv[{2, 5}, {4, 16}] -> (betasv[{0}, {4}]*betasv[{9}, {16}])/(16*y^2) - 
   betasv[{0, 9}, {4, 16}]/(16*y^2) + (3617*betasv[{7}, {14}]*zeta[3])/
    (9996000*y^2) + (betasv[{9}, {16}]*zeta[3])/(384*y^4) + 
   zeta[15]/(66355200*y^6) - (betasv[{0}, {4}]*zeta[15])/(122880*y^7), 
 ccbetasv[{0, 9}, {4, 18}] -> betasv[{2}, {4}]*betasv[{7}, {18}] - 
   betasv[{2, 7}, {4, 18}] + (219335*betasv[{7}, {16}]*zeta[3])/49068222 + 
   (2*betasv[{7}, {18}]*zeta[3])/3 + zeta[17]/(75202560*y^6) - 
   (betasv[{2}, {4}]*zeta[17])/(2228224*y^9), ccbetasv[{2, 7}, {4, 18}] -> 
  betasv[{0}, {4}]*betasv[{9}, {18}] - betasv[{0, 9}, {4, 18}] + 
   (219335*betasv[{7}, {16}]*zeta[3])/49068222 + (betasv[{9}, {18}]*zeta[3])/
    (24*y^2) + zeta[17]/(75202560*y^6) - (betasv[{0}, {4}]*zeta[17])/
    (139264*y^7), ccbetasv[{0, 10}, {4, 18}] -> 
  16*y^2*betasv[{2}, {4}]*betasv[{6}, {18}] - 
   16*y^2*betasv[{2, 6}, {4, 18}] + (2193350*y^2*betasv[{6}, {16}]*zeta[3])/
    24534111 + (32*y^2*betasv[{6}, {18}]*zeta[3])/3 + 
   zeta[17]/(18800640*y^5) - (betasv[{2}, {4}]*zeta[17])/(557056*y^8), 
 ccbetasv[{1, 9}, {4, 18}] -> 16*y^2*betasv[{1}, {4}]*betasv[{7}, {18}] - 
   16*y^2*betasv[{1, 7}, {4, 18}] - (219335*y^2*betasv[{6}, {16}]*zeta[3])/
    3504873 + (8*y*betasv[{7}, {18}]*zeta[3])/3 - zeta[17]/(37601280*y^5) - 
   (betasv[{1}, {4}]*zeta[17])/(139264*y^7), ccbetasv[{2, 8}, {4, 18}] -> 
  16*y^2*betasv[{0}, {4}]*betasv[{8}, {18}] - 
   16*y^2*betasv[{0, 8}, {4, 18}] + (1754680*y^2*betasv[{6}, {16}]*zeta[3])/
    31543857 + (2*betasv[{8}, {18}]*zeta[3])/3 + zeta[17]/(18800640*y^5) - 
   (betasv[{0}, {4}]*zeta[17])/(34816*y^6), ccbetasv[{0, 11}, {4, 18}] -> 
  256*y^4*betasv[{2}, {4}]*betasv[{5}, {18}] - 
   256*y^4*betasv[{2, 5}, {4, 18}] + (386029600*y^4*betasv[{5}, {16}]*
     zeta[3])/220806999 + (512*y^4*betasv[{5}, {18}]*zeta[3])/3 + 
   zeta[17]/(4700160*y^4) - (betasv[{2}, {4}]*zeta[17])/(139264*y^7), 
 ccbetasv[{1, 10}, {4, 18}] -> 256*y^4*betasv[{1}, {4}]*betasv[{6}, {18}] - 
   256*y^4*betasv[{1, 6}, {4, 18}] - (70187200*y^4*betasv[{5}, {16}]*zeta[3])/
    73602333 + (128*y^3*betasv[{6}, {18}]*zeta[3])/3 - 
   zeta[17]/(9400320*y^4) - (betasv[{1}, {4}]*zeta[17])/(34816*y^6), 
 ccbetasv[{2, 9}, {4, 18}] -> 256*y^4*betasv[{0}, {4}]*betasv[{7}, {18}] - 
   256*y^4*betasv[{0, 7}, {4, 18}] + (7018720*y^4*betasv[{5}, {16}]*zeta[3])/
    10514619 + (32*y^2*betasv[{7}, {18}]*zeta[3])/3 + 
   zeta[17]/(4700160*y^4) - (betasv[{0}, {4}]*zeta[17])/(8704*y^5), 
 ccbetasv[{0, 12}, {4, 18}] -> 4096*y^6*betasv[{2}, {4}]*betasv[{4}, {18}] - 
   4096*y^6*betasv[{2, 4}, {4, 18}] + 
   (2470589440*y^6*betasv[{4}, {16}]*zeta[3])/73602333 + 
   (8192*y^6*betasv[{4}, {18}]*zeta[3])/3 + zeta[17]/(1175040*y^3) - 
   (betasv[{2}, {4}]*zeta[17])/(34816*y^6), ccbetasv[{1, 11}, {4, 18}] -> 
  4096*y^6*betasv[{1}, {4}]*betasv[{5}, {18}] - 
   4096*y^6*betasv[{1, 5}, {4, 18}] - 
   (3088236800*y^6*betasv[{4}, {16}]*zeta[3])/220806999 + 
   (2048*y^5*betasv[{5}, {18}]*zeta[3])/3 - zeta[17]/(2350080*y^3) - 
   (betasv[{1}, {4}]*zeta[17])/(8704*y^5), ccbetasv[{2, 10}, {4, 18}] -> 
  4096*y^6*betasv[{0}, {4}]*betasv[{6}, {18}] - 
   4096*y^6*betasv[{0, 6}, {4, 18}] + 
   (561497600*y^6*betasv[{4}, {16}]*zeta[3])/73602333 + 
   (512*y^4*betasv[{6}, {18}]*zeta[3])/3 + zeta[17]/(1175040*y^3) - 
   (betasv[{0}, {4}]*zeta[17])/(2176*y^4), ccbetasv[{0, 13}, {4, 18}] -> 
  65536*y^8*betasv[{2}, {4}]*betasv[{3}, {18}] - 
   65536*y^8*betasv[{2, 3}, {4, 18}] + 
   (46716600320*y^8*betasv[{3}, {16}]*zeta[3])/73602333 + 
   (131072*y^8*betasv[{3}, {18}]*zeta[3])/3 + zeta[17]/(293760*y^2) - 
   (betasv[{2}, {4}]*zeta[17])/(8704*y^5), ccbetasv[{1, 12}, {4, 18}] -> 
  65536*y^8*betasv[{1}, {4}]*betasv[{4}, {18}] - 
   65536*y^8*betasv[{1, 4}, {4, 18}] - 
   (14374338560*y^8*betasv[{3}, {16}]*zeta[3])/73602333 + 
   (32768*y^7*betasv[{4}, {18}]*zeta[3])/3 - zeta[17]/(587520*y^2) - 
   (betasv[{1}, {4}]*zeta[17])/(2176*y^4), ccbetasv[{2, 11}, {4, 18}] -> 
  65536*y^8*betasv[{0}, {4}]*betasv[{5}, {18}] - 
   65536*y^8*betasv[{0, 5}, {4, 18}] + 
   (17967923200*y^8*betasv[{3}, {16}]*zeta[3])/220806999 + 
   (8192*y^6*betasv[{5}, {18}]*zeta[3])/3 + zeta[17]/(293760*y^2) - 
   (betasv[{0}, {4}]*zeta[17])/(544*y^3), ccbetasv[{0, 14}, {4, 18}] -> 
  1048576*y^10*betasv[{2}, {4}]*betasv[{2}, {18}] - 
   1048576*y^10*betasv[{2, 2}, {4, 18}] + 
   (373732802560*y^10*betasv[{2}, {16}]*zeta[3])/31543857 + 
   (2097152*y^10*betasv[{2}, {18}]*zeta[3])/3 + zeta[17]/(73440*y) - 
   (betasv[{2}, {4}]*zeta[17])/(2176*y^4), ccbetasv[{1, 13}, {4, 18}] -> 
  1048576*y^10*betasv[{1}, {4}]*betasv[{3}, {18}] - 
   1048576*y^10*betasv[{1, 3}, {4, 18}] - 
   (186866401280*y^10*betasv[{2}, {16}]*zeta[3])/73602333 + 
   (524288*y^9*betasv[{3}, {18}]*zeta[3])/3 - zeta[17]/(146880*y) - 
   (betasv[{1}, {4}]*zeta[17])/(544*y^3), ccbetasv[{2, 12}, {4, 18}] -> 
  1048576*y^10*betasv[{0}, {4}]*betasv[{4}, {18}] - 
   1048576*y^10*betasv[{0, 4}, {4, 18}] + 
   (57497354240*y^10*betasv[{2}, {16}]*zeta[3])/73602333 + 
   (131072*y^8*betasv[{4}, {18}]*zeta[3])/3 + zeta[17]/(73440*y) - 
   (betasv[{0}, {4}]*zeta[17])/(136*y^2), ccbetasv[{0, 15}, {4, 18}] -> 
  16777216*y^12*betasv[{1}, {18}]*betasv[{2}, {4}] - 
   16777216*y^12*betasv[{2, 1}, {4, 18}] + 
   (2299894169600*y^12*betasv[{1}, {16}]*zeta[3])/10514619 + 
   (33554432*y^12*betasv[{1}, {18}]*zeta[3])/3 + zeta[17]/18360 - 
   (betasv[{2}, {4}]*zeta[17])/(544*y^3), ccbetasv[{1, 14}, {4, 18}] -> 
  16777216*y^12*betasv[{1}, {4}]*betasv[{2}, {18}] - 
   16777216*y^12*betasv[{1, 2}, {4, 18}] - 
   (919957667840*y^12*betasv[{1}, {16}]*zeta[3])/31543857 + 
   (8388608*y^11*betasv[{2}, {18}]*zeta[3])/3 - zeta[17]/36720 - 
   (betasv[{1}, {4}]*zeta[17])/(136*y^2), ccbetasv[{2, 13}, {4, 18}] -> 
  16777216*y^12*betasv[{0}, {4}]*betasv[{3}, {18}] - 
   16777216*y^12*betasv[{0, 3}, {4, 18}] + 
   (459978833920*y^12*betasv[{1}, {16}]*zeta[3])/73602333 + 
   (2097152*y^10*betasv[{3}, {18}]*zeta[3])/3 + zeta[17]/18360 - 
   (betasv[{0}, {4}]*zeta[17])/(34*y), ccbetasv[{0, 16}, {4, 18}] -> 
  268435456*y^14*betasv[{0}, {18}]*betasv[{2}, {4}] - 
   268435456*y^14*betasv[{2, 0}, {4, 18}] + 
   (294386453708800*y^14*betasv[{0}, {16}]*zeta[3])/73602333 + 
   (536870912*y^14*betasv[{0}, {18}]*zeta[3])/3 + (y*zeta[17])/4590 - 
   (betasv[{2}, {4}]*zeta[17])/(136*y^2), ccbetasv[{1, 15}, {4, 18}] -> 
  268435456*y^14*betasv[{1}, {4}]*betasv[{1}, {18}] - 
   268435456*y^14*betasv[{1, 1}, {4, 18}] - 
   (18399153356800*y^14*betasv[{0}, {16}]*zeta[3])/73602333 + 
   (134217728*y^13*betasv[{1}, {18}]*zeta[3])/3 - (y*zeta[17])/9180 - 
   (betasv[{1}, {4}]*zeta[17])/(34*y), ccbetasv[{2, 14}, {4, 18}] -> 
  268435456*y^14*betasv[{0}, {4}]*betasv[{2}, {18}] - 
   268435456*y^14*betasv[{0, 2}, {4, 18}] + 
   (7359661342720*y^14*betasv[{0}, {16}]*zeta[3])/220806999 + 
   (33554432*y^12*betasv[{2}, {18}]*zeta[3])/3 + (y*zeta[17])/4590 - 
   (2*betasv[{0}, {4}]*zeta[17])/17, ccbetasv[{1, 16}, {4, 18}] -> 
  4294967296*y^16*betasv[{0}, {18}]*betasv[{1}, {4}] - 
   4294967296*y^16*betasv[{1, 0}, {4, 18}] + (2874867712*y^16*zeta[3])/
    1987944069486375 + (2147483648*y^15*betasv[{0}, {18}]*zeta[3])/3 - 
   (y^2*zeta[17])/2295 - (2*betasv[{1}, {4}]*zeta[17])/17, 
 ccbetasv[{2, 15}, {4, 18}] -> 4294967296*y^16*betasv[{0}, {4}]*
    betasv[{1}, {18}] - 4294967296*y^16*betasv[{0, 1}, {4, 18}] - 
   (179679232*y^16*zeta[3])/1987944069486375 + 
   (536870912*y^14*betasv[{1}, {18}]*zeta[3])/3 + (2*y^2*zeta[17])/2295 - 
   (8*y*betasv[{0}, {4}]*zeta[17])/17, ccbetasv[{1, 8}, {4, 18}] -> 
  betasv[{1}, {4}]*betasv[{8}, {18}] - betasv[{1, 8}, {4, 18}] - 
   (877340*betasv[{7}, {16}]*zeta[3])/220806999 + 
   (betasv[{8}, {18}]*zeta[3])/(6*y) - zeta[17]/(150405120*y^6) - 
   (betasv[{1}, {4}]*zeta[17])/(557056*y^8), ccbetasv[{2, 16}, {4, 18}] -> 
  68719476736*y^18*betasv[{0}, {4}]*betasv[{0}, {18}] - 
   68719476736*y^18*betasv[{0, 0}, {4, 18}] + (11499470848*y^17*zeta[3])/
    1987944069486375 + (8589934592*y^16*betasv[{0}, {18}]*zeta[3])/3 + 
   (8*y^3*zeta[17])/2295 - (32*y^2*betasv[{0}, {4}]*zeta[17])/17, 
 ccbetasv[{0, 0}, {4, 18}] -> (betasv[{2}, {4}]*betasv[{16}, {18}])/
    (68719476736*y^18) - betasv[{2, 16}, {4, 18}]/(68719476736*y^18) + 
   (43867*zeta[3])/(521127610151436288000*y) + (betasv[{16}, {18}]*zeta[3])/
    (103079215104*y^18) + zeta[17]/(19713899888640*y^15) - 
   (betasv[{2}, {4}]*zeta[17])/(584115552256*y^18), 
 ccbetasv[{0, 1}, {4, 18}] -> (betasv[{2}, {4}]*betasv[{15}, {18}])/
    (4294967296*y^16) - betasv[{2, 15}, {4, 18}]/(4294967296*y^16) - 
   (43867*zeta[3])/2084510440605745152000 + (betasv[{15}, {18}]*zeta[3])/
    (6442450944*y^16) + zeta[17]/(4928474972160*y^14) - 
   (betasv[{2}, {4}]*zeta[17])/(146028888064*y^17), 
 ccbetasv[{0, 2}, {4, 18}] -> (betasv[{2}, {4}]*betasv[{14}, {18}])/
    (268435456*y^14) - betasv[{2, 14}, {4, 18}]/(268435456*y^14) + 
   (219335*betasv[{14}, {16}]*zeta[3])/(474179419716452352*y^14) + 
   (betasv[{14}, {18}]*zeta[3])/(402653184*y^14) + 
   zeta[17]/(1232118743040*y^13) - (betasv[{2}, {4}]*zeta[17])/
    (36507222016*y^16), ccbetasv[{0, 3}, {4, 18}] -> 
  (betasv[{2}, {4}]*betasv[{13}, {18}])/(16777216*y^12) - 
   betasv[{2, 13}, {4, 18}]/(16777216*y^12) + 
   (219335*betasv[{13}, {16}]*zeta[3])/(9878737910759424*y^12) + 
   (betasv[{13}, {18}]*zeta[3])/(25165824*y^12) + 
   zeta[17]/(308029685760*y^12) - (betasv[{2}, {4}]*zeta[17])/
    (9126805504*y^15), ccbetasv[{0, 4}, {4, 18}] -> 
  (betasv[{2}, {4}]*betasv[{12}, {18}])/(1048576*y^10) - 
   betasv[{2, 12}, {4, 18}]/(1048576*y^10) + 
   (219335*betasv[{12}, {16}]*zeta[3])/(308710559711232*y^10) + 
   (betasv[{12}, {18}]*zeta[3])/(1572864*y^10) + 
   zeta[17]/(77007421440*y^11) - (betasv[{2}, {4}]*zeta[17])/
    (2281701376*y^14), ccbetasv[{0, 5}, {4, 18}] -> 
  (betasv[{2}, {4}]*betasv[{11}, {18}])/(65536*y^8) - 
   betasv[{2, 11}, {4, 18}]/(65536*y^8) + 
   (1096675*betasv[{11}, {16}]*zeta[3])/(57883229945856*y^8) + 
   (betasv[{11}, {18}]*zeta[3])/(98304*y^8) + zeta[17]/(19251855360*y^10) - 
   (betasv[{2}, {4}]*zeta[17])/(570425344*y^13), 
 ccbetasv[{0, 6}, {4, 18}] -> (betasv[{2}, {4}]*betasv[{10}, {18}])/
    (4096*y^6) - betasv[{2, 10}, {4, 18}]/(4096*y^6) + 
   (1096675*betasv[{10}, {16}]*zeta[3])/(2411801247744*y^6) + 
   (betasv[{10}, {18}]*zeta[3])/(6144*y^6) + zeta[17]/(4812963840*y^9) - 
   (betasv[{2}, {4}]*zeta[17])/(142606336*y^12), 
 ccbetasv[{0, 7}, {4, 18}] -> (betasv[{2}, {4}]*betasv[{9}, {18}])/
    (256*y^4) - betasv[{2, 9}, {4, 18}]/(256*y^4) + 
   (219335*betasv[{9}, {16}]*zeta[3])/(21533939712*y^4) + 
   (betasv[{9}, {18}]*zeta[3])/(384*y^4) + zeta[17]/(1203240960*y^8) - 
   (betasv[{2}, {4}]*zeta[17])/(35651584*y^11), 
 ccbetasv[{0, 8}, {4, 18}] -> (betasv[{2}, {4}]*betasv[{8}, {18}])/(16*y^2) - 
   betasv[{2, 8}, {4, 18}]/(16*y^2) + (219335*betasv[{8}, {16}]*zeta[3])/
    (1009403424*y^2) + (betasv[{8}, {18}]*zeta[3])/(24*y^2) + 
   zeta[17]/(300810240*y^7) - (betasv[{2}, {4}]*zeta[17])/(8912896*y^10), 
 ccbetasv[{1, 0}, {4, 18}] -> (betasv[{1}, {4}]*betasv[{16}, {18}])/
    (4294967296*y^16) - betasv[{1, 16}, {4, 18}]/(4294967296*y^16) + 
   (43867*zeta[3])/130281902537859072000 + (betasv[{16}, {18}]*zeta[3])/
    (25769803776*y^17) - zeta[17]/(9856949944320*y^14) - 
   (betasv[{1}, {4}]*zeta[17])/(36507222016*y^16), 
 ccbetasv[{1, 1}, {4, 18}] -> (betasv[{1}, {4}]*betasv[{15}, {18}])/
    (268435456*y^14) - betasv[{1, 15}, {4, 18}]/(268435456*y^14) - 
   (1096675*betasv[{14}, {16}]*zeta[3])/(316119613144301568*y^14) + 
   (betasv[{15}, {18}]*zeta[3])/(1610612736*y^15) - 
   zeta[17]/(2464237486080*y^13) - (betasv[{1}, {4}]*zeta[17])/
    (9126805504*y^15), ccbetasv[{1, 2}, {4, 18}] -> 
  (betasv[{1}, {4}]*betasv[{14}, {18}])/(16777216*y^12) - 
   betasv[{1, 14}, {4, 18}]/(16777216*y^12) - 
   (219335*betasv[{13}, {16}]*zeta[3])/(2116872409448448*y^12) + 
   (betasv[{14}, {18}]*zeta[3])/(100663296*y^13) - 
   zeta[17]/(616059371520*y^12) - (betasv[{1}, {4}]*zeta[17])/
    (2281701376*y^14), ccbetasv[{1, 3}, {4, 18}] -> 
  (betasv[{1}, {4}]*betasv[{13}, {18}])/(1048576*y^10) - 
   betasv[{1, 13}, {4, 18}]/(1048576*y^10) - 
   (2851355*betasv[{12}, {16}]*zeta[3])/(1234842238844928*y^10) + 
   (betasv[{13}, {18}]*zeta[3])/(6291456*y^11) - 
   zeta[17]/(154014842880*y^11) - (betasv[{1}, {4}]*zeta[17])/
    (570425344*y^13), ccbetasv[{1, 4}, {4, 18}] -> 
  (betasv[{1}, {4}]*betasv[{12}, {18}])/(65536*y^8) - 
   betasv[{1, 12}, {4, 18}]/(65536*y^8) - (219335*betasv[{11}, {16}]*zeta[3])/
    (4823602495488*y^8) + (betasv[{12}, {18}]*zeta[3])/(393216*y^9) - 
   zeta[17]/(38503710720*y^10) - (betasv[{1}, {4}]*zeta[17])/
    (142606336*y^12), ccbetasv[{1, 5}, {4, 18}] -> 
  (betasv[{1}, {4}]*betasv[{11}, {18}])/(4096*y^6) - 
   betasv[{1, 11}, {4, 18}]/(4096*y^6) - 
   (12063425*betasv[{10}, {16}]*zeta[3])/(14470807486464*y^6) + 
   (betasv[{11}, {18}]*zeta[3])/(24576*y^7) - zeta[17]/(9625927680*y^9) - 
   (betasv[{1}, {4}]*zeta[17])/(35651584*y^11), 
 ccbetasv[{1, 6}, {4, 18}] -> (betasv[{1}, {4}]*betasv[{10}, {18}])/
    (256*y^4) - betasv[{1, 10}, {4, 18}]/(256*y^4) - 
   (1096675*betasv[{9}, {16}]*zeta[3])/(75368788992*y^4) + 
   (betasv[{10}, {18}]*zeta[3])/(1536*y^5) - zeta[17]/(2406481920*y^8) - 
   (betasv[{1}, {4}]*zeta[17])/(8912896*y^10), 
 ccbetasv[{1, 7}, {4, 18}] -> (betasv[{1}, {4}]*betasv[{9}, {18}])/(16*y^2) - 
   betasv[{1, 9}, {4, 18}]/(16*y^2) - (219335*betasv[{8}, {16}]*zeta[3])/
    (897247488*y^2) + (betasv[{9}, {18}]*zeta[3])/(96*y^3) - 
   zeta[17]/(601620480*y^7) - (betasv[{1}, {4}]*zeta[17])/(2228224*y^9), 
 ccbetasv[{2, 0}, {4, 18}] -> (betasv[{0}, {4}]*betasv[{16}, {18}])/
    (268435456*y^14) - betasv[{0, 16}, {4, 18}]/(268435456*y^14) + 
   (1096675*betasv[{14}, {16}]*zeta[3])/(19757475821518848*y^14) + 
   (betasv[{16}, {18}]*zeta[3])/(6442450944*y^16) + 
   zeta[17]/(1232118743040*y^13) - (betasv[{0}, {4}]*zeta[17])/
    (2281701376*y^14), ccbetasv[{2, 1}, {4, 18}] -> 
  (betasv[{0}, {4}]*betasv[{15}, {18}])/(16777216*y^12) - 
   betasv[{0, 15}, {4, 18}]/(16777216*y^12) + 
   (1096675*betasv[{13}, {16}]*zeta[3])/(1411248272965632*y^12) + 
   (betasv[{15}, {18}]*zeta[3])/(402653184*y^14) + 
   zeta[17]/(308029685760*y^12) - (betasv[{0}, {4}]*zeta[17])/
    (570425344*y^13), ccbetasv[{2, 2}, {4, 18}] -> 
  (betasv[{0}, {4}]*betasv[{14}, {18}])/(1048576*y^10) - 
   betasv[{0, 14}, {4, 18}]/(1048576*y^10) + 
   (2851355*betasv[{12}, {16}]*zeta[3])/(264609051181056*y^10) + 
   (betasv[{14}, {18}]*zeta[3])/(25165824*y^12) + 
   zeta[17]/(77007421440*y^11) - (betasv[{0}, {4}]*zeta[17])/
    (142606336*y^12), ccbetasv[{2, 3}, {4, 18}] -> 
  (betasv[{0}, {4}]*betasv[{13}, {18}])/(65536*y^8) - 
   betasv[{0, 13}, {4, 18}]/(65536*y^8) + 
   (2851355*betasv[{11}, {16}]*zeta[3])/(19294409981952*y^8) + 
   (betasv[{13}, {18}]*zeta[3])/(1572864*y^10) + 
   zeta[17]/(19251855360*y^10) - (betasv[{0}, {4}]*zeta[17])/(35651584*y^11), 
 ccbetasv[{2, 4}, {4, 18}] -> (betasv[{0}, {4}]*betasv[{12}, {18}])/
    (4096*y^6) - betasv[{0, 12}, {4, 18}]/(4096*y^6) + 
   (2412685*betasv[{10}, {16}]*zeta[3])/(1205900623872*y^6) + 
   (betasv[{12}, {18}]*zeta[3])/(98304*y^8) + zeta[17]/(4812963840*y^9) - 
   (betasv[{0}, {4}]*zeta[17])/(8912896*y^10), 
 ccbetasv[{2, 5}, {4, 18}] -> (betasv[{0}, {4}]*betasv[{11}, {18}])/
    (256*y^4) - betasv[{0, 11}, {4, 18}]/(256*y^4) + 
   (12063425*betasv[{9}, {16}]*zeta[3])/(452212733952*y^4) + 
   (betasv[{11}, {18}]*zeta[3])/(6144*y^6) + zeta[17]/(1203240960*y^8) - 
   (betasv[{0}, {4}]*zeta[17])/(2228224*y^9), ccbetasv[{2, 6}, {4, 18}] -> 
  (betasv[{0}, {4}]*betasv[{10}, {18}])/(16*y^2) - 
   betasv[{0, 10}, {4, 18}]/(16*y^2) + (1096675*betasv[{8}, {16}]*zeta[3])/
    (3140366208*y^2) + (betasv[{10}, {18}]*zeta[3])/(384*y^4) + 
   zeta[17]/(300810240*y^7) - (betasv[{0}, {4}]*zeta[17])/(557056*y^8), 
 ccbetasv[{0, 10}, {4, 20}] -> betasv[{2}, {4}]*betasv[{8}, {20}] - 
   betasv[{2, 8}, {4, 20}] + (1222277*betasv[{8}, {18}]*zeta[3])/275046090 + 
   (2*betasv[{8}, {20}]*zeta[3])/3 + zeta[19]/(336199680*y^7) - 
   (betasv[{2}, {4}]*zeta[19])/(9961472*y^10), 
 ccbetasv[{2, 8}, {4, 20}] -> betasv[{0}, {4}]*betasv[{10}, {20}] - 
   betasv[{0, 10}, {4, 20}] + (1222277*betasv[{8}, {18}]*zeta[3])/275046090 + 
   (betasv[{10}, {20}]*zeta[3])/(24*y^2) + zeta[19]/(336199680*y^7) - 
   (betasv[{0}, {4}]*zeta[19])/(622592*y^8), ccbetasv[{0, 11}, {4, 20}] -> 
  16*y^2*betasv[{2}, {4}]*betasv[{7}, {20}] - 
   16*y^2*betasv[{2, 7}, {4, 20}] + (9778216*y^2*betasv[{7}, {18}]*zeta[3])/
    112518855 + (32*y^2*betasv[{7}, {20}]*zeta[3])/3 + 
   zeta[19]/(84049920*y^6) - (betasv[{2}, {4}]*zeta[19])/(2490368*y^9), 
 ccbetasv[{1, 10}, {4, 20}] -> 16*y^2*betasv[{1}, {4}]*betasv[{8}, {20}] - 
   16*y^2*betasv[{1, 8}, {4, 20}] - (78225728*y^2*betasv[{7}, {18}]*zeta[3])/
    1237707405 + (8*y*betasv[{8}, {20}]*zeta[3])/3 - 
   zeta[19]/(168099840*y^6) - (betasv[{1}, {4}]*zeta[19])/(622592*y^8), 
 ccbetasv[{2, 9}, {4, 20}] -> 16*y^2*betasv[{0}, {4}]*betasv[{9}, {20}] - 
   16*y^2*betasv[{0, 9}, {4, 20}] + (39112864*y^2*betasv[{7}, {18}]*zeta[3])/
    687615225 + (2*betasv[{9}, {20}]*zeta[3])/3 + zeta[19]/(84049920*y^6) - 
   (betasv[{0}, {4}]*zeta[19])/(155648*y^7), ccbetasv[{0, 12}, {4, 20}] -> 
  256*y^4*betasv[{2}, {4}]*betasv[{6}, {20}] - 
   256*y^4*betasv[{2, 6}, {4, 20}] + (312902912*y^4*betasv[{6}, {18}]*
     zeta[3])/187531425 + (512*y^4*betasv[{6}, {20}]*zeta[3])/3 + 
   zeta[19]/(21012480*y^5) - (betasv[{2}, {4}]*zeta[19])/(622592*y^8), 
 ccbetasv[{1, 11}, {4, 20}] -> 256*y^4*betasv[{1}, {4}]*betasv[{7}, {20}] - 
   256*y^4*betasv[{1, 7}, {4, 20}] - (547580096*y^4*betasv[{6}, {18}]*
     zeta[3])/562594275 + (128*y^3*betasv[{7}, {20}]*zeta[3])/3 - 
   zeta[19]/(42024960*y^5) - (betasv[{1}, {4}]*zeta[19])/(155648*y^7), 
 ccbetasv[{2, 10}, {4, 20}] -> 256*y^4*betasv[{0}, {4}]*betasv[{8}, {20}] - 
   256*y^4*betasv[{0, 8}, {4, 20}] + (4380640768*y^4*betasv[{6}, {18}]*
     zeta[3])/6188537025 + (32*y^2*betasv[{8}, {20}]*zeta[3])/3 + 
   zeta[19]/(21012480*y^5) - (betasv[{0}, {4}]*zeta[19])/(38912*y^6), 
 ccbetasv[{0, 13}, {4, 20}] -> 4096*y^6*betasv[{2}, {4}]*betasv[{5}, {20}] - 
   4096*y^6*betasv[{2, 5}, {4, 20}] + 
   (65083805696*y^6*betasv[{5}, {18}]*zeta[3])/2062845675 + 
   (8192*y^6*betasv[{5}, {20}]*zeta[3])/3 + zeta[19]/(5253120*y^4) - 
   (betasv[{2}, {4}]*zeta[19])/(155648*y^7), ccbetasv[{1, 12}, {4, 20}] -> 
  4096*y^6*betasv[{1}, {4}]*betasv[{6}, {20}] - 
   4096*y^6*betasv[{1, 6}, {4, 20}] - 
   (10012893184*y^6*betasv[{5}, {18}]*zeta[3])/687615225 + 
   (2048*y^5*betasv[{6}, {20}]*zeta[3])/3 - zeta[19]/(10506240*y^4) - 
   (betasv[{1}, {4}]*zeta[19])/(38912*y^6), ccbetasv[{2, 11}, {4, 20}] -> 
  4096*y^6*betasv[{0}, {4}]*betasv[{7}, {20}] - 
   4096*y^6*betasv[{0, 7}, {4, 20}] + 
   (17522563072*y^6*betasv[{5}, {18}]*zeta[3])/2062845675 + 
   (512*y^4*betasv[{7}, {20}]*zeta[3])/3 + zeta[19]/(5253120*y^4) - 
   (betasv[{0}, {4}]*zeta[19])/(9728*y^5), ccbetasv[{0, 14}, {4, 20}] -> 
  65536*y^8*betasv[{2}, {4}]*betasv[{4}, {20}] - 
   65536*y^8*betasv[{2, 4}, {4, 20}] + 
   (3644693118976*y^8*betasv[{4}, {18}]*zeta[3])/6188537025 + 
   (131072*y^8*betasv[{4}, {20}]*zeta[3])/3 + zeta[19]/(1313280*y^3) - 
   (betasv[{2}, {4}]*zeta[19])/(38912*y^6), ccbetasv[{1, 13}, {4, 20}] -> 
  65536*y^8*betasv[{1}, {4}]*betasv[{5}, {20}] - 
   65536*y^8*betasv[{1, 5}, {4, 20}] - 
   (260335222784*y^8*betasv[{4}, {18}]*zeta[3])/1237707405 + 
   (32768*y^7*betasv[{5}, {20}]*zeta[3])/3 - zeta[19]/(2626560*y^3) - 
   (betasv[{1}, {4}]*zeta[19])/(9728*y^5), ccbetasv[{2, 12}, {4, 20}] -> 
  65536*y^8*betasv[{0}, {4}]*betasv[{6}, {20}] - 
   65536*y^8*betasv[{0, 6}, {4, 20}] + 
   (40051572736*y^8*betasv[{4}, {18}]*zeta[3])/412569135 + 
   (8192*y^6*betasv[{6}, {20}]*zeta[3])/3 + zeta[19]/(1313280*y^3) - 
   (betasv[{0}, {4}]*zeta[19])/(2432*y^4), ccbetasv[{0, 15}, {4, 20}] -> 
  1048576*y^10*betasv[{2}, {4}]*betasv[{3}, {20}] - 
   1048576*y^10*betasv[{2, 3}, {4, 20}] + 
   (4485776146432*y^10*betasv[{3}, {18}]*zeta[3])/412569135 + 
   (2097152*y^10*betasv[{3}, {20}]*zeta[3])/3 + zeta[19]/(328320*y^2) - 
   (betasv[{2}, {4}]*zeta[19])/(9728*y^5), ccbetasv[{1, 14}, {4, 20}] -> 
  1048576*y^10*betasv[{1}, {4}]*betasv[{4}, {20}] - 
   1048576*y^10*betasv[{1, 4}, {4, 20}] - 
   (17943104585728*y^10*betasv[{3}, {18}]*zeta[3])/6188537025 + 
   (524288*y^9*betasv[{4}, {20}]*zeta[3])/3 - zeta[19]/(656640*y^2) - 
   (betasv[{1}, {4}]*zeta[19])/(2432*y^4), ccbetasv[{2, 13}, {4, 20}] -> 
  1048576*y^10*betasv[{0}, {4}]*betasv[{5}, {20}] - 
   1048576*y^10*betasv[{0, 5}, {4, 20}] + 
   (1281650327552*y^10*betasv[{3}, {18}]*zeta[3])/1237707405 + 
   (131072*y^8*betasv[{5}, {20}]*zeta[3])/3 + zeta[19]/(328320*y^2) - 
   (betasv[{0}, {4}]*zeta[19])/(608*y^3), ccbetasv[{0, 16}, {4, 20}] -> 
  16777216*y^12*betasv[{2}, {4}]*betasv[{2}, {20}] - 
   16777216*y^12*betasv[{2, 2}, {4, 20}] + 
   (82025620963328*y^12*betasv[{2}, {18}]*zeta[3])/412569135 + 
   (33554432*y^12*betasv[{2}, {20}]*zeta[3])/3 + zeta[19]/(82080*y) - 
   (betasv[{2}, {4}]*zeta[19])/(2432*y^4), ccbetasv[{1, 15}, {4, 20}] -> 
  16777216*y^12*betasv[{1}, {4}]*betasv[{3}, {20}] - 
   16777216*y^12*betasv[{1, 3}, {4, 20}] - 
   (5126601310208*y^12*betasv[{2}, {18}]*zeta[3])/137523045 + 
   (8388608*y^11*betasv[{3}, {20}]*zeta[3])/3 - zeta[19]/(164160*y) - 
   (betasv[{1}, {4}]*zeta[19])/(608*y^3), ccbetasv[{2, 14}, {4, 20}] -> 
  16777216*y^12*betasv[{0}, {4}]*betasv[{4}, {20}] - 
   16777216*y^12*betasv[{0, 4}, {4, 20}] + 
   (20506405240832*y^12*betasv[{2}, {18}]*zeta[3])/2062845675 + 
   (2097152*y^10*betasv[{4}, {20}]*zeta[3])/3 + zeta[19]/(82080*y) - 
   (betasv[{0}, {4}]*zeta[19])/(152*y^2), ccbetasv[{0, 17}, {4, 20}] -> 
  268435456*y^14*betasv[{1}, {20}]*betasv[{2}, {4}] - 
   268435456*y^14*betasv[{2, 1}, {4, 20}] + 
   (22310968902025216*y^14*betasv[{1}, {18}]*zeta[3])/6188537025 + 
   (536870912*y^14*betasv[{1}, {20}]*zeta[3])/3 + zeta[19]/20520 - 
   (betasv[{2}, {4}]*zeta[19])/(608*y^3), ccbetasv[{1, 16}, {4, 20}] -> 
  268435456*y^14*betasv[{1}, {4}]*betasv[{2}, {20}] - 
   268435456*y^14*betasv[{1, 2}, {4, 20}] - 
   (2624819870826496*y^14*betasv[{1}, {18}]*zeta[3])/6188537025 + 
   (134217728*y^13*betasv[{2}, {20}]*zeta[3])/3 - zeta[19]/41040 - 
   (betasv[{1}, {4}]*zeta[19])/(152*y^2), ccbetasv[{2, 15}, {4, 20}] -> 
  268435456*y^14*betasv[{0}, {4}]*betasv[{3}, {20}] - 
   268435456*y^14*betasv[{0, 3}, {4, 20}] + 
   (164051241926656*y^14*betasv[{1}, {18}]*zeta[3])/2062845675 + 
   (33554432*y^12*betasv[{3}, {20}]*zeta[3])/3 + zeta[19]/20520 - 
   (betasv[{0}, {4}]*zeta[19])/(38*y), ccbetasv[{0, 18}, {4, 20}] -> 
  4294967296*y^16*betasv[{0}, {20}]*betasv[{2}, {4}] - 
   4294967296*y^16*betasv[{2, 0}, {4, 20}] + 
   (44621937804050432*y^16*betasv[{0}, {18}]*zeta[3])/687615225 + 
   (8589934592*y^16*betasv[{0}, {20}]*zeta[3])/3 + (y*zeta[19])/5130 - 
   (betasv[{2}, {4}]*zeta[19])/(152*y^2), ccbetasv[{1, 17}, {4, 20}] -> 
  4294967296*y^16*betasv[{1}, {4}]*betasv[{1}, {20}] - 
   4294967296*y^16*betasv[{1, 1}, {4, 20}] - 
   (22310968902025216*y^16*betasv[{0}, {18}]*zeta[3])/6188537025 + 
   (2147483648*y^15*betasv[{1}, {20}]*zeta[3])/3 - (y*zeta[19])/10260 - 
   (betasv[{1}, {4}]*zeta[19])/(38*y), ccbetasv[{2, 16}, {4, 20}] -> 
  4294967296*y^16*betasv[{0}, {4}]*betasv[{2}, {20}] - 
   4294967296*y^16*betasv[{0, 2}, {4, 20}] + 
   (2624819870826496*y^16*betasv[{0}, {18}]*zeta[3])/6188537025 + 
   (536870912*y^14*betasv[{2}, {20}]*zeta[3])/3 + (y*zeta[19])/5130 - 
   (2*betasv[{0}, {4}]*zeta[19])/19, ccbetasv[{1, 18}, {4, 20}] -> 
  68719476736*y^18*betasv[{0}, {20}]*betasv[{1}, {4}] - 
   68719476736*y^18*betasv[{1, 0}, {4, 20}] - (45773225984*y^18*zeta[3])/
    87285779521565625 + (34359738368*y^17*betasv[{0}, {20}]*zeta[3])/3 - 
   (y^2*zeta[19])/2565 - (2*betasv[{1}, {4}]*zeta[19])/19, 
 ccbetasv[{2, 17}, {4, 20}] -> 68719476736*y^18*betasv[{0}, {4}]*
    betasv[{1}, {20}] - 68719476736*y^18*betasv[{0, 1}, {4, 20}] + 
   (22886612992*y^18*zeta[3])/785572015694090625 + 
   (8589934592*y^16*betasv[{1}, {20}]*zeta[3])/3 + (2*y^2*zeta[19])/2565 - 
   (8*y*betasv[{0}, {4}]*zeta[19])/19, ccbetasv[{1, 9}, {4, 20}] -> 
  betasv[{1}, {4}]*betasv[{9}, {20}] - betasv[{1, 9}, {4, 20}] - 
   (3666831*betasv[{8}, {18}]*zeta[3])/916820300 + 
   (betasv[{9}, {20}]*zeta[3])/(6*y) - zeta[19]/(672399360*y^7) - 
   (betasv[{1}, {4}]*zeta[19])/(2490368*y^9), ccbetasv[{2, 18}, {4, 20}] -> 
  1099511627776*y^20*betasv[{0}, {4}]*betasv[{0}, {20}] - 
   1099511627776*y^20*betasv[{0, 0}, {4, 20}] - (183092903936*y^19*zeta[3])/
    87285779521565625 + (137438953472*y^18*betasv[{0}, {20}]*zeta[3])/3 + 
   (8*y^3*zeta[19])/2565 - (32*y^2*betasv[{0}, {4}]*zeta[19])/19, 
 ccbetasv[{0, 0}, {4, 20}] -> (betasv[{2}, {4}]*betasv[{18}, {20}])/
    (1099511627776*y^20) - betasv[{2, 18}, {4, 20}]/(1099511627776*y^20) - 
   (174611*zeta[3])/(91525773547605196800000*y) + 
   (betasv[{18}, {20}]*zeta[3])/(1649267441664*y^20) + 
   zeta[19]/(352530915655680*y^17) - (betasv[{2}, {4}]*zeta[19])/
    (10445360463872*y^20), ccbetasv[{0, 1}, {4, 20}] -> 
  (betasv[{2}, {4}]*betasv[{17}, {20}])/(68719476736*y^18) - 
   betasv[{2, 17}, {4, 20}]/(68719476736*y^18) + 
   (174611*zeta[3])/411865980964223385600000 + (betasv[{17}, {20}]*zeta[3])/
    (103079215104*y^18) + zeta[19]/(88132728913920*y^16) - 
   (betasv[{2}, {4}]*zeta[19])/(2611340115968*y^19), 
 ccbetasv[{0, 2}, {4, 20}] -> (betasv[{2}, {4}]*betasv[{16}, {20}])/
    (4294967296*y^16) - betasv[{2, 16}, {4, 20}]/(4294967296*y^16) + 
   (1222277*betasv[{16}, {18}]*zeta[3])/(53159128264920268800*y^16) + 
   (betasv[{16}, {20}]*zeta[3])/(6442450944*y^16) + 
   zeta[19]/(22033182228480*y^15) - (betasv[{2}, {4}]*zeta[19])/
    (652835028992*y^18), ccbetasv[{0, 3}, {4, 20}] -> 
  (betasv[{2}, {4}]*betasv[{15}, {20}])/(268435456*y^14) - 
   betasv[{2, 15}, {4, 20}]/(268435456*y^14) + 
   (1222277*betasv[{15}, {18}]*zeta[3])/(1107481838852505600*y^14) + 
   (betasv[{15}, {20}]*zeta[3])/(402653184*y^14) + 
   zeta[19]/(5508295557120*y^14) - (betasv[{2}, {4}]*zeta[19])/
    (163208757248*y^17), ccbetasv[{0, 4}, {4, 20}] -> 
  (betasv[{2}, {4}]*betasv[{14}, {20}])/(16777216*y^12) - 
   betasv[{2, 14}, {4, 20}]/(16777216*y^12) + 
   (1222277*betasv[{14}, {18}]*zeta[3])/(34608807464140800*y^12) + 
   (betasv[{14}, {20}]*zeta[3])/(25165824*y^12) + 
   zeta[19]/(1377073889280*y^13) - (betasv[{2}, {4}]*zeta[19])/
    (40802189312*y^16), ccbetasv[{0, 5}, {4, 20}] -> 
  (betasv[{2}, {4}]*betasv[{13}, {20}])/(1048576*y^10) - 
   betasv[{2, 13}, {4, 20}]/(1048576*y^10) + 
   (1222277*betasv[{13}, {18}]*zeta[3])/(1297830279905280*y^10) + 
   (betasv[{13}, {20}]*zeta[3])/(1572864*y^10) + 
   zeta[19]/(344268472320*y^12) - (betasv[{2}, {4}]*zeta[19])/
    (10200547328*y^15), ccbetasv[{0, 6}, {4, 20}] -> 
  (betasv[{2}, {4}]*betasv[{12}, {20}])/(65536*y^8) - 
   betasv[{2, 12}, {4, 20}]/(65536*y^8) + 
   (1222277*betasv[{12}, {18}]*zeta[3])/(54076261662720*y^8) + 
   (betasv[{12}, {20}]*zeta[3])/(98304*y^8) + zeta[19]/(86067118080*y^11) - 
   (betasv[{2}, {4}]*zeta[19])/(2550136832*y^14), 
 ccbetasv[{0, 7}, {4, 20}] -> (betasv[{2}, {4}]*betasv[{11}, {20}])/
    (4096*y^6) - betasv[{2, 11}, {4, 20}]/(4096*y^6) + 
   (8555939*betasv[{11}, {18}]*zeta[3])/(16898831769600*y^6) + 
   (betasv[{11}, {20}]*zeta[3])/(6144*y^6) + zeta[19]/(21516779520*y^10) - 
   (betasv[{2}, {4}]*zeta[19])/(637534208*y^13), 
 ccbetasv[{0, 8}, {4, 20}] -> (betasv[{2}, {4}]*betasv[{10}, {20}])/
    (256*y^4) - betasv[{2, 10}, {4, 20}]/(256*y^4) + 
   (8555939*betasv[{10}, {18}]*zeta[3])/(792132739200*y^4) + 
   (betasv[{10}, {20}]*zeta[3])/(384*y^4) + zeta[19]/(5379194880*y^9) - 
   (betasv[{2}, {4}]*zeta[19])/(159383552*y^12), 
 ccbetasv[{0, 9}, {4, 20}] -> (betasv[{2}, {4}]*betasv[{9}, {20}])/(16*y^2) - 
   betasv[{2, 9}, {4, 20}]/(16*y^2) + (1222277*betasv[{9}, {18}]*zeta[3])/
    (5500921800*y^2) + (betasv[{9}, {20}]*zeta[3])/(24*y^2) + 
   zeta[19]/(1344798720*y^8) - (betasv[{2}, {4}]*zeta[19])/(39845888*y^11), 
 ccbetasv[{1, 0}, {4, 20}] -> (betasv[{1}, {4}]*betasv[{18}, {20}])/
    (68719476736*y^18) - betasv[{1, 18}, {4, 20}]/(68719476736*y^18) - 
   (174611*zeta[3])/22881443386901299200000 + (betasv[{18}, {20}]*zeta[3])/
    (412316860416*y^19) - zeta[19]/(176265457827840*y^16) - 
   (betasv[{1}, {4}]*zeta[19])/(652835028992*y^18), 
 ccbetasv[{1, 1}, {4, 20}] -> (betasv[{1}, {4}]*betasv[{17}, {20}])/
    (4294967296*y^16) - betasv[{1, 17}, {4, 20}]/(4294967296*y^16) - 
   (20778709*betasv[{16}, {18}]*zeta[3])/(106318256529840537600*y^16) + 
   (betasv[{17}, {20}]*zeta[3])/(25769803776*y^17) - 
   zeta[19]/(44066364456960*y^15) - (betasv[{1}, {4}]*zeta[19])/
    (163208757248*y^17), ccbetasv[{1, 2}, {4, 20}] -> 
  (betasv[{1}, {4}]*betasv[{16}, {20}])/(268435456*y^14) - 
   betasv[{1, 16}, {4, 20}]/(268435456*y^14) - 
   (1222277*betasv[{15}, {18}]*zeta[3])/(207652844784844800*y^14) + 
   (betasv[{16}, {20}]*zeta[3])/(1610612736*y^15) - 
   zeta[19]/(11016591114240*y^14) - (betasv[{1}, {4}]*zeta[19])/
    (40802189312*y^16), ccbetasv[{1, 3}, {4, 20}] -> 
  (betasv[{1}, {4}]*betasv[{15}, {20}])/(16777216*y^12) - 
   betasv[{1, 15}, {4, 20}]/(16777216*y^12) - 
   (1222277*betasv[{14}, {18}]*zeta[3])/(9229015323770880*y^12) + 
   (betasv[{15}, {20}]*zeta[3])/(100663296*y^13) - 
   zeta[19]/(2754147778560*y^13) - (betasv[{1}, {4}]*zeta[19])/
    (10200547328*y^15), ccbetasv[{1, 4}, {4, 20}] -> 
  (betasv[{1}, {4}]*betasv[{14}, {20}])/(1048576*y^10) - 
   betasv[{1, 14}, {4, 20}]/(1048576*y^10) - 
   (8555939*betasv[{13}, {18}]*zeta[3])/(3244575699763200*y^10) + 
   (betasv[{14}, {20}]*zeta[3])/(6291456*y^11) - 
   zeta[19]/(688536944640*y^12) - (betasv[{1}, {4}]*zeta[19])/
    (2550136832*y^14), ccbetasv[{1, 5}, {4, 20}] -> 
  (betasv[{1}, {4}]*betasv[{13}, {20}])/(65536*y^8) - 
   betasv[{1, 13}, {4, 20}]/(65536*y^8) - 
   (15889601*betasv[{12}, {18}]*zeta[3])/(324457569976320*y^8) + 
   (betasv[{13}, {20}]*zeta[3])/(393216*y^9) - zeta[19]/(172134236160*y^11) - 
   (betasv[{1}, {4}]*zeta[19])/(637534208*y^13), 
 ccbetasv[{1, 6}, {4, 20}] -> (betasv[{1}, {4}]*betasv[{12}, {20}])/
    (4096*y^6) - betasv[{1, 12}, {4, 20}]/(4096*y^6) - 
   (1222277*betasv[{11}, {18}]*zeta[3])/(1408235980800*y^6) + 
   (betasv[{12}, {20}]*zeta[3])/(24576*y^7) - zeta[19]/(43033559040*y^10) - 
   (betasv[{1}, {4}]*zeta[19])/(159383552*y^12), 
 ccbetasv[{1, 7}, {4, 20}] -> (betasv[{1}, {4}]*betasv[{11}, {20}])/
    (256*y^4) - betasv[{1, 11}, {4, 20}]/(256*y^4) - 
   (8555939*betasv[{10}, {18}]*zeta[3])/(576096537600*y^4) + 
   (betasv[{11}, {20}]*zeta[3])/(1536*y^5) - zeta[19]/(10758389760*y^9) - 
   (betasv[{1}, {4}]*zeta[19])/(39845888*y^11), 
 ccbetasv[{1, 8}, {4, 20}] -> (betasv[{1}, {4}]*betasv[{10}, {20}])/
    (16*y^2) - betasv[{1, 10}, {4, 20}]/(16*y^2) - 
   (1222277*betasv[{9}, {18}]*zeta[3])/(4950829620*y^2) + 
   (betasv[{10}, {20}]*zeta[3])/(96*y^3) - zeta[19]/(2689597440*y^8) - 
   (betasv[{1}, {4}]*zeta[19])/(9961472*y^10), 
 ccbetasv[{2, 0}, {4, 20}] -> (betasv[{0}, {4}]*betasv[{18}, {20}])/
    (4294967296*y^16) - betasv[{0, 18}, {4, 20}]/(4294967296*y^16) + 
   (20778709*betasv[{16}, {18}]*zeta[3])/(5906569807213363200*y^16) + 
   (betasv[{18}, {20}]*zeta[3])/(103079215104*y^18) + 
   zeta[19]/(22033182228480*y^15) - (betasv[{0}, {4}]*zeta[19])/
    (40802189312*y^16), ccbetasv[{2, 1}, {4, 20}] -> 
  (betasv[{0}, {4}]*betasv[{17}, {20}])/(268435456*y^14) - 
   betasv[{0, 17}, {4, 20}]/(268435456*y^14) + 
   (20778709*betasv[{15}, {18}]*zeta[3])/(415305689569689600*y^14) + 
   (betasv[{17}, {20}]*zeta[3])/(6442450944*y^16) + 
   zeta[19]/(5508295557120*y^14) - (betasv[{0}, {4}]*zeta[19])/
    (10200547328*y^15), ccbetasv[{2, 2}, {4, 20}] -> 
  (betasv[{0}, {4}]*betasv[{16}, {20}])/(16777216*y^12) - 
   betasv[{0, 16}, {4, 20}]/(16777216*y^12) + 
   (1222277*betasv[{14}, {18}]*zeta[3])/(1730440373207040*y^12) + 
   (betasv[{16}, {20}]*zeta[3])/(402653184*y^14) + 
   zeta[19]/(1377073889280*y^13) - (betasv[{0}, {4}]*zeta[19])/
    (2550136832*y^14), ccbetasv[{2, 3}, {4, 20}] -> 
  (betasv[{0}, {4}]*betasv[{15}, {20}])/(1048576*y^10) - 
   betasv[{0, 15}, {4, 20}]/(1048576*y^10) + 
   (8555939*betasv[{13}, {18}]*zeta[3])/(865220186603520*y^10) + 
   (betasv[{15}, {20}]*zeta[3])/(25165824*y^12) + 
   zeta[19]/(344268472320*y^12) - (betasv[{0}, {4}]*zeta[19])/
    (637534208*y^13), ccbetasv[{2, 4}, {4, 20}] -> 
  (betasv[{0}, {4}]*betasv[{14}, {20}])/(65536*y^8) - 
   betasv[{0, 14}, {4, 20}]/(65536*y^8) + 
   (111227207*betasv[{12}, {18}]*zeta[3])/(811143924940800*y^8) + 
   (betasv[{14}, {20}]*zeta[3])/(1572864*y^10) + 
   zeta[19]/(86067118080*y^11) - (betasv[{0}, {4}]*zeta[19])/
    (159383552*y^12), ccbetasv[{2, 5}, {4, 20}] -> 
  (betasv[{0}, {4}]*betasv[{13}, {20}])/(4096*y^6) - 
   betasv[{0, 13}, {4, 20}]/(4096*y^6) + 
   (15889601*betasv[{11}, {18}]*zeta[3])/(8449415884800*y^6) + 
   (betasv[{13}, {20}]*zeta[3])/(98304*y^8) + zeta[19]/(21516779520*y^10) - 
   (betasv[{0}, {4}]*zeta[19])/(39845888*y^11), 
 ccbetasv[{2, 6}, {4, 20}] -> (betasv[{0}, {4}]*betasv[{12}, {20}])/
    (256*y^4) - betasv[{0, 12}, {4, 20}]/(256*y^4) + 
   (1222277*betasv[{10}, {18}]*zeta[3])/(48008044800*y^4) + 
   (betasv[{12}, {20}]*zeta[3])/(6144*y^6) + zeta[19]/(5379194880*y^9) - 
   (betasv[{0}, {4}]*zeta[19])/(9961472*y^10), 
 ccbetasv[{2, 7}, {4, 20}] -> (betasv[{0}, {4}]*betasv[{11}, {20}])/
    (16*y^2) - betasv[{0, 11}, {4, 20}]/(16*y^2) + 
   (1222277*betasv[{9}, {18}]*zeta[3])/(3600603360*y^2) + 
   (betasv[{11}, {20}]*zeta[3])/(384*y^4) + zeta[19]/(1344798720*y^8) - 
   (betasv[{0}, {4}]*zeta[19])/(2490368*y^9), ccbetasv[{0, 11}, {4, 22}] -> 
  betasv[{2}, {4}]*betasv[{9}, {22}] - betasv[{2, 9}, {4, 22}] + 
   (46998215*betasv[{9}, {20}]*zeta[3])/10626476238 + 
   (2*betasv[{9}, {22}]*zeta[3])/3 + zeta[21]/(1486356480*y^8) - 
   (betasv[{2}, {4}]*zeta[21])/(44040192*y^11), 
 ccbetasv[{2, 9}, {4, 22}] -> betasv[{0}, {4}]*betasv[{11}, {22}] - 
   betasv[{0, 11}, {4, 22}] + (46998215*betasv[{9}, {20}]*zeta[3])/
    10626476238 + (betasv[{11}, {22}]*zeta[3])/(24*y^2) + 
   zeta[21]/(1486356480*y^8) - (betasv[{0}, {4}]*zeta[21])/(2752512*y^9), 
 ccbetasv[{0, 12}, {4, 22}] -> 16*y^2*betasv[{2}, {4}]*betasv[{8}, {22}] - 
   16*y^2*betasv[{2, 8}, {4, 22}] + (150394288*y^2*betasv[{8}, {20}]*zeta[3])/
    1771079373 + (32*y^2*betasv[{8}, {22}]*zeta[3])/3 + 
   zeta[21]/(371589120*y^7) - (betasv[{2}, {4}]*zeta[21])/(11010048*y^10), 
 ccbetasv[{1, 11}, {4, 22}] -> 16*y^2*betasv[{1}, {4}]*betasv[{9}, {22}] - 
   16*y^2*betasv[{1, 9}, {4, 22}] - (37598572*y^2*betasv[{8}, {20}]*zeta[3])/
    590359791 + (8*y*betasv[{9}, {22}]*zeta[3])/3 - 
   zeta[21]/(743178240*y^7) - (betasv[{1}, {4}]*zeta[21])/(2752512*y^9), 
 ccbetasv[{2, 10}, {4, 22}] -> 16*y^2*betasv[{0}, {4}]*betasv[{10}, {22}] - 
   16*y^2*betasv[{0, 10}, {4, 22}] + (34180520*y^2*betasv[{8}, {20}]*zeta[3])/
    590359791 + (2*betasv[{10}, {22}]*zeta[3])/3 + zeta[21]/(371589120*y^7) - 
   (betasv[{0}, {4}]*zeta[21])/(688128*y^8), ccbetasv[{0, 13}, {4, 22}] -> 
  256*y^4*betasv[{2}, {4}]*betasv[{7}, {22}] - 
   256*y^4*betasv[{2, 7}, {4, 22}] + (2843819264*y^4*betasv[{7}, {20}]*
     zeta[3])/1771079373 + (512*y^4*betasv[{7}, {22}]*zeta[3])/3 + 
   zeta[21]/(92897280*y^6) - (betasv[{2}, {4}]*zeta[21])/(2752512*y^9), 
 ccbetasv[{1, 12}, {4, 22}] -> 256*y^4*betasv[{1}, {4}]*betasv[{8}, {22}] - 
   256*y^4*betasv[{1, 8}, {4, 22}] - (1750042624*y^4*betasv[{7}, {20}]*
     zeta[3])/1771079373 + (128*y^3*betasv[{8}, {22}]*zeta[3])/3 - 
   zeta[21]/(185794560*y^6) - (betasv[{1}, {4}]*zeta[21])/(688128*y^8), 
 ccbetasv[{2, 11}, {4, 22}] -> 256*y^4*betasv[{0}, {4}]*betasv[{9}, {22}] - 
   256*y^4*betasv[{0, 9}, {4, 22}] + (437510656*y^4*betasv[{7}, {20}]*
     zeta[3])/590359791 + (32*y^2*betasv[{9}, {22}]*zeta[3])/3 + 
   zeta[21]/(92897280*y^6) - (betasv[{0}, {4}]*zeta[21])/(172032*y^7), 
 ccbetasv[{0, 14}, {4, 22}] -> 4096*y^6*betasv[{2}, {4}]*betasv[{6}, {22}] - 
   4096*y^6*betasv[{2, 6}, {4, 22}] + 
   (22750554112*y^6*betasv[{6}, {20}]*zeta[3])/759034017 + 
   (8192*y^6*betasv[{6}, {22}]*zeta[3])/3 + zeta[21]/(23224320*y^5) - 
   (betasv[{2}, {4}]*zeta[21])/(688128*y^8), ccbetasv[{1, 13}, {4, 22}] -> 
  4096*y^6*betasv[{1}, {4}]*betasv[{7}, {22}] - 
   4096*y^6*betasv[{1, 7}, {4, 22}] - 
   (11375277056*y^6*betasv[{6}, {20}]*zeta[3])/759034017 + 
   (2048*y^5*betasv[{7}, {22}]*zeta[3])/3 - zeta[21]/(46448640*y^5) - 
   (betasv[{1}, {4}]*zeta[21])/(172032*y^7), ccbetasv[{2, 12}, {4, 22}] -> 
  4096*y^6*betasv[{0}, {4}]*betasv[{8}, {22}] - 
   4096*y^6*betasv[{0, 8}, {4, 22}] + 
   (7000170496*y^6*betasv[{6}, {20}]*zeta[3])/759034017 + 
   (512*y^4*betasv[{8}, {22}]*zeta[3])/3 + zeta[21]/(23224320*y^5) - 
   (betasv[{0}, {4}]*zeta[21])/(43008*y^6), ccbetasv[{0, 15}, {4, 22}] -> 
  65536*y^8*betasv[{2}, {4}]*betasv[{5}, {22}] - 
   65536*y^8*betasv[{2, 5}, {4, 22}] + 
   (140003409920*y^8*betasv[{5}, {20}]*zeta[3])/253011339 + 
   (131072*y^8*betasv[{5}, {22}]*zeta[3])/3 + zeta[21]/(5806080*y^4) - 
   (betasv[{2}, {4}]*zeta[21])/(172032*y^7), ccbetasv[{1, 14}, {4, 22}] -> 
  65536*y^8*betasv[{1}, {4}]*betasv[{6}, {22}] - 
   65536*y^8*betasv[{1, 6}, {4, 22}] - 
   (56001363968*y^8*betasv[{5}, {20}]*zeta[3])/253011339 + 
   (32768*y^7*betasv[{6}, {22}]*zeta[3])/3 - zeta[21]/(11612160*y^4) - 
   (betasv[{1}, {4}]*zeta[21])/(43008*y^6), ccbetasv[{2, 13}, {4, 22}] -> 
  65536*y^8*betasv[{0}, {4}]*betasv[{7}, {22}] - 
   65536*y^8*betasv[{0, 7}, {4, 22}] + 
   (28000681984*y^8*betasv[{5}, {20}]*zeta[3])/253011339 + 
   (8192*y^6*betasv[{7}, {22}]*zeta[3])/3 + zeta[21]/(5806080*y^4) - 
   (betasv[{0}, {4}]*zeta[21])/(10752*y^5), ccbetasv[{0, 16}, {4, 22}] -> 
  1048576*y^10*betasv[{2}, {4}]*betasv[{4}, {22}] - 
   1048576*y^10*betasv[{2, 4}, {4, 22}] + 
   (17920436469760*y^10*betasv[{4}, {20}]*zeta[3])/1771079373 + 
   (2097152*y^10*betasv[{4}, {22}]*zeta[3])/3 + zeta[21]/(1451520*y^3) - 
   (betasv[{2}, {4}]*zeta[21])/(43008*y^6), ccbetasv[{1, 15}, {4, 22}] -> 
  1048576*y^10*betasv[{1}, {4}]*betasv[{5}, {22}] - 
   1048576*y^10*betasv[{1, 5}, {4, 22}] - 
   (5600136396800*y^10*betasv[{4}, {20}]*zeta[3])/1771079373 + 
   (524288*y^9*betasv[{5}, {22}]*zeta[3])/3 - zeta[21]/(2903040*y^3) - 
   (betasv[{1}, {4}]*zeta[21])/(10752*y^5), ccbetasv[{2, 14}, {4, 22}] -> 
  1048576*y^10*betasv[{0}, {4}]*betasv[{6}, {22}] - 
   1048576*y^10*betasv[{0, 6}, {4, 22}] + 
   (2240054558720*y^10*betasv[{4}, {20}]*zeta[3])/1771079373 + 
   (131072*y^8*betasv[{6}, {22}]*zeta[3])/3 + zeta[21]/(1451520*y^3) - 
   (betasv[{0}, {4}]*zeta[21])/(2688*y^4), ccbetasv[{0, 17}, {4, 22}] -> 
  16777216*y^12*betasv[{2}, {4}]*betasv[{3}, {22}] - 
   16777216*y^12*betasv[{2, 3}, {4, 22}] + 
   (974871743954944*y^12*betasv[{3}, {20}]*zeta[3])/5313238119 + 
   (33554432*y^12*betasv[{3}, {22}]*zeta[3])/3 + zeta[21]/(362880*y^2) - 
   (betasv[{2}, {4}]*zeta[21])/(10752*y^5), ccbetasv[{1, 16}, {4, 22}] -> 
  16777216*y^12*betasv[{1}, {4}]*betasv[{4}, {22}] - 
   16777216*y^12*betasv[{1, 4}, {4, 22}] - 
   (229381586812928*y^12*betasv[{3}, {20}]*zeta[3])/5313238119 + 
   (8388608*y^11*betasv[{4}, {22}]*zeta[3])/3 - zeta[21]/(725760*y^2) - 
   (betasv[{1}, {4}]*zeta[21])/(2688*y^4), ccbetasv[{2, 15}, {4, 22}] -> 
  16777216*y^12*betasv[{0}, {4}]*betasv[{5}, {22}] - 
   16777216*y^12*betasv[{0, 5}, {4, 22}] + 
   (71681745879040*y^12*betasv[{3}, {20}]*zeta[3])/5313238119 + 
   (2097152*y^10*betasv[{5}, {22}]*zeta[3])/3 + zeta[21]/(362880*y^2) - 
   (betasv[{0}, {4}]*zeta[21])/(672*y^3), ccbetasv[{0, 18}, {4, 22}] -> 
  268435456*y^14*betasv[{2}, {4}]*betasv[{2}, {22}] - 
   268435456*y^14*betasv[{2, 2}, {4, 22}] + 
   (1949743487909888*y^14*betasv[{2}, {20}]*zeta[3])/590359791 + 
   (536870912*y^14*betasv[{2}, {22}]*zeta[3])/3 + zeta[21]/(90720*y) - 
   (betasv[{2}, {4}]*zeta[21])/(2688*y^4), ccbetasv[{1, 17}, {4, 22}] -> 
  268435456*y^14*betasv[{1}, {4}]*betasv[{3}, {22}] - 
   268435456*y^14*betasv[{1, 3}, {4, 22}] - 
   (974871743954944*y^14*betasv[{2}, {20}]*zeta[3])/1771079373 + 
   (134217728*y^13*betasv[{3}, {22}]*zeta[3])/3 - zeta[21]/(181440*y) - 
   (betasv[{1}, {4}]*zeta[21])/(672*y^3), ccbetasv[{2, 16}, {4, 22}] -> 
  268435456*y^14*betasv[{0}, {4}]*betasv[{4}, {22}] - 
   268435456*y^14*betasv[{0, 4}, {4, 22}] + 
   (229381586812928*y^14*betasv[{2}, {20}]*zeta[3])/1771079373 + 
   (33554432*y^12*betasv[{4}, {22}]*zeta[3])/3 + zeta[21]/(90720*y) - 
   (betasv[{0}, {4}]*zeta[21])/(168*y^2), ccbetasv[{0, 19}, {4, 22}] -> 
  4294967296*y^16*betasv[{1}, {22}]*betasv[{2}, {4}] - 
   4294967296*y^16*betasv[{2, 1}, {4, 22}] + 
   (34866001195565056*y^16*betasv[{1}, {20}]*zeta[3])/590359791 + 
   (8589934592*y^16*betasv[{1}, {22}]*zeta[3])/3 + zeta[21]/22680 - 
   (betasv[{2}, {4}]*zeta[21])/(672*y^3), ccbetasv[{1, 18}, {4, 22}] -> 
  4294967296*y^16*betasv[{1}, {4}]*betasv[{2}, {22}] - 
   4294967296*y^16*betasv[{1, 2}, {4, 22}] - 
   (3670105389006848*y^16*betasv[{1}, {20}]*zeta[3])/590359791 + 
   (2147483648*y^15*betasv[{2}, {22}]*zeta[3])/3 - zeta[21]/45360 - 
   (betasv[{1}, {4}]*zeta[21])/(168*y^2), ccbetasv[{2, 17}, {4, 22}] -> 
  4294967296*y^16*betasv[{0}, {4}]*betasv[{3}, {22}] - 
   4294967296*y^16*betasv[{0, 3}, {4, 22}] + 
   (1835052694503424*y^16*betasv[{1}, {20}]*zeta[3])/1771079373 + 
   (536870912*y^14*betasv[{3}, {22}]*zeta[3])/3 + zeta[21]/22680 - 
   (betasv[{0}, {4}]*zeta[21])/(42*y), ccbetasv[{0, 20}, {4, 22}] -> 
  68719476736*y^18*betasv[{0}, {22}]*betasv[{2}, {4}] - 
   68719476736*y^18*betasv[{2, 0}, {4, 22}] + 
   (5578560191290408960*y^18*betasv[{0}, {20}]*zeta[3])/5313238119 + 
   (137438953472*y^18*betasv[{0}, {22}]*zeta[3])/3 + (y*zeta[21])/5670 - 
   (betasv[{2}, {4}]*zeta[21])/(168*y^2), ccbetasv[{1, 19}, {4, 22}] -> 
  68719476736*y^18*betasv[{1}, {4}]*betasv[{1}, {22}] - 
   68719476736*y^18*betasv[{1, 1}, {4, 22}] - 
   (278928009564520448*y^18*betasv[{0}, {20}]*zeta[3])/5313238119 + 
   (34359738368*y^17*betasv[{1}, {22}]*zeta[3])/3 - (y*zeta[21])/11340 - 
   (betasv[{1}, {4}]*zeta[21])/(42*y), ccbetasv[{2, 18}, {4, 22}] -> 
  68719476736*y^18*betasv[{0}, {4}]*betasv[{2}, {22}] - 
   68719476736*y^18*betasv[{0, 2}, {4, 22}] + 
   (29360843112054784*y^18*betasv[{0}, {20}]*zeta[3])/5313238119 + 
   (8589934592*y^16*betasv[{2}, {22}]*zeta[3])/3 + (y*zeta[21])/5670 - 
   (2*betasv[{0}, {4}]*zeta[21])/21, ccbetasv[{1, 20}, {4, 22}] -> 
  1099511627776*y^20*betasv[{0}, {22}]*betasv[{1}, {4}] - 
   1099511627776*y^20*betasv[{1, 0}, {4, 22}] + (162913058816*y^20*zeta[3])/
    847214987260516875 + (549755813888*y^19*betasv[{0}, {22}]*zeta[3])/3 - 
   (y^2*zeta[21])/2835 - (2*betasv[{1}, {4}]*zeta[21])/21, 
 ccbetasv[{2, 19}, {4, 22}] -> 1099511627776*y^20*betasv[{0}, {4}]*
    betasv[{1}, {22}] - 1099511627776*y^20*betasv[{0, 1}, {4, 22}] - 
   (40728264704*y^20*zeta[3])/4236074936302584375 + 
   (137438953472*y^18*betasv[{1}, {22}]*zeta[3])/3 + (2*y^2*zeta[21])/2835 - 
   (8*y*betasv[{0}, {4}]*zeta[21])/21, ccbetasv[{1, 10}, {4, 22}] -> 
  betasv[{1}, {4}]*betasv[{10}, {22}] - betasv[{1, 10}, {4, 22}] - 
   (21362825*betasv[{9}, {20}]*zeta[3])/5313238119 + 
   (betasv[{10}, {22}]*zeta[3])/(6*y) - zeta[21]/(2972712960*y^8) - 
   (betasv[{1}, {4}]*zeta[21])/(11010048*y^10), 
 ccbetasv[{2, 20}, {4, 22}] -> 17592186044416*y^22*betasv[{0}, {4}]*
    betasv[{0}, {22}] - 17592186044416*y^22*betasv[{0, 0}, {4, 22}] + 
   (651652235264*y^21*zeta[3])/847214987260516875 + 
   (2199023255552*y^20*betasv[{0}, {22}]*zeta[3])/3 + (8*y^3*zeta[21])/2835 - 
   (32*y^2*betasv[{0}, {4}]*zeta[21])/21, ccbetasv[{0, 0}, {4, 22}] -> 
  (betasv[{2}, {4}]*betasv[{20}, {22}])/(17592186044416*y^22) - 
   betasv[{2, 20}, {4, 22}]/(17592186044416*y^22) + 
   (77683*zeta[3])/(1776738604963367485440000*y) + 
   (betasv[{20}, {22}]*zeta[3])/(26388279066624*y^22) + 
   zeta[21]/(6234230929489920*y^19) - (betasv[{2}, {4}]*zeta[21])/
    (184717953466368*y^22), ccbetasv[{0, 1}, {4, 22}] -> 
  (betasv[{2}, {4}]*betasv[{19}, {22}])/(1099511627776*y^20) - 
   betasv[{2, 19}, {4, 22}]/(1099511627776*y^20) - 
   (77683*zeta[3])/8883693024816837427200000 + (betasv[{19}, {22}]*zeta[3])/
    (1649267441664*y^20) + zeta[21]/(1558557732372480*y^18) - 
   (betasv[{2}, {4}]*zeta[21])/(46179488366592*y^21), 
 ccbetasv[{0, 2}, {4, 22}] -> (betasv[{2}, {4}]*betasv[{18}, {22}])/
    (68719476736*y^18) - betasv[{2, 18}, {4, 22}]/(68719476736*y^18) + 
   (854513*betasv[{18}, {20}]*zeta[3])/(730245886622897799168*y^18) + 
   (betasv[{18}, {22}]*zeta[3])/(103079215104*y^18) + 
   zeta[21]/(389639433093120*y^17) - (betasv[{2}, {4}]*zeta[21])/
    (11544872091648*y^20), ccbetasv[{0, 3}, {4, 22}] -> 
  (betasv[{2}, {4}]*betasv[{17}, {22}])/(4294967296*y^16) - 
   betasv[{2, 17}, {4, 22}]/(4294967296*y^16) + 
   (854513*betasv[{17}, {20}]*zeta[3])/(15213455971310370816*y^16) + 
   (betasv[{17}, {22}]*zeta[3])/(6442450944*y^16) + 
   zeta[21]/(97409858273280*y^16) - (betasv[{2}, {4}]*zeta[21])/
    (2886218022912*y^19), ccbetasv[{0, 4}, {4, 22}] -> 
  (betasv[{2}, {4}]*betasv[{16}, {22}])/(268435456*y^14) - 
   betasv[{2, 16}, {4, 22}]/(268435456*y^14) + 
   (854513*betasv[{16}, {20}]*zeta[3])/(475420499103449088*y^14) + 
   (betasv[{16}, {22}]*zeta[3])/(402653184*y^14) + 
   zeta[21]/(24352464568320*y^15) - (betasv[{2}, {4}]*zeta[21])/
    (721554505728*y^18), ccbetasv[{0, 5}, {4, 22}] -> 
  (betasv[{2}, {4}]*betasv[{15}, {22}])/(16777216*y^12) - 
   betasv[{2, 15}, {4, 22}]/(16777216*y^12) + 
   (4272565*betasv[{15}, {20}]*zeta[3])/(89141343581896704*y^12) + 
   (betasv[{15}, {22}]*zeta[3])/(25165824*y^12) + 
   zeta[21]/(6088116142080*y^14) - (betasv[{2}, {4}]*zeta[21])/
    (180388626432*y^17), ccbetasv[{0, 6}, {4, 22}] -> 
  (betasv[{2}, {4}]*betasv[{14}, {22}])/(1048576*y^10) - 
   betasv[{2, 14}, {4, 22}]/(1048576*y^10) + 
   (4272565*betasv[{14}, {20}]*zeta[3])/(3714222649245696*y^10) + 
   (betasv[{14}, {22}]*zeta[3])/(1572864*y^10) + 
   zeta[21]/(1522029035520*y^13) - (betasv[{2}, {4}]*zeta[21])/
    (45097156608*y^16), ccbetasv[{0, 7}, {4, 22}] -> 
  (betasv[{2}, {4}]*betasv[{13}, {22}])/(65536*y^8) - 
   betasv[{2, 13}, {4, 22}]/(65536*y^8) + (854513*betasv[{13}, {20}]*zeta[3])/
    (33162702225408*y^8) + (betasv[{13}, {22}]*zeta[3])/(98304*y^8) + 
   zeta[21]/(380507258880*y^12) - (betasv[{2}, {4}]*zeta[21])/
    (11274289152*y^15), ccbetasv[{0, 8}, {4, 22}] -> 
  (betasv[{2}, {4}]*betasv[{12}, {22}])/(4096*y^6) - 
   betasv[{2, 12}, {4, 22}]/(4096*y^6) + (854513*betasv[{12}, {20}]*zeta[3])/
    (1554501666816*y^6) + (betasv[{12}, {22}]*zeta[3])/(6144*y^6) + 
   zeta[21]/(95126814720*y^11) - (betasv[{2}, {4}]*zeta[21])/
    (2818572288*y^14), ccbetasv[{0, 9}, {4, 22}] -> 
  (betasv[{2}, {4}]*betasv[{11}, {22}])/(256*y^4) - 
   betasv[{2, 11}, {4, 22}]/(256*y^4) + (854513*betasv[{11}, {20}]*zeta[3])/
    (75566053248*y^4) + (betasv[{11}, {22}]*zeta[3])/(384*y^4) + 
   zeta[21]/(23781703680*y^10) - (betasv[{2}, {4}]*zeta[21])/
    (704643072*y^13), ccbetasv[{0, 10}, {4, 22}] -> 
  (betasv[{2}, {4}]*betasv[{10}, {22}])/(16*y^2) - 
   betasv[{2, 10}, {4, 22}]/(16*y^2) + (4272565*betasv[{10}, {20}]*zeta[3])/
    (18891513312*y^2) + (betasv[{10}, {22}]*zeta[3])/(24*y^2) + 
   zeta[21]/(5945425920*y^9) - (betasv[{2}, {4}]*zeta[21])/(176160768*y^12), 
 ccbetasv[{1, 0}, {4, 22}] -> (betasv[{1}, {4}]*betasv[{20}, {22}])/
    (1099511627776*y^20) - betasv[{1, 20}, {4, 22}]/(1099511627776*y^20) + 
   (77683*zeta[3])/444184651240841871360000 + (betasv[{20}, {22}]*zeta[3])/
    (6597069766656*y^21) - zeta[21]/(3117115464744960*y^18) - 
   (betasv[{1}, {4}]*zeta[21])/(11544872091648*y^20), 
 ccbetasv[{1, 1}, {4, 22}] -> (betasv[{1}, {4}]*betasv[{19}, {22}])/
    (68719476736*y^18) - betasv[{1, 19}, {4, 22}]/(68719476736*y^18) - 
   (16235747*betasv[{18}, {20}]*zeta[3])/(1460491773245795598336*y^18) + 
   (betasv[{19}, {22}]*zeta[3])/(412316860416*y^19) - 
   zeta[21]/(779278866186240*y^17) - (betasv[{1}, {4}]*zeta[21])/
    (2886218022912*y^19), ccbetasv[{1, 2}, {4, 22}] -> 
  (betasv[{1}, {4}]*betasv[{18}, {22}])/(4294967296*y^16) - 
   betasv[{1, 18}, {4, 22}]/(4294967296*y^16) - 
   (854513*betasv[{17}, {20}]*zeta[3])/(2535575995218395136*y^16) + 
   (betasv[{18}, {22}]*zeta[3])/(25769803776*y^17) - 
   zeta[21]/(194819716546560*y^16) - (betasv[{1}, {4}]*zeta[21])/
    (721554505728*y^18), ccbetasv[{1, 3}, {4, 22}] -> 
  (betasv[{1}, {4}]*betasv[{17}, {22}])/(268435456*y^14) - 
   betasv[{1, 17}, {4, 22}]/(268435456*y^14) - 
   (14526721*betasv[{16}, {20}]*zeta[3])/(1901681996413796352*y^14) + 
   (betasv[{17}, {22}]*zeta[3])/(1610612736*y^15) - 
   zeta[21]/(48704929136640*y^15) - (betasv[{1}, {4}]*zeta[21])/
    (180388626432*y^17), ccbetasv[{1, 4}, {4, 22}] -> 
  (betasv[{1}, {4}]*betasv[{16}, {22}])/(16777216*y^12) - 
   betasv[{1, 16}, {4, 22}]/(16777216*y^12) - 
   (854513*betasv[{15}, {20}]*zeta[3])/(5571333973868544*y^12) + 
   (betasv[{16}, {22}]*zeta[3])/(100663296*y^13) - 
   zeta[21]/(12176232284160*y^14) - (betasv[{1}, {4}]*zeta[21])/
    (45097156608*y^16), ccbetasv[{1, 5}, {4, 22}] -> 
  (betasv[{1}, {4}]*betasv[{15}, {22}])/(1048576*y^10) - 
   betasv[{1, 15}, {4, 22}]/(1048576*y^10) - 
   (21362825*betasv[{14}, {20}]*zeta[3])/(7428445298491392*y^10) + 
   (betasv[{15}, {22}]*zeta[3])/(6291456*y^11) - 
   zeta[21]/(3044058071040*y^13) - (betasv[{1}, {4}]*zeta[21])/
    (11274289152*y^15), ccbetasv[{1, 6}, {4, 22}] -> 
  (betasv[{1}, {4}]*betasv[{14}, {22}])/(65536*y^8) - 
   betasv[{1, 14}, {4, 22}]/(65536*y^8) - (854513*betasv[{13}, {20}]*zeta[3])/
    (16581351112704*y^8) + (betasv[{14}, {22}]*zeta[3])/(393216*y^9) - 
   zeta[21]/(761014517760*y^12) - (betasv[{1}, {4}]*zeta[21])/
    (2818572288*y^14), ccbetasv[{1, 7}, {4, 22}] -> 
  (betasv[{1}, {4}]*betasv[{13}, {22}])/(4096*y^6) - 
   betasv[{1, 13}, {4, 22}]/(4096*y^6) - 
   (11108669*betasv[{12}, {20}]*zeta[3])/(12436013334528*y^6) + 
   (betasv[{13}, {22}]*zeta[3])/(24576*y^7) - zeta[21]/(190253629440*y^11) - 
   (betasv[{1}, {4}]*zeta[21])/(704643072*y^13), 
 ccbetasv[{1, 8}, {4, 22}] -> (betasv[{1}, {4}]*betasv[{12}, {22}])/
    (256*y^4) - betasv[{1, 12}, {4, 22}]/(256*y^4) - 
   (854513*betasv[{11}, {20}]*zeta[3])/(56674539936*y^4) + 
   (betasv[{12}, {22}]*zeta[3])/(1536*y^5) - zeta[21]/(47563407360*y^10) - 
   (betasv[{1}, {4}]*zeta[21])/(176160768*y^12), 
 ccbetasv[{1, 9}, {4, 22}] -> (betasv[{1}, {4}]*betasv[{11}, {22}])/
    (16*y^2) - betasv[{1, 11}, {4, 22}]/(16*y^2) - 
   (9399643*betasv[{10}, {20}]*zeta[3])/(37783026624*y^2) + 
   (betasv[{11}, {22}]*zeta[3])/(96*y^3) - zeta[21]/(11890851840*y^9) - 
   (betasv[{1}, {4}]*zeta[21])/(44040192*y^11), 
 ccbetasv[{2, 0}, {4, 22}] -> (betasv[{0}, {4}]*betasv[{20}, {22}])/
    (68719476736*y^18) - betasv[{0, 20}, {4, 22}]/(68719476736*y^18) + 
   (81178735*betasv[{18}, {20}]*zeta[3])/(365122943311448899584*y^18) + 
   (betasv[{20}, {22}]*zeta[3])/(1649267441664*y^20) + 
   zeta[21]/(389639433093120*y^17) - (betasv[{0}, {4}]*zeta[21])/
    (721554505728*y^18), ccbetasv[{2, 1}, {4, 22}] -> 
  (betasv[{0}, {4}]*betasv[{19}, {22}])/(4294967296*y^16) - 
   betasv[{0, 19}, {4, 22}]/(4294967296*y^16) + 
   (16235747*betasv[{17}, {20}]*zeta[3])/(5071151990436790272*y^16) + 
   (betasv[{19}, {22}]*zeta[3])/(103079215104*y^18) + 
   zeta[21]/(97409858273280*y^16) - (betasv[{0}, {4}]*zeta[21])/
    (180388626432*y^17), ccbetasv[{2, 2}, {4, 22}] -> 
  (betasv[{0}, {4}]*betasv[{18}, {22}])/(268435456*y^14) - 
   betasv[{0, 18}, {4, 22}]/(268435456*y^14) + 
   (14526721*betasv[{16}, {20}]*zeta[3])/(316946999402299392*y^14) + 
   (betasv[{18}, {22}]*zeta[3])/(6442450944*y^16) + 
   zeta[21]/(24352464568320*y^15) - (betasv[{0}, {4}]*zeta[21])/
    (45097156608*y^16), ccbetasv[{2, 3}, {4, 22}] -> 
  (betasv[{0}, {4}]*betasv[{17}, {22}])/(16777216*y^12) - 
   betasv[{0, 17}, {4, 22}]/(16777216*y^12) + 
   (14526721*betasv[{15}, {20}]*zeta[3])/(22285335895474176*y^12) + 
   (betasv[{17}, {22}]*zeta[3])/(402653184*y^14) + 
   zeta[21]/(6088116142080*y^14) - (betasv[{0}, {4}]*zeta[21])/
    (11274289152*y^15), ccbetasv[{2, 4}, {4, 22}] -> 
  (betasv[{0}, {4}]*betasv[{16}, {22}])/(1048576*y^10) - 
   betasv[{0, 16}, {4, 22}]/(1048576*y^10) + 
   (4272565*betasv[{14}, {20}]*zeta[3])/(464277831155712*y^10) + 
   (betasv[{16}, {22}]*zeta[3])/(25165824*y^12) + 
   zeta[21]/(1522029035520*y^13) - (betasv[{0}, {4}]*zeta[21])/
    (2818572288*y^14), ccbetasv[{2, 5}, {4, 22}] -> 
  (betasv[{0}, {4}]*betasv[{15}, {22}])/(65536*y^8) - 
   betasv[{0, 15}, {4, 22}]/(65536*y^8) + 
   (4272565*betasv[{13}, {20}]*zeta[3])/(33162702225408*y^8) + 
   (betasv[{15}, {22}]*zeta[3])/(1572864*y^10) + 
   zeta[21]/(380507258880*y^12) - (betasv[{0}, {4}]*zeta[21])/
    (704643072*y^13), ccbetasv[{2, 6}, {4, 22}] -> 
  (betasv[{0}, {4}]*betasv[{14}, {22}])/(4096*y^6) - 
   betasv[{0, 14}, {4, 22}]/(4096*y^6) + 
   (11108669*betasv[{12}, {20}]*zeta[3])/(6218006667264*y^6) + 
   (betasv[{14}, {22}]*zeta[3])/(98304*y^8) + zeta[21]/(95126814720*y^11) - 
   (betasv[{0}, {4}]*zeta[21])/(176160768*y^12), 
 ccbetasv[{2, 7}, {4, 22}] -> (betasv[{0}, {4}]*betasv[{13}, {22}])/
    (256*y^4) - betasv[{0, 13}, {4, 22}]/(256*y^4) + 
   (11108669*betasv[{11}, {20}]*zeta[3])/(453396319488*y^4) + 
   (betasv[{13}, {22}]*zeta[3])/(6144*y^6) + zeta[21]/(23781703680*y^10) - 
   (betasv[{0}, {4}]*zeta[21])/(44040192*y^11), 
 ccbetasv[{2, 8}, {4, 22}] -> (betasv[{0}, {4}]*betasv[{12}, {22}])/
    (16*y^2) - betasv[{0, 12}, {4, 22}]/(16*y^2) + 
   (9399643*betasv[{10}, {20}]*zeta[3])/(28337269968*y^2) + 
   (betasv[{12}, {22}]*zeta[3])/(384*y^4) + zeta[21]/(5945425920*y^9) - 
   (betasv[{0}, {4}]*zeta[21])/(11010048*y^10), 
 ccbetasv[{0, 12}, {4, 24}] -> betasv[{2}, {4}]*betasv[{10}, {24}] - 
   betasv[{2, 10}, {4, 24}] + (236364091*betasv[{10}, {22}]*zeta[3])/
    53654871270 + (2*betasv[{10}, {24}]*zeta[3])/3 + 
   zeta[23]/(6511656960*y^9) - (betasv[{2}, {4}]*zeta[23])/(192937984*y^12), 
 ccbetasv[{2, 10}, {4, 24}] -> betasv[{0}, {4}]*betasv[{12}, {24}] - 
   betasv[{0, 12}, {4, 24}] + (236364091*betasv[{10}, {22}]*zeta[3])/
    53654871270 + (betasv[{12}, {24}]*zeta[3])/(24*y^2) + 
   zeta[23]/(6511656960*y^9) - (betasv[{0}, {4}]*zeta[23])/(12058624*y^10), 
 ccbetasv[{0, 13}, {4, 24}] -> 16*y^2*betasv[{2}, {4}]*betasv[{9}, {24}] - 
   16*y^2*betasv[{2, 9}, {4, 24}] + (1890912728*y^2*betasv[{9}, {22}]*
     zeta[3])/22700137845 + (32*y^2*betasv[{9}, {24}]*zeta[3])/3 + 
   zeta[23]/(1627914240*y^8) - (betasv[{2}, {4}]*zeta[23])/(48234496*y^11), 
 ccbetasv[{1, 12}, {4, 24}] -> 16*y^2*betasv[{1}, {4}]*betasv[{10}, {24}] - 
   16*y^2*betasv[{1, 10}, {4, 24}] - (3781825456*y^2*betasv[{9}, {22}]*
     zeta[3])/59020358397 + (8*y*betasv[{10}, {24}]*zeta[3])/3 - 
   zeta[23]/(3255828480*y^8) - (betasv[{1}, {4}]*zeta[23])/(12058624*y^10), 
 ccbetasv[{2, 11}, {4, 24}] -> 16*y^2*betasv[{0}, {4}]*betasv[{11}, {24}] - 
   16*y^2*betasv[{0, 11}, {4, 24}] + (945456364*y^2*betasv[{9}, {22}]*
     zeta[3])/16096461381 + (2*betasv[{11}, {24}]*zeta[3])/3 + 
   zeta[23]/(1627914240*y^8) - (betasv[{0}, {4}]*zeta[23])/(3014656*y^9), 
 ccbetasv[{0, 14}, {4, 24}] -> 256*y^4*betasv[{2}, {4}]*betasv[{8}, {24}] - 
   256*y^4*betasv[{2, 8}, {4, 24}] + (15127301824*y^4*betasv[{8}, {22}]*
     zeta[3])/9728630505 + (512*y^4*betasv[{8}, {24}]*zeta[3])/3 + 
   zeta[23]/(406978560*y^7) - (betasv[{2}, {4}]*zeta[23])/(12058624*y^10), 
 ccbetasv[{1, 13}, {4, 24}] -> 256*y^4*betasv[{1}, {4}]*betasv[{9}, {24}] - 
   256*y^4*betasv[{1, 9}, {4, 24}] - (7563650912*y^4*betasv[{8}, {22}]*
     zeta[3])/7566712615 + (128*y^3*betasv[{9}, {24}]*zeta[3])/3 - 
   zeta[23]/(813957120*y^7) - (betasv[{1}, {4}]*zeta[23])/(3014656*y^9), 
 ccbetasv[{2, 12}, {4, 24}] -> 256*y^4*betasv[{0}, {4}]*betasv[{10}, {24}] - 
   256*y^4*betasv[{0, 10}, {4, 24}] + 
   (15127301824*y^4*betasv[{8}, {22}]*zeta[3])/19673452799 + 
   (32*y^2*betasv[{10}, {24}]*zeta[3])/3 + zeta[23]/(406978560*y^7) - 
   (betasv[{0}, {4}]*zeta[23])/(753664*y^8), ccbetasv[{0, 15}, {4, 24}] -> 
  4096*y^6*betasv[{2}, {4}]*betasv[{7}, {24}] - 
   4096*y^6*betasv[{2, 7}, {4, 24}] + 
   (242036829184*y^6*betasv[{7}, {22}]*zeta[3])/8431479771 + 
   (8192*y^6*betasv[{7}, {24}]*zeta[3])/3 + zeta[23]/(101744640*y^6) - 
   (betasv[{2}, {4}]*zeta[23])/(3014656*y^9), ccbetasv[{1, 14}, {4, 24}] -> 
  4096*y^6*betasv[{1}, {4}]*betasv[{8}, {24}] - 
   4096*y^6*betasv[{1, 8}, {4, 24}] - (1936294633472*y^6*betasv[{7}, {22}]*
     zeta[3])/126472196565 + (2048*y^5*betasv[{8}, {24}]*zeta[3])/3 - 
   zeta[23]/(203489280*y^6) - (betasv[{1}, {4}]*zeta[23])/(753664*y^8), 
 ccbetasv[{2, 13}, {4, 24}] -> 4096*y^6*betasv[{0}, {4}]*betasv[{9}, {24}] - 
   4096*y^6*betasv[{0, 9}, {4, 24}] + 
   (968147316736*y^6*betasv[{7}, {22}]*zeta[3])/98367263995 + 
   (512*y^4*betasv[{9}, {24}]*zeta[3])/3 + zeta[23]/(101744640*y^6) - 
   (betasv[{0}, {4}]*zeta[23])/(188416*y^7), ccbetasv[{0, 16}, {4, 24}] -> 
  65536*y^8*betasv[{2}, {4}]*betasv[{6}, {24}] - 
   65536*y^8*betasv[{2, 6}, {4, 24}] + 
   (30980714135552*y^8*betasv[{6}, {22}]*zeta[3])/59020358397 + 
   (131072*y^8*betasv[{6}, {24}]*zeta[3])/3 + zeta[23]/(25436160*y^5) - 
   (betasv[{2}, {4}]*zeta[23])/(753664*y^8), ccbetasv[{1, 15}, {4, 24}] -> 
  65536*y^8*betasv[{1}, {4}]*betasv[{7}, {24}] - 
   65536*y^8*betasv[{1, 7}, {4, 24}] - 
   (1936294633472*y^8*betasv[{6}, {22}]*zeta[3])/8431479771 + 
   (32768*y^7*betasv[{7}, {24}]*zeta[3])/3 - zeta[23]/(50872320*y^5) - 
   (betasv[{1}, {4}]*zeta[23])/(188416*y^7), ccbetasv[{2, 14}, {4, 24}] -> 
  65536*y^8*betasv[{0}, {4}]*betasv[{8}, {24}] - 
   65536*y^8*betasv[{0, 8}, {4, 24}] + 
   (15490357067776*y^8*betasv[{6}, {22}]*zeta[3])/126472196565 + 
   (8192*y^6*betasv[{8}, {24}]*zeta[3])/3 + zeta[23]/(25436160*y^5) - 
   (betasv[{0}, {4}]*zeta[23])/(47104*y^6), ccbetasv[{0, 17}, {4, 24}] -> 
  1048576*y^10*betasv[{2}, {4}]*betasv[{5}, {24}] - 
   1048576*y^10*betasv[{2, 5}, {4, 24}] + 
   (8426754244870144*y^10*betasv[{5}, {22}]*zeta[3])/885305375955 + 
   (2097152*y^10*betasv[{5}, {24}]*zeta[3])/3 + zeta[23]/(6359040*y^4) - 
   (betasv[{2}, {4}]*zeta[23])/(188416*y^7), ccbetasv[{1, 16}, {4, 24}] -> 
  1048576*y^10*betasv[{1}, {4}]*betasv[{6}, {24}] - 
   1048576*y^10*betasv[{1, 6}, {4, 24}] - 
   (991382852337664*y^10*betasv[{5}, {22}]*zeta[3])/295101791985 + 
   (524288*y^9*betasv[{6}, {24}]*zeta[3])/3 - zeta[23]/(12718080*y^4) - 
   (betasv[{1}, {4}]*zeta[23])/(47104*y^6), ccbetasv[{2, 15}, {4, 24}] -> 
  1048576*y^10*betasv[{0}, {4}]*betasv[{7}, {24}] - 
   1048576*y^10*betasv[{0, 7}, {4, 24}] + 
   (61961428271104*y^10*betasv[{5}, {22}]*zeta[3])/42157398855 + 
   (131072*y^8*betasv[{7}, {24}]*zeta[3])/3 + zeta[23]/(6359040*y^4) - 
   (betasv[{0}, {4}]*zeta[23])/(11776*y^5), ccbetasv[{0, 18}, {4, 24}] -> 
  16777216*y^12*betasv[{2}, {4}]*betasv[{4}, {24}] - 
   16777216*y^12*betasv[{2, 4}, {4, 24}] + 
   (16853508489740288*y^12*betasv[{4}, {22}]*zeta[3])/98367263995 + 
   (33554432*y^12*betasv[{4}, {24}]*zeta[3])/3 + zeta[23]/(1589760*y^3) - 
   (betasv[{2}, {4}]*zeta[23])/(47104*y^6), ccbetasv[{1, 17}, {4, 24}] -> 
  16777216*y^12*betasv[{1}, {4}]*betasv[{5}, {24}] - 
   16777216*y^12*betasv[{1, 5}, {4, 24}] - 
   (8426754244870144*y^12*betasv[{4}, {22}]*zeta[3])/177061075191 + 
   (8388608*y^11*betasv[{5}, {24}]*zeta[3])/3 - zeta[23]/(3179520*y^3) - 
   (betasv[{1}, {4}]*zeta[23])/(11776*y^5), ccbetasv[{2, 16}, {4, 24}] -> 
  16777216*y^12*betasv[{0}, {4}]*betasv[{6}, {24}] - 
   16777216*y^12*betasv[{0, 6}, {4, 24}] + 
   (991382852337664*y^12*betasv[{4}, {22}]*zeta[3])/59020358397 + 
   (2097152*y^10*betasv[{6}, {24}]*zeta[3])/3 + zeta[23]/(1589760*y^3) - 
   (betasv[{0}, {4}]*zeta[23])/(2944*y^4), ccbetasv[{0, 19}, {4, 24}] -> 
  268435456*y^14*betasv[{2}, {4}]*betasv[{3}, {24}] - 
   268435456*y^14*betasv[{2, 3}, {4, 24}] + 
   (301380387110649856*y^14*betasv[{3}, {22}]*zeta[3])/98367263995 + 
   (536870912*y^14*betasv[{3}, {24}]*zeta[3])/3 + zeta[23]/(397440*y^2) - 
   (betasv[{2}, {4}]*zeta[23])/(11776*y^5), ccbetasv[{1, 18}, {4, 24}] -> 
  268435456*y^14*betasv[{1}, {4}]*betasv[{4}, {24}] - 
   268435456*y^14*betasv[{1, 4}, {4, 24}] - 
   (63448502549610496*y^14*betasv[{3}, {22}]*zeta[3])/98367263995 + 
   (134217728*y^13*betasv[{4}, {24}]*zeta[3])/3 - zeta[23]/(794880*y^2) - 
   (betasv[{1}, {4}]*zeta[23])/(2944*y^4), ccbetasv[{2, 17}, {4, 24}] -> 
  268435456*y^14*betasv[{0}, {4}]*betasv[{5}, {24}] - 
   268435456*y^14*betasv[{0, 5}, {4, 24}] + 
   (31724251274805248*y^14*betasv[{3}, {22}]*zeta[3])/177061075191 + 
   (33554432*y^12*betasv[{5}, {24}]*zeta[3])/3 + zeta[23]/(397440*y^2) - 
   (betasv[{0}, {4}]*zeta[23])/(736*y^3), ccbetasv[{0, 20}, {4, 24}] -> 
  4294967296*y^16*betasv[{2}, {4}]*betasv[{2}, {24}] - 
   4294967296*y^16*betasv[{2, 2}, {4, 24}] + 
   (9644172387540795392*y^16*betasv[{2}, {22}]*zeta[3])/177061075191 + 
   (8589934592*y^16*betasv[{2}, {24}]*zeta[3])/3 + zeta[23]/(99360*y) - 
   (betasv[{2}, {4}]*zeta[23])/(2944*y^4), ccbetasv[{1, 19}, {4, 24}] -> 
  4294967296*y^16*betasv[{1}, {4}]*betasv[{3}, {24}] - 
   4294967296*y^16*betasv[{1, 3}, {4, 24}] - 
   (2411043096885198848*y^16*betasv[{2}, {22}]*zeta[3])/295101791985 + 
   (2147483648*y^15*betasv[{3}, {24}]*zeta[3])/3 - zeta[23]/(198720*y) - 
   (betasv[{1}, {4}]*zeta[23])/(736*y^3), ccbetasv[{2, 18}, {4, 24}] -> 
  4294967296*y^16*betasv[{0}, {4}]*betasv[{4}, {24}] - 
   4294967296*y^16*betasv[{0, 4}, {4, 24}] + 
   (507588020396883968*y^16*betasv[{2}, {22}]*zeta[3])/295101791985 + 
   (536870912*y^14*betasv[{4}, {24}]*zeta[3])/3 + zeta[23]/(99360*y) - 
   (betasv[{0}, {4}]*zeta[23])/(184*y^2), ccbetasv[{0, 21}, {4, 24}] -> 
  68719476736*y^18*betasv[{1}, {24}]*betasv[{2}, {4}] - 
   68719476736*y^18*betasv[{2, 1}, {4, 24}] + 
   (8121408326350143488*y^18*betasv[{1}, {22}]*zeta[3])/8431479771 + 
   (137438953472*y^18*betasv[{1}, {24}]*zeta[3])/3 + zeta[23]/24840 - 
   (betasv[{2}, {4}]*zeta[23])/(736*y^3), ccbetasv[{1, 20}, {4, 24}] -> 
  68719476736*y^18*betasv[{1}, {4}]*betasv[{2}, {24}] - 
   68719476736*y^18*betasv[{1, 2}, {4, 24}] - 
   (16242816652700286976*y^18*betasv[{1}, {22}]*zeta[3])/177061075191 + 
   (34359738368*y^17*betasv[{2}, {24}]*zeta[3])/3 - zeta[23]/49680 - 
   (betasv[{1}, {4}]*zeta[23])/(184*y^2), ccbetasv[{2, 19}, {4, 24}] -> 
  68719476736*y^18*betasv[{0}, {4}]*betasv[{3}, {24}] - 
   68719476736*y^18*betasv[{0, 3}, {4, 24}] + 
   (4060704163175071744*y^18*betasv[{1}, {22}]*zeta[3])/295101791985 + 
   (8589934592*y^16*betasv[{3}, {24}]*zeta[3])/3 + zeta[23]/24840 - 
   (betasv[{0}, {4}]*zeta[23])/(46*y), ccbetasv[{0, 22}, {4, 24}] -> 
  1099511627776*y^20*betasv[{0}, {24}]*betasv[{2}, {4}] - 
   1099511627776*y^20*betasv[{2, 0}, {4, 24}] + 
   (64971266610801147904*y^20*betasv[{0}, {22}]*zeta[3])/3832490805 + 
   (2199023255552*y^20*betasv[{0}, {24}]*zeta[3])/3 + (y*zeta[23])/6210 - 
   (betasv[{2}, {4}]*zeta[23])/(184*y^2), ccbetasv[{1, 21}, {4, 24}] -> 
  1099511627776*y^20*betasv[{1}, {4}]*betasv[{1}, {24}] - 
   1099511627776*y^20*betasv[{1, 1}, {4, 24}] - 
   (32485633305400573952*y^20*betasv[{0}, {22}]*zeta[3])/42157398855 + 
   (549755813888*y^19*betasv[{1}, {24}]*zeta[3])/3 - (y*zeta[23])/12420 - 
   (betasv[{1}, {4}]*zeta[23])/(46*y), ccbetasv[{2, 20}, {4, 24}] -> 
  1099511627776*y^20*betasv[{0}, {4}]*betasv[{2}, {24}] - 
   1099511627776*y^20*betasv[{0, 2}, {4, 24}] + 
   (64971266610801147904*y^20*betasv[{0}, {22}]*zeta[3])/885305375955 + 
   (137438953472*y^18*betasv[{2}, {24}]*zeta[3])/3 + (y*zeta[23])/6210 - 
   (2*betasv[{0}, {4}]*zeta[23])/23, ccbetasv[{1, 22}, {4, 24}] -> 
  17592186044416*y^22*betasv[{0}, {24}]*betasv[{1}, {4}] - 
   17592186044416*y^22*betasv[{1, 0}, {4, 24}] - 
   (991382852337664*y^22*zeta[3])/13932450465499200009375 + 
   (8796093022208*y^21*betasv[{0}, {24}]*zeta[3])/3 - (y^2*zeta[23])/3105 - 
   (2*betasv[{1}, {4}]*zeta[23])/23, ccbetasv[{2, 21}, {4, 24}] -> 
  17592186044416*y^22*betasv[{0}, {4}]*betasv[{1}, {24}] - 
   17592186044416*y^22*betasv[{0, 1}, {4, 24}] + 
   (495691426168832*y^22*zeta[3])/153256955120491200103125 + 
   (2199023255552*y^20*betasv[{1}, {24}]*zeta[3])/3 + (2*y^2*zeta[23])/3105 - 
   (8*y*betasv[{0}, {4}]*zeta[23])/23, ccbetasv[{1, 11}, {4, 24}] -> 
  betasv[{1}, {4}]*betasv[{11}, {24}] - betasv[{1, 11}, {4, 24}] - 
   (236364091*betasv[{10}, {22}]*zeta[3])/58532586840 + 
   (betasv[{11}, {24}]*zeta[3])/(6*y) - zeta[23]/(13023313920*y^9) - 
   (betasv[{1}, {4}]*zeta[23])/(48234496*y^11), 
 ccbetasv[{2, 22}, {4, 24}] -> 281474976710656*y^24*betasv[{0}, {4}]*
    betasv[{0}, {24}] - 281474976710656*y^24*betasv[{0, 0}, {4, 24}] - 
   (3965531409350656*y^23*zeta[3])/13932450465499200009375 + 
   (35184372088832*y^22*betasv[{0}, {24}]*zeta[3])/3 + 
   (8*y^3*zeta[23])/3105 - (32*y^2*betasv[{0}, {4}]*zeta[23])/23, 
 ccbetasv[{0, 0}, {4, 24}] -> (betasv[{2}, {4}]*betasv[{22}, {24}])/
    (281474976710656*y^24) - betasv[{2, 22}, {4, 24}]/
    (281474976710656*y^24) - (236364091*zeta[3])/
    (233747730868980626384486400000*y) + (betasv[{22}, {24}]*zeta[3])/
    (422212465065984*y^24) + zeta[23]/(109247475335823360*y^21) - 
   (betasv[{2}, {4}]*zeta[23])/(3236962232172544*y^24), 
 ccbetasv[{0, 1}, {4, 24}] -> (betasv[{2}, {4}]*betasv[{21}, {24}])/
    (17592186044416*y^22) - betasv[{2, 21}, {4, 24}]/(17592186044416*y^22) + 
   (236364091*zeta[3])/1285612519779393445114675200000 + 
   (betasv[{21}, {24}]*zeta[3])/(26388279066624*y^22) + 
   zeta[23]/(27311868833955840*y^20) - (betasv[{2}, {4}]*zeta[23])/
    (809240558043136*y^23), ccbetasv[{0, 2}, {4, 24}] -> 
  (betasv[{2}, {4}]*betasv[{20}, {24}])/(1099511627776*y^20) - 
   betasv[{2, 20}, {4, 24}]/(1099511627776*y^20) + 
   (236364091*betasv[{20}, {22}]*zeta[3])/(3893614219980502802104320*y^20) + 
   (betasv[{20}, {24}]*zeta[3])/(1649267441664*y^20) + 
   zeta[23]/(6827967208488960*y^19) - (betasv[{2}, {4}]*zeta[23])/
    (202310139510784*y^22), ccbetasv[{0, 3}, {4, 24}] -> 
  (betasv[{2}, {4}]*betasv[{19}, {24}])/(68719476736*y^18) - 
   betasv[{2, 19}, {4, 24}]/(68719476736*y^18) + 
   (236364091*betasv[{19}, {22}]*zeta[3])/(81116962916260475043840*y^18) + 
   (betasv[{19}, {24}]*zeta[3])/(103079215104*y^18) + 
   zeta[23]/(1706991802122240*y^18) - (betasv[{2}, {4}]*zeta[23])/
    (50577534877696*y^21), ccbetasv[{0, 4}, {4, 24}] -> 
  (betasv[{2}, {4}]*betasv[{18}, {24}])/(4294967296*y^16) - 
   betasv[{2, 18}, {4, 24}]/(4294967296*y^16) + 
   (236364091*betasv[{18}, {22}]*zeta[3])/(2534905091133139845120*y^16) + 
   (betasv[{18}, {24}]*zeta[3])/(6442450944*y^16) + 
   zeta[23]/(426747950530560*y^17) - (betasv[{2}, {4}]*zeta[23])/
    (12644383719424*y^20), ccbetasv[{0, 5}, {4, 24}] -> 
  (betasv[{2}, {4}]*betasv[{17}, {24}])/(268435456*y^14) - 
   betasv[{2, 17}, {4, 24}]/(268435456*y^14) + 
   (236364091*betasv[{17}, {22}]*zeta[3])/(95058940917492744192*y^14) + 
   (betasv[{17}, {24}]*zeta[3])/(402653184*y^14) + 
   zeta[23]/(106686987632640*y^16) - (betasv[{2}, {4}]*zeta[23])/
    (3161095929856*y^19), ccbetasv[{0, 6}, {4, 24}] -> 
  (betasv[{2}, {4}]*betasv[{16}, {24}])/(16777216*y^12) - 
   betasv[{2, 16}, {4, 24}]/(16777216*y^12) + 
   (236364091*betasv[{16}, {22}]*zeta[3])/(3960789204895531008*y^12) + 
   (betasv[{16}, {24}]*zeta[3])/(25165824*y^12) + 
   zeta[23]/(26671746908160*y^15) - (betasv[{2}, {4}]*zeta[23])/
    (790273982464*y^18), ccbetasv[{0, 7}, {4, 24}] -> 
  (betasv[{2}, {4}]*betasv[{15}, {24}])/(1048576*y^10) - 
   betasv[{2, 15}, {4, 24}]/(1048576*y^10) + 
   (236364091*betasv[{15}, {22}]*zeta[3])/(176820946647121920*y^10) + 
   (betasv[{15}, {24}]*zeta[3])/(1572864*y^10) + 
   zeta[23]/(6667936727040*y^14) - (betasv[{2}, {4}]*zeta[23])/
    (197568495616*y^17), ccbetasv[{0, 8}, {4, 24}] -> 
  (betasv[{2}, {4}]*betasv[{14}, {24}])/(65536*y^8) - 
   betasv[{2, 14}, {4, 24}]/(65536*y^8) + 
   (236364091*betasv[{14}, {22}]*zeta[3])/(8288481874083840*y^8) + 
   (betasv[{14}, {24}]*zeta[3])/(98304*y^8) + zeta[23]/(1666984181760*y^13) - 
   (betasv[{2}, {4}]*zeta[23])/(49392123904*y^16), 
 ccbetasv[{0, 9}, {4, 24}] -> (betasv[{2}, {4}]*betasv[{13}, {24}])/
    (4096*y^6) - betasv[{2, 13}, {4, 24}]/(4096*y^6) + 
   (236364091*betasv[{13}, {22}]*zeta[3])/(402912313323520*y^6) + 
   (betasv[{13}, {24}]*zeta[3])/(6144*y^6) + zeta[23]/(416746045440*y^12) - 
   (betasv[{2}, {4}]*zeta[23])/(12348030976*y^15), 
 ccbetasv[{0, 10}, {4, 24}] -> (betasv[{2}, {4}]*betasv[{12}, {24}])/
    (256*y^4) - betasv[{2, 12}, {4, 24}]/(256*y^4) + 
   (236364091*betasv[{12}, {22}]*zeta[3])/(20145615666176*y^4) + 
   (betasv[{12}, {24}]*zeta[3])/(384*y^4) + zeta[23]/(104186511360*y^11) - 
   (betasv[{2}, {4}]*zeta[23])/(3087007744*y^14), 
 ccbetasv[{0, 11}, {4, 24}] -> (betasv[{2}, {4}]*betasv[{11}, {24}])/
    (16*y^2) - betasv[{2, 11}, {4, 24}]/(16*y^2) + 
   (236364091*betasv[{11}, {22}]*zeta[3])/(1030173528384*y^2) + 
   (betasv[{11}, {24}]*zeta[3])/(24*y^2) + zeta[23]/(26046627840*y^10) - 
   (betasv[{2}, {4}]*zeta[23])/(771751936*y^13), 
 ccbetasv[{1, 0}, {4, 24}] -> (betasv[{1}, {4}]*betasv[{22}, {24}])/
    (17592186044416*y^22) - betasv[{1, 22}, {4, 24}]/(17592186044416*y^22) - 
   (236364091*zeta[3])/58436932717245156596121600000 + 
   (betasv[{22}, {24}]*zeta[3])/(105553116266496*y^23) - 
   zeta[23]/(54623737667911680*y^20) - (betasv[{1}, {4}]*zeta[23])/
    (202310139510784*y^22), ccbetasv[{1, 1}, {4, 24}] -> 
  (betasv[{1}, {4}]*betasv[{21}, {24}])/(1099511627776*y^20) - 
   betasv[{1, 21}, {4, 24}]/(1099511627776*y^20) - 
   (236364091*betasv[{20}, {22}]*zeta[3])/(370820401902905028771840*y^20) + 
   (betasv[{21}, {24}]*zeta[3])/(6597069766656*y^21) - 
   zeta[23]/(13655934416977920*y^19) - (betasv[{1}, {4}]*zeta[23])/
    (50577534877696*y^21), ccbetasv[{1, 2}, {4, 24}] -> 
  (betasv[{1}, {4}]*betasv[{20}, {24}])/(68719476736*y^18) - 
   betasv[{1, 20}, {4, 24}]/(68719476736*y^18) - 
   (236364091*betasv[{19}, {22}]*zeta[3])/(12167544437439071256576*y^18) + 
   (betasv[{20}, {24}]*zeta[3])/(412316860416*y^19) - 
   zeta[23]/(3413983604244480*y^18) - (betasv[{1}, {4}]*zeta[23])/
    (12644383719424*y^20), ccbetasv[{1, 3}, {4, 24}] -> 
  (betasv[{1}, {4}]*betasv[{19}, {24}])/(4294967296*y^16) - 
   betasv[{1, 19}, {4, 24}]/(4294967296*y^16) - 
   (4490917729*betasv[{18}, {22}]*zeta[3])/(10139620364532559380480*y^16) + 
   (betasv[{19}, {24}]*zeta[3])/(25769803776*y^17) - 
   zeta[23]/(853495901061120*y^17) - (betasv[{1}, {4}]*zeta[23])/
    (3161095929856*y^19), ccbetasv[{1, 4}, {4, 24}] -> 
  (betasv[{1}, {4}]*betasv[{18}, {24}])/(268435456*y^14) - 
   betasv[{1, 18}, {4, 24}]/(268435456*y^14) - 
   (236364091*betasv[{17}, {22}]*zeta[3])/(26405261365970206720*y^14) + 
   (betasv[{18}, {24}]*zeta[3])/(1610612736*y^15) - 
   zeta[23]/(213373975265280*y^16) - (betasv[{1}, {4}]*zeta[23])/
    (790273982464*y^18), ccbetasv[{1, 5}, {4, 24}] -> 
  (betasv[{1}, {4}]*betasv[{17}, {24}])/(16777216*y^12) - 
   betasv[{1, 17}, {4, 24}]/(16777216*y^12) - 
   (4018189547*betasv[{16}, {22}]*zeta[3])/(23764735229373186048*y^12) + 
   (betasv[{17}, {24}]*zeta[3])/(100663296*y^13) - 
   zeta[23]/(53343493816320*y^15) - (betasv[{1}, {4}]*zeta[23])/
    (197568495616*y^17), ccbetasv[{1, 6}, {4, 24}] -> 
  (betasv[{1}, {4}]*betasv[{16}, {24}])/(1048576*y^10) - 
   betasv[{1, 16}, {4, 24}]/(1048576*y^10) - 
   (236364091*betasv[{15}, {22}]*zeta[3])/(77359164158115840*y^10) + 
   (betasv[{16}, {24}]*zeta[3])/(6291456*y^11) - 
   zeta[23]/(13335873454080*y^14) - (betasv[{1}, {4}]*zeta[23])/
    (49392123904*y^16), ccbetasv[{1, 7}, {4, 24}] -> 
  (betasv[{1}, {4}]*betasv[{15}, {24}])/(65536*y^8) - 
   betasv[{1, 15}, {4, 24}]/(65536*y^8) - 
   (236364091*betasv[{14}, {22}]*zeta[3])/(4420523666178048*y^8) + 
   (betasv[{15}, {24}]*zeta[3])/(393216*y^9) - 
   zeta[23]/(3333968363520*y^13) - (betasv[{1}, {4}]*zeta[23])/
    (12348030976*y^15), ccbetasv[{1, 8}, {4, 24}] -> 
  (betasv[{1}, {4}]*betasv[{14}, {24}])/(4096*y^6) - 
   betasv[{1, 14}, {4, 24}]/(4096*y^6) - 
   (236364091*betasv[{13}, {22}]*zeta[3])/(259015058565120*y^6) + 
   (betasv[{14}, {24}]*zeta[3])/(24576*y^7) - zeta[23]/(833492090880*y^12) - 
   (betasv[{1}, {4}]*zeta[23])/(3087007744*y^14), 
 ccbetasv[{1, 9}, {4, 24}] -> (betasv[{1}, {4}]*betasv[{13}, {24}])/
    (256*y^4) - betasv[{1, 13}, {4, 24}]/(256*y^4) - 
   (236364091*betasv[{12}, {22}]*zeta[3])/(15496627435520*y^4) + 
   (betasv[{13}, {24}]*zeta[3])/(1536*y^5) - zeta[23]/(208373022720*y^11) - 
   (betasv[{1}, {4}]*zeta[23])/(771751936*y^13), 
 ccbetasv[{1, 10}, {4, 24}] -> (betasv[{1}, {4}]*betasv[{12}, {24}])/
    (16*y^2) - betasv[{1, 12}, {4, 24}]/(16*y^2) - 
   (236364091*betasv[{11}, {22}]*zeta[3])/(944325734352*y^2) + 
   (betasv[{12}, {24}]*zeta[3])/(96*y^3) - zeta[23]/(52093255680*y^10) - 
   (betasv[{1}, {4}]*zeta[23])/(192937984*y^12), 
 ccbetasv[{2, 0}, {4, 24}] -> (betasv[{0}, {4}]*betasv[{22}, {24}])/
    (1099511627776*y^20) - betasv[{0, 22}, {4, 24}]/(1099511627776*y^20) + 
   (236364091*betasv[{20}, {22}]*zeta[3])/(16855472813768410398720*y^20) + 
   (betasv[{22}, {24}]*zeta[3])/(26388279066624*y^22) + 
   zeta[23]/(6827967208488960*y^19) - (betasv[{0}, {4}]*zeta[23])/
    (12644383719424*y^20), ccbetasv[{2, 1}, {4, 24}] -> 
  (betasv[{0}, {4}]*betasv[{21}, {24}])/(68719476736*y^18) - 
   betasv[{0, 21}, {4, 24}]/(68719476736*y^18) + 
   (236364091*betasv[{19}, {22}]*zeta[3])/(1158813755946578214912*y^18) + 
   (betasv[{21}, {24}]*zeta[3])/(1649267441664*y^20) + 
   zeta[23]/(1706991802122240*y^18) - (betasv[{0}, {4}]*zeta[23])/
    (3161095929856*y^19), ccbetasv[{2, 2}, {4, 24}] -> 
  (betasv[{0}, {4}]*betasv[{20}, {24}])/(4294967296*y^16) - 
   betasv[{0, 20}, {4, 24}]/(4294967296*y^16) + 
   (4490917729*betasv[{18}, {22}]*zeta[3])/(1520943054679883907072*y^16) + 
   (betasv[{20}, {24}]*zeta[3])/(103079215104*y^18) + 
   zeta[23]/(426747950530560*y^17) - (betasv[{0}, {4}]*zeta[23])/
    (790273982464*y^18), ccbetasv[{2, 3}, {4, 24}] -> 
  (betasv[{0}, {4}]*betasv[{19}, {24}])/(268435456*y^14) - 
   betasv[{0, 19}, {4, 24}]/(268435456*y^14) + 
   (4490917729*betasv[{17}, {22}]*zeta[3])/(105621045463880826880*y^14) + 
   (betasv[{19}, {24}]*zeta[3])/(6442450944*y^16) + 
   zeta[23]/(106686987632640*y^16) - (betasv[{0}, {4}]*zeta[23])/
    (197568495616*y^17), ccbetasv[{2, 4}, {4, 24}] -> 
  (betasv[{0}, {4}]*betasv[{18}, {24}])/(16777216*y^12) - 
   betasv[{0, 18}, {4, 24}]/(16777216*y^12) + 
   (4018189547*betasv[{16}, {22}]*zeta[3])/(6601315341492551680*y^12) + 
   (betasv[{18}, {24}]*zeta[3])/(402653184*y^14) + 
   zeta[23]/(26671746908160*y^15) - (betasv[{0}, {4}]*zeta[23])/
    (49392123904*y^16), ccbetasv[{2, 5}, {4, 24}] -> 
  (betasv[{0}, {4}]*betasv[{17}, {24}])/(1048576*y^10) - 
   betasv[{0, 17}, {4, 24}]/(1048576*y^10) + 
   (4018189547*betasv[{15}, {22}]*zeta[3])/(464154984948695040*y^10) + 
   (betasv[{17}, {24}]*zeta[3])/(25165824*y^12) + 
   zeta[23]/(6667936727040*y^14) - (betasv[{0}, {4}]*zeta[23])/
    (12348030976*y^15), ccbetasv[{2, 6}, {4, 24}] -> 
  (betasv[{0}, {4}]*betasv[{16}, {24}])/(65536*y^8) - 
   betasv[{0, 16}, {4, 24}]/(65536*y^8) + 
   (236364091*betasv[{14}, {22}]*zeta[3])/(1933979103952896*y^8) + 
   (betasv[{16}, {24}]*zeta[3])/(1572864*y^10) + 
   zeta[23]/(1666984181760*y^13) - (betasv[{0}, {4}]*zeta[23])/
    (3087007744*y^14), ccbetasv[{2, 7}, {4, 24}] -> 
  (betasv[{0}, {4}]*betasv[{15}, {24}])/(4096*y^6) - 
   betasv[{0, 15}, {4, 24}]/(4096*y^6) + 
   (236364091*betasv[{13}, {22}]*zeta[3])/(138141364568064*y^6) + 
   (betasv[{15}, {24}]*zeta[3])/(98304*y^8) + zeta[23]/(416746045440*y^12) - 
   (betasv[{0}, {4}]*zeta[23])/(771751936*y^13), 
 ccbetasv[{2, 8}, {4, 24}] -> (betasv[{0}, {4}]*betasv[{14}, {24}])/
    (256*y^4) - betasv[{0, 14}, {4, 24}]/(256*y^4) + 
   (236364091*betasv[{12}, {22}]*zeta[3])/(9962117637120*y^4) + 
   (betasv[{14}, {24}]*zeta[3])/(6144*y^6) + zeta[23]/(104186511360*y^11) - 
   (betasv[{0}, {4}]*zeta[23])/(192937984*y^12), 
 ccbetasv[{2, 9}, {4, 24}] -> (betasv[{0}, {4}]*betasv[{13}, {24}])/
    (16*y^2) - betasv[{0, 13}, {4, 24}]/(16*y^2) + 
   (236364091*betasv[{11}, {22}]*zeta[3])/(726404411040*y^2) + 
   (betasv[{13}, {24}]*zeta[3])/(384*y^4) + zeta[23]/(26046627840*y^10) - 
   (betasv[{0}, {4}]*zeta[23])/(48234496*y^11), 
 ccbetasv[{0, 4}, {6, 6}] -> betasv[{0, 4}, {6, 6}] + 
   (2*betasv[{0}, {6}]*zeta[5])/5 - (betasv[{4}, {6}]*zeta[5])/(640*y^4), 
 ccbetasv[{1, 3}, {6, 6}] -> betasv[{1, 3}, {6, 6}] + 
   (betasv[{1}, {6}]*zeta[5])/(10*y) - (betasv[{3}, {6}]*zeta[5])/(160*y^3), 
 ccbetasv[{1, 4}, {6, 6}] -> 16*y^2*betasv[{0, 3}, {6, 6}] + 
   (y^2*zeta[5])/18900 + (8*y*betasv[{0}, {6}]*zeta[5])/5 - 
   (betasv[{3}, {6}]*zeta[5])/(40*y^2), ccbetasv[{2, 3}, {6, 6}] -> 
  16*y^2*betasv[{1, 2}, {6, 6}] - (y^2*zeta[5])/56700 + 
   (2*betasv[{1}, {6}]*zeta[5])/5 - (betasv[{2}, {6}]*zeta[5])/(10*y), 
 ccbetasv[{2, 4}, {6, 6}] -> 256*y^4*betasv[{0, 2}, {6, 6}] + 
   (2*y^3*zeta[5])/14175 + (32*y^2*betasv[{0}, {6}]*zeta[5])/5 - 
   (2*betasv[{2}, {6}]*zeta[5])/5, ccbetasv[{3, 4}, {6, 6}] -> 
  4096*y^6*betasv[{0, 1}, {6, 6}] + (4*y^4*zeta[5])/4725 + 
   (128*y^3*betasv[{0}, {6}]*zeta[5])/5 - (32*y^2*betasv[{1}, {6}]*zeta[5])/
    5, ccbetasv[{0, 1}, {6, 6}] -> betasv[{3, 4}, {6, 6}]/(4096*y^6) - 
   zeta[5]/(4838400*y^2) + (betasv[{3}, {6}]*zeta[5])/(10240*y^6) - 
   (betasv[{4}, {6}]*zeta[5])/(40960*y^7), ccbetasv[{0, 2}, {6, 6}] -> 
  betasv[{2, 4}, {6, 6}]/(256*y^4) - zeta[5]/(1814400*y) + 
   (betasv[{2}, {6}]*zeta[5])/(640*y^4) - (betasv[{4}, {6}]*zeta[5])/
    (10240*y^6), ccbetasv[{0, 3}, {6, 6}] -> 
  betasv[{1, 4}, {6, 6}]/(16*y^2) - zeta[5]/302400 + 
   (betasv[{1}, {6}]*zeta[5])/(40*y^2) - (betasv[{4}, {6}]*zeta[5])/
    (2560*y^5), ccbetasv[{1, 2}, {6, 6}] -> betasv[{2, 3}, {6, 6}]/(16*y^2) + 
   zeta[5]/907200 + (betasv[{2}, {6}]*zeta[5])/(160*y^3) - 
   (betasv[{3}, {6}]*zeta[5])/(640*y^4), ccbetasv[{0, 0}, {6, 6}] -> 
  betasv[{4}, {6}]^2/(131072*y^8), ccbetasv[{1, 0}, {6, 6}] -> 
  (betasv[{3}, {6}]*betasv[{4}, {6}])/(4096*y^6) - 
   betasv[{3, 4}, {6, 6}]/(4096*y^6) + zeta[5]/(4838400*y^2) - 
   (betasv[{3}, {6}]*zeta[5])/(10240*y^6) + (betasv[{4}, {6}]*zeta[5])/
    (40960*y^7), ccbetasv[{2, 0}, {6, 6}] -> 
  (betasv[{2}, {6}]*betasv[{4}, {6}])/(256*y^4) - 
   betasv[{2, 4}, {6, 6}]/(256*y^4) + zeta[5]/(1814400*y) - 
   (betasv[{2}, {6}]*zeta[5])/(640*y^4) + (betasv[{4}, {6}]*zeta[5])/
    (10240*y^6), ccbetasv[{3, 0}, {6, 6}] -> 
  (betasv[{1}, {6}]*betasv[{4}, {6}])/(16*y^2) - 
   betasv[{1, 4}, {6, 6}]/(16*y^2) + zeta[5]/302400 - 
   (betasv[{1}, {6}]*zeta[5])/(40*y^2) + (betasv[{4}, {6}]*zeta[5])/
    (2560*y^5), ccbetasv[{4, 0}, {6, 6}] -> 
  betasv[{0}, {6}]*betasv[{4}, {6}] - betasv[{0, 4}, {6, 6}] - 
   (2*betasv[{0}, {6}]*zeta[5])/5 + (betasv[{4}, {6}]*zeta[5])/(640*y^4), 
 ccbetasv[{1, 1}, {6, 6}] -> betasv[{3}, {6}]^2/(512*y^4), 
 ccbetasv[{2, 1}, {6, 6}] -> (betasv[{2}, {6}]*betasv[{3}, {6}])/(16*y^2) - 
   betasv[{2, 3}, {6, 6}]/(16*y^2) - zeta[5]/907200 - 
   (betasv[{2}, {6}]*zeta[5])/(160*y^3) + (betasv[{3}, {6}]*zeta[5])/
    (640*y^4), ccbetasv[{3, 1}, {6, 6}] -> 
  betasv[{1}, {6}]*betasv[{3}, {6}] - betasv[{1, 3}, {6, 6}] - 
   (betasv[{1}, {6}]*zeta[5])/(10*y) + (betasv[{3}, {6}]*zeta[5])/(160*y^3), 
 ccbetasv[{4, 1}, {6, 6}] -> 16*y^2*betasv[{0}, {6}]*betasv[{3}, {6}] - 
   16*y^2*betasv[{0, 3}, {6, 6}] - (y^2*zeta[5])/18900 - 
   (8*y*betasv[{0}, {6}]*zeta[5])/5 + (betasv[{3}, {6}]*zeta[5])/(40*y^2), 
 ccbetasv[{2, 2}, {6, 6}] -> betasv[{2}, {6}]^2/2, 
 ccbetasv[{3, 2}, {6, 6}] -> 16*y^2*betasv[{1}, {6}]*betasv[{2}, {6}] - 
   16*y^2*betasv[{1, 2}, {6, 6}] + (y^2*zeta[5])/56700 - 
   (2*betasv[{1}, {6}]*zeta[5])/5 + (betasv[{2}, {6}]*zeta[5])/(10*y), 
 ccbetasv[{4, 2}, {6, 6}] -> 256*y^4*betasv[{0}, {6}]*betasv[{2}, {6}] - 
   256*y^4*betasv[{0, 2}, {6, 6}] - (2*y^3*zeta[5])/14175 - 
   (32*y^2*betasv[{0}, {6}]*zeta[5])/5 + (2*betasv[{2}, {6}]*zeta[5])/5, 
 ccbetasv[{3, 3}, {6, 6}] -> 128*y^4*betasv[{1}, {6}]^2, 
 ccbetasv[{4, 3}, {6, 6}] -> 4096*y^6*betasv[{0}, {6}]*betasv[{1}, {6}] - 
   4096*y^6*betasv[{0, 1}, {6, 6}] - (4*y^4*zeta[5])/4725 - 
   (128*y^3*betasv[{0}, {6}]*zeta[5])/5 + (32*y^2*betasv[{1}, {6}]*zeta[5])/
    5, ccbetasv[{4, 4}, {6, 6}] -> 32768*y^8*betasv[{0}, {6}]^2, 
 ccbetasv[{0, 5}, {6, 8}] -> betasv[{1}, {8}]*betasv[{4}, {6}] - 
   betasv[{4, 1}, {6, 8}] - (betasv[{1}, {4}]*zeta[5])/29400 + 
   (2*betasv[{1}, {8}]*zeta[5])/5 - zeta[7]/529200 - 
   (betasv[{4}, {6}]*zeta[7])/(3584*y^5), ccbetasv[{1, 4}, {6, 8}] -> 
  betasv[{2}, {8}]*betasv[{3}, {6}] - betasv[{3, 2}, {6, 8}] + 
   (betasv[{1}, {4}]*zeta[5])/73500 + (betasv[{2}, {8}]*zeta[5])/(10*y) + 
   zeta[7]/2116800 - (betasv[{3}, {6}]*zeta[7])/(896*y^4), 
 ccbetasv[{3, 2}, {6, 8}] -> betasv[{1}, {6}]*betasv[{4}, {8}] - 
   betasv[{1, 4}, {6, 8}] + (betasv[{1}, {4}]*zeta[5])/73500 + 
   (betasv[{4}, {8}]*zeta[5])/(160*y^3) + zeta[7]/2116800 - 
   (betasv[{1}, {6}]*zeta[7])/(56*y^2), ccbetasv[{4, 1}, {6, 8}] -> 
  betasv[{0}, {6}]*betasv[{5}, {8}] - betasv[{0, 5}, {6, 8}] - 
   (betasv[{1}, {4}]*zeta[5])/29400 + (betasv[{5}, {8}]*zeta[5])/(640*y^4) - 
   zeta[7]/529200 - (betasv[{0}, {6}]*zeta[7])/(14*y), 
 ccbetasv[{0, 6}, {6, 8}] -> 16*y^2*betasv[{0}, {8}]*betasv[{4}, {6}] - 
   16*y^2*betasv[{4, 0}, {6, 8}] - (2*y^2*betasv[{0}, {4}]*zeta[5])/1225 + 
   (32*y^2*betasv[{0}, {8}]*zeta[5])/5 - (y*zeta[7])/132300 - 
   (betasv[{4}, {6}]*zeta[7])/(896*y^4), ccbetasv[{2, 4}, {6, 8}] -> 
  16*y^2*betasv[{2}, {6}]*betasv[{2}, {8}] - 16*y^2*betasv[{2, 2}, {6, 8}] - 
   (2*y^2*betasv[{0}, {4}]*zeta[5])/18375 + (2*betasv[{2}, {8}]*zeta[5])/5 - 
   (y*zeta[7])/793800 - (betasv[{2}, {6}]*zeta[7])/(56*y^2), 
 ccbetasv[{3, 3}, {6, 8}] -> 16*y^2*betasv[{1}, {6}]*betasv[{3}, {8}] - 
   16*y^2*betasv[{1, 3}, {6, 8}] + (y^2*betasv[{0}, {4}]*zeta[5])/12250 + 
   (betasv[{3}, {8}]*zeta[5])/(10*y) + (y*zeta[7])/529200 - 
   (betasv[{1}, {6}]*zeta[7])/(14*y), ccbetasv[{4, 2}, {6, 8}] -> 
  16*y^2*betasv[{0}, {6}]*betasv[{4}, {8}] - 16*y^2*betasv[{0, 4}, {6, 8}] - 
   (2*y^2*betasv[{0}, {4}]*zeta[5])/18375 + (betasv[{4}, {8}]*zeta[5])/
    (40*y^2) - (y*zeta[7])/132300 - (2*betasv[{0}, {6}]*zeta[7])/7, 
 ccbetasv[{1, 6}, {6, 8}] -> 256*y^4*betasv[{0}, {8}]*betasv[{3}, {6}] - 
   256*y^4*betasv[{3, 0}, {6, 8}] - (2*y^4*zeta[5])/165375 + 
   (128*y^3*betasv[{0}, {8}]*zeta[5])/5 + (y^2*zeta[7])/132300 - 
   (betasv[{3}, {6}]*zeta[7])/(56*y^2), ccbetasv[{2, 5}, {6, 8}] -> 
  256*y^4*betasv[{1}, {8}]*betasv[{2}, {6}] - 
   256*y^4*betasv[{2, 1}, {6, 8}] + (y^4*zeta[5])/496125 + 
   (32*y^2*betasv[{1}, {8}]*zeta[5])/5 - (y^2*zeta[7])/198450 - 
   (betasv[{2}, {6}]*zeta[7])/(14*y), ccbetasv[{3, 4}, {6, 8}] -> 
  256*y^4*betasv[{1}, {6}]*betasv[{2}, {8}] - 
   256*y^4*betasv[{1, 2}, {6, 8}] - (2*y^4*zeta[5])/2480625 + 
   (8*y*betasv[{2}, {8}]*zeta[5])/5 + (y^2*zeta[7])/132300 - 
   (2*betasv[{1}, {6}]*zeta[7])/7, ccbetasv[{4, 3}, {6, 8}] -> 
  256*y^4*betasv[{0}, {6}]*betasv[{3}, {8}] - 
   256*y^4*betasv[{0, 3}, {6, 8}] + (y^4*zeta[5])/1653750 + 
   (2*betasv[{3}, {8}]*zeta[5])/5 - (y^2*zeta[7])/33075 - 
   (8*y*betasv[{0}, {6}]*zeta[7])/7, ccbetasv[{1, 5}, {6, 8}] -> 
  16*y^2*betasv[{1}, {8}]*betasv[{3}, {6}] - 16*y^2*betasv[{3, 1}, {6, 8}] + 
   (y^2*betasv[{0}, {4}]*zeta[5])/3675 + (8*y*betasv[{1}, {8}]*zeta[5])/5 + 
   (y*zeta[7])/529200 - (betasv[{3}, {6}]*zeta[7])/(224*y^3), 
 ccbetasv[{2, 6}, {6, 8}] -> 4096*y^6*betasv[{0}, {8}]*betasv[{2}, {6}] - 
   4096*y^6*betasv[{2, 0}, {6, 8}] - (8*y^5*zeta[5])/165375 + 
   (512*y^4*betasv[{0}, {8}]*zeta[5])/5 - (2*y^3*zeta[7])/99225 - 
   (2*betasv[{2}, {6}]*zeta[7])/7, ccbetasv[{3, 5}, {6, 8}] -> 
  4096*y^6*betasv[{1}, {6}]*betasv[{1}, {8}] - 
   4096*y^6*betasv[{1, 1}, {6, 8}] + (4*y^5*zeta[5])/496125 + 
   (128*y^3*betasv[{1}, {8}]*zeta[5])/5 + (y^3*zeta[7])/33075 - 
   (8*y*betasv[{1}, {6}]*zeta[7])/7, ccbetasv[{4, 4}, {6, 8}] -> 
  4096*y^6*betasv[{0}, {6}]*betasv[{2}, {8}] - 
   4096*y^6*betasv[{0, 2}, {6, 8}] - (8*y^5*zeta[5])/2480625 + 
   (32*y^2*betasv[{2}, {8}]*zeta[5])/5 - (4*y^3*zeta[7])/33075 - 
   (32*y^2*betasv[{0}, {6}]*zeta[7])/7, ccbetasv[{3, 6}, {6, 8}] -> 
  65536*y^8*betasv[{0}, {8}]*betasv[{1}, {6}] - 
   65536*y^8*betasv[{1, 0}, {6, 8}] - (32*y^6*zeta[5])/165375 + 
   (2048*y^5*betasv[{0}, {8}]*zeta[5])/5 + (4*y^4*zeta[7])/33075 - 
   (32*y^2*betasv[{1}, {6}]*zeta[7])/7, ccbetasv[{4, 5}, {6, 8}] -> 
  65536*y^8*betasv[{0}, {6}]*betasv[{1}, {8}] - 
   65536*y^8*betasv[{0, 1}, {6, 8}] + (16*y^6*zeta[5])/496125 + 
   (512*y^4*betasv[{1}, {8}]*zeta[5])/5 - (16*y^4*zeta[7])/33075 - 
   (128*y^3*betasv[{0}, {6}]*zeta[7])/7, ccbetasv[{2, 3}, {6, 8}] -> 
  betasv[{2}, {6}]*betasv[{3}, {8}] - betasv[{2, 3}, {6, 8}] - 
   (betasv[{1}, {4}]*zeta[5])/98000 + (betasv[{3}, {8}]*zeta[5])/(40*y^2) - 
   zeta[7]/3175200 - (betasv[{2}, {6}]*zeta[7])/(224*y^3), 
 ccbetasv[{4, 6}, {6, 8}] -> 1048576*y^10*betasv[{0}, {6}]*betasv[{0}, {8}] - 
   1048576*y^10*betasv[{0, 0}, {6, 8}] - (128*y^7*zeta[5])/165375 + 
   (8192*y^6*betasv[{0}, {8}]*zeta[5])/5 - (64*y^5*zeta[7])/33075 - 
   (512*y^4*betasv[{0}, {6}]*zeta[7])/7, ccbetasv[{0, 0}, {6, 8}] -> 
  (betasv[{4}, {6}]*betasv[{6}, {8}])/(1048576*y^10) - 
   betasv[{4, 6}, {6, 8}]/(1048576*y^10) - zeta[5]/(1354752000*y^3) + 
   (betasv[{6}, {8}]*zeta[5])/(2621440*y^10) - zeta[7]/(541900800*y^5) - 
   (betasv[{4}, {6}]*zeta[7])/(3670016*y^10), ccbetasv[{0, 1}, {6, 8}] -> 
  (betasv[{4}, {6}]*betasv[{5}, {8}])/(65536*y^8) - 
   betasv[{4, 5}, {6, 8}]/(65536*y^8) + zeta[5]/(2032128000*y^2) + 
   (betasv[{5}, {8}]*zeta[5])/(163840*y^8) - zeta[7]/(135475200*y^4) - 
   (betasv[{4}, {6}]*zeta[7])/(917504*y^9), ccbetasv[{0, 2}, {6, 8}] -> 
  (betasv[{4}, {6}]*betasv[{4}, {8}])/(4096*y^6) - 
   betasv[{4, 4}, {6, 8}]/(4096*y^6) - zeta[5]/(1270080000*y) + 
   (betasv[{4}, {8}]*zeta[5])/(10240*y^6) - zeta[7]/(33868800*y^3) - 
   (betasv[{4}, {6}]*zeta[7])/(229376*y^8), ccbetasv[{0, 3}, {6, 8}] -> 
  (betasv[{3}, {8}]*betasv[{4}, {6}])/(256*y^4) - 
   betasv[{4, 3}, {6, 8}]/(256*y^4) + zeta[5]/423360000 + 
   (betasv[{3}, {8}]*zeta[5])/(640*y^4) - zeta[7]/(8467200*y^2) - 
   (betasv[{4}, {6}]*zeta[7])/(57344*y^7), ccbetasv[{0, 4}, {6, 8}] -> 
  (betasv[{2}, {8}]*betasv[{4}, {6}])/(16*y^2) - 
   betasv[{4, 2}, {6, 8}]/(16*y^2) - (betasv[{2}, {4}]*zeta[5])/
    (2352000*y^2) + (betasv[{2}, {8}]*zeta[5])/(40*y^2) - 
   zeta[7]/(2116800*y) - (betasv[{4}, {6}]*zeta[7])/(14336*y^6), 
 ccbetasv[{1, 0}, {6, 8}] -> (betasv[{3}, {6}]*betasv[{6}, {8}])/
    (65536*y^8) - betasv[{3, 6}, {6, 8}]/(65536*y^8) - 
   zeta[5]/(338688000*y^2) + (betasv[{6}, {8}]*zeta[5])/(655360*y^9) + 
   zeta[7]/(541900800*y^4) - (betasv[{3}, {6}]*zeta[7])/(229376*y^8), 
 ccbetasv[{1, 1}, {6, 8}] -> (betasv[{3}, {6}]*betasv[{5}, {8}])/(4096*y^6) - 
   betasv[{3, 5}, {6, 8}]/(4096*y^6) + zeta[5]/(508032000*y) + 
   (betasv[{5}, {8}]*zeta[5])/(40960*y^7) + zeta[7]/(135475200*y^3) - 
   (betasv[{3}, {6}]*zeta[7])/(57344*y^7), ccbetasv[{1, 2}, {6, 8}] -> 
  (betasv[{3}, {6}]*betasv[{4}, {8}])/(256*y^4) - 
   betasv[{3, 4}, {6, 8}]/(256*y^4) - zeta[5]/317520000 + 
   (betasv[{4}, {8}]*zeta[5])/(2560*y^5) + zeta[7]/(33868800*y^2) - 
   (betasv[{3}, {6}]*zeta[7])/(14336*y^6), ccbetasv[{1, 3}, {6, 8}] -> 
  (betasv[{3}, {6}]*betasv[{3}, {8}])/(16*y^2) - 
   betasv[{3, 3}, {6, 8}]/(16*y^2) + (betasv[{2}, {4}]*zeta[5])/
    (3136000*y^2) + (betasv[{3}, {8}]*zeta[5])/(160*y^3) + 
   zeta[7]/(8467200*y) - (betasv[{3}, {6}]*zeta[7])/(3584*y^5), 
 ccbetasv[{2, 0}, {6, 8}] -> (betasv[{2}, {6}]*betasv[{6}, {8}])/(4096*y^6) - 
   betasv[{2, 6}, {6, 8}]/(4096*y^6) - zeta[5]/(84672000*y) + 
   (betasv[{6}, {8}]*zeta[5])/(163840*y^8) - zeta[7]/(203212800*y^3) - 
   (betasv[{2}, {6}]*zeta[7])/(14336*y^6), ccbetasv[{2, 1}, {6, 8}] -> 
  (betasv[{2}, {6}]*betasv[{5}, {8}])/(256*y^4) - 
   betasv[{2, 5}, {6, 8}]/(256*y^4) + zeta[5]/127008000 + 
   (betasv[{5}, {8}]*zeta[5])/(10240*y^6) - zeta[7]/(50803200*y^2) - 
   (betasv[{2}, {6}]*zeta[7])/(3584*y^5), ccbetasv[{2, 2}, {6, 8}] -> 
  (betasv[{2}, {6}]*betasv[{4}, {8}])/(16*y^2) - 
   betasv[{2, 4}, {6, 8}]/(16*y^2) - (betasv[{2}, {4}]*zeta[5])/
    (2352000*y^2) + (betasv[{4}, {8}]*zeta[5])/(640*y^4) - 
   zeta[7]/(12700800*y) - (betasv[{2}, {6}]*zeta[7])/(896*y^4), 
 ccbetasv[{3, 0}, {6, 8}] -> (betasv[{1}, {6}]*betasv[{6}, {8}])/(256*y^4) - 
   betasv[{1, 6}, {6, 8}]/(256*y^4) - zeta[5]/21168000 + 
   (betasv[{6}, {8}]*zeta[5])/(40960*y^7) + zeta[7]/(33868800*y^2) - 
   (betasv[{1}, {6}]*zeta[7])/(896*y^4), ccbetasv[{3, 1}, {6, 8}] -> 
  (betasv[{1}, {6}]*betasv[{5}, {8}])/(16*y^2) - 
   betasv[{1, 5}, {6, 8}]/(16*y^2) + (betasv[{2}, {4}]*zeta[5])/
    (940800*y^2) + (betasv[{5}, {8}]*zeta[5])/(2560*y^5) + 
   zeta[7]/(8467200*y) - (betasv[{1}, {6}]*zeta[7])/(224*y^3), 
 ccbetasv[{4, 0}, {6, 8}] -> (betasv[{0}, {6}]*betasv[{6}, {8}])/(16*y^2) - 
   betasv[{0, 6}, {6, 8}]/(16*y^2) - (betasv[{2}, {4}]*zeta[5])/
    (156800*y^2) + (betasv[{6}, {8}]*zeta[5])/(10240*y^6) - 
   zeta[7]/(2116800*y) - (betasv[{0}, {6}]*zeta[7])/(56*y^2), 
 ccbetasv[{0, 6}, {6, 10}] -> betasv[{2}, {10}]*betasv[{4}, {6}] - 
   betasv[{4, 2}, {6, 10}] - (betasv[{2}, {6}]*zeta[5])/33264 + 
   (2*betasv[{2}, {10}]*zeta[5])/5 - zeta[9]/(2721600*y) - 
   (betasv[{4}, {6}]*zeta[9])/(18432*y^6), ccbetasv[{1, 5}, {6, 10}] -> 
  betasv[{3}, {6}]*betasv[{3}, {10}] - betasv[{3, 3}, {6, 10}] + 
   (betasv[{2}, {6}]*zeta[5])/66528 + (betasv[{3}, {10}]*zeta[5])/(10*y) + 
   zeta[9]/(10886400*y) - (betasv[{3}, {6}]*zeta[9])/(4608*y^5), 
 ccbetasv[{3, 3}, {6, 10}] -> betasv[{1}, {6}]*betasv[{5}, {10}] - 
   betasv[{1, 5}, {6, 10}] + (betasv[{2}, {6}]*zeta[5])/66528 + 
   (betasv[{5}, {10}]*zeta[5])/(160*y^3) + zeta[9]/(10886400*y) - 
   (betasv[{1}, {6}]*zeta[9])/(288*y^3), ccbetasv[{4, 2}, {6, 10}] -> 
  betasv[{0}, {6}]*betasv[{6}, {10}] - betasv[{0, 6}, {6, 10}] - 
   (betasv[{2}, {6}]*zeta[5])/33264 + (betasv[{6}, {10}]*zeta[5])/(640*y^4) - 
   zeta[9]/(2721600*y) - (betasv[{0}, {6}]*zeta[9])/(72*y^2), 
 ccbetasv[{0, 7}, {6, 10}] -> 16*y^2*betasv[{1}, {10}]*betasv[{4}, {6}] - 
   16*y^2*betasv[{4, 1}, {6, 10}] - (y^2*betasv[{1}, {6}]*zeta[5])/891 + 
   (32*y^2*betasv[{1}, {10}]*zeta[5])/5 - zeta[9]/680400 - 
   (betasv[{4}, {6}]*zeta[9])/(4608*y^5), ccbetasv[{1, 6}, {6, 10}] -> 
  16*y^2*betasv[{2}, {10}]*betasv[{3}, {6}] - 
   16*y^2*betasv[{3, 2}, {6, 10}] + (2*y^2*betasv[{1}, {6}]*zeta[5])/6237 + 
   (8*y*betasv[{2}, {10}]*zeta[5])/5 + zeta[9]/2721600 - 
   (betasv[{3}, {6}]*zeta[9])/(1152*y^4), ccbetasv[{2, 5}, {6, 10}] -> 
  16*y^2*betasv[{2}, {6}]*betasv[{3}, {10}] - 
   16*y^2*betasv[{2, 3}, {6, 10}] - (y^2*betasv[{1}, {6}]*zeta[5])/6237 + 
   (2*betasv[{3}, {10}]*zeta[5])/5 - zeta[9]/4082400 - 
   (betasv[{2}, {6}]*zeta[9])/(288*y^3), ccbetasv[{3, 4}, {6, 10}] -> 
  16*y^2*betasv[{1}, {6}]*betasv[{4}, {10}] - 
   16*y^2*betasv[{1, 4}, {6, 10}] + (4*y^2*betasv[{1}, {6}]*zeta[5])/31185 + 
   (betasv[{4}, {10}]*zeta[5])/(10*y) + zeta[9]/2721600 - 
   (betasv[{1}, {6}]*zeta[9])/(72*y^2), ccbetasv[{4, 3}, {6, 10}] -> 
  16*y^2*betasv[{0}, {6}]*betasv[{5}, {10}] - 
   16*y^2*betasv[{0, 5}, {6, 10}] - (y^2*betasv[{1}, {6}]*zeta[5])/6237 + 
   (betasv[{5}, {10}]*zeta[5])/(40*y^2) - zeta[9]/680400 - 
   (betasv[{0}, {6}]*zeta[9])/(18*y), ccbetasv[{0, 8}, {6, 10}] -> 
  256*y^4*betasv[{0}, {10}]*betasv[{4}, {6}] - 
   256*y^4*betasv[{4, 0}, {6, 10}] - (32*y^4*betasv[{0}, {6}]*zeta[5])/891 + 
   (512*y^4*betasv[{0}, {10}]*zeta[5])/5 - (y*zeta[9])/170100 - 
   (betasv[{4}, {6}]*zeta[9])/(1152*y^4), ccbetasv[{1, 7}, {6, 10}] -> 
  256*y^4*betasv[{1}, {10}]*betasv[{3}, {6}] - 
   256*y^4*betasv[{3, 1}, {6, 10}] + (4*y^4*betasv[{0}, {6}]*zeta[5])/891 + 
   (128*y^3*betasv[{1}, {10}]*zeta[5])/5 + (y*zeta[9])/680400 - 
   (betasv[{3}, {6}]*zeta[9])/(288*y^3), ccbetasv[{2, 6}, {6, 10}] -> 
  256*y^4*betasv[{2}, {6}]*betasv[{2}, {10}] - 
   256*y^4*betasv[{2, 2}, {6, 10}] - (8*y^4*betasv[{0}, {6}]*zeta[5])/6237 + 
   (32*y^2*betasv[{2}, {10}]*zeta[5])/5 - (y*zeta[9])/1020600 - 
   (betasv[{2}, {6}]*zeta[9])/(72*y^2), ccbetasv[{3, 5}, {6, 10}] -> 
  256*y^4*betasv[{1}, {6}]*betasv[{3}, {10}] - 
   256*y^4*betasv[{1, 3}, {6, 10}] + (4*y^4*betasv[{0}, {6}]*zeta[5])/6237 + 
   (8*y*betasv[{3}, {10}]*zeta[5])/5 + (y*zeta[9])/680400 - 
   (betasv[{1}, {6}]*zeta[9])/(18*y), ccbetasv[{4, 4}, {6, 10}] -> 
  256*y^4*betasv[{0}, {6}]*betasv[{4}, {10}] - 
   256*y^4*betasv[{0, 4}, {6, 10}] - (16*y^4*betasv[{0}, {6}]*zeta[5])/
    31185 + (2*betasv[{4}, {10}]*zeta[5])/5 - (y*zeta[9])/170100 - 
   (2*betasv[{0}, {6}]*zeta[9])/9, ccbetasv[{1, 8}, {6, 10}] -> 
  4096*y^6*betasv[{0}, {10}]*betasv[{3}, {6}] - 
   4096*y^6*betasv[{3, 0}, {6, 10}] + (16*y^6*zeta[5])/4209975 + 
   (2048*y^5*betasv[{0}, {10}]*zeta[5])/5 + (y^2*zeta[9])/170100 - 
   (betasv[{3}, {6}]*zeta[9])/(72*y^2), ccbetasv[{2, 7}, {6, 10}] -> 
  4096*y^6*betasv[{1}, {10}]*betasv[{2}, {6}] - 
   4096*y^6*betasv[{2, 1}, {6, 10}] - (2*y^6*zeta[5])/4209975 + 
   (512*y^4*betasv[{1}, {10}]*zeta[5])/5 - (y^2*zeta[9])/255150 - 
   (betasv[{2}, {6}]*zeta[9])/(18*y), ccbetasv[{3, 6}, {6, 10}] -> 
  4096*y^6*betasv[{1}, {6}]*betasv[{2}, {10}] - 
   4096*y^6*betasv[{1, 2}, {6, 10}] + (4*y^6*zeta[5])/29469825 + 
   (128*y^3*betasv[{2}, {10}]*zeta[5])/5 + (y^2*zeta[9])/170100 - 
   (2*betasv[{1}, {6}]*zeta[9])/9, ccbetasv[{4, 5}, {6, 10}] -> 
  4096*y^6*betasv[{0}, {6}]*betasv[{3}, {10}] - 
   4096*y^6*betasv[{0, 3}, {6, 10}] - (2*y^6*zeta[5])/29469825 + 
   (32*y^2*betasv[{3}, {10}]*zeta[5])/5 - (y^2*zeta[9])/42525 - 
   (8*y*betasv[{0}, {6}]*zeta[9])/9, ccbetasv[{2, 8}, {6, 10}] -> 
  65536*y^8*betasv[{0}, {10}]*betasv[{2}, {6}] - 
   65536*y^8*betasv[{2, 0}, {6, 10}] + (64*y^7*zeta[5])/4209975 + 
   (8192*y^6*betasv[{0}, {10}]*zeta[5])/5 - (2*y^3*zeta[9])/127575 - 
   (2*betasv[{2}, {6}]*zeta[9])/9, ccbetasv[{3, 7}, {6, 10}] -> 
  65536*y^8*betasv[{1}, {6}]*betasv[{1}, {10}] - 
   65536*y^8*betasv[{1, 1}, {6, 10}] - (8*y^7*zeta[5])/4209975 + 
   (2048*y^5*betasv[{1}, {10}]*zeta[5])/5 + (y^3*zeta[9])/42525 - 
   (8*y*betasv[{1}, {6}]*zeta[9])/9, ccbetasv[{4, 6}, {6, 10}] -> 
  65536*y^8*betasv[{0}, {6}]*betasv[{2}, {10}] - 
   65536*y^8*betasv[{0, 2}, {6, 10}] + (16*y^7*zeta[5])/29469825 + 
   (512*y^4*betasv[{2}, {10}]*zeta[5])/5 - (4*y^3*zeta[9])/42525 - 
   (32*y^2*betasv[{0}, {6}]*zeta[9])/9, ccbetasv[{3, 8}, {6, 10}] -> 
  1048576*y^10*betasv[{0}, {10}]*betasv[{1}, {6}] - 
   1048576*y^10*betasv[{1, 0}, {6, 10}] + (256*y^8*zeta[5])/4209975 + 
   (32768*y^7*betasv[{0}, {10}]*zeta[5])/5 + (4*y^4*zeta[9])/42525 - 
   (32*y^2*betasv[{1}, {6}]*zeta[9])/9, ccbetasv[{4, 7}, {6, 10}] -> 
  1048576*y^10*betasv[{0}, {6}]*betasv[{1}, {10}] - 
   1048576*y^10*betasv[{0, 1}, {6, 10}] - (32*y^8*zeta[5])/4209975 + 
   (8192*y^6*betasv[{1}, {10}]*zeta[5])/5 - (16*y^4*zeta[9])/42525 - 
   (128*y^3*betasv[{0}, {6}]*zeta[9])/9, ccbetasv[{2, 4}, {6, 10}] -> 
  betasv[{2}, {6}]*betasv[{4}, {10}] - betasv[{2, 4}, {6, 10}] - 
   (betasv[{2}, {6}]*zeta[5])/83160 + (betasv[{4}, {10}]*zeta[5])/(40*y^2) - 
   zeta[9]/(16329600*y) - (betasv[{2}, {6}]*zeta[9])/(1152*y^4), 
 ccbetasv[{4, 8}, {6, 10}] -> 16777216*y^12*betasv[{0}, {6}]*
    betasv[{0}, {10}] - 16777216*y^12*betasv[{0, 0}, {6, 10}] + 
   (1024*y^9*zeta[5])/4209975 + (131072*y^8*betasv[{0}, {10}]*zeta[5])/5 - 
   (64*y^5*zeta[9])/42525 - (512*y^4*betasv[{0}, {6}]*zeta[9])/9, 
 ccbetasv[{0, 0}, {6, 10}] -> (betasv[{4}, {6}]*betasv[{8}, {10}])/
    (16777216*y^12) - betasv[{4, 8}, {6, 10}]/(16777216*y^12) + 
   zeta[5]/(68976230400*y^3) + (betasv[{8}, {10}]*zeta[5])/(41943040*y^12) - 
   zeta[9]/(11147673600*y^7) - (betasv[{4}, {6}]*zeta[9])/(75497472*y^12), 
 ccbetasv[{0, 1}, {6, 10}] -> (betasv[{4}, {6}]*betasv[{7}, {10}])/
    (1048576*y^10) - betasv[{4, 7}, {6, 10}]/(1048576*y^10) - 
   zeta[5]/(137952460800*y^2) + (betasv[{7}, {10}]*zeta[5])/(2621440*y^10) - 
   zeta[9]/(2786918400*y^6) - (betasv[{4}, {6}]*zeta[9])/(18874368*y^11), 
 ccbetasv[{0, 2}, {6, 10}] -> (betasv[{4}, {6}]*betasv[{6}, {10}])/
    (65536*y^8) - betasv[{4, 6}, {6, 10}]/(65536*y^8) + 
   zeta[5]/(120708403200*y) + (betasv[{6}, {10}]*zeta[5])/(163840*y^8) - 
   zeta[9]/(696729600*y^5) - (betasv[{4}, {6}]*zeta[9])/(4718592*y^10), 
 ccbetasv[{0, 3}, {6, 10}] -> (betasv[{4}, {6}]*betasv[{5}, {10}])/
    (4096*y^6) - betasv[{4, 5}, {6, 10}]/(4096*y^6) - zeta[5]/60354201600 + 
   (betasv[{5}, {10}]*zeta[5])/(10240*y^6) - zeta[9]/(174182400*y^4) - 
   (betasv[{4}, {6}]*zeta[9])/(1179648*y^9), ccbetasv[{0, 4}, {6, 10}] -> 
  (betasv[{4}, {6}]*betasv[{4}, {10}])/(256*y^4) - 
   betasv[{4, 4}, {6, 10}]/(256*y^4) - (betasv[{4}, {6}]*zeta[5])/
    (127733760*y^4) + (betasv[{4}, {10}]*zeta[5])/(640*y^4) - 
   zeta[9]/(43545600*y^3) - (betasv[{4}, {6}]*zeta[9])/(294912*y^8), 
 ccbetasv[{0, 5}, {6, 10}] -> (betasv[{3}, {10}]*betasv[{4}, {6}])/(16*y^2) - 
   betasv[{4, 3}, {6, 10}]/(16*y^2) - (betasv[{3}, {6}]*zeta[5])/
    (1596672*y^2) + (betasv[{3}, {10}]*zeta[5])/(40*y^2) - 
   zeta[9]/(10886400*y^2) - (betasv[{4}, {6}]*zeta[9])/(73728*y^7), 
 ccbetasv[{1, 0}, {6, 10}] -> (betasv[{3}, {6}]*betasv[{8}, {10}])/
    (1048576*y^10) - betasv[{3, 8}, {6, 10}]/(1048576*y^10) + 
   zeta[5]/(17244057600*y^2) + (betasv[{8}, {10}]*zeta[5])/(10485760*y^11) + 
   zeta[9]/(11147673600*y^6) - (betasv[{3}, {6}]*zeta[9])/(4718592*y^10), 
 ccbetasv[{1, 1}, {6, 10}] -> (betasv[{3}, {6}]*betasv[{7}, {10}])/
    (65536*y^8) - betasv[{3, 7}, {6, 10}]/(65536*y^8) - 
   zeta[5]/(34488115200*y) + (betasv[{7}, {10}]*zeta[5])/(655360*y^9) + 
   zeta[9]/(2786918400*y^5) - (betasv[{3}, {6}]*zeta[9])/(1179648*y^9), 
 ccbetasv[{1, 2}, {6, 10}] -> (betasv[{3}, {6}]*betasv[{6}, {10}])/
    (4096*y^6) - betasv[{3, 6}, {6, 10}]/(4096*y^6) + zeta[5]/30177100800 + 
   (betasv[{6}, {10}]*zeta[5])/(40960*y^7) + zeta[9]/(696729600*y^4) - 
   (betasv[{3}, {6}]*zeta[9])/(294912*y^8), ccbetasv[{1, 3}, {6, 10}] -> 
  (betasv[{3}, {6}]*betasv[{5}, {10}])/(256*y^4) - 
   betasv[{3, 5}, {6, 10}]/(256*y^4) + (betasv[{4}, {6}]*zeta[5])/
    (102187008*y^4) + (betasv[{5}, {10}]*zeta[5])/(2560*y^5) + 
   zeta[9]/(174182400*y^3) - (betasv[{3}, {6}]*zeta[9])/(73728*y^7), 
 ccbetasv[{1, 4}, {6, 10}] -> (betasv[{3}, {6}]*betasv[{4}, {10}])/(16*y^2) - 
   betasv[{3, 4}, {6, 10}]/(16*y^2) + (betasv[{3}, {6}]*zeta[5])/
    (1995840*y^2) + (betasv[{4}, {10}]*zeta[5])/(160*y^3) + 
   zeta[9]/(43545600*y^2) - (betasv[{3}, {6}]*zeta[9])/(18432*y^6), 
 ccbetasv[{2, 0}, {6, 10}] -> (betasv[{2}, {6}]*betasv[{8}, {10}])/
    (65536*y^8) - betasv[{2, 8}, {6, 10}]/(65536*y^8) + 
   zeta[5]/(4311014400*y) + (betasv[{8}, {10}]*zeta[5])/(2621440*y^10) - 
   zeta[9]/(4180377600*y^5) - (betasv[{2}, {6}]*zeta[9])/(294912*y^8), 
 ccbetasv[{2, 1}, {6, 10}] -> (betasv[{2}, {6}]*betasv[{7}, {10}])/
    (4096*y^6) - betasv[{2, 7}, {6, 10}]/(4096*y^6) - zeta[5]/8622028800 + 
   (betasv[{7}, {10}]*zeta[5])/(163840*y^8) - zeta[9]/(1045094400*y^4) - 
   (betasv[{2}, {6}]*zeta[9])/(73728*y^7), ccbetasv[{2, 2}, {6, 10}] -> 
  (betasv[{2}, {6}]*betasv[{6}, {10}])/(256*y^4) - 
   betasv[{2, 6}, {6, 10}]/(256*y^4) - (betasv[{4}, {6}]*zeta[5])/
    (51093504*y^4) + (betasv[{6}, {10}]*zeta[5])/(10240*y^6) - 
   zeta[9]/(261273600*y^3) - (betasv[{2}, {6}]*zeta[9])/(18432*y^6), 
 ccbetasv[{2, 3}, {6, 10}] -> (betasv[{2}, {6}]*betasv[{5}, {10}])/(16*y^2) - 
   betasv[{2, 5}, {6, 10}]/(16*y^2) - (betasv[{3}, {6}]*zeta[5])/
    (1596672*y^2) + (betasv[{5}, {10}]*zeta[5])/(640*y^4) - 
   zeta[9]/(65318400*y^2) - (betasv[{2}, {6}]*zeta[9])/(4608*y^5), 
 ccbetasv[{3, 0}, {6, 10}] -> (betasv[{1}, {6}]*betasv[{8}, {10}])/
    (4096*y^6) - betasv[{1, 8}, {6, 10}]/(4096*y^6) + zeta[5]/1077753600 + 
   (betasv[{8}, {10}]*zeta[5])/(655360*y^9) + zeta[9]/(696729600*y^4) - 
   (betasv[{1}, {6}]*zeta[9])/(18432*y^6), ccbetasv[{3, 1}, {6, 10}] -> 
  (betasv[{1}, {6}]*betasv[{7}, {10}])/(256*y^4) - 
   betasv[{1, 7}, {6, 10}]/(256*y^4) + (betasv[{4}, {6}]*zeta[5])/
    (14598144*y^4) + (betasv[{7}, {10}]*zeta[5])/(40960*y^7) + 
   zeta[9]/(174182400*y^3) - (betasv[{1}, {6}]*zeta[9])/(4608*y^5), 
 ccbetasv[{3, 2}, {6, 10}] -> (betasv[{1}, {6}]*betasv[{6}, {10}])/(16*y^2) - 
   betasv[{1, 6}, {6, 10}]/(16*y^2) + (betasv[{3}, {6}]*zeta[5])/
    (798336*y^2) + (betasv[{6}, {10}]*zeta[5])/(2560*y^5) + 
   zeta[9]/(43545600*y^2) - (betasv[{1}, {6}]*zeta[9])/(1152*y^4), 
 ccbetasv[{4, 0}, {6, 10}] -> (betasv[{0}, {6}]*betasv[{8}, {10}])/
    (256*y^4) - betasv[{0, 8}, {6, 10}]/(256*y^4) - 
   (betasv[{4}, {6}]*zeta[5])/(1824768*y^4) + (betasv[{8}, {10}]*zeta[5])/
    (163840*y^8) - zeta[9]/(43545600*y^3) - (betasv[{0}, {6}]*zeta[9])/
    (1152*y^4), ccbetasv[{4, 1}, {6, 10}] -> 
  (betasv[{0}, {6}]*betasv[{7}, {10}])/(16*y^2) - 
   betasv[{0, 7}, {6, 10}]/(16*y^2) - (betasv[{3}, {6}]*zeta[5])/
    (228096*y^2) + (betasv[{7}, {10}]*zeta[5])/(10240*y^6) - 
   zeta[9]/(10886400*y^2) - (betasv[{0}, {6}]*zeta[9])/(288*y^3), 
 ccbetasv[{0, 7}, {6, 12}] -> betasv[{3}, {12}]*betasv[{4}, {6}] - 
   betasv[{4, 3}, {6, 12}] - (691*betasv[{3}, {8}]*zeta[5])/25482600 + 
   (2*betasv[{3}, {12}]*zeta[5])/5 - zeta[11]/(13305600*y^2) - 
   (betasv[{4}, {6}]*zeta[11])/(90112*y^7), ccbetasv[{1, 6}, {6, 12}] -> 
  betasv[{3}, {6}]*betasv[{4}, {12}] - betasv[{3, 4}, {6, 12}] + 
   (691*betasv[{3}, {8}]*zeta[5])/44594550 + (betasv[{4}, {12}]*zeta[5])/
    (10*y) + zeta[11]/(53222400*y^2) - (betasv[{3}, {6}]*zeta[11])/
    (22528*y^6), ccbetasv[{3, 4}, {6, 12}] -> 
  betasv[{1}, {6}]*betasv[{6}, {12}] - betasv[{1, 6}, {6, 12}] + 
   (691*betasv[{3}, {8}]*zeta[5])/44594550 + (betasv[{6}, {12}]*zeta[5])/
    (160*y^3) + zeta[11]/(53222400*y^2) - (betasv[{1}, {6}]*zeta[11])/
    (1408*y^4), ccbetasv[{4, 3}, {6, 12}] -> 
  betasv[{0}, {6}]*betasv[{7}, {12}] - betasv[{0, 7}, {6, 12}] - 
   (691*betasv[{3}, {8}]*zeta[5])/25482600 + (betasv[{7}, {12}]*zeta[5])/
    (640*y^4) - zeta[11]/(13305600*y^2) - (betasv[{0}, {6}]*zeta[11])/
    (352*y^3), ccbetasv[{0, 8}, {6, 12}] -> 
  16*y^2*betasv[{2}, {12}]*betasv[{4}, {6}] - 
   16*y^2*betasv[{4, 2}, {6, 12}] - (2764*y^2*betasv[{2}, {8}]*zeta[5])/
    3185325 + (32*y^2*betasv[{2}, {12}]*zeta[5])/5 - zeta[11]/(3326400*y) - 
   (betasv[{4}, {6}]*zeta[11])/(22528*y^6), ccbetasv[{1, 7}, {6, 12}] -> 
  16*y^2*betasv[{3}, {6}]*betasv[{3}, {12}] - 
   16*y^2*betasv[{3, 3}, {6, 12}] + (691*y^2*betasv[{2}, {8}]*zeta[5])/
    2123550 + (8*y*betasv[{3}, {12}]*zeta[5])/5 + zeta[11]/(13305600*y) - 
   (betasv[{3}, {6}]*zeta[11])/(5632*y^5), ccbetasv[{2, 6}, {6, 12}] -> 
  16*y^2*betasv[{2}, {6}]*betasv[{4}, {12}] - 
   16*y^2*betasv[{2, 4}, {6, 12}] - (1382*y^2*betasv[{2}, {8}]*zeta[5])/
    7432425 + (2*betasv[{4}, {12}]*zeta[5])/5 - zeta[11]/(19958400*y) - 
   (betasv[{2}, {6}]*zeta[11])/(1408*y^4), ccbetasv[{3, 5}, {6, 12}] -> 
  16*y^2*betasv[{1}, {6}]*betasv[{5}, {12}] - 
   16*y^2*betasv[{1, 5}, {6, 12}] + (691*y^2*betasv[{2}, {8}]*zeta[5])/
    4459455 + (betasv[{5}, {12}]*zeta[5])/(10*y) + zeta[11]/(13305600*y) - 
   (betasv[{1}, {6}]*zeta[11])/(352*y^3), ccbetasv[{4, 4}, {6, 12}] -> 
  16*y^2*betasv[{0}, {6}]*betasv[{6}, {12}] - 
   16*y^2*betasv[{0, 6}, {6, 12}] - (1382*y^2*betasv[{2}, {8}]*zeta[5])/
    7432425 + (betasv[{6}, {12}]*zeta[5])/(40*y^2) - zeta[11]/(3326400*y) - 
   (betasv[{0}, {6}]*zeta[11])/(88*y^2), ccbetasv[{0, 9}, {6, 12}] -> 
  256*y^4*betasv[{1}, {12}]*betasv[{4}, {6}] - 
   256*y^4*betasv[{4, 1}, {6, 12}] - (44224*y^4*betasv[{1}, {8}]*zeta[5])/
    1769625 + (512*y^4*betasv[{1}, {12}]*zeta[5])/5 - zeta[11]/831600 - 
   (betasv[{4}, {6}]*zeta[11])/(5632*y^5), ccbetasv[{2, 7}, {6, 12}] -> 
  256*y^4*betasv[{2}, {6}]*betasv[{3}, {12}] - 
   256*y^4*betasv[{2, 3}, {6, 12}] - (11056*y^4*betasv[{1}, {8}]*zeta[5])/
    5308875 + (32*y^2*betasv[{3}, {12}]*zeta[5])/5 - zeta[11]/4989600 - 
   (betasv[{2}, {6}]*zeta[11])/(352*y^3), ccbetasv[{3, 6}, {6, 12}] -> 
  256*y^4*betasv[{1}, {6}]*betasv[{4}, {12}] - 
   256*y^4*betasv[{1, 4}, {6, 12}] + (44224*y^4*betasv[{1}, {8}]*zeta[5])/
    37162125 + (8*y*betasv[{4}, {12}]*zeta[5])/5 + zeta[11]/3326400 - 
   (betasv[{1}, {6}]*zeta[11])/(88*y^2), ccbetasv[{4, 5}, {6, 12}] -> 
  256*y^4*betasv[{0}, {6}]*betasv[{5}, {12}] - 
   256*y^4*betasv[{0, 5}, {6, 12}] - (22112*y^4*betasv[{1}, {8}]*zeta[5])/
    22297275 + (2*betasv[{5}, {12}]*zeta[5])/5 - zeta[11]/831600 - 
   (betasv[{0}, {6}]*zeta[11])/(22*y), ccbetasv[{0, 10}, {6, 12}] -> 
  4096*y^6*betasv[{0}, {12}]*betasv[{4}, {6}] - 
   4096*y^6*betasv[{4, 0}, {6, 12}] - (707584*y^6*betasv[{0}, {8}]*zeta[5])/
    1061775 + (8192*y^6*betasv[{0}, {12}]*zeta[5])/5 - (y*zeta[11])/207900 - 
   (betasv[{4}, {6}]*zeta[11])/(1408*y^4), ccbetasv[{1, 9}, {6, 12}] -> 
  4096*y^6*betasv[{1}, {12}]*betasv[{3}, {6}] - 
   4096*y^6*betasv[{3, 1}, {6, 12}] + (353792*y^6*betasv[{0}, {8}]*zeta[5])/
    5308875 + (2048*y^5*betasv[{1}, {12}]*zeta[5])/5 + (y*zeta[11])/831600 - 
   (betasv[{3}, {6}]*zeta[11])/(352*y^3), ccbetasv[{2, 8}, {6, 12}] -> 
  4096*y^6*betasv[{2}, {6}]*betasv[{2}, {12}] - 
   4096*y^6*betasv[{2, 2}, {6, 12}] - (707584*y^6*betasv[{0}, {8}]*zeta[5])/
    47779875 + (512*y^4*betasv[{2}, {12}]*zeta[5])/5 - (y*zeta[11])/1247400 - 
   (betasv[{2}, {6}]*zeta[11])/(88*y^2), ccbetasv[{3, 7}, {6, 12}] -> 
  4096*y^6*betasv[{1}, {6}]*betasv[{3}, {12}] - 
   4096*y^6*betasv[{1, 3}, {6, 12}] + (88448*y^6*betasv[{0}, {8}]*zeta[5])/
    15926625 + (128*y^3*betasv[{3}, {12}]*zeta[5])/5 + (y*zeta[11])/831600 - 
   (betasv[{1}, {6}]*zeta[11])/(22*y), ccbetasv[{4, 6}, {6, 12}] -> 
  4096*y^6*betasv[{0}, {6}]*betasv[{4}, {12}] - 
   4096*y^6*betasv[{0, 4}, {6, 12}] - (353792*y^6*betasv[{0}, {8}]*zeta[5])/
    111486375 + (32*y^2*betasv[{4}, {12}]*zeta[5])/5 - (y*zeta[11])/207900 - 
   (2*betasv[{0}, {6}]*zeta[11])/11, ccbetasv[{1, 10}, {6, 12}] -> 
  65536*y^8*betasv[{0}, {12}]*betasv[{3}, {6}] - 
   65536*y^8*betasv[{3, 0}, {6, 12}] - (44224*y^8*zeta[5])/35118208125 + 
   (32768*y^7*betasv[{0}, {12}]*zeta[5])/5 + (y^2*zeta[11])/207900 - 
   (betasv[{3}, {6}]*zeta[11])/(88*y^2), ccbetasv[{2, 9}, {6, 12}] -> 
  65536*y^8*betasv[{1}, {12}]*betasv[{2}, {6}] - 
   65536*y^8*betasv[{2, 1}, {6, 12}] + (22112*y^8*zeta[5])/175591040625 + 
   (8192*y^6*betasv[{1}, {12}]*zeta[5])/5 - (y^2*zeta[11])/311850 - 
   (betasv[{2}, {6}]*zeta[11])/(22*y), ccbetasv[{3, 8}, {6, 12}] -> 
  65536*y^8*betasv[{1}, {6}]*betasv[{2}, {12}] - 
   65536*y^8*betasv[{1, 2}, {6, 12}] - (44224*y^8*zeta[5])/1580319365625 + 
   (2048*y^5*betasv[{2}, {12}]*zeta[5])/5 + (y^2*zeta[11])/207900 - 
   (2*betasv[{1}, {6}]*zeta[11])/11, ccbetasv[{4, 7}, {6, 12}] -> 
  65536*y^8*betasv[{0}, {6}]*betasv[{3}, {12}] - 
   65536*y^8*betasv[{0, 3}, {6, 12}] + (5528*y^8*zeta[5])/526773121875 + 
   (512*y^4*betasv[{3}, {12}]*zeta[5])/5 - (y^2*zeta[11])/51975 - 
   (8*y*betasv[{0}, {6}]*zeta[11])/11, ccbetasv[{1, 8}, {6, 12}] -> 
  256*y^4*betasv[{2}, {12}]*betasv[{3}, {6}] - 
   256*y^4*betasv[{3, 2}, {6, 12}] + (88448*y^4*betasv[{1}, {8}]*zeta[5])/
    15926625 + (128*y^3*betasv[{2}, {12}]*zeta[5])/5 + zeta[11]/3326400 - 
   (betasv[{3}, {6}]*zeta[11])/(1408*y^4), ccbetasv[{2, 10}, {6, 12}] -> 
  1048576*y^10*betasv[{0}, {12}]*betasv[{2}, {6}] - 
   1048576*y^10*betasv[{2, 0}, {6, 12}] - (176896*y^9*zeta[5])/35118208125 + 
   (131072*y^8*betasv[{0}, {12}]*zeta[5])/5 - (2*y^3*zeta[11])/155925 - 
   (2*betasv[{2}, {6}]*zeta[11])/11, ccbetasv[{3, 9}, {6, 12}] -> 
  1048576*y^10*betasv[{1}, {6}]*betasv[{1}, {12}] - 
   1048576*y^10*betasv[{1, 1}, {6, 12}] + (88448*y^9*zeta[5])/175591040625 + 
   (32768*y^7*betasv[{1}, {12}]*zeta[5])/5 + (y^3*zeta[11])/51975 - 
   (8*y*betasv[{1}, {6}]*zeta[11])/11, ccbetasv[{4, 8}, {6, 12}] -> 
  1048576*y^10*betasv[{0}, {6}]*betasv[{2}, {12}] - 
   1048576*y^10*betasv[{0, 2}, {6, 12}] - (176896*y^9*zeta[5])/
    1580319365625 + (8192*y^6*betasv[{2}, {12}]*zeta[5])/5 - 
   (4*y^3*zeta[11])/51975 - (32*y^2*betasv[{0}, {6}]*zeta[11])/11, 
 ccbetasv[{3, 10}, {6, 12}] -> 16777216*y^12*betasv[{0}, {12}]*
    betasv[{1}, {6}] - 16777216*y^12*betasv[{1, 0}, {6, 12}] - 
   (707584*y^10*zeta[5])/35118208125 + (524288*y^9*betasv[{0}, {12}]*zeta[5])/
    5 + (4*y^4*zeta[11])/51975 - (32*y^2*betasv[{1}, {6}]*zeta[11])/11, 
 ccbetasv[{4, 9}, {6, 12}] -> 16777216*y^12*betasv[{0}, {6}]*
    betasv[{1}, {12}] - 16777216*y^12*betasv[{0, 1}, {6, 12}] + 
   (353792*y^10*zeta[5])/175591040625 + 
   (131072*y^8*betasv[{1}, {12}]*zeta[5])/5 - (16*y^4*zeta[11])/51975 - 
   (128*y^3*betasv[{0}, {6}]*zeta[11])/11, ccbetasv[{2, 5}, {6, 12}] -> 
  betasv[{2}, {6}]*betasv[{5}, {12}] - betasv[{2, 5}, {6, 12}] - 
   (691*betasv[{3}, {8}]*zeta[5])/53513460 + (betasv[{5}, {12}]*zeta[5])/
    (40*y^2) - zeta[11]/(79833600*y^2) - (betasv[{2}, {6}]*zeta[11])/
    (5632*y^5), ccbetasv[{4, 10}, {6, 12}] -> 
  268435456*y^14*betasv[{0}, {6}]*betasv[{0}, {12}] - 
   268435456*y^14*betasv[{0, 0}, {6, 12}] - (2830336*y^11*zeta[5])/
    35118208125 + (2097152*y^10*betasv[{0}, {12}]*zeta[5])/5 - 
   (64*y^5*zeta[11])/51975 - (512*y^4*betasv[{0}, {6}]*zeta[11])/11, 
 ccbetasv[{0, 0}, {6, 12}] -> (betasv[{4}, {6}]*betasv[{10}, {12}])/
    (268435456*y^14) - betasv[{4, 10}, {6, 12}]/(268435456*y^14) - 
   (691*zeta[5])/(2301506887680000*y^3) + (betasv[{10}, {12}]*zeta[5])/
    (671088640*y^14) - zeta[11]/(217998950400*y^9) - 
   (betasv[{4}, {6}]*zeta[11])/(1476395008*y^14), 
 ccbetasv[{0, 1}, {6, 12}] -> (betasv[{4}, {6}]*betasv[{9}, {12}])/
    (16777216*y^12) - betasv[{4, 9}, {6, 12}]/(16777216*y^12) + 
   (691*zeta[5])/(5753767219200000*y^2) + (betasv[{9}, {12}]*zeta[5])/
    (41943040*y^12) - zeta[11]/(54499737600*y^8) - 
   (betasv[{4}, {6}]*zeta[11])/(369098752*y^13), 
 ccbetasv[{0, 2}, {6, 12}] -> (betasv[{4}, {6}]*betasv[{8}, {12}])/
    (1048576*y^10) - betasv[{4, 8}, {6, 12}]/(1048576*y^10) - 
   (691*zeta[5])/(6472988121600000*y) + (betasv[{8}, {12}]*zeta[5])/
    (2621440*y^10) - zeta[11]/(13624934400*y^7) - 
   (betasv[{4}, {6}]*zeta[11])/(92274688*y^12), 
 ccbetasv[{0, 3}, {6, 12}] -> (betasv[{4}, {6}]*betasv[{7}, {12}])/
    (65536*y^8) - betasv[{4, 7}, {6, 12}]/(65536*y^8) + 
   (691*zeta[5])/4315325414400000 + (betasv[{7}, {12}]*zeta[5])/
    (163840*y^8) - zeta[11]/(3406233600*y^6) - (betasv[{4}, {6}]*zeta[11])/
    (23068672*y^11), ccbetasv[{0, 4}, {6, 12}] -> 
  (betasv[{4}, {6}]*betasv[{6}, {12}])/(4096*y^6) - 
   betasv[{4, 6}, {6, 12}]/(4096*y^6) - (691*betasv[{6}, {8}]*zeta[5])/
    (3653185536000*y^6) + (betasv[{6}, {12}]*zeta[5])/(10240*y^6) - 
   zeta[11]/(851558400*y^5) - (betasv[{4}, {6}]*zeta[11])/(5767168*y^10), 
 ccbetasv[{0, 5}, {6, 12}] -> (betasv[{4}, {6}]*betasv[{5}, {12}])/
    (256*y^4) - betasv[{4, 5}, {6, 12}]/(256*y^4) - 
   (691*betasv[{5}, {8}]*zeta[5])/(45664819200*y^4) + 
   (betasv[{5}, {12}]*zeta[5])/(640*y^4) - zeta[11]/(212889600*y^4) - 
   (betasv[{4}, {6}]*zeta[11])/(1441792*y^9), ccbetasv[{0, 6}, {6, 12}] -> 
  (betasv[{4}, {6}]*betasv[{4}, {12}])/(16*y^2) - 
   betasv[{4, 4}, {6, 12}]/(16*y^2) - (691*betasv[{4}, {8}]*zeta[5])/
    (951350400*y^2) + (betasv[{4}, {12}]*zeta[5])/(40*y^2) - 
   zeta[11]/(53222400*y^3) - (betasv[{4}, {6}]*zeta[11])/(360448*y^8), 
 ccbetasv[{1, 0}, {6, 12}] -> (betasv[{3}, {6}]*betasv[{10}, {12}])/
    (16777216*y^12) - betasv[{3, 10}, {6, 12}]/(16777216*y^12) - 
   (691*zeta[5])/(575376721920000*y^2) + (betasv[{10}, {12}]*zeta[5])/
    (167772160*y^13) + zeta[11]/(217998950400*y^8) - 
   (betasv[{3}, {6}]*zeta[11])/(92274688*y^12), 
 ccbetasv[{1, 1}, {6, 12}] -> (betasv[{3}, {6}]*betasv[{9}, {12}])/
    (1048576*y^10) - betasv[{3, 9}, {6, 12}]/(1048576*y^10) + 
   (691*zeta[5])/(1438441804800000*y) + (betasv[{9}, {12}]*zeta[5])/
    (10485760*y^11) + zeta[11]/(54499737600*y^7) - 
   (betasv[{3}, {6}]*zeta[11])/(23068672*y^11), 
 ccbetasv[{1, 2}, {6, 12}] -> (betasv[{3}, {6}]*betasv[{8}, {12}])/
    (65536*y^8) - betasv[{3, 8}, {6, 12}]/(65536*y^8) - 
   (691*zeta[5])/1618247030400000 + (betasv[{8}, {12}]*zeta[5])/
    (655360*y^9) + zeta[11]/(13624934400*y^6) - (betasv[{3}, {6}]*zeta[11])/
    (5767168*y^10), ccbetasv[{1, 3}, {6, 12}] -> 
  (betasv[{3}, {6}]*betasv[{7}, {12}])/(4096*y^6) - 
   betasv[{3, 7}, {6, 12}]/(4096*y^6) + (691*betasv[{6}, {8}]*zeta[5])/
    (2087534592000*y^6) + (betasv[{7}, {12}]*zeta[5])/(40960*y^7) + 
   zeta[11]/(3406233600*y^5) - (betasv[{3}, {6}]*zeta[11])/(1441792*y^9), 
 ccbetasv[{1, 4}, {6, 12}] -> (betasv[{3}, {6}]*betasv[{6}, {12}])/
    (256*y^4) - betasv[{3, 6}, {6, 12}]/(256*y^4) + 
   (691*betasv[{5}, {8}]*zeta[5])/(38054016000*y^4) + 
   (betasv[{6}, {12}]*zeta[5])/(2560*y^5) + zeta[11]/(851558400*y^4) - 
   (betasv[{3}, {6}]*zeta[11])/(360448*y^8), ccbetasv[{1, 5}, {6, 12}] -> 
  (betasv[{3}, {6}]*betasv[{5}, {12}])/(16*y^2) - 
   betasv[{3, 5}, {6, 12}]/(16*y^2) + (691*betasv[{4}, {8}]*zeta[5])/
    (1141620480*y^2) + (betasv[{5}, {12}]*zeta[5])/(160*y^3) + 
   zeta[11]/(212889600*y^3) - (betasv[{3}, {6}]*zeta[11])/(90112*y^7), 
 ccbetasv[{2, 0}, {6, 12}] -> (betasv[{2}, {6}]*betasv[{10}, {12}])/
    (1048576*y^10) - betasv[{2, 10}, {6, 12}]/(1048576*y^10) - 
   (691*zeta[5])/(143844180480000*y) + (betasv[{10}, {12}]*zeta[5])/
    (41943040*y^12) - zeta[11]/(81749606400*y^7) - 
   (betasv[{2}, {6}]*zeta[11])/(5767168*y^10), 
 ccbetasv[{2, 1}, {6, 12}] -> (betasv[{2}, {6}]*betasv[{9}, {12}])/
    (65536*y^8) - betasv[{2, 9}, {6, 12}]/(65536*y^8) + 
   (691*zeta[5])/359610451200000 + (betasv[{9}, {12}]*zeta[5])/
    (2621440*y^10) - zeta[11]/(20437401600*y^6) - 
   (betasv[{2}, {6}]*zeta[11])/(1441792*y^9), ccbetasv[{2, 2}, {6, 12}] -> 
  (betasv[{2}, {6}]*betasv[{8}, {12}])/(4096*y^6) - 
   betasv[{2, 8}, {6, 12}]/(4096*y^6) - (691*betasv[{6}, {8}]*zeta[5])/
    (782825472000*y^6) + (betasv[{8}, {12}]*zeta[5])/(163840*y^8) - 
   zeta[11]/(5109350400*y^5) - (betasv[{2}, {6}]*zeta[11])/(360448*y^8), 
 ccbetasv[{2, 3}, {6, 12}] -> (betasv[{2}, {6}]*betasv[{7}, {12}])/
    (256*y^4) - betasv[{2, 7}, {6, 12}]/(256*y^4) - 
   (691*betasv[{5}, {8}]*zeta[5])/(21745152000*y^4) + 
   (betasv[{7}, {12}]*zeta[5])/(10240*y^6) - zeta[11]/(1277337600*y^4) - 
   (betasv[{2}, {6}]*zeta[11])/(90112*y^7), ccbetasv[{2, 4}, {6, 12}] -> 
  (betasv[{2}, {6}]*betasv[{6}, {12}])/(16*y^2) - 
   betasv[{2, 6}, {6, 12}]/(16*y^2) - (691*betasv[{4}, {8}]*zeta[5])/
    (951350400*y^2) + (betasv[{6}, {12}]*zeta[5])/(640*y^4) - 
   zeta[11]/(319334400*y^3) - (betasv[{2}, {6}]*zeta[11])/(22528*y^6), 
 ccbetasv[{3, 0}, {6, 12}] -> (betasv[{1}, {6}]*betasv[{10}, {12}])/
    (65536*y^8) - betasv[{1, 10}, {6, 12}]/(65536*y^8) - 
   (691*zeta[5])/35961045120000 + (betasv[{10}, {12}]*zeta[5])/
    (10485760*y^11) + zeta[11]/(13624934400*y^6) - 
   (betasv[{1}, {6}]*zeta[11])/(360448*y^8), ccbetasv[{3, 1}, {6, 12}] -> 
  (betasv[{1}, {6}]*betasv[{9}, {12}])/(4096*y^6) - 
   betasv[{1, 9}, {6, 12}]/(4096*y^6) + (691*betasv[{6}, {8}]*zeta[5])/
    (173961216000*y^6) + (betasv[{9}, {12}]*zeta[5])/(655360*y^9) + 
   zeta[11]/(3406233600*y^5) - (betasv[{1}, {6}]*zeta[11])/(90112*y^7), 
 ccbetasv[{3, 2}, {6, 12}] -> (betasv[{1}, {6}]*betasv[{8}, {12}])/
    (256*y^4) - betasv[{1, 8}, {6, 12}]/(256*y^4) + 
   (691*betasv[{5}, {8}]*zeta[5])/(8154432000*y^4) + 
   (betasv[{8}, {12}]*zeta[5])/(40960*y^7) + zeta[11]/(851558400*y^4) - 
   (betasv[{1}, {6}]*zeta[11])/(22528*y^6), ccbetasv[{3, 3}, {6, 12}] -> 
  (betasv[{1}, {6}]*betasv[{7}, {12}])/(16*y^2) - 
   betasv[{1, 7}, {6, 12}]/(16*y^2) + (691*betasv[{4}, {8}]*zeta[5])/
    (543628800*y^2) + (betasv[{7}, {12}]*zeta[5])/(2560*y^5) + 
   zeta[11]/(212889600*y^3) - (betasv[{1}, {6}]*zeta[11])/(5632*y^5), 
 ccbetasv[{4, 0}, {6, 12}] -> (betasv[{0}, {6}]*betasv[{10}, {12}])/
    (4096*y^6) - betasv[{0, 10}, {6, 12}]/(4096*y^6) - 
   (691*betasv[{6}, {8}]*zeta[5])/(17396121600*y^6) + 
   (betasv[{10}, {12}]*zeta[5])/(2621440*y^10) - zeta[11]/(851558400*y^5) - 
   (betasv[{0}, {6}]*zeta[11])/(22528*y^6), ccbetasv[{4, 1}, {6, 12}] -> 
  (betasv[{0}, {6}]*betasv[{9}, {12}])/(256*y^4) - 
   betasv[{0, 9}, {6, 12}]/(256*y^4) - (691*betasv[{5}, {8}]*zeta[5])/
    (1812096000*y^4) + (betasv[{9}, {12}]*zeta[5])/(163840*y^8) - 
   zeta[11]/(212889600*y^4) - (betasv[{0}, {6}]*zeta[11])/(5632*y^5), 
 ccbetasv[{4, 2}, {6, 12}] -> (betasv[{0}, {6}]*betasv[{8}, {12}])/(16*y^2) - 
   betasv[{0, 8}, {6, 12}]/(16*y^2) - (691*betasv[{4}, {8}]*zeta[5])/
    (203860800*y^2) + (betasv[{8}, {12}]*zeta[5])/(10240*y^6) - 
   zeta[11]/(53222400*y^3) - (betasv[{0}, {6}]*zeta[11])/(1408*y^4), 
 ccbetasv[{0, 8}, {6, 14}] -> betasv[{4}, {6}]*betasv[{4}, {14}] - 
   betasv[{4, 4}, {6, 14}] - (7*betasv[{4}, {10}]*zeta[5])/278850 + 
   (2*betasv[{4}, {14}]*zeta[5])/5 - zeta[13]/(62899200*y^3) - 
   (betasv[{4}, {6}]*zeta[13])/(425984*y^8), ccbetasv[{1, 7}, {6, 14}] -> 
  betasv[{3}, {6}]*betasv[{5}, {14}] - betasv[{3, 5}, {6, 14}] + 
   (7*betasv[{4}, {10}]*zeta[5])/446160 + (betasv[{5}, {14}]*zeta[5])/
    (10*y) + zeta[13]/(251596800*y^3) - (betasv[{3}, {6}]*zeta[13])/
    (106496*y^7), ccbetasv[{3, 5}, {6, 14}] -> 
  betasv[{1}, {6}]*betasv[{7}, {14}] - betasv[{1, 7}, {6, 14}] + 
   (7*betasv[{4}, {10}]*zeta[5])/446160 + (betasv[{7}, {14}]*zeta[5])/
    (160*y^3) + zeta[13]/(251596800*y^3) - (betasv[{1}, {6}]*zeta[13])/
    (6656*y^5), ccbetasv[{4, 4}, {6, 14}] -> 
  betasv[{0}, {6}]*betasv[{8}, {14}] - betasv[{0, 8}, {6, 14}] - 
   (7*betasv[{4}, {10}]*zeta[5])/278850 + (betasv[{8}, {14}]*zeta[5])/
    (640*y^4) - zeta[13]/(62899200*y^3) - (betasv[{0}, {6}]*zeta[13])/
    (1664*y^4), ccbetasv[{0, 9}, {6, 14}] -> 
  16*y^2*betasv[{3}, {14}]*betasv[{4}, {6}] - 
   16*y^2*betasv[{4, 3}, {6, 14}] - (168*y^2*betasv[{3}, {10}]*zeta[5])/
    232375 + (32*y^2*betasv[{3}, {14}]*zeta[5])/5 - zeta[13]/(15724800*y^2) - 
   (betasv[{4}, {6}]*zeta[13])/(106496*y^7), ccbetasv[{1, 8}, {6, 14}] -> 
  16*y^2*betasv[{3}, {6}]*betasv[{4}, {14}] - 
   16*y^2*betasv[{3, 4}, {6, 14}] + (224*y^2*betasv[{3}, {10}]*zeta[5])/
    697125 + (8*y*betasv[{4}, {14}]*zeta[5])/5 + zeta[13]/(62899200*y^2) - 
   (betasv[{3}, {6}]*zeta[13])/(26624*y^6), ccbetasv[{2, 7}, {6, 14}] -> 
  16*y^2*betasv[{2}, {6}]*betasv[{5}, {14}] - 
   16*y^2*betasv[{2, 5}, {6, 14}] - (28*y^2*betasv[{3}, {10}]*zeta[5])/
    139425 + (2*betasv[{5}, {14}]*zeta[5])/5 - zeta[13]/(94348800*y^2) - 
   (betasv[{2}, {6}]*zeta[13])/(6656*y^5), ccbetasv[{3, 6}, {6, 14}] -> 
  16*y^2*betasv[{1}, {6}]*betasv[{6}, {14}] - 
   16*y^2*betasv[{1, 6}, {6, 14}] + (8*y^2*betasv[{3}, {10}]*zeta[5])/46475 + 
   (betasv[{6}, {14}]*zeta[5])/(10*y) + zeta[13]/(62899200*y^2) - 
   (betasv[{1}, {6}]*zeta[13])/(1664*y^4), ccbetasv[{4, 5}, {6, 14}] -> 
  16*y^2*betasv[{0}, {6}]*betasv[{7}, {14}] - 
   16*y^2*betasv[{0, 7}, {6, 14}] - (28*y^2*betasv[{3}, {10}]*zeta[5])/
    139425 + (betasv[{7}, {14}]*zeta[5])/(40*y^2) - zeta[13]/(15724800*y^2) - 
   (betasv[{0}, {6}]*zeta[13])/(416*y^3), ccbetasv[{0, 10}, {6, 14}] -> 
  256*y^4*betasv[{2}, {14}]*betasv[{4}, {6}] - 
   256*y^4*betasv[{4, 2}, {6, 14}] - (896*y^4*betasv[{2}, {10}]*zeta[5])/
    46475 + (512*y^4*betasv[{2}, {14}]*zeta[5])/5 - zeta[13]/(3931200*y) - 
   (betasv[{4}, {6}]*zeta[13])/(26624*y^6), ccbetasv[{1, 9}, {6, 14}] -> 
  256*y^4*betasv[{3}, {6}]*betasv[{3}, {14}] - 
   256*y^4*betasv[{3, 3}, {6, 14}] + (1344*y^4*betasv[{2}, {10}]*zeta[5])/
    232375 + (128*y^3*betasv[{3}, {14}]*zeta[5])/5 + zeta[13]/(15724800*y) - 
   (betasv[{3}, {6}]*zeta[13])/(6656*y^5), ccbetasv[{2, 8}, {6, 14}] -> 
  256*y^4*betasv[{2}, {6}]*betasv[{4}, {14}] - 
   256*y^4*betasv[{2, 4}, {6, 14}] - (1792*y^4*betasv[{2}, {10}]*zeta[5])/
    697125 + (32*y^2*betasv[{4}, {14}]*zeta[5])/5 - zeta[13]/(23587200*y) - 
   (betasv[{2}, {6}]*zeta[13])/(1664*y^4), ccbetasv[{3, 7}, {6, 14}] -> 
  256*y^4*betasv[{1}, {6}]*betasv[{5}, {14}] - 
   256*y^4*betasv[{1, 5}, {6, 14}] + (224*y^4*betasv[{2}, {10}]*zeta[5])/
    139425 + (8*y*betasv[{5}, {14}]*zeta[5])/5 + zeta[13]/(15724800*y) - 
   (betasv[{1}, {6}]*zeta[13])/(416*y^3), ccbetasv[{4, 6}, {6, 14}] -> 
  256*y^4*betasv[{0}, {6}]*betasv[{6}, {14}] - 
   256*y^4*betasv[{0, 6}, {6, 14}] - (64*y^4*betasv[{2}, {10}]*zeta[5])/
    46475 + (2*betasv[{6}, {14}]*zeta[5])/5 - zeta[13]/(3931200*y) - 
   (betasv[{0}, {6}]*zeta[13])/(104*y^2), ccbetasv[{0, 11}, {6, 14}] -> 
  4096*y^6*betasv[{1}, {14}]*betasv[{4}, {6}] - 
   4096*y^6*betasv[{4, 1}, {6, 14}] - (2048*y^6*betasv[{1}, {10}]*zeta[5])/
    4225 + (8192*y^6*betasv[{1}, {14}]*zeta[5])/5 - zeta[13]/982800 - 
   (betasv[{4}, {6}]*zeta[13])/(6656*y^5), ccbetasv[{1, 10}, {6, 14}] -> 
  4096*y^6*betasv[{2}, {14}]*betasv[{3}, {6}] - 
   4096*y^6*betasv[{3, 2}, {6, 14}] + (4096*y^6*betasv[{1}, {10}]*zeta[5])/
    46475 + (2048*y^5*betasv[{2}, {14}]*zeta[5])/5 + zeta[13]/3931200 - 
   (betasv[{3}, {6}]*zeta[13])/(1664*y^4), ccbetasv[{2, 9}, {6, 14}] -> 
  4096*y^6*betasv[{2}, {6}]*betasv[{3}, {14}] - 
   4096*y^6*betasv[{2, 3}, {6, 14}] - (6144*y^6*betasv[{1}, {10}]*zeta[5])/
    232375 + (512*y^4*betasv[{3}, {14}]*zeta[5])/5 - zeta[13]/5896800 - 
   (betasv[{2}, {6}]*zeta[13])/(416*y^3), ccbetasv[{3, 8}, {6, 14}] -> 
  4096*y^6*betasv[{1}, {6}]*betasv[{4}, {14}] - 
   4096*y^6*betasv[{1, 4}, {6, 14}] + (8192*y^6*betasv[{1}, {10}]*zeta[5])/
    697125 + (128*y^3*betasv[{4}, {14}]*zeta[5])/5 + zeta[13]/3931200 - 
   (betasv[{1}, {6}]*zeta[13])/(104*y^2), ccbetasv[{4, 7}, {6, 14}] -> 
  4096*y^6*betasv[{0}, {6}]*betasv[{5}, {14}] - 
   4096*y^6*betasv[{0, 5}, {6, 14}] - (1024*y^6*betasv[{1}, {10}]*zeta[5])/
    139425 + (32*y^2*betasv[{5}, {14}]*zeta[5])/5 - zeta[13]/982800 - 
   (betasv[{0}, {6}]*zeta[13])/(26*y), ccbetasv[{0, 12}, {6, 14}] -> 
  65536*y^8*betasv[{0}, {14}]*betasv[{4}, {6}] - 
   65536*y^8*betasv[{4, 0}, {6, 14}] - (49152*y^8*betasv[{0}, {10}]*zeta[5])/
    4225 + (131072*y^8*betasv[{0}, {14}]*zeta[5])/5 - (y*zeta[13])/245700 - 
   (betasv[{4}, {6}]*zeta[13])/(1664*y^4), ccbetasv[{1, 11}, {6, 14}] -> 
  65536*y^8*betasv[{1}, {14}]*betasv[{3}, {6}] - 
   65536*y^8*betasv[{3, 1}, {6, 14}] + (4096*y^8*betasv[{0}, {10}]*zeta[5])/
    4225 + (32768*y^7*betasv[{1}, {14}]*zeta[5])/5 + (y*zeta[13])/982800 - 
   (betasv[{3}, {6}]*zeta[13])/(416*y^3), ccbetasv[{2, 10}, {6, 14}] -> 
  65536*y^8*betasv[{2}, {6}]*betasv[{2}, {14}] - 
   65536*y^8*betasv[{2, 2}, {6, 14}] - (8192*y^8*betasv[{0}, {10}]*zeta[5])/
    46475 + (8192*y^6*betasv[{2}, {14}]*zeta[5])/5 - (y*zeta[13])/1474200 - 
   (betasv[{2}, {6}]*zeta[13])/(104*y^2), ccbetasv[{3, 9}, {6, 14}] -> 
  65536*y^8*betasv[{1}, {6}]*betasv[{3}, {14}] - 
   65536*y^8*betasv[{1, 3}, {6, 14}] + (12288*y^8*betasv[{0}, {10}]*zeta[5])/
    232375 + (2048*y^5*betasv[{3}, {14}]*zeta[5])/5 + (y*zeta[13])/982800 - 
   (betasv[{1}, {6}]*zeta[13])/(26*y), ccbetasv[{4, 8}, {6, 14}] -> 
  65536*y^8*betasv[{0}, {6}]*betasv[{4}, {14}] - 
   65536*y^8*betasv[{0, 4}, {6, 14}] - (16384*y^8*betasv[{0}, {10}]*zeta[5])/
    697125 + (512*y^4*betasv[{4}, {14}]*zeta[5])/5 - (y*zeta[13])/245700 - 
   (2*betasv[{0}, {6}]*zeta[13])/13, ccbetasv[{1, 12}, {6, 14}] -> 
  1048576*y^10*betasv[{0}, {14}]*betasv[{3}, {6}] - 
   1048576*y^10*betasv[{3, 0}, {6, 14}] + (512*y^10*zeta[5])/1185809625 + 
   (524288*y^9*betasv[{0}, {14}]*zeta[5])/5 + (y^2*zeta[13])/245700 - 
   (betasv[{3}, {6}]*zeta[13])/(104*y^2), ccbetasv[{2, 11}, {6, 14}] -> 
  1048576*y^10*betasv[{1}, {14}]*betasv[{2}, {6}] - 
   1048576*y^10*betasv[{2, 1}, {6, 14}] - (128*y^10*zeta[5])/3557428875 + 
   (131072*y^8*betasv[{1}, {14}]*zeta[5])/5 - (y^2*zeta[13])/368550 - 
   (betasv[{2}, {6}]*zeta[13])/(26*y), ccbetasv[{3, 10}, {6, 14}] -> 
  1048576*y^10*betasv[{1}, {6}]*betasv[{2}, {14}] - 
   1048576*y^10*betasv[{1, 2}, {6, 14}] + (256*y^10*zeta[5])/39131717625 + 
   (32768*y^7*betasv[{2}, {14}]*zeta[5])/5 + (y^2*zeta[13])/245700 - 
   (2*betasv[{1}, {6}]*zeta[13])/13, ccbetasv[{4, 9}, {6, 14}] -> 
  1048576*y^10*betasv[{0}, {6}]*betasv[{3}, {14}] - 
   1048576*y^10*betasv[{0, 3}, {6, 14}] - (128*y^10*zeta[5])/65219529375 + 
   (8192*y^6*betasv[{3}, {14}]*zeta[5])/5 - (y^2*zeta[13])/61425 - 
   (8*y*betasv[{0}, {6}]*zeta[13])/13, ccbetasv[{2, 12}, {6, 14}] -> 
  16777216*y^12*betasv[{0}, {14}]*betasv[{2}, {6}] - 
   16777216*y^12*betasv[{2, 0}, {6, 14}] + (2048*y^11*zeta[5])/1185809625 + 
   (2097152*y^10*betasv[{0}, {14}]*zeta[5])/5 - (2*y^3*zeta[13])/184275 - 
   (2*betasv[{2}, {6}]*zeta[13])/13, ccbetasv[{3, 11}, {6, 14}] -> 
  16777216*y^12*betasv[{1}, {6}]*betasv[{1}, {14}] - 
   16777216*y^12*betasv[{1, 1}, {6, 14}] - (512*y^11*zeta[5])/3557428875 + 
   (524288*y^9*betasv[{1}, {14}]*zeta[5])/5 + (y^3*zeta[13])/61425 - 
   (8*y*betasv[{1}, {6}]*zeta[13])/13, ccbetasv[{4, 10}, {6, 14}] -> 
  16777216*y^12*betasv[{0}, {6}]*betasv[{2}, {14}] - 
   16777216*y^12*betasv[{0, 2}, {6, 14}] + (1024*y^11*zeta[5])/39131717625 + 
   (131072*y^8*betasv[{2}, {14}]*zeta[5])/5 - (4*y^3*zeta[13])/61425 - 
   (32*y^2*betasv[{0}, {6}]*zeta[13])/13, ccbetasv[{3, 12}, {6, 14}] -> 
  268435456*y^14*betasv[{0}, {14}]*betasv[{1}, {6}] - 
   268435456*y^14*betasv[{1, 0}, {6, 14}] + (8192*y^12*zeta[5])/1185809625 + 
   (8388608*y^11*betasv[{0}, {14}]*zeta[5])/5 + (4*y^4*zeta[13])/61425 - 
   (32*y^2*betasv[{1}, {6}]*zeta[13])/13, ccbetasv[{4, 11}, {6, 14}] -> 
  268435456*y^14*betasv[{0}, {6}]*betasv[{1}, {14}] - 
   268435456*y^14*betasv[{0, 1}, {6, 14}] - (2048*y^12*zeta[5])/3557428875 + 
   (2097152*y^10*betasv[{1}, {14}]*zeta[5])/5 - (16*y^4*zeta[13])/61425 - 
   (128*y^3*betasv[{0}, {6}]*zeta[13])/13, ccbetasv[{2, 6}, {6, 14}] -> 
  betasv[{2}, {6}]*betasv[{6}, {14}] - betasv[{2, 6}, {6, 14}] - 
   (betasv[{4}, {10}]*zeta[5])/74360 + (betasv[{6}, {14}]*zeta[5])/(40*y^2) - 
   zeta[13]/(377395200*y^3) - (betasv[{2}, {6}]*zeta[13])/(26624*y^6), 
 ccbetasv[{4, 12}, {6, 14}] -> 4294967296*y^16*betasv[{0}, {6}]*
    betasv[{0}, {14}] - 4294967296*y^16*betasv[{0, 0}, {6, 14}] + 
   (32768*y^13*zeta[5])/1185809625 + (33554432*y^12*betasv[{0}, {14}]*
     zeta[5])/5 - (64*y^5*zeta[13])/61425 - 
   (512*y^4*betasv[{0}, {6}]*zeta[13])/13, ccbetasv[{0, 0}, {6, 14}] -> 
  (betasv[{4}, {6}]*betasv[{12}, {14}])/(4294967296*y^16) - 
   betasv[{4, 12}, {6, 14}]/(4294967296*y^16) + 
   zeta[5]/(155426439168000*y^3) + (betasv[{12}, {14}]*zeta[5])/
    (10737418240*y^16) - zeta[13]/(4122161971200*y^11) - 
   (betasv[{4}, {6}]*zeta[13])/(27917287424*y^16), 
 ccbetasv[{0, 1}, {6, 14}] -> (betasv[{4}, {6}]*betasv[{11}, {14}])/
    (268435456*y^14) - betasv[{4, 11}, {6, 14}]/(268435456*y^14) - 
   zeta[5]/(466279317504000*y^2) + (betasv[{11}, {14}]*zeta[5])/
    (671088640*y^14) - zeta[13]/(1030540492800*y^10) - 
   (betasv[{4}, {6}]*zeta[13])/(6979321856*y^15), 
 ccbetasv[{0, 2}, {6, 14}] -> (betasv[{4}, {6}]*betasv[{10}, {14}])/
    (16777216*y^12) - betasv[{4, 10}, {6, 14}]/(16777216*y^12) + 
   zeta[5]/(641134061568000*y) + (betasv[{10}, {14}]*zeta[5])/
    (41943040*y^12) - zeta[13]/(257635123200*y^9) - 
   (betasv[{4}, {6}]*zeta[13])/(1744830464*y^14), 
 ccbetasv[{0, 3}, {6, 14}] -> (betasv[{4}, {6}]*betasv[{9}, {14}])/
    (1048576*y^10) - betasv[{4, 9}, {6, 14}]/(1048576*y^10) - 
   zeta[5]/534278384640000 + (betasv[{9}, {14}]*zeta[5])/(2621440*y^10) - 
   zeta[13]/(64408780800*y^8) - (betasv[{4}, {6}]*zeta[13])/(436207616*y^13), 
 ccbetasv[{0, 4}, {6, 14}] -> (betasv[{4}, {6}]*betasv[{8}, {14}])/
    (65536*y^8) - betasv[{4, 8}, {6, 14}]/(65536*y^8) - 
   (betasv[{8}, {10}]*zeta[5])/(182747136000*y^8) + 
   (betasv[{8}, {14}]*zeta[5])/(163840*y^8) - zeta[13]/(16102195200*y^7) - 
   (betasv[{4}, {6}]*zeta[13])/(109051904*y^12), 
 ccbetasv[{0, 5}, {6, 14}] -> (betasv[{4}, {6}]*betasv[{7}, {14}])/
    (4096*y^6) - betasv[{4, 7}, {6, 14}]/(4096*y^6) - 
   (betasv[{7}, {10}]*zeta[5])/(2284339200*y^6) + 
   (betasv[{7}, {14}]*zeta[5])/(10240*y^6) - zeta[13]/(4025548800*y^6) - 
   (betasv[{4}, {6}]*zeta[13])/(27262976*y^11), 
 ccbetasv[{0, 6}, {6, 14}] -> (betasv[{4}, {6}]*betasv[{6}, {14}])/
    (256*y^4) - betasv[{4, 6}, {6, 14}]/(256*y^4) - 
   (betasv[{6}, {10}]*zeta[5])/(47590400*y^4) + (betasv[{6}, {14}]*zeta[5])/
    (640*y^4) - zeta[13]/(1006387200*y^5) - (betasv[{4}, {6}]*zeta[13])/
    (6815744*y^10), ccbetasv[{0, 7}, {6, 14}] -> 
  (betasv[{4}, {6}]*betasv[{5}, {14}])/(16*y^2) - 
   betasv[{4, 5}, {6, 14}]/(16*y^2) - (7*betasv[{5}, {10}]*zeta[5])/
    (8923200*y^2) + (betasv[{5}, {14}]*zeta[5])/(40*y^2) - 
   zeta[13]/(251596800*y^4) - (betasv[{4}, {6}]*zeta[13])/(1703936*y^9), 
 ccbetasv[{1, 0}, {6, 14}] -> (betasv[{3}, {6}]*betasv[{12}, {14}])/
    (268435456*y^14) - betasv[{3, 12}, {6, 14}]/(268435456*y^14) + 
   zeta[5]/(38856609792000*y^2) + (betasv[{12}, {14}]*zeta[5])/
    (2684354560*y^15) + zeta[13]/(4122161971200*y^10) - 
   (betasv[{3}, {6}]*zeta[13])/(1744830464*y^14), 
 ccbetasv[{1, 1}, {6, 14}] -> (betasv[{3}, {6}]*betasv[{11}, {14}])/
    (16777216*y^12) - betasv[{3, 11}, {6, 14}]/(16777216*y^12) - 
   zeta[5]/(116569829376000*y) + (betasv[{11}, {14}]*zeta[5])/
    (167772160*y^13) + zeta[13]/(1030540492800*y^9) - 
   (betasv[{3}, {6}]*zeta[13])/(436207616*y^13), 
 ccbetasv[{1, 2}, {6, 14}] -> (betasv[{3}, {6}]*betasv[{10}, {14}])/
    (1048576*y^10) - betasv[{3, 10}, {6, 14}]/(1048576*y^10) + 
   zeta[5]/160283515392000 + (betasv[{10}, {14}]*zeta[5])/(10485760*y^11) + 
   zeta[13]/(257635123200*y^8) - (betasv[{3}, {6}]*zeta[13])/
    (109051904*y^12), ccbetasv[{1, 3}, {6, 14}] -> 
  (betasv[{3}, {6}]*betasv[{9}, {14}])/(65536*y^8) - 
   betasv[{3, 9}, {6, 14}]/(65536*y^8) + (3*betasv[{8}, {10}]*zeta[5])/
    (243662848000*y^8) + (betasv[{9}, {14}]*zeta[5])/(655360*y^9) + 
   zeta[13]/(64408780800*y^7) - (betasv[{3}, {6}]*zeta[13])/(27262976*y^11), 
 ccbetasv[{1, 4}, {6, 14}] -> (betasv[{3}, {6}]*betasv[{8}, {14}])/
    (4096*y^6) - betasv[{3, 8}, {6, 14}]/(4096*y^6) + 
   (betasv[{7}, {10}]*zeta[5])/(1427712000*y^6) + 
   (betasv[{8}, {14}]*zeta[5])/(40960*y^7) + zeta[13]/(16102195200*y^6) - 
   (betasv[{3}, {6}]*zeta[13])/(6815744*y^10), 
 ccbetasv[{1, 5}, {6, 14}] -> (betasv[{3}, {6}]*betasv[{7}, {14}])/
    (256*y^4) - betasv[{3, 7}, {6, 14}]/(256*y^4) + 
   (7*betasv[{6}, {10}]*zeta[5])/(285542400*y^4) + 
   (betasv[{7}, {14}]*zeta[5])/(2560*y^5) + zeta[13]/(4025548800*y^5) - 
   (betasv[{3}, {6}]*zeta[13])/(1703936*y^9), ccbetasv[{1, 6}, {6, 14}] -> 
  (betasv[{3}, {6}]*betasv[{6}, {14}])/(16*y^2) - 
   betasv[{3, 6}, {6, 14}]/(16*y^2) + (betasv[{5}, {10}]*zeta[5])/
    (1487200*y^2) + (betasv[{6}, {14}]*zeta[5])/(160*y^3) + 
   zeta[13]/(1006387200*y^4) - (betasv[{3}, {6}]*zeta[13])/(425984*y^8), 
 ccbetasv[{2, 0}, {6, 14}] -> (betasv[{2}, {6}]*betasv[{12}, {14}])/
    (16777216*y^12) - betasv[{2, 12}, {6, 14}]/(16777216*y^12) + 
   zeta[5]/(9714152448000*y) + (betasv[{12}, {14}]*zeta[5])/
    (671088640*y^14) - zeta[13]/(1545810739200*y^9) - 
   (betasv[{2}, {6}]*zeta[13])/(109051904*y^12), 
 ccbetasv[{2, 1}, {6, 14}] -> (betasv[{2}, {6}]*betasv[{11}, {14}])/
    (1048576*y^10) - betasv[{2, 11}, {6, 14}]/(1048576*y^10) - 
   zeta[5]/29142457344000 + (betasv[{11}, {14}]*zeta[5])/(41943040*y^12) - 
   zeta[13]/(386452684800*y^8) - (betasv[{2}, {6}]*zeta[13])/(27262976*y^11), 
 ccbetasv[{2, 2}, {6, 14}] -> (betasv[{2}, {6}]*betasv[{10}, {14}])/
    (65536*y^8) - betasv[{2, 10}, {6, 14}]/(65536*y^8) - 
   (betasv[{8}, {10}]*zeta[5])/(24366284800*y^8) + 
   (betasv[{10}, {14}]*zeta[5])/(2621440*y^10) - zeta[13]/(96613171200*y^7) - 
   (betasv[{2}, {6}]*zeta[13])/(6815744*y^10), 
 ccbetasv[{2, 3}, {6, 14}] -> (betasv[{2}, {6}]*betasv[{9}, {14}])/
    (4096*y^6) - betasv[{2, 9}, {6, 14}]/(4096*y^6) - 
   (3*betasv[{7}, {10}]*zeta[5])/(1903616000*y^6) + 
   (betasv[{9}, {14}]*zeta[5])/(163840*y^8) - zeta[13]/(24153292800*y^6) - 
   (betasv[{2}, {6}]*zeta[13])/(1703936*y^9), ccbetasv[{2, 4}, {6, 14}] -> 
  (betasv[{2}, {6}]*betasv[{8}, {14}])/(256*y^4) - 
   betasv[{2, 8}, {6, 14}]/(256*y^4) - (7*betasv[{6}, {10}]*zeta[5])/
    (178464000*y^4) + (betasv[{8}, {14}]*zeta[5])/(10240*y^6) - 
   zeta[13]/(6038323200*y^5) - (betasv[{2}, {6}]*zeta[13])/(425984*y^8), 
 ccbetasv[{2, 5}, {6, 14}] -> (betasv[{2}, {6}]*betasv[{7}, {14}])/(16*y^2) - 
   betasv[{2, 7}, {6, 14}]/(16*y^2) - (7*betasv[{5}, {10}]*zeta[5])/
    (8923200*y^2) + (betasv[{7}, {14}]*zeta[5])/(640*y^4) - 
   zeta[13]/(1509580800*y^4) - (betasv[{2}, {6}]*zeta[13])/(106496*y^7), 
 ccbetasv[{3, 0}, {6, 14}] -> (betasv[{1}, {6}]*betasv[{12}, {14}])/
    (1048576*y^10) - betasv[{1, 12}, {6, 14}]/(1048576*y^10) + 
   zeta[5]/2428538112000 + (betasv[{12}, {14}]*zeta[5])/(167772160*y^13) + 
   zeta[13]/(257635123200*y^8) - (betasv[{1}, {6}]*zeta[13])/(6815744*y^10), 
 ccbetasv[{3, 1}, {6, 14}] -> (betasv[{1}, {6}]*betasv[{11}, {14}])/
    (65536*y^8) - betasv[{1, 11}, {6, 14}]/(65536*y^8) + 
   (betasv[{8}, {10}]*zeta[5])/(4430233600*y^8) + 
   (betasv[{11}, {14}]*zeta[5])/(10485760*y^11) + 
   zeta[13]/(64408780800*y^7) - (betasv[{1}, {6}]*zeta[13])/(1703936*y^9), 
 ccbetasv[{3, 2}, {6, 14}] -> (betasv[{1}, {6}]*betasv[{10}, {14}])/
    (4096*y^6) - betasv[{1, 10}, {6, 14}]/(4096*y^6) + 
   (betasv[{7}, {10}]*zeta[5])/(190361600*y^6) + (betasv[{10}, {14}]*zeta[5])/
    (655360*y^9) + zeta[13]/(16102195200*y^6) - (betasv[{1}, {6}]*zeta[13])/
    (425984*y^8), ccbetasv[{3, 3}, {6, 14}] -> 
  (betasv[{1}, {6}]*betasv[{9}, {14}])/(256*y^4) - 
   betasv[{1, 9}, {6, 14}]/(256*y^4) + (21*betasv[{6}, {10}]*zeta[5])/
    (237952000*y^4) + (betasv[{9}, {14}]*zeta[5])/(40960*y^7) + 
   zeta[13]/(4025548800*y^5) - (betasv[{1}, {6}]*zeta[13])/(106496*y^7), 
 ccbetasv[{3, 4}, {6, 14}] -> (betasv[{1}, {6}]*betasv[{8}, {14}])/(16*y^2) - 
   betasv[{1, 8}, {6, 14}]/(16*y^2) + (7*betasv[{5}, {10}]*zeta[5])/
    (5577000*y^2) + (betasv[{8}, {14}]*zeta[5])/(2560*y^5) + 
   zeta[13]/(1006387200*y^4) - (betasv[{1}, {6}]*zeta[13])/(26624*y^6), 
 ccbetasv[{4, 0}, {6, 14}] -> (betasv[{0}, {6}]*betasv[{12}, {14}])/
    (65536*y^8) - betasv[{0, 12}, {6, 14}]/(65536*y^8) - 
   (3*betasv[{8}, {10}]*zeta[5])/(1107558400*y^8) + 
   (betasv[{12}, {14}]*zeta[5])/(41943040*y^12) - 
   zeta[13]/(16102195200*y^7) - (betasv[{0}, {6}]*zeta[13])/(425984*y^8), 
 ccbetasv[{4, 1}, {6, 14}] -> (betasv[{0}, {6}]*betasv[{11}, {14}])/
    (4096*y^6) - betasv[{0, 11}, {6, 14}]/(4096*y^6) - 
   (betasv[{7}, {10}]*zeta[5])/(34611200*y^6) + (betasv[{11}, {14}]*zeta[5])/
    (2621440*y^10) - zeta[13]/(4025548800*y^6) - (betasv[{0}, {6}]*zeta[13])/
    (106496*y^7), ccbetasv[{4, 2}, {6, 14}] -> 
  (betasv[{0}, {6}]*betasv[{10}, {14}])/(256*y^4) - 
   betasv[{0, 10}, {6, 14}]/(256*y^4) - (7*betasv[{6}, {10}]*zeta[5])/
    (23795200*y^4) + (betasv[{10}, {14}]*zeta[5])/(163840*y^8) - 
   zeta[13]/(1006387200*y^5) - (betasv[{0}, {6}]*zeta[13])/(26624*y^6), 
 ccbetasv[{4, 3}, {6, 14}] -> (betasv[{0}, {6}]*betasv[{9}, {14}])/(16*y^2) - 
   betasv[{0, 9}, {6, 14}]/(16*y^2) - (21*betasv[{5}, {10}]*zeta[5])/
    (7436000*y^2) + (betasv[{9}, {14}]*zeta[5])/(10240*y^6) - 
   zeta[13]/(251596800*y^4) - (betasv[{0}, {6}]*zeta[13])/(6656*y^5), 
 ccbetasv[{0, 9}, {6, 16}] -> betasv[{4}, {6}]*betasv[{5}, {16}] - 
   betasv[{4, 5}, {6, 16}] - (3617*betasv[{5}, {12}]*zeta[5])/152711000 + 
   (2*betasv[{5}, {16}]*zeta[5])/5 - zeta[15]/(290304000*y^4) - 
   (betasv[{4}, {6}]*zeta[15])/(1966080*y^9), ccbetasv[{1, 8}, {6, 16}] -> 
  betasv[{3}, {6}]*betasv[{6}, {16}] - betasv[{3, 6}, {6, 16}] + 
   (3617*betasv[{5}, {12}]*zeta[5])/229066500 + (betasv[{6}, {16}]*zeta[5])/
    (10*y) + zeta[15]/(1161216000*y^4) - (betasv[{3}, {6}]*zeta[15])/
    (491520*y^8), ccbetasv[{3, 6}, {6, 16}] -> 
  betasv[{1}, {6}]*betasv[{8}, {16}] - betasv[{1, 8}, {6, 16}] + 
   (3617*betasv[{5}, {12}]*zeta[5])/229066500 + (betasv[{8}, {16}]*zeta[5])/
    (160*y^3) + zeta[15]/(1161216000*y^4) - (betasv[{1}, {6}]*zeta[15])/
    (30720*y^6), ccbetasv[{4, 5}, {6, 16}] -> 
  betasv[{0}, {6}]*betasv[{9}, {16}] - betasv[{0, 9}, {6, 16}] - 
   (3617*betasv[{5}, {12}]*zeta[5])/152711000 + (betasv[{9}, {16}]*zeta[5])/
    (640*y^4) - zeta[15]/(290304000*y^4) - (betasv[{0}, {6}]*zeta[15])/
    (7680*y^5), ccbetasv[{0, 10}, {6, 16}] -> 
  16*y^2*betasv[{4}, {6}]*betasv[{4}, {16}] - 
   16*y^2*betasv[{4, 4}, {6, 16}] - (7234*y^2*betasv[{4}, {12}]*zeta[5])/
    11453325 + (32*y^2*betasv[{4}, {16}]*zeta[5])/5 - 
   zeta[15]/(72576000*y^3) - (betasv[{4}, {6}]*zeta[15])/(491520*y^8), 
 ccbetasv[{1, 9}, {6, 16}] -> 16*y^2*betasv[{3}, {6}]*betasv[{5}, {16}] - 
   16*y^2*betasv[{3, 5}, {6, 16}] + (3617*y^2*betasv[{4}, {12}]*zeta[5])/
    11453325 + (8*y*betasv[{5}, {16}]*zeta[5])/5 + zeta[15]/(290304000*y^3) - 
   (betasv[{3}, {6}]*zeta[15])/(122880*y^7), ccbetasv[{2, 8}, {6, 16}] -> 
  16*y^2*betasv[{2}, {6}]*betasv[{6}, {16}] - 
   16*y^2*betasv[{2, 6}, {6, 16}] - (7234*y^2*betasv[{4}, {12}]*zeta[5])/
    34359975 + (2*betasv[{6}, {16}]*zeta[5])/5 - zeta[15]/(435456000*y^3) - 
   (betasv[{2}, {6}]*zeta[15])/(30720*y^6), ccbetasv[{3, 7}, {6, 16}] -> 
  16*y^2*betasv[{1}, {6}]*betasv[{7}, {16}] - 
   16*y^2*betasv[{1, 7}, {6, 16}] + (25319*y^2*betasv[{4}, {12}]*zeta[5])/
    137439900 + (betasv[{7}, {16}]*zeta[5])/(10*y) + 
   zeta[15]/(290304000*y^3) - (betasv[{1}, {6}]*zeta[15])/(7680*y^5), 
 ccbetasv[{4, 6}, {6, 16}] -> 16*y^2*betasv[{0}, {6}]*betasv[{8}, {16}] - 
   16*y^2*betasv[{0, 8}, {6, 16}] - (7234*y^2*betasv[{4}, {12}]*zeta[5])/
    34359975 + (betasv[{8}, {16}]*zeta[5])/(40*y^2) - 
   zeta[15]/(72576000*y^3) - (betasv[{0}, {6}]*zeta[15])/(1920*y^4), 
 ccbetasv[{0, 11}, {6, 16}] -> 256*y^4*betasv[{3}, {16}]*betasv[{4}, {6}] - 
   256*y^4*betasv[{4, 3}, {6, 16}] - (1273184*y^4*betasv[{3}, {12}]*zeta[5])/
    80173275 + (512*y^4*betasv[{3}, {16}]*zeta[5])/5 - 
   zeta[15]/(18144000*y^2) - (betasv[{4}, {6}]*zeta[15])/(122880*y^7), 
 ccbetasv[{1, 10}, {6, 16}] -> 256*y^4*betasv[{3}, {6}]*betasv[{4}, {16}] - 
   256*y^4*betasv[{3, 4}, {6, 16}] + (462976*y^4*betasv[{3}, {12}]*zeta[5])/
    80173275 + (128*y^3*betasv[{4}, {16}]*zeta[5])/5 + 
   zeta[15]/(72576000*y^2) - (betasv[{3}, {6}]*zeta[15])/(30720*y^6), 
 ccbetasv[{2, 9}, {6, 16}] -> 256*y^4*betasv[{2}, {6}]*betasv[{5}, {16}] - 
   256*y^4*betasv[{2, 5}, {6, 16}] - (231488*y^4*betasv[{3}, {12}]*zeta[5])/
    80173275 + (32*y^2*betasv[{5}, {16}]*zeta[5])/5 - 
   zeta[15]/(108864000*y^2) - (betasv[{2}, {6}]*zeta[15])/(7680*y^5), 
 ccbetasv[{3, 8}, {6, 16}] -> 256*y^4*betasv[{1}, {6}]*betasv[{6}, {16}] - 
   256*y^4*betasv[{1, 6}, {6, 16}] + (462976*y^4*betasv[{3}, {12}]*zeta[5])/
    240519825 + (8*y*betasv[{6}, {16}]*zeta[5])/5 + zeta[15]/(72576000*y^2) - 
   (betasv[{1}, {6}]*zeta[15])/(1920*y^4), ccbetasv[{4, 7}, {6, 16}] -> 
  256*y^4*betasv[{0}, {6}]*betasv[{7}, {16}] - 
   256*y^4*betasv[{0, 7}, {6, 16}] - (57872*y^4*betasv[{3}, {12}]*zeta[5])/
    34359975 + (2*betasv[{7}, {16}]*zeta[5])/5 - zeta[15]/(18144000*y^2) - 
   (betasv[{0}, {6}]*zeta[15])/(480*y^3), ccbetasv[{0, 12}, {6, 16}] -> 
  4096*y^6*betasv[{2}, {16}]*betasv[{4}, {6}] - 
   4096*y^6*betasv[{4, 2}, {6, 16}] - 
   (10185472*y^6*betasv[{2}, {12}]*zeta[5])/26724425 + 
   (8192*y^6*betasv[{2}, {16}]*zeta[5])/5 - zeta[15]/(4536000*y) - 
   (betasv[{4}, {6}]*zeta[15])/(30720*y^6), ccbetasv[{2, 10}, {6, 16}] -> 
  4096*y^6*betasv[{2}, {6}]*betasv[{4}, {16}] - 
   4096*y^6*betasv[{2, 4}, {6, 16}] - (925952*y^6*betasv[{2}, {12}]*zeta[5])/
    26724425 + (512*y^4*betasv[{4}, {16}]*zeta[5])/5 - 
   zeta[15]/(27216000*y) - (betasv[{2}, {6}]*zeta[15])/(1920*y^4), 
 ccbetasv[{3, 9}, {6, 16}] -> 4096*y^6*betasv[{1}, {6}]*betasv[{5}, {16}] - 
   4096*y^6*betasv[{1, 5}, {6, 16}] + (462976*y^6*betasv[{2}, {12}]*zeta[5])/
    26724425 + (128*y^3*betasv[{5}, {16}]*zeta[5])/5 + 
   zeta[15]/(18144000*y) - (betasv[{1}, {6}]*zeta[15])/(480*y^3), 
 ccbetasv[{4, 8}, {6, 16}] -> 4096*y^6*betasv[{0}, {6}]*betasv[{6}, {16}] - 
   4096*y^6*betasv[{0, 6}, {6, 16}] - (925952*y^6*betasv[{2}, {12}]*zeta[5])/
    80173275 + (32*y^2*betasv[{6}, {16}]*zeta[5])/5 - zeta[15]/(4536000*y) - 
   (betasv[{0}, {6}]*zeta[15])/(120*y^2), ccbetasv[{0, 13}, {6, 16}] -> 
  65536*y^8*betasv[{1}, {16}]*betasv[{4}, {6}] - 
   65536*y^8*betasv[{4, 1}, {6, 16}] - 
   (162967552*y^8*betasv[{1}, {12}]*zeta[5])/18501525 + 
   (131072*y^8*betasv[{1}, {16}]*zeta[5])/5 - zeta[15]/1134000 - 
   (betasv[{4}, {6}]*zeta[15])/(7680*y^5), ccbetasv[{1, 12}, {6, 16}] -> 
  65536*y^8*betasv[{2}, {16}]*betasv[{3}, {6}] - 
   65536*y^8*betasv[{3, 2}, {6, 16}] + 
   (325935104*y^8*betasv[{1}, {12}]*zeta[5])/240519825 + 
   (32768*y^7*betasv[{2}, {16}]*zeta[5])/5 + zeta[15]/4536000 - 
   (betasv[{3}, {6}]*zeta[15])/(1920*y^4), ccbetasv[{2, 11}, {6, 16}] -> 
  65536*y^8*betasv[{2}, {6}]*betasv[{3}, {16}] - 
   65536*y^8*betasv[{2, 3}, {6, 16}] - 
   (81483776*y^8*betasv[{1}, {12}]*zeta[5])/240519825 + 
   (8192*y^6*betasv[{3}, {16}]*zeta[5])/5 - zeta[15]/6804000 - 
   (betasv[{2}, {6}]*zeta[15])/(480*y^3), ccbetasv[{3, 10}, {6, 16}] -> 
  65536*y^8*betasv[{1}, {6}]*betasv[{4}, {16}] - 
   65536*y^8*betasv[{1, 4}, {6, 16}] + 
   (29630464*y^8*betasv[{1}, {12}]*zeta[5])/240519825 + 
   (2048*y^5*betasv[{4}, {16}]*zeta[5])/5 + zeta[15]/4536000 - 
   (betasv[{1}, {6}]*zeta[15])/(120*y^2), ccbetasv[{4, 9}, {6, 16}] -> 
  65536*y^8*betasv[{0}, {6}]*betasv[{5}, {16}] - 
   65536*y^8*betasv[{0, 5}, {6, 16}] - 
   (14815232*y^8*betasv[{1}, {12}]*zeta[5])/240519825 + 
   (512*y^4*betasv[{5}, {16}]*zeta[5])/5 - zeta[15]/1134000 - 
   (betasv[{0}, {6}]*zeta[15])/(30*y), ccbetasv[{0, 14}, {6, 16}] -> 
  1048576*y^10*betasv[{0}, {16}]*betasv[{4}, {6}] - 
   1048576*y^10*betasv[{4, 0}, {6, 16}] - 
   (2607480832*y^10*betasv[{0}, {12}]*zeta[5])/13215375 + 
   (2097152*y^10*betasv[{0}, {16}]*zeta[5])/5 - (y*zeta[15])/283500 - 
   (betasv[{4}, {6}]*zeta[15])/(1920*y^4), ccbetasv[{1, 13}, {6, 16}] -> 
  1048576*y^10*betasv[{1}, {16}]*betasv[{3}, {6}] - 
   1048576*y^10*betasv[{3, 1}, {6, 16}] + 
   (1303740416*y^10*betasv[{0}, {12}]*zeta[5])/92507625 + 
   (524288*y^9*betasv[{1}, {16}]*zeta[5])/5 + (y*zeta[15])/1134000 - 
   (betasv[{3}, {6}]*zeta[15])/(480*y^3), ccbetasv[{2, 12}, {6, 16}] -> 
  1048576*y^10*betasv[{2}, {6}]*betasv[{2}, {16}] - 
   1048576*y^10*betasv[{2, 2}, {6, 16}] - 
   (2607480832*y^10*betasv[{0}, {12}]*zeta[5])/1202599125 + 
   (131072*y^8*betasv[{2}, {16}]*zeta[5])/5 - (y*zeta[15])/1701000 - 
   (betasv[{2}, {6}]*zeta[15])/(120*y^2), ccbetasv[{3, 11}, {6, 16}] -> 
  1048576*y^10*betasv[{1}, {6}]*betasv[{3}, {16}] - 
   1048576*y^10*betasv[{1, 3}, {6, 16}] + 
   (651870208*y^10*betasv[{0}, {12}]*zeta[5])/1202599125 + 
   (32768*y^7*betasv[{3}, {16}]*zeta[5])/5 + (y*zeta[15])/1134000 - 
   (betasv[{1}, {6}]*zeta[15])/(30*y), ccbetasv[{4, 10}, {6, 16}] -> 
  1048576*y^10*betasv[{0}, {6}]*betasv[{4}, {16}] - 
   1048576*y^10*betasv[{0, 4}, {6, 16}] - 
   (237043712*y^10*betasv[{0}, {12}]*zeta[5])/1202599125 + 
   (8192*y^6*betasv[{4}, {16}]*zeta[5])/5 - (y*zeta[15])/283500 - 
   (2*betasv[{0}, {6}]*zeta[15])/15, ccbetasv[{1, 14}, {6, 16}] -> 
  16777216*y^12*betasv[{0}, {16}]*betasv[{3}, {6}] - 
   16777216*y^12*betasv[{3, 0}, {6, 16}] - (1851904*y^12*zeta[5])/
    12211558734375 + (8388608*y^11*betasv[{0}, {16}]*zeta[5])/5 + 
   (y^2*zeta[15])/283500 - (betasv[{3}, {6}]*zeta[15])/(120*y^2), 
 ccbetasv[{2, 13}, {6, 16}] -> 16777216*y^12*betasv[{1}, {16}]*
    betasv[{2}, {6}] - 16777216*y^12*betasv[{2, 1}, {6, 16}] + 
   (925952*y^12*zeta[5])/85480911140625 + 
   (2097152*y^10*betasv[{1}, {16}]*zeta[5])/5 - (y^2*zeta[15])/425250 - 
   (betasv[{2}, {6}]*zeta[15])/(30*y), ccbetasv[{3, 12}, {6, 16}] -> 
  16777216*y^12*betasv[{1}, {6}]*betasv[{2}, {16}] - 
   16777216*y^12*betasv[{1, 2}, {6, 16}] - (1851904*y^12*zeta[5])/
    1111251844828125 + (524288*y^9*betasv[{2}, {16}]*zeta[5])/5 + 
   (y^2*zeta[15])/283500 - (2*betasv[{1}, {6}]*zeta[15])/15, 
 ccbetasv[{4, 11}, {6, 16}] -> 16777216*y^12*betasv[{0}, {6}]*
    betasv[{3}, {16}] - 16777216*y^12*betasv[{0, 3}, {6, 16}] + 
   (462976*y^12*zeta[5])/1111251844828125 + 
   (131072*y^8*betasv[{3}, {16}]*zeta[5])/5 - (y^2*zeta[15])/70875 - 
   (8*y*betasv[{0}, {6}]*zeta[15])/15, ccbetasv[{1, 11}, {6, 16}] -> 
  4096*y^6*betasv[{3}, {6}]*betasv[{3}, {16}] - 
   4096*y^6*betasv[{3, 3}, {6, 16}] + (2546368*y^6*betasv[{2}, {12}]*zeta[5])/
    26724425 + (2048*y^5*betasv[{3}, {16}]*zeta[5])/5 + 
   zeta[15]/(18144000*y) - (betasv[{3}, {6}]*zeta[15])/(7680*y^5), 
 ccbetasv[{2, 14}, {6, 16}] -> 268435456*y^14*betasv[{0}, {16}]*
    betasv[{2}, {6}] - 268435456*y^14*betasv[{2, 0}, {6, 16}] - 
   (7407616*y^13*zeta[5])/12211558734375 + 
   (33554432*y^12*betasv[{0}, {16}]*zeta[5])/5 - (2*y^3*zeta[15])/212625 - 
   (2*betasv[{2}, {6}]*zeta[15])/15, ccbetasv[{3, 13}, {6, 16}] -> 
  268435456*y^14*betasv[{1}, {6}]*betasv[{1}, {16}] - 
   268435456*y^14*betasv[{1, 1}, {6, 16}] + (3703808*y^13*zeta[5])/
    85480911140625 + (8388608*y^11*betasv[{1}, {16}]*zeta[5])/5 + 
   (y^3*zeta[15])/70875 - (8*y*betasv[{1}, {6}]*zeta[15])/15, 
 ccbetasv[{4, 12}, {6, 16}] -> 268435456*y^14*betasv[{0}, {6}]*
    betasv[{2}, {16}] - 268435456*y^14*betasv[{0, 2}, {6, 16}] - 
   (7407616*y^13*zeta[5])/1111251844828125 + 
   (2097152*y^10*betasv[{2}, {16}]*zeta[5])/5 - (4*y^3*zeta[15])/70875 - 
   (32*y^2*betasv[{0}, {6}]*zeta[15])/15, ccbetasv[{3, 14}, {6, 16}] -> 
  4294967296*y^16*betasv[{0}, {16}]*betasv[{1}, {6}] - 
   4294967296*y^16*betasv[{1, 0}, {6, 16}] - (29630464*y^14*zeta[5])/
    12211558734375 + (134217728*y^13*betasv[{0}, {16}]*zeta[5])/5 + 
   (4*y^4*zeta[15])/70875 - (32*y^2*betasv[{1}, {6}]*zeta[15])/15, 
 ccbetasv[{4, 13}, {6, 16}] -> 4294967296*y^16*betasv[{0}, {6}]*
    betasv[{1}, {16}] - 4294967296*y^16*betasv[{0, 1}, {6, 16}] + 
   (14815232*y^14*zeta[5])/85480911140625 + 
   (33554432*y^12*betasv[{1}, {16}]*zeta[5])/5 - (16*y^4*zeta[15])/70875 - 
   (128*y^3*betasv[{0}, {6}]*zeta[15])/15, ccbetasv[{2, 7}, {6, 16}] -> 
  betasv[{2}, {6}]*betasv[{7}, {16}] - betasv[{2, 7}, {6, 16}] - 
   (25319*betasv[{5}, {12}]*zeta[5])/1832532000 + 
   (betasv[{7}, {16}]*zeta[5])/(40*y^2) - zeta[15]/(1741824000*y^4) - 
   (betasv[{2}, {6}]*zeta[15])/(122880*y^7), ccbetasv[{4, 14}, {6, 16}] -> 
  68719476736*y^18*betasv[{0}, {6}]*betasv[{0}, {16}] - 
   68719476736*y^18*betasv[{0, 0}, {6, 16}] - (118521856*y^15*zeta[5])/
    12211558734375 + (536870912*y^14*betasv[{0}, {16}]*zeta[5])/5 - 
   (64*y^5*zeta[15])/70875 - (512*y^4*betasv[{0}, {6}]*zeta[15])/15, 
 ccbetasv[{0, 0}, {6, 16}] -> (betasv[{4}, {6}]*betasv[{14}, {16}])/
    (68719476736*y^18) - betasv[{4, 14}, {6, 16}]/(68719476736*y^18) - 
   (3617*zeta[5])/(25609494822912000000*y^3) + (betasv[{14}, {16}]*zeta[5])/
    (171798691840*y^18) - zeta[15]/(76101451776000*y^13) - 
   (betasv[{4}, {6}]*zeta[15])/(515396075520*y^18), 
 ccbetasv[{0, 1}, {6, 16}] -> (betasv[{4}, {6}]*betasv[{13}, {16}])/
    (4294967296*y^16) - betasv[{4, 13}, {6, 16}]/(4294967296*y^16) + 
   (3617*zeta[5])/(89633231880192000000*y^2) + (betasv[{13}, {16}]*zeta[5])/
    (10737418240*y^16) - zeta[15]/(19025362944000*y^12) - 
   (betasv[{4}, {6}]*zeta[15])/(128849018880*y^17), 
 ccbetasv[{0, 2}, {6, 16}] -> (betasv[{4}, {6}]*betasv[{12}, {16}])/
    (268435456*y^14) - betasv[{4, 12}, {6, 16}]/(268435456*y^14) - 
   (3617*zeta[5])/(145654001805312000000*y) + (betasv[{12}, {16}]*zeta[5])/
    (671088640*y^14) - zeta[15]/(4756340736000*y^11) - 
   (betasv[{4}, {6}]*zeta[15])/(32212254720*y^16), 
 ccbetasv[{0, 3}, {6, 16}] -> (betasv[{4}, {6}]*betasv[{11}, {16}])/
    (16777216*y^12) - betasv[{4, 11}, {6, 16}]/(16777216*y^12) + 
   (3617*zeta[5])/145654001805312000000 + (betasv[{11}, {16}]*zeta[5])/
    (41943040*y^12) - zeta[15]/(1189085184000*y^10) - 
   (betasv[{4}, {6}]*zeta[15])/(8053063680*y^15), 
 ccbetasv[{0, 4}, {6, 16}] -> (betasv[{4}, {6}]*betasv[{10}, {16}])/
    (1048576*y^10) - betasv[{4, 10}, {6, 16}]/(1048576*y^10) - 
   (3617*betasv[{10}, {12}]*zeta[5])/(20176265281536000*y^10) + 
   (betasv[{10}, {16}]*zeta[5])/(2621440*y^10) - 
   zeta[15]/(297271296000*y^9) - (betasv[{4}, {6}]*zeta[15])/
    (2013265920*y^14), ccbetasv[{0, 5}, {6, 16}] -> 
  (betasv[{4}, {6}]*betasv[{9}, {16}])/(65536*y^8) - 
   betasv[{4, 9}, {6, 16}]/(65536*y^8) - (3617*betasv[{9}, {12}]*zeta[5])/
    (252203316019200*y^8) + (betasv[{9}, {16}]*zeta[5])/(163840*y^8) - 
   zeta[15]/(74317824000*y^8) - (betasv[{4}, {6}]*zeta[15])/(503316480*y^13), 
 ccbetasv[{0, 6}, {6, 16}] -> (betasv[{4}, {6}]*betasv[{8}, {16}])/
    (4096*y^6) - betasv[{4, 8}, {6, 16}]/(4096*y^6) - 
   (3617*betasv[{8}, {12}]*zeta[5])/(5254235750400*y^6) + 
   (betasv[{8}, {16}]*zeta[5])/(10240*y^6) - zeta[15]/(18579456000*y^7) - 
   (betasv[{4}, {6}]*zeta[15])/(125829120*y^12), 
 ccbetasv[{0, 7}, {6, 16}] -> (betasv[{4}, {6}]*betasv[{7}, {16}])/
    (256*y^4) - betasv[{4, 7}, {6, 16}]/(256*y^4) - 
   (3617*betasv[{7}, {12}]*zeta[5])/(140738457600*y^4) + 
   (betasv[{7}, {16}]*zeta[5])/(640*y^4) - zeta[15]/(4644864000*y^6) - 
   (betasv[{4}, {6}]*zeta[15])/(31457280*y^11), 
 ccbetasv[{0, 8}, {6, 16}] -> (betasv[{4}, {6}]*betasv[{6}, {16}])/(16*y^2) - 
   betasv[{4, 6}, {6, 16}]/(16*y^2) - (3617*betasv[{6}, {12}]*zeta[5])/
    (4398076800*y^2) + (betasv[{6}, {16}]*zeta[5])/(40*y^2) - 
   zeta[15]/(1161216000*y^5) - (betasv[{4}, {6}]*zeta[15])/(7864320*y^10), 
 ccbetasv[{1, 0}, {6, 16}] -> (betasv[{3}, {6}]*betasv[{14}, {16}])/
    (4294967296*y^16) - betasv[{3, 14}, {6, 16}]/(4294967296*y^16) - 
   (3617*zeta[5])/(6402373705728000000*y^2) + (betasv[{14}, {16}]*zeta[5])/
    (42949672960*y^17) + zeta[15]/(76101451776000*y^12) - 
   (betasv[{3}, {6}]*zeta[15])/(32212254720*y^16), 
 ccbetasv[{1, 1}, {6, 16}] -> (betasv[{3}, {6}]*betasv[{13}, {16}])/
    (268435456*y^14) - betasv[{3, 13}, {6, 16}]/(268435456*y^14) + 
   (3617*zeta[5])/(22408307970048000000*y) + (betasv[{13}, {16}]*zeta[5])/
    (2684354560*y^15) + zeta[15]/(19025362944000*y^11) - 
   (betasv[{3}, {6}]*zeta[15])/(8053063680*y^15), 
 ccbetasv[{1, 2}, {6, 16}] -> (betasv[{3}, {6}]*betasv[{12}, {16}])/
    (16777216*y^12) - betasv[{3, 12}, {6, 16}]/(16777216*y^12) - 
   (3617*zeta[5])/36413500451328000000 + (betasv[{12}, {16}]*zeta[5])/
    (167772160*y^13) + zeta[15]/(4756340736000*y^10) - 
   (betasv[{3}, {6}]*zeta[15])/(2013265920*y^14), 
 ccbetasv[{1, 3}, {6, 16}] -> (betasv[{3}, {6}]*betasv[{11}, {16}])/
    (1048576*y^10) - betasv[{3, 11}, {6, 16}]/(1048576*y^10) + 
   (39787*betasv[{10}, {12}]*zeta[5])/(80705061126144000*y^10) + 
   (betasv[{11}, {16}]*zeta[5])/(10485760*y^11) + 
   zeta[15]/(1189085184000*y^9) - (betasv[{3}, {6}]*zeta[15])/
    (503316480*y^13), ccbetasv[{1, 4}, {6, 16}] -> 
  (betasv[{3}, {6}]*betasv[{10}, {16}])/(65536*y^8) - 
   betasv[{3, 10}, {6, 16}]/(65536*y^8) + (3617*betasv[{9}, {12}]*zeta[5])/
    (126101658009600*y^8) + (betasv[{10}, {16}]*zeta[5])/(655360*y^9) + 
   zeta[15]/(297271296000*y^8) - (betasv[{3}, {6}]*zeta[15])/
    (125829120*y^12), ccbetasv[{1, 5}, {6, 16}] -> 
  (betasv[{3}, {6}]*betasv[{9}, {16}])/(4096*y^6) - 
   betasv[{3, 9}, {6, 16}]/(4096*y^6) + (3617*betasv[{8}, {12}]*zeta[5])/
    (3502823833600*y^6) + (betasv[{9}, {16}]*zeta[5])/(40960*y^7) + 
   zeta[15]/(74317824000*y^7) - (betasv[{3}, {6}]*zeta[15])/(31457280*y^11), 
 ccbetasv[{1, 6}, {6, 16}] -> (betasv[{3}, {6}]*betasv[{8}, {16}])/
    (256*y^4) - betasv[{3, 8}, {6, 16}]/(256*y^4) + 
   (3617*betasv[{7}, {12}]*zeta[5])/(123146150400*y^4) + 
   (betasv[{8}, {16}]*zeta[5])/(2560*y^5) + zeta[15]/(18579456000*y^6) - 
   (betasv[{3}, {6}]*zeta[15])/(7864320*y^10), 
 ccbetasv[{1, 7}, {6, 16}] -> (betasv[{3}, {6}]*betasv[{7}, {16}])/(16*y^2) - 
   betasv[{3, 7}, {6, 16}]/(16*y^2) + (25319*betasv[{6}, {12}]*zeta[5])/
    (35184614400*y^2) + (betasv[{7}, {16}]*zeta[5])/(160*y^3) + 
   zeta[15]/(4644864000*y^5) - (betasv[{3}, {6}]*zeta[15])/(1966080*y^9), 
 ccbetasv[{2, 0}, {6, 16}] -> (betasv[{2}, {6}]*betasv[{14}, {16}])/
    (268435456*y^14) - betasv[{2, 14}, {6, 16}]/(268435456*y^14) - 
   (3617*zeta[5])/(1600593426432000000*y) + (betasv[{14}, {16}]*zeta[5])/
    (10737418240*y^16) - zeta[15]/(28538044416000*y^11) - 
   (betasv[{2}, {6}]*zeta[15])/(2013265920*y^14), 
 ccbetasv[{2, 1}, {6, 16}] -> (betasv[{2}, {6}]*betasv[{13}, {16}])/
    (16777216*y^12) - betasv[{2, 13}, {6, 16}]/(16777216*y^12) + 
   (3617*zeta[5])/5602076992512000000 + (betasv[{13}, {16}]*zeta[5])/
    (671088640*y^14) - zeta[15]/(7134511104000*y^10) - 
   (betasv[{2}, {6}]*zeta[15])/(503316480*y^13), 
 ccbetasv[{2, 2}, {6, 16}] -> (betasv[{2}, {6}]*betasv[{12}, {16}])/
    (1048576*y^10) - betasv[{2, 12}, {6, 16}]/(1048576*y^10) - 
   (39787*betasv[{10}, {12}]*zeta[5])/(20176265281536000*y^10) + 
   (betasv[{12}, {16}]*zeta[5])/(41943040*y^12) - 
   zeta[15]/(1783627776000*y^9) - (betasv[{2}, {6}]*zeta[15])/
    (125829120*y^12), ccbetasv[{2, 3}, {6, 16}] -> 
  (betasv[{2}, {6}]*betasv[{11}, {16}])/(65536*y^8) - 
   betasv[{2, 11}, {6, 16}]/(65536*y^8) - (39787*betasv[{9}, {12}]*zeta[5])/
    (504406632038400*y^8) + (betasv[{11}, {16}]*zeta[5])/(2621440*y^10) - 
   zeta[15]/(445906944000*y^8) - (betasv[{2}, {6}]*zeta[15])/(31457280*y^11), 
 ccbetasv[{2, 4}, {6, 16}] -> (betasv[{2}, {6}]*betasv[{10}, {16}])/
    (4096*y^6) - betasv[{2, 10}, {6, 16}]/(4096*y^6) - 
   (3617*betasv[{8}, {12}]*zeta[5])/(1751411916800*y^6) + 
   (betasv[{10}, {16}]*zeta[5])/(163840*y^8) - zeta[15]/(111476736000*y^7) - 
   (betasv[{2}, {6}]*zeta[15])/(7864320*y^10), 
 ccbetasv[{2, 5}, {6, 16}] -> (betasv[{2}, {6}]*betasv[{9}, {16}])/
    (256*y^4) - betasv[{2, 9}, {6, 16}]/(256*y^4) - 
   (3617*betasv[{7}, {12}]*zeta[5])/(82097433600*y^4) + 
   (betasv[{9}, {16}]*zeta[5])/(10240*y^6) - zeta[15]/(27869184000*y^6) - 
   (betasv[{2}, {6}]*zeta[15])/(1966080*y^9), ccbetasv[{2, 6}, {6, 16}] -> 
  (betasv[{2}, {6}]*betasv[{8}, {16}])/(16*y^2) - 
   betasv[{2, 8}, {6, 16}]/(16*y^2) - (3617*betasv[{6}, {12}]*zeta[5])/
    (4398076800*y^2) + (betasv[{8}, {16}]*zeta[5])/(640*y^4) - 
   zeta[15]/(6967296000*y^5) - (betasv[{2}, {6}]*zeta[15])/(491520*y^8), 
 ccbetasv[{3, 0}, {6, 16}] -> (betasv[{1}, {6}]*betasv[{14}, {16}])/
    (16777216*y^12) - betasv[{1, 14}, {6, 16}]/(16777216*y^12) - 
   (3617*zeta[5])/400148356608000000 + (betasv[{14}, {16}]*zeta[5])/
    (2684354560*y^15) + zeta[15]/(4756340736000*y^10) - 
   (betasv[{1}, {6}]*zeta[15])/(125829120*y^12), 
 ccbetasv[{3, 1}, {6, 16}] -> (betasv[{1}, {6}]*betasv[{13}, {16}])/
    (1048576*y^10) - betasv[{1, 13}, {6, 16}]/(1048576*y^10) + 
   (39787*betasv[{10}, {12}]*zeta[5])/(3104040812544000*y^10) + 
   (betasv[{13}, {16}]*zeta[5])/(167772160*y^13) + 
   zeta[15]/(1189085184000*y^9) - (betasv[{1}, {6}]*zeta[15])/
    (31457280*y^11), ccbetasv[{3, 2}, {6, 16}] -> 
  (betasv[{1}, {6}]*betasv[{12}, {16}])/(65536*y^8) - 
   betasv[{1, 12}, {6, 16}]/(65536*y^8) + (39787*betasv[{9}, {12}]*zeta[5])/
    (126101658009600*y^8) + (betasv[{12}, {16}]*zeta[5])/(10485760*y^11) + 
   zeta[15]/(297271296000*y^8) - (betasv[{1}, {6}]*zeta[15])/(7864320*y^10), 
 ccbetasv[{3, 3}, {6, 16}] -> (betasv[{1}, {6}]*betasv[{11}, {16}])/
    (4096*y^6) - betasv[{1, 11}, {6, 16}]/(4096*y^6) + 
   (39787*betasv[{8}, {12}]*zeta[5])/(7005647667200*y^6) + 
   (betasv[{11}, {16}]*zeta[5])/(655360*y^9) + zeta[15]/(74317824000*y^7) - 
   (betasv[{1}, {6}]*zeta[15])/(1966080*y^9), ccbetasv[{3, 4}, {6, 16}] -> 
  (betasv[{1}, {6}]*betasv[{10}, {16}])/(256*y^4) - 
   betasv[{1, 10}, {6, 16}]/(256*y^4) + (3617*betasv[{7}, {12}]*zeta[5])/
    (41048716800*y^4) + (betasv[{10}, {16}]*zeta[5])/(40960*y^7) + 
   zeta[15]/(18579456000*y^6) - (betasv[{1}, {6}]*zeta[15])/(491520*y^8), 
 ccbetasv[{3, 5}, {6, 16}] -> (betasv[{1}, {6}]*betasv[{9}, {16}])/(16*y^2) - 
   betasv[{1, 9}, {6, 16}]/(16*y^2) + (3617*betasv[{6}, {12}]*zeta[5])/
    (2932051200*y^2) + (betasv[{9}, {16}]*zeta[5])/(2560*y^5) + 
   zeta[15]/(4644864000*y^5) - (betasv[{1}, {6}]*zeta[15])/(122880*y^7), 
 ccbetasv[{4, 0}, {6, 16}] -> (betasv[{0}, {6}]*betasv[{14}, {16}])/
    (1048576*y^10) - betasv[{0, 14}, {6, 16}]/(1048576*y^10) - 
   (39787*betasv[{10}, {12}]*zeta[5])/(221717200896000*y^10) + 
   (betasv[{14}, {16}]*zeta[5])/(671088640*y^14) - 
   zeta[15]/(297271296000*y^9) - (betasv[{0}, {6}]*zeta[15])/(7864320*y^10), 
 ccbetasv[{4, 1}, {6, 16}] -> (betasv[{0}, {6}]*betasv[{13}, {16}])/
    (65536*y^8) - betasv[{0, 13}, {6, 16}]/(65536*y^8) - 
   (39787*betasv[{9}, {12}]*zeta[5])/(19400255078400*y^8) + 
   (betasv[{13}, {16}]*zeta[5])/(41943040*y^12) - 
   zeta[15]/(74317824000*y^8) - (betasv[{0}, {6}]*zeta[15])/(1966080*y^9), 
 ccbetasv[{4, 2}, {6, 16}] -> (betasv[{0}, {6}]*betasv[{12}, {16}])/
    (4096*y^6) - betasv[{0, 12}, {6, 16}]/(4096*y^6) - 
   (39787*betasv[{8}, {12}]*zeta[5])/(1751411916800*y^6) + 
   (betasv[{12}, {16}]*zeta[5])/(2621440*y^10) - zeta[15]/(18579456000*y^7) - 
   (betasv[{0}, {6}]*zeta[15])/(491520*y^8), ccbetasv[{4, 3}, {6, 16}] -> 
  (betasv[{0}, {6}]*betasv[{11}, {16}])/(256*y^4) - 
   betasv[{0, 11}, {6, 16}]/(256*y^4) - (39787*betasv[{7}, {12}]*zeta[5])/
    (164194867200*y^4) + (betasv[{11}, {16}]*zeta[5])/(163840*y^8) - 
   zeta[15]/(4644864000*y^6) - (betasv[{0}, {6}]*zeta[15])/(122880*y^7), 
 ccbetasv[{4, 4}, {6, 16}] -> (betasv[{0}, {6}]*betasv[{10}, {16}])/
    (16*y^2) - betasv[{0, 10}, {6, 16}]/(16*y^2) - 
   (3617*betasv[{6}, {12}]*zeta[5])/(1466025600*y^2) + 
   (betasv[{10}, {16}]*zeta[5])/(10240*y^6) - zeta[15]/(1161216000*y^5) - 
   (betasv[{0}, {6}]*zeta[15])/(30720*y^6), ccbetasv[{0, 10}, {6, 18}] -> 
  betasv[{4}, {6}]*betasv[{6}, {18}] - betasv[{4, 6}, {6, 18}] - 
   (43867*betasv[{6}, {14}]*zeta[5])/1937224800 + 
   (2*betasv[{6}, {18}]*zeta[5])/5 - zeta[17]/(1316044800*y^5) - 
   (betasv[{4}, {6}]*zeta[17])/(8912896*y^10), 
 ccbetasv[{1, 9}, {6, 18}] -> betasv[{3}, {6}]*betasv[{7}, {18}] - 
   betasv[{3, 7}, {6, 18}] + (43867*betasv[{6}, {14}]*zeta[5])/2767464000 + 
   (betasv[{7}, {18}]*zeta[5])/(10*y) + zeta[17]/(5264179200*y^5) - 
   (betasv[{3}, {6}]*zeta[17])/(2228224*y^9), ccbetasv[{3, 7}, {6, 18}] -> 
  betasv[{1}, {6}]*betasv[{9}, {18}] - betasv[{1, 9}, {6, 18}] + 
   (43867*betasv[{6}, {14}]*zeta[5])/2767464000 + 
   (betasv[{9}, {18}]*zeta[5])/(160*y^3) + zeta[17]/(5264179200*y^5) - 
   (betasv[{1}, {6}]*zeta[17])/(139264*y^7), ccbetasv[{4, 6}, {6, 18}] -> 
  betasv[{0}, {6}]*betasv[{10}, {18}] - betasv[{0, 10}, {6, 18}] - 
   (43867*betasv[{6}, {14}]*zeta[5])/1937224800 + 
   (betasv[{10}, {18}]*zeta[5])/(640*y^4) - zeta[17]/(1316044800*y^5) - 
   (betasv[{0}, {6}]*zeta[17])/(34816*y^6), ccbetasv[{0, 11}, {6, 18}] -> 
  16*y^2*betasv[{4}, {6}]*betasv[{5}, {18}] - 
   16*y^2*betasv[{4, 5}, {6, 18}] - (482537*y^2*betasv[{5}, {14}]*zeta[5])/
    847535850 + (32*y^2*betasv[{5}, {18}]*zeta[5])/5 - 
   zeta[17]/(329011200*y^4) - (betasv[{4}, {6}]*zeta[17])/(2228224*y^9), 
 ccbetasv[{1, 10}, {6, 18}] -> 16*y^2*betasv[{3}, {6}]*betasv[{6}, {18}] - 
   16*y^2*betasv[{3, 6}, {6, 18}] + (43867*y^2*betasv[{5}, {14}]*zeta[5])/
    141255975 + (8*y*betasv[{6}, {18}]*zeta[5])/5 + 
   zeta[17]/(1316044800*y^4) - (betasv[{3}, {6}]*zeta[17])/(557056*y^8), 
 ccbetasv[{2, 9}, {6, 18}] -> 16*y^2*betasv[{2}, {6}]*betasv[{7}, {18}] - 
   16*y^2*betasv[{2, 7}, {6, 18}] - (43867*y^2*betasv[{5}, {14}]*zeta[5])/
    201794250 + (2*betasv[{7}, {18}]*zeta[5])/5 - zeta[17]/(1974067200*y^4) - 
   (betasv[{2}, {6}]*zeta[17])/(139264*y^7), ccbetasv[{3, 8}, {6, 18}] -> 
  16*y^2*betasv[{1}, {6}]*betasv[{8}, {18}] - 
   16*y^2*betasv[{1, 8}, {6, 18}] + (175468*y^2*betasv[{5}, {14}]*zeta[5])/
    908074125 + (betasv[{8}, {18}]*zeta[5])/(10*y) + 
   zeta[17]/(1316044800*y^4) - (betasv[{1}, {6}]*zeta[17])/(34816*y^6), 
 ccbetasv[{4, 7}, {6, 18}] -> 16*y^2*betasv[{0}, {6}]*betasv[{9}, {18}] - 
   16*y^2*betasv[{0, 9}, {6, 18}] - (43867*y^2*betasv[{5}, {14}]*zeta[5])/
    201794250 + (betasv[{9}, {18}]*zeta[5])/(40*y^2) - 
   zeta[17]/(329011200*y^4) - (betasv[{0}, {6}]*zeta[17])/(8704*y^5), 
 ccbetasv[{0, 12}, {6, 18}] -> 256*y^4*betasv[{4}, {6}]*betasv[{4}, {18}] - 
   256*y^4*betasv[{4, 4}, {6, 18}] - (1930148*y^4*betasv[{4}, {14}]*zeta[5])/
    141255975 + (512*y^4*betasv[{4}, {18}]*zeta[5])/5 - 
   zeta[17]/(82252800*y^3) - (betasv[{4}, {6}]*zeta[17])/(557056*y^8), 
 ccbetasv[{1, 11}, {6, 18}] -> 256*y^4*betasv[{3}, {6}]*betasv[{5}, {18}] - 
   256*y^4*betasv[{3, 5}, {6, 18}] + (482537*y^4*betasv[{4}, {14}]*zeta[5])/
    84753585 + (128*y^3*betasv[{5}, {18}]*zeta[5])/5 + 
   zeta[17]/(329011200*y^3) - (betasv[{3}, {6}]*zeta[17])/(139264*y^7), 
 ccbetasv[{2, 10}, {6, 18}] -> 256*y^4*betasv[{2}, {6}]*betasv[{6}, {18}] - 
   256*y^4*betasv[{2, 6}, {6, 18}] - (87734*y^4*betasv[{4}, {14}]*zeta[5])/
    28251195 + (32*y^2*betasv[{6}, {18}]*zeta[5])/5 - 
   zeta[17]/(493516800*y^3) - (betasv[{2}, {6}]*zeta[17])/(34816*y^6), 
 ccbetasv[{3, 9}, {6, 18}] -> 256*y^4*betasv[{1}, {6}]*betasv[{7}, {18}] - 
   256*y^4*betasv[{1, 7}, {6, 18}] + (43867*y^4*betasv[{4}, {14}]*zeta[5])/
    20179425 + (8*y*betasv[{7}, {18}]*zeta[5])/5 + zeta[17]/(329011200*y^3) - 
   (betasv[{1}, {6}]*zeta[17])/(8704*y^5), ccbetasv[{4, 8}, {6, 18}] -> 
  256*y^4*betasv[{0}, {6}]*betasv[{8}, {18}] - 
   256*y^4*betasv[{0, 8}, {6, 18}] - (350936*y^4*betasv[{4}, {14}]*zeta[5])/
    181614825 + (2*betasv[{8}, {18}]*zeta[5])/5 - zeta[17]/(82252800*y^3) - 
   (betasv[{0}, {6}]*zeta[17])/(2176*y^4), ccbetasv[{0, 13}, {6, 18}] -> 
  4096*y^6*betasv[{3}, {18}]*betasv[{4}, {6}] - 
   4096*y^6*betasv[{4, 3}, {6, 18}] - 
   (401470784*y^6*betasv[{3}, {14}]*zeta[5])/1271303775 + 
   (8192*y^6*betasv[{3}, {18}]*zeta[5])/5 - zeta[17]/(20563200*y^2) - 
   (betasv[{4}, {6}]*zeta[17])/(139264*y^7), ccbetasv[{1, 12}, {6, 18}] -> 
  4096*y^6*betasv[{3}, {6}]*betasv[{4}, {18}] - 
   4096*y^6*betasv[{3, 4}, {6, 18}] + 
   (123529472*y^6*betasv[{3}, {14}]*zeta[5])/1271303775 + 
   (2048*y^5*betasv[{4}, {18}]*zeta[5])/5 + zeta[17]/(82252800*y^2) - 
   (betasv[{3}, {6}]*zeta[17])/(34816*y^6), ccbetasv[{2, 11}, {6, 18}] -> 
  4096*y^6*betasv[{2}, {6}]*betasv[{5}, {18}] - 
   4096*y^6*betasv[{2, 5}, {6, 18}] - 
   (30882368*y^6*betasv[{3}, {14}]*zeta[5])/762782265 + 
   (512*y^4*betasv[{5}, {18}]*zeta[5])/5 - zeta[17]/(123379200*y^2) - 
   (betasv[{2}, {6}]*zeta[17])/(8704*y^5), ccbetasv[{3, 10}, {6, 18}] -> 
  4096*y^6*betasv[{1}, {6}]*betasv[{6}, {18}] - 
   4096*y^6*betasv[{1, 6}, {6, 18}] + (5614976*y^6*betasv[{3}, {14}]*zeta[5])/
    254260755 + (128*y^3*betasv[{6}, {18}]*zeta[5])/5 + 
   zeta[17]/(82252800*y^2) - (betasv[{1}, {6}]*zeta[17])/(2176*y^4), 
 ccbetasv[{4, 9}, {6, 18}] -> 4096*y^6*betasv[{0}, {6}]*betasv[{7}, {18}] - 
   4096*y^6*betasv[{0, 7}, {6, 18}] - (2807488*y^6*betasv[{3}, {14}]*zeta[5])/
    181614825 + (32*y^2*betasv[{7}, {18}]*zeta[5])/5 - 
   zeta[17]/(20563200*y^2) - (betasv[{0}, {6}]*zeta[17])/(544*y^3), 
 ccbetasv[{0, 14}, {6, 18}] -> 65536*y^8*betasv[{2}, {18}]*betasv[{4}, {6}] - 
   65536*y^8*betasv[{4, 2}, {6, 18}] - 
   (6423532544*y^8*betasv[{2}, {14}]*zeta[5])/908074125 + 
   (131072*y^8*betasv[{2}, {18}]*zeta[5])/5 - zeta[17]/(5140800*y) - 
   (betasv[{4}, {6}]*zeta[17])/(34816*y^6), ccbetasv[{1, 13}, {6, 18}] -> 
  65536*y^8*betasv[{3}, {6}]*betasv[{3}, {18}] - 
   65536*y^8*betasv[{3, 3}, {6, 18}] + 
   (3211766272*y^8*betasv[{2}, {14}]*zeta[5])/2118839625 + 
   (32768*y^7*betasv[{3}, {18}]*zeta[5])/5 + zeta[17]/(20563200*y) - 
   (betasv[{3}, {6}]*zeta[17])/(8704*y^5), ccbetasv[{2, 12}, {6, 18}] -> 
  65536*y^8*betasv[{2}, {6}]*betasv[{4}, {18}] - 
   65536*y^8*betasv[{2, 4}, {6, 18}] - 
   (988235776*y^8*betasv[{2}, {14}]*zeta[5])/2118839625 + 
   (8192*y^6*betasv[{4}, {18}]*zeta[5])/5 - zeta[17]/(30844800*y) - 
   (betasv[{2}, {6}]*zeta[17])/(2176*y^4), ccbetasv[{3, 11}, {6, 18}] -> 
  65536*y^8*betasv[{1}, {6}]*betasv[{5}, {18}] - 
   65536*y^8*betasv[{1, 5}, {6, 18}] + 
   (247058944*y^8*betasv[{2}, {14}]*zeta[5])/1271303775 + 
   (2048*y^5*betasv[{5}, {18}]*zeta[5])/5 + zeta[17]/(20563200*y) - 
   (betasv[{1}, {6}]*zeta[17])/(544*y^3), ccbetasv[{4, 10}, {6, 18}] -> 
  65536*y^8*betasv[{0}, {6}]*betasv[{6}, {18}] - 
   65536*y^8*betasv[{0, 6}, {6, 18}] - 
   (44919808*y^8*betasv[{2}, {14}]*zeta[5])/423767925 + 
   (512*y^4*betasv[{6}, {18}]*zeta[5])/5 - zeta[17]/(5140800*y) - 
   (betasv[{0}, {6}]*zeta[17])/(136*y^2), ccbetasv[{0, 15}, {6, 18}] -> 
  1048576*y^10*betasv[{1}, {18}]*betasv[{4}, {6}] - 
   1048576*y^10*betasv[{4, 1}, {6, 18}] - 
   (9343320064*y^10*betasv[{1}, {14}]*zeta[5])/60538275 + 
   (2097152*y^10*betasv[{1}, {18}]*zeta[5])/5 - zeta[17]/1285200 - 
   (betasv[{4}, {6}]*zeta[17])/(8704*y^5), ccbetasv[{1, 14}, {6, 18}] -> 
  1048576*y^10*betasv[{2}, {18}]*betasv[{3}, {6}] - 
   1048576*y^10*betasv[{3, 2}, {6, 18}] + 
   (18686640128*y^10*betasv[{1}, {14}]*zeta[5])/908074125 + 
   (524288*y^9*betasv[{2}, {18}]*zeta[5])/5 + zeta[17]/5140800 - 
   (betasv[{3}, {6}]*zeta[17])/(2176*y^4), ccbetasv[{2, 13}, {6, 18}] -> 
  1048576*y^10*betasv[{2}, {6}]*betasv[{3}, {18}] - 
   1048576*y^10*betasv[{2, 3}, {6, 18}] - 
   (9343320064*y^10*betasv[{1}, {14}]*zeta[5])/2118839625 + 
   (131072*y^8*betasv[{3}, {18}]*zeta[5])/5 - zeta[17]/7711200 - 
   (betasv[{2}, {6}]*zeta[17])/(544*y^3), ccbetasv[{3, 12}, {6, 18}] -> 
  1048576*y^10*betasv[{1}, {6}]*betasv[{4}, {18}] - 
   1048576*y^10*betasv[{1, 4}, {6, 18}] + 
   (2874867712*y^10*betasv[{1}, {14}]*zeta[5])/2118839625 + 
   (32768*y^7*betasv[{4}, {18}]*zeta[5])/5 + zeta[17]/5140800 - 
   (betasv[{1}, {6}]*zeta[17])/(136*y^2), ccbetasv[{4, 11}, {6, 18}] -> 
  1048576*y^10*betasv[{0}, {6}]*betasv[{5}, {18}] - 
   1048576*y^10*betasv[{0, 5}, {6, 18}] - 
   (718716928*y^10*betasv[{1}, {14}]*zeta[5])/1271303775 + 
   (8192*y^6*betasv[{5}, {18}]*zeta[5])/5 - zeta[17]/1285200 - 
   (betasv[{0}, {6}]*zeta[17])/(34*y), ccbetasv[{0, 16}, {6, 18}] -> 
  16777216*y^12*betasv[{0}, {18}]*betasv[{4}, {6}] - 
   16777216*y^12*betasv[{4, 0}, {6, 18}] - 
   (597972484096*y^12*betasv[{0}, {14}]*zeta[5])/181614825 + 
   (33554432*y^12*betasv[{0}, {18}]*zeta[5])/5 - (y*zeta[17])/321300 - 
   (betasv[{4}, {6}]*zeta[17])/(2176*y^4), ccbetasv[{1, 15}, {6, 18}] -> 
  16777216*y^12*betasv[{1}, {18}]*betasv[{3}, {6}] - 
   16777216*y^12*betasv[{3, 1}, {6, 18}] + 
   (37373280256*y^12*betasv[{0}, {14}]*zeta[5])/181614825 + 
   (8388608*y^11*betasv[{1}, {18}]*zeta[5])/5 + (y*zeta[17])/1285200 - 
   (betasv[{3}, {6}]*zeta[17])/(544*y^3), ccbetasv[{2, 14}, {6, 18}] -> 
  16777216*y^12*betasv[{2}, {6}]*betasv[{2}, {18}] - 
   16777216*y^12*betasv[{2, 2}, {6, 18}] - 
   (74746560512*y^12*betasv[{0}, {14}]*zeta[5])/2724222375 + 
   (2097152*y^10*betasv[{2}, {18}]*zeta[5])/5 - (y*zeta[17])/1927800 - 
   (betasv[{2}, {6}]*zeta[17])/(136*y^2), ccbetasv[{3, 13}, {6, 18}] -> 
  16777216*y^12*betasv[{1}, {6}]*betasv[{3}, {18}] - 
   16777216*y^12*betasv[{1, 3}, {6, 18}] + 
   (37373280256*y^12*betasv[{0}, {14}]*zeta[5])/6356518875 + 
   (524288*y^9*betasv[{3}, {18}]*zeta[5])/5 + (y*zeta[17])/1285200 - 
   (betasv[{1}, {6}]*zeta[17])/(34*y), ccbetasv[{4, 12}, {6, 18}] -> 
  16777216*y^12*betasv[{0}, {6}]*betasv[{4}, {18}] - 
   16777216*y^12*betasv[{0, 4}, {6, 18}] - 
   (11499470848*y^12*betasv[{0}, {14}]*zeta[5])/6356518875 + 
   (131072*y^8*betasv[{4}, {18}]*zeta[5])/5 - (y*zeta[17])/321300 - 
   (2*betasv[{0}, {6}]*zeta[17])/17, ccbetasv[{1, 16}, {6, 18}] -> 
  268435456*y^14*betasv[{0}, {18}]*betasv[{3}, {6}] - 
   268435456*y^14*betasv[{3, 0}, {6, 18}] + (179679232*y^14*zeta[5])/
    3313240115810625 + (134217728*y^13*betasv[{0}, {18}]*zeta[5])/5 + 
   (y^2*zeta[17])/321300 - (betasv[{3}, {6}]*zeta[17])/(136*y^2), 
 ccbetasv[{2, 15}, {6, 18}] -> 268435456*y^14*betasv[{1}, {18}]*
    betasv[{2}, {6}] - 268435456*y^14*betasv[{2, 1}, {6, 18}] - 
   (11229952*y^14*zeta[5])/3313240115810625 + 
   (33554432*y^12*betasv[{1}, {18}]*zeta[5])/5 - (y^2*zeta[17])/481950 - 
   (betasv[{2}, {6}]*zeta[17])/(34*y), ccbetasv[{3, 14}, {6, 18}] -> 
  268435456*y^14*betasv[{1}, {6}]*betasv[{2}, {18}] - 
   268435456*y^14*betasv[{1, 2}, {6, 18}] + (22459904*y^14*zeta[5])/
    49698601737159375 + (8388608*y^11*betasv[{2}, {18}]*zeta[5])/5 + 
   (y^2*zeta[17])/321300 - (2*betasv[{1}, {6}]*zeta[17])/17, 
 ccbetasv[{4, 13}, {6, 18}] -> 268435456*y^14*betasv[{0}, {6}]*
    betasv[{3}, {18}] - 268435456*y^14*betasv[{0, 3}, {6, 18}] - 
   (11229952*y^14*zeta[5])/115963404053371875 + 
   (2097152*y^10*betasv[{3}, {18}]*zeta[5])/5 - (y^2*zeta[17])/80325 - 
   (8*y*betasv[{0}, {6}]*zeta[17])/17, ccbetasv[{2, 16}, {6, 18}] -> 
  4294967296*y^16*betasv[{0}, {18}]*betasv[{2}, {6}] - 
   4294967296*y^16*betasv[{2, 0}, {6, 18}] + (718716928*y^15*zeta[5])/
    3313240115810625 + (536870912*y^14*betasv[{0}, {18}]*zeta[5])/5 - 
   (2*y^3*zeta[17])/240975 - (2*betasv[{2}, {6}]*zeta[17])/17, 
 ccbetasv[{3, 15}, {6, 18}] -> 4294967296*y^16*betasv[{1}, {6}]*
    betasv[{1}, {18}] - 4294967296*y^16*betasv[{1, 1}, {6, 18}] - 
   (44919808*y^15*zeta[5])/3313240115810625 + 
   (134217728*y^13*betasv[{1}, {18}]*zeta[5])/5 + (y^3*zeta[17])/80325 - 
   (8*y*betasv[{1}, {6}]*zeta[17])/17, ccbetasv[{4, 14}, {6, 18}] -> 
  4294967296*y^16*betasv[{0}, {6}]*betasv[{2}, {18}] - 
   4294967296*y^16*betasv[{0, 2}, {6, 18}] + (89839616*y^15*zeta[5])/
    49698601737159375 + (33554432*y^12*betasv[{2}, {18}]*zeta[5])/5 - 
   (4*y^3*zeta[17])/80325 - (32*y^2*betasv[{0}, {6}]*zeta[17])/17, 
 ccbetasv[{3, 16}, {6, 18}] -> 68719476736*y^18*betasv[{0}, {18}]*
    betasv[{1}, {6}] - 68719476736*y^18*betasv[{1, 0}, {6, 18}] + 
   (2874867712*y^16*zeta[5])/3313240115810625 + 
   (2147483648*y^15*betasv[{0}, {18}]*zeta[5])/5 + (4*y^4*zeta[17])/80325 - 
   (32*y^2*betasv[{1}, {6}]*zeta[17])/17, ccbetasv[{4, 15}, {6, 18}] -> 
  68719476736*y^18*betasv[{0}, {6}]*betasv[{1}, {18}] - 
   68719476736*y^18*betasv[{0, 1}, {6, 18}] - (179679232*y^16*zeta[5])/
    3313240115810625 + (536870912*y^14*betasv[{1}, {18}]*zeta[5])/5 - 
   (16*y^4*zeta[17])/80325 - (128*y^3*betasv[{0}, {6}]*zeta[17])/17, 
 ccbetasv[{2, 8}, {6, 18}] -> betasv[{2}, {6}]*betasv[{8}, {18}] - 
   betasv[{2, 8}, {6, 18}] - (43867*betasv[{6}, {14}]*zeta[5])/3113397000 + 
   (betasv[{8}, {18}]*zeta[5])/(40*y^2) - zeta[17]/(7896268800*y^5) - 
   (betasv[{2}, {6}]*zeta[17])/(557056*y^8), ccbetasv[{4, 16}, {6, 18}] -> 
  1099511627776*y^20*betasv[{0}, {6}]*betasv[{0}, {18}] - 
   1099511627776*y^20*betasv[{0, 0}, {6, 18}] + (11499470848*y^17*zeta[5])/
    3313240115810625 + (8589934592*y^16*betasv[{0}, {18}]*zeta[5])/5 - 
   (64*y^5*zeta[17])/80325 - (512*y^4*betasv[{0}, {6}]*zeta[17])/17, 
 ccbetasv[{0, 0}, {6, 18}] -> (betasv[{4}, {6}]*betasv[{16}, {18}])/
    (1099511627776*y^20) - betasv[{4, 16}, {6, 18}]/(1099511627776*y^20) + 
   (43867*zeta[5])/(13896736270704967680000*y^3) + 
   (betasv[{16}, {18}]*zeta[5])/(2748779069440*y^20) - 
   zeta[17]/(1379972992204800*y^15) - (betasv[{4}, {6}]*zeta[17])/
    (9345848836096*y^20), ccbetasv[{0, 1}, {6, 18}] -> 
  (betasv[{4}, {6}]*betasv[{15}, {18}])/(68719476736*y^18) - 
   betasv[{4, 15}, {6, 18}]/(68719476736*y^18) - 
   (43867*zeta[5])/(55586945082819870720000*y^2) + 
   (betasv[{15}, {18}]*zeta[5])/(171798691840*y^18) - 
   zeta[17]/(344993248051200*y^14) - (betasv[{4}, {6}]*zeta[17])/
    (2336462209024*y^19), ccbetasv[{0, 2}, {6, 18}] -> 
  (betasv[{4}, {6}]*betasv[{14}, {18}])/(4294967296*y^16) - 
   betasv[{4, 14}, {6, 18}]/(4294967296*y^16) + 
   (43867*zeta[5])/(104225522030287257600000*y) + 
   (betasv[{14}, {18}]*zeta[5])/(10737418240*y^16) - 
   zeta[17]/(86248312012800*y^13) - (betasv[{4}, {6}]*zeta[17])/
    (584115552256*y^18), ccbetasv[{0, 3}, {6, 18}] -> 
  (betasv[{4}, {6}]*betasv[{13}, {18}])/(268435456*y^14) - 
   betasv[{4, 13}, {6, 18}]/(268435456*y^14) - 
   (43867*zeta[5])/121596442368668467200000 + (betasv[{13}, {18}]*zeta[5])/
    (671088640*y^14) - zeta[17]/(21562078003200*y^12) - 
   (betasv[{4}, {6}]*zeta[17])/(146028888064*y^17), 
 ccbetasv[{0, 4}, {6, 18}] -> (betasv[{4}, {6}]*betasv[{12}, {18}])/
    (16777216*y^12) - betasv[{4, 12}, {6, 18}]/(16777216*y^12) - 
   (43867*betasv[{12}, {14}]*zeta[5])/(6825260171132928000*y^12) + 
   (betasv[{12}, {18}]*zeta[5])/(41943040*y^12) - 
   zeta[17]/(5390519500800*y^11) - (betasv[{4}, {6}]*zeta[17])/
    (36507222016*y^16), ccbetasv[{0, 5}, {6, 18}] -> 
  (betasv[{4}, {6}]*betasv[{11}, {18}])/(1048576*y^10) - 
   betasv[{4, 11}, {6, 18}]/(1048576*y^10) - 
   (43867*betasv[{11}, {14}]*zeta[5])/(85315752139161600*y^10) + 
   (betasv[{11}, {18}]*zeta[5])/(2621440*y^10) - 
   zeta[17]/(1347629875200*y^10) - (betasv[{4}, {6}]*zeta[17])/
    (9126805504*y^15), ccbetasv[{0, 6}, {6, 18}] -> 
  (betasv[{4}, {6}]*betasv[{10}, {18}])/(65536*y^8) - 
   betasv[{4, 10}, {6, 18}]/(65536*y^8) - (43867*betasv[{10}, {14}]*zeta[5])/
    (1777411502899200*y^8) + (betasv[{10}, {18}]*zeta[5])/(163840*y^8) - 
   zeta[17]/(336907468800*y^9) - (betasv[{4}, {6}]*zeta[17])/
    (2281701376*y^14), ccbetasv[{0, 7}, {6, 18}] -> 
  (betasv[{4}, {6}]*betasv[{9}, {18}])/(4096*y^6) - 
   betasv[{4, 9}, {6, 18}]/(4096*y^6) - (43867*betasv[{9}, {14}]*zeta[5])/
    (47609236684800*y^6) + (betasv[{9}, {18}]*zeta[5])/(10240*y^6) - 
   zeta[17]/(84226867200*y^8) - (betasv[{4}, {6}]*zeta[17])/(570425344*y^13), 
 ccbetasv[{0, 8}, {6, 18}] -> (betasv[{4}, {6}]*betasv[{8}, {18}])/
    (256*y^4) - betasv[{4, 8}, {6, 18}]/(256*y^4) - 
   (43867*betasv[{8}, {14}]*zeta[5])/(1487788646400*y^4) + 
   (betasv[{8}, {18}]*zeta[5])/(640*y^4) - zeta[17]/(21056716800*y^7) - 
   (betasv[{4}, {6}]*zeta[17])/(142606336*y^12), 
 ccbetasv[{0, 9}, {6, 18}] -> (betasv[{4}, {6}]*betasv[{7}, {18}])/(16*y^2) - 
   betasv[{4, 7}, {6, 18}]/(16*y^2) - (43867*betasv[{7}, {14}]*zeta[5])/
    (51659328000*y^2) + (betasv[{7}, {18}]*zeta[5])/(40*y^2) - 
   zeta[17]/(5264179200*y^6) - (betasv[{4}, {6}]*zeta[17])/(35651584*y^11), 
 ccbetasv[{1, 0}, {6, 18}] -> (betasv[{3}, {6}]*betasv[{16}, {18}])/
    (68719476736*y^18) - betasv[{3, 16}, {6, 18}]/(68719476736*y^18) + 
   (43867*zeta[5])/(3474184067676241920000*y^2) + 
   (betasv[{16}, {18}]*zeta[5])/(687194767360*y^19) + 
   zeta[17]/(1379972992204800*y^14) - (betasv[{3}, {6}]*zeta[17])/
    (584115552256*y^18), ccbetasv[{1, 1}, {6, 18}] -> 
  (betasv[{3}, {6}]*betasv[{15}, {18}])/(4294967296*y^16) - 
   betasv[{3, 15}, {6, 18}]/(4294967296*y^16) - 
   (43867*zeta[5])/(13896736270704967680000*y) + (betasv[{15}, {18}]*zeta[5])/
    (42949672960*y^17) + zeta[17]/(344993248051200*y^13) - 
   (betasv[{3}, {6}]*zeta[17])/(146028888064*y^17), 
 ccbetasv[{1, 2}, {6, 18}] -> (betasv[{3}, {6}]*betasv[{14}, {18}])/
    (268435456*y^14) - betasv[{3, 14}, {6, 18}]/(268435456*y^14) + 
   (43867*zeta[5])/26056380507571814400000 + (betasv[{14}, {18}]*zeta[5])/
    (2684354560*y^15) + zeta[17]/(86248312012800*y^12) - 
   (betasv[{3}, {6}]*zeta[17])/(36507222016*y^16), 
 ccbetasv[{1, 3}, {6, 18}] -> (betasv[{3}, {6}]*betasv[{13}, {18}])/
    (16777216*y^12) - betasv[{3, 13}, {6, 18}]/(16777216*y^12) + 
   (570271*betasv[{12}, {14}]*zeta[5])/(27301040684531712000*y^12) + 
   (betasv[{13}, {18}]*zeta[5])/(167772160*y^13) + 
   zeta[17]/(21562078003200*y^11) - (betasv[{3}, {6}]*zeta[17])/
    (9126805504*y^15), ccbetasv[{1, 4}, {6, 18}] -> 
  (betasv[{3}, {6}]*betasv[{12}, {18}])/(1048576*y^10) - 
   betasv[{3, 12}, {6, 18}]/(1048576*y^10) + 
   (43867*betasv[{11}, {14}]*zeta[5])/(35548230057984000*y^10) + 
   (betasv[{12}, {18}]*zeta[5])/(10485760*y^11) + 
   zeta[17]/(5390519500800*y^10) - (betasv[{3}, {6}]*zeta[17])/
    (2281701376*y^14), ccbetasv[{1, 5}, {6, 18}] -> 
  (betasv[{3}, {6}]*betasv[{11}, {18}])/(65536*y^8) - 
   betasv[{3, 11}, {6, 18}]/(65536*y^8) + (482537*betasv[{10}, {14}]*zeta[5])/
    (10664469017395200*y^8) + (betasv[{11}, {18}]*zeta[5])/(655360*y^9) + 
   zeta[17]/(1347629875200*y^9) - (betasv[{3}, {6}]*zeta[17])/
    (570425344*y^13), ccbetasv[{1, 6}, {6, 18}] -> 
  (betasv[{3}, {6}]*betasv[{10}, {18}])/(4096*y^6) - 
   betasv[{3, 10}, {6, 18}]/(4096*y^6) + (43867*betasv[{9}, {14}]*zeta[5])/
    (33326465679360*y^6) + (betasv[{10}, {18}]*zeta[5])/(40960*y^7) + 
   zeta[17]/(336907468800*y^8) - (betasv[{3}, {6}]*zeta[17])/
    (142606336*y^12), ccbetasv[{1, 7}, {6, 18}] -> 
  (betasv[{3}, {6}]*betasv[{9}, {18}])/(256*y^4) - 
   betasv[{3, 9}, {6, 18}]/(256*y^4) + (43867*betasv[{8}, {14}]*zeta[5])/
    (1322478796800*y^4) + (betasv[{9}, {18}]*zeta[5])/(2560*y^5) + 
   zeta[17]/(84226867200*y^7) - (betasv[{3}, {6}]*zeta[17])/(35651584*y^11), 
 ccbetasv[{1, 8}, {6, 18}] -> (betasv[{3}, {6}]*betasv[{8}, {18}])/(16*y^2) - 
   betasv[{3, 8}, {6, 18}]/(16*y^2) + (43867*betasv[{7}, {14}]*zeta[5])/
    (58116744000*y^2) + (betasv[{8}, {18}]*zeta[5])/(160*y^3) + 
   zeta[17]/(21056716800*y^6) - (betasv[{3}, {6}]*zeta[17])/(8912896*y^10), 
 ccbetasv[{2, 0}, {6, 18}] -> (betasv[{2}, {6}]*betasv[{16}, {18}])/
    (4294967296*y^16) - betasv[{2, 16}, {6, 18}]/(4294967296*y^16) + 
   (43867*zeta[5])/(868546016919060480000*y) + (betasv[{16}, {18}]*zeta[5])/
    (171798691840*y^18) - zeta[17]/(517489872076800*y^13) - 
   (betasv[{2}, {6}]*zeta[17])/(36507222016*y^16), 
 ccbetasv[{2, 1}, {6, 18}] -> (betasv[{2}, {6}]*betasv[{15}, {18}])/
    (268435456*y^14) - betasv[{2, 15}, {6, 18}]/(268435456*y^14) - 
   (43867*zeta[5])/3474184067676241920000 + (betasv[{15}, {18}]*zeta[5])/
    (10737418240*y^16) - zeta[17]/(129372468019200*y^12) - 
   (betasv[{2}, {6}]*zeta[17])/(9126805504*y^15), 
 ccbetasv[{2, 2}, {6, 18}] -> (betasv[{2}, {6}]*betasv[{14}, {18}])/
    (16777216*y^12) - betasv[{2, 14}, {6, 18}]/(16777216*y^12) - 
   (570271*betasv[{12}, {14}]*zeta[5])/(5850223003828224000*y^12) + 
   (betasv[{14}, {18}]*zeta[5])/(671088640*y^14) - 
   zeta[17]/(32343117004800*y^11) - (betasv[{2}, {6}]*zeta[17])/
    (2281701376*y^14), ccbetasv[{2, 3}, {6, 18}] -> 
  (betasv[{2}, {6}]*betasv[{13}, {18}])/(1048576*y^10) - 
   betasv[{2, 13}, {6, 18}]/(1048576*y^10) - 
   (570271*betasv[{11}, {14}]*zeta[5])/(142192920231936000*y^10) + 
   (betasv[{13}, {18}]*zeta[5])/(41943040*y^12) - 
   zeta[17]/(8085779251200*y^10) - (betasv[{2}, {6}]*zeta[17])/
    (570425344*y^13), ccbetasv[{2, 4}, {6, 18}] -> 
  (betasv[{2}, {6}]*betasv[{12}, {18}])/(65536*y^8) - 
   betasv[{2, 12}, {6, 18}]/(65536*y^8) - (482537*betasv[{10}, {14}]*zeta[5])/
    (4443528757248000*y^8) + (betasv[{12}, {18}]*zeta[5])/(2621440*y^10) - 
   zeta[17]/(2021444812800*y^9) - (betasv[{2}, {6}]*zeta[17])/
    (142606336*y^12), ccbetasv[{2, 5}, {6, 18}] -> 
  (betasv[{2}, {6}]*betasv[{11}, {18}])/(4096*y^6) - 
   betasv[{2, 11}, {6, 18}]/(4096*y^6) - (482537*betasv[{9}, {14}]*zeta[5])/
    (199958794076160*y^6) + (betasv[{11}, {18}]*zeta[5])/(163840*y^8) - 
   zeta[17]/(505361203200*y^8) - (betasv[{2}, {6}]*zeta[17])/(35651584*y^11), 
 ccbetasv[{2, 6}, {6, 18}] -> (betasv[{2}, {6}]*betasv[{10}, {18}])/
    (256*y^4) - betasv[{2, 10}, {6, 18}]/(256*y^4) - 
   (43867*betasv[{8}, {14}]*zeta[5])/(925735157760*y^4) + 
   (betasv[{10}, {18}]*zeta[5])/(10240*y^6) - zeta[17]/(126340300800*y^7) - 
   (betasv[{2}, {6}]*zeta[17])/(8912896*y^10), 
 ccbetasv[{2, 7}, {6, 18}] -> (betasv[{2}, {6}]*betasv[{9}, {18}])/(16*y^2) - 
   betasv[{2, 9}, {6, 18}]/(16*y^2) - (43867*betasv[{7}, {14}]*zeta[5])/
    (51659328000*y^2) + (betasv[{9}, {18}]*zeta[5])/(640*y^4) - 
   zeta[17]/(31585075200*y^6) - (betasv[{2}, {6}]*zeta[17])/(2228224*y^9), 
 ccbetasv[{3, 0}, {6, 18}] -> (betasv[{1}, {6}]*betasv[{16}, {18}])/
    (268435456*y^14) - betasv[{1, 16}, {6, 18}]/(268435456*y^14) + 
   (43867*zeta[5])/217136504229765120000 + (betasv[{16}, {18}]*zeta[5])/
    (42949672960*y^17) + zeta[17]/(86248312012800*y^12) - 
   (betasv[{1}, {6}]*zeta[17])/(2281701376*y^14), 
 ccbetasv[{3, 1}, {6, 18}] -> (betasv[{1}, {6}]*betasv[{15}, {18}])/
    (16777216*y^12) - betasv[{1, 15}, {6, 18}]/(16777216*y^12) + 
   (570271*betasv[{12}, {14}]*zeta[5])/(780029733843763200*y^12) + 
   (betasv[{15}, {18}]*zeta[5])/(2684354560*y^15) + 
   zeta[17]/(21562078003200*y^11) - (betasv[{1}, {6}]*zeta[17])/
    (570425344*y^13), ccbetasv[{3, 2}, {6, 18}] -> 
  (betasv[{1}, {6}]*betasv[{14}, {18}])/(1048576*y^10) - 
   betasv[{1, 14}, {6, 18}]/(1048576*y^10) + 
   (570271*betasv[{11}, {14}]*zeta[5])/(30469911478272000*y^10) + 
   (betasv[{14}, {18}]*zeta[5])/(167772160*y^13) + 
   zeta[17]/(5390519500800*y^10) - (betasv[{1}, {6}]*zeta[17])/
    (142606336*y^12), ccbetasv[{3, 3}, {6, 18}] -> 
  (betasv[{1}, {6}]*betasv[{13}, {18}])/(65536*y^8) - 
   betasv[{1, 13}, {6, 18}]/(65536*y^8) + 
   (6272981*betasv[{10}, {14}]*zeta[5])/(17774115028992000*y^8) + 
   (betasv[{13}, {18}]*zeta[5])/(10485760*y^11) + 
   zeta[17]/(1347629875200*y^9) - (betasv[{1}, {6}]*zeta[17])/
    (35651584*y^11), ccbetasv[{3, 4}, {6, 18}] -> 
  (betasv[{1}, {6}]*betasv[{12}, {18}])/(4096*y^6) - 
   betasv[{1, 12}, {6, 18}]/(4096*y^6) + (482537*betasv[{9}, {14}]*zeta[5])/
    (83316164198400*y^6) + (betasv[{12}, {18}]*zeta[5])/(655360*y^9) + 
   zeta[17]/(336907468800*y^8) - (betasv[{1}, {6}]*zeta[17])/(8912896*y^10), 
 ccbetasv[{3, 5}, {6, 18}] -> (betasv[{1}, {6}]*betasv[{11}, {18}])/
    (256*y^4) - betasv[{1, 11}, {6, 18}]/(256*y^4) + 
   (482537*betasv[{8}, {14}]*zeta[5])/(5554410946560*y^4) + 
   (betasv[{11}, {18}]*zeta[5])/(40960*y^7) + zeta[17]/(84226867200*y^7) - 
   (betasv[{1}, {6}]*zeta[17])/(2228224*y^9), ccbetasv[{3, 6}, {6, 18}] -> 
  (betasv[{1}, {6}]*betasv[{10}, {18}])/(16*y^2) - 
   betasv[{1, 10}, {6, 18}]/(16*y^2) + (43867*betasv[{7}, {14}]*zeta[5])/
    (36161529600*y^2) + (betasv[{10}, {18}]*zeta[5])/(2560*y^5) + 
   zeta[17]/(21056716800*y^6) - (betasv[{1}, {6}]*zeta[17])/(557056*y^8), 
 ccbetasv[{4, 0}, {6, 18}] -> (betasv[{0}, {6}]*betasv[{16}, {18}])/
    (16777216*y^12) - betasv[{0, 16}, {6, 18}]/(16777216*y^12) - 
   (570271*betasv[{12}, {14}]*zeta[5])/(48751858365235200*y^12) + 
   (betasv[{16}, {18}]*zeta[5])/(10737418240*y^16) - 
   zeta[17]/(5390519500800*y^11) - (betasv[{0}, {6}]*zeta[17])/
    (142606336*y^12), ccbetasv[{4, 1}, {6, 18}] -> 
  (betasv[{0}, {6}]*betasv[{15}, {18}])/(1048576*y^10) - 
   betasv[{0, 15}, {6, 18}]/(1048576*y^10) - 
   (570271*betasv[{11}, {14}]*zeta[5])/(4062654863769600*y^10) + 
   (betasv[{15}, {18}]*zeta[5])/(671088640*y^14) - 
   zeta[17]/(1347629875200*y^10) - (betasv[{0}, {6}]*zeta[17])/
    (35651584*y^11), ccbetasv[{4, 2}, {6, 18}] -> 
  (betasv[{0}, {6}]*betasv[{14}, {18}])/(65536*y^8) - 
   betasv[{0, 14}, {6, 18}]/(65536*y^8) - 
   (6272981*betasv[{10}, {14}]*zeta[5])/(3808738934784000*y^8) + 
   (betasv[{14}, {18}]*zeta[5])/(41943040*y^12) - 
   zeta[17]/(336907468800*y^9) - (betasv[{0}, {6}]*zeta[17])/(8912896*y^10), 
 ccbetasv[{4, 3}, {6, 18}] -> (betasv[{0}, {6}]*betasv[{13}, {18}])/
    (4096*y^6) - betasv[{0, 13}, {6, 18}]/(4096*y^6) - 
   (6272981*betasv[{9}, {14}]*zeta[5])/(333264656793600*y^6) + 
   (betasv[{13}, {18}]*zeta[5])/(2621440*y^10) - zeta[17]/(84226867200*y^8) - 
   (betasv[{0}, {6}]*zeta[17])/(2228224*y^9), ccbetasv[{4, 4}, {6, 18}] -> 
  (betasv[{0}, {6}]*betasv[{12}, {18}])/(256*y^4) - 
   betasv[{0, 12}, {6, 18}]/(256*y^4) - (482537*betasv[{8}, {14}]*zeta[5])/
    (2314337894400*y^4) + (betasv[{12}, {18}]*zeta[5])/(163840*y^8) - 
   zeta[17]/(21056716800*y^7) - (betasv[{0}, {6}]*zeta[17])/(557056*y^8), 
 ccbetasv[{4, 5}, {6, 18}] -> (betasv[{0}, {6}]*betasv[{11}, {18}])/
    (16*y^2) - betasv[{0, 11}, {6, 18}]/(16*y^2) - 
   (482537*betasv[{7}, {14}]*zeta[5])/(216969177600*y^2) + 
   (betasv[{11}, {18}]*zeta[5])/(10240*y^6) - zeta[17]/(5264179200*y^6) - 
   (betasv[{0}, {6}]*zeta[17])/(139264*y^7), ccbetasv[{0, 11}, {6, 20}] -> 
  betasv[{4}, {6}]*betasv[{7}, {20}] - betasv[{4, 7}, {6, 20}] - 
   (174611*betasv[{7}, {16}]*zeta[5])/7991110440 + 
   (2*betasv[{7}, {20}]*zeta[5])/5 - zeta[19]/(5883494400*y^6) - 
   (betasv[{4}, {6}]*zeta[19])/(39845888*y^11), 
 ccbetasv[{1, 10}, {6, 20}] -> betasv[{3}, {6}]*betasv[{8}, {20}] - 
   betasv[{3, 8}, {6, 20}] + (174611*betasv[{7}, {16}]*zeta[5])/10987776855 + 
   (betasv[{8}, {20}]*zeta[5])/(10*y) + zeta[19]/(23533977600*y^6) - 
   (betasv[{3}, {6}]*zeta[19])/(9961472*y^10), 
 ccbetasv[{3, 8}, {6, 20}] -> betasv[{1}, {6}]*betasv[{10}, {20}] - 
   betasv[{1, 10}, {6, 20}] + (174611*betasv[{7}, {16}]*zeta[5])/
    10987776855 + (betasv[{10}, {20}]*zeta[5])/(160*y^3) + 
   zeta[19]/(23533977600*y^6) - (betasv[{1}, {6}]*zeta[19])/(622592*y^8), 
 ccbetasv[{4, 7}, {6, 20}] -> betasv[{0}, {6}]*betasv[{11}, {20}] - 
   betasv[{0, 11}, {6, 20}] - (174611*betasv[{7}, {16}]*zeta[5])/7991110440 + 
   (betasv[{11}, {20}]*zeta[5])/(640*y^4) - zeta[19]/(5883494400*y^6) - 
   (betasv[{0}, {6}]*zeta[19])/(155648*y^7), ccbetasv[{0, 12}, {6, 20}] -> 
  16*y^2*betasv[{4}, {6}]*betasv[{6}, {20}] - 
   16*y^2*betasv[{4, 6}, {6, 20}] - (174611*y^2*betasv[{6}, {16}]*zeta[5])/
    332962935 + (32*y^2*betasv[{6}, {20}]*zeta[5])/5 - 
   zeta[19]/(1470873600*y^5) - (betasv[{4}, {6}]*zeta[19])/(9961472*y^10), 
 ccbetasv[{1, 11}, {6, 20}] -> 16*y^2*betasv[{3}, {6}]*betasv[{7}, {20}] - 
   16*y^2*betasv[{3, 7}, {6, 20}] + (1222277*y^2*betasv[{6}, {16}]*zeta[5])/
    3995555220 + (8*y*betasv[{7}, {20}]*zeta[5])/5 + 
   zeta[19]/(5883494400*y^5) - (betasv[{3}, {6}]*zeta[19])/(2490368*y^9), 
 ccbetasv[{2, 10}, {6, 20}] -> 16*y^2*betasv[{2}, {6}]*betasv[{8}, {20}] - 
   16*y^2*betasv[{2, 8}, {6, 20}] - (2444554*y^2*betasv[{6}, {16}]*zeta[5])/
    10987776855 + (2*betasv[{8}, {20}]*zeta[5])/5 - 
   zeta[19]/(8825241600*y^5) - (betasv[{2}, {6}]*zeta[19])/(622592*y^8), 
 ccbetasv[{3, 9}, {6, 20}] -> 16*y^2*betasv[{1}, {6}]*betasv[{9}, {20}] - 
   16*y^2*betasv[{1, 9}, {6, 20}] + (1222277*y^2*betasv[{6}, {16}]*zeta[5])/
    6104320475 + (betasv[{9}, {20}]*zeta[5])/(10*y) + 
   zeta[19]/(5883494400*y^5) - (betasv[{1}, {6}]*zeta[19])/(155648*y^7), 
 ccbetasv[{4, 8}, {6, 20}] -> 16*y^2*betasv[{0}, {6}]*betasv[{10}, {20}] - 
   16*y^2*betasv[{0, 10}, {6, 20}] - (2444554*y^2*betasv[{6}, {16}]*zeta[5])/
    10987776855 + (betasv[{10}, {20}]*zeta[5])/(40*y^2) - 
   zeta[19]/(1470873600*y^5) - (betasv[{0}, {6}]*zeta[19])/(38912*y^6), 
 ccbetasv[{0, 13}, {6, 20}] -> 256*y^4*betasv[{4}, {6}]*betasv[{5}, {20}] - 
   256*y^4*betasv[{4, 5}, {6, 20}] - (36319088*y^4*betasv[{5}, {16}]*zeta[5])/
    2996666415 + (512*y^4*betasv[{5}, {20}]*zeta[5])/5 - 
   zeta[19]/(367718400*y^4) - (betasv[{4}, {6}]*zeta[19])/(2490368*y^9), 
 ccbetasv[{1, 12}, {6, 20}] -> 256*y^4*betasv[{3}, {6}]*betasv[{6}, {20}] - 
   256*y^4*betasv[{3, 6}, {6, 20}] + (5587552*y^4*betasv[{5}, {16}]*zeta[5])/
    998888805 + (128*y^3*betasv[{6}, {20}]*zeta[5])/5 + 
   zeta[19]/(1470873600*y^4) - (betasv[{3}, {6}]*zeta[19])/(622592*y^8), 
 ccbetasv[{2, 11}, {6, 20}] -> 256*y^4*betasv[{2}, {6}]*betasv[{7}, {20}] - 
   256*y^4*betasv[{2, 7}, {6, 20}] - (9778216*y^4*betasv[{5}, {16}]*zeta[5])/
    2996666415 + (32*y^2*betasv[{7}, {20}]*zeta[5])/5 - 
   zeta[19]/(2206310400*y^4) - (betasv[{2}, {6}]*zeta[19])/(155648*y^7), 
 ccbetasv[{3, 10}, {6, 20}] -> 256*y^4*betasv[{1}, {6}]*betasv[{8}, {20}] - 
   256*y^4*betasv[{1, 8}, {6, 20}] + (78225728*y^4*betasv[{5}, {16}]*zeta[5])/
    32963330565 + (8*y*betasv[{8}, {20}]*zeta[5])/5 + 
   zeta[19]/(1470873600*y^4) - (betasv[{1}, {6}]*zeta[19])/(38912*y^6), 
 ccbetasv[{4, 9}, {6, 20}] -> 256*y^4*betasv[{0}, {6}]*betasv[{9}, {20}] - 
   256*y^4*betasv[{0, 9}, {6, 20}] - (39112864*y^4*betasv[{5}, {16}]*zeta[5])/
    18312961425 + (2*betasv[{9}, {20}]*zeta[5])/5 - 
   zeta[19]/(367718400*y^4) - (betasv[{0}, {6}]*zeta[19])/(9728*y^5), 
 ccbetasv[{0, 14}, {6, 20}] -> 4096*y^6*betasv[{4}, {6}]*betasv[{4}, {20}] - 
   4096*y^6*betasv[{4, 4}, {6, 20}] - 
   (4067737856*y^6*betasv[{4}, {16}]*zeta[5])/14983332075 + 
   (8192*y^6*betasv[{4}, {20}]*zeta[5])/5 - zeta[19]/(91929600*y^3) - 
   (betasv[{4}, {6}]*zeta[19])/(622592*y^8), ccbetasv[{1, 13}, {6, 20}] -> 
  4096*y^6*betasv[{3}, {6}]*betasv[{5}, {20}] - 
   4096*y^6*betasv[{3, 5}, {6, 20}] + 
   (290552704*y^6*betasv[{4}, {16}]*zeta[5])/2996666415 + 
   (2048*y^5*betasv[{5}, {20}]*zeta[5])/5 + zeta[19]/(367718400*y^3) - 
   (betasv[{3}, {6}]*zeta[19])/(155648*y^7), ccbetasv[{2, 12}, {6, 20}] -> 
  4096*y^6*betasv[{2}, {6}]*betasv[{6}, {20}] - 
   4096*y^6*betasv[{2, 6}, {6, 20}] - 
   (44700416*y^6*betasv[{4}, {16}]*zeta[5])/998888805 + 
   (512*y^4*betasv[{6}, {20}]*zeta[5])/5 - zeta[19]/(551577600*y^3) - 
   (betasv[{2}, {6}]*zeta[19])/(38912*y^6), ccbetasv[{3, 11}, {6, 20}] -> 
  4096*y^6*betasv[{1}, {6}]*betasv[{7}, {20}] - 
   4096*y^6*betasv[{1, 7}, {6, 20}] + 
   (78225728*y^6*betasv[{4}, {16}]*zeta[5])/2996666415 + 
   (128*y^3*betasv[{7}, {20}]*zeta[5])/5 + zeta[19]/(367718400*y^3) - 
   (betasv[{1}, {6}]*zeta[19])/(9728*y^5), ccbetasv[{4, 10}, {6, 20}] -> 
  4096*y^6*betasv[{0}, {6}]*betasv[{8}, {20}] - 
   4096*y^6*betasv[{0, 8}, {6, 20}] - 
   (625805824*y^6*betasv[{4}, {16}]*zeta[5])/32963330565 + 
   (32*y^2*betasv[{8}, {20}]*zeta[5])/5 - zeta[19]/(91929600*y^3) - 
   (betasv[{0}, {6}]*zeta[19])/(2432*y^4), ccbetasv[{0, 15}, {6, 20}] -> 
  65536*y^8*betasv[{3}, {20}]*betasv[{4}, {6}] - 
   65536*y^8*betasv[{4, 3}, {6, 20}] - 
   (65083805696*y^8*betasv[{3}, {16}]*zeta[5])/10987776855 + 
   (131072*y^8*betasv[{3}, {20}]*zeta[5])/5 - zeta[19]/(22982400*y^2) - 
   (betasv[{4}, {6}]*zeta[19])/(155648*y^7), ccbetasv[{2, 13}, {6, 20}] -> 
  65536*y^8*betasv[{2}, {6}]*betasv[{5}, {20}] - 
   65536*y^8*betasv[{2, 5}, {6, 20}] - 
   (18595373056*y^8*betasv[{3}, {16}]*zeta[5])/32963330565 + 
   (8192*y^6*betasv[{5}, {20}]*zeta[5])/5 - zeta[19]/(137894400*y^2) - 
   (betasv[{2}, {6}]*zeta[19])/(9728*y^5), ccbetasv[{3, 12}, {6, 20}] -> 
  65536*y^8*betasv[{1}, {6}]*betasv[{6}, {20}] - 
   65536*y^8*betasv[{1, 6}, {6, 20}] + 
   (2860826624*y^8*betasv[{3}, {16}]*zeta[5])/10987776855 + 
   (2048*y^5*betasv[{6}, {20}]*zeta[5])/5 + zeta[19]/(91929600*y^2) - 
   (betasv[{1}, {6}]*zeta[19])/(2432*y^4), ccbetasv[{4, 11}, {6, 20}] -> 
  65536*y^8*betasv[{0}, {6}]*betasv[{7}, {20}] - 
   65536*y^8*betasv[{0, 7}, {6, 20}] - 
   (5006446592*y^8*betasv[{3}, {16}]*zeta[5])/32963330565 + 
   (512*y^4*betasv[{7}, {20}]*zeta[5])/5 - zeta[19]/(22982400*y^2) - 
   (betasv[{0}, {6}]*zeta[19])/(608*y^3), ccbetasv[{0, 16}, {6, 20}] -> 
  1048576*y^10*betasv[{2}, {20}]*betasv[{4}, {6}] - 
   1048576*y^10*betasv[{4, 2}, {6, 20}] - 
   (4165363564544*y^10*betasv[{2}, {16}]*zeta[5])/32963330565 + 
   (2097152*y^10*betasv[{2}, {20}]*zeta[5])/5 - zeta[19]/(5745600*y) - 
   (betasv[{4}, {6}]*zeta[19])/(38912*y^6), ccbetasv[{1, 15}, {6, 20}] -> 
  1048576*y^10*betasv[{3}, {6}]*betasv[{3}, {20}] - 
   1048576*y^10*betasv[{3, 3}, {6, 20}] + 
   (260335222784*y^10*betasv[{2}, {16}]*zeta[5])/10987776855 + 
   (524288*y^9*betasv[{3}, {20}]*zeta[5])/5 + zeta[19]/(22982400*y) - 
   (betasv[{3}, {6}]*zeta[19])/(9728*y^5), ccbetasv[{2, 14}, {6, 20}] -> 
  1048576*y^10*betasv[{2}, {6}]*betasv[{4}, {20}] - 
   1048576*y^10*betasv[{2, 4}, {6, 20}] - 
   (1041340891136*y^10*betasv[{2}, {16}]*zeta[5])/164816652825 + 
   (131072*y^8*betasv[{4}, {20}]*zeta[5])/5 - zeta[19]/(34473600*y) - 
   (betasv[{2}, {6}]*zeta[19])/(2432*y^4), ccbetasv[{3, 13}, {6, 20}] -> 
  1048576*y^10*betasv[{1}, {6}]*betasv[{5}, {20}] - 
   1048576*y^10*betasv[{1, 5}, {6, 20}] + 
   (74381492224*y^10*betasv[{2}, {16}]*zeta[5])/32963330565 + 
   (32768*y^7*betasv[{5}, {20}]*zeta[5])/5 + zeta[19]/(22982400*y) - 
   (betasv[{1}, {6}]*zeta[19])/(608*y^3), ccbetasv[{4, 12}, {6, 20}] -> 
  1048576*y^10*betasv[{0}, {6}]*betasv[{6}, {20}] - 
   1048576*y^10*betasv[{0, 6}, {6, 20}] - 
   (11443306496*y^10*betasv[{2}, {16}]*zeta[5])/10987776855 + 
   (8192*y^6*betasv[{6}, {20}]*zeta[5])/5 - zeta[19]/(5745600*y) - 
   (betasv[{0}, {6}]*zeta[19])/(152*y^2), ccbetasv[{0, 17}, {6, 20}] -> 
  16777216*y^12*betasv[{1}, {20}]*betasv[{4}, {6}] - 
   16777216*y^12*betasv[{4, 1}, {6, 20}] - 
   (5126601310208*y^12*betasv[{1}, {16}]*zeta[5])/1939019445 + 
   (33554432*y^12*betasv[{1}, {20}]*zeta[5])/5 - zeta[19]/1436400 - 
   (betasv[{4}, {6}]*zeta[19])/(9728*y^5), ccbetasv[{1, 16}, {6, 20}] -> 
  16777216*y^12*betasv[{2}, {20}]*betasv[{3}, {6}] - 
   16777216*y^12*betasv[{3, 2}, {6, 20}] + 
   (10253202620416*y^12*betasv[{1}, {16}]*zeta[5])/32963330565 + 
   (8388608*y^11*betasv[{2}, {20}]*zeta[5])/5 + zeta[19]/5745600 - 
   (betasv[{3}, {6}]*zeta[19])/(2432*y^4), ccbetasv[{2, 15}, {6, 20}] -> 
  16777216*y^12*betasv[{2}, {6}]*betasv[{3}, {20}] - 
   16777216*y^12*betasv[{2, 3}, {6, 20}] - 
   (640825163776*y^12*betasv[{1}, {16}]*zeta[5])/10987776855 + 
   (2097152*y^10*betasv[{3}, {20}]*zeta[5])/5 - zeta[19]/8618400 - 
   (betasv[{2}, {6}]*zeta[19])/(608*y^3), ccbetasv[{3, 14}, {6, 20}] -> 
  16777216*y^12*betasv[{1}, {6}]*betasv[{4}, {20}] - 
   16777216*y^12*betasv[{1, 4}, {6, 20}] + 
   (2563300655104*y^12*betasv[{1}, {16}]*zeta[5])/164816652825 + 
   (524288*y^9*betasv[{4}, {20}]*zeta[5])/5 + zeta[19]/5745600 - 
   (betasv[{1}, {6}]*zeta[19])/(152*y^2), ccbetasv[{4, 13}, {6, 20}] -> 
  16777216*y^12*betasv[{0}, {6}]*betasv[{5}, {20}] - 
   16777216*y^12*betasv[{0, 5}, {6, 20}] - 
   (183092903936*y^12*betasv[{1}, {16}]*zeta[5])/32963330565 + 
   (131072*y^8*betasv[{5}, {20}]*zeta[5])/5 - zeta[19]/1436400 - 
   (betasv[{0}, {6}]*zeta[19])/(38*y), ccbetasv[{0, 18}, {6, 20}] -> 
  268435456*y^14*betasv[{0}, {20}]*betasv[{4}, {6}] - 
   268435456*y^14*betasv[{4, 0}, {6, 20}] - 
   (11717945851904*y^14*betasv[{0}, {16}]*zeta[5])/215446605 + 
   (536870912*y^14*betasv[{0}, {20}]*zeta[5])/5 - (y*zeta[19])/359100 - 
   (betasv[{4}, {6}]*zeta[19])/(2432*y^4), ccbetasv[{1, 17}, {6, 20}] -> 
  268435456*y^14*betasv[{1}, {20}]*betasv[{3}, {6}] - 
   268435456*y^14*betasv[{3, 1}, {6, 20}] + 
   (5858972925952*y^14*betasv[{0}, {16}]*zeta[5])/1939019445 + 
   (134217728*y^13*betasv[{1}, {20}]*zeta[5])/5 + (y*zeta[19])/1436400 - 
   (betasv[{3}, {6}]*zeta[19])/(608*y^3), ccbetasv[{2, 16}, {6, 20}] -> 
  268435456*y^14*betasv[{2}, {6}]*betasv[{2}, {20}] - 
   268435456*y^14*betasv[{2, 2}, {6, 20}] - 
   (11717945851904*y^14*betasv[{0}, {16}]*zeta[5])/32963330565 + 
   (33554432*y^12*betasv[{2}, {20}]*zeta[5])/5 - (y*zeta[19])/2154600 - 
   (betasv[{2}, {6}]*zeta[19])/(152*y^2), ccbetasv[{3, 15}, {6, 20}] -> 
  268435456*y^14*betasv[{1}, {6}]*betasv[{3}, {20}] - 
   268435456*y^14*betasv[{1, 3}, {6, 20}] + 
   (732371615744*y^14*betasv[{0}, {16}]*zeta[5])/10987776855 + 
   (8388608*y^11*betasv[{3}, {20}]*zeta[5])/5 + (y*zeta[19])/1436400 - 
   (betasv[{1}, {6}]*zeta[19])/(38*y), ccbetasv[{4, 14}, {6, 20}] -> 
  268435456*y^14*betasv[{0}, {6}]*betasv[{4}, {20}] - 
   268435456*y^14*betasv[{0, 4}, {6, 20}] - 
   (2929486462976*y^14*betasv[{0}, {16}]*zeta[5])/164816652825 + 
   (2097152*y^10*betasv[{4}, {20}]*zeta[5])/5 - (y*zeta[19])/359100 - 
   (2*betasv[{0}, {6}]*zeta[19])/19, ccbetasv[{1, 18}, {6, 20}] -> 
  4294967296*y^16*betasv[{0}, {20}]*betasv[{3}, {6}] - 
   4294967296*y^16*betasv[{3, 0}, {6, 20}] - (2860826624*y^16*zeta[5])/
    145476299202609375 + (2147483648*y^15*betasv[{0}, {20}]*zeta[5])/5 + 
   (y^2*zeta[19])/359100 - (betasv[{3}, {6}]*zeta[19])/(152*y^2), 
 ccbetasv[{2, 17}, {6, 20}] -> 4294967296*y^16*betasv[{1}, {20}]*
    betasv[{2}, {6}] - 4294967296*y^16*betasv[{2, 1}, {6, 20}] + 
   (1430413312*y^16*zeta[5])/1309286692823484375 + 
   (536870912*y^14*betasv[{1}, {20}]*zeta[5])/5 - (y^2*zeta[19])/538650 - 
   (betasv[{2}, {6}]*zeta[19])/(38*y), ccbetasv[{3, 16}, {6, 20}] -> 
  4294967296*y^16*betasv[{1}, {6}]*betasv[{2}, {20}] - 
   4294967296*y^16*betasv[{1, 2}, {6, 20}] - (2860826624*y^16*zeta[5])/
    22257873777999234375 + (134217728*y^13*betasv[{2}, {20}]*zeta[5])/5 + 
   (y^2*zeta[19])/359100 - (2*betasv[{1}, {6}]*zeta[19])/19, 
 ccbetasv[{4, 15}, {6, 20}] -> 4294967296*y^16*betasv[{0}, {6}]*
    betasv[{3}, {20}] - 4294967296*y^16*betasv[{0, 3}, {6, 20}] + 
   (178801664*y^16*zeta[5])/7419291259333078125 + 
   (33554432*y^12*betasv[{3}, {20}]*zeta[5])/5 - (y^2*zeta[19])/89775 - 
   (8*y*betasv[{0}, {6}]*zeta[19])/19, ccbetasv[{1, 14}, {6, 20}] -> 
  65536*y^8*betasv[{3}, {6}]*betasv[{4}, {20}] - 
   65536*y^8*betasv[{3, 4}, {6, 20}] + 
   (260335222784*y^8*betasv[{3}, {16}]*zeta[5])/164816652825 + 
   (32768*y^7*betasv[{4}, {20}]*zeta[5])/5 + zeta[19]/(91929600*y^2) - 
   (betasv[{3}, {6}]*zeta[19])/(38912*y^6), ccbetasv[{2, 18}, {6, 20}] -> 
  68719476736*y^18*betasv[{0}, {20}]*betasv[{2}, {6}] - 
   68719476736*y^18*betasv[{2, 0}, {6, 20}] - (11443306496*y^17*zeta[5])/
    145476299202609375 + (8589934592*y^16*betasv[{0}, {20}]*zeta[5])/5 - 
   (2*y^3*zeta[19])/269325 - (2*betasv[{2}, {6}]*zeta[19])/19, 
 ccbetasv[{3, 17}, {6, 20}] -> 68719476736*y^18*betasv[{1}, {6}]*
    betasv[{1}, {20}] - 68719476736*y^18*betasv[{1, 1}, {6, 20}] + 
   (5721653248*y^17*zeta[5])/1309286692823484375 + 
   (2147483648*y^15*betasv[{1}, {20}]*zeta[5])/5 + (y^3*zeta[19])/89775 - 
   (8*y*betasv[{1}, {6}]*zeta[19])/19, ccbetasv[{4, 16}, {6, 20}] -> 
  68719476736*y^18*betasv[{0}, {6}]*betasv[{2}, {20}] - 
   68719476736*y^18*betasv[{0, 2}, {6, 20}] - (11443306496*y^17*zeta[5])/
    22257873777999234375 + (536870912*y^14*betasv[{2}, {20}]*zeta[5])/5 - 
   (4*y^3*zeta[19])/89775 - (32*y^2*betasv[{0}, {6}]*zeta[19])/19, 
 ccbetasv[{3, 18}, {6, 20}] -> 1099511627776*y^20*betasv[{0}, {20}]*
    betasv[{1}, {6}] - 1099511627776*y^20*betasv[{1, 0}, {6, 20}] - 
   (45773225984*y^18*zeta[5])/145476299202609375 + 
   (34359738368*y^17*betasv[{0}, {20}]*zeta[5])/5 + (4*y^4*zeta[19])/89775 - 
   (32*y^2*betasv[{1}, {6}]*zeta[19])/19, ccbetasv[{4, 17}, {6, 20}] -> 
  1099511627776*y^20*betasv[{0}, {6}]*betasv[{1}, {20}] - 
   1099511627776*y^20*betasv[{0, 1}, {6, 20}] + (22886612992*y^18*zeta[5])/
    1309286692823484375 + (8589934592*y^16*betasv[{1}, {20}]*zeta[5])/5 - 
   (16*y^4*zeta[19])/89775 - (128*y^3*betasv[{0}, {6}]*zeta[19])/19, 
 ccbetasv[{2, 9}, {6, 20}] -> betasv[{2}, {6}]*betasv[{9}, {20}] - 
   betasv[{2, 9}, {6, 20}] - (174611*betasv[{7}, {16}]*zeta[5])/12208640950 + 
   (betasv[{9}, {20}]*zeta[5])/(40*y^2) - zeta[19]/(35300966400*y^6) - 
   (betasv[{2}, {6}]*zeta[19])/(2490368*y^9), ccbetasv[{4, 18}, {6, 20}] -> 
  17592186044416*y^22*betasv[{0}, {6}]*betasv[{0}, {20}] - 
   17592186044416*y^22*betasv[{0, 0}, {6, 20}] - (183092903936*y^19*zeta[5])/
    145476299202609375 + (137438953472*y^18*betasv[{0}, {20}]*zeta[5])/5 - 
   (64*y^5*zeta[19])/89775 - (512*y^4*betasv[{0}, {6}]*zeta[19])/19, 
 ccbetasv[{0, 0}, {6, 20}] -> (betasv[{4}, {6}]*betasv[{18}, {20}])/
    (17592186044416*y^22) - betasv[{4, 18}, {6, 20}]/(17592186044416*y^22) - 
   (174611*zeta[5])/(2440687294602805248000000*y^3) + 
   (betasv[{18}, {20}]*zeta[5])/(43980465111040*y^22) - 
   zeta[19]/(24677164095897600*y^17) - (betasv[{4}, {6}]*zeta[19])/
    (167125767421952*y^22), ccbetasv[{0, 1}, {6, 20}] -> 
  (betasv[{4}, {6}]*betasv[{17}, {20}])/(1099511627776*y^20) - 
   betasv[{4, 17}, {6, 20}]/(1099511627776*y^20) + 
   (174611*zeta[5])/(10983092825712623616000000*y^2) + 
   (betasv[{17}, {20}]*zeta[5])/(2748779069440*y^20) - 
   zeta[19]/(6169291023974400*y^16) - (betasv[{4}, {6}]*zeta[19])/
    (41781441855488*y^21), ccbetasv[{0, 2}, {6, 20}] -> 
  (betasv[{4}, {6}]*betasv[{16}, {20}])/(68719476736*y^18) - 
   betasv[{4, 16}, {6, 20}]/(68719476736*y^18) - 
   (174611*zeta[5])/(23339072254639325184000000*y) + 
   (betasv[{16}, {20}]*zeta[5])/(171798691840*y^18) - 
   zeta[19]/(1542322755993600*y^15) - (betasv[{4}, {6}]*zeta[19])/
    (10445360463872*y^20), ccbetasv[{0, 3}, {6, 20}] -> 
  (betasv[{4}, {6}]*betasv[{15}, {20}])/(4294967296*y^16) - 
   betasv[{4, 15}, {6, 20}]/(4294967296*y^16) + 
   (174611*zeta[5])/31118763006185766912000000 + (betasv[{15}, {20}]*zeta[5])/
    (10737418240*y^16) - zeta[19]/(385580688998400*y^14) - 
   (betasv[{4}, {6}]*zeta[19])/(2611340115968*y^19), 
 ccbetasv[{0, 4}, {6, 20}] -> (betasv[{4}, {6}]*betasv[{14}, {20}])/
    (268435456*y^14) - betasv[{4, 14}, {6, 20}]/(268435456*y^14) - 
   (174611*betasv[{14}, {16}]*zeta[5])/(707882133719561011200*y^14) + 
   (betasv[{14}, {20}]*zeta[5])/(671088640*y^14) - 
   zeta[19]/(96395172249600*y^13) - (betasv[{4}, {6}]*zeta[19])/
    (652835028992*y^18), ccbetasv[{0, 5}, {6, 20}] -> 
  (betasv[{4}, {6}]*betasv[{13}, {20}])/(16777216*y^12) - 
   betasv[{4, 13}, {6, 20}]/(16777216*y^12) - 
   (174611*betasv[{13}, {16}]*zeta[5])/(8848526671494512640*y^12) + 
   (betasv[{13}, {20}]*zeta[5])/(41943040*y^12) - 
   zeta[19]/(24098793062400*y^12) - (betasv[{4}, {6}]*zeta[19])/
    (163208757248*y^17), ccbetasv[{0, 6}, {6, 20}] -> 
  (betasv[{4}, {6}]*betasv[{12}, {20}])/(1048576*y^10) - 
   betasv[{4, 12}, {6, 20}]/(1048576*y^10) - 
   (174611*betasv[{12}, {16}]*zeta[5])/(184344305656135680*y^10) + 
   (betasv[{12}, {20}]*zeta[5])/(2621440*y^10) - 
   zeta[19]/(6024698265600*y^11) - (betasv[{4}, {6}]*zeta[19])/
    (40802189312*y^16), ccbetasv[{0, 7}, {6, 20}] -> 
  (betasv[{4}, {6}]*betasv[{11}, {20}])/(65536*y^8) - 
   betasv[{4, 11}, {6, 20}]/(65536*y^8) - 
   (1222277*betasv[{11}, {16}]*zeta[5])/(34564557310525440*y^8) + 
   (betasv[{11}, {20}]*zeta[5])/(163840*y^8) - 
   zeta[19]/(1506174566400*y^10) - (betasv[{4}, {6}]*zeta[19])/
    (10200547328*y^15), ccbetasv[{0, 8}, {6, 20}] -> 
  (betasv[{4}, {6}]*betasv[{10}, {20}])/(4096*y^6) - 
   betasv[{4, 10}, {6, 20}]/(4096*y^6) - (1222277*betasv[{10}, {16}]*zeta[5])/
    (1080142415953920*y^6) + (betasv[{10}, {20}]*zeta[5])/(10240*y^6) - 
   zeta[19]/(376543641600*y^9) - (betasv[{4}, {6}]*zeta[19])/
    (2550136832*y^14), ccbetasv[{0, 9}, {6, 20}] -> 
  (betasv[{4}, {6}]*betasv[{9}, {20}])/(256*y^4) - 
   betasv[{4, 9}, {6, 20}]/(256*y^4) - (1222277*betasv[{9}, {16}]*zeta[5])/
    (37504944998400*y^4) + (betasv[{9}, {20}]*zeta[5])/(640*y^4) - 
   zeta[19]/(94135910400*y^8) - (betasv[{4}, {6}]*zeta[19])/(637534208*y^13), 
 ccbetasv[{0, 10}, {6, 20}] -> (betasv[{4}, {6}]*betasv[{8}, {20}])/
    (16*y^2) - betasv[{4, 8}, {6, 20}]/(16*y^2) - 
   (1222277*betasv[{8}, {16}]*zeta[5])/(1406435437440*y^2) + 
   (betasv[{8}, {20}]*zeta[5])/(40*y^2) - zeta[19]/(23533977600*y^7) - 
   (betasv[{4}, {6}]*zeta[19])/(159383552*y^12), 
 ccbetasv[{1, 0}, {6, 20}] -> (betasv[{3}, {6}]*betasv[{18}, {20}])/
    (1099511627776*y^20) - betasv[{3, 18}, {6, 20}]/(1099511627776*y^20) - 
   (174611*zeta[5])/(610171823650701312000000*y^2) + 
   (betasv[{18}, {20}]*zeta[5])/(10995116277760*y^21) + 
   zeta[19]/(24677164095897600*y^16) - (betasv[{3}, {6}]*zeta[19])/
    (10445360463872*y^20), ccbetasv[{1, 1}, {6, 20}] -> 
  (betasv[{3}, {6}]*betasv[{17}, {20}])/(68719476736*y^18) - 
   betasv[{3, 17}, {6, 20}]/(68719476736*y^18) + 
   (174611*zeta[5])/(2745773206428155904000000*y) + 
   (betasv[{17}, {20}]*zeta[5])/(687194767360*y^19) + 
   zeta[19]/(6169291023974400*y^15) - (betasv[{3}, {6}]*zeta[19])/
    (2611340115968*y^19), ccbetasv[{1, 2}, {6, 20}] -> 
  (betasv[{3}, {6}]*betasv[{16}, {20}])/(4294967296*y^16) - 
   betasv[{3, 16}, {6, 20}]/(4294967296*y^16) - 
   (174611*zeta[5])/5834768063659831296000000 + (betasv[{16}, {20}]*zeta[5])/
    (42949672960*y^17) + zeta[19]/(1542322755993600*y^14) - 
   (betasv[{3}, {6}]*zeta[19])/(652835028992*y^18), 
 ccbetasv[{1, 3}, {6, 20}] -> (betasv[{3}, {6}]*betasv[{15}, {20}])/
    (268435456*y^14) - betasv[{3, 15}, {6, 20}]/(268435456*y^14) + 
   (174611*betasv[{14}, {16}]*zeta[5])/(188768568991882936320*y^14) + 
   (betasv[{15}, {20}]*zeta[5])/(2684354560*y^15) + 
   zeta[19]/(385580688998400*y^13) - (betasv[{3}, {6}]*zeta[19])/
    (163208757248*y^17), ccbetasv[{1, 4}, {6, 20}] -> 
  (betasv[{3}, {6}]*betasv[{14}, {20}])/(16777216*y^12) - 
   betasv[{3, 14}, {6, 20}]/(16777216*y^12) + 
   (1222277*betasv[{13}, {16}]*zeta[5])/(22121316678736281600*y^12) + 
   (betasv[{14}, {20}]*zeta[5])/(167772160*y^13) + 
   zeta[19]/(96395172249600*y^12) - (betasv[{3}, {6}]*zeta[19])/
    (40802189312*y^16), ccbetasv[{1, 5}, {6, 20}] -> 
  (betasv[{3}, {6}]*betasv[{13}, {20}])/(1048576*y^10) - 
   betasv[{3, 13}, {6, 20}]/(1048576*y^10) + 
   (2269943*betasv[{12}, {16}]*zeta[5])/(1106065833936814080*y^10) + 
   (betasv[{13}, {20}]*zeta[5])/(10485760*y^11) + 
   zeta[19]/(24098793062400*y^11) - (betasv[{3}, {6}]*zeta[19])/
    (10200547328*y^15), ccbetasv[{1, 6}, {6, 20}] -> 
  (betasv[{3}, {6}]*betasv[{12}, {20}])/(65536*y^8) - 
   betasv[{3, 12}, {6, 20}]/(65536*y^8) + (174611*betasv[{11}, {16}]*zeta[5])/
    (2880379775877120*y^8) + (betasv[{12}, {20}]*zeta[5])/(655360*y^9) + 
   zeta[19]/(6024698265600*y^10) - (betasv[{3}, {6}]*zeta[19])/
    (2550136832*y^14), ccbetasv[{1, 7}, {6, 20}] -> 
  (betasv[{3}, {6}]*betasv[{11}, {20}])/(4096*y^6) - 
   betasv[{3, 11}, {6, 20}]/(4096*y^6) + (1222277*betasv[{10}, {16}]*zeta[5])/
    (785558120693760*y^6) + (betasv[{11}, {20}]*zeta[5])/(40960*y^7) + 
   zeta[19]/(1506174566400*y^9) - (betasv[{3}, {6}]*zeta[19])/
    (637534208*y^13), ccbetasv[{1, 8}, {6, 20}] -> 
  (betasv[{3}, {6}]*betasv[{10}, {20}])/(256*y^4) - 
   betasv[{3, 10}, {6, 20}]/(256*y^4) + (1222277*betasv[{9}, {16}]*zeta[5])/
    (33754450498560*y^4) + (betasv[{10}, {20}]*zeta[5])/(2560*y^5) + 
   zeta[19]/(376543641600*y^8) - (betasv[{3}, {6}]*zeta[19])/
    (159383552*y^12), ccbetasv[{1, 9}, {6, 20}] -> 
  (betasv[{3}, {6}]*betasv[{9}, {20}])/(16*y^2) - 
   betasv[{3, 9}, {6, 20}]/(16*y^2) + (1222277*betasv[{8}, {16}]*zeta[5])/
    (1562706041600*y^2) + (betasv[{9}, {20}]*zeta[5])/(160*y^3) + 
   zeta[19]/(94135910400*y^7) - (betasv[{3}, {6}]*zeta[19])/(39845888*y^11), 
 ccbetasv[{2, 0}, {6, 20}] -> (betasv[{2}, {6}]*betasv[{18}, {20}])/
    (68719476736*y^18) - betasv[{2, 18}, {6, 20}]/(68719476736*y^18) - 
   (174611*zeta[5])/(152542955912675328000000*y) + 
   (betasv[{18}, {20}]*zeta[5])/(2748779069440*y^20) - 
   zeta[19]/(9253936535961600*y^15) - (betasv[{2}, {6}]*zeta[19])/
    (652835028992*y^18), ccbetasv[{2, 1}, {6, 20}] -> 
  (betasv[{2}, {6}]*betasv[{17}, {20}])/(4294967296*y^16) - 
   betasv[{2, 17}, {6, 20}]/(4294967296*y^16) + 
   (174611*zeta[5])/686443301607038976000000 + (betasv[{17}, {20}]*zeta[5])/
    (171798691840*y^18) - zeta[19]/(2313484133990400*y^14) - 
   (betasv[{2}, {6}]*zeta[19])/(163208757248*y^17), 
 ccbetasv[{2, 2}, {6, 20}] -> (betasv[{2}, {6}]*betasv[{16}, {20}])/
    (268435456*y^14) - betasv[{2, 16}, {6, 20}]/(268435456*y^14) - 
   (174611*betasv[{14}, {16}]*zeta[5])/(35394106685978050560*y^14) + 
   (betasv[{16}, {20}]*zeta[5])/(10737418240*y^16) - 
   zeta[19]/(578371033497600*y^13) - (betasv[{2}, {6}]*zeta[19])/
    (40802189312*y^16), ccbetasv[{2, 3}, {6, 20}] -> 
  (betasv[{2}, {6}]*betasv[{15}, {20}])/(16777216*y^12) - 
   betasv[{2, 15}, {6, 20}]/(16777216*y^12) - 
   (1222277*betasv[{13}, {16}]*zeta[5])/(5899017780996341760*y^12) + 
   (betasv[{15}, {20}]*zeta[5])/(671088640*y^14) - 
   zeta[19]/(144592758374400*y^12) - (betasv[{2}, {6}]*zeta[19])/
    (10200547328*y^15), ccbetasv[{2, 4}, {6, 20}] -> 
  (betasv[{2}, {6}]*betasv[{14}, {20}])/(1048576*y^10) - 
   betasv[{2, 14}, {6, 20}]/(1048576*y^10) - 
   (15889601*betasv[{12}, {16}]*zeta[5])/(2765164584842035200*y^10) + 
   (betasv[{14}, {20}]*zeta[5])/(41943040*y^12) - 
   zeta[19]/(36148189593600*y^11) - (betasv[{2}, {6}]*zeta[19])/
    (2550136832*y^14), ccbetasv[{2, 5}, {6, 20}] -> 
  (betasv[{2}, {6}]*betasv[{13}, {20}])/(65536*y^8) - 
   betasv[{2, 13}, {6, 20}]/(65536*y^8) - 
   (2269943*betasv[{11}, {16}]*zeta[5])/(17282278655262720*y^8) + 
   (betasv[{13}, {20}]*zeta[5])/(2621440*y^10) - 
   zeta[19]/(9037047398400*y^10) - (betasv[{2}, {6}]*zeta[19])/
    (637534208*y^13), ccbetasv[{2, 6}, {6, 20}] -> 
  (betasv[{2}, {6}]*betasv[{12}, {20}])/(4096*y^6) - 
   betasv[{2, 12}, {6, 20}]/(4096*y^6) - (174611*betasv[{10}, {16}]*zeta[5])/
    (65463176724480*y^6) + (betasv[{12}, {20}]*zeta[5])/(163840*y^8) - 
   zeta[19]/(2259261849600*y^9) - (betasv[{2}, {6}]*zeta[19])/
    (159383552*y^12), ccbetasv[{2, 7}, {6, 20}] -> 
  (betasv[{2}, {6}]*betasv[{11}, {20}])/(256*y^4) - 
   betasv[{2, 11}, {6, 20}]/(256*y^4) - (1222277*betasv[{9}, {16}]*zeta[5])/
    (24548691271680*y^4) + (betasv[{11}, {20}]*zeta[5])/(10240*y^6) - 
   zeta[19]/(564815462400*y^8) - (betasv[{2}, {6}]*zeta[19])/(39845888*y^11), 
 ccbetasv[{2, 8}, {6, 20}] -> (betasv[{2}, {6}]*betasv[{10}, {20}])/
    (16*y^2) - betasv[{2, 10}, {6, 20}]/(16*y^2) - 
   (1222277*betasv[{8}, {16}]*zeta[5])/(1406435437440*y^2) + 
   (betasv[{10}, {20}]*zeta[5])/(640*y^4) - zeta[19]/(141203865600*y^7) - 
   (betasv[{2}, {6}]*zeta[19])/(9961472*y^10), 
 ccbetasv[{3, 0}, {6, 20}] -> (betasv[{1}, {6}]*betasv[{18}, {20}])/
    (4294967296*y^16) - betasv[{1, 18}, {6, 20}]/(4294967296*y^16) - 
   (174611*zeta[5])/38135738978168832000000 + (betasv[{18}, {20}]*zeta[5])/
    (687194767360*y^19) + zeta[19]/(1542322755993600*y^14) - 
   (betasv[{1}, {6}]*zeta[19])/(40802189312*y^16), 
 ccbetasv[{3, 1}, {6, 20}] -> (betasv[{1}, {6}]*betasv[{17}, {20}])/
    (268435456*y^14) - betasv[{1, 17}, {6, 20}]/(268435456*y^14) + 
   (174611*betasv[{14}, {16}]*zeta[5])/(4164012551291535360*y^14) + 
   (betasv[{17}, {20}]*zeta[5])/(42949672960*y^17) + 
   zeta[19]/(385580688998400*y^13) - (betasv[{1}, {6}]*zeta[19])/
    (10200547328*y^15), ccbetasv[{3, 2}, {6, 20}] -> 
  (betasv[{1}, {6}]*betasv[{16}, {20}])/(16777216*y^12) - 
   betasv[{1, 16}, {6, 20}]/(16777216*y^12) + 
   (1222277*betasv[{13}, {16}]*zeta[5])/(1106065833936814080*y^12) + 
   (betasv[{16}, {20}]*zeta[5])/(2684354560*y^15) + 
   zeta[19]/(96395172249600*y^12) - (betasv[{1}, {6}]*zeta[19])/
    (2550136832*y^14), ccbetasv[{3, 3}, {6, 20}] -> 
  (betasv[{1}, {6}]*betasv[{15}, {20}])/(1048576*y^10) - 
   betasv[{1, 15}, {6, 20}]/(1048576*y^10) + 
   (15889601*betasv[{12}, {16}]*zeta[5])/(737377222624542720*y^10) + 
   (betasv[{15}, {20}]*zeta[5])/(167772160*y^13) + 
   zeta[19]/(24098793062400*y^11) - (betasv[{1}, {6}]*zeta[19])/
    (637534208*y^13), ccbetasv[{3, 4}, {6, 20}] -> 
  (betasv[{1}, {6}]*betasv[{14}, {20}])/(65536*y^8) - 
   betasv[{1, 14}, {6, 20}]/(65536*y^8) + 
   (15889601*betasv[{11}, {16}]*zeta[5])/(43205696638156800*y^8) + 
   (betasv[{14}, {20}]*zeta[5])/(10485760*y^11) + 
   zeta[19]/(6024698265600*y^10) - (betasv[{1}, {6}]*zeta[19])/
    (159383552*y^12), ccbetasv[{3, 5}, {6, 20}] -> 
  (betasv[{1}, {6}]*betasv[{13}, {20}])/(4096*y^6) - 
   betasv[{1, 13}, {6, 20}]/(4096*y^6) + (2269943*betasv[{10}, {16}]*zeta[5])/
    (392779060346880*y^6) + (betasv[{13}, {20}]*zeta[5])/(655360*y^9) + 
   zeta[19]/(1506174566400*y^9) - (betasv[{1}, {6}]*zeta[19])/
    (39845888*y^11), ccbetasv[{3, 6}, {6, 20}] -> 
  (betasv[{1}, {6}]*betasv[{12}, {20}])/(256*y^4) - 
   betasv[{1, 12}, {6, 20}]/(256*y^4) + (174611*betasv[{9}, {16}]*zeta[5])/
    (2045724272640*y^4) + (betasv[{12}, {20}]*zeta[5])/(40960*y^7) + 
   zeta[19]/(376543641600*y^8) - (betasv[{1}, {6}]*zeta[19])/(9961472*y^10), 
 ccbetasv[{3, 7}, {6, 20}] -> (betasv[{1}, {6}]*betasv[{11}, {20}])/
    (16*y^2) - betasv[{1, 11}, {6, 20}]/(16*y^2) + 
   (1222277*betasv[{8}, {16}]*zeta[5])/(1022862136320*y^2) + 
   (betasv[{11}, {20}]*zeta[5])/(2560*y^5) + zeta[19]/(94135910400*y^7) - 
   (betasv[{1}, {6}]*zeta[19])/(2490368*y^9), ccbetasv[{4, 0}, {6, 20}] -> 
  (betasv[{0}, {6}]*betasv[{18}, {20}])/(268435456*y^14) - 
   betasv[{0, 18}, {6, 20}]/(268435456*y^14) - 
   (174611*betasv[{14}, {16}]*zeta[5])/(231334030627307520*y^14) + 
   (betasv[{18}, {20}]*zeta[5])/(171798691840*y^18) - 
   zeta[19]/(96395172249600*y^13) - (betasv[{0}, {6}]*zeta[19])/
    (2550136832*y^14), ccbetasv[{4, 1}, {6, 20}] -> 
  (betasv[{0}, {6}]*betasv[{17}, {20}])/(16777216*y^12) - 
   betasv[{0, 17}, {6, 20}]/(16777216*y^12) - 
   (1222277*betasv[{13}, {16}]*zeta[5])/(130125392227860480*y^12) + 
   (betasv[{17}, {20}]*zeta[5])/(10737418240*y^16) - 
   zeta[19]/(24098793062400*y^12) - (betasv[{0}, {6}]*zeta[19])/
    (637534208*y^13), ccbetasv[{4, 2}, {6, 20}] -> 
  (betasv[{0}, {6}]*betasv[{16}, {20}])/(1048576*y^10) - 
   betasv[{0, 16}, {6, 20}]/(1048576*y^10) - 
   (15889601*betasv[{12}, {16}]*zeta[5])/(138258229242101760*y^10) + 
   (betasv[{16}, {20}]*zeta[5])/(671088640*y^14) - 
   zeta[19]/(6024698265600*y^11) - (betasv[{0}, {6}]*zeta[19])/
    (159383552*y^12), ccbetasv[{4, 3}, {6, 20}] -> 
  (betasv[{0}, {6}]*betasv[{15}, {20}])/(65536*y^8) - 
   betasv[{0, 15}, {6, 20}]/(65536*y^8) - 
   (15889601*betasv[{11}, {16}]*zeta[5])/(11521519103508480*y^8) + 
   (betasv[{15}, {20}]*zeta[5])/(41943040*y^12) - 
   zeta[19]/(1506174566400*y^10) - (betasv[{0}, {6}]*zeta[19])/
    (39845888*y^11), ccbetasv[{4, 4}, {6, 20}] -> 
  (betasv[{0}, {6}]*betasv[{14}, {20}])/(4096*y^6) - 
   betasv[{0, 14}, {6, 20}]/(4096*y^6) - 
   (15889601*betasv[{10}, {16}]*zeta[5])/(981947650867200*y^6) + 
   (betasv[{14}, {20}]*zeta[5])/(2621440*y^10) - 
   zeta[19]/(376543641600*y^9) - (betasv[{0}, {6}]*zeta[19])/(9961472*y^10), 
 ccbetasv[{4, 5}, {6, 20}] -> (betasv[{0}, {6}]*betasv[{13}, {20}])/
    (256*y^4) - betasv[{0, 13}, {6, 20}]/(256*y^4) - 
   (2269943*betasv[{9}, {16}]*zeta[5])/(12274345635840*y^4) + 
   (betasv[{13}, {20}]*zeta[5])/(163840*y^8) - zeta[19]/(94135910400*y^8) - 
   (betasv[{0}, {6}]*zeta[19])/(2490368*y^9), ccbetasv[{4, 6}, {6, 20}] -> 
  (betasv[{0}, {6}]*betasv[{12}, {20}])/(16*y^2) - 
   betasv[{0, 12}, {6, 20}]/(16*y^2) - (174611*betasv[{8}, {16}]*zeta[5])/
    (85238511360*y^2) + (betasv[{12}, {20}]*zeta[5])/(10240*y^6) - 
   zeta[19]/(23533977600*y^7) - (betasv[{0}, {6}]*zeta[19])/(622592*y^8), 
 ccbetasv[{0, 12}, {6, 22}] -> betasv[{4}, {6}]*betasv[{8}, {22}] - 
   betasv[{4, 8}, {6, 22}] - (854513*betasv[{8}, {18}]*zeta[5])/40256745900 + 
   (2*betasv[{8}, {22}]*zeta[5])/5 - zeta[21]/(26011238400*y^7) - 
   (betasv[{4}, {6}]*zeta[21])/(176160768*y^12), 
 ccbetasv[{1, 11}, {6, 22}] -> betasv[{3}, {6}]*betasv[{9}, {22}] - 
   betasv[{3, 9}, {6, 22}] + (854513*betasv[{8}, {18}]*zeta[5])/53675661200 + 
   (betasv[{9}, {22}]*zeta[5])/(10*y) + zeta[21]/(104044953600*y^7) - 
   (betasv[{3}, {6}]*zeta[21])/(44040192*y^11), 
 ccbetasv[{3, 9}, {6, 22}] -> betasv[{1}, {6}]*betasv[{11}, {22}] - 
   betasv[{1, 11}, {6, 22}] + (854513*betasv[{8}, {18}]*zeta[5])/
    53675661200 + (betasv[{11}, {22}]*zeta[5])/(160*y^3) + 
   zeta[21]/(104044953600*y^7) - (betasv[{1}, {6}]*zeta[21])/(2752512*y^9), 
 ccbetasv[{4, 8}, {6, 22}] -> betasv[{0}, {6}]*betasv[{12}, {22}] - 
   betasv[{0, 12}, {6, 22}] - (854513*betasv[{8}, {18}]*zeta[5])/
    40256745900 + (betasv[{12}, {22}]*zeta[5])/(640*y^4) - 
   zeta[21]/(26011238400*y^7) - (betasv[{0}, {6}]*zeta[21])/(688128*y^8), 
 ccbetasv[{0, 13}, {6, 22}] -> 16*y^2*betasv[{4}, {6}]*betasv[{7}, {22}] - 
   16*y^2*betasv[{4, 7}, {6, 22}] - (44434676*y^2*betasv[{7}, {18}]*zeta[5])/
    90577678275 + (32*y^2*betasv[{7}, {22}]*zeta[5])/5 - 
   zeta[21]/(6502809600*y^6) - (betasv[{4}, {6}]*zeta[21])/(44040192*y^11), 
 ccbetasv[{1, 12}, {6, 22}] -> 16*y^2*betasv[{3}, {6}]*betasv[{8}, {22}] - 
   16*y^2*betasv[{3, 8}, {6, 22}] + (27344416*y^2*betasv[{7}, {18}]*zeta[5])/
    90577678275 + (8*y*betasv[{8}, {22}]*zeta[5])/5 + 
   zeta[21]/(26011238400*y^6) - (betasv[{3}, {6}]*zeta[21])/(11010048*y^10), 
 ccbetasv[{2, 11}, {6, 22}] -> 16*y^2*betasv[{2}, {6}]*betasv[{9}, {22}] - 
   16*y^2*betasv[{2, 9}, {6, 22}] - (6836104*y^2*betasv[{7}, {18}]*zeta[5])/
    30192559425 + (2*betasv[{9}, {22}]*zeta[5])/5 - 
   zeta[21]/(39016857600*y^6) - (betasv[{2}, {6}]*zeta[21])/(2752512*y^9), 
 ccbetasv[{3, 10}, {6, 22}] -> 16*y^2*betasv[{1}, {6}]*betasv[{10}, {22}] - 
   16*y^2*betasv[{1, 10}, {6, 22}] + (1242928*y^2*betasv[{7}, {18}]*zeta[5])/
    6038511885 + (betasv[{10}, {22}]*zeta[5])/(10*y) + 
   zeta[21]/(26011238400*y^6) - (betasv[{1}, {6}]*zeta[21])/(688128*y^8), 
 ccbetasv[{4, 9}, {6, 22}] -> 16*y^2*betasv[{0}, {6}]*betasv[{11}, {22}] - 
   16*y^2*betasv[{0, 11}, {6, 22}] - (6836104*y^2*betasv[{7}, {18}]*zeta[5])/
    30192559425 + (betasv[{11}, {22}]*zeta[5])/(40*y^2) - 
   zeta[21]/(6502809600*y^6) - (betasv[{0}, {6}]*zeta[21])/(172032*y^7), 
 ccbetasv[{0, 14}, {6, 22}] -> 256*y^4*betasv[{4}, {6}]*betasv[{6}, {22}] - 
   256*y^4*betasv[{4, 6}, {6, 22}] - (710954816*y^4*betasv[{6}, {18}]*
     zeta[5])/64698341625 + (512*y^4*betasv[{6}, {22}]*zeta[5])/5 - 
   zeta[21]/(1625702400*y^5) - (betasv[{4}, {6}]*zeta[21])/(11010048*y^10), 
 ccbetasv[{1, 13}, {6, 22}] -> 256*y^4*betasv[{3}, {6}]*betasv[{7}, {22}] - 
   256*y^4*betasv[{3, 7}, {6, 22}] + (355477408*y^4*betasv[{6}, {18}]*
     zeta[5])/64698341625 + (128*y^3*betasv[{7}, {22}]*zeta[5])/5 + 
   zeta[21]/(6502809600*y^5) - (betasv[{3}, {6}]*zeta[21])/(2752512*y^9), 
 ccbetasv[{2, 12}, {6, 22}] -> 256*y^4*betasv[{2}, {6}]*betasv[{8}, {22}] - 
   256*y^4*betasv[{2, 8}, {6, 22}] - (218755328*y^4*betasv[{6}, {18}]*
     zeta[5])/64698341625 + (32*y^2*betasv[{8}, {22}]*zeta[5])/5 - 
   zeta[21]/(9754214400*y^5) - (betasv[{2}, {6}]*zeta[21])/(688128*y^8), 
 ccbetasv[{3, 11}, {6, 22}] -> 256*y^4*betasv[{1}, {6}]*betasv[{9}, {22}] - 
   256*y^4*betasv[{1, 9}, {6, 22}] + (54688832*y^4*betasv[{6}, {18}]*zeta[5])/
    21566113875 + (8*y*betasv[{9}, {22}]*zeta[5])/5 + 
   zeta[21]/(6502809600*y^5) - (betasv[{1}, {6}]*zeta[21])/(172032*y^7), 
 ccbetasv[{4, 10}, {6, 22}] -> 256*y^4*betasv[{0}, {6}]*betasv[{10}, {22}] - 
   256*y^4*betasv[{0, 10}, {6, 22}] - (9943424*y^4*betasv[{6}, {18}]*zeta[5])/
    4313222775 + (2*betasv[{10}, {22}]*zeta[5])/5 - 
   zeta[21]/(1625702400*y^5) - (betasv[{0}, {6}]*zeta[21])/(43008*y^6), 
 ccbetasv[{0, 15}, {6, 22}] -> 4096*y^6*betasv[{4}, {6}]*betasv[{5}, {22}] - 
   4096*y^6*betasv[{4, 5}, {6, 22}] - 
   (1034116096*y^6*betasv[{5}, {18}]*zeta[5])/4313222775 + 
   (8192*y^6*betasv[{5}, {22}]*zeta[5])/5 - zeta[21]/(406425600*y^4) - 
   (betasv[{4}, {6}]*zeta[21])/(2752512*y^9), ccbetasv[{1, 14}, {6, 22}] -> 
  4096*y^6*betasv[{3}, {6}]*betasv[{6}, {22}] - 
   4096*y^6*betasv[{3, 6}, {6, 22}] + 
   (2068232192*y^6*betasv[{5}, {18}]*zeta[5])/21566113875 + 
   (2048*y^5*betasv[{6}, {22}]*zeta[5])/5 + zeta[21]/(1625702400*y^4) - 
   (betasv[{3}, {6}]*zeta[21])/(688128*y^8), ccbetasv[{2, 13}, {6, 22}] -> 
  4096*y^6*betasv[{2}, {6}]*betasv[{7}, {22}] - 
   4096*y^6*betasv[{2, 7}, {6, 22}] - 
   (1034116096*y^6*betasv[{5}, {18}]*zeta[5])/21566113875 + 
   (512*y^4*betasv[{7}, {22}]*zeta[5])/5 - zeta[21]/(2438553600*y^4) - 
   (betasv[{2}, {6}]*zeta[21])/(172032*y^7), ccbetasv[{3, 12}, {6, 22}] -> 
  4096*y^6*betasv[{1}, {6}]*betasv[{8}, {22}] - 
   4096*y^6*betasv[{1, 8}, {6, 22}] + 
   (636379136*y^6*betasv[{5}, {18}]*zeta[5])/21566113875 + 
   (128*y^3*betasv[{8}, {22}]*zeta[5])/5 + zeta[21]/(1625702400*y^4) - 
   (betasv[{1}, {6}]*zeta[21])/(43008*y^6), ccbetasv[{4, 11}, {6, 22}] -> 
  4096*y^6*betasv[{0}, {6}]*betasv[{9}, {22}] - 
   4096*y^6*betasv[{0, 9}, {6, 22}] - 
   (159094784*y^6*betasv[{5}, {18}]*zeta[5])/7188704625 + 
   (32*y^2*betasv[{9}, {22}]*zeta[5])/5 - zeta[21]/(406425600*y^4) - 
   (betasv[{0}, {6}]*zeta[21])/(10752*y^5), ccbetasv[{0, 16}, {6, 22}] -> 
  65536*y^8*betasv[{4}, {6}]*betasv[{4}, {22}] - 
   65536*y^8*betasv[{4, 4}, {6, 22}] - 
   (66183430144*y^8*betasv[{4}, {18}]*zeta[5])/12939668325 + 
   (131072*y^8*betasv[{4}, {22}]*zeta[5])/5 - zeta[21]/(101606400*y^3) - 
   (betasv[{4}, {6}]*zeta[21])/(688128*y^8), ccbetasv[{1, 15}, {6, 22}] -> 
  65536*y^8*betasv[{3}, {6}]*betasv[{5}, {22}] - 
   65536*y^8*betasv[{3, 5}, {6, 22}] + 
   (4136464384*y^8*betasv[{4}, {18}]*zeta[5])/2587933665 + 
   (32768*y^7*betasv[{5}, {22}]*zeta[5])/5 + zeta[21]/(406425600*y^3) - 
   (betasv[{3}, {6}]*zeta[21])/(172032*y^7), ccbetasv[{2, 14}, {6, 22}] -> 
  65536*y^8*betasv[{2}, {6}]*betasv[{6}, {22}] - 
   65536*y^8*betasv[{2, 6}, {6, 22}] - 
   (8272928768*y^8*betasv[{4}, {18}]*zeta[5])/12939668325 + 
   (8192*y^6*betasv[{6}, {22}]*zeta[5])/5 - zeta[21]/(609638400*y^3) - 
   (betasv[{2}, {6}]*zeta[21])/(43008*y^6), ccbetasv[{3, 13}, {6, 22}] -> 
  65536*y^8*betasv[{1}, {6}]*betasv[{7}, {22}] - 
   65536*y^8*betasv[{1, 7}, {6, 22}] + 
   (4136464384*y^8*betasv[{4}, {18}]*zeta[5])/12939668325 + 
   (2048*y^5*betasv[{7}, {22}]*zeta[5])/5 + zeta[21]/(406425600*y^3) - 
   (betasv[{1}, {6}]*zeta[21])/(10752*y^5), ccbetasv[{4, 12}, {6, 22}] -> 
  65536*y^8*betasv[{0}, {6}]*betasv[{8}, {22}] - 
   65536*y^8*betasv[{0, 8}, {6, 22}] - 
   (2545516544*y^8*betasv[{4}, {18}]*zeta[5])/12939668325 + 
   (512*y^4*betasv[{8}, {22}]*zeta[5])/5 - zeta[21]/(101606400*y^3) - 
   (betasv[{0}, {6}]*zeta[21])/(2688*y^4), ccbetasv[{0, 17}, {6, 22}] -> 
  1048576*y^10*betasv[{3}, {22}]*betasv[{4}, {6}] - 
   1048576*y^10*betasv[{4, 3}, {6, 22}] - 
   (1384760999936*y^10*betasv[{3}, {18}]*zeta[5])/12939668325 + 
   (2097152*y^10*betasv[{3}, {22}]*zeta[5])/5 - zeta[21]/(25401600*y^2) - 
   (betasv[{4}, {6}]*zeta[21])/(172032*y^7), ccbetasv[{1, 16}, {6, 22}] -> 
  1048576*y^10*betasv[{3}, {6}]*betasv[{4}, {22}] - 
   1048576*y^10*betasv[{3, 4}, {6, 22}] + 
   (325826117632*y^10*betasv[{3}, {18}]*zeta[5])/12939668325 + 
   (524288*y^9*betasv[{4}, {22}]*zeta[5])/5 + zeta[21]/(101606400*y^2) - 
   (betasv[{3}, {6}]*zeta[21])/(43008*y^6), ccbetasv[{2, 15}, {6, 22}] -> 
  1048576*y^10*betasv[{2}, {6}]*betasv[{5}, {22}] - 
   1048576*y^10*betasv[{2, 5}, {6, 22}] - 
   (20364132352*y^10*betasv[{3}, {18}]*zeta[5])/2587933665 + 
   (131072*y^8*betasv[{5}, {22}]*zeta[5])/5 - zeta[21]/(152409600*y^2) - 
   (betasv[{2}, {6}]*zeta[21])/(10752*y^5), ccbetasv[{3, 14}, {6, 22}] -> 
  1048576*y^10*betasv[{1}, {6}]*betasv[{6}, {22}] - 
   1048576*y^10*betasv[{1, 6}, {6, 22}] + 
   (40728264704*y^10*betasv[{3}, {18}]*zeta[5])/12939668325 + 
   (32768*y^7*betasv[{6}, {22}]*zeta[5])/5 + zeta[21]/(101606400*y^2) - 
   (betasv[{1}, {6}]*zeta[21])/(2688*y^4), ccbetasv[{4, 13}, {6, 22}] -> 
  1048576*y^10*betasv[{0}, {6}]*betasv[{7}, {22}] - 
   1048576*y^10*betasv[{0, 7}, {6, 22}] - 
   (20364132352*y^10*betasv[{3}, {18}]*zeta[5])/12939668325 + 
   (8192*y^6*betasv[{7}, {22}]*zeta[5])/5 - zeta[21]/(25401600*y^2) - 
   (betasv[{0}, {6}]*zeta[21])/(672*y^3), ccbetasv[{0, 18}, {6, 22}] -> 
  16777216*y^12*betasv[{2}, {22}]*betasv[{4}, {6}] - 
   16777216*y^12*betasv[{4, 2}, {6, 22}] - 
   (22156175998976*y^12*betasv[{2}, {18}]*zeta[5])/10064186475 + 
   (33554432*y^12*betasv[{2}, {22}]*zeta[5])/5 - zeta[21]/(6350400*y) - 
   (betasv[{4}, {6}]*zeta[21])/(43008*y^6), ccbetasv[{1, 17}, {6, 22}] -> 
  16777216*y^12*betasv[{3}, {6}]*betasv[{3}, {22}] - 
   16777216*y^12*betasv[{3, 3}, {6, 22}] + 
   (11078087999488*y^12*betasv[{2}, {18}]*zeta[5])/30192559425 + 
   (8388608*y^11*betasv[{3}, {22}]*zeta[5])/5 + zeta[21]/(25401600*y) - 
   (betasv[{3}, {6}]*zeta[21])/(10752*y^5), ccbetasv[{2, 16}, {6, 22}] -> 
  16777216*y^12*betasv[{2}, {6}]*betasv[{4}, {22}] - 
   16777216*y^12*betasv[{2, 4}, {6, 22}] - 
   (2606608941056*y^12*betasv[{2}, {18}]*zeta[5])/30192559425 + 
   (2097152*y^10*betasv[{4}, {22}]*zeta[5])/5 - zeta[21]/(38102400*y) - 
   (betasv[{2}, {6}]*zeta[21])/(2688*y^4), ccbetasv[{3, 15}, {6, 22}] -> 
  16777216*y^12*betasv[{1}, {6}]*betasv[{5}, {22}] - 
   16777216*y^12*betasv[{1, 5}, {6, 22}] + 
   (162913058816*y^12*betasv[{2}, {18}]*zeta[5])/6038511885 + 
   (524288*y^9*betasv[{5}, {22}]*zeta[5])/5 + zeta[21]/(25401600*y) - 
   (betasv[{1}, {6}]*zeta[21])/(672*y^3), ccbetasv[{4, 14}, {6, 22}] -> 
  16777216*y^12*betasv[{0}, {6}]*betasv[{6}, {22}] - 
   16777216*y^12*betasv[{0, 6}, {6, 22}] - 
   (325826117632*y^12*betasv[{2}, {18}]*zeta[5])/30192559425 + 
   (131072*y^8*betasv[{6}, {22}]*zeta[5])/5 - zeta[21]/(6350400*y) - 
   (betasv[{0}, {6}]*zeta[21])/(168*y^2), ccbetasv[{0, 19}, {6, 22}] -> 
  268435456*y^14*betasv[{1}, {22}]*betasv[{4}, {6}] - 
   268435456*y^14*betasv[{4, 1}, {6, 22}] - 
   (354498815983616*y^14*betasv[{1}, {18}]*zeta[5])/7945410375 + 
   (536870912*y^14*betasv[{1}, {22}]*zeta[5])/5 - zeta[21]/1587600 - 
   (betasv[{4}, {6}]*zeta[21])/(10752*y^5), ccbetasv[{1, 18}, {6, 22}] -> 
  268435456*y^14*betasv[{2}, {22}]*betasv[{3}, {6}] - 
   268435456*y^14*betasv[{3, 2}, {6, 22}] + 
   (708997631967232*y^14*betasv[{1}, {18}]*zeta[5])/150962797125 + 
   (134217728*y^13*betasv[{2}, {22}]*zeta[5])/5 + zeta[21]/6350400 - 
   (betasv[{3}, {6}]*zeta[21])/(2688*y^4), ccbetasv[{2, 17}, {6, 22}] -> 
  268435456*y^14*betasv[{2}, {6}]*betasv[{3}, {22}] - 
   268435456*y^14*betasv[{2, 3}, {6, 22}] - 
   (354498815983616*y^14*betasv[{1}, {18}]*zeta[5])/452888391375 + 
   (33554432*y^12*betasv[{3}, {22}]*zeta[5])/5 - zeta[21]/9525600 - 
   (betasv[{2}, {6}]*zeta[21])/(672*y^3), ccbetasv[{3, 16}, {6, 22}] -> 
  268435456*y^14*betasv[{1}, {6}]*betasv[{4}, {22}] - 
   268435456*y^14*betasv[{1, 4}, {6, 22}] + 
   (83411486113792*y^14*betasv[{1}, {18}]*zeta[5])/452888391375 + 
   (8388608*y^11*betasv[{4}, {22}]*zeta[5])/5 + zeta[21]/6350400 - 
   (betasv[{1}, {6}]*zeta[21])/(168*y^2), ccbetasv[{4, 15}, {6, 22}] -> 
  268435456*y^14*betasv[{0}, {6}]*betasv[{5}, {22}] - 
   268435456*y^14*betasv[{0, 5}, {6, 22}] - 
   (5213217882112*y^14*betasv[{1}, {18}]*zeta[5])/90577678275 + 
   (2097152*y^10*betasv[{5}, {22}]*zeta[5])/5 - zeta[21]/1587600 - 
   (betasv[{0}, {6}]*zeta[21])/(42*y), ccbetasv[{0, 20}, {6, 22}] -> 
  4294967296*y^16*betasv[{0}, {22}]*betasv[{4}, {6}] - 
   4294967296*y^16*betasv[{4, 0}, {6, 22}] - 
   (1417995263934464*y^16*betasv[{0}, {18}]*zeta[5])/1589082075 + 
   (8589934592*y^16*betasv[{0}, {22}]*zeta[5])/5 - (y*zeta[21])/396900 - 
   (betasv[{4}, {6}]*zeta[21])/(2688*y^4), ccbetasv[{1, 19}, {6, 22}] -> 
  4294967296*y^16*betasv[{1}, {22}]*betasv[{3}, {6}] - 
   4294967296*y^16*betasv[{3, 1}, {6, 22}] + 
   (354498815983616*y^16*betasv[{0}, {18}]*zeta[5])/7945410375 + 
   (2147483648*y^15*betasv[{1}, {22}]*zeta[5])/5 + (y*zeta[21])/1587600 - 
   (betasv[{3}, {6}]*zeta[21])/(672*y^3), ccbetasv[{2, 18}, {6, 22}] -> 
  4294967296*y^16*betasv[{2}, {6}]*betasv[{2}, {22}] - 
   4294967296*y^16*betasv[{2, 2}, {6, 22}] - 
   (708997631967232*y^16*betasv[{0}, {18}]*zeta[5])/150962797125 + 
   (536870912*y^14*betasv[{2}, {22}]*zeta[5])/5 - (y*zeta[21])/2381400 - 
   (betasv[{2}, {6}]*zeta[21])/(168*y^2), ccbetasv[{3, 17}, {6, 22}] -> 
  4294967296*y^16*betasv[{1}, {6}]*betasv[{3}, {22}] - 
   4294967296*y^16*betasv[{1, 3}, {6, 22}] + 
   (354498815983616*y^16*betasv[{0}, {18}]*zeta[5])/452888391375 + 
   (134217728*y^13*betasv[{3}, {22}]*zeta[5])/5 + (y*zeta[21])/1587600 - 
   (betasv[{1}, {6}]*zeta[21])/(42*y), ccbetasv[{4, 16}, {6, 22}] -> 
  4294967296*y^16*betasv[{0}, {6}]*betasv[{4}, {22}] - 
   4294967296*y^16*betasv[{0, 4}, {6, 22}] - 
   (83411486113792*y^16*betasv[{0}, {18}]*zeta[5])/452888391375 + 
   (33554432*y^12*betasv[{4}, {22}]*zeta[5])/5 - (y*zeta[21])/396900 - 
   (2*betasv[{0}, {6}]*zeta[21])/21, ccbetasv[{1, 20}, {6, 22}] -> 
  68719476736*y^18*betasv[{0}, {22}]*betasv[{3}, {6}] - 
   68719476736*y^18*betasv[{3, 0}, {6, 22}] + (10182066176*y^18*zeta[5])/
    1412024978767528125 + (34359738368*y^17*betasv[{0}, {22}]*zeta[5])/5 + 
   (y^2*zeta[21])/396900 - (betasv[{3}, {6}]*zeta[21])/(168*y^2), 
 ccbetasv[{2, 19}, {6, 22}] -> 68719476736*y^18*betasv[{1}, {22}]*
    betasv[{2}, {6}] - 68719476736*y^18*betasv[{2, 1}, {6, 22}] - 
   (2545516544*y^18*zeta[5])/7060124893837640625 + 
   (8589934592*y^16*betasv[{1}, {22}]*zeta[5])/5 - (y^2*zeta[21])/595350 - 
   (betasv[{2}, {6}]*zeta[21])/(42*y), ccbetasv[{3, 18}, {6, 22}] -> 
  68719476736*y^18*betasv[{1}, {6}]*betasv[{2}, {22}] - 
   68719476736*y^18*betasv[{1, 2}, {6, 22}] + (5091033088*y^18*zeta[5])/
    134142372982915171875 + (2147483648*y^15*betasv[{2}, {22}]*zeta[5])/5 + 
   (y^2*zeta[21])/396900 - (2*betasv[{1}, {6}]*zeta[21])/21, 
 ccbetasv[{4, 17}, {6, 22}] -> 68719476736*y^18*betasv[{0}, {6}]*
    betasv[{3}, {22}] - 68719476736*y^18*betasv[{0, 3}, {6, 22}] - 
   (2545516544*y^18*zeta[5])/402427118948745515625 + 
   (536870912*y^14*betasv[{3}, {22}]*zeta[5])/5 - (y^2*zeta[21])/99225 - 
   (8*y*betasv[{0}, {6}]*zeta[21])/21, ccbetasv[{2, 20}, {6, 22}] -> 
  1099511627776*y^20*betasv[{0}, {22}]*betasv[{2}, {6}] - 
   1099511627776*y^20*betasv[{2, 0}, {6, 22}] + (40728264704*y^19*zeta[5])/
    1412024978767528125 + (137438953472*y^18*betasv[{0}, {22}]*zeta[5])/5 - 
   (2*y^3*zeta[21])/297675 - (2*betasv[{2}, {6}]*zeta[21])/21, 
 ccbetasv[{3, 19}, {6, 22}] -> 1099511627776*y^20*betasv[{1}, {6}]*
    betasv[{1}, {22}] - 1099511627776*y^20*betasv[{1, 1}, {6, 22}] - 
   (10182066176*y^19*zeta[5])/7060124893837640625 + 
   (34359738368*y^17*betasv[{1}, {22}]*zeta[5])/5 + (y^3*zeta[21])/99225 - 
   (8*y*betasv[{1}, {6}]*zeta[21])/21, ccbetasv[{4, 18}, {6, 22}] -> 
  1099511627776*y^20*betasv[{0}, {6}]*betasv[{2}, {22}] - 
   1099511627776*y^20*betasv[{0, 2}, {6, 22}] + (20364132352*y^19*zeta[5])/
    134142372982915171875 + (8589934592*y^16*betasv[{2}, {22}]*zeta[5])/5 - 
   (4*y^3*zeta[21])/99225 - (32*y^2*betasv[{0}, {6}]*zeta[21])/21, 
 ccbetasv[{3, 20}, {6, 22}] -> 17592186044416*y^22*betasv[{0}, {22}]*
    betasv[{1}, {6}] - 17592186044416*y^22*betasv[{1, 0}, {6, 22}] + 
   (162913058816*y^20*zeta[5])/1412024978767528125 + 
   (549755813888*y^19*betasv[{0}, {22}]*zeta[5])/5 + (4*y^4*zeta[21])/99225 - 
   (32*y^2*betasv[{1}, {6}]*zeta[21])/21, ccbetasv[{4, 19}, {6, 22}] -> 
  17592186044416*y^22*betasv[{0}, {6}]*betasv[{1}, {22}] - 
   17592186044416*y^22*betasv[{0, 1}, {6, 22}] - (40728264704*y^20*zeta[5])/
    7060124893837640625 + (137438953472*y^18*betasv[{1}, {22}]*zeta[5])/5 - 
   (16*y^4*zeta[21])/99225 - (128*y^3*betasv[{0}, {6}]*zeta[21])/21, 
 ccbetasv[{2, 10}, {6, 22}] -> betasv[{2}, {6}]*betasv[{10}, {22}] - 
   betasv[{2, 10}, {6, 22}] - (77683*betasv[{8}, {18}]*zeta[5])/5367566120 + 
   (betasv[{10}, {22}]*zeta[5])/(40*y^2) - zeta[21]/(156067430400*y^7) - 
   (betasv[{2}, {6}]*zeta[21])/(11010048*y^10), 
 ccbetasv[{4, 20}, {6, 22}] -> 281474976710656*y^24*betasv[{0}, {6}]*
    betasv[{0}, {22}] - 281474976710656*y^24*betasv[{0, 0}, {6, 22}] + 
   (651652235264*y^21*zeta[5])/1412024978767528125 + 
   (2199023255552*y^20*betasv[{0}, {22}]*zeta[5])/5 - 
   (64*y^5*zeta[21])/99225 - (512*y^4*betasv[{0}, {6}]*zeta[21])/21, 
 ccbetasv[{0, 0}, {6, 22}] -> (betasv[{4}, {6}]*betasv[{20}, {22}])/
    (281474976710656*y^24) - betasv[{4, 20}, {6, 22}]/
    (281474976710656*y^24) + (77683*zeta[5])/(47379696132356466278400000*
     y^3) + (betasv[{20}, {22}]*zeta[5])/(703687441776640*y^24) - 
   zeta[21]/(436396165064294400*y^19) - (betasv[{4}, {6}]*zeta[21])/
    (2955487255461888*y^24), ccbetasv[{0, 1}, {6, 22}] -> 
  (betasv[{4}, {6}]*betasv[{19}, {22}])/(17592186044416*y^22) - 
   betasv[{4, 19}, {6, 22}]/(17592186044416*y^22) - 
   (77683*zeta[5])/(236898480661782331392000000*y^2) + 
   (betasv[{19}, {22}]*zeta[5])/(43980465111040*y^22) - 
   zeta[21]/(109099041266073600*y^18) - (betasv[{4}, {6}]*zeta[21])/
    (738871813865472*y^23), ccbetasv[{0, 2}, {6, 22}] -> 
  (betasv[{4}, {6}]*betasv[{18}, {22}])/(1099511627776*y^20) - 
   betasv[{4, 18}, {6, 22}]/(1099511627776*y^20) + 
   (77683*zeta[5])/(562633891571733037056000000*y) + 
   (betasv[{18}, {22}]*zeta[5])/(2748779069440*y^20) - 
   zeta[21]/(27274760316518400*y^17) - (betasv[{4}, {6}]*zeta[21])/
    (184717953466368*y^22), ccbetasv[{0, 3}, {6, 22}] -> 
  (betasv[{4}, {6}]*betasv[{17}, {22}])/(68719476736*y^18) - 
   betasv[{4, 17}, {6, 22}]/(68719476736*y^18) - 
   (77683*zeta[5])/843950837357599555584000000 + (betasv[{17}, {22}]*zeta[5])/
    (171798691840*y^18) - zeta[21]/(6818690079129600*y^16) - 
   (betasv[{4}, {6}]*zeta[21])/(46179488366592*y^21), 
 ccbetasv[{0, 4}, {6, 22}] -> (betasv[{4}, {6}]*betasv[{16}, {22}])/
    (4294967296*y^16) - betasv[{4, 16}, {6, 22}]/(4294967296*y^16) - 
   (77683*betasv[{16}, {18}]*zeta[5])/(7780563318774693888000*y^16) + 
   (betasv[{16}, {22}]*zeta[5])/(10737418240*y^16) - 
   zeta[21]/(1704672519782400*y^15) - (betasv[{4}, {6}]*zeta[21])/
    (11544872091648*y^20), ccbetasv[{0, 5}, {6, 22}] -> 
  (betasv[{4}, {6}]*betasv[{15}, {22}])/(268435456*y^14) - 
   betasv[{4, 15}, {6, 22}]/(268435456*y^14) - 
   (77683*betasv[{15}, {18}]*zeta[5])/(97257041484683673600*y^14) + 
   (betasv[{15}, {22}]*zeta[5])/(671088640*y^14) - 
   zeta[21]/(426168129945600*y^14) - (betasv[{4}, {6}]*zeta[21])/
    (2886218022912*y^19), ccbetasv[{0, 6}, {6, 22}] -> 
  (betasv[{4}, {6}]*betasv[{14}, {22}])/(16777216*y^12) - 
   betasv[{4, 14}, {6, 22}]/(16777216*y^12) - 
   (77683*betasv[{14}, {18}]*zeta[5])/(2026188364264243200*y^12) + 
   (betasv[{14}, {22}]*zeta[5])/(41943040*y^12) - 
   zeta[21]/(106542032486400*y^13) - (betasv[{4}, {6}]*zeta[21])/
    (721554505728*y^18), ccbetasv[{0, 7}, {6, 22}] -> 
  (betasv[{4}, {6}]*betasv[{13}, {22}])/(1048576*y^10) - 
   betasv[{4, 13}, {6, 22}]/(1048576*y^10) - 
   (77683*betasv[{13}, {18}]*zeta[5])/(54272902614220800*y^10) + 
   (betasv[{13}, {22}]*zeta[5])/(2621440*y^10) - 
   zeta[21]/(26635508121600*y^12) - (betasv[{4}, {6}]*zeta[21])/
    (180388626432*y^17), ccbetasv[{0, 8}, {6, 22}] -> 
  (betasv[{4}, {6}]*betasv[{12}, {22}])/(65536*y^8) - 
   betasv[{4, 12}, {6, 22}]/(65536*y^8) - (77683*betasv[{12}, {18}]*zeta[5])/
    (1696028206694400*y^8) + (betasv[{12}, {22}]*zeta[5])/(163840*y^8) - 
   zeta[21]/(6658877030400*y^11) - (betasv[{4}, {6}]*zeta[21])/
    (45097156608*y^16), ccbetasv[{0, 9}, {6, 22}] -> 
  (betasv[{4}, {6}]*betasv[{11}, {22}])/(4096*y^6) - 
   betasv[{4, 11}, {6, 22}]/(4096*y^6) - (77683*betasv[{11}, {18}]*zeta[5])/
    (58889868288000*y^6) + (betasv[{11}, {22}]*zeta[5])/(10240*y^6) - 
   zeta[21]/(1664719257600*y^10) - (betasv[{4}, {6}]*zeta[21])/
    (11274289152*y^15), ccbetasv[{0, 10}, {6, 22}] -> 
  (betasv[{4}, {6}]*betasv[{10}, {22}])/(256*y^4) - 
   betasv[{4, 10}, {6, 22}]/(256*y^4) - (77683*betasv[{10}, {18}]*zeta[5])/
    (2208370060800*y^4) + (betasv[{10}, {22}]*zeta[5])/(640*y^4) - 
   zeta[21]/(416179814400*y^9) - (betasv[{4}, {6}]*zeta[21])/
    (2818572288*y^14), ccbetasv[{0, 11}, {6, 22}] -> 
  (betasv[{4}, {6}]*betasv[{9}, {22}])/(16*y^2) - 
   betasv[{4, 9}, {6, 22}]/(16*y^2) - (854513*betasv[{9}, {18}]*zeta[5])/
    (966161901600*y^2) + (betasv[{9}, {22}]*zeta[5])/(40*y^2) - 
   zeta[21]/(104044953600*y^8) - (betasv[{4}, {6}]*zeta[21])/
    (704643072*y^13), ccbetasv[{1, 0}, {6, 22}] -> 
  (betasv[{3}, {6}]*betasv[{20}, {22}])/(17592186044416*y^22) - 
   betasv[{3, 20}, {6, 22}]/(17592186044416*y^22) + 
   (77683*zeta[5])/(11844924033089116569600000*y^2) + 
   (betasv[{20}, {22}]*zeta[5])/(175921860444160*y^23) + 
   zeta[21]/(436396165064294400*y^18) - (betasv[{3}, {6}]*zeta[21])/
    (184717953466368*y^22), ccbetasv[{1, 1}, {6, 22}] -> 
  (betasv[{3}, {6}]*betasv[{19}, {22}])/(1099511627776*y^20) - 
   betasv[{3, 19}, {6, 22}]/(1099511627776*y^20) - 
   (77683*zeta[5])/(59224620165445582848000000*y) + 
   (betasv[{19}, {22}]*zeta[5])/(10995116277760*y^21) + 
   zeta[21]/(109099041266073600*y^17) - (betasv[{3}, {6}]*zeta[21])/
    (46179488366592*y^21), ccbetasv[{1, 2}, {6, 22}] -> 
  (betasv[{3}, {6}]*betasv[{18}, {22}])/(68719476736*y^18) - 
   betasv[{3, 18}, {6, 22}]/(68719476736*y^18) + 
   (77683*zeta[5])/140658472892933259264000000 + (betasv[{18}, {22}]*zeta[5])/
    (687194767360*y^19) + zeta[21]/(27274760316518400*y^16) - 
   (betasv[{3}, {6}]*zeta[21])/(11544872091648*y^20), 
 ccbetasv[{1, 3}, {6, 22}] -> (betasv[{3}, {6}]*betasv[{17}, {22}])/
    (4294967296*y^16) - betasv[{3, 17}, {6, 22}]/(4294967296*y^16) + 
   (1320611*betasv[{16}, {18}]*zeta[5])/(31122253275098775552000*y^16) + 
   (betasv[{17}, {22}]*zeta[5])/(42949672960*y^17) + 
   zeta[21]/(6818690079129600*y^15) - (betasv[{3}, {6}]*zeta[21])/
    (2886218022912*y^19), ccbetasv[{1, 4}, {6, 22}] -> 
  (betasv[{3}, {6}]*betasv[{16}, {22}])/(268435456*y^14) - 
   betasv[{3, 16}, {6, 22}]/(268435456*y^14) + 
   (77683*betasv[{15}, {18}]*zeta[5])/(30392825463963648000*y^14) + 
   (betasv[{16}, {22}]*zeta[5])/(2684354560*y^15) + 
   zeta[21]/(1704672519782400*y^14) - (betasv[{3}, {6}]*zeta[21])/
    (721554505728*y^18), ccbetasv[{1, 5}, {6, 22}] -> 
  (betasv[{3}, {6}]*betasv[{15}, {22}])/(16777216*y^12) - 
   betasv[{3, 15}, {6, 22}]/(16777216*y^12) + 
   (77683*betasv[{14}, {18}]*zeta[5])/(810475345705697280*y^12) + 
   (betasv[{15}, {22}]*zeta[5])/(167772160*y^13) + 
   zeta[21]/(426168129945600*y^13) - (betasv[{3}, {6}]*zeta[21])/
    (180388626432*y^17), ccbetasv[{1, 6}, {6, 22}] -> 
  (betasv[{3}, {6}]*betasv[{14}, {22}])/(1048576*y^10) - 
   betasv[{3, 14}, {6, 22}]/(1048576*y^10) + 
   (77683*betasv[{13}, {18}]*zeta[5])/(27136451307110400*y^10) + 
   (betasv[{14}, {22}]*zeta[5])/(10485760*y^11) + 
   zeta[21]/(106542032486400*y^12) - (betasv[{3}, {6}]*zeta[21])/
    (45097156608*y^16), ccbetasv[{1, 7}, {6, 22}] -> 
  (betasv[{3}, {6}]*betasv[{13}, {22}])/(65536*y^8) - 
   betasv[{3, 13}, {6, 22}]/(65536*y^8) + 
   (1009879*betasv[{12}, {18}]*zeta[5])/(13568225653555200*y^8) + 
   (betasv[{13}, {22}]*zeta[5])/(655360*y^9) + 
   zeta[21]/(26635508121600*y^11) - (betasv[{3}, {6}]*zeta[21])/
    (11274289152*y^15), ccbetasv[{1, 8}, {6, 22}] -> 
  (betasv[{3}, {6}]*betasv[{12}, {22}])/(4096*y^6) - 
   betasv[{3, 12}, {6, 22}]/(4096*y^6) + (77683*betasv[{11}, {18}]*zeta[5])/
    (44167401216000*y^6) + (betasv[{12}, {22}]*zeta[5])/(40960*y^7) + 
   zeta[21]/(6658877030400*y^10) - (betasv[{3}, {6}]*zeta[21])/
    (2818572288*y^14), ccbetasv[{1, 9}, {6, 22}] -> 
  (betasv[{3}, {6}]*betasv[{11}, {22}])/(256*y^4) - 
   betasv[{3, 11}, {6, 22}]/(256*y^4) + (854513*betasv[{10}, {18}]*zeta[5])/
    (22083700608000*y^4) + (betasv[{11}, {22}]*zeta[5])/(2560*y^5) + 
   zeta[21]/(1664719257600*y^9) - (betasv[{3}, {6}]*zeta[21])/
    (704643072*y^13), ccbetasv[{1, 10}, {6, 22}] -> 
  (betasv[{3}, {6}]*betasv[{10}, {22}])/(16*y^2) - 
   betasv[{3, 10}, {6, 22}]/(16*y^2) + (77683*betasv[{9}, {18}]*zeta[5])/
    (96616190160*y^2) + (betasv[{10}, {22}]*zeta[5])/(160*y^3) + 
   zeta[21]/(416179814400*y^8) - (betasv[{3}, {6}]*zeta[21])/
    (176160768*y^12), ccbetasv[{2, 0}, {6, 22}] -> 
  (betasv[{2}, {6}]*betasv[{20}, {22}])/(1099511627776*y^20) - 
   betasv[{2, 20}, {6, 22}]/(1099511627776*y^20) + 
   (77683*zeta[5])/(2961231008272279142400000*y) + 
   (betasv[{20}, {22}]*zeta[5])/(43980465111040*y^22) - 
   zeta[21]/(163648561899110400*y^17) - (betasv[{2}, {6}]*zeta[21])/
    (11544872091648*y^20), ccbetasv[{2, 1}, {6, 22}] -> 
  (betasv[{2}, {6}]*betasv[{19}, {22}])/(68719476736*y^18) - 
   betasv[{2, 19}, {6, 22}]/(68719476736*y^18) - 
   (77683*zeta[5])/14806155041361395712000000 + (betasv[{19}, {22}]*zeta[5])/
    (2748779069440*y^20) - zeta[21]/(40912140474777600*y^16) - 
   (betasv[{2}, {6}]*zeta[21])/(2886218022912*y^19), 
 ccbetasv[{2, 2}, {6, 22}] -> (betasv[{2}, {6}]*betasv[{18}, {22}])/
    (4294967296*y^16) - betasv[{2, 18}, {6, 22}]/(4294967296*y^16) - 
   (1320611*betasv[{16}, {18}]*zeta[5])/(5187042212516462592000*y^16) + 
   (betasv[{18}, {22}]*zeta[5])/(171798691840*y^18) - 
   zeta[21]/(10228035118694400*y^15) - (betasv[{2}, {6}]*zeta[21])/
    (721554505728*y^18), ccbetasv[{2, 3}, {6, 22}] -> 
  (betasv[{2}, {6}]*betasv[{17}, {22}])/(268435456*y^14) - 
   betasv[{2, 17}, {6, 22}]/(268435456*y^14) - 
   (1320611*betasv[{15}, {18}]*zeta[5])/(121571301855854592000*y^14) + 
   (betasv[{17}, {22}]*zeta[5])/(10737418240*y^16) - 
   zeta[21]/(2557008779673600*y^14) - (betasv[{2}, {6}]*zeta[21])/
    (180388626432*y^17), ccbetasv[{2, 4}, {6, 22}] -> 
  (betasv[{2}, {6}]*betasv[{16}, {22}])/(16777216*y^12) - 
   betasv[{2, 16}, {6, 22}]/(16777216*y^12) - 
   (77683*betasv[{14}, {18}]*zeta[5])/(253273545533030400*y^12) + 
   (betasv[{16}, {22}]*zeta[5])/(671088640*y^14) - 
   zeta[21]/(639252194918400*y^13) - (betasv[{2}, {6}]*zeta[21])/
    (45097156608*y^16), ccbetasv[{2, 5}, {6, 22}] -> 
  (betasv[{2}, {6}]*betasv[{15}, {22}])/(1048576*y^10) - 
   betasv[{2, 15}, {6, 22}]/(1048576*y^10) - 
   (77683*betasv[{13}, {18}]*zeta[5])/(10854580522844160*y^10) + 
   (betasv[{15}, {22}]*zeta[5])/(41943040*y^12) - 
   zeta[21]/(159813048729600*y^12) - (betasv[{2}, {6}]*zeta[21])/
    (11274289152*y^15), ccbetasv[{2, 6}, {6, 22}] -> 
  (betasv[{2}, {6}]*betasv[{14}, {22}])/(65536*y^8) - 
   betasv[{2, 14}, {6, 22}]/(65536*y^8) - 
   (1009879*betasv[{12}, {18}]*zeta[5])/(6784112826777600*y^8) + 
   (betasv[{14}, {22}]*zeta[5])/(2621440*y^10) - 
   zeta[21]/(39953262182400*y^11) - (betasv[{2}, {6}]*zeta[21])/
    (2818572288*y^14), ccbetasv[{2, 7}, {6, 22}] -> 
  (betasv[{2}, {6}]*betasv[{13}, {22}])/(4096*y^6) - 
   betasv[{2, 13}, {6, 22}]/(4096*y^6) - (1009879*betasv[{11}, {18}]*zeta[5])/
    (353339209728000*y^6) + (betasv[{13}, {22}]*zeta[5])/(163840*y^8) - 
   zeta[21]/(9988315545600*y^10) - (betasv[{2}, {6}]*zeta[21])/
    (704643072*y^13), ccbetasv[{2, 8}, {6, 22}] -> 
  (betasv[{2}, {6}]*betasv[{12}, {22}])/(256*y^4) - 
   betasv[{2, 12}, {6, 22}]/(256*y^4) - (854513*betasv[{10}, {18}]*zeta[5])/
    (16562775456000*y^4) + (betasv[{12}, {22}]*zeta[5])/(10240*y^6) - 
   zeta[21]/(2497078886400*y^9) - (betasv[{2}, {6}]*zeta[21])/
    (176160768*y^12), ccbetasv[{2, 9}, {6, 22}] -> 
  (betasv[{2}, {6}]*betasv[{11}, {22}])/(16*y^2) - 
   betasv[{2, 11}, {6, 22}]/(16*y^2) - (854513*betasv[{9}, {18}]*zeta[5])/
    (966161901600*y^2) + (betasv[{11}, {22}]*zeta[5])/(640*y^4) - 
   zeta[21]/(624269721600*y^8) - (betasv[{2}, {6}]*zeta[21])/(44040192*y^11), 
 ccbetasv[{3, 0}, {6, 22}] -> (betasv[{1}, {6}]*betasv[{20}, {22}])/
    (68719476736*y^18) - betasv[{1, 20}, {6, 22}]/(68719476736*y^18) + 
   (77683*zeta[5])/740307752068069785600000 + (betasv[{20}, {22}]*zeta[5])/
    (10995116277760*y^21) + zeta[21]/(27274760316518400*y^16) - 
   (betasv[{1}, {6}]*zeta[21])/(721554505728*y^18), 
 ccbetasv[{3, 1}, {6, 22}] -> (betasv[{1}, {6}]*betasv[{19}, {22}])/
    (4294967296*y^16) - betasv[{1, 19}, {6, 22}]/(4294967296*y^16) + 
   (1320611*betasv[{16}, {18}]*zeta[5])/(546004443422785536000*y^16) + 
   (betasv[{19}, {22}]*zeta[5])/(687194767360*y^19) + 
   zeta[21]/(6818690079129600*y^15) - (betasv[{1}, {6}]*zeta[21])/
    (180388626432*y^17), ccbetasv[{3, 2}, {6, 22}] -> 
  (betasv[{1}, {6}]*betasv[{18}, {22}])/(268435456*y^14) - 
   betasv[{1, 18}, {6, 22}]/(268435456*y^14) + 
   (1320611*betasv[{15}, {18}]*zeta[5])/(20261883642642432000*y^14) + 
   (betasv[{18}, {22}]*zeta[5])/(42949672960*y^17) + 
   zeta[21]/(1704672519782400*y^14) - (betasv[{1}, {6}]*zeta[21])/
    (45097156608*y^16), ccbetasv[{3, 3}, {6, 22}] -> 
  (betasv[{1}, {6}]*betasv[{17}, {22}])/(16777216*y^12) - 
   betasv[{1, 17}, {6, 22}]/(16777216*y^12) + 
   (1320611*betasv[{14}, {18}]*zeta[5])/(1013094182132121600*y^12) + 
   (betasv[{17}, {22}]*zeta[5])/(2684354560*y^15) + 
   zeta[21]/(426168129945600*y^13) - (betasv[{1}, {6}]*zeta[21])/
    (11274289152*y^15), ccbetasv[{3, 4}, {6, 22}] -> 
  (betasv[{1}, {6}]*betasv[{16}, {22}])/(1048576*y^10) - 
   betasv[{1, 16}, {6, 22}]/(1048576*y^10) + 
   (77683*betasv[{13}, {18}]*zeta[5])/(3392056413388800*y^10) + 
   (betasv[{16}, {22}]*zeta[5])/(167772160*y^13) + 
   zeta[21]/(106542032486400*y^12) - (betasv[{1}, {6}]*zeta[21])/
    (2818572288*y^14), ccbetasv[{3, 5}, {6, 22}] -> 
  (betasv[{1}, {6}]*betasv[{15}, {22}])/(65536*y^8) - 
   betasv[{1, 15}, {6, 22}]/(65536*y^8) + 
   (1009879*betasv[{12}, {18}]*zeta[5])/(2713645130711040*y^8) + 
   (betasv[{15}, {22}]*zeta[5])/(10485760*y^11) + 
   zeta[21]/(26635508121600*y^11) - (betasv[{1}, {6}]*zeta[21])/
    (704643072*y^13), ccbetasv[{3, 6}, {6, 22}] -> 
  (betasv[{1}, {6}]*betasv[{14}, {22}])/(4096*y^6) - 
   betasv[{1, 14}, {6, 22}]/(4096*y^6) + (1009879*betasv[{11}, {18}]*zeta[5])/
    (176669604864000*y^6) + (betasv[{14}, {22}]*zeta[5])/(655360*y^9) + 
   zeta[21]/(6658877030400*y^10) - (betasv[{1}, {6}]*zeta[21])/
    (176160768*y^12), ccbetasv[{3, 7}, {6, 22}] -> 
  (betasv[{1}, {6}]*betasv[{13}, {22}])/(256*y^4) - 
   betasv[{1, 13}, {6, 22}]/(256*y^4) + (11108669*betasv[{10}, {18}]*zeta[5])/
    (132502203648000*y^4) + (betasv[{13}, {22}]*zeta[5])/(40960*y^7) + 
   zeta[21]/(1664719257600*y^9) - (betasv[{1}, {6}]*zeta[21])/
    (44040192*y^11), ccbetasv[{3, 8}, {6, 22}] -> 
  (betasv[{1}, {6}]*betasv[{12}, {22}])/(16*y^2) - 
   betasv[{1, 12}, {6, 22}]/(16*y^2) + (854513*betasv[{9}, {18}]*zeta[5])/
    (724621426200*y^2) + (betasv[{12}, {22}]*zeta[5])/(2560*y^5) + 
   zeta[21]/(416179814400*y^8) - (betasv[{1}, {6}]*zeta[21])/(11010048*y^10), 
 ccbetasv[{4, 0}, {6, 22}] -> (betasv[{0}, {6}]*betasv[{20}, {22}])/
    (4294967296*y^16) - betasv[{0, 20}, {6, 22}]/(4294967296*y^16) - 
   (1320611*betasv[{16}, {18}]*zeta[5])/(27300222171139276800*y^16) + 
   (betasv[{20}, {22}]*zeta[5])/(2748779069440*y^20) - 
   zeta[21]/(1704672519782400*y^15) - (betasv[{0}, {6}]*zeta[21])/
    (45097156608*y^16), ccbetasv[{4, 1}, {6, 22}] -> 
  (betasv[{0}, {6}]*betasv[{19}, {22}])/(268435456*y^14) - 
   betasv[{0, 19}, {6, 22}]/(268435456*y^14) - 
   (1320611*betasv[{15}, {18}]*zeta[5])/(2132829857120256000*y^14) + 
   (betasv[{19}, {22}]*zeta[5])/(171798691840*y^18) - 
   zeta[21]/(426168129945600*y^14) - (betasv[{0}, {6}]*zeta[21])/
    (11274289152*y^15), ccbetasv[{4, 2}, {6, 22}] -> 
  (betasv[{0}, {6}]*betasv[{18}, {22}])/(16777216*y^12) - 
   betasv[{0, 18}, {6, 22}]/(16777216*y^12) - 
   (1320611*betasv[{14}, {18}]*zeta[5])/(168849030355353600*y^12) + 
   (betasv[{18}, {22}]*zeta[5])/(10737418240*y^16) - 
   zeta[21]/(106542032486400*y^13) - (betasv[{0}, {6}]*zeta[21])/
    (2818572288*y^14), ccbetasv[{4, 3}, {6, 22}] -> 
  (betasv[{0}, {6}]*betasv[{17}, {22}])/(1048576*y^10) - 
   betasv[{0, 17}, {6, 22}]/(1048576*y^10) - 
   (1320611*betasv[{13}, {18}]*zeta[5])/(13568225653555200*y^10) + 
   (betasv[{17}, {22}]*zeta[5])/(671088640*y^14) - 
   zeta[21]/(26635508121600*y^12) - (betasv[{0}, {6}]*zeta[21])/
    (704643072*y^13), ccbetasv[{4, 4}, {6, 22}] -> 
  (betasv[{0}, {6}]*betasv[{16}, {22}])/(65536*y^8) - 
   betasv[{0, 16}, {6, 22}]/(65536*y^8) - 
   (1009879*betasv[{12}, {18}]*zeta[5])/(848014103347200*y^8) + 
   (betasv[{16}, {22}]*zeta[5])/(41943040*y^12) - 
   zeta[21]/(6658877030400*y^11) - (betasv[{0}, {6}]*zeta[21])/
    (176160768*y^12), ccbetasv[{4, 5}, {6, 22}] -> 
  (betasv[{0}, {6}]*betasv[{15}, {22}])/(4096*y^6) - 
   betasv[{0, 15}, {6, 22}]/(4096*y^6) - (1009879*betasv[{11}, {18}]*zeta[5])/
    (70667841945600*y^6) + (betasv[{15}, {22}]*zeta[5])/(2621440*y^10) - 
   zeta[21]/(1664719257600*y^10) - (betasv[{0}, {6}]*zeta[21])/
    (44040192*y^11), ccbetasv[{4, 6}, {6, 22}] -> 
  (betasv[{0}, {6}]*betasv[{14}, {22}])/(256*y^4) - 
   betasv[{0, 14}, {6, 22}]/(256*y^4) - (11108669*betasv[{10}, {18}]*zeta[5])/
    (66251101824000*y^4) + (betasv[{14}, {22}]*zeta[5])/(163840*y^8) - 
   zeta[21]/(416179814400*y^9) - (betasv[{0}, {6}]*zeta[21])/(11010048*y^10), 
 ccbetasv[{4, 7}, {6, 22}] -> (betasv[{0}, {6}]*betasv[{13}, {22}])/
    (16*y^2) - betasv[{0, 13}, {6, 22}]/(16*y^2) - 
   (11108669*betasv[{9}, {18}]*zeta[5])/(5796971409600*y^2) + 
   (betasv[{13}, {22}]*zeta[5])/(10240*y^6) - zeta[21]/(104044953600*y^8) - 
   (betasv[{0}, {6}]*zeta[21])/(2752512*y^9), ccbetasv[{0, 6}, {8, 8}] -> 
  betasv[{0, 6}, {8, 8}] + (2*betasv[{0}, {8}]*zeta[7])/7 - 
   (betasv[{6}, {8}]*zeta[7])/(14336*y^6), ccbetasv[{1, 5}, {8, 8}] -> 
  betasv[{1, 5}, {8, 8}] + (betasv[{1}, {8}]*zeta[7])/(14*y) - 
   (betasv[{5}, {8}]*zeta[7])/(3584*y^5), ccbetasv[{2, 4}, {8, 8}] -> 
  betasv[{2, 4}, {8, 8}] + (betasv[{2}, {8}]*zeta[7])/(56*y^2) - 
   (betasv[{4}, {8}]*zeta[7])/(896*y^4), ccbetasv[{1, 6}, {8, 8}] -> 
  16*y^2*betasv[{0, 5}, {8, 8}] - (y^2*zeta[7])/1587600 + 
   (8*y*betasv[{0}, {8}]*zeta[7])/7 - (betasv[{5}, {8}]*zeta[7])/(896*y^4), 
 ccbetasv[{2, 5}, {8, 8}] -> 16*y^2*betasv[{1, 4}, {8, 8}] + 
   (y^2*zeta[7])/7938000 + (2*betasv[{1}, {8}]*zeta[7])/7 - 
   (betasv[{4}, {8}]*zeta[7])/(224*y^3), ccbetasv[{3, 4}, {8, 8}] -> 
  16*y^2*betasv[{2, 3}, {8, 8}] - (y^2*zeta[7])/15876000 + 
   (betasv[{2}, {8}]*zeta[7])/(14*y) - (betasv[{3}, {8}]*zeta[7])/(56*y^2), 
 ccbetasv[{2, 6}, {8, 8}] -> 256*y^4*betasv[{0, 4}, {8, 8}] - 
   (y^3*zeta[7])/496125 + (32*y^2*betasv[{0}, {8}]*zeta[7])/7 - 
   (betasv[{4}, {8}]*zeta[7])/(56*y^2), ccbetasv[{3, 5}, {8, 8}] -> 
  256*y^4*betasv[{1, 3}, {8, 8}] + (y^3*zeta[7])/3969000 + 
   (8*y*betasv[{1}, {8}]*zeta[7])/7 - (betasv[{3}, {8}]*zeta[7])/(14*y), 
 ccbetasv[{3, 6}, {8, 8}] -> 4096*y^6*betasv[{0, 3}, {8, 8}] - 
   (y^4*zeta[7])/110250 + (128*y^3*betasv[{0}, {8}]*zeta[7])/7 - 
   (2*betasv[{3}, {8}]*zeta[7])/7, ccbetasv[{4, 5}, {8, 8}] -> 
  4096*y^6*betasv[{1, 2}, {8, 8}] + (y^4*zeta[7])/496125 + 
   (32*y^2*betasv[{1}, {8}]*zeta[7])/7 - (8*y*betasv[{2}, {8}]*zeta[7])/7, 
 ccbetasv[{4, 6}, {8, 8}] -> 65536*y^8*betasv[{0, 2}, {8, 8}] - 
   (16*y^5*zeta[7])/496125 + (512*y^4*betasv[{0}, {8}]*zeta[7])/7 - 
   (32*y^2*betasv[{2}, {8}]*zeta[7])/7, ccbetasv[{5, 6}, {8, 8}] -> 
  1048576*y^10*betasv[{0, 1}, {8, 8}] - (16*y^6*zeta[7])/99225 + 
   (2048*y^5*betasv[{0}, {8}]*zeta[7])/7 - (512*y^4*betasv[{1}, {8}]*zeta[7])/
    7, ccbetasv[{0, 1}, {8, 8}] -> betasv[{5, 6}, {8, 8}]/(1048576*y^10) + 
   zeta[7]/(6502809600*y^4) + (betasv[{5}, {8}]*zeta[7])/(3670016*y^10) - 
   (betasv[{6}, {8}]*zeta[7])/(14680064*y^11), 
 ccbetasv[{0, 2}, {8, 8}] -> betasv[{4, 6}, {8, 8}]/(65536*y^8) + 
   zeta[7]/(2032128000*y^3) + (betasv[{4}, {8}]*zeta[7])/(229376*y^8) - 
   (betasv[{6}, {8}]*zeta[7])/(3670016*y^10), ccbetasv[{0, 3}, {8, 8}] -> 
  betasv[{3, 6}, {8, 8}]/(4096*y^6) + zeta[7]/(451584000*y^2) + 
   (betasv[{3}, {8}]*zeta[7])/(14336*y^6) - (betasv[{6}, {8}]*zeta[7])/
    (917504*y^9), ccbetasv[{0, 4}, {8, 8}] -> 
  betasv[{2, 6}, {8, 8}]/(256*y^4) + zeta[7]/(127008000*y) + 
   (betasv[{2}, {8}]*zeta[7])/(896*y^4) - (betasv[{6}, {8}]*zeta[7])/
    (229376*y^8), ccbetasv[{0, 5}, {8, 8}] -> 
  betasv[{1, 6}, {8, 8}]/(16*y^2) + zeta[7]/25401600 + 
   (betasv[{1}, {8}]*zeta[7])/(56*y^2) - (betasv[{6}, {8}]*zeta[7])/
    (57344*y^7), ccbetasv[{1, 2}, {8, 8}] -> 
  betasv[{4, 5}, {8, 8}]/(4096*y^6) - zeta[7]/(2032128000*y^2) + 
   (betasv[{4}, {8}]*zeta[7])/(57344*y^7) - (betasv[{5}, {8}]*zeta[7])/
    (229376*y^8), ccbetasv[{1, 3}, {8, 8}] -> 
  betasv[{3, 5}, {8, 8}]/(256*y^4) - zeta[7]/(1016064000*y) + 
   (betasv[{3}, {8}]*zeta[7])/(3584*y^5) - (betasv[{5}, {8}]*zeta[7])/
    (57344*y^7), ccbetasv[{1, 4}, {8, 8}] -> 
  betasv[{2, 5}, {8, 8}]/(16*y^2) - zeta[7]/127008000 + 
   (betasv[{2}, {8}]*zeta[7])/(224*y^3) - (betasv[{5}, {8}]*zeta[7])/
    (14336*y^6), ccbetasv[{2, 3}, {8, 8}] -> 
  betasv[{3, 4}, {8, 8}]/(16*y^2) + zeta[7]/254016000 + 
   (betasv[{3}, {8}]*zeta[7])/(896*y^4) - (betasv[{4}, {8}]*zeta[7])/
    (3584*y^5), ccbetasv[{0, 0}, {8, 8}] -> betasv[{6}, {8}]^2/
   (33554432*y^12), ccbetasv[{1, 0}, {8, 8}] -> 
  (betasv[{5}, {8}]*betasv[{6}, {8}])/(1048576*y^10) - 
   betasv[{5, 6}, {8, 8}]/(1048576*y^10) - zeta[7]/(6502809600*y^4) - 
   (betasv[{5}, {8}]*zeta[7])/(3670016*y^10) + (betasv[{6}, {8}]*zeta[7])/
    (14680064*y^11), ccbetasv[{2, 0}, {8, 8}] -> 
  (betasv[{4}, {8}]*betasv[{6}, {8}])/(65536*y^8) - 
   betasv[{4, 6}, {8, 8}]/(65536*y^8) - zeta[7]/(2032128000*y^3) - 
   (betasv[{4}, {8}]*zeta[7])/(229376*y^8) + (betasv[{6}, {8}]*zeta[7])/
    (3670016*y^10), ccbetasv[{3, 0}, {8, 8}] -> 
  (betasv[{3}, {8}]*betasv[{6}, {8}])/(4096*y^6) - 
   betasv[{3, 6}, {8, 8}]/(4096*y^6) - zeta[7]/(451584000*y^2) - 
   (betasv[{3}, {8}]*zeta[7])/(14336*y^6) + (betasv[{6}, {8}]*zeta[7])/
    (917504*y^9), ccbetasv[{4, 0}, {8, 8}] -> 
  (betasv[{2}, {8}]*betasv[{6}, {8}])/(256*y^4) - 
   betasv[{2, 6}, {8, 8}]/(256*y^4) - zeta[7]/(127008000*y) - 
   (betasv[{2}, {8}]*zeta[7])/(896*y^4) + (betasv[{6}, {8}]*zeta[7])/
    (229376*y^8), ccbetasv[{5, 0}, {8, 8}] -> 
  (betasv[{1}, {8}]*betasv[{6}, {8}])/(16*y^2) - 
   betasv[{1, 6}, {8, 8}]/(16*y^2) - zeta[7]/25401600 - 
   (betasv[{1}, {8}]*zeta[7])/(56*y^2) + (betasv[{6}, {8}]*zeta[7])/
    (57344*y^7), ccbetasv[{6, 0}, {8, 8}] -> 
  betasv[{0}, {8}]*betasv[{6}, {8}] - betasv[{0, 6}, {8, 8}] - 
   (2*betasv[{0}, {8}]*zeta[7])/7 + (betasv[{6}, {8}]*zeta[7])/(14336*y^6), 
 ccbetasv[{1, 1}, {8, 8}] -> betasv[{5}, {8}]^2/(131072*y^8), 
 ccbetasv[{2, 1}, {8, 8}] -> (betasv[{4}, {8}]*betasv[{5}, {8}])/(4096*y^6) - 
   betasv[{4, 5}, {8, 8}]/(4096*y^6) + zeta[7]/(2032128000*y^2) - 
   (betasv[{4}, {8}]*zeta[7])/(57344*y^7) + (betasv[{5}, {8}]*zeta[7])/
    (229376*y^8), ccbetasv[{3, 1}, {8, 8}] -> 
  (betasv[{3}, {8}]*betasv[{5}, {8}])/(256*y^4) - 
   betasv[{3, 5}, {8, 8}]/(256*y^4) + zeta[7]/(1016064000*y) - 
   (betasv[{3}, {8}]*zeta[7])/(3584*y^5) + (betasv[{5}, {8}]*zeta[7])/
    (57344*y^7), ccbetasv[{4, 1}, {8, 8}] -> 
  (betasv[{2}, {8}]*betasv[{5}, {8}])/(16*y^2) - 
   betasv[{2, 5}, {8, 8}]/(16*y^2) + zeta[7]/127008000 - 
   (betasv[{2}, {8}]*zeta[7])/(224*y^3) + (betasv[{5}, {8}]*zeta[7])/
    (14336*y^6), ccbetasv[{5, 1}, {8, 8}] -> 
  betasv[{1}, {8}]*betasv[{5}, {8}] - betasv[{1, 5}, {8, 8}] - 
   (betasv[{1}, {8}]*zeta[7])/(14*y) + (betasv[{5}, {8}]*zeta[7])/(3584*y^5), 
 ccbetasv[{6, 1}, {8, 8}] -> 16*y^2*betasv[{0}, {8}]*betasv[{5}, {8}] - 
   16*y^2*betasv[{0, 5}, {8, 8}] + (y^2*zeta[7])/1587600 - 
   (8*y*betasv[{0}, {8}]*zeta[7])/7 + (betasv[{5}, {8}]*zeta[7])/(896*y^4), 
 ccbetasv[{2, 2}, {8, 8}] -> betasv[{4}, {8}]^2/(512*y^4), 
 ccbetasv[{3, 2}, {8, 8}] -> (betasv[{3}, {8}]*betasv[{4}, {8}])/(16*y^2) - 
   betasv[{3, 4}, {8, 8}]/(16*y^2) - zeta[7]/254016000 - 
   (betasv[{3}, {8}]*zeta[7])/(896*y^4) + (betasv[{4}, {8}]*zeta[7])/
    (3584*y^5), ccbetasv[{4, 2}, {8, 8}] -> 
  betasv[{2}, {8}]*betasv[{4}, {8}] - betasv[{2, 4}, {8, 8}] - 
   (betasv[{2}, {8}]*zeta[7])/(56*y^2) + (betasv[{4}, {8}]*zeta[7])/
    (896*y^4), ccbetasv[{5, 2}, {8, 8}] -> 
  16*y^2*betasv[{1}, {8}]*betasv[{4}, {8}] - 16*y^2*betasv[{1, 4}, {8, 8}] - 
   (y^2*zeta[7])/7938000 - (2*betasv[{1}, {8}]*zeta[7])/7 + 
   (betasv[{4}, {8}]*zeta[7])/(224*y^3), ccbetasv[{6, 2}, {8, 8}] -> 
  256*y^4*betasv[{0}, {8}]*betasv[{4}, {8}] - 
   256*y^4*betasv[{0, 4}, {8, 8}] + (y^3*zeta[7])/496125 - 
   (32*y^2*betasv[{0}, {8}]*zeta[7])/7 + (betasv[{4}, {8}]*zeta[7])/(56*y^2), 
 ccbetasv[{3, 3}, {8, 8}] -> betasv[{3}, {8}]^2/2, 
 ccbetasv[{4, 3}, {8, 8}] -> 16*y^2*betasv[{2}, {8}]*betasv[{3}, {8}] - 
   16*y^2*betasv[{2, 3}, {8, 8}] + (y^2*zeta[7])/15876000 - 
   (betasv[{2}, {8}]*zeta[7])/(14*y) + (betasv[{3}, {8}]*zeta[7])/(56*y^2), 
 ccbetasv[{5, 3}, {8, 8}] -> 256*y^4*betasv[{1}, {8}]*betasv[{3}, {8}] - 
   256*y^4*betasv[{1, 3}, {8, 8}] - (y^3*zeta[7])/3969000 - 
   (8*y*betasv[{1}, {8}]*zeta[7])/7 + (betasv[{3}, {8}]*zeta[7])/(14*y), 
 ccbetasv[{6, 3}, {8, 8}] -> 4096*y^6*betasv[{0}, {8}]*betasv[{3}, {8}] - 
   4096*y^6*betasv[{0, 3}, {8, 8}] + (y^4*zeta[7])/110250 - 
   (128*y^3*betasv[{0}, {8}]*zeta[7])/7 + (2*betasv[{3}, {8}]*zeta[7])/7, 
 ccbetasv[{4, 4}, {8, 8}] -> 128*y^4*betasv[{2}, {8}]^2, 
 ccbetasv[{5, 4}, {8, 8}] -> 4096*y^6*betasv[{1}, {8}]*betasv[{2}, {8}] - 
   4096*y^6*betasv[{1, 2}, {8, 8}] - (y^4*zeta[7])/496125 - 
   (32*y^2*betasv[{1}, {8}]*zeta[7])/7 + (8*y*betasv[{2}, {8}]*zeta[7])/7, 
 ccbetasv[{6, 4}, {8, 8}] -> 65536*y^8*betasv[{0}, {8}]*betasv[{2}, {8}] - 
   65536*y^8*betasv[{0, 2}, {8, 8}] + (16*y^5*zeta[7])/496125 - 
   (512*y^4*betasv[{0}, {8}]*zeta[7])/7 + (32*y^2*betasv[{2}, {8}]*zeta[7])/
    7, ccbetasv[{5, 5}, {8, 8}] -> 32768*y^8*betasv[{1}, {8}]^2, 
 ccbetasv[{6, 5}, {8, 8}] -> 1048576*y^10*betasv[{0}, {8}]*betasv[{1}, {8}] - 
   1048576*y^10*betasv[{0, 1}, {8, 8}] + (16*y^6*zeta[7])/99225 - 
   (2048*y^5*betasv[{0}, {8}]*zeta[7])/7 + (512*y^4*betasv[{1}, {8}]*zeta[7])/
    7, ccbetasv[{6, 6}, {8, 8}] -> 8388608*y^12*betasv[{0}, {8}]^2, 
 ccbetasv[{0, 7}, {8, 10}] -> betasv[{1}, {10}]*betasv[{6}, {8}] - 
   betasv[{6, 1}, {8, 10}] + (betasv[{1}, {4}]*zeta[7])/2794176 + 
   (2*betasv[{1}, {10}]*zeta[7])/7 + zeta[9]/38102400 - 
   (betasv[{6}, {8}]*zeta[9])/(73728*y^7), ccbetasv[{1, 6}, {8, 10}] -> 
  betasv[{2}, {10}]*betasv[{5}, {8}] - betasv[{5, 2}, {8, 10}] - 
   (betasv[{1}, {4}]*zeta[7])/9779616 + (betasv[{2}, {10}]*zeta[7])/(14*y) - 
   zeta[9]/228614400 - (betasv[{5}, {8}]*zeta[9])/(18432*y^6), 
 ccbetasv[{2, 5}, {8, 10}] -> betasv[{3}, {10}]*betasv[{4}, {8}] - 
   betasv[{4, 3}, {8, 10}] + (betasv[{1}, {4}]*zeta[7])/19559232 + 
   (betasv[{3}, {10}]*zeta[7])/(56*y^2) + zeta[9]/571536000 - 
   (betasv[{4}, {8}]*zeta[9])/(4608*y^5), ccbetasv[{4, 3}, {8, 10}] -> 
  betasv[{2}, {8}]*betasv[{5}, {10}] - betasv[{2, 5}, {8, 10}] + 
   (betasv[{1}, {4}]*zeta[7])/19559232 + (betasv[{5}, {10}]*zeta[7])/
    (896*y^4) + zeta[9]/571536000 - (betasv[{2}, {8}]*zeta[9])/(288*y^3), 
 ccbetasv[{5, 2}, {8, 10}] -> betasv[{1}, {8}]*betasv[{6}, {10}] - 
   betasv[{1, 6}, {8, 10}] - (betasv[{1}, {4}]*zeta[7])/9779616 + 
   (betasv[{6}, {10}]*zeta[7])/(3584*y^5) - zeta[9]/228614400 - 
   (betasv[{1}, {8}]*zeta[9])/(72*y^2), ccbetasv[{6, 1}, {8, 10}] -> 
  betasv[{0}, {8}]*betasv[{7}, {10}] - betasv[{0, 7}, {8, 10}] + 
   (betasv[{1}, {4}]*zeta[7])/2794176 + (betasv[{7}, {10}]*zeta[7])/
    (14336*y^6) + zeta[9]/38102400 - (betasv[{0}, {8}]*zeta[9])/(18*y), 
 ccbetasv[{0, 8}, {8, 10}] -> 16*y^2*betasv[{0}, {10}]*betasv[{6}, {8}] - 
   16*y^2*betasv[{6, 0}, {8, 10}] + (y^2*betasv[{0}, {4}]*zeta[7])/43659 + 
   (32*y^2*betasv[{0}, {10}]*zeta[7])/7 + (y*zeta[9])/9525600 - 
   (betasv[{6}, {8}]*zeta[9])/(18432*y^6), ccbetasv[{1, 7}, {8, 10}] -> 
  16*y^2*betasv[{1}, {10}]*betasv[{5}, {8}] - 
   16*y^2*betasv[{5, 1}, {8, 10}] - (y^2*betasv[{0}, {4}]*zeta[7])/349272 + 
   (8*y*betasv[{1}, {10}]*zeta[7])/7 - (y*zeta[9])/57153600 - 
   (betasv[{5}, {8}]*zeta[9])/(4608*y^5), ccbetasv[{2, 6}, {8, 10}] -> 
  16*y^2*betasv[{2}, {10}]*betasv[{4}, {8}] - 
   16*y^2*betasv[{4, 2}, {8, 10}] + (y^2*betasv[{0}, {4}]*zeta[7])/1222452 + 
   (2*betasv[{2}, {10}]*zeta[7])/7 + (y*zeta[9])/142884000 - 
   (betasv[{4}, {8}]*zeta[9])/(1152*y^4), ccbetasv[{3, 5}, {8, 10}] -> 
  16*y^2*betasv[{3}, {8}]*betasv[{3}, {10}] - 
   16*y^2*betasv[{3, 3}, {8, 10}] - (y^2*betasv[{0}, {4}]*zeta[7])/2444904 + 
   (betasv[{3}, {10}]*zeta[7])/(14*y) - (y*zeta[9])/190512000 - 
   (betasv[{3}, {8}]*zeta[9])/(288*y^3), ccbetasv[{4, 4}, {8, 10}] -> 
  16*y^2*betasv[{2}, {8}]*betasv[{4}, {10}] - 
   16*y^2*betasv[{2, 4}, {8, 10}] + (y^2*betasv[{0}, {4}]*zeta[7])/3056130 + 
   (betasv[{4}, {10}]*zeta[7])/(56*y^2) + (y*zeta[9])/142884000 - 
   (betasv[{2}, {8}]*zeta[9])/(72*y^2), ccbetasv[{5, 3}, {8, 10}] -> 
  16*y^2*betasv[{1}, {8}]*betasv[{5}, {10}] - 
   16*y^2*betasv[{1, 5}, {8, 10}] - (y^2*betasv[{0}, {4}]*zeta[7])/2444904 + 
   (betasv[{5}, {10}]*zeta[7])/(224*y^3) - (y*zeta[9])/57153600 - 
   (betasv[{1}, {8}]*zeta[9])/(18*y), ccbetasv[{6, 2}, {8, 10}] -> 
  16*y^2*betasv[{0}, {8}]*betasv[{6}, {10}] - 
   16*y^2*betasv[{0, 6}, {8, 10}] + (y^2*betasv[{0}, {4}]*zeta[7])/1222452 + 
   (betasv[{6}, {10}]*zeta[7])/(896*y^4) + (y*zeta[9])/9525600 - 
   (2*betasv[{0}, {8}]*zeta[9])/9, ccbetasv[{1, 8}, {8, 10}] -> 
  256*y^4*betasv[{0}, {10}]*betasv[{5}, {8}] - 
   256*y^4*betasv[{5, 0}, {8, 10}] + (y^4*zeta[7])/5893965 + 
   (128*y^3*betasv[{0}, {10}]*zeta[7])/7 - (y^2*zeta[9])/14288400 - 
   (betasv[{5}, {8}]*zeta[9])/(1152*y^4), ccbetasv[{2, 7}, {8, 10}] -> 
  256*y^4*betasv[{1}, {10}]*betasv[{4}, {8}] - 
   256*y^4*betasv[{4, 1}, {8, 10}] - (y^4*zeta[7])/47151720 + 
   (32*y^2*betasv[{1}, {10}]*zeta[7])/7 + (y^2*zeta[9])/35721000 - 
   (betasv[{4}, {8}]*zeta[9])/(288*y^3), ccbetasv[{3, 6}, {8, 10}] -> 
  256*y^4*betasv[{2}, {10}]*betasv[{3}, {8}] - 
   256*y^4*betasv[{3, 2}, {8, 10}] + (y^4*zeta[7])/165031020 + 
   (8*y*betasv[{2}, {10}]*zeta[7])/7 - (y^2*zeta[9])/47628000 - 
   (betasv[{3}, {8}]*zeta[9])/(72*y^2), ccbetasv[{4, 5}, {8, 10}] -> 
  256*y^4*betasv[{2}, {8}]*betasv[{3}, {10}] - 
   256*y^4*betasv[{2, 3}, {8, 10}] - (y^4*zeta[7])/330062040 + 
   (2*betasv[{3}, {10}]*zeta[7])/7 + (y^2*zeta[9])/35721000 - 
   (betasv[{2}, {8}]*zeta[9])/(18*y), ccbetasv[{5, 4}, {8, 10}] -> 
  256*y^4*betasv[{1}, {8}]*betasv[{4}, {10}] - 
   256*y^4*betasv[{1, 4}, {8, 10}] + (y^4*zeta[7])/412577550 + 
   (betasv[{4}, {10}]*zeta[7])/(14*y) - (y^2*zeta[9])/14288400 - 
   (2*betasv[{1}, {8}]*zeta[9])/9, ccbetasv[{6, 3}, {8, 10}] -> 
  256*y^4*betasv[{0}, {8}]*betasv[{5}, {10}] - 
   256*y^4*betasv[{0, 5}, {8, 10}] - (y^4*zeta[7])/330062040 + 
   (betasv[{5}, {10}]*zeta[7])/(56*y^2) + (y^2*zeta[9])/2381400 - 
   (8*y*betasv[{0}, {8}]*zeta[9])/9, ccbetasv[{2, 8}, {8, 10}] -> 
  4096*y^6*betasv[{0}, {10}]*betasv[{4}, {8}] - 
   4096*y^6*betasv[{4, 0}, {8, 10}] + (4*y^5*zeta[7])/5893965 + 
   (512*y^4*betasv[{0}, {10}]*zeta[7])/7 + (y^3*zeta[9])/8930250 - 
   (betasv[{4}, {8}]*zeta[9])/(72*y^2), ccbetasv[{3, 7}, {8, 10}] -> 
  4096*y^6*betasv[{1}, {10}]*betasv[{3}, {8}] - 
   4096*y^6*betasv[{3, 1}, {8, 10}] - (y^5*zeta[7])/11787930 + 
   (128*y^3*betasv[{1}, {10}]*zeta[7])/7 - (y^3*zeta[9])/11907000 - 
   (betasv[{3}, {8}]*zeta[9])/(18*y), ccbetasv[{4, 6}, {8, 10}] -> 
  4096*y^6*betasv[{2}, {8}]*betasv[{2}, {10}] - 
   4096*y^6*betasv[{2, 2}, {8, 10}] + (y^5*zeta[7])/41257755 + 
   (32*y^2*betasv[{2}, {10}]*zeta[7])/7 + (y^3*zeta[9])/8930250 - 
   (2*betasv[{2}, {8}]*zeta[9])/9, ccbetasv[{5, 5}, {8, 10}] -> 
  4096*y^6*betasv[{1}, {8}]*betasv[{3}, {10}] - 
   4096*y^6*betasv[{1, 3}, {8, 10}] - (y^5*zeta[7])/82515510 + 
   (8*y*betasv[{3}, {10}]*zeta[7])/7 - (y^3*zeta[9])/3572100 - 
   (8*y*betasv[{1}, {8}]*zeta[9])/9, ccbetasv[{6, 4}, {8, 10}] -> 
  4096*y^6*betasv[{0}, {8}]*betasv[{4}, {10}] - 
   4096*y^6*betasv[{0, 4}, {8, 10}] + (2*y^5*zeta[7])/206288775 + 
   (2*betasv[{4}, {10}]*zeta[7])/7 + (y^3*zeta[9])/595350 - 
   (32*y^2*betasv[{0}, {8}]*zeta[9])/9, ccbetasv[{3, 8}, {8, 10}] -> 
  65536*y^8*betasv[{0}, {10}]*betasv[{3}, {8}] - 
   65536*y^8*betasv[{3, 0}, {8, 10}] + (16*y^6*zeta[7])/5893965 + 
   (2048*y^5*betasv[{0}, {10}]*zeta[7])/7 - (y^4*zeta[9])/2976750 - 
   (2*betasv[{3}, {8}]*zeta[9])/9, ccbetasv[{4, 7}, {8, 10}] -> 
  65536*y^8*betasv[{1}, {10}]*betasv[{2}, {8}] - 
   65536*y^8*betasv[{2, 1}, {8, 10}] - (2*y^6*zeta[7])/5893965 + 
   (512*y^4*betasv[{1}, {10}]*zeta[7])/7 + (2*y^4*zeta[9])/4465125 - 
   (8*y*betasv[{2}, {8}]*zeta[9])/9, ccbetasv[{5, 6}, {8, 10}] -> 
  65536*y^8*betasv[{1}, {8}]*betasv[{2}, {10}] - 
   65536*y^8*betasv[{1, 2}, {8, 10}] + (4*y^6*zeta[7])/41257755 + 
   (128*y^3*betasv[{2}, {10}]*zeta[7])/7 - (y^4*zeta[9])/893025 - 
   (32*y^2*betasv[{1}, {8}]*zeta[9])/9, ccbetasv[{6, 5}, {8, 10}] -> 
  65536*y^8*betasv[{0}, {8}]*betasv[{3}, {10}] - 
   65536*y^8*betasv[{0, 3}, {8, 10}] - (2*y^6*zeta[7])/41257755 + 
   (32*y^2*betasv[{3}, {10}]*zeta[7])/7 + (2*y^4*zeta[9])/297675 - 
   (128*y^3*betasv[{0}, {8}]*zeta[9])/9, ccbetasv[{4, 8}, {8, 10}] -> 
  1048576*y^10*betasv[{0}, {10}]*betasv[{2}, {8}] - 
   1048576*y^10*betasv[{2, 0}, {8, 10}] + (64*y^7*zeta[7])/5893965 + 
   (8192*y^6*betasv[{0}, {10}]*zeta[7])/7 + (8*y^5*zeta[9])/4465125 - 
   (32*y^2*betasv[{2}, {8}]*zeta[9])/9, ccbetasv[{5, 7}, {8, 10}] -> 
  1048576*y^10*betasv[{1}, {8}]*betasv[{1}, {10}] - 
   1048576*y^10*betasv[{1, 1}, {8, 10}] - (8*y^7*zeta[7])/5893965 + 
   (2048*y^5*betasv[{1}, {10}]*zeta[7])/7 - (4*y^5*zeta[9])/893025 - 
   (128*y^3*betasv[{1}, {8}]*zeta[9])/9, ccbetasv[{6, 6}, {8, 10}] -> 
  1048576*y^10*betasv[{0}, {8}]*betasv[{2}, {10}] - 
   1048576*y^10*betasv[{0, 2}, {8, 10}] + (16*y^7*zeta[7])/41257755 + 
   (512*y^4*betasv[{2}, {10}]*zeta[7])/7 + (8*y^5*zeta[9])/297675 - 
   (512*y^4*betasv[{0}, {8}]*zeta[9])/9, ccbetasv[{5, 8}, {8, 10}] -> 
  16777216*y^12*betasv[{0}, {10}]*betasv[{1}, {8}] - 
   16777216*y^12*betasv[{1, 0}, {8, 10}] + (256*y^8*zeta[7])/5893965 + 
   (32768*y^7*betasv[{0}, {10}]*zeta[7])/7 - (16*y^6*zeta[9])/893025 - 
   (512*y^4*betasv[{1}, {8}]*zeta[9])/9, ccbetasv[{6, 7}, {8, 10}] -> 
  16777216*y^12*betasv[{0}, {8}]*betasv[{1}, {10}] - 
   16777216*y^12*betasv[{0, 1}, {8, 10}] - (32*y^8*zeta[7])/5893965 + 
   (8192*y^6*betasv[{1}, {10}]*zeta[7])/7 + (32*y^6*zeta[9])/297675 - 
   (2048*y^5*betasv[{0}, {8}]*zeta[9])/9, ccbetasv[{3, 4}, {8, 10}] -> 
  betasv[{3}, {8}]*betasv[{4}, {10}] - betasv[{3, 4}, {8, 10}] - 
   (betasv[{1}, {4}]*zeta[7])/24449040 + (betasv[{4}, {10}]*zeta[7])/
    (224*y^3) - zeta[9]/762048000 - (betasv[{3}, {8}]*zeta[9])/(1152*y^4), 
 ccbetasv[{6, 8}, {8, 10}] -> 268435456*y^14*betasv[{0}, {8}]*
    betasv[{0}, {10}] - 268435456*y^14*betasv[{0, 0}, {8, 10}] + 
   (1024*y^9*zeta[7])/5893965 + (131072*y^8*betasv[{0}, {10}]*zeta[7])/7 + 
   (128*y^7*zeta[9])/297675 - (8192*y^6*betasv[{0}, {8}]*zeta[9])/9, 
 ccbetasv[{0, 0}, {8, 10}] -> (betasv[{6}, {8}]*betasv[{8}, {10}])/
    (268435456*y^14) - betasv[{6, 8}, {8, 10}]/(268435456*y^14) + 
   zeta[7]/(1545067560960*y^5) + (betasv[{8}, {10}]*zeta[7])/
    (939524096*y^14) + zeta[9]/(624269721600*y^7) - 
   (betasv[{6}, {8}]*zeta[9])/(1207959552*y^14), 
 ccbetasv[{0, 1}, {8, 10}] -> (betasv[{6}, {8}]*betasv[{7}, {10}])/
    (16777216*y^12) - betasv[{6, 7}, {8, 10}]/(16777216*y^12) - 
   zeta[7]/(3090135121920*y^4) + (betasv[{7}, {10}]*zeta[7])/
    (58720256*y^12) + zeta[9]/(156067430400*y^6) - 
   (betasv[{6}, {8}]*zeta[9])/(301989888*y^13), 
 ccbetasv[{0, 2}, {8, 10}] -> (betasv[{6}, {8}]*betasv[{6}, {10}])/
    (1048576*y^10) - betasv[{6, 6}, {8, 10}]/(1048576*y^10) + 
   zeta[7]/(2703868231680*y^3) + (betasv[{6}, {10}]*zeta[7])/(3670016*y^10) + 
   zeta[9]/(39016857600*y^5) - (betasv[{6}, {8}]*zeta[9])/(75497472*y^12), 
 ccbetasv[{0, 3}, {8, 10}] -> (betasv[{5}, {10}]*betasv[{6}, {8}])/
    (65536*y^8) - betasv[{6, 5}, {8, 10}]/(65536*y^8) - 
   zeta[7]/(1351934115840*y^2) + (betasv[{5}, {10}]*zeta[7])/(229376*y^8) + 
   zeta[9]/(9754214400*y^4) - (betasv[{6}, {8}]*zeta[9])/(18874368*y^11), 
 ccbetasv[{0, 4}, {8, 10}] -> (betasv[{4}, {10}]*betasv[{6}, {8}])/
    (4096*y^6) - betasv[{6, 4}, {8, 10}]/(4096*y^6) + 
   zeta[7]/(422479411200*y) + (betasv[{4}, {10}]*zeta[7])/(14336*y^6) + 
   zeta[9]/(2438553600*y^3) - (betasv[{6}, {8}]*zeta[9])/(4718592*y^10), 
 ccbetasv[{0, 5}, {8, 10}] -> (betasv[{3}, {10}]*betasv[{6}, {8}])/
    (256*y^4) - betasv[{6, 3}, {8, 10}]/(256*y^4) - zeta[7]/84495882240 + 
   (betasv[{3}, {10}]*zeta[7])/(896*y^4) + zeta[9]/(609638400*y^2) - 
   (betasv[{6}, {8}]*zeta[9])/(1179648*y^9), ccbetasv[{0, 6}, {8, 10}] -> 
  (betasv[{2}, {10}]*betasv[{6}, {8}])/(16*y^2) - 
   betasv[{6, 2}, {8, 10}]/(16*y^2) + (betasv[{2}, {4}]*zeta[7])/
    (312947712*y^2) + (betasv[{2}, {10}]*zeta[7])/(56*y^2) + 
   zeta[9]/(152409600*y) - (betasv[{6}, {8}]*zeta[9])/(294912*y^8), 
 ccbetasv[{1, 0}, {8, 10}] -> (betasv[{5}, {8}]*betasv[{8}, {10}])/
    (16777216*y^12) - betasv[{5, 8}, {8, 10}]/(16777216*y^12) + 
   zeta[7]/(386266890240*y^4) + (betasv[{8}, {10}]*zeta[7])/
    (234881024*y^13) - zeta[9]/(936404582400*y^6) - 
   (betasv[{5}, {8}]*zeta[9])/(75497472*y^12), 
 ccbetasv[{1, 1}, {8, 10}] -> (betasv[{5}, {8}]*betasv[{7}, {10}])/
    (1048576*y^10) - betasv[{5, 7}, {8, 10}]/(1048576*y^10) - 
   zeta[7]/(772533780480*y^3) + (betasv[{7}, {10}]*zeta[7])/(14680064*y^11) - 
   zeta[9]/(234101145600*y^5) - (betasv[{5}, {8}]*zeta[9])/(18874368*y^11), 
 ccbetasv[{1, 2}, {8, 10}] -> (betasv[{5}, {8}]*betasv[{6}, {10}])/
    (65536*y^8) - betasv[{5, 6}, {8, 10}]/(65536*y^8) + 
   zeta[7]/(675967057920*y^2) + (betasv[{6}, {10}]*zeta[7])/(917504*y^9) - 
   zeta[9]/(58525286400*y^4) - (betasv[{5}, {8}]*zeta[9])/(4718592*y^10), 
 ccbetasv[{1, 3}, {8, 10}] -> (betasv[{5}, {8}]*betasv[{5}, {10}])/
    (4096*y^6) - betasv[{5, 5}, {8, 10}]/(4096*y^6) - 
   zeta[7]/(337983528960*y) + (betasv[{5}, {10}]*zeta[7])/(57344*y^7) - 
   zeta[9]/(14631321600*y^3) - (betasv[{5}, {8}]*zeta[9])/(1179648*y^9), 
 ccbetasv[{1, 4}, {8, 10}] -> (betasv[{4}, {10}]*betasv[{5}, {8}])/
    (256*y^4) - betasv[{5, 4}, {8, 10}]/(256*y^4) + zeta[7]/105619852800 + 
   (betasv[{4}, {10}]*zeta[7])/(3584*y^5) - zeta[9]/(3657830400*y^2) - 
   (betasv[{5}, {8}]*zeta[9])/(294912*y^8), ccbetasv[{1, 5}, {8, 10}] -> 
  (betasv[{3}, {10}]*betasv[{5}, {8}])/(16*y^2) - 
   betasv[{5, 3}, {8, 10}]/(16*y^2) - (betasv[{2}, {4}]*zeta[7])/
    (625895424*y^2) + (betasv[{3}, {10}]*zeta[7])/(224*y^3) - 
   zeta[9]/(914457600*y) - (betasv[{5}, {8}]*zeta[9])/(73728*y^7), 
 ccbetasv[{2, 0}, {8, 10}] -> (betasv[{4}, {8}]*betasv[{8}, {10}])/
    (1048576*y^10) - betasv[{4, 8}, {8, 10}]/(1048576*y^10) + 
   zeta[7]/(96566722560*y^3) + (betasv[{8}, {10}]*zeta[7])/(58720256*y^12) + 
   zeta[9]/(585252864000*y^5) - (betasv[{4}, {8}]*zeta[9])/(4718592*y^10), 
 ccbetasv[{2, 1}, {8, 10}] -> (betasv[{4}, {8}]*betasv[{7}, {10}])/
    (65536*y^8) - betasv[{4, 7}, {8, 10}]/(65536*y^8) - 
   zeta[7]/(193133445120*y^2) + (betasv[{7}, {10}]*zeta[7])/(3670016*y^10) + 
   zeta[9]/(146313216000*y^4) - (betasv[{4}, {8}]*zeta[9])/(1179648*y^9), 
 ccbetasv[{2, 2}, {8, 10}] -> (betasv[{4}, {8}]*betasv[{6}, {10}])/
    (4096*y^6) - betasv[{4, 6}, {8, 10}]/(4096*y^6) + 
   zeta[7]/(168991764480*y) + (betasv[{6}, {10}]*zeta[7])/(229376*y^8) + 
   zeta[9]/(36578304000*y^3) - (betasv[{4}, {8}]*zeta[9])/(294912*y^8), 
 ccbetasv[{2, 3}, {8, 10}] -> (betasv[{4}, {8}]*betasv[{5}, {10}])/
    (256*y^4) - betasv[{4, 5}, {8, 10}]/(256*y^4) - zeta[7]/84495882240 + 
   (betasv[{5}, {10}]*zeta[7])/(14336*y^6) + zeta[9]/(9144576000*y^2) - 
   (betasv[{4}, {8}]*zeta[9])/(73728*y^7), ccbetasv[{2, 4}, {8, 10}] -> 
  (betasv[{4}, {8}]*betasv[{4}, {10}])/(16*y^2) - 
   betasv[{4, 4}, {8, 10}]/(16*y^2) + (betasv[{2}, {4}]*zeta[7])/
    (782369280*y^2) + (betasv[{4}, {10}]*zeta[7])/(896*y^4) + 
   zeta[9]/(2286144000*y) - (betasv[{4}, {8}]*zeta[9])/(18432*y^6), 
 ccbetasv[{3, 0}, {8, 10}] -> (betasv[{3}, {8}]*betasv[{8}, {10}])/
    (65536*y^8) - betasv[{3, 8}, {8, 10}]/(65536*y^8) + 
   zeta[7]/(24141680640*y^2) + (betasv[{8}, {10}]*zeta[7])/(14680064*y^11) - 
   zeta[9]/(195084288000*y^4) - (betasv[{3}, {8}]*zeta[9])/(294912*y^8), 
 ccbetasv[{3, 1}, {8, 10}] -> (betasv[{3}, {8}]*betasv[{7}, {10}])/
    (4096*y^6) - betasv[{3, 7}, {8, 10}]/(4096*y^6) - 
   zeta[7]/(48283361280*y) + (betasv[{7}, {10}]*zeta[7])/(917504*y^9) - 
   zeta[9]/(48771072000*y^3) - (betasv[{3}, {8}]*zeta[9])/(73728*y^7), 
 ccbetasv[{3, 2}, {8, 10}] -> (betasv[{3}, {8}]*betasv[{6}, {10}])/
    (256*y^4) - betasv[{3, 6}, {8, 10}]/(256*y^4) + zeta[7]/42247941120 + 
   (betasv[{6}, {10}]*zeta[7])/(57344*y^7) - zeta[9]/(12192768000*y^2) - 
   (betasv[{3}, {8}]*zeta[9])/(18432*y^6), ccbetasv[{3, 3}, {8, 10}] -> 
  (betasv[{3}, {8}]*betasv[{5}, {10}])/(16*y^2) - 
   betasv[{3, 5}, {8, 10}]/(16*y^2) - (betasv[{2}, {4}]*zeta[7])/
    (625895424*y^2) + (betasv[{5}, {10}]*zeta[7])/(3584*y^5) - 
   zeta[9]/(3048192000*y) - (betasv[{3}, {8}]*zeta[9])/(4608*y^5), 
 ccbetasv[{4, 0}, {8, 10}] -> (betasv[{2}, {8}]*betasv[{8}, {10}])/
    (4096*y^6) - betasv[{2, 8}, {8, 10}]/(4096*y^6) + 
   zeta[7]/(6035420160*y) + (betasv[{8}, {10}]*zeta[7])/(3670016*y^10) + 
   zeta[9]/(36578304000*y^3) - (betasv[{2}, {8}]*zeta[9])/(18432*y^6), 
 ccbetasv[{4, 1}, {8, 10}] -> (betasv[{2}, {8}]*betasv[{7}, {10}])/
    (256*y^4) - betasv[{2, 7}, {8, 10}]/(256*y^4) - zeta[7]/12070840320 + 
   (betasv[{7}, {10}]*zeta[7])/(229376*y^8) + zeta[9]/(9144576000*y^2) - 
   (betasv[{2}, {8}]*zeta[9])/(4608*y^5), ccbetasv[{4, 2}, {8, 10}] -> 
  (betasv[{2}, {8}]*betasv[{6}, {10}])/(16*y^2) - 
   betasv[{2, 6}, {8, 10}]/(16*y^2) + (betasv[{2}, {4}]*zeta[7])/
    (312947712*y^2) + (betasv[{6}, {10}]*zeta[7])/(14336*y^6) + 
   zeta[9]/(2286144000*y) - (betasv[{2}, {8}]*zeta[9])/(1152*y^4), 
 ccbetasv[{5, 0}, {8, 10}] -> (betasv[{1}, {8}]*betasv[{8}, {10}])/
    (256*y^4) - betasv[{1, 8}, {8, 10}]/(256*y^4) + zeta[7]/1508855040 + 
   (betasv[{8}, {10}]*zeta[7])/(917504*y^9) - zeta[9]/(3657830400*y^2) - 
   (betasv[{1}, {8}]*zeta[9])/(1152*y^4), ccbetasv[{5, 1}, {8, 10}] -> 
  (betasv[{1}, {8}]*betasv[{7}, {10}])/(16*y^2) - 
   betasv[{1, 7}, {8, 10}]/(16*y^2) - (betasv[{2}, {4}]*zeta[7])/
    (89413632*y^2) + (betasv[{7}, {10}]*zeta[7])/(57344*y^7) - 
   zeta[9]/(914457600*y) - (betasv[{1}, {8}]*zeta[9])/(288*y^3), 
 ccbetasv[{6, 0}, {8, 10}] -> (betasv[{0}, {8}]*betasv[{8}, {10}])/(16*y^2) - 
   betasv[{0, 8}, {8, 10}]/(16*y^2) + (betasv[{2}, {4}]*zeta[7])/
    (11176704*y^2) + (betasv[{8}, {10}]*zeta[7])/(229376*y^8) + 
   zeta[9]/(152409600*y) - (betasv[{0}, {8}]*zeta[9])/(72*y^2), 
 ccbetasv[{0, 8}, {8, 12}] -> betasv[{2}, {12}]*betasv[{6}, {8}] - 
   betasv[{6, 2}, {8, 12}] + (691*betasv[{2}, {6}]*zeta[7])/2497294800 + 
   (2*betasv[{2}, {12}]*zeta[7])/7 + zeta[11]/(186278400*y) - 
   (betasv[{6}, {8}]*zeta[11])/(360448*y^8), ccbetasv[{1, 7}, {8, 12}] -> 
  betasv[{3}, {12}]*betasv[{5}, {8}] - betasv[{5, 3}, {8, 12}] - 
   (691*betasv[{2}, {6}]*zeta[7])/6659452800 + (betasv[{3}, {12}]*zeta[7])/
    (14*y) - zeta[11]/(1117670400*y) - (betasv[{5}, {8}]*zeta[11])/
    (90112*y^7), ccbetasv[{2, 6}, {8, 12}] -> 
  betasv[{4}, {8}]*betasv[{4}, {12}] - betasv[{4, 4}, {8, 12}] + 
   (691*betasv[{2}, {6}]*zeta[7])/11654042400 + (betasv[{4}, {12}]*zeta[7])/
    (56*y^2) + zeta[11]/(2794176000*y) - (betasv[{4}, {8}]*zeta[11])/
    (22528*y^6), ccbetasv[{4, 4}, {8, 12}] -> 
  betasv[{2}, {8}]*betasv[{6}, {12}] - betasv[{2, 6}, {8, 12}] + 
   (691*betasv[{2}, {6}]*zeta[7])/11654042400 + (betasv[{6}, {12}]*zeta[7])/
    (896*y^4) + zeta[11]/(2794176000*y) - (betasv[{2}, {8}]*zeta[11])/
    (1408*y^4), ccbetasv[{5, 3}, {8, 12}] -> 
  betasv[{1}, {8}]*betasv[{7}, {12}] - betasv[{1, 7}, {8, 12}] - 
   (691*betasv[{2}, {6}]*zeta[7])/6659452800 + (betasv[{7}, {12}]*zeta[7])/
    (3584*y^5) - zeta[11]/(1117670400*y) - (betasv[{1}, {8}]*zeta[11])/
    (352*y^3), ccbetasv[{6, 2}, {8, 12}] -> 
  betasv[{0}, {8}]*betasv[{8}, {12}] - betasv[{0, 8}, {8, 12}] + 
   (691*betasv[{2}, {6}]*zeta[7])/2497294800 + (betasv[{8}, {12}]*zeta[7])/
    (14336*y^6) + zeta[11]/(186278400*y) - (betasv[{0}, {8}]*zeta[11])/
    (88*y^2), ccbetasv[{0, 9}, {8, 12}] -> 
  16*y^2*betasv[{1}, {12}]*betasv[{6}, {8}] - 
   16*y^2*betasv[{6, 1}, {8, 12}] + (691*y^2*betasv[{1}, {6}]*zeta[7])/
    52026975 + (32*y^2*betasv[{1}, {12}]*zeta[7])/7 + zeta[11]/46569600 - 
   (betasv[{6}, {8}]*zeta[11])/(90112*y^7), ccbetasv[{1, 8}, {8, 12}] -> 
  16*y^2*betasv[{2}, {12}]*betasv[{5}, {8}] - 
   16*y^2*betasv[{5, 2}, {8, 12}] - (1382*y^2*betasv[{1}, {6}]*zeta[7])/
    468242775 + (8*y*betasv[{2}, {12}]*zeta[7])/7 - zeta[11]/279417600 - 
   (betasv[{5}, {8}]*zeta[11])/(22528*y^6), ccbetasv[{3, 6}, {8, 12}] -> 
  16*y^2*betasv[{3}, {8}]*betasv[{4}, {12}] - 
   16*y^2*betasv[{3, 4}, {8, 12}] - (691*y^2*betasv[{1}, {6}]*zeta[7])/
    1092566475 + (betasv[{4}, {12}]*zeta[7])/(14*y) - zeta[11]/931392000 - 
   (betasv[{3}, {8}]*zeta[11])/(1408*y^4), ccbetasv[{4, 5}, {8, 12}] -> 
  16*y^2*betasv[{2}, {8}]*betasv[{5}, {12}] - 
   16*y^2*betasv[{2, 5}, {8, 12}] + (691*y^2*betasv[{1}, {6}]*zeta[7])/
    1311079770 + (betasv[{5}, {12}]*zeta[7])/(56*y^2) + zeta[11]/698544000 - 
   (betasv[{2}, {8}]*zeta[11])/(352*y^3), ccbetasv[{5, 4}, {8, 12}] -> 
  16*y^2*betasv[{1}, {8}]*betasv[{6}, {12}] - 
   16*y^2*betasv[{1, 6}, {8, 12}] - (691*y^2*betasv[{1}, {6}]*zeta[7])/
    1092566475 + (betasv[{6}, {12}]*zeta[7])/(224*y^3) - zeta[11]/279417600 - 
   (betasv[{1}, {8}]*zeta[11])/(88*y^2), ccbetasv[{6, 3}, {8, 12}] -> 
  16*y^2*betasv[{0}, {8}]*betasv[{7}, {12}] - 
   16*y^2*betasv[{0, 7}, {8, 12}] + (691*y^2*betasv[{1}, {6}]*zeta[7])/
    624323700 + (betasv[{7}, {12}]*zeta[7])/(896*y^4) + zeta[11]/46569600 - 
   (betasv[{0}, {8}]*zeta[11])/(22*y), ccbetasv[{0, 10}, {8, 12}] -> 
  256*y^4*betasv[{0}, {12}]*betasv[{6}, {8}] - 
   256*y^4*betasv[{6, 0}, {8, 12}] + (5528*y^4*betasv[{0}, {6}]*zeta[7])/
    10405395 + (512*y^4*betasv[{0}, {12}]*zeta[7])/7 + 
   (y*zeta[11])/11642400 - (betasv[{6}, {8}]*zeta[11])/(22528*y^6), 
 ccbetasv[{2, 8}, {8, 12}] -> 256*y^4*betasv[{2}, {12}]*betasv[{4}, {8}] - 
   256*y^4*betasv[{4, 2}, {8, 12}] + (5528*y^4*betasv[{0}, {6}]*zeta[7])/
    468242775 + (32*y^2*betasv[{2}, {12}]*zeta[7])/7 + 
   (y*zeta[11])/174636000 - (betasv[{4}, {8}]*zeta[11])/(1408*y^4), 
 ccbetasv[{3, 7}, {8, 12}] -> 256*y^4*betasv[{3}, {8}]*betasv[{3}, {12}] - 
   256*y^4*betasv[{3, 3}, {8, 12}] - (691*y^4*betasv[{0}, {6}]*zeta[7])/
    156080925 + (8*y*betasv[{3}, {12}]*zeta[7])/7 - (y*zeta[11])/232848000 - 
   (betasv[{3}, {8}]*zeta[11])/(352*y^3), ccbetasv[{4, 6}, {8, 12}] -> 
  256*y^4*betasv[{2}, {8}]*betasv[{4}, {12}] - 
   256*y^4*betasv[{2, 4}, {8, 12}] + (2764*y^4*betasv[{0}, {6}]*zeta[7])/
    1092566475 + (2*betasv[{4}, {12}]*zeta[7])/7 + (y*zeta[11])/174636000 - 
   (betasv[{2}, {8}]*zeta[11])/(88*y^2), ccbetasv[{5, 5}, {8, 12}] -> 
  256*y^4*betasv[{1}, {8}]*betasv[{5}, {12}] - 
   256*y^4*betasv[{1, 5}, {8, 12}] - (1382*y^4*betasv[{0}, {6}]*zeta[7])/
    655539885 + (betasv[{5}, {12}]*zeta[7])/(14*y) - (y*zeta[11])/69854400 - 
   (betasv[{1}, {8}]*zeta[11])/(22*y), ccbetasv[{6, 4}, {8, 12}] -> 
  256*y^4*betasv[{0}, {8}]*betasv[{6}, {12}] - 
   256*y^4*betasv[{0, 6}, {8, 12}] + (2764*y^4*betasv[{0}, {6}]*zeta[7])/
    1092566475 + (betasv[{6}, {12}]*zeta[7])/(56*y^2) + 
   (y*zeta[11])/11642400 - (2*betasv[{0}, {8}]*zeta[11])/11, 
 ccbetasv[{1, 10}, {8, 12}] -> 4096*y^6*betasv[{0}, {12}]*betasv[{5}, {8}] - 
   4096*y^6*betasv[{5, 0}, {8, 12}] - (2764*y^6*zeta[7])/49165491375 + 
   (2048*y^5*betasv[{0}, {12}]*zeta[7])/7 - (y^2*zeta[11])/17463600 - 
   (betasv[{5}, {8}]*zeta[11])/(1408*y^4), ccbetasv[{2, 9}, {8, 12}] -> 
  4096*y^6*betasv[{1}, {12}]*betasv[{4}, {8}] - 
   4096*y^6*betasv[{4, 1}, {8, 12}] + (1382*y^6*zeta[7])/245827456875 + 
   (512*y^4*betasv[{1}, {12}]*zeta[7])/7 + (y^2*zeta[11])/43659000 - 
   (betasv[{4}, {8}]*zeta[11])/(352*y^3), ccbetasv[{3, 8}, {8, 12}] -> 
  4096*y^6*betasv[{2}, {12}]*betasv[{3}, {8}] - 
   4096*y^6*betasv[{3, 2}, {8, 12}] - (2764*y^6*zeta[7])/2212447111875 + 
   (128*y^3*betasv[{2}, {12}]*zeta[7])/7 - (y^2*zeta[11])/58212000 - 
   (betasv[{3}, {8}]*zeta[11])/(88*y^2), ccbetasv[{4, 7}, {8, 12}] -> 
  4096*y^6*betasv[{2}, {8}]*betasv[{3}, {12}] - 
   4096*y^6*betasv[{2, 3}, {8, 12}] + (691*y^6*zeta[7])/1474964741250 + 
   (32*y^2*betasv[{3}, {12}]*zeta[7])/7 + (y^2*zeta[11])/43659000 - 
   (betasv[{2}, {8}]*zeta[11])/(22*y), ccbetasv[{5, 6}, {8, 12}] -> 
  4096*y^6*betasv[{1}, {8}]*betasv[{4}, {12}] - 
   4096*y^6*betasv[{1, 4}, {8, 12}] - (1382*y^6*zeta[7])/5162376594375 + 
   (8*y*betasv[{4}, {12}]*zeta[7])/7 - (y^2*zeta[11])/17463600 - 
   (2*betasv[{1}, {8}]*zeta[11])/11, ccbetasv[{6, 5}, {8, 12}] -> 
  4096*y^6*betasv[{0}, {8}]*betasv[{5}, {12}] - 
   4096*y^6*betasv[{0, 5}, {8, 12}] + (691*y^6*zeta[7])/3097425956625 + 
   (2*betasv[{5}, {12}]*zeta[7])/7 + (y^2*zeta[11])/2910600 - 
   (8*y*betasv[{0}, {8}]*zeta[11])/11, ccbetasv[{2, 7}, {8, 12}] -> 
  16*y^2*betasv[{3}, {12}]*betasv[{4}, {8}] - 
   16*y^2*betasv[{4, 3}, {8, 12}] + (691*y^2*betasv[{1}, {6}]*zeta[7])/
    624323700 + (2*betasv[{3}, {12}]*zeta[7])/7 + zeta[11]/698544000 - 
   (betasv[{4}, {8}]*zeta[11])/(5632*y^5), ccbetasv[{1, 9}, {8, 12}] -> 
  256*y^4*betasv[{1}, {12}]*betasv[{5}, {8}] - 
   256*y^4*betasv[{5, 1}, {8, 12}] - (2764*y^4*betasv[{0}, {6}]*zeta[7])/
    52026975 + (128*y^3*betasv[{1}, {12}]*zeta[7])/7 - 
   (y*zeta[11])/69854400 - (betasv[{5}, {8}]*zeta[11])/(5632*y^5), 
 ccbetasv[{2, 10}, {8, 12}] -> 65536*y^8*betasv[{0}, {12}]*betasv[{4}, {8}] - 
   65536*y^8*betasv[{4, 0}, {8, 12}] - (11056*y^7*zeta[7])/49165491375 + 
   (8192*y^6*betasv[{0}, {12}]*zeta[7])/7 + (y^3*zeta[11])/10914750 - 
   (betasv[{4}, {8}]*zeta[11])/(88*y^2), ccbetasv[{3, 9}, {8, 12}] -> 
  65536*y^8*betasv[{1}, {12}]*betasv[{3}, {8}] - 
   65536*y^8*betasv[{3, 1}, {8, 12}] + (5528*y^7*zeta[7])/245827456875 + 
   (2048*y^5*betasv[{1}, {12}]*zeta[7])/7 - (y^3*zeta[11])/14553000 - 
   (betasv[{3}, {8}]*zeta[11])/(22*y), ccbetasv[{4, 8}, {8, 12}] -> 
  65536*y^8*betasv[{2}, {8}]*betasv[{2}, {12}] - 
   65536*y^8*betasv[{2, 2}, {8, 12}] - (11056*y^7*zeta[7])/2212447111875 + 
   (512*y^4*betasv[{2}, {12}]*zeta[7])/7 + (y^3*zeta[11])/10914750 - 
   (2*betasv[{2}, {8}]*zeta[11])/11, ccbetasv[{5, 7}, {8, 12}] -> 
  65536*y^8*betasv[{1}, {8}]*betasv[{3}, {12}] - 
   65536*y^8*betasv[{1, 3}, {8, 12}] + (1382*y^7*zeta[7])/737482370625 + 
   (128*y^3*betasv[{3}, {12}]*zeta[7])/7 - (y^3*zeta[11])/4365900 - 
   (8*y*betasv[{1}, {8}]*zeta[11])/11, ccbetasv[{6, 6}, {8, 12}] -> 
  65536*y^8*betasv[{0}, {8}]*betasv[{4}, {12}] - 
   65536*y^8*betasv[{0, 4}, {8, 12}] - (5528*y^7*zeta[7])/5162376594375 + 
   (32*y^2*betasv[{4}, {12}]*zeta[7])/7 + (y^3*zeta[11])/727650 - 
   (32*y^2*betasv[{0}, {8}]*zeta[11])/11, ccbetasv[{3, 10}, {8, 12}] -> 
  1048576*y^10*betasv[{0}, {12}]*betasv[{3}, {8}] - 
   1048576*y^10*betasv[{3, 0}, {8, 12}] - (44224*y^8*zeta[7])/49165491375 + 
   (32768*y^7*betasv[{0}, {12}]*zeta[7])/7 - (y^4*zeta[11])/3638250 - 
   (2*betasv[{3}, {8}]*zeta[11])/11, ccbetasv[{4, 9}, {8, 12}] -> 
  1048576*y^10*betasv[{1}, {12}]*betasv[{2}, {8}] - 
   1048576*y^10*betasv[{2, 1}, {8, 12}] + (22112*y^8*zeta[7])/245827456875 + 
   (8192*y^6*betasv[{1}, {12}]*zeta[7])/7 + (2*y^4*zeta[11])/5457375 - 
   (8*y*betasv[{2}, {8}]*zeta[11])/11, ccbetasv[{5, 8}, {8, 12}] -> 
  1048576*y^10*betasv[{1}, {8}]*betasv[{2}, {12}] - 
   1048576*y^10*betasv[{1, 2}, {8, 12}] - (44224*y^8*zeta[7])/2212447111875 + 
   (2048*y^5*betasv[{2}, {12}]*zeta[7])/7 - (y^4*zeta[11])/1091475 - 
   (32*y^2*betasv[{1}, {8}]*zeta[11])/11, ccbetasv[{6, 7}, {8, 12}] -> 
  1048576*y^10*betasv[{0}, {8}]*betasv[{3}, {12}] - 
   1048576*y^10*betasv[{0, 3}, {8, 12}] + (5528*y^8*zeta[7])/737482370625 + 
   (512*y^4*betasv[{3}, {12}]*zeta[7])/7 + (2*y^4*zeta[11])/363825 - 
   (128*y^3*betasv[{0}, {8}]*zeta[11])/11, ccbetasv[{4, 10}, {8, 12}] -> 
  16777216*y^12*betasv[{0}, {12}]*betasv[{2}, {8}] - 
   16777216*y^12*betasv[{2, 0}, {8, 12}] - (176896*y^9*zeta[7])/49165491375 + 
   (131072*y^8*betasv[{0}, {12}]*zeta[7])/7 + (8*y^5*zeta[11])/5457375 - 
   (32*y^2*betasv[{2}, {8}]*zeta[11])/11, ccbetasv[{5, 9}, {8, 12}] -> 
  16777216*y^12*betasv[{1}, {8}]*betasv[{1}, {12}] - 
   16777216*y^12*betasv[{1, 1}, {8, 12}] + (88448*y^9*zeta[7])/245827456875 + 
   (32768*y^7*betasv[{1}, {12}]*zeta[7])/7 - (4*y^5*zeta[11])/1091475 - 
   (128*y^3*betasv[{1}, {8}]*zeta[11])/11, ccbetasv[{6, 8}, {8, 12}] -> 
  16777216*y^12*betasv[{0}, {8}]*betasv[{2}, {12}] - 
   16777216*y^12*betasv[{0, 2}, {8, 12}] - (176896*y^9*zeta[7])/
    2212447111875 + (8192*y^6*betasv[{2}, {12}]*zeta[7])/7 + 
   (8*y^5*zeta[11])/363825 - (512*y^4*betasv[{0}, {8}]*zeta[11])/11, 
 ccbetasv[{5, 10}, {8, 12}] -> 268435456*y^14*betasv[{0}, {12}]*
    betasv[{1}, {8}] - 268435456*y^14*betasv[{1, 0}, {8, 12}] - 
   (707584*y^10*zeta[7])/49165491375 + (524288*y^9*betasv[{0}, {12}]*zeta[7])/
    7 - (16*y^6*zeta[11])/1091475 - (512*y^4*betasv[{1}, {8}]*zeta[11])/11, 
 ccbetasv[{6, 9}, {8, 12}] -> 268435456*y^14*betasv[{0}, {8}]*
    betasv[{1}, {12}] - 268435456*y^14*betasv[{0, 1}, {8, 12}] + 
   (353792*y^10*zeta[7])/245827456875 + 
   (131072*y^8*betasv[{1}, {12}]*zeta[7])/7 + (32*y^6*zeta[11])/363825 - 
   (2048*y^5*betasv[{0}, {8}]*zeta[11])/11, ccbetasv[{3, 5}, {8, 12}] -> 
  betasv[{3}, {8}]*betasv[{5}, {12}] - betasv[{3, 5}, {8, 12}] - 
   (691*betasv[{2}, {6}]*zeta[7])/13984850880 + (betasv[{5}, {12}]*zeta[7])/
    (224*y^3) - zeta[11]/(3725568000*y) - (betasv[{3}, {8}]*zeta[11])/
    (5632*y^5), ccbetasv[{6, 10}, {8, 12}] -> 
  4294967296*y^16*betasv[{0}, {8}]*betasv[{0}, {12}] - 
   4294967296*y^16*betasv[{0, 0}, {8, 12}] - (2830336*y^11*zeta[7])/
    49165491375 + (2097152*y^10*betasv[{0}, {12}]*zeta[7])/7 + 
   (128*y^7*zeta[11])/363825 - (8192*y^6*betasv[{0}, {8}]*zeta[11])/11, 
 ccbetasv[{0, 0}, {8, 12}] -> (betasv[{6}, {8}]*betasv[{10}, {12}])/
    (4294967296*y^16) - betasv[{6, 10}, {8, 12}]/(4294967296*y^16) - 
   (691*zeta[7])/(51553754284032000*y^5) + (betasv[{10}, {12}]*zeta[7])/
    (15032385536*y^16) + zeta[11]/(12207941222400*y^9) - 
   (betasv[{6}, {8}]*zeta[11])/(23622320128*y^16), 
 ccbetasv[{0, 1}, {8, 12}] -> (betasv[{6}, {8}]*betasv[{9}, {12}])/
    (268435456*y^14) - betasv[{6, 9}, {8, 12}]/(268435456*y^14) + 
   (691*zeta[7])/(128884385710080000*y^4) + (betasv[{9}, {12}]*zeta[7])/
    (939524096*y^14) + zeta[11]/(3051985305600*y^8) - 
   (betasv[{6}, {8}]*zeta[11])/(5905580032*y^15), 
 ccbetasv[{0, 2}, {8, 12}] -> (betasv[{6}, {8}]*betasv[{8}, {12}])/
    (16777216*y^12) - betasv[{6, 8}, {8, 12}]/(16777216*y^12) - 
   (691*zeta[7])/(144994933923840000*y^3) + (betasv[{8}, {12}]*zeta[7])/
    (58720256*y^12) + zeta[11]/(762996326400*y^7) - 
   (betasv[{6}, {8}]*zeta[11])/(1476395008*y^14), 
 ccbetasv[{0, 3}, {8, 12}] -> (betasv[{6}, {8}]*betasv[{7}, {12}])/
    (1048576*y^10) - betasv[{6, 7}, {8, 12}]/(1048576*y^10) + 
   (691*zeta[7])/(96663289282560000*y^2) + (betasv[{7}, {12}]*zeta[7])/
    (3670016*y^10) + zeta[11]/(190749081600*y^6) - 
   (betasv[{6}, {8}]*zeta[11])/(369098752*y^13), 
 ccbetasv[{0, 4}, {8, 12}] -> (betasv[{6}, {8}]*betasv[{6}, {12}])/
    (65536*y^8) - betasv[{6, 6}, {8, 12}]/(65536*y^8) - 
   (691*zeta[7])/(42290189061120000*y) + (betasv[{6}, {12}]*zeta[7])/
    (229376*y^8) + zeta[11]/(47687270400*y^5) - (betasv[{6}, {8}]*zeta[11])/
    (92274688*y^12), ccbetasv[{0, 5}, {8, 12}] -> 
  (betasv[{5}, {12}]*betasv[{6}, {8}])/(4096*y^6) - 
   betasv[{6, 5}, {8, 12}]/(4096*y^6) + (691*zeta[7])/12687056718336000 + 
   (betasv[{5}, {12}]*zeta[7])/(14336*y^6) + zeta[11]/(11921817600*y^4) - 
   (betasv[{6}, {8}]*zeta[11])/(23068672*y^11), 
 ccbetasv[{0, 6}, {8, 12}] -> (betasv[{4}, {12}]*betasv[{6}, {8}])/
    (256*y^4) - betasv[{6, 4}, {8, 12}]/(256*y^4) + 
   (691*betasv[{4}, {6}]*zeta[7])/(17900609126400*y^4) + 
   (betasv[{4}, {12}]*zeta[7])/(896*y^4) + zeta[11]/(2980454400*y^3) - 
   (betasv[{6}, {8}]*zeta[11])/(5767168*y^10), 
 ccbetasv[{0, 7}, {8, 12}] -> (betasv[{3}, {12}]*betasv[{6}, {8}])/(16*y^2) - 
   betasv[{6, 3}, {8, 12}]/(16*y^2) + (691*betasv[{3}, {6}]*zeta[7])/
    (159826867200*y^2) + (betasv[{3}, {12}]*zeta[7])/(56*y^2) + 
   zeta[11]/(745113600*y^2) - (betasv[{6}, {8}]*zeta[11])/(1441792*y^9), 
 ccbetasv[{1, 0}, {8, 12}] -> (betasv[{5}, {8}]*betasv[{10}, {12}])/
    (268435456*y^14) - betasv[{5, 10}, {8, 12}]/(268435456*y^14) - 
   (691*zeta[7])/(12888438571008000*y^4) + (betasv[{10}, {12}]*zeta[7])/
    (3758096384*y^15) - zeta[11]/(18311911833600*y^8) - 
   (betasv[{5}, {8}]*zeta[11])/(1476395008*y^14), 
 ccbetasv[{1, 1}, {8, 12}] -> (betasv[{5}, {8}]*betasv[{9}, {12}])/
    (16777216*y^12) - betasv[{5, 9}, {8, 12}]/(16777216*y^12) + 
   (691*zeta[7])/(32221096427520000*y^3) + (betasv[{9}, {12}]*zeta[7])/
    (234881024*y^13) - zeta[11]/(4577977958400*y^7) - 
   (betasv[{5}, {8}]*zeta[11])/(369098752*y^13), 
 ccbetasv[{1, 2}, {8, 12}] -> (betasv[{5}, {8}]*betasv[{8}, {12}])/
    (1048576*y^10) - betasv[{5, 8}, {8, 12}]/(1048576*y^10) - 
   (691*zeta[7])/(36248733480960000*y^2) + (betasv[{8}, {12}]*zeta[7])/
    (14680064*y^11) - zeta[11]/(1144494489600*y^6) - 
   (betasv[{5}, {8}]*zeta[11])/(92274688*y^12), 
 ccbetasv[{1, 3}, {8, 12}] -> (betasv[{5}, {8}]*betasv[{7}, {12}])/
    (65536*y^8) - betasv[{5, 7}, {8, 12}]/(65536*y^8) + 
   (691*zeta[7])/(24165822320640000*y) + (betasv[{7}, {12}]*zeta[7])/
    (917504*y^9) - zeta[11]/(286123622400*y^5) - (betasv[{5}, {8}]*zeta[11])/
    (23068672*y^11), ccbetasv[{1, 4}, {8, 12}] -> 
  (betasv[{5}, {8}]*betasv[{6}, {12}])/(4096*y^6) - 
   betasv[{5, 6}, {8, 12}]/(4096*y^6) - (691*zeta[7])/10572547265280000 + 
   (betasv[{6}, {12}]*zeta[7])/(57344*y^7) - zeta[11]/(71530905600*y^4) - 
   (betasv[{5}, {8}]*zeta[11])/(5767168*y^10), 
 ccbetasv[{1, 5}, {8, 12}] -> (betasv[{5}, {8}]*betasv[{5}, {12}])/
    (256*y^4) - betasv[{5, 5}, {8, 12}]/(256*y^4) - 
   (691*betasv[{4}, {6}]*zeta[7])/(21480730951680*y^4) + 
   (betasv[{5}, {12}]*zeta[7])/(3584*y^5) - zeta[11]/(17882726400*y^3) - 
   (betasv[{5}, {8}]*zeta[11])/(1441792*y^9), ccbetasv[{1, 6}, {8, 12}] -> 
  (betasv[{4}, {12}]*betasv[{5}, {8}])/(16*y^2) - 
   betasv[{5, 4}, {8, 12}]/(16*y^2) - (691*betasv[{3}, {6}]*zeta[7])/
    (279697017600*y^2) + (betasv[{4}, {12}]*zeta[7])/(224*y^3) - 
   zeta[11]/(4470681600*y^2) - (betasv[{5}, {8}]*zeta[11])/(360448*y^8), 
 ccbetasv[{2, 0}, {8, 12}] -> (betasv[{4}, {8}]*betasv[{10}, {12}])/
    (16777216*y^12) - betasv[{4, 10}, {8, 12}]/(16777216*y^12) - 
   (691*zeta[7])/(3222109642752000*y^3) + (betasv[{10}, {12}]*zeta[7])/
    (939524096*y^14) + zeta[11]/(11444944896000*y^7) - 
   (betasv[{4}, {8}]*zeta[11])/(92274688*y^12), 
 ccbetasv[{2, 1}, {8, 12}] -> (betasv[{4}, {8}]*betasv[{9}, {12}])/
    (1048576*y^10) - betasv[{4, 9}, {8, 12}]/(1048576*y^10) + 
   (691*zeta[7])/(8055274106880000*y^2) + (betasv[{9}, {12}]*zeta[7])/
    (58720256*y^12) + zeta[11]/(2861236224000*y^6) - 
   (betasv[{4}, {8}]*zeta[11])/(23068672*y^11), 
 ccbetasv[{2, 2}, {8, 12}] -> (betasv[{4}, {8}]*betasv[{8}, {12}])/
    (65536*y^8) - betasv[{4, 8}, {8, 12}]/(65536*y^8) - 
   (691*zeta[7])/(9062183370240000*y) + (betasv[{8}, {12}]*zeta[7])/
    (3670016*y^10) + zeta[11]/(715309056000*y^5) - 
   (betasv[{4}, {8}]*zeta[11])/(5767168*y^10), 
 ccbetasv[{2, 3}, {8, 12}] -> (betasv[{4}, {8}]*betasv[{7}, {12}])/
    (4096*y^6) - betasv[{4, 7}, {8, 12}]/(4096*y^6) + 
   (691*zeta[7])/6041455580160000 + (betasv[{7}, {12}]*zeta[7])/
    (229376*y^8) + zeta[11]/(178827264000*y^4) - (betasv[{4}, {8}]*zeta[11])/
    (1441792*y^9), ccbetasv[{2, 4}, {8, 12}] -> 
  (betasv[{4}, {8}]*betasv[{6}, {12}])/(256*y^4) - 
   betasv[{4, 6}, {8, 12}]/(256*y^4) + (691*betasv[{4}, {6}]*zeta[7])/
    (17900609126400*y^4) + (betasv[{6}, {12}]*zeta[7])/(14336*y^6) + 
   zeta[11]/(44706816000*y^3) - (betasv[{4}, {8}]*zeta[11])/(360448*y^8), 
 ccbetasv[{2, 5}, {8, 12}] -> (betasv[{4}, {8}]*betasv[{5}, {12}])/(16*y^2) - 
   betasv[{4, 5}, {8, 12}]/(16*y^2) + (691*betasv[{3}, {6}]*zeta[7])/
    (335636421120*y^2) + (betasv[{5}, {12}]*zeta[7])/(896*y^4) + 
   zeta[11]/(11176704000*y^2) - (betasv[{4}, {8}]*zeta[11])/(90112*y^7), 
 ccbetasv[{3, 0}, {8, 12}] -> (betasv[{3}, {8}]*betasv[{10}, {12}])/
    (1048576*y^10) - betasv[{3, 10}, {8, 12}]/(1048576*y^10) - 
   (691*zeta[7])/(805527410688000*y^2) + (betasv[{10}, {12}]*zeta[7])/
    (234881024*y^13) - zeta[11]/(3814981632000*y^6) - 
   (betasv[{3}, {8}]*zeta[11])/(5767168*y^10), 
 ccbetasv[{3, 1}, {8, 12}] -> (betasv[{3}, {8}]*betasv[{9}, {12}])/
    (65536*y^8) - betasv[{3, 9}, {8, 12}]/(65536*y^8) + 
   (691*zeta[7])/(2013818526720000*y) + (betasv[{9}, {12}]*zeta[7])/
    (14680064*y^11) - zeta[11]/(953745408000*y^5) - 
   (betasv[{3}, {8}]*zeta[11])/(1441792*y^9), ccbetasv[{3, 2}, {8, 12}] -> 
  (betasv[{3}, {8}]*betasv[{8}, {12}])/(4096*y^6) - 
   betasv[{3, 8}, {8, 12}]/(4096*y^6) - (691*zeta[7])/2265545842560000 + 
   (betasv[{8}, {12}]*zeta[7])/(917504*y^9) - zeta[11]/(238436352000*y^4) - 
   (betasv[{3}, {8}]*zeta[11])/(360448*y^8), ccbetasv[{3, 3}, {8, 12}] -> 
  (betasv[{3}, {8}]*betasv[{7}, {12}])/(256*y^4) - 
   betasv[{3, 7}, {8, 12}]/(256*y^4) - (691*betasv[{4}, {6}]*zeta[7])/
    (10228919500800*y^4) + (betasv[{7}, {12}]*zeta[7])/(57344*y^7) - 
   zeta[11]/(59609088000*y^3) - (betasv[{3}, {8}]*zeta[11])/(90112*y^7), 
 ccbetasv[{3, 4}, {8, 12}] -> (betasv[{3}, {8}]*betasv[{6}, {12}])/(16*y^2) - 
   betasv[{3, 6}, {8, 12}]/(16*y^2) - (691*betasv[{3}, {6}]*zeta[7])/
    (279697017600*y^2) + (betasv[{6}, {12}]*zeta[7])/(3584*y^5) - 
   zeta[11]/(14902272000*y^2) - (betasv[{3}, {8}]*zeta[11])/(22528*y^6), 
 ccbetasv[{4, 0}, {8, 12}] -> (betasv[{2}, {8}]*betasv[{10}, {12}])/
    (65536*y^8) - betasv[{2, 10}, {8, 12}]/(65536*y^8) - 
   (691*zeta[7])/(201381852672000*y) + (betasv[{10}, {12}]*zeta[7])/
    (58720256*y^12) + zeta[11]/(715309056000*y^5) - 
   (betasv[{2}, {8}]*zeta[11])/(360448*y^8), ccbetasv[{4, 1}, {8, 12}] -> 
  (betasv[{2}, {8}]*betasv[{9}, {12}])/(4096*y^6) - 
   betasv[{2, 9}, {8, 12}]/(4096*y^6) + (691*zeta[7])/503454631680000 + 
   (betasv[{9}, {12}]*zeta[7])/(3670016*y^10) + zeta[11]/(178827264000*y^4) - 
   (betasv[{2}, {8}]*zeta[11])/(90112*y^7), ccbetasv[{4, 2}, {8, 12}] -> 
  (betasv[{2}, {8}]*betasv[{8}, {12}])/(256*y^4) - 
   betasv[{2, 8}, {8, 12}]/(256*y^4) + (691*betasv[{4}, {6}]*zeta[7])/
    (3835844812800*y^4) + (betasv[{8}, {12}]*zeta[7])/(229376*y^8) + 
   zeta[11]/(44706816000*y^3) - (betasv[{2}, {8}]*zeta[11])/(22528*y^6), 
 ccbetasv[{4, 3}, {8, 12}] -> (betasv[{2}, {8}]*betasv[{7}, {12}])/(16*y^2) - 
   betasv[{2, 7}, {8, 12}]/(16*y^2) + (691*betasv[{3}, {6}]*zeta[7])/
    (159826867200*y^2) + (betasv[{7}, {12}]*zeta[7])/(14336*y^6) + 
   zeta[11]/(11176704000*y^2) - (betasv[{2}, {8}]*zeta[11])/(5632*y^5), 
 ccbetasv[{5, 0}, {8, 12}] -> (betasv[{1}, {8}]*betasv[{10}, {12}])/
    (4096*y^6) - betasv[{1, 10}, {8, 12}]/(4096*y^6) - 
   (691*zeta[7])/50345463168000 + (betasv[{10}, {12}]*zeta[7])/
    (14680064*y^11) - zeta[11]/(71530905600*y^4) - 
   (betasv[{1}, {8}]*zeta[11])/(22528*y^6), ccbetasv[{5, 1}, {8, 12}] -> 
  (betasv[{1}, {8}]*betasv[{9}, {12}])/(256*y^4) - 
   betasv[{1, 9}, {8, 12}]/(256*y^4) - (691*betasv[{4}, {6}]*zeta[7])/
    (852409958400*y^4) + (betasv[{9}, {12}]*zeta[7])/(917504*y^9) - 
   zeta[11]/(17882726400*y^3) - (betasv[{1}, {8}]*zeta[11])/(5632*y^5), 
 ccbetasv[{5, 2}, {8, 12}] -> (betasv[{1}, {8}]*betasv[{8}, {12}])/(16*y^2) - 
   betasv[{1, 8}, {8, 12}]/(16*y^2) - (691*betasv[{3}, {6}]*zeta[7])/
    (59935075200*y^2) + (betasv[{8}, {12}]*zeta[7])/(57344*y^7) - 
   zeta[11]/(4470681600*y^2) - (betasv[{1}, {8}]*zeta[11])/(1408*y^4), 
 ccbetasv[{6, 0}, {8, 12}] -> (betasv[{0}, {8}]*betasv[{10}, {12}])/
    (256*y^4) - betasv[{0, 10}, {8, 12}]/(256*y^4) + 
   (691*betasv[{4}, {6}]*zeta[7])/(85240995840*y^4) + 
   (betasv[{10}, {12}]*zeta[7])/(3670016*y^10) + zeta[11]/(2980454400*y^3) - 
   (betasv[{0}, {8}]*zeta[11])/(1408*y^4), ccbetasv[{6, 1}, {8, 12}] -> 
  (betasv[{0}, {8}]*betasv[{9}, {12}])/(16*y^2) - 
   betasv[{0, 9}, {8, 12}]/(16*y^2) + (691*betasv[{3}, {6}]*zeta[7])/
    (13318905600*y^2) + (betasv[{9}, {12}]*zeta[7])/(229376*y^8) + 
   zeta[11]/(745113600*y^2) - (betasv[{0}, {8}]*zeta[11])/(352*y^3), 
 ccbetasv[{0, 9}, {8, 14}] -> betasv[{3}, {14}]*betasv[{6}, {8}] - 
   betasv[{6, 3}, {8, 14}] + (betasv[{3}, {8}]*zeta[7])/4416984 + 
   (2*betasv[{3}, {14}]*zeta[7])/7 + zeta[13]/(880588800*y^2) - 
   (betasv[{6}, {8}]*zeta[13])/(1703936*y^9), ccbetasv[{1, 8}, {8, 14}] -> 
  betasv[{4}, {14}]*betasv[{5}, {8}] - betasv[{5, 4}, {8, 14}] - 
   (betasv[{3}, {8}]*zeta[7])/9938214 + (betasv[{4}, {14}]*zeta[7])/(14*y) - 
   zeta[13]/(5283532800*y^2) - (betasv[{5}, {8}]*zeta[13])/(425984*y^8), 
 ccbetasv[{2, 7}, {8, 14}] -> betasv[{4}, {8}]*betasv[{5}, {14}] - 
   betasv[{4, 5}, {8, 14}] + (5*betasv[{3}, {8}]*zeta[7])/79505712 + 
   (betasv[{5}, {14}]*zeta[7])/(56*y^2) + zeta[13]/(13208832000*y^2) - 
   (betasv[{4}, {8}]*zeta[13])/(106496*y^7), ccbetasv[{4, 5}, {8, 14}] -> 
  betasv[{2}, {8}]*betasv[{7}, {14}] - betasv[{2, 7}, {8, 14}] + 
   (5*betasv[{3}, {8}]*zeta[7])/79505712 + (betasv[{7}, {14}]*zeta[7])/
    (896*y^4) + zeta[13]/(13208832000*y^2) - (betasv[{2}, {8}]*zeta[13])/
    (6656*y^5), ccbetasv[{5, 4}, {8, 14}] -> 
  betasv[{1}, {8}]*betasv[{8}, {14}] - betasv[{1, 8}, {8, 14}] - 
   (betasv[{3}, {8}]*zeta[7])/9938214 + (betasv[{8}, {14}]*zeta[7])/
    (3584*y^5) - zeta[13]/(5283532800*y^2) - (betasv[{1}, {8}]*zeta[13])/
    (1664*y^4), ccbetasv[{6, 3}, {8, 14}] -> 
  betasv[{0}, {8}]*betasv[{9}, {14}] - betasv[{0, 9}, {8, 14}] + 
   (betasv[{3}, {8}]*zeta[7])/4416984 + (betasv[{9}, {14}]*zeta[7])/
    (14336*y^6) + zeta[13]/(880588800*y^2) - (betasv[{0}, {8}]*zeta[13])/
    (416*y^3), ccbetasv[{0, 10}, {8, 14}] -> 
  16*y^2*betasv[{2}, {14}]*betasv[{6}, {8}] - 
   16*y^2*betasv[{6, 2}, {8, 14}] + (5*y^2*betasv[{2}, {8}]*zeta[7])/552123 + 
   (32*y^2*betasv[{2}, {14}]*zeta[7])/7 + zeta[13]/(220147200*y) - 
   (betasv[{6}, {8}]*zeta[13])/(425984*y^8), ccbetasv[{1, 9}, {8, 14}] -> 
  16*y^2*betasv[{3}, {14}]*betasv[{5}, {8}] - 
   16*y^2*betasv[{5, 3}, {8, 14}] - (y^2*betasv[{2}, {8}]*zeta[7])/368082 + 
   (8*y*betasv[{3}, {14}]*zeta[7])/7 - zeta[13]/(1320883200*y) - 
   (betasv[{5}, {8}]*zeta[13])/(106496*y^7), ccbetasv[{2, 8}, {8, 14}] -> 
  16*y^2*betasv[{4}, {8}]*betasv[{4}, {14}] - 
   16*y^2*betasv[{4, 4}, {8, 14}] + (2*y^2*betasv[{2}, {8}]*zeta[7])/
    1656369 + (2*betasv[{4}, {14}]*zeta[7])/7 + zeta[13]/(3302208000*y) - 
   (betasv[{4}, {8}]*zeta[13])/(26624*y^6), ccbetasv[{3, 7}, {8, 14}] -> 
  16*y^2*betasv[{3}, {8}]*betasv[{5}, {14}] - 
   16*y^2*betasv[{3, 5}, {8, 14}] - (5*y^2*betasv[{2}, {8}]*zeta[7])/
    6625476 + (betasv[{5}, {14}]*zeta[7])/(14*y) - zeta[13]/(4402944000*y) - 
   (betasv[{3}, {8}]*zeta[13])/(6656*y^5), ccbetasv[{4, 6}, {8, 14}] -> 
  16*y^2*betasv[{2}, {8}]*betasv[{6}, {14}] - 
   16*y^2*betasv[{2, 6}, {8, 14}] + (5*y^2*betasv[{2}, {8}]*zeta[7])/
    7729722 + (betasv[{6}, {14}]*zeta[7])/(56*y^2) + 
   zeta[13]/(3302208000*y) - (betasv[{2}, {8}]*zeta[13])/(1664*y^4), 
 ccbetasv[{5, 5}, {8, 14}] -> 16*y^2*betasv[{1}, {8}]*betasv[{7}, {14}] - 
   16*y^2*betasv[{1, 7}, {8, 14}] - (5*y^2*betasv[{2}, {8}]*zeta[7])/
    6625476 + (betasv[{7}, {14}]*zeta[7])/(224*y^3) - 
   zeta[13]/(1320883200*y) - (betasv[{1}, {8}]*zeta[13])/(416*y^3), 
 ccbetasv[{6, 4}, {8, 14}] -> 16*y^2*betasv[{0}, {8}]*betasv[{8}, {14}] - 
   16*y^2*betasv[{0, 8}, {8, 14}] + (2*y^2*betasv[{2}, {8}]*zeta[7])/
    1656369 + (betasv[{8}, {14}]*zeta[7])/(896*y^4) + 
   zeta[13]/(220147200*y) - (betasv[{0}, {8}]*zeta[13])/(104*y^2), 
 ccbetasv[{0, 11}, {8, 14}] -> 256*y^4*betasv[{1}, {14}]*betasv[{6}, {8}] - 
   256*y^4*betasv[{6, 1}, {8, 14}] + (16*y^4*betasv[{1}, {8}]*zeta[7])/
    50193 + (512*y^4*betasv[{1}, {14}]*zeta[7])/7 + zeta[13]/55036800 - 
   (betasv[{6}, {8}]*zeta[13])/(106496*y^7), ccbetasv[{1, 10}, {8, 14}] -> 
  256*y^4*betasv[{2}, {14}]*betasv[{5}, {8}] - 
   256*y^4*betasv[{5, 2}, {8, 14}] - (32*y^4*betasv[{1}, {8}]*zeta[7])/
    552123 + (128*y^3*betasv[{2}, {14}]*zeta[7])/7 - zeta[13]/330220800 - 
   (betasv[{5}, {8}]*zeta[13])/(26624*y^6), ccbetasv[{2, 9}, {8, 14}] -> 
  256*y^4*betasv[{3}, {14}]*betasv[{4}, {8}] - 
   256*y^4*betasv[{4, 3}, {8, 14}] + (16*y^4*betasv[{1}, {8}]*zeta[7])/
    920205 + (32*y^2*betasv[{3}, {14}]*zeta[7])/7 + zeta[13]/825552000 - 
   (betasv[{4}, {8}]*zeta[13])/(6656*y^5), ccbetasv[{3, 8}, {8, 14}] -> 
  256*y^4*betasv[{3}, {8}]*betasv[{4}, {14}] - 
   256*y^4*betasv[{3, 4}, {8, 14}] - (64*y^4*betasv[{1}, {8}]*zeta[7])/
    8281845 + (8*y*betasv[{4}, {14}]*zeta[7])/7 - zeta[13]/1100736000 - 
   (betasv[{3}, {8}]*zeta[13])/(1664*y^4), ccbetasv[{4, 7}, {8, 14}] -> 
  256*y^4*betasv[{2}, {8}]*betasv[{5}, {14}] - 
   256*y^4*betasv[{2, 5}, {8, 14}] + (8*y^4*betasv[{1}, {8}]*zeta[7])/
    1656369 + (2*betasv[{5}, {14}]*zeta[7])/7 + zeta[13]/825552000 - 
   (betasv[{2}, {8}]*zeta[13])/(416*y^3), ccbetasv[{5, 6}, {8, 14}] -> 
  256*y^4*betasv[{1}, {8}]*betasv[{6}, {14}] - 
   256*y^4*betasv[{1, 6}, {8, 14}] - (16*y^4*betasv[{1}, {8}]*zeta[7])/
    3864861 + (betasv[{6}, {14}]*zeta[7])/(14*y) - zeta[13]/330220800 - 
   (betasv[{1}, {8}]*zeta[13])/(104*y^2), ccbetasv[{6, 5}, {8, 14}] -> 
  256*y^4*betasv[{0}, {8}]*betasv[{7}, {14}] - 
   256*y^4*betasv[{0, 7}, {8, 14}] + (8*y^4*betasv[{1}, {8}]*zeta[7])/
    1656369 + (betasv[{7}, {14}]*zeta[7])/(56*y^2) + zeta[13]/55036800 - 
   (betasv[{0}, {8}]*zeta[13])/(26*y), ccbetasv[{0, 12}, {8, 14}] -> 
  4096*y^6*betasv[{0}, {14}]*betasv[{6}, {8}] - 
   4096*y^6*betasv[{6, 0}, {8, 14}] + (512*y^6*betasv[{0}, {8}]*zeta[7])/
    50193 + (8192*y^6*betasv[{0}, {14}]*zeta[7])/7 + (y*zeta[13])/13759200 - 
   (betasv[{6}, {8}]*zeta[13])/(26624*y^6), ccbetasv[{1, 11}, {8, 14}] -> 
  4096*y^6*betasv[{1}, {14}]*betasv[{5}, {8}] - 
   4096*y^6*betasv[{5, 1}, {8, 14}] - (128*y^6*betasv[{0}, {8}]*zeta[7])/
    150579 + (2048*y^5*betasv[{1}, {14}]*zeta[7])/7 - (y*zeta[13])/82555200 - 
   (betasv[{5}, {8}]*zeta[13])/(6656*y^5), ccbetasv[{2, 10}, {8, 14}] -> 
  4096*y^6*betasv[{2}, {14}]*betasv[{4}, {8}] - 
   4096*y^6*betasv[{4, 2}, {8, 14}] + (256*y^6*betasv[{0}, {8}]*zeta[7])/
    1656369 + (512*y^4*betasv[{2}, {14}]*zeta[7])/7 + 
   (y*zeta[13])/206388000 - (betasv[{4}, {8}]*zeta[13])/(1664*y^4), 
 ccbetasv[{3, 9}, {8, 14}] -> 4096*y^6*betasv[{3}, {8}]*betasv[{3}, {14}] - 
   4096*y^6*betasv[{3, 3}, {8, 14}] - (128*y^6*betasv[{0}, {8}]*zeta[7])/
    2760615 + (128*y^3*betasv[{3}, {14}]*zeta[7])/7 - 
   (y*zeta[13])/275184000 - (betasv[{3}, {8}]*zeta[13])/(416*y^3), 
 ccbetasv[{4, 8}, {8, 14}] -> 4096*y^6*betasv[{2}, {8}]*betasv[{4}, {14}] - 
   4096*y^6*betasv[{2, 4}, {8, 14}] + (512*y^6*betasv[{0}, {8}]*zeta[7])/
    24845535 + (32*y^2*betasv[{4}, {14}]*zeta[7])/7 + 
   (y*zeta[13])/206388000 - (betasv[{2}, {8}]*zeta[13])/(104*y^2), 
 ccbetasv[{5, 7}, {8, 14}] -> 4096*y^6*betasv[{1}, {8}]*betasv[{5}, {14}] - 
   4096*y^6*betasv[{1, 5}, {8, 14}] - (64*y^6*betasv[{0}, {8}]*zeta[7])/
    4969107 + (8*y*betasv[{5}, {14}]*zeta[7])/7 - (y*zeta[13])/82555200 - 
   (betasv[{1}, {8}]*zeta[13])/(26*y), ccbetasv[{6, 6}, {8, 14}] -> 
  4096*y^6*betasv[{0}, {8}]*betasv[{6}, {14}] - 
   4096*y^6*betasv[{0, 6}, {8, 14}] + (128*y^6*betasv[{0}, {8}]*zeta[7])/
    11594583 + (2*betasv[{6}, {14}]*zeta[7])/7 + (y*zeta[13])/13759200 - 
   (2*betasv[{0}, {8}]*zeta[13])/13, ccbetasv[{1, 12}, {8, 14}] -> 
  65536*y^8*betasv[{0}, {14}]*betasv[{5}, {8}] - 
   65536*y^8*betasv[{5, 0}, {8, 14}] + (32*y^8*zeta[7])/1660133475 + 
   (32768*y^7*betasv[{0}, {14}]*zeta[7])/7 - (y^2*zeta[13])/20638800 - 
   (betasv[{5}, {8}]*zeta[13])/(1664*y^4), ccbetasv[{2, 11}, {8, 14}] -> 
  65536*y^8*betasv[{1}, {14}]*betasv[{4}, {8}] - 
   65536*y^8*betasv[{4, 1}, {8, 14}] - (8*y^8*zeta[7])/4980400425 + 
   (8192*y^6*betasv[{1}, {14}]*zeta[7])/7 + (y^2*zeta[13])/51597000 - 
   (betasv[{4}, {8}]*zeta[13])/(416*y^3), ccbetasv[{3, 10}, {8, 14}] -> 
  65536*y^8*betasv[{2}, {14}]*betasv[{3}, {8}] - 
   65536*y^8*betasv[{3, 2}, {8, 14}] + (16*y^8*zeta[7])/54784404675 + 
   (2048*y^5*betasv[{2}, {14}]*zeta[7])/7 - (y^2*zeta[13])/68796000 - 
   (betasv[{3}, {8}]*zeta[13])/(104*y^2), ccbetasv[{4, 9}, {8, 14}] -> 
  65536*y^8*betasv[{2}, {8}]*betasv[{3}, {14}] - 
   65536*y^8*betasv[{2, 3}, {8, 14}] - (8*y^8*zeta[7])/91307341125 + 
   (512*y^4*betasv[{3}, {14}]*zeta[7])/7 + (y^2*zeta[13])/51597000 - 
   (betasv[{2}, {8}]*zeta[13])/(26*y), ccbetasv[{5, 8}, {8, 14}] -> 
  65536*y^8*betasv[{1}, {8}]*betasv[{4}, {14}] - 
   65536*y^8*betasv[{1, 4}, {8, 14}] + (32*y^8*zeta[7])/821766070125 + 
   (128*y^3*betasv[{4}, {14}]*zeta[7])/7 - (y^2*zeta[13])/20638800 - 
   (2*betasv[{1}, {8}]*zeta[13])/13, ccbetasv[{6, 7}, {8, 14}] -> 
  65536*y^8*betasv[{0}, {8}]*betasv[{5}, {14}] - 
   65536*y^8*betasv[{0, 5}, {8, 14}] - (4*y^8*zeta[7])/164353214025 + 
   (32*y^2*betasv[{5}, {14}]*zeta[7])/7 + (y^2*zeta[13])/3439800 - 
   (8*y*betasv[{0}, {8}]*zeta[13])/13, ccbetasv[{2, 12}, {8, 14}] -> 
  1048576*y^10*betasv[{0}, {14}]*betasv[{4}, {8}] - 
   1048576*y^10*betasv[{4, 0}, {8, 14}] + (128*y^9*zeta[7])/1660133475 + 
   (131072*y^8*betasv[{0}, {14}]*zeta[7])/7 + (y^3*zeta[13])/12899250 - 
   (betasv[{4}, {8}]*zeta[13])/(104*y^2), ccbetasv[{4, 10}, {8, 14}] -> 
  1048576*y^10*betasv[{2}, {8}]*betasv[{2}, {14}] - 
   1048576*y^10*betasv[{2, 2}, {8, 14}] + (64*y^9*zeta[7])/54784404675 + 
   (8192*y^6*betasv[{2}, {14}]*zeta[7])/7 + (y^3*zeta[13])/12899250 - 
   (2*betasv[{2}, {8}]*zeta[13])/13, ccbetasv[{5, 9}, {8, 14}] -> 
  1048576*y^10*betasv[{1}, {8}]*betasv[{3}, {14}] - 
   1048576*y^10*betasv[{1, 3}, {8, 14}] - (32*y^9*zeta[7])/91307341125 + 
   (2048*y^5*betasv[{3}, {14}]*zeta[7])/7 - (y^3*zeta[13])/5159700 - 
   (8*y*betasv[{1}, {8}]*zeta[13])/13, ccbetasv[{6, 8}, {8, 14}] -> 
  1048576*y^10*betasv[{0}, {8}]*betasv[{4}, {14}] - 
   1048576*y^10*betasv[{0, 4}, {8, 14}] + (128*y^9*zeta[7])/821766070125 + 
   (512*y^4*betasv[{4}, {14}]*zeta[7])/7 + (y^3*zeta[13])/859950 - 
   (32*y^2*betasv[{0}, {8}]*zeta[13])/13, ccbetasv[{3, 12}, {8, 14}] -> 
  16777216*y^12*betasv[{0}, {14}]*betasv[{3}, {8}] - 
   16777216*y^12*betasv[{3, 0}, {8, 14}] + (512*y^10*zeta[7])/1660133475 + 
   (524288*y^9*betasv[{0}, {14}]*zeta[7])/7 - (y^4*zeta[13])/4299750 - 
   (2*betasv[{3}, {8}]*zeta[13])/13, ccbetasv[{4, 11}, {8, 14}] -> 
  16777216*y^12*betasv[{1}, {14}]*betasv[{2}, {8}] - 
   16777216*y^12*betasv[{2, 1}, {8, 14}] - (128*y^10*zeta[7])/4980400425 + 
   (131072*y^8*betasv[{1}, {14}]*zeta[7])/7 + (2*y^4*zeta[13])/6449625 - 
   (8*y*betasv[{2}, {8}]*zeta[13])/13, ccbetasv[{5, 10}, {8, 14}] -> 
  16777216*y^12*betasv[{1}, {8}]*betasv[{2}, {14}] - 
   16777216*y^12*betasv[{1, 2}, {8, 14}] + (256*y^10*zeta[7])/54784404675 + 
   (32768*y^7*betasv[{2}, {14}]*zeta[7])/7 - (y^4*zeta[13])/1289925 - 
   (32*y^2*betasv[{1}, {8}]*zeta[13])/13, ccbetasv[{6, 9}, {8, 14}] -> 
  16777216*y^12*betasv[{0}, {8}]*betasv[{3}, {14}] - 
   16777216*y^12*betasv[{0, 3}, {8, 14}] - (128*y^10*zeta[7])/91307341125 + 
   (8192*y^6*betasv[{3}, {14}]*zeta[7])/7 + (2*y^4*zeta[13])/429975 - 
   (128*y^3*betasv[{0}, {8}]*zeta[13])/13, ccbetasv[{3, 11}, {8, 14}] -> 
  1048576*y^10*betasv[{1}, {14}]*betasv[{3}, {8}] - 
   1048576*y^10*betasv[{3, 1}, {8, 14}] - (32*y^9*zeta[7])/4980400425 + 
   (32768*y^7*betasv[{1}, {14}]*zeta[7])/7 - (y^3*zeta[13])/17199000 - 
   (betasv[{3}, {8}]*zeta[13])/(26*y), ccbetasv[{4, 12}, {8, 14}] -> 
  268435456*y^14*betasv[{0}, {14}]*betasv[{2}, {8}] - 
   268435456*y^14*betasv[{2, 0}, {8, 14}] + (2048*y^11*zeta[7])/1660133475 + 
   (2097152*y^10*betasv[{0}, {14}]*zeta[7])/7 + (8*y^5*zeta[13])/6449625 - 
   (32*y^2*betasv[{2}, {8}]*zeta[13])/13, ccbetasv[{5, 11}, {8, 14}] -> 
  268435456*y^14*betasv[{1}, {8}]*betasv[{1}, {14}] - 
   268435456*y^14*betasv[{1, 1}, {8, 14}] - (512*y^11*zeta[7])/4980400425 + 
   (524288*y^9*betasv[{1}, {14}]*zeta[7])/7 - (4*y^5*zeta[13])/1289925 - 
   (128*y^3*betasv[{1}, {8}]*zeta[13])/13, ccbetasv[{6, 10}, {8, 14}] -> 
  268435456*y^14*betasv[{0}, {8}]*betasv[{2}, {14}] - 
   268435456*y^14*betasv[{0, 2}, {8, 14}] + (1024*y^11*zeta[7])/54784404675 + 
   (131072*y^8*betasv[{2}, {14}]*zeta[7])/7 + (8*y^5*zeta[13])/429975 - 
   (512*y^4*betasv[{0}, {8}]*zeta[13])/13, ccbetasv[{5, 12}, {8, 14}] -> 
  4294967296*y^16*betasv[{0}, {14}]*betasv[{1}, {8}] - 
   4294967296*y^16*betasv[{1, 0}, {8, 14}] + (8192*y^12*zeta[7])/1660133475 + 
   (8388608*y^11*betasv[{0}, {14}]*zeta[7])/7 - (16*y^6*zeta[13])/1289925 - 
   (512*y^4*betasv[{1}, {8}]*zeta[13])/13, ccbetasv[{6, 11}, {8, 14}] -> 
  4294967296*y^16*betasv[{0}, {8}]*betasv[{1}, {14}] - 
   4294967296*y^16*betasv[{0, 1}, {8, 14}] - (2048*y^12*zeta[7])/4980400425 + 
   (2097152*y^10*betasv[{1}, {14}]*zeta[7])/7 + (32*y^6*zeta[13])/429975 - 
   (2048*y^5*betasv[{0}, {8}]*zeta[13])/13, ccbetasv[{3, 6}, {8, 14}] -> 
  betasv[{3}, {8}]*betasv[{6}, {14}] - betasv[{3, 6}, {8, 14}] - 
   (5*betasv[{3}, {8}]*zeta[7])/92756664 + (betasv[{6}, {14}]*zeta[7])/
    (224*y^3) - zeta[13]/(17611776000*y^2) - (betasv[{3}, {8}]*zeta[13])/
    (26624*y^6), ccbetasv[{6, 12}, {8, 14}] -> 
  68719476736*y^18*betasv[{0}, {8}]*betasv[{0}, {14}] - 
   68719476736*y^18*betasv[{0, 0}, {8, 14}] + (32768*y^13*zeta[7])/
    1660133475 + (33554432*y^12*betasv[{0}, {14}]*zeta[7])/7 + 
   (128*y^7*zeta[13])/429975 - (8192*y^6*betasv[{0}, {8}]*zeta[13])/13, 
 ccbetasv[{0, 0}, {8, 14}] -> (betasv[{6}, {8}]*betasv[{12}, {14}])/
    (68719476736*y^18) - betasv[{6, 12}, {8, 14}]/(68719476736*y^18) + 
   zeta[7]/(3481552237363200*y^5) + (betasv[{12}, {14}]*zeta[7])/
    (240518168576*y^18) + zeta[13]/(230841070387200*y^11) - 
   (betasv[{6}, {8}]*zeta[13])/(446676598784*y^18), 
 ccbetasv[{0, 1}, {8, 14}] -> (betasv[{6}, {8}]*betasv[{11}, {14}])/
    (4294967296*y^16) - betasv[{6, 11}, {8, 14}]/(4294967296*y^16) - 
   zeta[7]/(10444656712089600*y^4) + (betasv[{11}, {14}]*zeta[7])/
    (15032385536*y^16) + zeta[13]/(57710267596800*y^10) - 
   (betasv[{6}, {8}]*zeta[13])/(111669149696*y^17), 
 ccbetasv[{0, 2}, {8, 14}] -> (betasv[{6}, {8}]*betasv[{10}, {14}])/
    (268435456*y^14) - betasv[{6, 10}, {8, 14}]/(268435456*y^14) + 
   zeta[7]/(14361402979123200*y^3) + (betasv[{10}, {14}]*zeta[7])/
    (939524096*y^14) + zeta[13]/(14427566899200*y^9) - 
   (betasv[{6}, {8}]*zeta[13])/(27917287424*y^16), 
 ccbetasv[{0, 3}, {8, 14}] -> (betasv[{6}, {8}]*betasv[{9}, {14}])/
    (16777216*y^12) - betasv[{6, 9}, {8, 14}]/(16777216*y^12) - 
   zeta[7]/(11967835815936000*y^2) + (betasv[{9}, {14}]*zeta[7])/
    (58720256*y^12) + zeta[13]/(3606891724800*y^8) - 
   (betasv[{6}, {8}]*zeta[13])/(6979321856*y^15), 
 ccbetasv[{0, 4}, {8, 14}] -> (betasv[{6}, {8}]*betasv[{8}, {14}])/
    (1048576*y^10) - betasv[{6, 8}, {8, 14}]/(1048576*y^10) + 
   zeta[7]/(6731907646464000*y) + (betasv[{8}, {14}]*zeta[7])/
    (3670016*y^10) + zeta[13]/(901722931200*y^7) - 
   (betasv[{6}, {8}]*zeta[13])/(1744830464*y^14), 
 ccbetasv[{0, 5}, {8, 14}] -> (betasv[{6}, {8}]*betasv[{7}, {14}])/
    (65536*y^8) - betasv[{6, 7}, {8, 14}]/(65536*y^8) - 
   zeta[7]/2692763058585600 + (betasv[{7}, {14}]*zeta[7])/(229376*y^8) + 
   zeta[13]/(225430732800*y^6) - (betasv[{6}, {8}]*zeta[13])/
    (436207616*y^13), ccbetasv[{0, 6}, {8, 14}] -> 
  (betasv[{6}, {8}]*betasv[{6}, {14}])/(4096*y^6) - 
   betasv[{6, 6}, {8, 14}]/(4096*y^6) + (betasv[{6}, {8}]*zeta[7])/
    (1519725182976*y^6) + (betasv[{6}, {14}]*zeta[7])/(14336*y^6) + 
   zeta[13]/(56357683200*y^5) - (betasv[{6}, {8}]*zeta[13])/(109051904*y^12), 
 ccbetasv[{0, 7}, {8, 14}] -> (betasv[{5}, {14}]*betasv[{6}, {8}])/
    (256*y^4) - betasv[{6, 5}, {8, 14}]/(256*y^4) + 
   (betasv[{5}, {8}]*zeta[7])/(13568974848*y^4) + 
   (betasv[{5}, {14}]*zeta[7])/(896*y^4) + zeta[13]/(14089420800*y^4) - 
   (betasv[{6}, {8}]*zeta[13])/(27262976*y^11), 
 ccbetasv[{0, 8}, {8, 14}] -> (betasv[{4}, {14}]*betasv[{6}, {8}])/(16*y^2) - 
   betasv[{6, 4}, {8, 14}]/(16*y^2) + (betasv[{4}, {8}]*zeta[7])/
    (212015232*y^2) + (betasv[{4}, {14}]*zeta[7])/(56*y^2) + 
   zeta[13]/(3522355200*y^3) - (betasv[{6}, {8}]*zeta[13])/(6815744*y^10), 
 ccbetasv[{1, 0}, {8, 14}] -> (betasv[{5}, {8}]*betasv[{12}, {14}])/
    (4294967296*y^16) - betasv[{5, 12}, {8, 14}]/(4294967296*y^16) + 
   zeta[7]/(870388059340800*y^4) + (betasv[{12}, {14}]*zeta[7])/
    (60129542144*y^17) - zeta[13]/(346261605580800*y^10) - 
   (betasv[{5}, {8}]*zeta[13])/(27917287424*y^16), 
 ccbetasv[{1, 1}, {8, 14}] -> (betasv[{5}, {8}]*betasv[{11}, {14}])/
    (268435456*y^14) - betasv[{5, 11}, {8, 14}]/(268435456*y^14) - 
   zeta[7]/(2611164178022400*y^3) + (betasv[{11}, {14}]*zeta[7])/
    (3758096384*y^15) - zeta[13]/(86565401395200*y^9) - 
   (betasv[{5}, {8}]*zeta[13])/(6979321856*y^15), 
 ccbetasv[{1, 2}, {8, 14}] -> (betasv[{5}, {8}]*betasv[{10}, {14}])/
    (16777216*y^12) - betasv[{5, 10}, {8, 14}]/(16777216*y^12) + 
   zeta[7]/(3590350744780800*y^2) + (betasv[{10}, {14}]*zeta[7])/
    (234881024*y^13) - zeta[13]/(21641350348800*y^8) - 
   (betasv[{5}, {8}]*zeta[13])/(1744830464*y^14), 
 ccbetasv[{1, 3}, {8, 14}] -> (betasv[{5}, {8}]*betasv[{9}, {14}])/
    (1048576*y^10) - betasv[{5, 9}, {8, 14}]/(1048576*y^10) - 
   zeta[7]/(2991958953984000*y) + (betasv[{9}, {14}]*zeta[7])/
    (14680064*y^11) - zeta[13]/(5410337587200*y^7) - 
   (betasv[{5}, {8}]*zeta[13])/(436207616*y^13), 
 ccbetasv[{1, 4}, {8, 14}] -> (betasv[{5}, {8}]*betasv[{8}, {14}])/
    (65536*y^8) - betasv[{5, 8}, {8, 14}]/(65536*y^8) + 
   zeta[7]/1682976911616000 + (betasv[{8}, {14}]*zeta[7])/(917504*y^9) - 
   zeta[13]/(1352584396800*y^6) - (betasv[{5}, {8}]*zeta[13])/
    (109051904*y^12), ccbetasv[{1, 5}, {8, 14}] -> 
  (betasv[{5}, {8}]*betasv[{7}, {14}])/(4096*y^6) - 
   betasv[{5, 7}, {8, 14}]/(4096*y^6) - (betasv[{6}, {8}]*zeta[7])/
    (1302621585408*y^6) + (betasv[{7}, {14}]*zeta[7])/(57344*y^7) - 
   zeta[13]/(338146099200*y^5) - (betasv[{5}, {8}]*zeta[13])/(27262976*y^11), 
 ccbetasv[{1, 6}, {8, 14}] -> (betasv[{5}, {8}]*betasv[{6}, {14}])/
    (256*y^4) - betasv[{5, 6}, {8, 14}]/(256*y^4) - 
   (betasv[{5}, {8}]*zeta[7])/(15830470656*y^4) + 
   (betasv[{6}, {14}]*zeta[7])/(3584*y^5) - zeta[13]/(84536524800*y^4) - 
   (betasv[{5}, {8}]*zeta[13])/(6815744*y^10), 
 ccbetasv[{1, 7}, {8, 14}] -> (betasv[{5}, {8}]*betasv[{5}, {14}])/(16*y^2) - 
   betasv[{5, 5}, {8, 14}]/(16*y^2) - (5*betasv[{4}, {8}]*zeta[7])/
    (1696121856*y^2) + (betasv[{5}, {14}]*zeta[7])/(224*y^3) - 
   zeta[13]/(21134131200*y^3) - (betasv[{5}, {8}]*zeta[13])/(1703936*y^9), 
 ccbetasv[{2, 0}, {8, 14}] -> (betasv[{4}, {8}]*betasv[{12}, {14}])/
    (268435456*y^14) - betasv[{4, 12}, {8, 14}]/(268435456*y^14) + 
   zeta[7]/(217597014835200*y^3) + (betasv[{12}, {14}]*zeta[7])/
    (15032385536*y^16) + zeta[13]/(216413503488000*y^9) - 
   (betasv[{4}, {8}]*zeta[13])/(1744830464*y^14), 
 ccbetasv[{2, 1}, {8, 14}] -> (betasv[{4}, {8}]*betasv[{11}, {14}])/
    (16777216*y^12) - betasv[{4, 11}, {8, 14}]/(16777216*y^12) - 
   zeta[7]/(652791044505600*y^2) + (betasv[{11}, {14}]*zeta[7])/
    (939524096*y^14) + zeta[13]/(54103375872000*y^8) - 
   (betasv[{4}, {8}]*zeta[13])/(436207616*y^13), 
 ccbetasv[{2, 2}, {8, 14}] -> (betasv[{4}, {8}]*betasv[{10}, {14}])/
    (1048576*y^10) - betasv[{4, 10}, {8, 14}]/(1048576*y^10) + 
   zeta[7]/(897587686195200*y) + (betasv[{10}, {14}]*zeta[7])/
    (58720256*y^12) + zeta[13]/(13525843968000*y^7) - 
   (betasv[{4}, {8}]*zeta[13])/(109051904*y^12), 
 ccbetasv[{2, 3}, {8, 14}] -> (betasv[{4}, {8}]*betasv[{9}, {14}])/
    (65536*y^8) - betasv[{4, 9}, {8, 14}]/(65536*y^8) - 
   zeta[7]/747989738496000 + (betasv[{9}, {14}]*zeta[7])/(3670016*y^10) + 
   zeta[13]/(3381460992000*y^6) - (betasv[{4}, {8}]*zeta[13])/
    (27262976*y^11), ccbetasv[{2, 4}, {8, 14}] -> 
  (betasv[{4}, {8}]*betasv[{8}, {14}])/(4096*y^6) - 
   betasv[{4, 8}, {8, 14}]/(4096*y^6) + (betasv[{6}, {8}]*zeta[7])/
    (814138490880*y^6) + (betasv[{8}, {14}]*zeta[7])/(229376*y^8) + 
   zeta[13]/(845365248000*y^5) - (betasv[{4}, {8}]*zeta[13])/(6815744*y^10), 
 ccbetasv[{2, 5}, {8, 14}] -> (betasv[{4}, {8}]*betasv[{7}, {14}])/
    (256*y^4) - betasv[{4, 7}, {8, 14}]/(256*y^4) + 
   (betasv[{5}, {8}]*zeta[7])/(13568974848*y^4) + 
   (betasv[{7}, {14}]*zeta[7])/(14336*y^6) + zeta[13]/(211341312000*y^4) - 
   (betasv[{4}, {8}]*zeta[13])/(1703936*y^9), ccbetasv[{2, 6}, {8, 14}] -> 
  (betasv[{4}, {8}]*betasv[{6}, {14}])/(16*y^2) - 
   betasv[{4, 6}, {8, 14}]/(16*y^2) + (5*betasv[{4}, {8}]*zeta[7])/
    (1978808832*y^2) + (betasv[{6}, {14}]*zeta[7])/(896*y^4) + 
   zeta[13]/(52835328000*y^3) - (betasv[{4}, {8}]*zeta[13])/(425984*y^8), 
 ccbetasv[{3, 0}, {8, 14}] -> (betasv[{3}, {8}]*betasv[{12}, {14}])/
    (16777216*y^12) - betasv[{3, 12}, {8, 14}]/(16777216*y^12) + 
   zeta[7]/(54399253708800*y^2) + (betasv[{12}, {14}]*zeta[7])/
    (3758096384*y^15) - zeta[13]/(72137834496000*y^8) - 
   (betasv[{3}, {8}]*zeta[13])/(109051904*y^12), 
 ccbetasv[{3, 1}, {8, 14}] -> (betasv[{3}, {8}]*betasv[{11}, {14}])/
    (1048576*y^10) - betasv[{3, 11}, {8, 14}]/(1048576*y^10) - 
   zeta[7]/(163197761126400*y) + (betasv[{11}, {14}]*zeta[7])/
    (234881024*y^13) - zeta[13]/(18034458624000*y^7) - 
   (betasv[{3}, {8}]*zeta[13])/(27262976*y^11), 
 ccbetasv[{3, 2}, {8, 14}] -> (betasv[{3}, {8}]*betasv[{10}, {14}])/
    (65536*y^8) - betasv[{3, 10}, {8, 14}]/(65536*y^8) + 
   zeta[7]/224396921548800 + (betasv[{10}, {14}]*zeta[7])/(14680064*y^11) - 
   zeta[13]/(4508614656000*y^6) - (betasv[{3}, {8}]*zeta[13])/(6815744*y^10), 
 ccbetasv[{3, 3}, {8, 14}] -> (betasv[{3}, {8}]*betasv[{9}, {14}])/
    (4096*y^6) - betasv[{3, 9}, {8, 14}]/(4096*y^6) - 
   (betasv[{6}, {8}]*zeta[7])/(361839329280*y^6) + 
   (betasv[{9}, {14}]*zeta[7])/(917504*y^9) - zeta[13]/(1127153664000*y^5) - 
   (betasv[{3}, {8}]*zeta[13])/(1703936*y^9), ccbetasv[{3, 4}, {8, 14}] -> 
  (betasv[{3}, {8}]*betasv[{8}, {14}])/(256*y^4) - 
   betasv[{3, 8}, {8, 14}]/(256*y^4) - (betasv[{5}, {8}]*zeta[7])/
    (8480609280*y^4) + (betasv[{8}, {14}]*zeta[7])/(57344*y^7) - 
   zeta[13]/(281788416000*y^4) - (betasv[{3}, {8}]*zeta[13])/(425984*y^8), 
 ccbetasv[{3, 5}, {8, 14}] -> (betasv[{3}, {8}]*betasv[{7}, {14}])/(16*y^2) - 
   betasv[{3, 7}, {8, 14}]/(16*y^2) - (5*betasv[{4}, {8}]*zeta[7])/
    (1696121856*y^2) + (betasv[{7}, {14}]*zeta[7])/(3584*y^5) - 
   zeta[13]/(70447104000*y^3) - (betasv[{3}, {8}]*zeta[13])/(106496*y^7), 
 ccbetasv[{4, 0}, {8, 14}] -> (betasv[{2}, {8}]*betasv[{12}, {14}])/
    (1048576*y^10) - betasv[{2, 12}, {8, 14}]/(1048576*y^10) + 
   zeta[7]/(13599813427200*y) + (betasv[{12}, {14}]*zeta[7])/
    (939524096*y^14) + zeta[13]/(13525843968000*y^7) - 
   (betasv[{2}, {8}]*zeta[13])/(6815744*y^10), 
 ccbetasv[{4, 1}, {8, 14}] -> (betasv[{2}, {8}]*betasv[{11}, {14}])/
    (65536*y^8) - betasv[{2, 11}, {8, 14}]/(65536*y^8) - 
   zeta[7]/40799440281600 + (betasv[{11}, {14}]*zeta[7])/(58720256*y^12) + 
   zeta[13]/(3381460992000*y^6) - (betasv[{2}, {8}]*zeta[13])/(1703936*y^9), 
 ccbetasv[{4, 2}, {8, 14}] -> (betasv[{2}, {8}]*betasv[{10}, {14}])/
    (4096*y^6) - betasv[{2, 10}, {8, 14}]/(4096*y^6) + 
   (betasv[{6}, {8}]*zeta[7])/(108551798784*y^6) + 
   (betasv[{10}, {14}]*zeta[7])/(3670016*y^10) + 
   zeta[13]/(845365248000*y^5) - (betasv[{2}, {8}]*zeta[13])/(425984*y^8), 
 ccbetasv[{4, 3}, {8, 14}] -> (betasv[{2}, {8}]*betasv[{9}, {14}])/
    (256*y^4) - betasv[{2, 9}, {8, 14}]/(256*y^4) + 
   (betasv[{5}, {8}]*zeta[7])/(3769159680*y^4) + (betasv[{9}, {14}]*zeta[7])/
    (229376*y^8) + zeta[13]/(211341312000*y^4) - (betasv[{2}, {8}]*zeta[13])/
    (106496*y^7), ccbetasv[{4, 4}, {8, 14}] -> 
  (betasv[{2}, {8}]*betasv[{8}, {14}])/(16*y^2) - 
   betasv[{2, 8}, {8, 14}]/(16*y^2) + (betasv[{4}, {8}]*zeta[7])/
    (212015232*y^2) + (betasv[{8}, {14}]*zeta[7])/(14336*y^6) + 
   zeta[13]/(52835328000*y^3) - (betasv[{2}, {8}]*zeta[13])/(26624*y^6), 
 ccbetasv[{5, 0}, {8, 14}] -> (betasv[{1}, {8}]*betasv[{12}, {14}])/
    (65536*y^8) - betasv[{1, 12}, {8, 14}]/(65536*y^8) + 
   zeta[7]/3399953356800 + (betasv[{12}, {14}]*zeta[7])/(234881024*y^13) - 
   zeta[13]/(1352584396800*y^6) - (betasv[{1}, {8}]*zeta[13])/(425984*y^8), 
 ccbetasv[{5, 1}, {8, 14}] -> (betasv[{1}, {8}]*betasv[{11}, {14}])/
    (4096*y^6) - betasv[{1, 11}, {8, 14}]/(4096*y^6) - 
   (betasv[{6}, {8}]*zeta[7])/(19736690688*y^6) + 
   (betasv[{11}, {14}]*zeta[7])/(14680064*y^11) - 
   zeta[13]/(338146099200*y^5) - (betasv[{1}, {8}]*zeta[13])/(106496*y^7), 
 ccbetasv[{5, 2}, {8, 14}] -> (betasv[{1}, {8}]*betasv[{10}, {14}])/
    (256*y^4) - betasv[{1, 10}, {8, 14}]/(256*y^4) - 
   (betasv[{5}, {8}]*zeta[7])/(1130747904*y^4) + (betasv[{10}, {14}]*zeta[7])/
    (917504*y^9) - zeta[13]/(84536524800*y^4) - (betasv[{1}, {8}]*zeta[13])/
    (26624*y^6), ccbetasv[{5, 3}, {8, 14}] -> 
  (betasv[{1}, {8}]*betasv[{9}, {14}])/(16*y^2) - 
   betasv[{1, 9}, {8, 14}]/(16*y^2) - (betasv[{4}, {8}]*zeta[7])/
    (94228992*y^2) + (betasv[{9}, {14}]*zeta[7])/(57344*y^7) - 
   zeta[13]/(21134131200*y^3) - (betasv[{1}, {8}]*zeta[13])/(6656*y^5), 
 ccbetasv[{6, 0}, {8, 14}] -> (betasv[{0}, {8}]*betasv[{12}, {14}])/
    (4096*y^6) - betasv[{0, 12}, {8, 14}]/(4096*y^6) + 
   (betasv[{6}, {8}]*zeta[7])/(1644724224*y^6) + (betasv[{12}, {14}]*zeta[7])/
    (58720256*y^12) + zeta[13]/(56357683200*y^5) - 
   (betasv[{0}, {8}]*zeta[13])/(26624*y^6), ccbetasv[{6, 1}, {8, 14}] -> 
  (betasv[{0}, {8}]*betasv[{11}, {14}])/(256*y^4) - 
   betasv[{0, 11}, {8, 14}]/(256*y^4) + (betasv[{5}, {8}]*zeta[7])/
    (205590528*y^4) + (betasv[{11}, {14}]*zeta[7])/(3670016*y^10) + 
   zeta[13]/(14089420800*y^4) - (betasv[{0}, {8}]*zeta[13])/(6656*y^5), 
 ccbetasv[{6, 2}, {8, 14}] -> (betasv[{0}, {8}]*betasv[{10}, {14}])/
    (16*y^2) - betasv[{0, 10}, {8, 14}]/(16*y^2) + 
   (5*betasv[{4}, {8}]*zeta[7])/(141343488*y^2) + 
   (betasv[{10}, {14}]*zeta[7])/(229376*y^8) + zeta[13]/(3522355200*y^3) - 
   (betasv[{0}, {8}]*zeta[13])/(1664*y^4), ccbetasv[{0, 10}, {8, 16}] -> 
  betasv[{4}, {16}]*betasv[{6}, {8}] - betasv[{6, 4}, {8, 16}] + 
   (3617*betasv[{4}, {10}]*zeta[7])/18582564000 + 
   (2*betasv[{4}, {16}]*zeta[7])/7 + zeta[15]/(4064256000*y^3) - 
   (betasv[{6}, {8}]*zeta[15])/(7864320*y^10), 
 ccbetasv[{1, 9}, {8, 16}] -> betasv[{5}, {8}]*betasv[{5}, {16}] - 
   betasv[{5, 5}, {8, 16}] - (3617*betasv[{4}, {10}]*zeta[7])/37165128000 + 
   (betasv[{5}, {16}]*zeta[7])/(14*y) - zeta[15]/(24385536000*y^3) - 
   (betasv[{5}, {8}]*zeta[15])/(1966080*y^9), ccbetasv[{2, 8}, {8, 16}] -> 
  betasv[{4}, {8}]*betasv[{6}, {16}] - betasv[{4, 6}, {8, 16}] + 
   (3617*betasv[{4}, {10}]*zeta[7])/55747692000 + 
   (betasv[{6}, {16}]*zeta[7])/(56*y^2) + zeta[15]/(60963840000*y^3) - 
   (betasv[{4}, {8}]*zeta[15])/(491520*y^8), ccbetasv[{4, 6}, {8, 16}] -> 
  betasv[{2}, {8}]*betasv[{8}, {16}] - betasv[{2, 8}, {8, 16}] + 
   (3617*betasv[{4}, {10}]*zeta[7])/55747692000 + 
   (betasv[{8}, {16}]*zeta[7])/(896*y^4) + zeta[15]/(60963840000*y^3) - 
   (betasv[{2}, {8}]*zeta[15])/(30720*y^6), ccbetasv[{5, 5}, {8, 16}] -> 
  betasv[{1}, {8}]*betasv[{9}, {16}] - betasv[{1, 9}, {8, 16}] - 
   (3617*betasv[{4}, {10}]*zeta[7])/37165128000 + 
   (betasv[{9}, {16}]*zeta[7])/(3584*y^5) - zeta[15]/(24385536000*y^3) - 
   (betasv[{1}, {8}]*zeta[15])/(7680*y^5), ccbetasv[{6, 4}, {8, 16}] -> 
  betasv[{0}, {8}]*betasv[{10}, {16}] - betasv[{0, 10}, {8, 16}] + 
   (3617*betasv[{4}, {10}]*zeta[7])/18582564000 + 
   (betasv[{10}, {16}]*zeta[7])/(14336*y^6) + zeta[15]/(4064256000*y^3) - 
   (betasv[{0}, {8}]*zeta[15])/(1920*y^4), ccbetasv[{0, 11}, {8, 16}] -> 
  16*y^2*betasv[{3}, {16}]*betasv[{6}, {8}] - 
   16*y^2*betasv[{6, 3}, {8, 16}] + (3617*y^2*betasv[{3}, {10}]*zeta[7])/
    527913750 + (32*y^2*betasv[{3}, {16}]*zeta[7])/7 + 
   zeta[15]/(1016064000*y^2) - (betasv[{6}, {8}]*zeta[15])/(1966080*y^9), 
 ccbetasv[{1, 10}, {8, 16}] -> 16*y^2*betasv[{4}, {16}]*betasv[{5}, {8}] - 
   16*y^2*betasv[{5, 4}, {8, 16}] - (7234*y^2*betasv[{3}, {10}]*zeta[7])/
    2903525625 + (8*y*betasv[{4}, {16}]*zeta[7])/7 - 
   zeta[15]/(6096384000*y^2) - (betasv[{5}, {8}]*zeta[15])/(491520*y^8), 
 ccbetasv[{2, 9}, {8, 16}] -> 16*y^2*betasv[{4}, {8}]*betasv[{5}, {16}] - 
   16*y^2*betasv[{4, 5}, {8, 16}] + (3617*y^2*betasv[{3}, {10}]*zeta[7])/
    2903525625 + (2*betasv[{5}, {16}]*zeta[7])/7 + 
   zeta[15]/(15240960000*y^2) - (betasv[{4}, {8}]*zeta[15])/(122880*y^7), 
 ccbetasv[{3, 8}, {8, 16}] -> 16*y^2*betasv[{3}, {8}]*betasv[{6}, {16}] - 
   16*y^2*betasv[{3, 6}, {8, 16}] - (7234*y^2*betasv[{3}, {10}]*zeta[7])/
    8710576875 + (betasv[{6}, {16}]*zeta[7])/(14*y) - 
   zeta[15]/(20321280000*y^2) - (betasv[{3}, {8}]*zeta[15])/(30720*y^6), 
 ccbetasv[{4, 7}, {8, 16}] -> 16*y^2*betasv[{2}, {8}]*betasv[{7}, {16}] - 
   16*y^2*betasv[{2, 7}, {8, 16}] + (3617*y^2*betasv[{3}, {10}]*zeta[7])/
    4977472500 + (betasv[{7}, {16}]*zeta[7])/(56*y^2) + 
   zeta[15]/(15240960000*y^2) - (betasv[{2}, {8}]*zeta[15])/(7680*y^5), 
 ccbetasv[{5, 6}, {8, 16}] -> 16*y^2*betasv[{1}, {8}]*betasv[{8}, {16}] - 
   16*y^2*betasv[{1, 8}, {8, 16}] - (7234*y^2*betasv[{3}, {10}]*zeta[7])/
    8710576875 + (betasv[{8}, {16}]*zeta[7])/(224*y^3) - 
   zeta[15]/(6096384000*y^2) - (betasv[{1}, {8}]*zeta[15])/(1920*y^4), 
 ccbetasv[{6, 5}, {8, 16}] -> 16*y^2*betasv[{0}, {8}]*betasv[{9}, {16}] - 
   16*y^2*betasv[{0, 9}, {8, 16}] + (3617*y^2*betasv[{3}, {10}]*zeta[7])/
    2903525625 + (betasv[{9}, {16}]*zeta[7])/(896*y^4) + 
   zeta[15]/(1016064000*y^2) - (betasv[{0}, {8}]*zeta[15])/(480*y^3), 
 ccbetasv[{0, 12}, {8, 16}] -> 256*y^4*betasv[{2}, {16}]*betasv[{6}, {8}] - 
   256*y^4*betasv[{6, 2}, {8, 16}] + (57872*y^4*betasv[{2}, {10}]*zeta[7])/
    263956875 + (512*y^4*betasv[{2}, {16}]*zeta[7])/7 + 
   zeta[15]/(254016000*y) - (betasv[{6}, {8}]*zeta[15])/(491520*y^8), 
 ccbetasv[{1, 11}, {8, 16}] -> 256*y^4*betasv[{3}, {16}]*betasv[{5}, {8}] - 
   256*y^4*betasv[{5, 3}, {8, 16}] - (14468*y^4*betasv[{2}, {10}]*zeta[7])/
    263956875 + (128*y^3*betasv[{3}, {16}]*zeta[7])/7 - 
   zeta[15]/(1524096000*y) - (betasv[{5}, {8}]*zeta[15])/(122880*y^7), 
 ccbetasv[{2, 10}, {8, 16}] -> 256*y^4*betasv[{4}, {8}]*betasv[{4}, {16}] - 
   256*y^4*betasv[{4, 4}, {8, 16}] + (57872*y^4*betasv[{2}, {10}]*zeta[7])/
    2903525625 + (32*y^2*betasv[{4}, {16}]*zeta[7])/7 + 
   zeta[15]/(3810240000*y) - (betasv[{4}, {8}]*zeta[15])/(30720*y^6), 
 ccbetasv[{3, 9}, {8, 16}] -> 256*y^4*betasv[{3}, {8}]*betasv[{5}, {16}] - 
   256*y^4*betasv[{3, 5}, {8, 16}] - (28936*y^4*betasv[{2}, {10}]*zeta[7])/
    2903525625 + (8*y*betasv[{5}, {16}]*zeta[7])/7 - 
   zeta[15]/(5080320000*y) - (betasv[{3}, {8}]*zeta[15])/(7680*y^5), 
 ccbetasv[{4, 8}, {8, 16}] -> 256*y^4*betasv[{2}, {8}]*betasv[{6}, {16}] - 
   256*y^4*betasv[{2, 6}, {8, 16}] + (57872*y^4*betasv[{2}, {10}]*zeta[7])/
    8710576875 + (2*betasv[{6}, {16}]*zeta[7])/7 + zeta[15]/(3810240000*y) - 
   (betasv[{2}, {8}]*zeta[15])/(1920*y^4), ccbetasv[{5, 7}, {8, 16}] -> 
  256*y^4*betasv[{1}, {8}]*betasv[{7}, {16}] - 
   256*y^4*betasv[{1, 7}, {8, 16}] - (7234*y^4*betasv[{2}, {10}]*zeta[7])/
    1244368125 + (betasv[{7}, {16}]*zeta[7])/(14*y) - 
   zeta[15]/(1524096000*y) - (betasv[{1}, {8}]*zeta[15])/(480*y^3), 
 ccbetasv[{6, 6}, {8, 16}] -> 256*y^4*betasv[{0}, {8}]*betasv[{8}, {16}] - 
   256*y^4*betasv[{0, 8}, {8, 16}] + (57872*y^4*betasv[{2}, {10}]*zeta[7])/
    8710576875 + (betasv[{8}, {16}]*zeta[7])/(56*y^2) + 
   zeta[15]/(254016000*y) - (betasv[{0}, {8}]*zeta[15])/(120*y^2), 
 ccbetasv[{0, 13}, {8, 16}] -> 4096*y^6*betasv[{1}, {16}]*betasv[{6}, {8}] - 
   4096*y^6*betasv[{6, 1}, {8, 16}] + (925952*y^6*betasv[{1}, {10}]*zeta[7])/
    142130625 + (8192*y^6*betasv[{1}, {16}]*zeta[7])/7 + zeta[15]/63504000 - 
   (betasv[{6}, {8}]*zeta[15])/(122880*y^7), ccbetasv[{1, 12}, {8, 16}] -> 
  4096*y^6*betasv[{2}, {16}]*betasv[{5}, {8}] - 
   4096*y^6*betasv[{5, 2}, {8, 16}] - (1851904*y^6*betasv[{1}, {10}]*zeta[7])/
    1847698125 + (2048*y^5*betasv[{2}, {16}]*zeta[7])/7 - 
   zeta[15]/381024000 - (betasv[{5}, {8}]*zeta[15])/(30720*y^6), 
 ccbetasv[{2, 11}, {8, 16}] -> 4096*y^6*betasv[{3}, {16}]*betasv[{4}, {8}] - 
   4096*y^6*betasv[{4, 3}, {8, 16}] + (462976*y^6*betasv[{1}, {10}]*zeta[7])/
    1847698125 + (512*y^4*betasv[{3}, {16}]*zeta[7])/7 + zeta[15]/952560000 - 
   (betasv[{4}, {8}]*zeta[15])/(7680*y^5), ccbetasv[{3, 10}, {8, 16}] -> 
  4096*y^6*betasv[{3}, {8}]*betasv[{4}, {16}] - 
   4096*y^6*betasv[{3, 4}, {8, 16}] - (1851904*y^6*betasv[{1}, {10}]*zeta[7])/
    20324679375 + (128*y^3*betasv[{4}, {16}]*zeta[7])/7 - 
   zeta[15]/1270080000 - (betasv[{3}, {8}]*zeta[15])/(1920*y^4), 
 ccbetasv[{4, 9}, {8, 16}] -> 4096*y^6*betasv[{2}, {8}]*betasv[{5}, {16}] - 
   4096*y^6*betasv[{2, 5}, {8, 16}] + (925952*y^6*betasv[{1}, {10}]*zeta[7])/
    20324679375 + (32*y^2*betasv[{5}, {16}]*zeta[7])/7 + zeta[15]/952560000 - 
   (betasv[{2}, {8}]*zeta[15])/(480*y^3), ccbetasv[{5, 8}, {8, 16}] -> 
  4096*y^6*betasv[{1}, {8}]*betasv[{6}, {16}] - 
   4096*y^6*betasv[{1, 6}, {8, 16}] - (1851904*y^6*betasv[{1}, {10}]*zeta[7])/
    60974038125 + (8*y*betasv[{6}, {16}]*zeta[7])/7 - zeta[15]/381024000 - 
   (betasv[{1}, {8}]*zeta[15])/(120*y^2), ccbetasv[{6, 7}, {8, 16}] -> 
  4096*y^6*betasv[{0}, {8}]*betasv[{7}, {16}] - 
   4096*y^6*betasv[{0, 7}, {8, 16}] + (231488*y^6*betasv[{1}, {10}]*zeta[7])/
    8710576875 + (2*betasv[{7}, {16}]*zeta[7])/7 + zeta[15]/63504000 - 
   (betasv[{0}, {8}]*zeta[15])/(30*y), ccbetasv[{0, 14}, {8, 16}] -> 
  65536*y^8*betasv[{0}, {16}]*betasv[{6}, {8}] - 
   65536*y^8*betasv[{6, 0}, {8, 16}] + 
   (3703808*y^8*betasv[{0}, {10}]*zeta[7])/20304375 + 
   (131072*y^8*betasv[{0}, {16}]*zeta[7])/7 + (y*zeta[15])/15876000 - 
   (betasv[{6}, {8}]*zeta[15])/(30720*y^6), ccbetasv[{1, 13}, {8, 16}] -> 
  65536*y^8*betasv[{1}, {16}]*betasv[{5}, {8}] - 
   65536*y^8*betasv[{5, 1}, {8, 16}] - 
   (1851904*y^8*betasv[{0}, {10}]*zeta[7])/142130625 + 
   (32768*y^7*betasv[{1}, {16}]*zeta[7])/7 - (y*zeta[15])/95256000 - 
   (betasv[{5}, {8}]*zeta[15])/(7680*y^5), ccbetasv[{2, 12}, {8, 16}] -> 
  65536*y^8*betasv[{2}, {16}]*betasv[{4}, {8}] - 
   65536*y^8*betasv[{4, 2}, {8, 16}] + 
   (3703808*y^8*betasv[{0}, {10}]*zeta[7])/1847698125 + 
   (8192*y^6*betasv[{2}, {16}]*zeta[7])/7 + (y*zeta[15])/238140000 - 
   (betasv[{4}, {8}]*zeta[15])/(1920*y^4), ccbetasv[{3, 11}, {8, 16}] -> 
  65536*y^8*betasv[{3}, {8}]*betasv[{3}, {16}] - 
   65536*y^8*betasv[{3, 3}, {8, 16}] - (925952*y^8*betasv[{0}, {10}]*zeta[7])/
    1847698125 + (2048*y^5*betasv[{3}, {16}]*zeta[7])/7 - 
   (y*zeta[15])/317520000 - (betasv[{3}, {8}]*zeta[15])/(480*y^3), 
 ccbetasv[{4, 10}, {8, 16}] -> 65536*y^8*betasv[{2}, {8}]*betasv[{4}, {16}] - 
   65536*y^8*betasv[{2, 4}, {8, 16}] + 
   (3703808*y^8*betasv[{0}, {10}]*zeta[7])/20324679375 + 
   (512*y^4*betasv[{4}, {16}]*zeta[7])/7 + (y*zeta[15])/238140000 - 
   (betasv[{2}, {8}]*zeta[15])/(120*y^2), ccbetasv[{5, 9}, {8, 16}] -> 
  65536*y^8*betasv[{1}, {8}]*betasv[{5}, {16}] - 
   65536*y^8*betasv[{1, 5}, {8, 16}] - 
   (1851904*y^8*betasv[{0}, {10}]*zeta[7])/20324679375 + 
   (128*y^3*betasv[{5}, {16}]*zeta[7])/7 - (y*zeta[15])/95256000 - 
   (betasv[{1}, {8}]*zeta[15])/(30*y), ccbetasv[{6, 8}, {8, 16}] -> 
  65536*y^8*betasv[{0}, {8}]*betasv[{6}, {16}] - 
   65536*y^8*betasv[{0, 6}, {8, 16}] + 
   (3703808*y^8*betasv[{0}, {10}]*zeta[7])/60974038125 + 
   (32*y^2*betasv[{6}, {16}]*zeta[7])/7 + (y*zeta[15])/15876000 - 
   (2*betasv[{0}, {8}]*zeta[15])/15, ccbetasv[{1, 14}, {8, 16}] -> 
  1048576*y^10*betasv[{0}, {16}]*betasv[{5}, {8}] - 
   1048576*y^10*betasv[{5, 0}, {8, 16}] - (115744*y^10*zeta[7])/
    17096182228125 + (524288*y^9*betasv[{0}, {16}]*zeta[7])/7 - 
   (y^2*zeta[15])/23814000 - (betasv[{5}, {8}]*zeta[15])/(1920*y^4), 
 ccbetasv[{2, 13}, {8, 16}] -> 1048576*y^10*betasv[{1}, {16}]*
    betasv[{4}, {8}] - 1048576*y^10*betasv[{4, 1}, {8, 16}] + 
   (57872*y^10*zeta[7])/119673275596875 + 
   (131072*y^8*betasv[{1}, {16}]*zeta[7])/7 + (y^2*zeta[15])/59535000 - 
   (betasv[{4}, {8}]*zeta[15])/(480*y^3), ccbetasv[{3, 12}, {8, 16}] -> 
  1048576*y^10*betasv[{2}, {16}]*betasv[{3}, {8}] - 
   1048576*y^10*betasv[{3, 2}, {8, 16}] - (115744*y^10*zeta[7])/
    1555752582759375 + (32768*y^7*betasv[{2}, {16}]*zeta[7])/7 - 
   (y^2*zeta[15])/79380000 - (betasv[{3}, {8}]*zeta[15])/(120*y^2), 
 ccbetasv[{4, 11}, {8, 16}] -> 1048576*y^10*betasv[{2}, {8}]*
    betasv[{3}, {16}] - 1048576*y^10*betasv[{2, 3}, {8, 16}] + 
   (28936*y^10*zeta[7])/1555752582759375 + 
   (8192*y^6*betasv[{3}, {16}]*zeta[7])/7 + (y^2*zeta[15])/59535000 - 
   (betasv[{2}, {8}]*zeta[15])/(30*y), ccbetasv[{5, 10}, {8, 16}] -> 
  1048576*y^10*betasv[{1}, {8}]*betasv[{4}, {16}] - 
   1048576*y^10*betasv[{1, 4}, {8, 16}] - (115744*y^10*zeta[7])/
    17113278410353125 + (2048*y^5*betasv[{4}, {16}]*zeta[7])/7 - 
   (y^2*zeta[15])/23814000 - (2*betasv[{1}, {8}]*zeta[15])/15, 
 ccbetasv[{6, 9}, {8, 16}] -> 1048576*y^10*betasv[{0}, {8}]*
    betasv[{5}, {16}] - 1048576*y^10*betasv[{0, 5}, {8, 16}] + 
   (57872*y^10*zeta[7])/17113278410353125 + 
   (512*y^4*betasv[{5}, {16}]*zeta[7])/7 + (y^2*zeta[15])/3969000 - 
   (8*y*betasv[{0}, {8}]*zeta[15])/15, ccbetasv[{2, 14}, {8, 16}] -> 
  16777216*y^12*betasv[{0}, {16}]*betasv[{4}, {8}] - 
   16777216*y^12*betasv[{4, 0}, {8, 16}] - (462976*y^11*zeta[7])/
    17096182228125 + (2097152*y^10*betasv[{0}, {16}]*zeta[7])/7 + 
   (y^3*zeta[15])/14883750 - (betasv[{4}, {8}]*zeta[15])/(120*y^2), 
 ccbetasv[{3, 13}, {8, 16}] -> 16777216*y^12*betasv[{1}, {16}]*
    betasv[{3}, {8}] - 16777216*y^12*betasv[{3, 1}, {8, 16}] + 
   (231488*y^11*zeta[7])/119673275596875 + 
   (524288*y^9*betasv[{1}, {16}]*zeta[7])/7 - (y^3*zeta[15])/19845000 - 
   (betasv[{3}, {8}]*zeta[15])/(30*y), ccbetasv[{4, 12}, {8, 16}] -> 
  16777216*y^12*betasv[{2}, {8}]*betasv[{2}, {16}] - 
   16777216*y^12*betasv[{2, 2}, {8, 16}] - (462976*y^11*zeta[7])/
    1555752582759375 + (131072*y^8*betasv[{2}, {16}]*zeta[7])/7 + 
   (y^3*zeta[15])/14883750 - (2*betasv[{2}, {8}]*zeta[15])/15, 
 ccbetasv[{5, 11}, {8, 16}] -> 16777216*y^12*betasv[{1}, {8}]*
    betasv[{3}, {16}] - 16777216*y^12*betasv[{1, 3}, {8, 16}] + 
   (115744*y^11*zeta[7])/1555752582759375 + 
   (32768*y^7*betasv[{3}, {16}]*zeta[7])/7 - (y^3*zeta[15])/5953500 - 
   (8*y*betasv[{1}, {8}]*zeta[15])/15, ccbetasv[{6, 10}, {8, 16}] -> 
  16777216*y^12*betasv[{0}, {8}]*betasv[{4}, {16}] - 
   16777216*y^12*betasv[{0, 4}, {8, 16}] - (462976*y^11*zeta[7])/
    17113278410353125 + (8192*y^6*betasv[{4}, {16}]*zeta[7])/7 + 
   (y^3*zeta[15])/992250 - (32*y^2*betasv[{0}, {8}]*zeta[15])/15, 
 ccbetasv[{3, 14}, {8, 16}] -> 268435456*y^14*betasv[{0}, {16}]*
    betasv[{3}, {8}] - 268435456*y^14*betasv[{3, 0}, {8, 16}] - 
   (1851904*y^12*zeta[7])/17096182228125 + 
   (8388608*y^11*betasv[{0}, {16}]*zeta[7])/7 - (y^4*zeta[15])/4961250 - 
   (2*betasv[{3}, {8}]*zeta[15])/15, ccbetasv[{4, 13}, {8, 16}] -> 
  268435456*y^14*betasv[{1}, {16}]*betasv[{2}, {8}] - 
   268435456*y^14*betasv[{2, 1}, {8, 16}] + (925952*y^12*zeta[7])/
    119673275596875 + (2097152*y^10*betasv[{1}, {16}]*zeta[7])/7 + 
   (2*y^4*zeta[15])/7441875 - (8*y*betasv[{2}, {8}]*zeta[15])/15, 
 ccbetasv[{5, 12}, {8, 16}] -> 268435456*y^14*betasv[{1}, {8}]*
    betasv[{2}, {16}] - 268435456*y^14*betasv[{1, 2}, {8, 16}] - 
   (1851904*y^12*zeta[7])/1555752582759375 + 
   (524288*y^9*betasv[{2}, {16}]*zeta[7])/7 - (y^4*zeta[15])/1488375 - 
   (32*y^2*betasv[{1}, {8}]*zeta[15])/15, ccbetasv[{6, 11}, {8, 16}] -> 
  268435456*y^14*betasv[{0}, {8}]*betasv[{3}, {16}] - 
   268435456*y^14*betasv[{0, 3}, {8, 16}] + (462976*y^12*zeta[7])/
    1555752582759375 + (131072*y^8*betasv[{3}, {16}]*zeta[7])/7 + 
   (2*y^4*zeta[15])/496125 - (128*y^3*betasv[{0}, {8}]*zeta[15])/15, 
 ccbetasv[{4, 14}, {8, 16}] -> 4294967296*y^16*betasv[{0}, {16}]*
    betasv[{2}, {8}] - 4294967296*y^16*betasv[{2, 0}, {8, 16}] - 
   (7407616*y^13*zeta[7])/17096182228125 + 
   (33554432*y^12*betasv[{0}, {16}]*zeta[7])/7 + (8*y^5*zeta[15])/7441875 - 
   (32*y^2*betasv[{2}, {8}]*zeta[15])/15, ccbetasv[{5, 13}, {8, 16}] -> 
  4294967296*y^16*betasv[{1}, {8}]*betasv[{1}, {16}] - 
   4294967296*y^16*betasv[{1, 1}, {8, 16}] + (3703808*y^13*zeta[7])/
    119673275596875 + (8388608*y^11*betasv[{1}, {16}]*zeta[7])/7 - 
   (4*y^5*zeta[15])/1488375 - (128*y^3*betasv[{1}, {8}]*zeta[15])/15, 
 ccbetasv[{6, 12}, {8, 16}] -> 4294967296*y^16*betasv[{0}, {8}]*
    betasv[{2}, {16}] - 4294967296*y^16*betasv[{0, 2}, {8, 16}] - 
   (7407616*y^13*zeta[7])/1555752582759375 + 
   (2097152*y^10*betasv[{2}, {16}]*zeta[7])/7 + (8*y^5*zeta[15])/496125 - 
   (512*y^4*betasv[{0}, {8}]*zeta[15])/15, ccbetasv[{5, 14}, {8, 16}] -> 
  68719476736*y^18*betasv[{0}, {16}]*betasv[{1}, {8}] - 
   68719476736*y^18*betasv[{1, 0}, {8, 16}] - (29630464*y^14*zeta[7])/
    17096182228125 + (134217728*y^13*betasv[{0}, {16}]*zeta[7])/7 - 
   (16*y^6*zeta[15])/1488375 - (512*y^4*betasv[{1}, {8}]*zeta[15])/15, 
 ccbetasv[{6, 13}, {8, 16}] -> 68719476736*y^18*betasv[{0}, {8}]*
    betasv[{1}, {16}] - 68719476736*y^18*betasv[{0, 1}, {8, 16}] + 
   (14815232*y^14*zeta[7])/119673275596875 + 
   (33554432*y^12*betasv[{1}, {16}]*zeta[7])/7 + (32*y^6*zeta[15])/496125 - 
   (2048*y^5*betasv[{0}, {8}]*zeta[15])/15, ccbetasv[{3, 7}, {8, 16}] -> 
  betasv[{3}, {8}]*betasv[{7}, {16}] - betasv[{3, 7}, {8, 16}] - 
   (3617*betasv[{4}, {10}]*zeta[7])/63711648000 + 
   (betasv[{7}, {16}]*zeta[7])/(224*y^3) - zeta[15]/(81285120000*y^3) - 
   (betasv[{3}, {8}]*zeta[15])/(122880*y^7), ccbetasv[{6, 14}, {8, 16}] -> 
  1099511627776*y^20*betasv[{0}, {8}]*betasv[{0}, {16}] - 
   1099511627776*y^20*betasv[{0, 0}, {8, 16}] - (118521856*y^15*zeta[7])/
    17096182228125 + (536870912*y^14*betasv[{0}, {16}]*zeta[7])/7 + 
   (128*y^7*zeta[15])/496125 - (8192*y^6*betasv[{0}, {8}]*zeta[15])/15, 
 ccbetasv[{0, 0}, {8, 16}] -> (betasv[{6}, {8}]*betasv[{14}, {16}])/
    (1099511627776*y^20) - betasv[{6, 14}, {8, 16}]/(1099511627776*y^20) - 
   (3617*zeta[7])/(573652684033228800000*y^5) + (betasv[{14}, {16}]*zeta[7])/
    (3848290697216*y^20) + zeta[15]/(4261681299456000*y^13) - 
   (betasv[{6}, {8}]*zeta[15])/(8246337208320*y^20), 
 ccbetasv[{0, 1}, {8, 16}] -> (betasv[{6}, {8}]*betasv[{13}, {16}])/
    (68719476736*y^18) - betasv[{6, 13}, {8, 16}]/(68719476736*y^18) + 
   (3617*zeta[7])/(2007784394116300800000*y^4) + (betasv[{13}, {16}]*zeta[7])/
    (240518168576*y^18) + zeta[15]/(1065420324864000*y^12) - 
   (betasv[{6}, {8}]*zeta[15])/(2061584302080*y^19), 
 ccbetasv[{0, 2}, {8, 16}] -> (betasv[{6}, {8}]*betasv[{12}, {16}])/
    (4294967296*y^16) - betasv[{6, 12}, {8, 16}]/(4294967296*y^16) - 
   (3617*zeta[7])/(3262649640438988800000*y^3) + (betasv[{12}, {16}]*zeta[7])/
    (15032385536*y^16) + zeta[15]/(266355081216000*y^11) - 
   (betasv[{6}, {8}]*zeta[15])/(515396075520*y^18), 
 ccbetasv[{0, 3}, {8, 16}] -> (betasv[{6}, {8}]*betasv[{11}, {16}])/
    (268435456*y^14) - betasv[{6, 11}, {8, 16}]/(268435456*y^14) + 
   (3617*zeta[7])/(3262649640438988800000*y^2) + (betasv[{11}, {16}]*zeta[7])/
    (939524096*y^14) + zeta[15]/(66588770304000*y^10) - 
   (betasv[{6}, {8}]*zeta[15])/(128849018880*y^17), 
 ccbetasv[{0, 4}, {8, 16}] -> (betasv[{6}, {8}]*betasv[{10}, {16}])/
    (16777216*y^12) - betasv[{6, 10}, {8, 16}]/(16777216*y^12) - 
   (3617*zeta[7])/(2243071627801804800000*y) + (betasv[{10}, {16}]*zeta[7])/
    (58720256*y^12) + zeta[15]/(16647192576000*y^9) - 
   (betasv[{6}, {8}]*zeta[15])/(32212254720*y^16), 
 ccbetasv[{0, 5}, {8, 16}] -> (betasv[{6}, {8}]*betasv[{9}, {16}])/
    (1048576*y^10) - betasv[{6, 9}, {8, 16}]/(1048576*y^10) + 
   (3617*zeta[7])/1121535813900902400000 + (betasv[{9}, {16}]*zeta[7])/
    (3670016*y^10) + zeta[15]/(4161798144000*y^8) - 
   (betasv[{6}, {8}]*zeta[15])/(8053063680*y^15), 
 ccbetasv[{0, 6}, {8, 16}] -> (betasv[{6}, {8}]*betasv[{8}, {16}])/
    (65536*y^8) - betasv[{6, 8}, {8, 16}]/(65536*y^8) + 
   (3617*betasv[{8}, {10}]*zeta[7])/(255743652003840000*y^8) + 
   (betasv[{8}, {16}]*zeta[7])/(229376*y^8) + zeta[15]/(1040449536000*y^7) - 
   (betasv[{6}, {8}]*zeta[15])/(2013265920*y^14), 
 ccbetasv[{0, 7}, {8, 16}] -> (betasv[{6}, {8}]*betasv[{7}, {16}])/
    (4096*y^6) - betasv[{6, 7}, {8, 16}]/(4096*y^6) + 
   (3617*betasv[{7}, {10}]*zeta[7])/(2283425464320000*y^6) + 
   (betasv[{7}, {16}]*zeta[7])/(14336*y^6) + zeta[15]/(260112384000*y^6) - 
   (betasv[{6}, {8}]*zeta[15])/(503316480*y^13), 
 ccbetasv[{0, 8}, {8, 16}] -> (betasv[{6}, {8}]*betasv[{6}, {16}])/
    (256*y^4) - betasv[{6, 6}, {8, 16}]/(256*y^4) + 
   (3617*betasv[{6}, {10}]*zeta[7])/(35678522880000*y^4) + 
   (betasv[{6}, {16}]*zeta[7])/(896*y^4) + zeta[15]/(65028096000*y^5) - 
   (betasv[{6}, {8}]*zeta[15])/(125829120*y^12), 
 ccbetasv[{0, 9}, {8, 16}] -> (betasv[{5}, {16}]*betasv[{6}, {8}])/(16*y^2) - 
   betasv[{6, 5}, {8, 16}]/(16*y^2) + (3617*betasv[{5}, {10}]*zeta[7])/
    (743302560000*y^2) + (betasv[{5}, {16}]*zeta[7])/(56*y^2) + 
   zeta[15]/(16257024000*y^4) - (betasv[{6}, {8}]*zeta[15])/(31457280*y^11), 
 ccbetasv[{1, 0}, {8, 16}] -> (betasv[{5}, {8}]*betasv[{14}, {16}])/
    (68719476736*y^18) - betasv[{5, 14}, {8, 16}]/(68719476736*y^18) - 
   (3617*zeta[7])/(143413171008307200000*y^4) + (betasv[{14}, {16}]*zeta[7])/
    (962072674304*y^19) - zeta[15]/(6392521949184000*y^12) - 
   (betasv[{5}, {8}]*zeta[15])/(515396075520*y^18), 
 ccbetasv[{1, 1}, {8, 16}] -> (betasv[{5}, {8}]*betasv[{13}, {16}])/
    (4294967296*y^16) - betasv[{5, 13}, {8, 16}]/(4294967296*y^16) + 
   (3617*zeta[7])/(501946098529075200000*y^3) + (betasv[{13}, {16}]*zeta[7])/
    (60129542144*y^17) - zeta[15]/(1598130487296000*y^11) - 
   (betasv[{5}, {8}]*zeta[15])/(128849018880*y^17), 
 ccbetasv[{1, 2}, {8, 16}] -> (betasv[{5}, {8}]*betasv[{12}, {16}])/
    (268435456*y^14) - betasv[{5, 12}, {8, 16}]/(268435456*y^14) - 
   (3617*zeta[7])/(815662410109747200000*y^2) + (betasv[{12}, {16}]*zeta[7])/
    (3758096384*y^15) - zeta[15]/(399532621824000*y^10) - 
   (betasv[{5}, {8}]*zeta[15])/(32212254720*y^16), 
 ccbetasv[{1, 3}, {8, 16}] -> (betasv[{5}, {8}]*betasv[{11}, {16}])/
    (16777216*y^12) - betasv[{5, 11}, {8, 16}]/(16777216*y^12) + 
   (3617*zeta[7])/(815662410109747200000*y) + (betasv[{11}, {16}]*zeta[7])/
    (234881024*y^13) - zeta[15]/(99883155456000*y^9) - 
   (betasv[{5}, {8}]*zeta[15])/(8053063680*y^15), 
 ccbetasv[{1, 4}, {8, 16}] -> (betasv[{5}, {8}]*betasv[{10}, {16}])/
    (1048576*y^10) - betasv[{5, 10}, {8, 16}]/(1048576*y^10) - 
   (3617*zeta[7])/560767906950451200000 + (betasv[{10}, {16}]*zeta[7])/
    (14680064*y^11) - zeta[15]/(24970788864000*y^8) - 
   (betasv[{5}, {8}]*zeta[15])/(2013265920*y^14), 
 ccbetasv[{1, 5}, {8, 16}] -> (betasv[{5}, {8}]*betasv[{9}, {16}])/
    (65536*y^8) - betasv[{5, 9}, {8, 16}]/(65536*y^8) - 
   (3617*betasv[{8}, {10}]*zeta[7])/(170495768002560000*y^8) + 
   (betasv[{9}, {16}]*zeta[7])/(917504*y^9) - zeta[15]/(6242697216000*y^7) - 
   (betasv[{5}, {8}]*zeta[15])/(503316480*y^13), 
 ccbetasv[{1, 6}, {8, 16}] -> (betasv[{5}, {8}]*betasv[{8}, {16}])/
    (4096*y^6) - betasv[{5, 8}, {8, 16}]/(4096*y^6) - 
   (3617*betasv[{7}, {10}]*zeta[7])/(1997997281280000*y^6) + 
   (betasv[{8}, {16}]*zeta[7])/(57344*y^7) - zeta[15]/(1560674304000*y^6) - 
   (betasv[{5}, {8}]*zeta[15])/(125829120*y^12), 
 ccbetasv[{1, 7}, {8, 16}] -> (betasv[{5}, {8}]*betasv[{7}, {16}])/
    (256*y^4) - betasv[{5, 7}, {8, 16}]/(256*y^4) - 
   (3617*betasv[{6}, {10}]*zeta[7])/(40775454720000*y^4) + 
   (betasv[{7}, {16}]*zeta[7])/(3584*y^5) - zeta[15]/(390168576000*y^5) - 
   (betasv[{5}, {8}]*zeta[15])/(31457280*y^11), 
 ccbetasv[{1, 8}, {8, 16}] -> (betasv[{5}, {8}]*betasv[{6}, {16}])/(16*y^2) - 
   betasv[{5, 6}, {8, 16}]/(16*y^2) - (3617*betasv[{5}, {10}]*zeta[7])/
    (1114953840000*y^2) + (betasv[{6}, {16}]*zeta[7])/(224*y^3) - 
   zeta[15]/(97542144000*y^4) - (betasv[{5}, {8}]*zeta[15])/(7864320*y^10), 
 ccbetasv[{2, 0}, {8, 16}] -> (betasv[{4}, {8}]*betasv[{14}, {16}])/
    (4294967296*y^16) - betasv[{4, 14}, {8, 16}]/(4294967296*y^16) - 
   (3617*zeta[7])/(35853292752076800000*y^3) + (betasv[{14}, {16}]*zeta[7])/
    (240518168576*y^18) + zeta[15]/(3995326218240000*y^11) - 
   (betasv[{4}, {8}]*zeta[15])/(32212254720*y^16), 
 ccbetasv[{2, 1}, {8, 16}] -> (betasv[{4}, {8}]*betasv[{13}, {16}])/
    (268435456*y^14) - betasv[{4, 13}, {8, 16}]/(268435456*y^14) + 
   (3617*zeta[7])/(125486524632268800000*y^2) + (betasv[{13}, {16}]*zeta[7])/
    (15032385536*y^16) + zeta[15]/(998831554560000*y^10) - 
   (betasv[{4}, {8}]*zeta[15])/(8053063680*y^15), 
 ccbetasv[{2, 2}, {8, 16}] -> (betasv[{4}, {8}]*betasv[{12}, {16}])/
    (16777216*y^12) - betasv[{4, 12}, {8, 16}]/(16777216*y^12) - 
   (3617*zeta[7])/(203915602527436800000*y) + (betasv[{12}, {16}]*zeta[7])/
    (939524096*y^14) + zeta[15]/(249707888640000*y^9) - 
   (betasv[{4}, {8}]*zeta[15])/(2013265920*y^14), 
 ccbetasv[{2, 3}, {8, 16}] -> (betasv[{4}, {8}]*betasv[{11}, {16}])/
    (1048576*y^10) - betasv[{4, 11}, {8, 16}]/(1048576*y^10) + 
   (3617*zeta[7])/203915602527436800000 + (betasv[{11}, {16}]*zeta[7])/
    (58720256*y^12) + zeta[15]/(62426972160000*y^8) - 
   (betasv[{4}, {8}]*zeta[15])/(503316480*y^13), 
 ccbetasv[{2, 4}, {8, 16}] -> (betasv[{4}, {8}]*betasv[{10}, {16}])/
    (65536*y^8) - betasv[{4, 10}, {8, 16}]/(65536*y^8) + 
   (3617*betasv[{8}, {10}]*zeta[7])/(85247884001280000*y^8) + 
   (betasv[{10}, {16}]*zeta[7])/(3670016*y^10) + 
   zeta[15]/(15606743040000*y^7) - (betasv[{4}, {8}]*zeta[15])/
    (125829120*y^12), ccbetasv[{2, 5}, {8, 16}] -> 
  (betasv[{4}, {8}]*betasv[{9}, {16}])/(4096*y^6) - 
   betasv[{4, 9}, {8, 16}]/(4096*y^6) + (3617*betasv[{7}, {10}]*zeta[7])/
    (1331998187520000*y^6) + (betasv[{9}, {16}]*zeta[7])/(229376*y^8) + 
   zeta[15]/(3901685760000*y^6) - (betasv[{4}, {8}]*zeta[15])/
    (31457280*y^11), ccbetasv[{2, 6}, {8, 16}] -> 
  (betasv[{4}, {8}]*betasv[{8}, {16}])/(256*y^4) - 
   betasv[{4, 8}, {8, 16}]/(256*y^4) + (3617*betasv[{6}, {10}]*zeta[7])/
    (35678522880000*y^4) + (betasv[{8}, {16}]*zeta[7])/(14336*y^6) + 
   zeta[15]/(975421440000*y^5) - (betasv[{4}, {8}]*zeta[15])/(7864320*y^10), 
 ccbetasv[{2, 7}, {8, 16}] -> (betasv[{4}, {8}]*betasv[{7}, {16}])/(16*y^2) - 
   betasv[{4, 7}, {8, 16}]/(16*y^2) + (3617*betasv[{5}, {10}]*zeta[7])/
    (1274232960000*y^2) + (betasv[{7}, {16}]*zeta[7])/(896*y^4) + 
   zeta[15]/(243855360000*y^4) - (betasv[{4}, {8}]*zeta[15])/(1966080*y^9), 
 ccbetasv[{3, 0}, {8, 16}] -> (betasv[{3}, {8}]*betasv[{14}, {16}])/
    (268435456*y^14) - betasv[{3, 14}, {8, 16}]/(268435456*y^14) - 
   (3617*zeta[7])/(8963323188019200000*y^2) + (betasv[{14}, {16}]*zeta[7])/
    (60129542144*y^17) - zeta[15]/(1331775406080000*y^10) - 
   (betasv[{3}, {8}]*zeta[15])/(2013265920*y^14), 
 ccbetasv[{3, 1}, {8, 16}] -> (betasv[{3}, {8}]*betasv[{13}, {16}])/
    (16777216*y^12) - betasv[{3, 13}, {8, 16}]/(16777216*y^12) + 
   (3617*zeta[7])/(31371631158067200000*y) + (betasv[{13}, {16}]*zeta[7])/
    (3758096384*y^15) - zeta[15]/(332943851520000*y^9) - 
   (betasv[{3}, {8}]*zeta[15])/(503316480*y^13), 
 ccbetasv[{3, 2}, {8, 16}] -> (betasv[{3}, {8}]*betasv[{12}, {16}])/
    (1048576*y^10) - betasv[{3, 12}, {8, 16}]/(1048576*y^10) - 
   (3617*zeta[7])/50978900631859200000 + (betasv[{12}, {16}]*zeta[7])/
    (234881024*y^13) - zeta[15]/(83235962880000*y^8) - 
   (betasv[{3}, {8}]*zeta[15])/(125829120*y^12), 
 ccbetasv[{3, 3}, {8, 16}] -> (betasv[{3}, {8}]*betasv[{11}, {16}])/
    (65536*y^8) - betasv[{3, 11}, {8, 16}]/(65536*y^8) - 
   (3617*betasv[{8}, {10}]*zeta[7])/(30999230545920000*y^8) + 
   (betasv[{11}, {16}]*zeta[7])/(14680064*y^11) - 
   zeta[15]/(20808990720000*y^7) - (betasv[{3}, {8}]*zeta[15])/
    (31457280*y^11), ccbetasv[{3, 4}, {8, 16}] -> 
  (betasv[{3}, {8}]*betasv[{10}, {16}])/(4096*y^6) - 
   betasv[{3, 10}, {8, 16}]/(4096*y^6) - (3617*betasv[{7}, {10}]*zeta[7])/
    (665999093760000*y^6) + (betasv[{10}, {16}]*zeta[7])/(917504*y^9) - 
   zeta[15]/(5202247680000*y^6) - (betasv[{3}, {8}]*zeta[15])/(7864320*y^10), 
 ccbetasv[{3, 5}, {8, 16}] -> (betasv[{3}, {8}]*betasv[{9}, {16}])/
    (256*y^4) - betasv[{3, 9}, {8, 16}]/(256*y^4) - 
   (3617*betasv[{6}, {10}]*zeta[7])/(23785681920000*y^4) + 
   (betasv[{9}, {16}]*zeta[7])/(57344*y^7) - zeta[15]/(1300561920000*y^5) - 
   (betasv[{3}, {8}]*zeta[15])/(1966080*y^9), ccbetasv[{3, 6}, {8, 16}] -> 
  (betasv[{3}, {8}]*betasv[{8}, {16}])/(16*y^2) - 
   betasv[{3, 8}, {8, 16}]/(16*y^2) - (3617*betasv[{5}, {10}]*zeta[7])/
    (1114953840000*y^2) + (betasv[{8}, {16}]*zeta[7])/(3584*y^5) - 
   zeta[15]/(325140480000*y^4) - (betasv[{3}, {8}]*zeta[15])/(491520*y^8), 
 ccbetasv[{4, 0}, {8, 16}] -> (betasv[{2}, {8}]*betasv[{14}, {16}])/
    (16777216*y^12) - betasv[{2, 14}, {8, 16}]/(16777216*y^12) - 
   (3617*zeta[7])/(2240830797004800000*y) + (betasv[{14}, {16}]*zeta[7])/
    (15032385536*y^16) + zeta[15]/(249707888640000*y^9) - 
   (betasv[{2}, {8}]*zeta[15])/(125829120*y^12), 
 ccbetasv[{4, 1}, {8, 16}] -> (betasv[{2}, {8}]*betasv[{13}, {16}])/
    (1048576*y^10) - betasv[{2, 13}, {8, 16}]/(1048576*y^10) + 
   (3617*zeta[7])/7842907789516800000 + (betasv[{13}, {16}]*zeta[7])/
    (939524096*y^14) + zeta[15]/(62426972160000*y^8) - 
   (betasv[{2}, {8}]*zeta[15])/(31457280*y^11), 
 ccbetasv[{4, 2}, {8, 16}] -> (betasv[{2}, {8}]*betasv[{12}, {16}])/
    (65536*y^8) - betasv[{2, 12}, {8, 16}]/(65536*y^8) + 
   (3617*betasv[{8}, {10}]*zeta[7])/(7749807636480000*y^8) + 
   (betasv[{12}, {16}]*zeta[7])/(58720256*y^12) + 
   zeta[15]/(15606743040000*y^7) - (betasv[{2}, {8}]*zeta[15])/
    (7864320*y^10), ccbetasv[{4, 3}, {8, 16}] -> 
  (betasv[{2}, {8}]*betasv[{11}, {16}])/(4096*y^6) - 
   betasv[{2, 11}, {8, 16}]/(4096*y^6) + (3617*betasv[{7}, {10}]*zeta[7])/
    (242181488640000*y^6) + (betasv[{11}, {16}]*zeta[7])/(3670016*y^10) + 
   zeta[15]/(3901685760000*y^6) - (betasv[{2}, {8}]*zeta[15])/(1966080*y^9), 
 ccbetasv[{4, 4}, {8, 16}] -> (betasv[{2}, {8}]*betasv[{10}, {16}])/
    (256*y^4) - betasv[{2, 10}, {8, 16}]/(256*y^4) + 
   (3617*betasv[{6}, {10}]*zeta[7])/(11892840960000*y^4) + 
   (betasv[{10}, {16}]*zeta[7])/(229376*y^8) + zeta[15]/(975421440000*y^5) - 
   (betasv[{2}, {8}]*zeta[15])/(491520*y^8), ccbetasv[{4, 5}, {8, 16}] -> 
  (betasv[{2}, {8}]*betasv[{9}, {16}])/(16*y^2) - 
   betasv[{2, 9}, {8, 16}]/(16*y^2) + (3617*betasv[{5}, {10}]*zeta[7])/
    (743302560000*y^2) + (betasv[{9}, {16}]*zeta[7])/(14336*y^6) + 
   zeta[15]/(243855360000*y^4) - (betasv[{2}, {8}]*zeta[15])/(122880*y^7), 
 ccbetasv[{5, 0}, {8, 16}] -> (betasv[{1}, {8}]*betasv[{14}, {16}])/
    (1048576*y^10) - betasv[{1, 14}, {8, 16}]/(1048576*y^10) - 
   (3617*zeta[7])/560207699251200000 + (betasv[{14}, {16}]*zeta[7])/
    (3758096384*y^15) - zeta[15]/(24970788864000*y^8) - 
   (betasv[{1}, {8}]*zeta[15])/(7864320*y^10), 
 ccbetasv[{5, 1}, {8, 16}] -> (betasv[{1}, {8}]*betasv[{13}, {16}])/
    (65536*y^8) - betasv[{1, 13}, {8, 16}]/(65536*y^8) - 
   (3617*betasv[{8}, {10}]*zeta[7])/(1192278097920000*y^8) + 
   (betasv[{13}, {16}]*zeta[7])/(234881024*y^13) - 
   zeta[15]/(6242697216000*y^7) - (betasv[{1}, {8}]*zeta[15])/(1966080*y^9), 
 ccbetasv[{5, 2}, {8, 16}] -> (betasv[{1}, {8}]*betasv[{12}, {16}])/
    (4096*y^6) - betasv[{1, 12}, {8, 16}]/(4096*y^6) - 
   (3617*betasv[{7}, {10}]*zeta[7])/(60545372160000*y^6) + 
   (betasv[{12}, {16}]*zeta[7])/(14680064*y^11) - 
   zeta[15]/(1560674304000*y^6) - (betasv[{1}, {8}]*zeta[15])/(491520*y^8), 
 ccbetasv[{5, 3}, {8, 16}] -> (betasv[{1}, {8}]*betasv[{11}, {16}])/
    (256*y^4) - betasv[{1, 11}, {8, 16}]/(256*y^4) - 
   (3617*betasv[{6}, {10}]*zeta[7])/(4324669440000*y^4) + 
   (betasv[{11}, {16}]*zeta[7])/(917504*y^9) - zeta[15]/(390168576000*y^5) - 
   (betasv[{1}, {8}]*zeta[15])/(122880*y^7), ccbetasv[{5, 4}, {8, 16}] -> 
  (betasv[{1}, {8}]*betasv[{10}, {16}])/(16*y^2) - 
   betasv[{1, 10}, {8, 16}]/(16*y^2) - (3617*betasv[{5}, {10}]*zeta[7])/
    (371651280000*y^2) + (betasv[{10}, {16}]*zeta[7])/(57344*y^7) - 
   zeta[15]/(97542144000*y^4) - (betasv[{1}, {8}]*zeta[15])/(30720*y^6), 
 ccbetasv[{6, 0}, {8, 16}] -> (betasv[{0}, {8}]*betasv[{14}, {16}])/
    (65536*y^8) - betasv[{0, 14}, {8, 16}]/(65536*y^8) + 
   (3617*betasv[{8}, {10}]*zeta[7])/(85162721280000*y^8) + 
   (betasv[{14}, {16}]*zeta[7])/(939524096*y^14) + 
   zeta[15]/(1040449536000*y^7) - (betasv[{0}, {8}]*zeta[15])/(491520*y^8), 
 ccbetasv[{6, 1}, {8, 16}] -> (betasv[{0}, {8}]*betasv[{13}, {16}])/
    (4096*y^6) - betasv[{0, 13}, {8, 16}]/(4096*y^6) + 
   (3617*betasv[{7}, {10}]*zeta[7])/(9314672640000*y^6) + 
   (betasv[{13}, {16}]*zeta[7])/(58720256*y^12) + 
   zeta[15]/(260112384000*y^6) - (betasv[{0}, {8}]*zeta[15])/(122880*y^7), 
 ccbetasv[{6, 2}, {8, 16}] -> (betasv[{0}, {8}]*betasv[{12}, {16}])/
    (256*y^4) - betasv[{0, 12}, {8, 16}]/(256*y^4) + 
   (3617*betasv[{6}, {10}]*zeta[7])/(1081167360000*y^4) + 
   (betasv[{12}, {16}]*zeta[7])/(3670016*y^10) + zeta[15]/(65028096000*y^5) - 
   (betasv[{0}, {8}]*zeta[15])/(30720*y^6), ccbetasv[{6, 3}, {8, 16}] -> 
  (betasv[{0}, {8}]*betasv[{11}, {16}])/(16*y^2) - 
   betasv[{0, 11}, {8, 16}]/(16*y^2) + (3617*betasv[{5}, {10}]*zeta[7])/
    (135145920000*y^2) + (betasv[{11}, {16}]*zeta[7])/(229376*y^8) + 
   zeta[15]/(16257024000*y^4) - (betasv[{0}, {8}]*zeta[15])/(7680*y^5), 
 ccbetasv[{0, 11}, {8, 18}] -> betasv[{5}, {18}]*betasv[{6}, {8}] - 
   betasv[{6, 5}, {8, 18}] + (482537*betasv[{5}, {12}]*zeta[7])/
    2784334460544 + (2*betasv[{5}, {18}]*zeta[7])/7 + 
   zeta[17]/(18424627200*y^4) - (betasv[{6}, {8}]*zeta[17])/(35651584*y^11), 
 ccbetasv[{1, 10}, {8, 18}] -> betasv[{5}, {8}]*betasv[{6}, {18}] - 
   betasv[{5, 6}, {8, 18}] - (43867*betasv[{5}, {12}]*zeta[7])/464055743424 + 
   (betasv[{6}, {18}]*zeta[7])/(14*y) - zeta[17]/(110547763200*y^4) - 
   (betasv[{5}, {8}]*zeta[17])/(8912896*y^10), 
 ccbetasv[{2, 9}, {8, 18}] -> betasv[{4}, {8}]*betasv[{7}, {18}] - 
   betasv[{4, 7}, {8, 18}] + (43867*betasv[{5}, {12}]*zeta[7])/662936776320 + 
   (betasv[{7}, {18}]*zeta[7])/(56*y^2) + zeta[17]/(276369408000*y^4) - 
   (betasv[{4}, {8}]*zeta[17])/(2228224*y^9), ccbetasv[{4, 7}, {8, 18}] -> 
  betasv[{2}, {8}]*betasv[{9}, {18}] - betasv[{2, 9}, {8, 18}] + 
   (43867*betasv[{5}, {12}]*zeta[7])/662936776320 + 
   (betasv[{9}, {18}]*zeta[7])/(896*y^4) + zeta[17]/(276369408000*y^4) - 
   (betasv[{2}, {8}]*zeta[17])/(139264*y^7), ccbetasv[{5, 6}, {8, 18}] -> 
  betasv[{1}, {8}]*betasv[{10}, {18}] - betasv[{1, 10}, {8, 18}] - 
   (43867*betasv[{5}, {12}]*zeta[7])/464055743424 + 
   (betasv[{10}, {18}]*zeta[7])/(3584*y^5) - zeta[17]/(110547763200*y^4) - 
   (betasv[{1}, {8}]*zeta[17])/(34816*y^6), ccbetasv[{6, 5}, {8, 18}] -> 
  betasv[{0}, {8}]*betasv[{11}, {18}] - betasv[{0, 11}, {8, 18}] + 
   (482537*betasv[{5}, {12}]*zeta[7])/2784334460544 + 
   (betasv[{11}, {18}]*zeta[7])/(14336*y^6) + zeta[17]/(18424627200*y^4) - 
   (betasv[{0}, {8}]*zeta[17])/(8704*y^5), ccbetasv[{0, 12}, {8, 18}] -> 
  16*y^2*betasv[{4}, {18}]*betasv[{6}, {8}] - 
   16*y^2*betasv[{6, 4}, {8, 18}] + (482537*y^2*betasv[{4}, {12}]*zeta[7])/
    87010451892 + (32*y^2*betasv[{4}, {18}]*zeta[7])/7 + 
   zeta[17]/(4606156800*y^3) - (betasv[{6}, {8}]*zeta[17])/(8912896*y^10), 
 ccbetasv[{1, 11}, {8, 18}] -> 16*y^2*betasv[{5}, {8}]*betasv[{5}, {18}] - 
   16*y^2*betasv[{5, 5}, {8, 18}] - (2412685*y^2*betasv[{4}, {12}]*zeta[7])/
    1044125422704 + (8*y*betasv[{5}, {18}]*zeta[7])/7 - 
   zeta[17]/(27636940800*y^3) - (betasv[{5}, {8}]*zeta[17])/(2228224*y^9), 
 ccbetasv[{2, 10}, {8, 18}] -> 16*y^2*betasv[{4}, {8}]*betasv[{6}, {18}] - 
   16*y^2*betasv[{4, 6}, {8, 18}] + (219335*y^2*betasv[{4}, {12}]*zeta[7])/
    174020903784 + (2*betasv[{6}, {18}]*zeta[7])/7 + 
   zeta[17]/(69092352000*y^3) - (betasv[{4}, {8}]*zeta[17])/(557056*y^8), 
 ccbetasv[{3, 9}, {8, 18}] -> 16*y^2*betasv[{3}, {8}]*betasv[{7}, {18}] - 
   16*y^2*betasv[{3, 7}, {8, 18}] - (43867*y^2*betasv[{4}, {12}]*zeta[7])/
    49720258224 + (betasv[{7}, {18}]*zeta[7])/(14*y) - 
   zeta[17]/(92123136000*y^3) - (betasv[{3}, {8}]*zeta[17])/(139264*y^7), 
 ccbetasv[{4, 8}, {8, 18}] -> 16*y^2*betasv[{2}, {8}]*betasv[{8}, {18}] - 
   16*y^2*betasv[{2, 8}, {8, 18}] + (43867*y^2*betasv[{4}, {12}]*zeta[7])/
    55935290502 + (betasv[{8}, {18}]*zeta[7])/(56*y^2) + 
   zeta[17]/(69092352000*y^3) - (betasv[{2}, {8}]*zeta[17])/(34816*y^6), 
 ccbetasv[{5, 7}, {8, 18}] -> 16*y^2*betasv[{1}, {8}]*betasv[{9}, {18}] - 
   16*y^2*betasv[{1, 9}, {8, 18}] - (43867*y^2*betasv[{4}, {12}]*zeta[7])/
    49720258224 + (betasv[{9}, {18}]*zeta[7])/(224*y^3) - 
   zeta[17]/(27636940800*y^3) - (betasv[{1}, {8}]*zeta[17])/(8704*y^5), 
 ccbetasv[{6, 6}, {8, 18}] -> 16*y^2*betasv[{0}, {8}]*betasv[{10}, {18}] - 
   16*y^2*betasv[{0, 10}, {8, 18}] + (219335*y^2*betasv[{4}, {12}]*zeta[7])/
    174020903784 + (betasv[{10}, {18}]*zeta[7])/(896*y^4) + 
   zeta[17]/(4606156800*y^3) - (betasv[{0}, {8}]*zeta[17])/(2176*y^4), 
 ccbetasv[{0, 13}, {8, 18}] -> 256*y^4*betasv[{3}, {18}]*betasv[{6}, {8}] - 
   256*y^4*betasv[{6, 3}, {8, 18}] + (1930148*y^4*betasv[{3}, {12}]*zeta[7])/
    11712945447 + (512*y^4*betasv[{3}, {18}]*zeta[7])/7 + 
   zeta[17]/(1151539200*y^2) - (betasv[{6}, {8}]*zeta[17])/(2228224*y^9), 
 ccbetasv[{1, 12}, {8, 18}] -> 256*y^4*betasv[{4}, {18}]*betasv[{5}, {8}] - 
   256*y^4*betasv[{5, 4}, {8, 18}] - (7720592*y^4*betasv[{3}, {12}]*zeta[7])/
    152268290811 + (128*y^3*betasv[{4}, {18}]*zeta[7])/7 - 
   zeta[17]/(6909235200*y^2) - (betasv[{5}, {8}]*zeta[17])/(557056*y^8), 
 ccbetasv[{3, 10}, {8, 18}] -> 256*y^4*betasv[{3}, {8}]*betasv[{6}, {18}] - 
   256*y^4*betasv[{3, 6}, {8, 18}] - (1754680*y^4*betasv[{3}, {12}]*zeta[7])/
    152268290811 + (8*y*betasv[{6}, {18}]*zeta[7])/7 - 
   zeta[17]/(23030784000*y^2) - (betasv[{3}, {8}]*zeta[17])/(34816*y^6), 
 ccbetasv[{4, 9}, {8, 18}] -> 256*y^4*betasv[{2}, {8}]*betasv[{7}, {18}] - 
   256*y^4*betasv[{2, 7}, {8, 18}] + (175468*y^4*betasv[{3}, {12}]*zeta[7])/
    21752612973 + (2*betasv[{7}, {18}]*zeta[7])/7 + 
   zeta[17]/(17273088000*y^2) - (betasv[{2}, {8}]*zeta[17])/(8704*y^5), 
 ccbetasv[{5, 8}, {8, 18}] -> 256*y^4*betasv[{1}, {8}]*betasv[{8}, {18}] - 
   256*y^4*betasv[{1, 8}, {8, 18}] - (1403744*y^4*betasv[{3}, {12}]*zeta[7])/
    195773516757 + (betasv[{8}, {18}]*zeta[7])/(14*y) - 
   zeta[17]/(6909235200*y^2) - (betasv[{1}, {8}]*zeta[17])/(2176*y^4), 
 ccbetasv[{6, 7}, {8, 18}] -> 256*y^4*betasv[{0}, {8}]*betasv[{9}, {18}] - 
   256*y^4*betasv[{0, 9}, {8, 18}] + (175468*y^4*betasv[{3}, {12}]*zeta[7])/
    21752612973 + (betasv[{9}, {18}]*zeta[7])/(56*y^2) + 
   zeta[17]/(1151539200*y^2) - (betasv[{0}, {8}]*zeta[17])/(544*y^3), 
 ccbetasv[{0, 14}, {8, 18}] -> 4096*y^6*betasv[{2}, {18}]*betasv[{6}, {8}] - 
   4096*y^6*betasv[{6, 2}, {8, 18}] + (7720592*y^6*betasv[{2}, {12}]*zeta[7])/
    1673277921 + (8192*y^6*betasv[{2}, {18}]*zeta[7])/7 + 
   zeta[17]/(287884800*y) - (betasv[{6}, {8}]*zeta[17])/(557056*y^8), 
 ccbetasv[{1, 13}, {8, 18}] -> 4096*y^6*betasv[{3}, {18}]*betasv[{5}, {8}] - 
   4096*y^6*betasv[{5, 3}, {8, 18}] - (3860296*y^6*betasv[{2}, {12}]*zeta[7])/
    3904315149 + (2048*y^5*betasv[{3}, {18}]*zeta[7])/7 - 
   zeta[17]/(1727308800*y) - (betasv[{5}, {8}]*zeta[17])/(139264*y^7), 
 ccbetasv[{2, 12}, {8, 18}] -> 4096*y^6*betasv[{4}, {8}]*betasv[{4}, {18}] - 
   4096*y^6*betasv[{4, 4}, {8, 18}] + 
   (15441184*y^6*betasv[{2}, {12}]*zeta[7])/50756096937 + 
   (512*y^4*betasv[{4}, {18}]*zeta[7])/7 + zeta[17]/(4318272000*y) - 
   (betasv[{4}, {8}]*zeta[17])/(34816*y^6), ccbetasv[{3, 11}, {8, 18}] -> 
  4096*y^6*betasv[{3}, {8}]*betasv[{5}, {18}] - 
   4096*y^6*betasv[{3, 5}, {8, 18}] - 
   (19301480*y^6*betasv[{2}, {12}]*zeta[7])/152268290811 + 
   (128*y^3*betasv[{5}, {18}]*zeta[7])/7 - zeta[17]/(5757696000*y) - 
   (betasv[{3}, {8}]*zeta[17])/(8704*y^5), ccbetasv[{4, 10}, {8, 18}] -> 
  4096*y^6*betasv[{2}, {8}]*betasv[{6}, {18}] - 
   4096*y^6*betasv[{2, 6}, {8, 18}] + (3509360*y^6*betasv[{2}, {12}]*zeta[7])/
    50756096937 + (32*y^2*betasv[{6}, {18}]*zeta[7])/7 + 
   zeta[17]/(4318272000*y) - (betasv[{2}, {8}]*zeta[17])/(2176*y^4), 
 ccbetasv[{5, 9}, {8, 18}] -> 4096*y^6*betasv[{1}, {8}]*betasv[{7}, {18}] - 
   4096*y^6*betasv[{1, 7}, {8, 18}] - (350936*y^6*betasv[{2}, {12}]*zeta[7])/
    7250870991 + (8*y*betasv[{7}, {18}]*zeta[7])/7 - 
   zeta[17]/(1727308800*y) - (betasv[{1}, {8}]*zeta[17])/(544*y^3), 
 ccbetasv[{6, 8}, {8, 18}] -> 4096*y^6*betasv[{0}, {8}]*betasv[{8}, {18}] - 
   4096*y^6*betasv[{0, 8}, {8, 18}] + (2807488*y^6*betasv[{2}, {12}]*zeta[7])/
    65257838919 + (2*betasv[{8}, {18}]*zeta[7])/7 + zeta[17]/(287884800*y) - 
   (betasv[{0}, {8}]*zeta[17])/(136*y^2), ccbetasv[{0, 15}, {8, 18}] -> 
  65536*y^8*betasv[{1}, {18}]*betasv[{6}, {8}] - 
   65536*y^8*betasv[{6, 1}, {8, 18}] + 
   (617647360*y^8*betasv[{1}, {12}]*zeta[7])/5019833763 + 
   (131072*y^8*betasv[{1}, {18}]*zeta[7])/7 + zeta[17]/71971200 - 
   (betasv[{6}, {8}]*zeta[17])/(139264*y^7), ccbetasv[{2, 13}, {8, 18}] -> 
  65536*y^8*betasv[{3}, {18}]*betasv[{4}, {8}] - 
   65536*y^8*betasv[{4, 3}, {8, 18}] + 
   (123529472*y^8*betasv[{1}, {12}]*zeta[7])/35138836341 + 
   (8192*y^6*betasv[{3}, {18}]*zeta[7])/7 + zeta[17]/1079568000 - 
   (betasv[{4}, {8}]*zeta[17])/(8704*y^5), ccbetasv[{3, 12}, {8, 18}] -> 
  65536*y^8*betasv[{3}, {8}]*betasv[{4}, {18}] - 
   65536*y^8*betasv[{3, 4}, {8, 18}] - 
   (494117888*y^8*betasv[{1}, {12}]*zeta[7])/456804872433 + 
   (2048*y^5*betasv[{4}, {18}]*zeta[7])/7 - zeta[17]/1439424000 - 
   (betasv[{3}, {8}]*zeta[17])/(2176*y^4), ccbetasv[{4, 11}, {8, 18}] -> 
  65536*y^8*betasv[{2}, {8}]*betasv[{5}, {18}] - 
   65536*y^8*betasv[{2, 5}, {8, 18}] + 
   (617647360*y^8*betasv[{1}, {12}]*zeta[7])/1370414617299 + 
   (512*y^4*betasv[{5}, {18}]*zeta[7])/7 + zeta[17]/1079568000 - 
   (betasv[{2}, {8}]*zeta[17])/(544*y^3), ccbetasv[{5, 10}, {8, 18}] -> 
  65536*y^8*betasv[{1}, {8}]*betasv[{6}, {18}] - 
   65536*y^8*betasv[{1, 6}, {8, 18}] - 
   (112299520*y^8*betasv[{1}, {12}]*zeta[7])/456804872433 + 
   (128*y^3*betasv[{6}, {18}]*zeta[7])/7 - zeta[17]/431827200 - 
   (betasv[{1}, {8}]*zeta[17])/(136*y^2), ccbetasv[{6, 9}, {8, 18}] -> 
  65536*y^8*betasv[{0}, {8}]*betasv[{7}, {18}] - 
   65536*y^8*betasv[{0, 7}, {8, 18}] + 
   (11229952*y^8*betasv[{1}, {12}]*zeta[7])/65257838919 + 
   (32*y^2*betasv[{7}, {18}]*zeta[7])/7 + zeta[17]/71971200 - 
   (betasv[{0}, {8}]*zeta[17])/(34*y), ccbetasv[{0, 16}, {8, 18}] -> 
  1048576*y^10*betasv[{0}, {18}]*betasv[{6}, {8}] - 
   1048576*y^10*betasv[{6, 0}, {8, 18}] + 
   (15811772416*y^10*betasv[{0}, {12}]*zeta[7])/5019833763 + 
   (2097152*y^10*betasv[{0}, {18}]*zeta[7])/7 + (y*zeta[17])/17992800 - 
   (betasv[{6}, {8}]*zeta[17])/(34816*y^6), ccbetasv[{1, 15}, {8, 18}] -> 
  1048576*y^10*betasv[{1}, {18}]*betasv[{5}, {8}] - 
   1048576*y^10*betasv[{5, 1}, {8, 18}] - 
   (988235776*y^10*betasv[{0}, {12}]*zeta[7])/5019833763 + 
   (524288*y^9*betasv[{1}, {18}]*zeta[7])/7 - (y*zeta[17])/107956800 - 
   (betasv[{5}, {8}]*zeta[17])/(8704*y^5), ccbetasv[{2, 14}, {8, 18}] -> 
  1048576*y^10*betasv[{2}, {18}]*betasv[{4}, {8}] - 
   1048576*y^10*betasv[{4, 2}, {8, 18}] + 
   (1976471552*y^10*betasv[{0}, {12}]*zeta[7])/75297506445 + 
   (131072*y^8*betasv[{2}, {18}]*zeta[7])/7 + (y*zeta[17])/269892000 - 
   (betasv[{4}, {8}]*zeta[17])/(2176*y^4), ccbetasv[{3, 13}, {8, 18}] -> 
  1048576*y^10*betasv[{3}, {8}]*betasv[{3}, {18}] - 
   1048576*y^10*betasv[{3, 3}, {8, 18}] - 
   (988235776*y^10*betasv[{0}, {12}]*zeta[7])/175694181705 + 
   (32768*y^7*betasv[{3}, {18}]*zeta[7])/7 - (y*zeta[17])/359856000 - 
   (betasv[{3}, {8}]*zeta[17])/(544*y^3), ccbetasv[{4, 12}, {8, 18}] -> 
  1048576*y^10*betasv[{2}, {8}]*betasv[{4}, {18}] - 
   1048576*y^10*betasv[{2, 4}, {8, 18}] + 
   (3952943104*y^10*betasv[{0}, {12}]*zeta[7])/2284024362165 + 
   (8192*y^6*betasv[{4}, {18}]*zeta[7])/7 + (y*zeta[17])/269892000 - 
   (betasv[{2}, {8}]*zeta[17])/(136*y^2), ccbetasv[{5, 11}, {8, 18}] -> 
  1048576*y^10*betasv[{1}, {8}]*betasv[{5}, {18}] - 
   1048576*y^10*betasv[{1, 5}, {8, 18}] - 
   (988235776*y^10*betasv[{0}, {12}]*zeta[7])/1370414617299 + 
   (2048*y^5*betasv[{5}, {18}]*zeta[7])/7 - (y*zeta[17])/107956800 - 
   (betasv[{1}, {8}]*zeta[17])/(34*y), ccbetasv[{6, 10}, {8, 18}] -> 
  1048576*y^10*betasv[{0}, {8}]*betasv[{6}, {18}] - 
   1048576*y^10*betasv[{0, 6}, {8, 18}] + 
   (179679232*y^10*betasv[{0}, {12}]*zeta[7])/456804872433 + 
   (512*y^4*betasv[{6}, {18}]*zeta[7])/7 + (y*zeta[17])/17992800 - 
   (2*betasv[{0}, {8}]*zeta[17])/17, ccbetasv[{1, 16}, {8, 18}] -> 
  16777216*y^12*betasv[{0}, {18}]*betasv[{5}, {8}] - 
   16777216*y^12*betasv[{5, 0}, {8, 18}] + (11229952*y^12*zeta[7])/
    4638536162134875 + (8388608*y^11*betasv[{0}, {18}]*zeta[7])/7 - 
   (y^2*zeta[17])/26989200 - (betasv[{5}, {8}]*zeta[17])/(2176*y^4), 
 ccbetasv[{2, 15}, {8, 18}] -> 16777216*y^12*betasv[{1}, {18}]*
    betasv[{4}, {8}] - 16777216*y^12*betasv[{4, 1}, {8, 18}] - 
   (701872*y^12*zeta[7])/4638536162134875 + 
   (2097152*y^10*betasv[{1}, {18}]*zeta[7])/7 + (y^2*zeta[17])/67473000 - 
   (betasv[{4}, {8}]*zeta[17])/(544*y^3), ccbetasv[{3, 14}, {8, 18}] -> 
  16777216*y^12*betasv[{2}, {18}]*betasv[{3}, {8}] - 
   16777216*y^12*betasv[{3, 2}, {8, 18}] + (1403744*y^12*zeta[7])/
    69578042432023125 + (524288*y^9*betasv[{2}, {18}]*zeta[7])/7 - 
   (y^2*zeta[17])/89964000 - (betasv[{3}, {8}]*zeta[17])/(136*y^2), 
 ccbetasv[{4, 13}, {8, 18}] -> 16777216*y^12*betasv[{2}, {8}]*
    betasv[{3}, {18}] - 16777216*y^12*betasv[{2, 3}, {8, 18}] - 
   (701872*y^12*zeta[7])/162348765674720625 + 
   (131072*y^8*betasv[{3}, {18}]*zeta[7])/7 + (y^2*zeta[17])/67473000 - 
   (betasv[{2}, {8}]*zeta[17])/(34*y), ccbetasv[{5, 12}, {8, 18}] -> 
  16777216*y^12*betasv[{1}, {8}]*betasv[{4}, {18}] - 
   16777216*y^12*betasv[{1, 4}, {8, 18}] + (2807488*y^12*zeta[7])/
    2110533953771368125 + (32768*y^7*betasv[{4}, {18}]*zeta[7])/7 - 
   (y^2*zeta[17])/26989200 - (2*betasv[{1}, {8}]*zeta[17])/17, 
 ccbetasv[{6, 11}, {8, 18}] -> 16777216*y^12*betasv[{0}, {8}]*
    betasv[{5}, {18}] - 16777216*y^12*betasv[{0, 5}, {8, 18}] - 
   (701872*y^12*zeta[7])/1266320372262820875 + 
   (8192*y^6*betasv[{5}, {18}]*zeta[7])/7 + (y^2*zeta[17])/4498200 - 
   (8*y*betasv[{0}, {8}]*zeta[17])/17, ccbetasv[{2, 11}, {8, 18}] -> 
  256*y^4*betasv[{4}, {8}]*betasv[{5}, {18}] - 
   256*y^4*betasv[{4, 5}, {8, 18}] + (9650740*y^4*betasv[{3}, {12}]*zeta[7])/
    456804872433 + (32*y^2*betasv[{5}, {18}]*zeta[7])/7 + 
   zeta[17]/(17273088000*y^2) - (betasv[{4}, {8}]*zeta[17])/(139264*y^7), 
 ccbetasv[{1, 14}, {8, 18}] -> 65536*y^8*betasv[{2}, {18}]*betasv[{5}, {8}] - 
   65536*y^8*betasv[{5, 2}, {8, 18}] - 
   (247058944*y^8*betasv[{1}, {12}]*zeta[7])/15059501289 + 
   (32768*y^7*betasv[{2}, {18}]*zeta[7])/7 - zeta[17]/431827200 - 
   (betasv[{5}, {8}]*zeta[17])/(34816*y^6), ccbetasv[{2, 16}, {8, 18}] -> 
  268435456*y^14*betasv[{0}, {18}]*betasv[{4}, {8}] - 
   268435456*y^14*betasv[{4, 0}, {8, 18}] + (44919808*y^13*zeta[7])/
    4638536162134875 + (33554432*y^12*betasv[{0}, {18}]*zeta[7])/7 + 
   (y^3*zeta[17])/16868250 - (betasv[{4}, {8}]*zeta[17])/(136*y^2), 
 ccbetasv[{3, 15}, {8, 18}] -> 268435456*y^14*betasv[{1}, {18}]*
    betasv[{3}, {8}] - 268435456*y^14*betasv[{3, 1}, {8, 18}] - 
   (2807488*y^13*zeta[7])/4638536162134875 + 
   (8388608*y^11*betasv[{1}, {18}]*zeta[7])/7 - (y^3*zeta[17])/22491000 - 
   (betasv[{3}, {8}]*zeta[17])/(34*y), ccbetasv[{4, 14}, {8, 18}] -> 
  268435456*y^14*betasv[{2}, {8}]*betasv[{2}, {18}] - 
   268435456*y^14*betasv[{2, 2}, {8, 18}] + (5614976*y^13*zeta[7])/
    69578042432023125 + (2097152*y^10*betasv[{2}, {18}]*zeta[7])/7 + 
   (y^3*zeta[17])/16868250 - (2*betasv[{2}, {8}]*zeta[17])/17, 
 ccbetasv[{5, 13}, {8, 18}] -> 268435456*y^14*betasv[{1}, {8}]*
    betasv[{3}, {18}] - 268435456*y^14*betasv[{1, 3}, {8, 18}] - 
   (2807488*y^13*zeta[7])/162348765674720625 + 
   (524288*y^9*betasv[{3}, {18}]*zeta[7])/7 - (y^3*zeta[17])/6747300 - 
   (8*y*betasv[{1}, {8}]*zeta[17])/17, ccbetasv[{6, 12}, {8, 18}] -> 
  268435456*y^14*betasv[{0}, {8}]*betasv[{4}, {18}] - 
   268435456*y^14*betasv[{0, 4}, {8, 18}] + (11229952*y^13*zeta[7])/
    2110533953771368125 + (131072*y^8*betasv[{4}, {18}]*zeta[7])/7 + 
   (y^3*zeta[17])/1124550 - (32*y^2*betasv[{0}, {8}]*zeta[17])/17, 
 ccbetasv[{3, 16}, {8, 18}] -> 4294967296*y^16*betasv[{0}, {18}]*
    betasv[{3}, {8}] - 4294967296*y^16*betasv[{3, 0}, {8, 18}] + 
   (179679232*y^14*zeta[7])/4638536162134875 + 
   (134217728*y^13*betasv[{0}, {18}]*zeta[7])/7 - (y^4*zeta[17])/5622750 - 
   (2*betasv[{3}, {8}]*zeta[17])/17, ccbetasv[{4, 15}, {8, 18}] -> 
  4294967296*y^16*betasv[{1}, {18}]*betasv[{2}, {8}] - 
   4294967296*y^16*betasv[{2, 1}, {8, 18}] - (11229952*y^14*zeta[7])/
    4638536162134875 + (33554432*y^12*betasv[{1}, {18}]*zeta[7])/7 + 
   (2*y^4*zeta[17])/8434125 - (8*y*betasv[{2}, {8}]*zeta[17])/17, 
 ccbetasv[{5, 14}, {8, 18}] -> 4294967296*y^16*betasv[{1}, {8}]*
    betasv[{2}, {18}] - 4294967296*y^16*betasv[{1, 2}, {8, 18}] + 
   (22459904*y^14*zeta[7])/69578042432023125 + 
   (8388608*y^11*betasv[{2}, {18}]*zeta[7])/7 - (y^4*zeta[17])/1686825 - 
   (32*y^2*betasv[{1}, {8}]*zeta[17])/17, ccbetasv[{6, 13}, {8, 18}] -> 
  4294967296*y^16*betasv[{0}, {8}]*betasv[{3}, {18}] - 
   4294967296*y^16*betasv[{0, 3}, {8, 18}] - (11229952*y^14*zeta[7])/
    162348765674720625 + (2097152*y^10*betasv[{3}, {18}]*zeta[7])/7 + 
   (2*y^4*zeta[17])/562275 - (128*y^3*betasv[{0}, {8}]*zeta[17])/17, 
 ccbetasv[{4, 16}, {8, 18}] -> 68719476736*y^18*betasv[{0}, {18}]*
    betasv[{2}, {8}] - 68719476736*y^18*betasv[{2, 0}, {8, 18}] + 
   (718716928*y^15*zeta[7])/4638536162134875 + 
   (536870912*y^14*betasv[{0}, {18}]*zeta[7])/7 + (8*y^5*zeta[17])/8434125 - 
   (32*y^2*betasv[{2}, {8}]*zeta[17])/17, ccbetasv[{5, 15}, {8, 18}] -> 
  68719476736*y^18*betasv[{1}, {8}]*betasv[{1}, {18}] - 
   68719476736*y^18*betasv[{1, 1}, {8, 18}] - (44919808*y^15*zeta[7])/
    4638536162134875 + (134217728*y^13*betasv[{1}, {18}]*zeta[7])/7 - 
   (4*y^5*zeta[17])/1686825 - (128*y^3*betasv[{1}, {8}]*zeta[17])/17, 
 ccbetasv[{6, 14}, {8, 18}] -> 68719476736*y^18*betasv[{0}, {8}]*
    betasv[{2}, {18}] - 68719476736*y^18*betasv[{0, 2}, {8, 18}] + 
   (89839616*y^15*zeta[7])/69578042432023125 + 
   (33554432*y^12*betasv[{2}, {18}]*zeta[7])/7 + (8*y^5*zeta[17])/562275 - 
   (512*y^4*betasv[{0}, {8}]*zeta[17])/17, ccbetasv[{5, 16}, {8, 18}] -> 
  1099511627776*y^20*betasv[{0}, {18}]*betasv[{1}, {8}] - 
   1099511627776*y^20*betasv[{1, 0}, {8, 18}] + (2874867712*y^16*zeta[7])/
    4638536162134875 + (2147483648*y^15*betasv[{0}, {18}]*zeta[7])/7 - 
   (16*y^6*zeta[17])/1686825 - (512*y^4*betasv[{1}, {8}]*zeta[17])/17, 
 ccbetasv[{6, 15}, {8, 18}] -> 1099511627776*y^20*betasv[{0}, {8}]*
    betasv[{1}, {18}] - 1099511627776*y^20*betasv[{0, 1}, {8, 18}] - 
   (179679232*y^16*zeta[7])/4638536162134875 + 
   (536870912*y^14*betasv[{1}, {18}]*zeta[7])/7 + (32*y^6*zeta[17])/562275 - 
   (2048*y^5*betasv[{0}, {8}]*zeta[17])/17, ccbetasv[{3, 8}, {8, 18}] -> 
  betasv[{3}, {8}]*betasv[{8}, {18}] - betasv[{3, 8}, {8, 18}] - 
   (43867*betasv[{5}, {12}]*zeta[7])/745803873360 + 
   (betasv[{8}, {18}]*zeta[7])/(224*y^3) - zeta[17]/(368492544000*y^4) - 
   (betasv[{3}, {8}]*zeta[17])/(557056*y^8), ccbetasv[{6, 16}, {8, 18}] -> 
  17592186044416*y^22*betasv[{0}, {8}]*betasv[{0}, {18}] - 
   17592186044416*y^22*betasv[{0, 0}, {8, 18}] + (11499470848*y^17*zeta[7])/
    4638536162134875 + (8589934592*y^16*betasv[{0}, {18}]*zeta[7])/7 + 
   (128*y^7*zeta[17])/562275 - (8192*y^6*betasv[{0}, {8}]*zeta[17])/17, 
 ccbetasv[{0, 0}, {8, 18}] -> (betasv[{6}, {8}]*betasv[{16}, {18}])/
    (17592186044416*y^22) - betasv[{6, 16}, {8, 18}]/(17592186044416*y^22) + 
   (43867*zeta[7])/(311286892463791276032000*y^5) + 
   (betasv[{16}, {18}]*zeta[7])/(61572651155456*y^22) + 
   zeta[17]/(77278487563468800*y^15) - (betasv[{6}, {8}]*zeta[17])/
    (149533581377536*y^22), ccbetasv[{0, 1}, {8, 18}] -> 
  (betasv[{6}, {8}]*betasv[{15}, {18}])/(1099511627776*y^20) - 
   betasv[{6, 15}, {8, 18}]/(1099511627776*y^20) - 
   (43867*zeta[7])/(1245147569855165104128000*y^4) + 
   (betasv[{15}, {18}]*zeta[7])/(3848290697216*y^20) + 
   zeta[17]/(19319621890867200*y^14) - (betasv[{6}, {8}]*zeta[17])/
    (37383395344384*y^21), ccbetasv[{0, 2}, {8, 18}] -> 
  (betasv[{6}, {8}]*betasv[{14}, {18}])/(68719476736*y^18) - 
   betasv[{6, 14}, {8, 18}]/(68719476736*y^18) + 
   (43867*zeta[7])/(2334651693478434570240000*y^3) + 
   (betasv[{14}, {18}]*zeta[7])/(240518168576*y^18) + 
   zeta[17]/(4829905472716800*y^13) - (betasv[{6}, {8}]*zeta[17])/
    (9345848836096*y^20), ccbetasv[{0, 3}, {8, 18}] -> 
  (betasv[{6}, {8}]*betasv[{13}, {18}])/(4294967296*y^16) - 
   betasv[{6, 13}, {8, 18}]/(4294967296*y^16) - 
   (43867*zeta[7])/(2723760309058173665280000*y^2) + 
   (betasv[{13}, {18}]*zeta[7])/(15032385536*y^16) + 
   zeta[17]/(1207476368179200*y^12) - (betasv[{6}, {8}]*zeta[17])/
    (2336462209024*y^19), ccbetasv[{0, 4}, {8, 18}] -> 
  (betasv[{6}, {8}]*betasv[{12}, {18}])/(268435456*y^14) - 
   betasv[{6, 12}, {8, 18}]/(268435456*y^14) + 
   (43867*zeta[7])/(2213055251109766103040000*y) + 
   (betasv[{12}, {18}]*zeta[7])/(939524096*y^14) + 
   zeta[17]/(301869092044800*y^11) - (betasv[{6}, {8}]*zeta[17])/
    (584115552256*y^18), ccbetasv[{0, 5}, {8, 18}] -> 
  (betasv[{6}, {8}]*betasv[{11}, {18}])/(16777216*y^12) - 
   betasv[{6, 11}, {8, 18}]/(16777216*y^12) - 
   (43867*zeta[7])/1327833150665859661824000 + (betasv[{11}, {18}]*zeta[7])/
    (58720256*y^12) + zeta[17]/(75467273011200*y^10) - 
   (betasv[{6}, {8}]*zeta[17])/(146028888064*y^17), 
 ccbetasv[{0, 6}, {8, 18}] -> (betasv[{6}, {8}]*betasv[{10}, {18}])/
    (1048576*y^10) - betasv[{6, 10}, {8, 18}]/(1048576*y^10) + 
   (43867*betasv[{10}, {12}]*zeta[7])/(122622624234574184448*y^10) + 
   (betasv[{10}, {18}]*zeta[7])/(3670016*y^10) + 
   zeta[17]/(18866818252800*y^9) - (betasv[{6}, {8}]*zeta[17])/
    (36507222016*y^16), ccbetasv[{0, 7}, {8, 18}] -> 
  (betasv[{6}, {8}]*betasv[{9}, {18}])/(65536*y^8) - 
   betasv[{6, 9}, {8, 18}]/(65536*y^8) + (43867*betasv[{9}, {12}]*zeta[7])/
    (1094844859237269504*y^8) + (betasv[{9}, {18}]*zeta[7])/(229376*y^8) + 
   zeta[17]/(4716704563200*y^8) - (betasv[{6}, {8}]*zeta[17])/
    (9126805504*y^15), ccbetasv[{0, 8}, {8, 18}] -> 
  (betasv[{6}, {8}]*betasv[{8}, {18}])/(4096*y^6) - 
   betasv[{6, 8}, {8, 18}]/(4096*y^6) + (43867*betasv[{8}, {12}]*zeta[7])/
    (17106950925582336*y^6) + (betasv[{8}, {18}]*zeta[7])/(14336*y^6) + 
   zeta[17]/(1179176140800*y^7) - (betasv[{6}, {8}]*zeta[17])/
    (2281701376*y^14), ccbetasv[{0, 9}, {8, 18}] -> 
  (betasv[{6}, {8}]*betasv[{7}, {18}])/(256*y^4) - 
   betasv[{6, 7}, {8, 18}]/(256*y^4) + (43867*betasv[{7}, {12}]*zeta[7])/
    (356394810949632*y^4) + (betasv[{7}, {18}]*zeta[7])/(896*y^4) + 
   zeta[17]/(294794035200*y^6) - (betasv[{6}, {8}]*zeta[17])/
    (570425344*y^13), ccbetasv[{0, 10}, {8, 18}] -> 
  (betasv[{6}, {8}]*betasv[{6}, {18}])/(16*y^2) - 
   betasv[{6, 6}, {8, 18}]/(16*y^2) + (219335*betasv[{6}, {12}]*zeta[7])/
    (44549351368704*y^2) + (betasv[{6}, {18}]*zeta[7])/(56*y^2) + 
   zeta[17]/(73698508800*y^5) - (betasv[{6}, {8}]*zeta[17])/(142606336*y^12), 
 ccbetasv[{1, 0}, {8, 18}] -> (betasv[{5}, {8}]*betasv[{16}, {18}])/
    (1099511627776*y^20) - betasv[{5, 16}, {8, 18}]/(1099511627776*y^20) + 
   (43867*zeta[7])/(77821723115947819008000*y^4) + 
   (betasv[{16}, {18}]*zeta[7])/(15393162788864*y^21) - 
   zeta[17]/(115917731345203200*y^14) - (betasv[{5}, {8}]*zeta[17])/
    (9345848836096*y^20), ccbetasv[{1, 1}, {8, 18}] -> 
  (betasv[{5}, {8}]*betasv[{15}, {18}])/(68719476736*y^18) - 
   betasv[{5, 15}, {8, 18}]/(68719476736*y^18) - 
   (43867*zeta[7])/(311286892463791276032000*y^3) + 
   (betasv[{15}, {18}]*zeta[7])/(962072674304*y^19) - 
   zeta[17]/(28979432836300800*y^13) - (betasv[{5}, {8}]*zeta[17])/
    (2336462209024*y^19), ccbetasv[{1, 2}, {8, 18}] -> 
  (betasv[{5}, {8}]*betasv[{14}, {18}])/(4294967296*y^16) - 
   betasv[{5, 14}, {8, 18}]/(4294967296*y^16) + 
   (43867*zeta[7])/(583662923369608642560000*y^2) + 
   (betasv[{14}, {18}]*zeta[7])/(60129542144*y^17) - 
   zeta[17]/(7244858209075200*y^12) - (betasv[{5}, {8}]*zeta[17])/
    (584115552256*y^18), ccbetasv[{1, 3}, {8, 18}] -> 
  (betasv[{5}, {8}]*betasv[{13}, {18}])/(268435456*y^14) - 
   betasv[{5, 13}, {8, 18}]/(268435456*y^14) - 
   (43867*zeta[7])/(680940077264543416320000*y) + 
   (betasv[{13}, {18}]*zeta[7])/(3758096384*y^15) - 
   zeta[17]/(1811214552268800*y^11) - (betasv[{5}, {8}]*zeta[17])/
    (146028888064*y^17), ccbetasv[{1, 4}, {8, 18}] -> 
  (betasv[{5}, {8}]*betasv[{12}, {18}])/(16777216*y^12) - 
   betasv[{5, 12}, {8, 18}]/(16777216*y^12) + 
   (43867*zeta[7])/553263812777441525760000 + (betasv[{12}, {18}]*zeta[7])/
    (234881024*y^13) - zeta[17]/(452803638067200*y^10) - 
   (betasv[{5}, {8}]*zeta[17])/(36507222016*y^16), 
 ccbetasv[{1, 5}, {8, 18}] -> (betasv[{5}, {8}]*betasv[{11}, {18}])/
    (1048576*y^10) - betasv[{5, 11}, {8, 18}]/(1048576*y^10) - 
   (482537*betasv[{10}, {12}]*zeta[7])/(735735745407445106688*y^10) + 
   (betasv[{11}, {18}]*zeta[7])/(14680064*y^11) - 
   zeta[17]/(113200909516800*y^9) - (betasv[{5}, {8}]*zeta[17])/
    (9126805504*y^15), ccbetasv[{1, 6}, {8, 18}] -> 
  (betasv[{5}, {8}]*betasv[{10}, {18}])/(65536*y^8) - 
   betasv[{5, 10}, {8, 18}]/(65536*y^8) - (219335*betasv[{9}, {12}]*zeta[7])/
    (3831957007330443264*y^8) + (betasv[{10}, {18}]*zeta[7])/(917504*y^9) - 
   zeta[17]/(28300227379200*y^8) - (betasv[{5}, {8}]*zeta[17])/
    (2281701376*y^14), ccbetasv[{1, 7}, {8, 18}] -> 
  (betasv[{5}, {8}]*betasv[{9}, {18}])/(4096*y^6) - 
   betasv[{5, 9}, {8, 18}]/(4096*y^6) - (43867*betasv[{8}, {12}]*zeta[7])/
    (15206178600517632*y^6) + (betasv[{9}, {18}]*zeta[7])/(57344*y^7) - 
   zeta[17]/(7075056844800*y^7) - (betasv[{5}, {8}]*zeta[17])/
    (570425344*y^13), ccbetasv[{1, 8}, {8, 18}] -> 
  (betasv[{5}, {8}]*betasv[{8}, {18}])/(256*y^4) - 
   betasv[{5, 8}, {8, 18}]/(256*y^4) - (43867*betasv[{7}, {12}]*zeta[7])/
    (400944162318336*y^4) + (betasv[{8}, {18}]*zeta[7])/(3584*y^5) - 
   zeta[17]/(1768764211200*y^6) - (betasv[{5}, {8}]*zeta[17])/
    (142606336*y^12), ccbetasv[{1, 9}, {8, 18}] -> 
  (betasv[{5}, {8}]*betasv[{7}, {18}])/(16*y^2) - 
   betasv[{5, 7}, {8, 18}]/(16*y^2) - (43867*betasv[{6}, {12}]*zeta[7])/
    (12728386105344*y^2) + (betasv[{7}, {18}]*zeta[7])/(224*y^3) - 
   zeta[17]/(442191052800*y^5) - (betasv[{5}, {8}]*zeta[17])/(35651584*y^11), 
 ccbetasv[{2, 0}, {8, 18}] -> (betasv[{4}, {8}]*betasv[{16}, {18}])/
    (68719476736*y^18) - betasv[{4, 16}, {8, 18}]/(68719476736*y^18) + 
   (43867*zeta[7])/(19455430778986954752000*y^3) + 
   (betasv[{16}, {18}]*zeta[7])/(3848290697216*y^20) + 
   zeta[17]/(72448582090752000*y^13) - (betasv[{4}, {8}]*zeta[17])/
    (584115552256*y^18), ccbetasv[{2, 1}, {8, 18}] -> 
  (betasv[{4}, {8}]*betasv[{15}, {18}])/(4294967296*y^16) - 
   betasv[{4, 15}, {8, 18}]/(4294967296*y^16) - 
   (43867*zeta[7])/(77821723115947819008000*y^2) + 
   (betasv[{15}, {18}]*zeta[7])/(240518168576*y^18) + 
   zeta[17]/(18112145522688000*y^12) - (betasv[{4}, {8}]*zeta[17])/
    (146028888064*y^17), ccbetasv[{2, 2}, {8, 18}] -> 
  (betasv[{4}, {8}]*betasv[{14}, {18}])/(268435456*y^14) - 
   betasv[{4, 14}, {8, 18}]/(268435456*y^14) + 
   (43867*zeta[7])/(145915730842402160640000*y) + 
   (betasv[{14}, {18}]*zeta[7])/(15032385536*y^16) + 
   zeta[17]/(4528036380672000*y^11) - (betasv[{4}, {8}]*zeta[17])/
    (36507222016*y^16), ccbetasv[{2, 3}, {8, 18}] -> 
  (betasv[{4}, {8}]*betasv[{13}, {18}])/(16777216*y^12) - 
   betasv[{4, 13}, {8, 18}]/(16777216*y^12) - 
   (43867*zeta[7])/170235019316135854080000 + (betasv[{13}, {18}]*zeta[7])/
    (939524096*y^14) + zeta[17]/(1132009095168000*y^10) - 
   (betasv[{4}, {8}]*zeta[17])/(9126805504*y^15), 
 ccbetasv[{2, 4}, {8, 18}] -> (betasv[{4}, {8}]*betasv[{12}, {18}])/
    (1048576*y^10) - betasv[{4, 12}, {8, 18}]/(1048576*y^10) + 
   (482537*betasv[{10}, {12}]*zeta[7])/(306556560586435461120*y^10) + 
   (betasv[{12}, {18}]*zeta[7])/(58720256*y^12) + 
   zeta[17]/(283002273792000*y^9) - (betasv[{4}, {8}]*zeta[17])/
    (2281701376*y^14), ccbetasv[{2, 5}, {8, 18}] -> 
  (betasv[{4}, {8}]*betasv[{11}, {18}])/(65536*y^8) - 
   betasv[{4, 11}, {8, 18}]/(65536*y^8) + (2412685*betasv[{9}, {12}]*zeta[7])/
    (22991742043982659584*y^8) + (betasv[{11}, {18}]*zeta[7])/
    (3670016*y^10) + zeta[17]/(70750568448000*y^8) - 
   (betasv[{4}, {8}]*zeta[17])/(570425344*y^13), 
 ccbetasv[{2, 6}, {8, 18}] -> (betasv[{4}, {8}]*betasv[{10}, {18}])/
    (4096*y^6) - betasv[{4, 10}, {8, 18}]/(4096*y^6) + 
   (219335*betasv[{8}, {12}]*zeta[7])/(53221625101811712*y^6) + 
   (betasv[{10}, {18}]*zeta[7])/(229376*y^8) + 
   zeta[17]/(17687642112000*y^7) - (betasv[{4}, {8}]*zeta[17])/
    (142606336*y^12), ccbetasv[{2, 7}, {8, 18}] -> 
  (betasv[{4}, {8}]*betasv[{9}, {18}])/(256*y^4) - 
   betasv[{4, 9}, {8, 18}]/(256*y^4) + (43867*betasv[{7}, {12}]*zeta[7])/
    (356394810949632*y^4) + (betasv[{9}, {18}]*zeta[7])/(14336*y^6) + 
   zeta[17]/(4421910528000*y^6) - (betasv[{4}, {8}]*zeta[17])/
    (35651584*y^11), ccbetasv[{2, 8}, {8, 18}] -> 
  (betasv[{4}, {8}]*betasv[{8}, {18}])/(16*y^2) - 
   betasv[{4, 8}, {8, 18}]/(16*y^2) + (43867*betasv[{6}, {12}]*zeta[7])/
    (14319434368512*y^2) + (betasv[{8}, {18}]*zeta[7])/(896*y^4) + 
   zeta[17]/(1105477632000*y^5) - (betasv[{4}, {8}]*zeta[17])/(8912896*y^10), 
 ccbetasv[{3, 0}, {8, 18}] -> (betasv[{3}, {8}]*betasv[{16}, {18}])/
    (4294967296*y^16) - betasv[{3, 16}, {8, 18}]/(4294967296*y^16) + 
   (43867*zeta[7])/(4863857694746738688000*y^2) + 
   (betasv[{16}, {18}]*zeta[7])/(962072674304*y^19) - 
   zeta[17]/(24149527363584000*y^12) - (betasv[{3}, {8}]*zeta[17])/
    (36507222016*y^16), ccbetasv[{3, 1}, {8, 18}] -> 
  (betasv[{3}, {8}]*betasv[{15}, {18}])/(268435456*y^14) - 
   betasv[{3, 15}, {8, 18}]/(268435456*y^14) - 
   (43867*zeta[7])/(19455430778986954752000*y) + (betasv[{15}, {18}]*zeta[7])/
    (60129542144*y^17) - zeta[17]/(6037381840896000*y^11) - 
   (betasv[{3}, {8}]*zeta[17])/(9126805504*y^15), 
 ccbetasv[{3, 2}, {8, 18}] -> (betasv[{3}, {8}]*betasv[{14}, {18}])/
    (16777216*y^12) - betasv[{3, 14}, {8, 18}]/(16777216*y^12) + 
   (43867*zeta[7])/36478932710600540160000 + (betasv[{14}, {18}]*zeta[7])/
    (3758096384*y^15) - zeta[17]/(1509345460224000*y^10) - 
   (betasv[{3}, {8}]*zeta[17])/(2281701376*y^14), 
 ccbetasv[{3, 3}, {8, 18}] -> (betasv[{3}, {8}]*betasv[{13}, {18}])/
    (1048576*y^10) - betasv[{3, 13}, {8, 18}]/(1048576*y^10) - 
   (482537*betasv[{10}, {12}]*zeta[7])/(94325095565057064960*y^10) + 
   (betasv[{13}, {18}]*zeta[7])/(234881024*y^13) - 
   zeta[17]/(377336365056000*y^9) - (betasv[{3}, {8}]*zeta[17])/
    (570425344*y^13), ccbetasv[{3, 4}, {8, 18}] -> 
  (betasv[{3}, {8}]*betasv[{12}, {18}])/(65536*y^8) - 
   betasv[{3, 12}, {8, 18}]/(65536*y^8) - (482537*betasv[{9}, {12}]*zeta[7])/
    (1915978503665221632*y^8) + (betasv[{12}, {18}]*zeta[7])/
    (14680064*y^11) - zeta[17]/(94334091264000*y^8) - 
   (betasv[{3}, {8}]*zeta[17])/(142606336*y^12), 
 ccbetasv[{3, 5}, {8, 18}] -> (betasv[{3}, {8}]*betasv[{11}, {18}])/
    (4096*y^6) - betasv[{3, 11}, {8, 18}]/(4096*y^6) - 
   (2412685*betasv[{8}, {12}]*zeta[7])/(319329750610870272*y^6) + 
   (betasv[{11}, {18}]*zeta[7])/(917504*y^9) - 
   zeta[17]/(23583522816000*y^7) - (betasv[{3}, {8}]*zeta[17])/
    (35651584*y^11), ccbetasv[{3, 6}, {8, 18}] -> 
  (betasv[{3}, {8}]*betasv[{10}, {18}])/(256*y^4) - 
   betasv[{3, 10}, {8, 18}]/(256*y^4) - (219335*betasv[{7}, {12}]*zeta[7])/
    (1247381838323712*y^4) + (betasv[{10}, {18}]*zeta[7])/(57344*y^7) - 
   zeta[17]/(5895880704000*y^6) - (betasv[{3}, {8}]*zeta[17])/(8912896*y^10), 
 ccbetasv[{3, 7}, {8, 18}] -> (betasv[{3}, {8}]*betasv[{9}, {18}])/(16*y^2) - 
   betasv[{3, 9}, {8, 18}]/(16*y^2) - (43867*betasv[{6}, {12}]*zeta[7])/
    (12728386105344*y^2) + (betasv[{9}, {18}]*zeta[7])/(3584*y^5) - 
   zeta[17]/(1473970176000*y^5) - (betasv[{3}, {8}]*zeta[17])/(2228224*y^9), 
 ccbetasv[{4, 0}, {8, 18}] -> (betasv[{2}, {8}]*betasv[{16}, {18}])/
    (268435456*y^14) - betasv[{2, 16}, {8, 18}]/(268435456*y^14) + 
   (43867*zeta[7])/(1215964423686684672000*y) + (betasv[{16}, {18}]*zeta[7])/
    (240518168576*y^18) + zeta[17]/(4528036380672000*y^11) - 
   (betasv[{2}, {8}]*zeta[17])/(2281701376*y^14), 
 ccbetasv[{4, 1}, {8, 18}] -> (betasv[{2}, {8}]*betasv[{15}, {18}])/
    (16777216*y^12) - betasv[{2, 15}, {8, 18}]/(16777216*y^12) - 
   (43867*zeta[7])/4863857694746738688000 + (betasv[{15}, {18}]*zeta[7])/
    (15032385536*y^16) + zeta[17]/(1132009095168000*y^10) - 
   (betasv[{2}, {8}]*zeta[17])/(570425344*y^13), 
 ccbetasv[{4, 2}, {8, 18}] -> (betasv[{2}, {8}]*betasv[{14}, {18}])/
    (1048576*y^10) - betasv[{2, 14}, {8, 18}]/(1048576*y^10) + 
   (482537*betasv[{10}, {12}]*zeta[7])/(20212520478226513920*y^10) + 
   (betasv[{14}, {18}]*zeta[7])/(939524096*y^14) + 
   zeta[17]/(283002273792000*y^9) - (betasv[{2}, {8}]*zeta[17])/
    (142606336*y^12), ccbetasv[{4, 3}, {8, 18}] -> 
  (betasv[{2}, {8}]*betasv[{13}, {18}])/(65536*y^8) - 
   betasv[{2, 13}, {8, 18}]/(65536*y^8) + (482537*betasv[{9}, {12}]*zeta[7])/
    (589531847281606656*y^8) + (betasv[{13}, {18}]*zeta[7])/(58720256*y^12) + 
   zeta[17]/(70750568448000*y^8) - (betasv[{2}, {8}]*zeta[17])/
    (35651584*y^11), ccbetasv[{4, 4}, {8, 18}] -> 
  (betasv[{2}, {8}]*betasv[{12}, {18}])/(4096*y^6) - 
   betasv[{2, 12}, {8, 18}]/(4096*y^6) + (482537*betasv[{8}, {12}]*zeta[7])/
    (26610812550905856*y^6) + (betasv[{12}, {18}]*zeta[7])/(3670016*y^10) + 
   zeta[17]/(17687642112000*y^7) - (betasv[{2}, {8}]*zeta[17])/
    (8912896*y^10), ccbetasv[{4, 5}, {8, 18}] -> 
  (betasv[{2}, {8}]*betasv[{11}, {18}])/(256*y^4) - 
   betasv[{2, 11}, {8, 18}]/(256*y^4) + (2412685*betasv[{7}, {12}]*zeta[7])/
    (7484291029942272*y^4) + (betasv[{11}, {18}]*zeta[7])/(229376*y^8) + 
   zeta[17]/(4421910528000*y^6) - (betasv[{2}, {8}]*zeta[17])/(2228224*y^9), 
 ccbetasv[{4, 6}, {8, 18}] -> (betasv[{2}, {8}]*betasv[{10}, {18}])/
    (16*y^2) - betasv[{2, 10}, {8, 18}]/(16*y^2) + 
   (219335*betasv[{6}, {12}]*zeta[7])/(44549351368704*y^2) + 
   (betasv[{10}, {18}]*zeta[7])/(14336*y^6) + zeta[17]/(1105477632000*y^5) - 
   (betasv[{2}, {8}]*zeta[17])/(557056*y^8), ccbetasv[{5, 0}, {8, 18}] -> 
  (betasv[{1}, {8}]*betasv[{16}, {18}])/(16777216*y^12) - 
   betasv[{1, 16}, {8, 18}]/(16777216*y^12) + 
   (43867*zeta[7])/303991105921671168000 + (betasv[{16}, {18}]*zeta[7])/
    (60129542144*y^17) - zeta[17]/(452803638067200*y^10) - 
   (betasv[{1}, {8}]*zeta[17])/(142606336*y^12), 
 ccbetasv[{5, 1}, {8, 18}] -> (betasv[{1}, {8}]*betasv[{15}, {18}])/
    (1048576*y^10) - betasv[{1, 15}, {8, 18}]/(1048576*y^10) - 
   (482537*betasv[{10}, {12}]*zeta[7])/(2695002730430201856*y^10) + 
   (betasv[{15}, {18}]*zeta[7])/(3758096384*y^15) - 
   zeta[17]/(113200909516800*y^9) - (betasv[{1}, {8}]*zeta[17])/
    (35651584*y^11), ccbetasv[{5, 2}, {8, 18}] -> 
  (betasv[{1}, {8}]*betasv[{14}, {18}])/(65536*y^8) - 
   betasv[{1, 14}, {8, 18}]/(65536*y^8) - (482537*betasv[{9}, {12}]*zeta[7])/
    (126328252988915712*y^8) + (betasv[{14}, {18}]*zeta[7])/
    (234881024*y^13) - zeta[17]/(28300227379200*y^8) - 
   (betasv[{1}, {8}]*zeta[17])/(8912896*y^10), 
 ccbetasv[{5, 3}, {8, 18}] -> (betasv[{1}, {8}]*betasv[{13}, {18}])/
    (4096*y^6) - betasv[{1, 13}, {8, 18}]/(4096*y^6) - 
   (482537*betasv[{8}, {12}]*zeta[7])/(8187942323355648*y^6) + 
   (betasv[{13}, {18}]*zeta[7])/(14680064*y^11) - 
   zeta[17]/(7075056844800*y^7) - (betasv[{1}, {8}]*zeta[17])/(2228224*y^9), 
 ccbetasv[{5, 4}, {8, 18}] -> (betasv[{1}, {8}]*betasv[{12}, {18}])/
    (256*y^4) - betasv[{1, 12}, {8, 18}]/(256*y^4) - 
   (482537*betasv[{7}, {12}]*zeta[7])/(623690919161856*y^4) + 
   (betasv[{12}, {18}]*zeta[7])/(917504*y^9) - zeta[17]/(1768764211200*y^6) - 
   (betasv[{1}, {8}]*zeta[17])/(557056*y^8), ccbetasv[{5, 5}, {8, 18}] -> 
  (betasv[{1}, {8}]*betasv[{11}, {18}])/(16*y^2) - 
   betasv[{1, 11}, {8, 18}]/(16*y^2) - (2412685*betasv[{6}, {12}]*zeta[7])/
    (267296108212224*y^2) + (betasv[{11}, {18}]*zeta[7])/(57344*y^7) - 
   zeta[17]/(442191052800*y^5) - (betasv[{1}, {8}]*zeta[17])/(139264*y^7), 
 ccbetasv[{6, 0}, {8, 18}] -> (betasv[{0}, {8}]*betasv[{16}, {18}])/
    (1048576*y^10) - betasv[{0, 16}, {8, 18}]/(1048576*y^10) + 
   (482537*betasv[{10}, {12}]*zeta[7])/(168437670651887616*y^10) + 
   (betasv[{16}, {18}]*zeta[7])/(15032385536*y^16) + 
   zeta[17]/(18866818252800*y^9) - (betasv[{0}, {8}]*zeta[17])/
    (8912896*y^10), ccbetasv[{6, 1}, {8, 18}] -> 
  (betasv[{0}, {8}]*betasv[{15}, {18}])/(65536*y^8) - 
   betasv[{0, 15}, {8, 18}]/(65536*y^8) + (2412685*betasv[{9}, {12}]*zeta[7])/
    (84218835325943808*y^8) + (betasv[{15}, {18}]*zeta[7])/(939524096*y^14) + 
   zeta[17]/(4716704563200*y^8) - (betasv[{0}, {8}]*zeta[17])/(2228224*y^9), 
 ccbetasv[{6, 2}, {8, 18}] -> (betasv[{0}, {8}]*betasv[{14}, {18}])/
    (4096*y^6) - betasv[{0, 14}, {8, 18}]/(4096*y^6) + 
   (482537*betasv[{8}, {12}]*zeta[7])/(1754559069290496*y^6) + 
   (betasv[{14}, {18}]*zeta[7])/(58720256*y^12) + 
   zeta[17]/(1179176140800*y^7) - (betasv[{0}, {8}]*zeta[17])/(557056*y^8), 
 ccbetasv[{6, 3}, {8, 18}] -> (betasv[{0}, {8}]*betasv[{13}, {18}])/
    (256*y^4) - betasv[{0, 13}, {8, 18}]/(256*y^4) + 
   (482537*betasv[{7}, {12}]*zeta[7])/(191904898203648*y^4) + 
   (betasv[{13}, {18}]*zeta[7])/(3670016*y^10) + 
   zeta[17]/(294794035200*y^6) - (betasv[{0}, {8}]*zeta[17])/(139264*y^7), 
 ccbetasv[{6, 4}, {8, 18}] -> (betasv[{0}, {8}]*betasv[{12}, {18}])/
    (16*y^2) - betasv[{0, 12}, {8, 18}]/(16*y^2) + 
   (482537*betasv[{6}, {12}]*zeta[7])/(22274675684352*y^2) + 
   (betasv[{12}, {18}]*zeta[7])/(229376*y^8) + zeta[17]/(73698508800*y^5) - 
   (betasv[{0}, {8}]*zeta[17])/(34816*y^6), ccbetasv[{0, 12}, {8, 20}] -> 
  betasv[{6}, {8}]*betasv[{6}, {20}] - betasv[{6, 6}, {8, 20}] + 
   (174611*betasv[{6}, {14}]*zeta[7])/1104218136000 + 
   (2*betasv[{6}, {20}]*zeta[7])/7 + zeta[19]/(82368921600*y^5) - 
   (betasv[{6}, {8}]*zeta[19])/(159383552*y^12), 
 ccbetasv[{1, 11}, {8, 20}] -> betasv[{5}, {8}]*betasv[{7}, {20}] - 
   betasv[{5, 7}, {8, 20}] - (174611*betasv[{6}, {14}]*zeta[7])/
    1892945376000 + (betasv[{7}, {20}]*zeta[7])/(14*y) - 
   zeta[19]/(494213529600*y^5) - (betasv[{5}, {8}]*zeta[19])/(39845888*y^11), 
 ccbetasv[{2, 10}, {8, 20}] -> betasv[{4}, {8}]*betasv[{8}, {20}] - 
   betasv[{4, 8}, {8, 20}] + (174611*betasv[{6}, {14}]*zeta[7])/
    2602799892000 + (betasv[{8}, {20}]*zeta[7])/(56*y^2) + 
   zeta[19]/(1235533824000*y^5) - (betasv[{4}, {8}]*zeta[19])/(9961472*y^10), 
 ccbetasv[{4, 8}, {8, 20}] -> betasv[{2}, {8}]*betasv[{10}, {20}] - 
   betasv[{2, 10}, {8, 20}] + (174611*betasv[{6}, {14}]*zeta[7])/
    2602799892000 + (betasv[{10}, {20}]*zeta[7])/(896*y^4) + 
   zeta[19]/(1235533824000*y^5) - (betasv[{2}, {8}]*zeta[19])/(622592*y^8), 
 ccbetasv[{5, 7}, {8, 20}] -> betasv[{1}, {8}]*betasv[{11}, {20}] - 
   betasv[{1, 11}, {8, 20}] - (174611*betasv[{6}, {14}]*zeta[7])/
    1892945376000 + (betasv[{11}, {20}]*zeta[7])/(3584*y^5) - 
   zeta[19]/(494213529600*y^5) - (betasv[{1}, {8}]*zeta[19])/(155648*y^7), 
 ccbetasv[{6, 6}, {8, 20}] -> betasv[{0}, {8}]*betasv[{12}, {20}] - 
   betasv[{0, 12}, {8, 20}] + (174611*betasv[{6}, {14}]*zeta[7])/
    1104218136000 + (betasv[{12}, {20}]*zeta[7])/(14336*y^6) + 
   zeta[19]/(82368921600*y^5) - (betasv[{0}, {8}]*zeta[19])/(38912*y^6), 
 ccbetasv[{0, 13}, {8, 20}] -> 16*y^2*betasv[{5}, {20}]*betasv[{6}, {8}] - 
   16*y^2*betasv[{6, 5}, {8, 20}] + (2269943*y^2*betasv[{5}, {14}]*zeta[7])/
    483095434500 + (32*y^2*betasv[{5}, {20}]*zeta[7])/7 + 
   zeta[19]/(20592230400*y^4) - (betasv[{6}, {8}]*zeta[19])/(39845888*y^11), 
 ccbetasv[{1, 12}, {8, 20}] -> 16*y^2*betasv[{5}, {8}]*betasv[{6}, {20}] - 
   16*y^2*betasv[{5, 6}, {8, 20}] - (174611*y^2*betasv[{5}, {14}]*zeta[7])/
    80515905750 + (8*y*betasv[{6}, {20}]*zeta[7])/7 - 
   zeta[19]/(123553382400*y^4) - (betasv[{5}, {8}]*zeta[19])/(9961472*y^10), 
 ccbetasv[{2, 11}, {8, 20}] -> 16*y^2*betasv[{4}, {8}]*betasv[{7}, {20}] - 
   16*y^2*betasv[{4, 7}, {8, 20}] + (174611*y^2*betasv[{5}, {14}]*zeta[7])/
    138027267000 + (2*betasv[{7}, {20}]*zeta[7])/7 + 
   zeta[19]/(308883456000*y^4) - (betasv[{4}, {8}]*zeta[19])/(2490368*y^9), 
 ccbetasv[{3, 10}, {8, 20}] -> 16*y^2*betasv[{3}, {8}]*betasv[{8}, {20}] - 
   16*y^2*betasv[{3, 8}, {8, 20}] - (174611*y^2*betasv[{5}, {14}]*zeta[7])/
    189787492125 + (betasv[{8}, {20}]*zeta[7])/(14*y) - 
   zeta[19]/(411844608000*y^4) - (betasv[{3}, {8}]*zeta[19])/(622592*y^8), 
 ccbetasv[{4, 9}, {8, 20}] -> 16*y^2*betasv[{2}, {8}]*betasv[{9}, {20}] - 
   16*y^2*betasv[{2, 9}, {8, 20}] + (174611*y^2*betasv[{5}, {14}]*zeta[7])/
    210874991250 + (betasv[{9}, {20}]*zeta[7])/(56*y^2) + 
   zeta[19]/(308883456000*y^4) - (betasv[{2}, {8}]*zeta[19])/(155648*y^7), 
 ccbetasv[{5, 8}, {8, 20}] -> 16*y^2*betasv[{1}, {8}]*betasv[{10}, {20}] - 
   16*y^2*betasv[{1, 10}, {8, 20}] - (174611*y^2*betasv[{5}, {14}]*zeta[7])/
    189787492125 + (betasv[{10}, {20}]*zeta[7])/(224*y^3) - 
   zeta[19]/(123553382400*y^4) - (betasv[{1}, {8}]*zeta[19])/(38912*y^6), 
 ccbetasv[{6, 7}, {8, 20}] -> 16*y^2*betasv[{0}, {8}]*betasv[{11}, {20}] - 
   16*y^2*betasv[{0, 11}, {8, 20}] + (174611*y^2*betasv[{5}, {14}]*zeta[7])/
    138027267000 + (betasv[{11}, {20}]*zeta[7])/(896*y^4) + 
   zeta[19]/(20592230400*y^4) - (betasv[{0}, {8}]*zeta[19])/(9728*y^5), 
 ccbetasv[{0, 14}, {8, 20}] -> 256*y^4*betasv[{4}, {20}]*betasv[{6}, {8}] - 
   256*y^4*betasv[{6, 4}, {8, 20}] + (2269943*y^4*betasv[{4}, {14}]*zeta[7])/
    17253408375 + (512*y^4*betasv[{4}, {20}]*zeta[7])/7 + 
   zeta[19]/(5148057600*y^3) - (betasv[{6}, {8}]*zeta[19])/(9961472*y^10), 
 ccbetasv[{1, 13}, {8, 20}] -> 256*y^4*betasv[{5}, {8}]*betasv[{5}, {20}] - 
   256*y^4*betasv[{5, 5}, {8, 20}] - (2269943*y^4*betasv[{4}, {14}]*zeta[7])/
    48309543450 + (128*y^3*betasv[{5}, {20}]*zeta[7])/7 - 
   zeta[19]/(30888345600*y^3) - (betasv[{5}, {8}]*zeta[19])/(2490368*y^9), 
 ccbetasv[{2, 12}, {8, 20}] -> 256*y^4*betasv[{4}, {8}]*betasv[{6}, {20}] - 
   256*y^4*betasv[{4, 6}, {8, 20}] + (174611*y^4*betasv[{4}, {14}]*zeta[7])/
    8051590575 + (32*y^2*betasv[{6}, {20}]*zeta[7])/7 + 
   zeta[19]/(77220864000*y^3) - (betasv[{4}, {8}]*zeta[19])/(622592*y^8), 
 ccbetasv[{3, 11}, {8, 20}] -> 256*y^4*betasv[{3}, {8}]*betasv[{7}, {20}] - 
   256*y^4*betasv[{3, 7}, {8, 20}] - (174611*y^4*betasv[{4}, {14}]*zeta[7])/
    13802726700 + (8*y*betasv[{7}, {20}]*zeta[7])/7 - 
   zeta[19]/(102961152000*y^3) - (betasv[{3}, {8}]*zeta[19])/(155648*y^7), 
 ccbetasv[{4, 10}, {8, 20}] -> 256*y^4*betasv[{2}, {8}]*betasv[{8}, {20}] - 
   256*y^4*betasv[{2, 8}, {8, 20}] + (349222*y^4*betasv[{4}, {14}]*zeta[7])/
    37957498425 + (2*betasv[{8}, {20}]*zeta[7])/7 + 
   zeta[19]/(77220864000*y^3) - (betasv[{2}, {8}]*zeta[19])/(38912*y^6), 
 ccbetasv[{5, 9}, {8, 20}] -> 256*y^4*betasv[{1}, {8}]*betasv[{9}, {20}] - 
   256*y^4*betasv[{1, 9}, {8, 20}] - (174611*y^4*betasv[{4}, {14}]*zeta[7])/
    21087499125 + (betasv[{9}, {20}]*zeta[7])/(14*y) - 
   zeta[19]/(30888345600*y^3) - (betasv[{1}, {8}]*zeta[19])/(9728*y^5), 
 ccbetasv[{6, 8}, {8, 20}] -> 256*y^4*betasv[{0}, {8}]*betasv[{10}, {20}] - 
   256*y^4*betasv[{0, 10}, {8, 20}] + (349222*y^4*betasv[{4}, {14}]*zeta[7])/
    37957498425 + (betasv[{10}, {20}]*zeta[7])/(56*y^2) + 
   zeta[19]/(5148057600*y^3) - (betasv[{0}, {8}]*zeta[19])/(2432*y^4), 
 ccbetasv[{0, 15}, {8, 20}] -> 4096*y^6*betasv[{3}, {20}]*betasv[{6}, {8}] - 
   4096*y^6*betasv[{6, 3}, {8, 20}] + 
   (36319088*y^6*betasv[{3}, {14}]*zeta[7])/10352045025 + 
   (8192*y^6*betasv[{3}, {20}]*zeta[7])/7 + zeta[19]/(1287014400*y^2) - 
   (betasv[{6}, {8}]*zeta[19])/(2490368*y^9), ccbetasv[{1, 14}, {8, 20}] -> 
  4096*y^6*betasv[{4}, {20}]*betasv[{5}, {8}] - 
   4096*y^6*betasv[{5, 4}, {8, 20}] - 
   (145276352*y^6*betasv[{3}, {14}]*zeta[7])/155280675375 + 
   (2048*y^5*betasv[{4}, {20}]*zeta[7])/7 - zeta[19]/(7722086400*y^2) - 
   (betasv[{5}, {8}]*zeta[19])/(622592*y^8), ccbetasv[{2, 13}, {8, 20}] -> 
  4096*y^6*betasv[{4}, {8}]*betasv[{5}, {20}] - 
   4096*y^6*betasv[{4, 5}, {8, 20}] + 
   (72638176*y^6*betasv[{3}, {14}]*zeta[7])/217392945525 + 
   (512*y^4*betasv[{5}, {20}]*zeta[7])/7 + zeta[19]/(19305216000*y^2) - 
   (betasv[{4}, {8}]*zeta[19])/(155648*y^7), ccbetasv[{3, 12}, {8, 20}] -> 
  4096*y^6*betasv[{3}, {8}]*betasv[{6}, {20}] - 
   4096*y^6*betasv[{3, 6}, {8, 20}] - 
   (11175104*y^6*betasv[{3}, {14}]*zeta[7])/72464315175 + 
   (128*y^3*betasv[{6}, {20}]*zeta[7])/7 - zeta[19]/(25740288000*y^2) - 
   (betasv[{3}, {8}]*zeta[19])/(38912*y^6), ccbetasv[{4, 11}, {8, 20}] -> 
  4096*y^6*betasv[{2}, {8}]*betasv[{7}, {20}] - 
   4096*y^6*betasv[{2, 7}, {8, 20}] + (2793776*y^6*betasv[{3}, {14}]*zeta[7])/
    31056135075 + (32*y^2*betasv[{7}, {20}]*zeta[7])/7 + 
   zeta[19]/(19305216000*y^2) - (betasv[{2}, {8}]*zeta[19])/(9728*y^5), 
 ccbetasv[{5, 10}, {8, 20}] -> 4096*y^6*betasv[{1}, {8}]*betasv[{8}, {20}] - 
   4096*y^6*betasv[{1, 8}, {8, 20}] - 
   (22350208*y^6*betasv[{3}, {14}]*zeta[7])/341617485825 + 
   (8*y*betasv[{8}, {20}]*zeta[7])/7 - zeta[19]/(7722086400*y^2) - 
   (betasv[{1}, {8}]*zeta[19])/(2432*y^4), ccbetasv[{6, 9}, {8, 20}] -> 
  4096*y^6*betasv[{0}, {8}]*betasv[{9}, {20}] - 
   4096*y^6*betasv[{0, 9}, {8, 20}] + 
   (11175104*y^6*betasv[{3}, {14}]*zeta[7])/189787492125 + 
   (2*betasv[{9}, {20}]*zeta[7])/7 + zeta[19]/(1287014400*y^2) - 
   (betasv[{0}, {8}]*zeta[19])/(608*y^3), ccbetasv[{0, 16}, {8, 20}] -> 
  65536*y^8*betasv[{2}, {20}]*betasv[{6}, {8}] - 
   65536*y^8*betasv[{6, 2}, {8, 20}] + 
   (4648843264*y^8*betasv[{2}, {14}]*zeta[7])/51760225125 + 
   (131072*y^8*betasv[{2}, {20}]*zeta[7])/7 + zeta[19]/(321753600*y) - 
   (betasv[{6}, {8}]*zeta[19])/(622592*y^8), ccbetasv[{1, 15}, {8, 20}] -> 
  65536*y^8*betasv[{3}, {20}]*betasv[{5}, {8}] - 
   65536*y^8*betasv[{5, 3}, {8, 20}] - 
   (290552704*y^8*betasv[{2}, {14}]*zeta[7])/17253408375 + 
   (32768*y^7*betasv[{3}, {20}]*zeta[7])/7 - zeta[19]/(1930521600*y) - 
   (betasv[{5}, {8}]*zeta[19])/(155648*y^7), ccbetasv[{2, 14}, {8, 20}] -> 
  65536*y^8*betasv[{4}, {8}]*betasv[{4}, {20}] - 
   65536*y^8*betasv[{4, 4}, {8, 20}] + 
   (1162210816*y^8*betasv[{2}, {14}]*zeta[7])/258801125625 + 
   (8192*y^6*betasv[{4}, {20}]*zeta[7])/7 + zeta[19]/(4826304000*y) - 
   (betasv[{4}, {8}]*zeta[19])/(38912*y^6), ccbetasv[{3, 13}, {8, 20}] -> 
  65536*y^8*betasv[{3}, {8}]*betasv[{5}, {20}] - 
   65536*y^8*betasv[{3, 5}, {8, 20}] - 
   (581105408*y^8*betasv[{2}, {14}]*zeta[7])/362321575875 + 
   (2048*y^5*betasv[{5}, {20}]*zeta[7])/7 - zeta[19]/(6435072000*y) - 
   (betasv[{3}, {8}]*zeta[19])/(9728*y^5), ccbetasv[{4, 12}, {8, 20}] -> 
  65536*y^8*betasv[{2}, {8}]*betasv[{6}, {20}] - 
   65536*y^8*betasv[{2, 6}, {8, 20}] + 
   (89400832*y^8*betasv[{2}, {14}]*zeta[7])/120773858625 + 
   (512*y^4*betasv[{6}, {20}]*zeta[7])/7 + zeta[19]/(4826304000*y) - 
   (betasv[{2}, {8}]*zeta[19])/(2432*y^4), ccbetasv[{5, 11}, {8, 20}] -> 
  65536*y^8*betasv[{1}, {8}]*betasv[{7}, {20}] - 
   65536*y^8*betasv[{1, 7}, {8, 20}] - 
   (22350208*y^8*betasv[{2}, {14}]*zeta[7])/51760225125 + 
   (128*y^3*betasv[{7}, {20}]*zeta[7])/7 - zeta[19]/(1930521600*y) - 
   (betasv[{1}, {8}]*zeta[19])/(608*y^3), ccbetasv[{6, 10}, {8, 20}] -> 
  65536*y^8*betasv[{0}, {8}]*betasv[{8}, {20}] - 
   65536*y^8*betasv[{0, 8}, {8, 20}] + 
   (178801664*y^8*betasv[{2}, {14}]*zeta[7])/569362476375 + 
   (32*y^2*betasv[{8}, {20}]*zeta[7])/7 + zeta[19]/(321753600*y) - 
   (betasv[{0}, {8}]*zeta[19])/(152*y^2), ccbetasv[{0, 17}, {8, 20}] -> 
  1048576*y^10*betasv[{1}, {20}]*betasv[{6}, {8}] - 
   1048576*y^10*betasv[{6, 1}, {8, 20}] + 
   (74381492224*y^10*betasv[{1}, {14}]*zeta[7])/33491910375 + 
   (2097152*y^10*betasv[{1}, {20}]*zeta[7])/7 + zeta[19]/80438400 - 
   (betasv[{6}, {8}]*zeta[19])/(155648*y^7), ccbetasv[{1, 16}, {8, 20}] -> 
  1048576*y^10*betasv[{2}, {20}]*betasv[{5}, {8}] - 
   1048576*y^10*betasv[{5, 2}, {8, 20}] - 
   (148762984448*y^10*betasv[{1}, {14}]*zeta[7])/569362476375 + 
   (524288*y^9*betasv[{2}, {20}]*zeta[7])/7 - zeta[19]/482630400 - 
   (betasv[{5}, {8}]*zeta[19])/(38912*y^6), ccbetasv[{2, 15}, {8, 20}] -> 
  1048576*y^10*betasv[{3}, {20}]*betasv[{4}, {8}] - 
   1048576*y^10*betasv[{4, 3}, {8, 20}] + 
   (9297686528*y^10*betasv[{1}, {14}]*zeta[7])/189787492125 + 
   (131072*y^8*betasv[{3}, {20}]*zeta[7])/7 + zeta[19]/1206576000 - 
   (betasv[{4}, {8}]*zeta[19])/(9728*y^5), ccbetasv[{3, 14}, {8, 20}] -> 
  1048576*y^10*betasv[{3}, {8}]*betasv[{4}, {20}] - 
   1048576*y^10*betasv[{3, 4}, {8, 20}] - 
   (37190746112*y^10*betasv[{1}, {14}]*zeta[7])/2846812381875 + 
   (32768*y^7*betasv[{4}, {20}]*zeta[7])/7 - zeta[19]/1608768000 - 
   (betasv[{3}, {8}]*zeta[19])/(2432*y^4), ccbetasv[{4, 13}, {8, 20}] -> 
  1048576*y^10*betasv[{2}, {8}]*betasv[{5}, {20}] - 
   1048576*y^10*betasv[{2, 5}, {8, 20}] + 
   (18595373056*y^10*betasv[{1}, {14}]*zeta[7])/3985537334625 + 
   (8192*y^6*betasv[{5}, {20}]*zeta[7])/7 + zeta[19]/1206576000 - 
   (betasv[{2}, {8}]*zeta[19])/(608*y^3), ccbetasv[{5, 12}, {8, 20}] -> 
  1048576*y^10*betasv[{1}, {8}]*betasv[{6}, {20}] - 
   1048576*y^10*betasv[{1, 6}, {8, 20}] - 
   (2860826624*y^10*betasv[{1}, {14}]*zeta[7])/1328512444875 + 
   (2048*y^5*betasv[{6}, {20}]*zeta[7])/7 - zeta[19]/482630400 - 
   (betasv[{1}, {8}]*zeta[19])/(152*y^2), ccbetasv[{6, 11}, {8, 20}] -> 
  1048576*y^10*betasv[{0}, {8}]*betasv[{7}, {20}] - 
   1048576*y^10*betasv[{0, 7}, {8, 20}] + 
   (715206656*y^10*betasv[{1}, {14}]*zeta[7])/569362476375 + 
   (512*y^4*betasv[{7}, {20}]*zeta[7])/7 + zeta[19]/80438400 - 
   (betasv[{0}, {8}]*zeta[19])/(38*y), ccbetasv[{0, 18}, {8, 20}] -> 
  16777216*y^12*betasv[{0}, {20}]*betasv[{6}, {8}] - 
   16777216*y^12*betasv[{6, 0}, {8, 20}] + 
   (595051937792*y^12*betasv[{0}, {14}]*zeta[7])/11163970125 + 
   (33554432*y^12*betasv[{0}, {20}]*zeta[7])/7 + (y*zeta[19])/20109600 - 
   (betasv[{6}, {8}]*zeta[19])/(38912*y^6), ccbetasv[{1, 17}, {8, 20}] -> 
  16777216*y^12*betasv[{1}, {20}]*betasv[{5}, {8}] - 
   16777216*y^12*betasv[{5, 1}, {8, 20}] - 
   (297525968896*y^12*betasv[{0}, {14}]*zeta[7])/100475731125 + 
   (8388608*y^11*betasv[{1}, {20}]*zeta[7])/7 - (y*zeta[19])/120657600 - 
   (betasv[{5}, {8}]*zeta[19])/(9728*y^5), ccbetasv[{2, 16}, {8, 20}] -> 
  16777216*y^12*betasv[{2}, {20}]*betasv[{4}, {8}] - 
   16777216*y^12*betasv[{4, 2}, {8, 20}] + 
   (595051937792*y^12*betasv[{0}, {14}]*zeta[7])/1708087429125 + 
   (2097152*y^10*betasv[{2}, {20}]*zeta[7])/7 + (y*zeta[19])/301644000 - 
   (betasv[{4}, {8}]*zeta[19])/(2432*y^4), ccbetasv[{3, 15}, {8, 20}] -> 
  16777216*y^12*betasv[{3}, {8}]*betasv[{3}, {20}] - 
   16777216*y^12*betasv[{3, 3}, {8, 20}] - 
   (37190746112*y^12*betasv[{0}, {14}]*zeta[7])/569362476375 + 
   (524288*y^9*betasv[{3}, {20}]*zeta[7])/7 - (y*zeta[19])/402192000 - 
   (betasv[{3}, {8}]*zeta[19])/(608*y^3), ccbetasv[{4, 14}, {8, 20}] -> 
  16777216*y^12*betasv[{2}, {8}]*betasv[{4}, {20}] - 
   16777216*y^12*betasv[{2, 4}, {8, 20}] + 
   (148762984448*y^12*betasv[{0}, {14}]*zeta[7])/8540437145625 + 
   (131072*y^8*betasv[{4}, {20}]*zeta[7])/7 + (y*zeta[19])/301644000 - 
   (betasv[{2}, {8}]*zeta[19])/(152*y^2), ccbetasv[{5, 13}, {8, 20}] -> 
  16777216*y^12*betasv[{1}, {8}]*betasv[{5}, {20}] - 
   16777216*y^12*betasv[{1, 5}, {8, 20}] - 
   (74381492224*y^12*betasv[{0}, {14}]*zeta[7])/11956612003875 + 
   (32768*y^7*betasv[{5}, {20}]*zeta[7])/7 - (y*zeta[19])/120657600 - 
   (betasv[{1}, {8}]*zeta[19])/(38*y), ccbetasv[{6, 12}, {8, 20}] -> 
  16777216*y^12*betasv[{0}, {8}]*betasv[{6}, {20}] - 
   16777216*y^12*betasv[{0, 6}, {8, 20}] + 
   (11443306496*y^12*betasv[{0}, {14}]*zeta[7])/3985537334625 + 
   (8192*y^6*betasv[{6}, {20}]*zeta[7])/7 + (y*zeta[19])/20109600 - 
   (2*betasv[{0}, {8}]*zeta[19])/19, ccbetasv[{1, 18}, {8, 20}] -> 
  268435456*y^14*betasv[{0}, {20}]*betasv[{5}, {8}] - 
   268435456*y^14*betasv[{5, 0}, {8, 20}] - (178801664*y^14*zeta[7])/
    203666818883653125 + (134217728*y^13*betasv[{0}, {20}]*zeta[7])/7 - 
   (y^2*zeta[19])/30164400 - (betasv[{5}, {8}]*zeta[19])/(2432*y^4), 
 ccbetasv[{2, 17}, {8, 20}] -> 268435456*y^14*betasv[{1}, {20}]*
    betasv[{4}, {8}] - 268435456*y^14*betasv[{4, 1}, {8, 20}] + 
   (89400832*y^14*zeta[7])/1833001369952878125 + 
   (33554432*y^12*betasv[{1}, {20}]*zeta[7])/7 + (y^2*zeta[19])/75411000 - 
   (betasv[{4}, {8}]*zeta[19])/(608*y^3), ccbetasv[{3, 16}, {8, 20}] -> 
  268435456*y^14*betasv[{2}, {20}]*betasv[{3}, {8}] - 
   268435456*y^14*betasv[{3, 2}, {8, 20}] - (178801664*y^14*zeta[7])/
    31161023289198928125 + (8388608*y^11*betasv[{2}, {20}]*zeta[7])/7 - 
   (y^2*zeta[19])/100548000 - (betasv[{3}, {8}]*zeta[19])/(152*y^2), 
 ccbetasv[{4, 15}, {8, 20}] -> 268435456*y^14*betasv[{2}, {8}]*
    betasv[{3}, {20}] - 268435456*y^14*betasv[{2, 3}, {8, 20}] + 
   (11175104*y^14*zeta[7])/10387007763066309375 + 
   (2097152*y^10*betasv[{3}, {20}]*zeta[7])/7 + (y^2*zeta[19])/75411000 - 
   (betasv[{2}, {8}]*zeta[19])/(38*y), ccbetasv[{5, 14}, {8, 20}] -> 
  268435456*y^14*betasv[{1}, {8}]*betasv[{4}, {20}] - 
   268435456*y^14*betasv[{1, 4}, {8, 20}] - (44700416*y^14*zeta[7])/
    155805116445994640625 + (524288*y^9*betasv[{4}, {20}]*zeta[7])/7 - 
   (y^2*zeta[19])/30164400 - (2*betasv[{1}, {8}]*zeta[19])/19, 
 ccbetasv[{6, 13}, {8, 20}] -> 268435456*y^14*betasv[{0}, {8}]*
    betasv[{5}, {20}] - 268435456*y^14*betasv[{0, 5}, {8, 20}] + 
   (22350208*y^14*zeta[7])/218127163024392496875 + 
   (131072*y^8*betasv[{5}, {20}]*zeta[7])/7 + (y^2*zeta[19])/5027400 - 
   (8*y*betasv[{0}, {8}]*zeta[19])/19, ccbetasv[{2, 18}, {8, 20}] -> 
  4294967296*y^16*betasv[{0}, {20}]*betasv[{4}, {8}] - 
   4294967296*y^16*betasv[{4, 0}, {8, 20}] - (715206656*y^15*zeta[7])/
    203666818883653125 + (536870912*y^14*betasv[{0}, {20}]*zeta[7])/7 + 
   (y^3*zeta[19])/18852750 - (betasv[{4}, {8}]*zeta[19])/(152*y^2), 
 ccbetasv[{3, 17}, {8, 20}] -> 4294967296*y^16*betasv[{1}, {20}]*
    betasv[{3}, {8}] - 4294967296*y^16*betasv[{3, 1}, {8, 20}] + 
   (357603328*y^15*zeta[7])/1833001369952878125 + 
   (134217728*y^13*betasv[{1}, {20}]*zeta[7])/7 - (y^3*zeta[19])/25137000 - 
   (betasv[{3}, {8}]*zeta[19])/(38*y), ccbetasv[{4, 16}, {8, 20}] -> 
  4294967296*y^16*betasv[{2}, {8}]*betasv[{2}, {20}] - 
   4294967296*y^16*betasv[{2, 2}, {8, 20}] - (715206656*y^15*zeta[7])/
    31161023289198928125 + (33554432*y^12*betasv[{2}, {20}]*zeta[7])/7 + 
   (y^3*zeta[19])/18852750 - (2*betasv[{2}, {8}]*zeta[19])/19, 
 ccbetasv[{5, 15}, {8, 20}] -> 4294967296*y^16*betasv[{1}, {8}]*
    betasv[{3}, {20}] - 4294967296*y^16*betasv[{1, 3}, {8, 20}] + 
   (44700416*y^15*zeta[7])/10387007763066309375 + 
   (8388608*y^11*betasv[{3}, {20}]*zeta[7])/7 - (y^3*zeta[19])/7541100 - 
   (8*y*betasv[{1}, {8}]*zeta[19])/19, ccbetasv[{6, 14}, {8, 20}] -> 
  4294967296*y^16*betasv[{0}, {8}]*betasv[{4}, {20}] - 
   4294967296*y^16*betasv[{0, 4}, {8, 20}] - (178801664*y^15*zeta[7])/
    155805116445994640625 + (2097152*y^10*betasv[{4}, {20}]*zeta[7])/7 + 
   (y^3*zeta[19])/1256850 - (32*y^2*betasv[{0}, {8}]*zeta[19])/19, 
 ccbetasv[{3, 18}, {8, 20}] -> 68719476736*y^18*betasv[{0}, {20}]*
    betasv[{3}, {8}] - 68719476736*y^18*betasv[{3, 0}, {8, 20}] - 
   (2860826624*y^16*zeta[7])/203666818883653125 + 
   (2147483648*y^15*betasv[{0}, {20}]*zeta[7])/7 - (y^4*zeta[19])/6284250 - 
   (2*betasv[{3}, {8}]*zeta[19])/19, ccbetasv[{4, 17}, {8, 20}] -> 
  68719476736*y^18*betasv[{1}, {20}]*betasv[{2}, {8}] - 
   68719476736*y^18*betasv[{2, 1}, {8, 20}] + (1430413312*y^16*zeta[7])/
    1833001369952878125 + (536870912*y^14*betasv[{1}, {20}]*zeta[7])/7 + 
   (2*y^4*zeta[19])/9426375 - (8*y*betasv[{2}, {8}]*zeta[19])/19, 
 ccbetasv[{5, 16}, {8, 20}] -> 68719476736*y^18*betasv[{1}, {8}]*
    betasv[{2}, {20}] - 68719476736*y^18*betasv[{1, 2}, {8, 20}] - 
   (2860826624*y^16*zeta[7])/31161023289198928125 + 
   (134217728*y^13*betasv[{2}, {20}]*zeta[7])/7 - (y^4*zeta[19])/1885275 - 
   (32*y^2*betasv[{1}, {8}]*zeta[19])/19, ccbetasv[{6, 15}, {8, 20}] -> 
  68719476736*y^18*betasv[{0}, {8}]*betasv[{3}, {20}] - 
   68719476736*y^18*betasv[{0, 3}, {8, 20}] + (178801664*y^16*zeta[7])/
    10387007763066309375 + (33554432*y^12*betasv[{3}, {20}]*zeta[7])/7 + 
   (2*y^4*zeta[19])/628425 - (128*y^3*betasv[{0}, {8}]*zeta[19])/19, 
 ccbetasv[{4, 18}, {8, 20}] -> 1099511627776*y^20*betasv[{0}, {20}]*
    betasv[{2}, {8}] - 1099511627776*y^20*betasv[{2, 0}, {8, 20}] - 
   (11443306496*y^17*zeta[7])/203666818883653125 + 
   (8589934592*y^16*betasv[{0}, {20}]*zeta[7])/7 + (8*y^5*zeta[19])/9426375 - 
   (32*y^2*betasv[{2}, {8}]*zeta[19])/19, ccbetasv[{5, 17}, {8, 20}] -> 
  1099511627776*y^20*betasv[{1}, {8}]*betasv[{1}, {20}] - 
   1099511627776*y^20*betasv[{1, 1}, {8, 20}] + (5721653248*y^17*zeta[7])/
    1833001369952878125 + (2147483648*y^15*betasv[{1}, {20}]*zeta[7])/7 - 
   (4*y^5*zeta[19])/1885275 - (128*y^3*betasv[{1}, {8}]*zeta[19])/19, 
 ccbetasv[{6, 16}, {8, 20}] -> 1099511627776*y^20*betasv[{0}, {8}]*
    betasv[{2}, {20}] - 1099511627776*y^20*betasv[{0, 2}, {8, 20}] - 
   (11443306496*y^17*zeta[7])/31161023289198928125 + 
   (536870912*y^14*betasv[{2}, {20}]*zeta[7])/7 + (8*y^5*zeta[19])/628425 - 
   (512*y^4*betasv[{0}, {8}]*zeta[19])/19, ccbetasv[{5, 18}, {8, 20}] -> 
  17592186044416*y^22*betasv[{0}, {20}]*betasv[{1}, {8}] - 
   17592186044416*y^22*betasv[{1, 0}, {8, 20}] - (45773225984*y^18*zeta[7])/
    203666818883653125 + (34359738368*y^17*betasv[{0}, {20}]*zeta[7])/7 - 
   (16*y^6*zeta[19])/1885275 - (512*y^4*betasv[{1}, {8}]*zeta[19])/19, 
 ccbetasv[{6, 17}, {8, 20}] -> 17592186044416*y^22*betasv[{0}, {8}]*
    betasv[{1}, {20}] - 17592186044416*y^22*betasv[{0, 1}, {8, 20}] + 
   (22886612992*y^18*zeta[7])/1833001369952878125 + 
   (8589934592*y^16*betasv[{1}, {20}]*zeta[7])/7 + (32*y^6*zeta[19])/628425 - 
   (2048*y^5*betasv[{0}, {8}]*zeta[19])/19, ccbetasv[{3, 9}, {8, 20}] -> 
  betasv[{3}, {8}]*betasv[{9}, {20}] - betasv[{3, 9}, {8, 20}] - 
   (174611*betasv[{6}, {14}]*zeta[7])/2891999880000 + 
   (betasv[{9}, {20}]*zeta[7])/(224*y^3) - zeta[19]/(1647378432000*y^5) - 
   (betasv[{3}, {8}]*zeta[19])/(2490368*y^9), ccbetasv[{6, 18}, {8, 20}] -> 
  281474976710656*y^24*betasv[{0}, {8}]*betasv[{0}, {20}] - 
   281474976710656*y^24*betasv[{0, 0}, {8, 20}] - 
   (183092903936*y^19*zeta[7])/203666818883653125 + 
   (137438953472*y^18*betasv[{0}, {20}]*zeta[7])/7 + 
   (128*y^7*zeta[19])/628425 - (8192*y^6*betasv[{0}, {8}]*zeta[19])/19, 
 ccbetasv[{0, 0}, {8, 20}] -> (betasv[{6}, {8}]*betasv[{18}, {20}])/
    (281474976710656*y^24) - betasv[{6, 18}, {8, 20}]/
    (281474976710656*y^24) - (174611*zeta[7])/(54671395399102837555200000*
     y^5) + (betasv[{18}, {20}]*zeta[7])/(985162418487296*y^24) + 
   zeta[19]/(1381921189370265600*y^17) - (betasv[{6}, {8}]*zeta[19])/
    (2674012278751232*y^24), ccbetasv[{0, 1}, {8, 20}] -> 
  (betasv[{6}, {8}]*betasv[{17}, {20}])/(17592186044416*y^22) - 
   betasv[{6, 17}, {8, 20}]/(17592186044416*y^22) + 
   (174611*zeta[7])/(246021279295962768998400000*y^4) + 
   (betasv[{17}, {20}]*zeta[7])/(61572651155456*y^22) + 
   zeta[19]/(345480297342566400*y^16) - (betasv[{6}, {8}]*zeta[19])/
    (668503069687808*y^23), ccbetasv[{0, 2}, {8, 20}] -> 
  (betasv[{6}, {8}]*betasv[{16}, {20}])/(1099511627776*y^20) - 
   betasv[{6, 16}, {8, 20}]/(1099511627776*y^20) - 
   (174611*zeta[7])/(522795218503920884121600000*y^3) + 
   (betasv[{16}, {20}]*zeta[7])/(3848290697216*y^20) + 
   zeta[19]/(86370074335641600*y^15) - (betasv[{6}, {8}]*zeta[19])/
    (167125767421952*y^22), ccbetasv[{0, 3}, {8, 20}] -> 
  (betasv[{6}, {8}]*betasv[{15}, {20}])/(68719476736*y^18) - 
   betasv[{6, 15}, {8, 20}]/(68719476736*y^18) + 
   (174611*zeta[7])/(697060291338561178828800000*y^2) + 
   (betasv[{15}, {20}]*zeta[7])/(240518168576*y^18) + 
   zeta[19]/(21592518583910400*y^14) - (betasv[{6}, {8}]*zeta[19])/
    (41781441855488*y^21), ccbetasv[{0, 4}, {8, 20}] -> 
  (betasv[{6}, {8}]*betasv[{14}, {20}])/(4294967296*y^16) - 
   betasv[{6, 14}, {8, 20}]/(4294967296*y^16) - 
   (174611*zeta[7])/(653494023129901105152000000*y) + 
   (betasv[{14}, {20}]*zeta[7])/(15032385536*y^16) + 
   zeta[19]/(5398129645977600*y^13) - (betasv[{6}, {8}]*zeta[19])/
    (10445360463872*y^20), ccbetasv[{0, 5}, {8, 20}] -> 
  (betasv[{6}, {8}]*betasv[{13}, {20}])/(268435456*y^14) - 
   betasv[{6, 13}, {8, 20}]/(268435456*y^14) + 
   (174611*zeta[7])/457445816190930773606400000 + 
   (betasv[{13}, {20}]*zeta[7])/(939524096*y^14) + 
   zeta[19]/(1349532411494400*y^12) - (betasv[{6}, {8}]*zeta[19])/
    (2611340115968*y^19), ccbetasv[{0, 6}, {8, 20}] -> 
  (betasv[{6}, {8}]*betasv[{12}, {20}])/(16777216*y^12) - 
   betasv[{6, 12}, {8, 20}]/(16777216*y^12) + 
   (174611*betasv[{12}, {14}]*zeta[7])/(17117752509201383424000*y^12) + 
   (betasv[{12}, {20}]*zeta[7])/(58720256*y^12) + 
   zeta[19]/(337383102873600*y^11) - (betasv[{6}, {8}]*zeta[19])/
    (652835028992*y^18), ccbetasv[{0, 7}, {8, 20}] -> 
  (betasv[{6}, {8}]*betasv[{11}, {20}])/(1048576*y^10) - 
   betasv[{6, 11}, {8, 20}]/(1048576*y^10) + 
   (174611*betasv[{11}, {14}]*zeta[7])/(152837075975012352000*y^10) + 
   (betasv[{11}, {20}]*zeta[7])/(3670016*y^10) + 
   zeta[19]/(84345775718400*y^10) - (betasv[{6}, {8}]*zeta[19])/
    (163208757248*y^17), ccbetasv[{0, 8}, {8, 20}] -> 
  (betasv[{6}, {8}]*betasv[{10}, {20}])/(65536*y^8) - 
   betasv[{6, 10}, {8, 20}]/(65536*y^8) + (174611*betasv[{10}, {14}]*zeta[7])/
    (2388079312109568000*y^8) + (betasv[{10}, {20}]*zeta[7])/(229376*y^8) + 
   zeta[19]/(21086443929600*y^9) - (betasv[{6}, {8}]*zeta[19])/
    (40802189312*y^16), ccbetasv[{0, 9}, {8, 20}] -> 
  (betasv[{6}, {8}]*betasv[{9}, {20}])/(4096*y^6) - 
   betasv[{6, 9}, {8, 20}]/(4096*y^6) + (174611*betasv[{9}, {14}]*zeta[7])/
    (49751652335616000*y^6) + (betasv[{9}, {20}]*zeta[7])/(14336*y^6) + 
   zeta[19]/(5271610982400*y^8) - (betasv[{6}, {8}]*zeta[19])/
    (10200547328*y^15), ccbetasv[{0, 10}, {8, 20}] -> 
  (betasv[{6}, {8}]*betasv[{8}, {20}])/(256*y^4) - 
   betasv[{6, 8}, {8, 20}]/(256*y^4) + (174611*betasv[{8}, {14}]*zeta[7])/
    (1243791308390400*y^4) + (betasv[{8}, {20}]*zeta[7])/(896*y^4) + 
   zeta[19]/(1317902745600*y^7) - (betasv[{6}, {8}]*zeta[19])/
    (2550136832*y^14), ccbetasv[{0, 11}, {8, 20}] -> 
  (betasv[{6}, {8}]*betasv[{7}, {20}])/(16*y^2) - 
   betasv[{6, 7}, {8, 20}]/(16*y^2) + (174611*betasv[{7}, {14}]*zeta[7])/
    (35334980352000*y^2) + (betasv[{7}, {20}]*zeta[7])/(56*y^2) + 
   zeta[19]/(329475686400*y^6) - (betasv[{6}, {8}]*zeta[19])/
    (637534208*y^13), ccbetasv[{1, 0}, {8, 20}] -> 
  (betasv[{5}, {8}]*betasv[{18}, {20}])/(17592186044416*y^22) - 
   betasv[{5, 18}, {8, 20}]/(17592186044416*y^22) - 
   (174611*zeta[7])/(13667848849775709388800000*y^4) + 
   (betasv[{18}, {20}]*zeta[7])/(246290604621824*y^23) - 
   zeta[19]/(2072881784055398400*y^16) - (betasv[{5}, {8}]*zeta[19])/
    (167125767421952*y^22), ccbetasv[{1, 1}, {8, 20}] -> 
  (betasv[{5}, {8}]*betasv[{17}, {20}])/(1099511627776*y^20) - 
   betasv[{5, 17}, {8, 20}]/(1099511627776*y^20) + 
   (174611*zeta[7])/(61505319823990692249600000*y^3) + 
   (betasv[{17}, {20}]*zeta[7])/(15393162788864*y^21) - 
   zeta[19]/(518220446013849600*y^15) - (betasv[{5}, {8}]*zeta[19])/
    (41781441855488*y^21), ccbetasv[{1, 2}, {8, 20}] -> 
  (betasv[{5}, {8}]*betasv[{16}, {20}])/(68719476736*y^18) - 
   betasv[{5, 16}, {8, 20}]/(68719476736*y^18) - 
   (174611*zeta[7])/(130698804625980221030400000*y^2) + 
   (betasv[{16}, {20}]*zeta[7])/(962072674304*y^19) - 
   zeta[19]/(129555111503462400*y^14) - (betasv[{5}, {8}]*zeta[19])/
    (10445360463872*y^20), ccbetasv[{1, 3}, {8, 20}] -> 
  (betasv[{5}, {8}]*betasv[{15}, {20}])/(4294967296*y^16) - 
   betasv[{5, 15}, {8, 20}]/(4294967296*y^16) + 
   (174611*zeta[7])/(174265072834640294707200000*y) + 
   (betasv[{15}, {20}]*zeta[7])/(60129542144*y^17) - 
   zeta[19]/(32388777875865600*y^13) - (betasv[{5}, {8}]*zeta[19])/
    (2611340115968*y^19), ccbetasv[{1, 4}, {8, 20}] -> 
  (betasv[{5}, {8}]*betasv[{14}, {20}])/(268435456*y^14) - 
   betasv[{5, 14}, {8, 20}]/(268435456*y^14) - 
   (174611*zeta[7])/163373505782475276288000000 + 
   (betasv[{14}, {20}]*zeta[7])/(3758096384*y^15) - 
   zeta[19]/(8097194468966400*y^12) - (betasv[{5}, {8}]*zeta[19])/
    (652835028992*y^18), ccbetasv[{1, 5}, {8, 20}] -> 
  (betasv[{5}, {8}]*betasv[{13}, {20}])/(16777216*y^12) - 
   betasv[{5, 13}, {8, 20}]/(16777216*y^12) - 
   (2269943*betasv[{12}, {14}]*zeta[7])/(102706515055208300544000*y^12) + 
   (betasv[{13}, {20}]*zeta[7])/(234881024*y^13) - 
   zeta[19]/(2024298617241600*y^11) - (betasv[{5}, {8}]*zeta[19])/
    (163208757248*y^17), ccbetasv[{1, 6}, {8, 20}] -> 
  (betasv[{5}, {8}]*betasv[{12}, {20}])/(1048576*y^10) - 
   betasv[{5, 12}, {8, 20}]/(1048576*y^10) - 
   (174611*betasv[{11}, {14}]*zeta[7])/(89154960985423872000*y^10) + 
   (betasv[{12}, {20}]*zeta[7])/(14680064*y^11) - 
   zeta[19]/(506074654310400*y^10) - (betasv[{5}, {8}]*zeta[19])/
    (40802189312*y^16), ccbetasv[{1, 7}, {8, 20}] -> 
  (betasv[{5}, {8}]*betasv[{11}, {20}])/(65536*y^8) - 
   betasv[{5, 11}, {8, 20}]/(65536*y^8) - (174611*betasv[{10}, {14}]*zeta[7])/
    (1736784954261504000*y^8) + (betasv[{11}, {20}]*zeta[7])/(917504*y^9) - 
   zeta[19]/(126518663577600*y^9) - (betasv[{5}, {8}]*zeta[19])/
    (10200547328*y^15), ccbetasv[{1, 8}, {8, 20}] -> 
  (betasv[{5}, {8}]*betasv[{10}, {20}])/(4096*y^6) - 
   betasv[{5, 10}, {8, 20}]/(4096*y^6) - (174611*betasv[{9}, {14}]*zeta[7])/
    (44776487102054400*y^6) + (betasv[{10}, {20}]*zeta[7])/(57344*y^7) - 
   zeta[19]/(31629665894400*y^8) - (betasv[{5}, {8}]*zeta[19])/
    (2550136832*y^14), ccbetasv[{1, 9}, {8, 20}] -> 
  (betasv[{5}, {8}]*betasv[{9}, {20}])/(256*y^4) - 
   betasv[{5, 9}, {8, 20}]/(256*y^4) - (174611*betasv[{8}, {14}]*zeta[7])/
    (1381990342656000*y^4) + (betasv[{9}, {20}]*zeta[7])/(3584*y^5) - 
   zeta[19]/(7907416473600*y^7) - (betasv[{5}, {8}]*zeta[19])/
    (637534208*y^13), ccbetasv[{1, 10}, {8, 20}] -> 
  (betasv[{5}, {8}]*betasv[{8}, {20}])/(16*y^2) - 
   betasv[{5, 8}, {8, 20}]/(16*y^2) - (174611*betasv[{7}, {14}]*zeta[7])/
    (48585597984000*y^2) + (betasv[{8}, {20}]*zeta[7])/(224*y^3) - 
   zeta[19]/(1976854118400*y^6) - (betasv[{5}, {8}]*zeta[19])/
    (159383552*y^12), ccbetasv[{2, 0}, {8, 20}] -> 
  (betasv[{4}, {8}]*betasv[{18}, {20}])/(1099511627776*y^20) - 
   betasv[{4, 18}, {8, 20}]/(1099511627776*y^20) - 
   (174611*zeta[7])/(3416962212443927347200000*y^3) + 
   (betasv[{18}, {20}]*zeta[7])/(61572651155456*y^22) + 
   zeta[19]/(1295551115034624000*y^15) - (betasv[{4}, {8}]*zeta[19])/
    (10445360463872*y^20), ccbetasv[{2, 1}, {8, 20}] -> 
  (betasv[{4}, {8}]*betasv[{17}, {20}])/(68719476736*y^18) - 
   betasv[{4, 17}, {8, 20}]/(68719476736*y^18) + 
   (174611*zeta[7])/(15376329955997673062400000*y^2) + 
   (betasv[{17}, {20}]*zeta[7])/(3848290697216*y^20) + 
   zeta[19]/(323887778758656000*y^14) - (betasv[{4}, {8}]*zeta[19])/
    (2611340115968*y^19), ccbetasv[{2, 2}, {8, 20}] -> 
  (betasv[{4}, {8}]*betasv[{16}, {20}])/(4294967296*y^16) - 
   betasv[{4, 16}, {8, 20}]/(4294967296*y^16) - 
   (174611*zeta[7])/(32674701156495055257600000*y) + 
   (betasv[{16}, {20}]*zeta[7])/(240518168576*y^18) + 
   zeta[19]/(80971944689664000*y^13) - (betasv[{4}, {8}]*zeta[19])/
    (652835028992*y^18), ccbetasv[{2, 3}, {8, 20}] -> 
  (betasv[{4}, {8}]*betasv[{15}, {20}])/(268435456*y^14) - 
   betasv[{4, 15}, {8, 20}]/(268435456*y^14) + 
   (174611*zeta[7])/43566268208660073676800000 + (betasv[{15}, {20}]*zeta[7])/
    (15032385536*y^16) + zeta[19]/(20242986172416000*y^12) - 
   (betasv[{4}, {8}]*zeta[19])/(163208757248*y^17), 
 ccbetasv[{2, 4}, {8, 20}] -> (betasv[{4}, {8}]*betasv[{14}, {20}])/
    (16777216*y^12) - betasv[{4, 14}, {8, 20}]/(16777216*y^12) + 
   (2269943*betasv[{12}, {14}]*zeta[7])/(36680898234002964480000*y^12) + 
   (betasv[{14}, {20}]*zeta[7])/(939524096*y^14) + 
   zeta[19]/(5060746543104000*y^11) - (betasv[{4}, {8}]*zeta[19])/
    (40802189312*y^16), ccbetasv[{2, 5}, {8, 20}] -> 
  (betasv[{4}, {8}]*betasv[{13}, {20}])/(1048576*y^10) - 
   betasv[{4, 13}, {8, 20}]/(1048576*y^10) + 
   (2269943*betasv[{11}, {14}]*zeta[7])/(534929765912543232000*y^10) + 
   (betasv[{13}, {20}]*zeta[7])/(58720256*y^12) + 
   zeta[19]/(1265186635776000*y^10) - (betasv[{4}, {8}]*zeta[19])/
    (10200547328*y^15), ccbetasv[{2, 6}, {8, 20}] -> 
  (betasv[{4}, {8}]*betasv[{12}, {20}])/(65536*y^8) - 
   betasv[{4, 12}, {8, 20}]/(65536*y^8) + (174611*betasv[{10}, {14}]*zeta[7])/
    (1013124556652544000*y^8) + (betasv[{12}, {20}]*zeta[7])/(3670016*y^10) + 
   zeta[19]/(316296658944000*y^9) - (betasv[{4}, {8}]*zeta[19])/
    (2550136832*y^14), ccbetasv[{2, 7}, {8, 20}] -> 
  (betasv[{4}, {8}]*betasv[{11}, {20}])/(4096*y^6) - 
   betasv[{4, 11}, {8, 20}]/(4096*y^6) + (174611*betasv[{9}, {14}]*zeta[7])/
    (32564717892403200*y^6) + (betasv[{11}, {20}]*zeta[7])/(229376*y^8) + 
   zeta[19]/(79074164736000*y^8) - (betasv[{4}, {8}]*zeta[19])/
    (637534208*y^13), ccbetasv[{2, 8}, {8, 20}] -> 
  (betasv[{4}, {8}]*betasv[{10}, {20}])/(256*y^4) - 
   betasv[{4, 10}, {8, 20}]/(256*y^4) + (174611*betasv[{8}, {14}]*zeta[7])/
    (1243791308390400*y^4) + (betasv[{10}, {20}]*zeta[7])/(14336*y^6) + 
   zeta[19]/(19768541184000*y^7) - (betasv[{4}, {8}]*zeta[19])/
    (159383552*y^12), ccbetasv[{2, 9}, {8, 20}] -> 
  (betasv[{4}, {8}]*betasv[{9}, {20}])/(16*y^2) - 
   betasv[{4, 9}, {8, 20}]/(16*y^2) + (174611*betasv[{7}, {14}]*zeta[7])/
    (53983997760000*y^2) + (betasv[{9}, {20}]*zeta[7])/(896*y^4) + 
   zeta[19]/(4942135296000*y^6) - (betasv[{4}, {8}]*zeta[19])/
    (39845888*y^11), ccbetasv[{3, 0}, {8, 20}] -> 
  (betasv[{3}, {8}]*betasv[{18}, {20}])/(68719476736*y^18) - 
   betasv[{3, 18}, {8, 20}]/(68719476736*y^18) - 
   (174611*zeta[7])/(854240553110981836800000*y^2) + 
   (betasv[{18}, {20}]*zeta[7])/(15393162788864*y^21) - 
   zeta[19]/(431850371678208000*y^14) - (betasv[{3}, {8}]*zeta[19])/
    (652835028992*y^18), ccbetasv[{3, 1}, {8, 20}] -> 
  (betasv[{3}, {8}]*betasv[{17}, {20}])/(4294967296*y^16) - 
   betasv[{3, 17}, {8, 20}]/(4294967296*y^16) + 
   (174611*zeta[7])/(3844082488999418265600000*y) + 
   (betasv[{17}, {20}]*zeta[7])/(962072674304*y^19) - 
   zeta[19]/(107962592919552000*y^13) - (betasv[{3}, {8}]*zeta[19])/
    (163208757248*y^17), ccbetasv[{3, 2}, {8, 20}] -> 
  (betasv[{3}, {8}]*betasv[{16}, {20}])/(268435456*y^14) - 
   betasv[{3, 16}, {8, 20}]/(268435456*y^14) - 
   (174611*zeta[7])/8168675289123763814400000 + (betasv[{16}, {20}]*zeta[7])/
    (60129542144*y^17) - zeta[19]/(26990648229888000*y^12) - 
   (betasv[{3}, {8}]*zeta[19])/(40802189312*y^16), 
 ccbetasv[{3, 3}, {8, 20}] -> (betasv[{3}, {8}]*betasv[{15}, {20}])/
    (16777216*y^12) - betasv[{3, 15}, {8, 20}]/(16777216*y^12) - 
   (2269943*betasv[{12}, {14}]*zeta[7])/(9781572862400790528000*y^12) + 
   (betasv[{15}, {20}]*zeta[7])/(3758096384*y^15) - 
   zeta[19]/(6747662057472000*y^11) - (betasv[{3}, {8}]*zeta[19])/
    (10200547328*y^15), ccbetasv[{3, 4}, {8, 20}] -> 
  (betasv[{3}, {8}]*betasv[{14}, {20}])/(1048576*y^10) - 
   betasv[{3, 14}, {8, 20}]/(1048576*y^10) - 
   (2269943*betasv[{11}, {14}]*zeta[7])/(191046344968765440000*y^10) + 
   (betasv[{14}, {20}]*zeta[7])/(234881024*y^13) - 
   zeta[19]/(1686915514368000*y^10) - (betasv[{3}, {8}]*zeta[19])/
    (2550136832*y^14), ccbetasv[{3, 5}, {8, 20}] -> 
  (betasv[{3}, {8}]*betasv[{13}, {20}])/(65536*y^8) - 
   betasv[{3, 13}, {8, 20}]/(65536*y^8) - 
   (2269943*betasv[{10}, {14}]*zeta[7])/(6078747339915264000*y^8) + 
   (betasv[{13}, {20}]*zeta[7])/(14680064*y^11) - 
   zeta[19]/(421728878592000*y^9) - (betasv[{3}, {8}]*zeta[19])/
    (637534208*y^13), ccbetasv[{3, 6}, {8, 20}] -> 
  (betasv[{3}, {8}]*betasv[{12}, {20}])/(4096*y^6) - 
   betasv[{3, 12}, {8, 20}]/(4096*y^6) - (174611*betasv[{9}, {14}]*zeta[7])/
    (18996085437235200*y^6) + (betasv[{12}, {20}]*zeta[7])/(917504*y^9) - 
   zeta[19]/(105432219648000*y^8) - (betasv[{3}, {8}]*zeta[19])/
    (159383552*y^12), ccbetasv[{3, 7}, {8, 20}] -> 
  (betasv[{3}, {8}]*betasv[{11}, {20}])/(256*y^4) - 
   betasv[{3, 11}, {8, 20}]/(256*y^4) - (174611*betasv[{8}, {14}]*zeta[7])/
    (904575497011200*y^4) + (betasv[{11}, {20}]*zeta[7])/(57344*y^7) - 
   zeta[19]/(26358054912000*y^7) - (betasv[{3}, {8}]*zeta[19])/
    (39845888*y^11), ccbetasv[{3, 8}, {8, 20}] -> 
  (betasv[{3}, {8}]*betasv[{10}, {20}])/(16*y^2) - 
   betasv[{3, 10}, {8, 20}]/(16*y^2) - (174611*betasv[{7}, {14}]*zeta[7])/
    (48585597984000*y^2) + (betasv[{10}, {20}]*zeta[7])/(3584*y^5) - 
   zeta[19]/(6589513728000*y^6) - (betasv[{3}, {8}]*zeta[19])/(9961472*y^10), 
 ccbetasv[{4, 0}, {8, 20}] -> (betasv[{2}, {8}]*betasv[{18}, {20}])/
    (4294967296*y^16) - betasv[{2, 18}, {8, 20}]/(4294967296*y^16) - 
   (174611*zeta[7])/(213560138277745459200000*y) + 
   (betasv[{18}, {20}]*zeta[7])/(3848290697216*y^20) + 
   zeta[19]/(80971944689664000*y^13) - (betasv[{2}, {8}]*zeta[19])/
    (40802189312*y^16), ccbetasv[{4, 1}, {8, 20}] -> 
  (betasv[{2}, {8}]*betasv[{17}, {20}])/(268435456*y^14) - 
   betasv[{2, 17}, {8, 20}]/(268435456*y^14) + 
   (174611*zeta[7])/961020622249854566400000 + (betasv[{17}, {20}]*zeta[7])/
    (240518168576*y^18) + zeta[19]/(20242986172416000*y^12) - 
   (betasv[{2}, {8}]*zeta[19])/(10200547328*y^15), 
 ccbetasv[{4, 2}, {8, 20}] -> (betasv[{2}, {8}]*betasv[{16}, {20}])/
    (16777216*y^12) - betasv[{2, 16}, {8, 20}]/(16777216*y^12) + 
   (2269943*betasv[{12}, {14}]*zeta[7])/(1834044911700148224000*y^12) + 
   (betasv[{16}, {20}]*zeta[7])/(15032385536*y^16) + 
   zeta[19]/(5060746543104000*y^11) - (betasv[{2}, {8}]*zeta[19])/
    (2550136832*y^14), ccbetasv[{4, 3}, {8, 20}] -> 
  (betasv[{2}, {8}]*betasv[{15}, {20}])/(1048576*y^10) - 
   betasv[{2, 15}, {8, 20}]/(1048576*y^10) + 
   (2269943*betasv[{11}, {14}]*zeta[7])/(50945691991670784000*y^10) + 
   (betasv[{15}, {20}]*zeta[7])/(939524096*y^14) + 
   zeta[19]/(1265186635776000*y^10) - (betasv[{2}, {8}]*zeta[19])/
    (637534208*y^13), ccbetasv[{4, 4}, {8, 20}] -> 
  (betasv[{2}, {8}]*betasv[{14}, {20}])/(65536*y^8) - 
   betasv[{2, 14}, {8, 20}]/(65536*y^8) + 
   (2269943*betasv[{10}, {14}]*zeta[7])/(2170981192826880000*y^8) + 
   (betasv[{14}, {20}]*zeta[7])/(58720256*y^12) + 
   zeta[19]/(316296658944000*y^9) - (betasv[{2}, {8}]*zeta[19])/
    (159383552*y^12), ccbetasv[{4, 5}, {8, 20}] -> 
  (betasv[{2}, {8}]*betasv[{13}, {20}])/(4096*y^6) - 
   betasv[{2, 13}, {8, 20}]/(4096*y^6) + (2269943*betasv[{9}, {14}]*zeta[7])/
    (113976512623411200*y^6) + (betasv[{13}, {20}]*zeta[7])/(3670016*y^10) + 
   zeta[19]/(79074164736000*y^8) - (betasv[{2}, {8}]*zeta[19])/
    (39845888*y^11), ccbetasv[{4, 6}, {8, 20}] -> 
  (betasv[{2}, {8}]*betasv[{12}, {20}])/(256*y^4) - 
   betasv[{2, 12}, {8, 20}]/(256*y^4) + (174611*betasv[{8}, {14}]*zeta[7])/
    (527669039923200*y^4) + (betasv[{12}, {20}]*zeta[7])/(229376*y^8) + 
   zeta[19]/(19768541184000*y^7) - (betasv[{2}, {8}]*zeta[19])/
    (9961472*y^10), ccbetasv[{4, 7}, {8, 20}] -> 
  (betasv[{2}, {8}]*betasv[{11}, {20}])/(16*y^2) - 
   betasv[{2, 11}, {8, 20}]/(16*y^2) + (174611*betasv[{7}, {14}]*zeta[7])/
    (35334980352000*y^2) + (betasv[{11}, {20}]*zeta[7])/(14336*y^6) + 
   zeta[19]/(4942135296000*y^6) - (betasv[{2}, {8}]*zeta[19])/(2490368*y^9), 
 ccbetasv[{5, 0}, {8, 20}] -> (betasv[{1}, {8}]*betasv[{18}, {20}])/
    (268435456*y^14) - betasv[{1, 18}, {8, 20}]/(268435456*y^14) - 
   (174611*zeta[7])/53390034569436364800000 + (betasv[{18}, {20}]*zeta[7])/
    (962072674304*y^19) - zeta[19]/(8097194468966400*y^12) - 
   (betasv[{1}, {8}]*zeta[19])/(2550136832*y^14), 
 ccbetasv[{5, 1}, {8, 20}] -> (betasv[{1}, {8}]*betasv[{17}, {20}])/
    (16777216*y^12) - betasv[{1, 17}, {8, 20}]/(16777216*y^12) - 
   (2269943*betasv[{12}, {14}]*zeta[7])/(215769989611782144000*y^12) + 
   (betasv[{17}, {20}]*zeta[7])/(60129542144*y^17) - 
   zeta[19]/(2024298617241600*y^11) - (betasv[{1}, {8}]*zeta[19])/
    (637534208*y^13), ccbetasv[{5, 2}, {8, 20}] -> 
  (betasv[{1}, {8}]*betasv[{16}, {20}])/(1048576*y^10) - 
   betasv[{1, 16}, {8, 20}]/(1048576*y^10) - 
   (2269943*betasv[{11}, {14}]*zeta[7])/(9552317248438272000*y^10) + 
   (betasv[{16}, {20}]*zeta[7])/(3758096384*y^15) - 
   zeta[19]/(506074654310400*y^10) - (betasv[{1}, {8}]*zeta[19])/
    (159383552*y^12), ccbetasv[{5, 3}, {8, 20}] -> 
  (betasv[{1}, {8}]*betasv[{15}, {20}])/(65536*y^8) - 
   betasv[{1, 15}, {8, 20}]/(65536*y^8) - 
   (2269943*betasv[{10}, {14}]*zeta[7])/(578928318087168000*y^8) + 
   (betasv[{15}, {20}]*zeta[7])/(234881024*y^13) - 
   zeta[19]/(126518663577600*y^9) - (betasv[{1}, {8}]*zeta[19])/
    (39845888*y^11), ccbetasv[{5, 4}, {8, 20}] -> 
  (betasv[{1}, {8}]*betasv[{14}, {20}])/(4096*y^6) - 
   betasv[{1, 14}, {8, 20}]/(4096*y^6) - (2269943*betasv[{9}, {14}]*zeta[7])/
    (40705897365504000*y^6) + (betasv[{14}, {20}]*zeta[7])/(14680064*y^11) - 
   zeta[19]/(31629665894400*y^8) - (betasv[{1}, {8}]*zeta[19])/
    (9961472*y^10), ccbetasv[{5, 5}, {8, 20}] -> 
  (betasv[{1}, {8}]*betasv[{13}, {20}])/(256*y^4) - 
   betasv[{1, 13}, {8, 20}]/(256*y^4) - (2269943*betasv[{8}, {14}]*zeta[7])/
    (3166014239539200*y^4) + (betasv[{13}, {20}]*zeta[7])/(917504*y^9) - 
   zeta[19]/(7907416473600*y^7) - (betasv[{1}, {8}]*zeta[19])/(2490368*y^9), 
 ccbetasv[{5, 6}, {8, 20}] -> (betasv[{1}, {8}]*betasv[{12}, {20}])/
    (16*y^2) - betasv[{1, 12}, {8, 20}]/(16*y^2) - 
   (174611*betasv[{7}, {14}]*zeta[7])/(20612071872000*y^2) + 
   (betasv[{12}, {20}]*zeta[7])/(57344*y^7) - zeta[19]/(1976854118400*y^6) - 
   (betasv[{1}, {8}]*zeta[19])/(622592*y^8), ccbetasv[{6, 0}, {8, 20}] -> 
  (betasv[{0}, {8}]*betasv[{18}, {20}])/(16777216*y^12) - 
   betasv[{0, 18}, {8, 20}]/(16777216*y^12) + 
   (2269943*betasv[{12}, {14}]*zeta[7])/(11987221645099008000*y^12) + 
   (betasv[{18}, {20}]*zeta[7])/(240518168576*y^18) + 
   zeta[19]/(337383102873600*y^11) - (betasv[{0}, {8}]*zeta[19])/
    (159383552*y^12), ccbetasv[{6, 1}, {8, 20}] -> 
  (betasv[{0}, {8}]*betasv[{17}, {20}])/(1048576*y^10) - 
   betasv[{0, 17}, {8, 20}]/(1048576*y^10) + 
   (2269943*betasv[{11}, {14}]*zeta[7])/(1123802029228032000*y^10) + 
   (betasv[{17}, {20}]*zeta[7])/(15032385536*y^16) + 
   zeta[19]/(84345775718400*y^10) - (betasv[{0}, {8}]*zeta[19])/
    (39845888*y^11), ccbetasv[{6, 2}, {8, 20}] -> 
  (betasv[{0}, {8}]*betasv[{16}, {20}])/(65536*y^8) - 
   betasv[{0, 16}, {8, 20}]/(65536*y^8) + 
   (2269943*betasv[{10}, {14}]*zeta[7])/(108549059641344000*y^8) + 
   (betasv[{16}, {20}]*zeta[7])/(939524096*y^14) + 
   zeta[19]/(21086443929600*y^9) - (betasv[{0}, {8}]*zeta[19])/
    (9961472*y^10), ccbetasv[{6, 3}, {8, 20}] -> 
  (betasv[{0}, {8}]*betasv[{15}, {20}])/(4096*y^6) - 
   betasv[{0, 15}, {8, 20}]/(4096*y^6) + (2269943*betasv[{9}, {14}]*zeta[7])/
    (10854905964134400*y^6) + (betasv[{15}, {20}]*zeta[7])/(58720256*y^12) + 
   zeta[19]/(5271610982400*y^8) - (betasv[{0}, {8}]*zeta[19])/(2490368*y^9), 
 ccbetasv[{6, 4}, {8, 20}] -> (betasv[{0}, {8}]*betasv[{14}, {20}])/
    (256*y^4) - betasv[{0, 14}, {8, 20}]/(256*y^4) + 
   (2269943*betasv[{8}, {14}]*zeta[7])/(1130719371264000*y^4) + 
   (betasv[{14}, {20}]*zeta[7])/(3670016*y^10) + 
   zeta[19]/(1317902745600*y^7) - (betasv[{0}, {8}]*zeta[19])/(622592*y^8), 
 ccbetasv[{6, 5}, {8, 20}] -> (betasv[{0}, {8}]*betasv[{13}, {20}])/
    (16*y^2) - betasv[{0, 13}, {8, 20}]/(16*y^2) + 
   (2269943*betasv[{7}, {14}]*zeta[7])/(123672431232000*y^2) + 
   (betasv[{13}, {20}]*zeta[7])/(229376*y^8) + zeta[19]/(329475686400*y^6) - 
   (betasv[{0}, {8}]*zeta[19])/(155648*y^7), ccbetasv[{0, 8}, {10, 10}] -> 
  betasv[{0, 8}, {10, 10}] + (2*betasv[{0}, {10}]*zeta[9])/9 - 
   (betasv[{8}, {10}]*zeta[9])/(294912*y^8), ccbetasv[{1, 7}, {10, 10}] -> 
  betasv[{1, 7}, {10, 10}] + (betasv[{1}, {10}]*zeta[9])/(18*y) - 
   (betasv[{7}, {10}]*zeta[9])/(73728*y^7), ccbetasv[{2, 6}, {10, 10}] -> 
  betasv[{2, 6}, {10, 10}] + (betasv[{2}, {10}]*zeta[9])/(72*y^2) - 
   (betasv[{6}, {10}]*zeta[9])/(18432*y^6), ccbetasv[{3, 5}, {10, 10}] -> 
  betasv[{3, 5}, {10, 10}] + (betasv[{3}, {10}]*zeta[9])/(288*y^3) - 
   (betasv[{5}, {10}]*zeta[9])/(4608*y^5), ccbetasv[{1, 8}, {10, 10}] -> 
  16*y^2*betasv[{0, 7}, {10, 10}] + (y^2*zeta[9])/107775360 + 
   (8*y*betasv[{0}, {10}]*zeta[9])/9 - (betasv[{7}, {10}]*zeta[9])/
    (18432*y^6), ccbetasv[{2, 7}, {10, 10}] -> 
  16*y^2*betasv[{1, 6}, {10, 10}] - (y^2*zeta[9])/754427520 + 
   (2*betasv[{1}, {10}]*zeta[9])/9 - (betasv[{6}, {10}]*zeta[9])/(4608*y^5), 
 ccbetasv[{3, 6}, {10, 10}] -> 16*y^2*betasv[{2, 5}, {10, 10}] + 
   (y^2*zeta[9])/2263282560 + (betasv[{2}, {10}]*zeta[9])/(18*y) - 
   (betasv[{5}, {10}]*zeta[9])/(1152*y^4), ccbetasv[{4, 5}, {10, 10}] -> 
  16*y^2*betasv[{3, 4}, {10, 10}] - (y^2*zeta[9])/3772137600 + 
   (betasv[{3}, {10}]*zeta[9])/(72*y^2) - (betasv[{4}, {10}]*zeta[9])/
    (288*y^3), ccbetasv[{2, 8}, {10, 10}] -> 
  256*y^4*betasv[{0, 6}, {10, 10}] + (y^3*zeta[9])/31434480 + 
   (32*y^2*betasv[{0}, {10}]*zeta[9])/9 - (betasv[{6}, {10}]*zeta[9])/
    (1152*y^4), ccbetasv[{3, 7}, {10, 10}] -> 
  256*y^4*betasv[{1, 5}, {10, 10}] - (y^3*zeta[9])/282910320 + 
   (8*y*betasv[{1}, {10}]*zeta[9])/9 - (betasv[{5}, {10}]*zeta[9])/(288*y^3), 
 ccbetasv[{4, 6}, {10, 10}] -> 256*y^4*betasv[{2, 4}, {10, 10}] + 
   (y^3*zeta[9])/1414551600 + (2*betasv[{2}, {10}]*zeta[9])/9 - 
   (betasv[{4}, {10}]*zeta[9])/(72*y^2), ccbetasv[{3, 8}, {10, 10}] -> 
  4096*y^6*betasv[{0, 5}, {10, 10}] + (19*y^4*zeta[9])/141455160 + 
   (128*y^3*betasv[{0}, {10}]*zeta[9])/9 - (betasv[{5}, {10}]*zeta[9])/
    (72*y^2), ccbetasv[{4, 7}, {10, 10}] -> 
  4096*y^6*betasv[{1, 4}, {10, 10}] - (13*y^4*zeta[9])/707275800 + 
   (32*y^2*betasv[{1}, {10}]*zeta[9])/9 - (betasv[{4}, {10}]*zeta[9])/(18*y), 
 ccbetasv[{5, 6}, {10, 10}] -> 4096*y^6*betasv[{2, 3}, {10, 10}] + 
   (y^4*zeta[9])/141455160 + (8*y*betasv[{2}, {10}]*zeta[9])/9 - 
   (2*betasv[{3}, {10}]*zeta[9])/9, ccbetasv[{4, 8}, {10, 10}] -> 
  65536*y^8*betasv[{0, 4}, {10, 10}] + (46*y^5*zeta[9])/88409475 + 
   (512*y^4*betasv[{0}, {10}]*zeta[9])/9 - (2*betasv[{4}, {10}]*zeta[9])/9, 
 ccbetasv[{5, 7}, {10, 10}] -> 65536*y^8*betasv[{1, 3}, {10, 10}] - 
   (y^5*zeta[9])/17681895 + (128*y^3*betasv[{1}, {10}]*zeta[9])/9 - 
   (8*y*betasv[{3}, {10}]*zeta[9])/9, ccbetasv[{5, 8}, {10, 10}] -> 
  1048576*y^10*betasv[{0, 3}, {10, 10}] + (38*y^6*zeta[9])/17681895 + 
   (2048*y^5*betasv[{0}, {10}]*zeta[9])/9 - 
   (32*y^2*betasv[{3}, {10}]*zeta[9])/9, ccbetasv[{6, 7}, {10, 10}] -> 
  1048576*y^10*betasv[{1, 2}, {10, 10}] - (2*y^6*zeta[9])/5893965 + 
   (512*y^4*betasv[{1}, {10}]*zeta[9])/9 - 
   (128*y^3*betasv[{2}, {10}]*zeta[9])/9, ccbetasv[{6, 8}, {10, 10}] -> 
  16777216*y^12*betasv[{0, 2}, {10, 10}] + (16*y^7*zeta[9])/1964655 + 
   (8192*y^6*betasv[{0}, {10}]*zeta[9])/9 - 
   (512*y^4*betasv[{2}, {10}]*zeta[9])/9, ccbetasv[{7, 8}, {10, 10}] -> 
  268435456*y^14*betasv[{0, 1}, {10, 10}] + (32*y^8*zeta[9])/841995 + 
   (32768*y^7*betasv[{0}, {10}]*zeta[9])/9 - 
   (8192*y^6*betasv[{1}, {10}]*zeta[9])/9, ccbetasv[{0, 1}, {10, 10}] -> 
  betasv[{7, 8}, {10, 10}]/(268435456*y^14) - zeta[9]/(7063165992960*y^6) + 
   (betasv[{7}, {10}]*zeta[9])/(1207959552*y^14) - 
   (betasv[{8}, {10}]*zeta[9])/(4831838208*y^15), 
 ccbetasv[{0, 2}, {10, 10}] -> betasv[{6, 8}, {10, 10}]/(16777216*y^12) - 
   zeta[9]/(2060090081280*y^5) + (betasv[{6}, {10}]*zeta[9])/
    (75497472*y^12) - (betasv[{8}, {10}]*zeta[9])/(1207959552*y^14), 
 ccbetasv[{0, 3}, {10, 10}] -> betasv[{5, 8}, {10, 10}]/(1048576*y^10) - 
   (19*zeta[9])/(9270405365760*y^4) + (betasv[{5}, {10}]*zeta[9])/
    (4718592*y^10) - (betasv[{8}, {10}]*zeta[9])/(301989888*y^13), 
 ccbetasv[{0, 4}, {10, 10}] -> betasv[{4, 8}, {10, 10}]/(65536*y^8) - 
   (23*zeta[9])/(2897001676800*y^3) + (betasv[{4}, {10}]*zeta[9])/
    (294912*y^8) - (betasv[{8}, {10}]*zeta[9])/(75497472*y^12), 
 ccbetasv[{0, 5}, {10, 10}] -> betasv[{3, 8}, {10, 10}]/(4096*y^6) - 
   (19*zeta[9])/(579400335360*y^2) + (betasv[{3}, {10}]*zeta[9])/
    (18432*y^6) - (betasv[{8}, {10}]*zeta[9])/(18874368*y^11), 
 ccbetasv[{0, 6}, {10, 10}] -> betasv[{2, 8}, {10, 10}]/(256*y^4) - 
   zeta[9]/(8047226880*y) + (betasv[{2}, {10}]*zeta[9])/(1152*y^4) - 
   (betasv[{8}, {10}]*zeta[9])/(4718592*y^10), 
 ccbetasv[{0, 7}, {10, 10}] -> betasv[{1, 8}, {10, 10}]/(16*y^2) - 
   zeta[9]/1724405760 + (betasv[{1}, {10}]*zeta[9])/(72*y^2) - 
   (betasv[{8}, {10}]*zeta[9])/(1179648*y^9), ccbetasv[{1, 2}, {10, 10}] -> 
  betasv[{6, 7}, {10, 10}]/(1048576*y^10) + zeta[9]/(3090135121920*y^4) + 
   (betasv[{6}, {10}]*zeta[9])/(18874368*y^11) - (betasv[{7}, {10}]*zeta[9])/
    (75497472*y^12), ccbetasv[{1, 3}, {10, 10}] -> 
  betasv[{5, 7}, {10, 10}]/(65536*y^8) + zeta[9]/(1158800670720*y^3) + 
   (betasv[{5}, {10}]*zeta[9])/(1179648*y^9) - (betasv[{7}, {10}]*zeta[9])/
    (18874368*y^11), ccbetasv[{1, 4}, {10, 10}] -> 
  betasv[{4, 7}, {10, 10}]/(4096*y^6) + (13*zeta[9])/(2897001676800*y^2) + 
   (betasv[{4}, {10}]*zeta[9])/(73728*y^7) - (betasv[{7}, {10}]*zeta[9])/
    (4718592*y^10), ccbetasv[{1, 5}, {10, 10}] -> 
  betasv[{3, 7}, {10, 10}]/(256*y^4) + zeta[9]/(72425041920*y) + 
   (betasv[{3}, {10}]*zeta[9])/(4608*y^5) - (betasv[{7}, {10}]*zeta[9])/
    (1179648*y^9), ccbetasv[{1, 6}, {10, 10}] -> 
  betasv[{2, 7}, {10, 10}]/(16*y^2) + zeta[9]/12070840320 + 
   (betasv[{2}, {10}]*zeta[9])/(288*y^3) - (betasv[{7}, {10}]*zeta[9])/
    (294912*y^8), ccbetasv[{2, 3}, {10, 10}] -> 
  betasv[{5, 6}, {10, 10}]/(4096*y^6) - zeta[9]/(579400335360*y^2) + 
   (betasv[{5}, {10}]*zeta[9])/(294912*y^8) - (betasv[{6}, {10}]*zeta[9])/
    (1179648*y^9), ccbetasv[{2, 4}, {10, 10}] -> 
  betasv[{4, 6}, {10, 10}]/(256*y^4) - zeta[9]/(362125209600*y) + 
   (betasv[{4}, {10}]*zeta[9])/(18432*y^6) - (betasv[{6}, {10}]*zeta[9])/
    (294912*y^8), ccbetasv[{2, 5}, {10, 10}] -> 
  betasv[{3, 6}, {10, 10}]/(16*y^2) - zeta[9]/36212520960 + 
   (betasv[{3}, {10}]*zeta[9])/(1152*y^4) - (betasv[{6}, {10}]*zeta[9])/
    (73728*y^7), ccbetasv[{3, 4}, {10, 10}] -> 
  betasv[{4, 5}, {10, 10}]/(16*y^2) + zeta[9]/60354201600 + 
   (betasv[{4}, {10}]*zeta[9])/(4608*y^5) - (betasv[{5}, {10}]*zeta[9])/
    (18432*y^6), ccbetasv[{0, 0}, {10, 10}] -> 
  betasv[{8}, {10}]^2/(8589934592*y^16), ccbetasv[{1, 0}, {10, 10}] -> 
  (betasv[{7}, {10}]*betasv[{8}, {10}])/(268435456*y^14) - 
   betasv[{7, 8}, {10, 10}]/(268435456*y^14) + zeta[9]/(7063165992960*y^6) - 
   (betasv[{7}, {10}]*zeta[9])/(1207959552*y^14) + 
   (betasv[{8}, {10}]*zeta[9])/(4831838208*y^15), 
 ccbetasv[{2, 0}, {10, 10}] -> (betasv[{6}, {10}]*betasv[{8}, {10}])/
    (16777216*y^12) - betasv[{6, 8}, {10, 10}]/(16777216*y^12) + 
   zeta[9]/(2060090081280*y^5) - (betasv[{6}, {10}]*zeta[9])/
    (75497472*y^12) + (betasv[{8}, {10}]*zeta[9])/(1207959552*y^14), 
 ccbetasv[{3, 0}, {10, 10}] -> (betasv[{5}, {10}]*betasv[{8}, {10}])/
    (1048576*y^10) - betasv[{5, 8}, {10, 10}]/(1048576*y^10) + 
   (19*zeta[9])/(9270405365760*y^4) - (betasv[{5}, {10}]*zeta[9])/
    (4718592*y^10) + (betasv[{8}, {10}]*zeta[9])/(301989888*y^13), 
 ccbetasv[{4, 0}, {10, 10}] -> (betasv[{4}, {10}]*betasv[{8}, {10}])/
    (65536*y^8) - betasv[{4, 8}, {10, 10}]/(65536*y^8) + 
   (23*zeta[9])/(2897001676800*y^3) - (betasv[{4}, {10}]*zeta[9])/
    (294912*y^8) + (betasv[{8}, {10}]*zeta[9])/(75497472*y^12), 
 ccbetasv[{5, 0}, {10, 10}] -> (betasv[{3}, {10}]*betasv[{8}, {10}])/
    (4096*y^6) - betasv[{3, 8}, {10, 10}]/(4096*y^6) + 
   (19*zeta[9])/(579400335360*y^2) - (betasv[{3}, {10}]*zeta[9])/
    (18432*y^6) + (betasv[{8}, {10}]*zeta[9])/(18874368*y^11), 
 ccbetasv[{6, 0}, {10, 10}] -> (betasv[{2}, {10}]*betasv[{8}, {10}])/
    (256*y^4) - betasv[{2, 8}, {10, 10}]/(256*y^4) + zeta[9]/(8047226880*y) - 
   (betasv[{2}, {10}]*zeta[9])/(1152*y^4) + (betasv[{8}, {10}]*zeta[9])/
    (4718592*y^10), ccbetasv[{7, 0}, {10, 10}] -> 
  (betasv[{1}, {10}]*betasv[{8}, {10}])/(16*y^2) - 
   betasv[{1, 8}, {10, 10}]/(16*y^2) + zeta[9]/1724405760 - 
   (betasv[{1}, {10}]*zeta[9])/(72*y^2) + (betasv[{8}, {10}]*zeta[9])/
    (1179648*y^9), ccbetasv[{8, 0}, {10, 10}] -> 
  betasv[{0}, {10}]*betasv[{8}, {10}] - betasv[{0, 8}, {10, 10}] - 
   (2*betasv[{0}, {10}]*zeta[9])/9 + (betasv[{8}, {10}]*zeta[9])/
    (294912*y^8), ccbetasv[{1, 1}, {10, 10}] -> 
  betasv[{7}, {10}]^2/(33554432*y^12), ccbetasv[{2, 1}, {10, 10}] -> 
  (betasv[{6}, {10}]*betasv[{7}, {10}])/(1048576*y^10) - 
   betasv[{6, 7}, {10, 10}]/(1048576*y^10) - zeta[9]/(3090135121920*y^4) - 
   (betasv[{6}, {10}]*zeta[9])/(18874368*y^11) + (betasv[{7}, {10}]*zeta[9])/
    (75497472*y^12), ccbetasv[{3, 1}, {10, 10}] -> 
  (betasv[{5}, {10}]*betasv[{7}, {10}])/(65536*y^8) - 
   betasv[{5, 7}, {10, 10}]/(65536*y^8) - zeta[9]/(1158800670720*y^3) - 
   (betasv[{5}, {10}]*zeta[9])/(1179648*y^9) + (betasv[{7}, {10}]*zeta[9])/
    (18874368*y^11), ccbetasv[{4, 1}, {10, 10}] -> 
  (betasv[{4}, {10}]*betasv[{7}, {10}])/(4096*y^6) - 
   betasv[{4, 7}, {10, 10}]/(4096*y^6) - (13*zeta[9])/(2897001676800*y^2) - 
   (betasv[{4}, {10}]*zeta[9])/(73728*y^7) + (betasv[{7}, {10}]*zeta[9])/
    (4718592*y^10), ccbetasv[{5, 1}, {10, 10}] -> 
  (betasv[{3}, {10}]*betasv[{7}, {10}])/(256*y^4) - 
   betasv[{3, 7}, {10, 10}]/(256*y^4) - zeta[9]/(72425041920*y) - 
   (betasv[{3}, {10}]*zeta[9])/(4608*y^5) + (betasv[{7}, {10}]*zeta[9])/
    (1179648*y^9), ccbetasv[{6, 1}, {10, 10}] -> 
  (betasv[{2}, {10}]*betasv[{7}, {10}])/(16*y^2) - 
   betasv[{2, 7}, {10, 10}]/(16*y^2) - zeta[9]/12070840320 - 
   (betasv[{2}, {10}]*zeta[9])/(288*y^3) + (betasv[{7}, {10}]*zeta[9])/
    (294912*y^8), ccbetasv[{7, 1}, {10, 10}] -> 
  betasv[{1}, {10}]*betasv[{7}, {10}] - betasv[{1, 7}, {10, 10}] - 
   (betasv[{1}, {10}]*zeta[9])/(18*y) + (betasv[{7}, {10}]*zeta[9])/
    (73728*y^7), ccbetasv[{8, 1}, {10, 10}] -> 
  16*y^2*betasv[{0}, {10}]*betasv[{7}, {10}] - 
   16*y^2*betasv[{0, 7}, {10, 10}] - (y^2*zeta[9])/107775360 - 
   (8*y*betasv[{0}, {10}]*zeta[9])/9 + (betasv[{7}, {10}]*zeta[9])/
    (18432*y^6), ccbetasv[{2, 2}, {10, 10}] -> 
  betasv[{6}, {10}]^2/(131072*y^8), ccbetasv[{3, 2}, {10, 10}] -> 
  (betasv[{5}, {10}]*betasv[{6}, {10}])/(4096*y^6) - 
   betasv[{5, 6}, {10, 10}]/(4096*y^6) + zeta[9]/(579400335360*y^2) - 
   (betasv[{5}, {10}]*zeta[9])/(294912*y^8) + (betasv[{6}, {10}]*zeta[9])/
    (1179648*y^9), ccbetasv[{4, 2}, {10, 10}] -> 
  (betasv[{4}, {10}]*betasv[{6}, {10}])/(256*y^4) - 
   betasv[{4, 6}, {10, 10}]/(256*y^4) + zeta[9]/(362125209600*y) - 
   (betasv[{4}, {10}]*zeta[9])/(18432*y^6) + (betasv[{6}, {10}]*zeta[9])/
    (294912*y^8), ccbetasv[{5, 2}, {10, 10}] -> 
  (betasv[{3}, {10}]*betasv[{6}, {10}])/(16*y^2) - 
   betasv[{3, 6}, {10, 10}]/(16*y^2) + zeta[9]/36212520960 - 
   (betasv[{3}, {10}]*zeta[9])/(1152*y^4) + (betasv[{6}, {10}]*zeta[9])/
    (73728*y^7), ccbetasv[{6, 2}, {10, 10}] -> 
  betasv[{2}, {10}]*betasv[{6}, {10}] - betasv[{2, 6}, {10, 10}] - 
   (betasv[{2}, {10}]*zeta[9])/(72*y^2) + (betasv[{6}, {10}]*zeta[9])/
    (18432*y^6), ccbetasv[{7, 2}, {10, 10}] -> 
  16*y^2*betasv[{1}, {10}]*betasv[{6}, {10}] - 
   16*y^2*betasv[{1, 6}, {10, 10}] + (y^2*zeta[9])/754427520 - 
   (2*betasv[{1}, {10}]*zeta[9])/9 + (betasv[{6}, {10}]*zeta[9])/(4608*y^5), 
 ccbetasv[{8, 2}, {10, 10}] -> 256*y^4*betasv[{0}, {10}]*betasv[{6}, {10}] - 
   256*y^4*betasv[{0, 6}, {10, 10}] - (y^3*zeta[9])/31434480 - 
   (32*y^2*betasv[{0}, {10}]*zeta[9])/9 + (betasv[{6}, {10}]*zeta[9])/
    (1152*y^4), ccbetasv[{3, 3}, {10, 10}] -> betasv[{5}, {10}]^2/(512*y^4), 
 ccbetasv[{4, 3}, {10, 10}] -> (betasv[{4}, {10}]*betasv[{5}, {10}])/
    (16*y^2) - betasv[{4, 5}, {10, 10}]/(16*y^2) - zeta[9]/60354201600 - 
   (betasv[{4}, {10}]*zeta[9])/(4608*y^5) + (betasv[{5}, {10}]*zeta[9])/
    (18432*y^6), ccbetasv[{5, 3}, {10, 10}] -> 
  betasv[{3}, {10}]*betasv[{5}, {10}] - betasv[{3, 5}, {10, 10}] - 
   (betasv[{3}, {10}]*zeta[9])/(288*y^3) + (betasv[{5}, {10}]*zeta[9])/
    (4608*y^5), ccbetasv[{6, 3}, {10, 10}] -> 
  16*y^2*betasv[{2}, {10}]*betasv[{5}, {10}] - 
   16*y^2*betasv[{2, 5}, {10, 10}] - (y^2*zeta[9])/2263282560 - 
   (betasv[{2}, {10}]*zeta[9])/(18*y) + (betasv[{5}, {10}]*zeta[9])/
    (1152*y^4), ccbetasv[{7, 3}, {10, 10}] -> 
  256*y^4*betasv[{1}, {10}]*betasv[{5}, {10}] - 
   256*y^4*betasv[{1, 5}, {10, 10}] + (y^3*zeta[9])/282910320 - 
   (8*y*betasv[{1}, {10}]*zeta[9])/9 + (betasv[{5}, {10}]*zeta[9])/(288*y^3), 
 ccbetasv[{8, 3}, {10, 10}] -> 4096*y^6*betasv[{0}, {10}]*betasv[{5}, {10}] - 
   4096*y^6*betasv[{0, 5}, {10, 10}] - (19*y^4*zeta[9])/141455160 - 
   (128*y^3*betasv[{0}, {10}]*zeta[9])/9 + (betasv[{5}, {10}]*zeta[9])/
    (72*y^2), ccbetasv[{4, 4}, {10, 10}] -> betasv[{4}, {10}]^2/2, 
 ccbetasv[{5, 4}, {10, 10}] -> 16*y^2*betasv[{3}, {10}]*betasv[{4}, {10}] - 
   16*y^2*betasv[{3, 4}, {10, 10}] + (y^2*zeta[9])/3772137600 - 
   (betasv[{3}, {10}]*zeta[9])/(72*y^2) + (betasv[{4}, {10}]*zeta[9])/
    (288*y^3), ccbetasv[{6, 4}, {10, 10}] -> 
  256*y^4*betasv[{2}, {10}]*betasv[{4}, {10}] - 
   256*y^4*betasv[{2, 4}, {10, 10}] - (y^3*zeta[9])/1414551600 - 
   (2*betasv[{2}, {10}]*zeta[9])/9 + (betasv[{4}, {10}]*zeta[9])/(72*y^2), 
 ccbetasv[{7, 4}, {10, 10}] -> 4096*y^6*betasv[{1}, {10}]*betasv[{4}, {10}] - 
   4096*y^6*betasv[{1, 4}, {10, 10}] + (13*y^4*zeta[9])/707275800 - 
   (32*y^2*betasv[{1}, {10}]*zeta[9])/9 + (betasv[{4}, {10}]*zeta[9])/(18*y), 
 ccbetasv[{8, 4}, {10, 10}] -> 65536*y^8*betasv[{0}, {10}]*
    betasv[{4}, {10}] - 65536*y^8*betasv[{0, 4}, {10, 10}] - 
   (46*y^5*zeta[9])/88409475 - (512*y^4*betasv[{0}, {10}]*zeta[9])/9 + 
   (2*betasv[{4}, {10}]*zeta[9])/9, ccbetasv[{5, 5}, {10, 10}] -> 
  128*y^4*betasv[{3}, {10}]^2, ccbetasv[{6, 5}, {10, 10}] -> 
  4096*y^6*betasv[{2}, {10}]*betasv[{3}, {10}] - 
   4096*y^6*betasv[{2, 3}, {10, 10}] - (y^4*zeta[9])/141455160 - 
   (8*y*betasv[{2}, {10}]*zeta[9])/9 + (2*betasv[{3}, {10}]*zeta[9])/9, 
 ccbetasv[{7, 5}, {10, 10}] -> 65536*y^8*betasv[{1}, {10}]*
    betasv[{3}, {10}] - 65536*y^8*betasv[{1, 3}, {10, 10}] + 
   (y^5*zeta[9])/17681895 - (128*y^3*betasv[{1}, {10}]*zeta[9])/9 + 
   (8*y*betasv[{3}, {10}]*zeta[9])/9, ccbetasv[{8, 5}, {10, 10}] -> 
  1048576*y^10*betasv[{0}, {10}]*betasv[{3}, {10}] - 
   1048576*y^10*betasv[{0, 3}, {10, 10}] - (38*y^6*zeta[9])/17681895 - 
   (2048*y^5*betasv[{0}, {10}]*zeta[9])/9 + 
   (32*y^2*betasv[{3}, {10}]*zeta[9])/9, ccbetasv[{6, 6}, {10, 10}] -> 
  32768*y^8*betasv[{2}, {10}]^2, ccbetasv[{7, 6}, {10, 10}] -> 
  1048576*y^10*betasv[{1}, {10}]*betasv[{2}, {10}] - 
   1048576*y^10*betasv[{1, 2}, {10, 10}] + (2*y^6*zeta[9])/5893965 - 
   (512*y^4*betasv[{1}, {10}]*zeta[9])/9 + 
   (128*y^3*betasv[{2}, {10}]*zeta[9])/9, ccbetasv[{8, 6}, {10, 10}] -> 
  16777216*y^12*betasv[{0}, {10}]*betasv[{2}, {10}] - 
   16777216*y^12*betasv[{0, 2}, {10, 10}] - (16*y^7*zeta[9])/1964655 - 
   (8192*y^6*betasv[{0}, {10}]*zeta[9])/9 + 
   (512*y^4*betasv[{2}, {10}]*zeta[9])/9, ccbetasv[{7, 7}, {10, 10}] -> 
  8388608*y^12*betasv[{1}, {10}]^2, ccbetasv[{8, 7}, {10, 10}] -> 
  268435456*y^14*betasv[{0}, {10}]*betasv[{1}, {10}] - 
   268435456*y^14*betasv[{0, 1}, {10, 10}] - (32*y^8*zeta[9])/841995 - 
   (32768*y^7*betasv[{0}, {10}]*zeta[9])/9 + 
   (8192*y^6*betasv[{1}, {10}]*zeta[9])/9, ccbetasv[{8, 8}, {10, 10}] -> 
  2147483648*y^16*betasv[{0}, {10}]^2, ccbetasv[{0, 9}, {10, 12}] -> 
  betasv[{1}, {12}]*betasv[{8}, {10}] - betasv[{8, 1}, {10, 12}] - 
   (691*betasv[{1}, {4}]*zeta[9])/149837688000 + 
   (2*betasv[{1}, {12}]*zeta[9])/9 - zeta[11]/2371057920 - 
   (betasv[{8}, {10}]*zeta[11])/(1441792*y^9), 
 ccbetasv[{1, 8}, {10, 12}] -> betasv[{2}, {12}]*betasv[{7}, {10}] - 
   betasv[{7, 2}, {10, 12}] + (691*betasv[{1}, {4}]*zeta[9])/674269596000 + 
   (betasv[{2}, {12}]*zeta[9])/(18*y) + zeta[11]/18968463360 - 
   (betasv[{7}, {10}]*zeta[11])/(360448*y^8), ccbetasv[{2, 7}, {10, 12}] -> 
  betasv[{3}, {12}]*betasv[{6}, {10}] - betasv[{6, 3}, {10, 12}] - 
   (691*betasv[{1}, {4}]*zeta[9])/1798052256000 + 
   (betasv[{3}, {12}]*zeta[9])/(72*y^2) - zeta[11]/66389621760 - 
   (betasv[{6}, {10}]*zeta[11])/(90112*y^7), ccbetasv[{3, 6}, {10, 12}] -> 
  betasv[{4}, {12}]*betasv[{5}, {10}] - betasv[{5, 4}, {10, 12}] + 
   (691*betasv[{1}, {4}]*zeta[9])/3146591448000 + 
   (betasv[{4}, {12}]*zeta[9])/(288*y^3) + zeta[11]/132779243520 - 
   (betasv[{5}, {10}]*zeta[11])/(22528*y^6), ccbetasv[{5, 4}, {10, 12}] -> 
  betasv[{3}, {10}]*betasv[{6}, {12}] - betasv[{3, 6}, {10, 12}] + 
   (691*betasv[{1}, {4}]*zeta[9])/3146591448000 + 
   (betasv[{6}, {12}]*zeta[9])/(4608*y^5) + zeta[11]/132779243520 - 
   (betasv[{3}, {10}]*zeta[11])/(1408*y^4), ccbetasv[{6, 3}, {10, 12}] -> 
  betasv[{2}, {10}]*betasv[{7}, {12}] - betasv[{2, 7}, {10, 12}] - 
   (691*betasv[{1}, {4}]*zeta[9])/1798052256000 + 
   (betasv[{7}, {12}]*zeta[9])/(18432*y^6) - zeta[11]/66389621760 - 
   (betasv[{2}, {10}]*zeta[11])/(352*y^3), ccbetasv[{7, 2}, {10, 12}] -> 
  betasv[{1}, {10}]*betasv[{8}, {12}] - betasv[{1, 8}, {10, 12}] + 
   (691*betasv[{1}, {4}]*zeta[9])/674269596000 + (betasv[{8}, {12}]*zeta[9])/
    (73728*y^7) + zeta[11]/18968463360 - (betasv[{1}, {10}]*zeta[11])/
    (88*y^2), ccbetasv[{8, 1}, {10, 12}] -> 
  betasv[{0}, {10}]*betasv[{9}, {12}] - betasv[{0, 9}, {10, 12}] - 
   (691*betasv[{1}, {4}]*zeta[9])/149837688000 + (betasv[{9}, {12}]*zeta[9])/
    (294912*y^8) - zeta[11]/2371057920 - (betasv[{0}, {10}]*zeta[11])/(22*y), 
 ccbetasv[{0, 10}, {10, 12}] -> 16*y^2*betasv[{0}, {12}]*betasv[{8}, {10}] - 
   16*y^2*betasv[{8, 0}, {10, 12}] - (691*y^2*betasv[{0}, {4}]*zeta[9])/
    1872971100 + (32*y^2*betasv[{0}, {12}]*zeta[9])/9 - 
   (y*zeta[11])/592764480 - (betasv[{8}, {10}]*zeta[11])/(360448*y^8), 
 ccbetasv[{1, 9}, {10, 12}] -> 16*y^2*betasv[{1}, {12}]*betasv[{7}, {10}] - 
   16*y^2*betasv[{7, 1}, {10, 12}] + (691*y^2*betasv[{0}, {4}]*zeta[9])/
    18729711000 + (8*y*betasv[{1}, {12}]*zeta[9])/9 + 
   (y*zeta[11])/4742115840 - (betasv[{7}, {10}]*zeta[11])/(90112*y^7), 
 ccbetasv[{3, 7}, {10, 12}] -> 16*y^2*betasv[{3}, {12}]*betasv[{5}, {10}] - 
   16*y^2*betasv[{5, 3}, {10, 12}] + (691*y^2*betasv[{0}, {4}]*zeta[9])/
    224756532000 + (betasv[{3}, {12}]*zeta[9])/(18*y) + 
   (y*zeta[11])/33194810880 - (betasv[{5}, {10}]*zeta[11])/(5632*y^5), 
 ccbetasv[{4, 6}, {10, 12}] -> 16*y^2*betasv[{4}, {10}]*betasv[{4}, {12}] - 
   16*y^2*betasv[{4, 4}, {10, 12}] - (691*y^2*betasv[{0}, {4}]*zeta[9])/
    393323931000 + (betasv[{4}, {12}]*zeta[9])/(72*y^2) - 
   (y*zeta[11])/41493513600 - (betasv[{4}, {10}]*zeta[11])/(1408*y^4), 
 ccbetasv[{5, 5}, {10, 12}] -> 16*y^2*betasv[{3}, {10}]*betasv[{5}, {12}] - 
   16*y^2*betasv[{3, 5}, {10, 12}] + (691*y^2*betasv[{0}, {4}]*zeta[9])/
    471988717200 + (betasv[{5}, {12}]*zeta[9])/(288*y^3) + 
   (y*zeta[11])/33194810880 - (betasv[{3}, {10}]*zeta[11])/(352*y^3), 
 ccbetasv[{6, 4}, {10, 12}] -> 16*y^2*betasv[{2}, {10}]*betasv[{6}, {12}] - 
   16*y^2*betasv[{2, 6}, {10, 12}] - (691*y^2*betasv[{0}, {4}]*zeta[9])/
    393323931000 + (betasv[{6}, {12}]*zeta[9])/(1152*y^4) - 
   (y*zeta[11])/16597405440 - (betasv[{2}, {10}]*zeta[11])/(88*y^2), 
 ccbetasv[{7, 3}, {10, 12}] -> 16*y^2*betasv[{1}, {10}]*betasv[{7}, {12}] - 
   16*y^2*betasv[{1, 7}, {10, 12}] + (691*y^2*betasv[{0}, {4}]*zeta[9])/
    224756532000 + (betasv[{7}, {12}]*zeta[9])/(4608*y^5) + 
   (y*zeta[11])/4742115840 - (betasv[{1}, {10}]*zeta[11])/(22*y), 
 ccbetasv[{8, 2}, {10, 12}] -> 16*y^2*betasv[{0}, {10}]*betasv[{8}, {12}] - 
   16*y^2*betasv[{0, 8}, {10, 12}] - (691*y^2*betasv[{0}, {4}]*zeta[9])/
    84283699500 + (betasv[{8}, {12}]*zeta[9])/(18432*y^6) - 
   (y*zeta[11])/592764480 - (2*betasv[{0}, {10}]*zeta[11])/11, 
 ccbetasv[{1, 10}, {10, 12}] -> 256*y^4*betasv[{0}, {12}]*betasv[{7}, {10}] - 
   256*y^4*betasv[{7, 0}, {10, 12}] - (691*y^4*zeta[9])/252851098500 + 
   (128*y^3*betasv[{0}, {12}]*zeta[9])/9 + (y^2*zeta[11])/1185528960 - 
   (betasv[{7}, {10}]*zeta[11])/(22528*y^6), ccbetasv[{2, 9}, {10, 12}] -> 
  256*y^4*betasv[{1}, {12}]*betasv[{6}, {10}] - 
   256*y^4*betasv[{6, 1}, {10, 12}] + (691*y^4*zeta[9])/2528510985000 + 
   (32*y^2*betasv[{1}, {12}]*zeta[9])/9 - (y^2*zeta[11])/4149351360 - 
   (betasv[{6}, {10}]*zeta[11])/(5632*y^5), ccbetasv[{3, 8}, {10, 12}] -> 
  256*y^4*betasv[{2}, {12}]*betasv[{5}, {10}] - 
   256*y^4*betasv[{5, 2}, {10, 12}] - (691*y^4*zeta[9])/11378299432500 + 
   (8*y*betasv[{2}, {12}]*zeta[9])/9 + (y^2*zeta[11])/8298702720 - 
   (betasv[{5}, {10}]*zeta[11])/(1408*y^4), ccbetasv[{4, 7}, {10, 12}] -> 
  256*y^4*betasv[{3}, {12}]*betasv[{4}, {10}] - 
   256*y^4*betasv[{4, 3}, {10, 12}] + (691*y^4*zeta[9])/30342131820000 + 
   (2*betasv[{3}, {12}]*zeta[9])/9 - (y^2*zeta[11])/10373378400 - 
   (betasv[{4}, {10}]*zeta[11])/(352*y^3), ccbetasv[{5, 6}, {10, 12}] -> 
  256*y^4*betasv[{3}, {10}]*betasv[{4}, {12}] - 
   256*y^4*betasv[{3, 4}, {10, 12}] - (691*y^4*zeta[9])/53098730685000 + 
   (betasv[{4}, {12}]*zeta[9])/(18*y) + (y^2*zeta[11])/8298702720 - 
   (betasv[{3}, {10}]*zeta[11])/(88*y^2), ccbetasv[{6, 5}, {10, 12}] -> 
  256*y^4*betasv[{2}, {10}]*betasv[{5}, {12}] - 
   256*y^4*betasv[{2, 5}, {10, 12}] + (691*y^4*zeta[9])/63718476822000 + 
   (betasv[{5}, {12}]*zeta[9])/(72*y^2) - (y^2*zeta[11])/4149351360 - 
   (betasv[{2}, {10}]*zeta[11])/(22*y), ccbetasv[{7, 4}, {10, 12}] -> 
  256*y^4*betasv[{1}, {10}]*betasv[{6}, {12}] - 
   256*y^4*betasv[{1, 6}, {10, 12}] - (691*y^4*zeta[9])/53098730685000 + 
   (betasv[{6}, {12}]*zeta[9])/(288*y^3) + (y^2*zeta[11])/1185528960 - 
   (2*betasv[{1}, {10}]*zeta[11])/11, ccbetasv[{8, 3}, {10, 12}] -> 
  256*y^4*betasv[{0}, {10}]*betasv[{7}, {12}] - 
   256*y^4*betasv[{0, 7}, {10, 12}] + (691*y^4*zeta[9])/30342131820000 + 
   (betasv[{7}, {12}]*zeta[9])/(1152*y^4) - (y^2*zeta[11])/148191120 - 
   (8*y*betasv[{0}, {10}]*zeta[11])/11, ccbetasv[{2, 8}, {10, 12}] -> 
  16*y^2*betasv[{2}, {12}]*betasv[{6}, {10}] - 
   16*y^2*betasv[{6, 2}, {10, 12}] - (691*y^2*betasv[{0}, {4}]*zeta[9])/
    84283699500 + (2*betasv[{2}, {12}]*zeta[9])/9 - 
   (y*zeta[11])/16597405440 - (betasv[{6}, {10}]*zeta[11])/(22528*y^6), 
 ccbetasv[{2, 10}, {10, 12}] -> 4096*y^6*betasv[{0}, {12}]*
    betasv[{6}, {10}] - 4096*y^6*betasv[{6, 0}, {10, 12}] - 
   (691*y^5*zeta[9])/63212774625 + (512*y^4*betasv[{0}, {12}]*zeta[9])/9 - 
   (y^3*zeta[11])/1037337840 - (betasv[{6}, {10}]*zeta[11])/(1408*y^4), 
 ccbetasv[{3, 9}, {10, 12}] -> 4096*y^6*betasv[{1}, {12}]*betasv[{5}, {10}] - 
   4096*y^6*betasv[{5, 1}, {10, 12}] + (691*y^5*zeta[9])/632127746250 + 
   (128*y^3*betasv[{1}, {12}]*zeta[9])/9 + (y^3*zeta[11])/2074675680 - 
   (betasv[{5}, {10}]*zeta[11])/(352*y^3), ccbetasv[{4, 8}, {10, 12}] -> 
  4096*y^6*betasv[{2}, {12}]*betasv[{4}, {10}] - 
   4096*y^6*betasv[{4, 2}, {10, 12}] - (691*y^5*zeta[9])/2844574858125 + 
   (32*y^2*betasv[{2}, {12}]*zeta[9])/9 - (y^3*zeta[11])/2593344600 - 
   (betasv[{4}, {10}]*zeta[11])/(88*y^2), ccbetasv[{5, 7}, {10, 12}] -> 
  4096*y^6*betasv[{3}, {10}]*betasv[{3}, {12}] - 
   4096*y^6*betasv[{3, 3}, {10, 12}] + (691*y^5*zeta[9])/7585532955000 + 
   (8*y*betasv[{3}, {12}]*zeta[9])/9 + (y^3*zeta[11])/2074675680 - 
   (betasv[{3}, {10}]*zeta[11])/(22*y), ccbetasv[{6, 6}, {10, 12}] -> 
  4096*y^6*betasv[{2}, {10}]*betasv[{4}, {12}] - 
   4096*y^6*betasv[{2, 4}, {10, 12}] - (691*y^5*zeta[9])/13274682671250 + 
   (2*betasv[{4}, {12}]*zeta[9])/9 - (y^3*zeta[11])/1037337840 - 
   (2*betasv[{2}, {10}]*zeta[11])/11, ccbetasv[{7, 5}, {10, 12}] -> 
  4096*y^6*betasv[{1}, {10}]*betasv[{5}, {12}] - 
   4096*y^6*betasv[{1, 5}, {10, 12}] + (691*y^5*zeta[9])/15929619205500 + 
   (betasv[{5}, {12}]*zeta[9])/(18*y) + (y^3*zeta[11])/296382240 - 
   (8*y*betasv[{1}, {10}]*zeta[11])/11, ccbetasv[{8, 4}, {10, 12}] -> 
  4096*y^6*betasv[{0}, {10}]*betasv[{6}, {12}] - 
   4096*y^6*betasv[{0, 6}, {10, 12}] - (691*y^5*zeta[9])/13274682671250 + 
   (betasv[{6}, {12}]*zeta[9])/(72*y^2) - (y^3*zeta[11])/37047780 - 
   (32*y^2*betasv[{0}, {10}]*zeta[11])/11, ccbetasv[{3, 10}, {10, 12}] -> 
  65536*y^8*betasv[{0}, {12}]*betasv[{5}, {10}] - 
   65536*y^8*betasv[{5, 0}, {10, 12}] - (2764*y^6*zeta[9])/63212774625 + 
   (2048*y^5*betasv[{0}, {12}]*zeta[9])/9 + (y^4*zeta[11])/518668920 - 
   (betasv[{5}, {10}]*zeta[11])/(88*y^2), ccbetasv[{4, 9}, {10, 12}] -> 
  65536*y^8*betasv[{1}, {12}]*betasv[{4}, {10}] - 
   65536*y^8*betasv[{4, 1}, {10, 12}] + (1382*y^6*zeta[9])/316063873125 + 
   (512*y^4*betasv[{1}, {12}]*zeta[9])/9 - (y^4*zeta[11])/648336150 - 
   (betasv[{4}, {10}]*zeta[11])/(22*y), ccbetasv[{5, 8}, {10, 12}] -> 
  65536*y^8*betasv[{2}, {12}]*betasv[{3}, {10}] - 
   65536*y^8*betasv[{3, 2}, {10, 12}] - (2764*y^6*zeta[9])/2844574858125 + 
   (128*y^3*betasv[{2}, {12}]*zeta[9])/9 + (y^4*zeta[11])/518668920 - 
   (2*betasv[{3}, {10}]*zeta[11])/11, ccbetasv[{6, 7}, {10, 12}] -> 
  65536*y^8*betasv[{2}, {10}]*betasv[{3}, {12}] - 
   65536*y^8*betasv[{2, 3}, {10, 12}] + (691*y^6*zeta[9])/1896383238750 + 
   (32*y^2*betasv[{3}, {12}]*zeta[9])/9 - (y^4*zeta[11])/259334460 - 
   (8*y*betasv[{2}, {10}]*zeta[11])/11, ccbetasv[{7, 6}, {10, 12}] -> 
  65536*y^8*betasv[{1}, {10}]*betasv[{4}, {12}] - 
   65536*y^8*betasv[{1, 4}, {10, 12}] - (1382*y^6*zeta[9])/6637341335625 + 
   (8*y*betasv[{4}, {12}]*zeta[9])/9 + (y^4*zeta[11])/74095560 - 
   (32*y^2*betasv[{1}, {10}]*zeta[11])/11, ccbetasv[{8, 5}, {10, 12}] -> 
  65536*y^8*betasv[{0}, {10}]*betasv[{5}, {12}] - 
   65536*y^8*betasv[{0, 5}, {10, 12}] + (691*y^6*zeta[9])/3982404801375 + 
   (2*betasv[{5}, {12}]*zeta[9])/9 - (y^4*zeta[11])/9261945 - 
   (128*y^3*betasv[{0}, {10}]*zeta[11])/11, ccbetasv[{4, 10}, {10, 12}] -> 
  1048576*y^10*betasv[{0}, {12}]*betasv[{4}, {10}] - 
   1048576*y^10*betasv[{4, 0}, {10, 12}] - (11056*y^7*zeta[9])/63212774625 + 
   (8192*y^6*betasv[{0}, {12}]*zeta[9])/9 - (2*y^5*zeta[11])/324168075 - 
   (2*betasv[{4}, {10}]*zeta[11])/11, ccbetasv[{5, 9}, {10, 12}] -> 
  1048576*y^10*betasv[{1}, {12}]*betasv[{3}, {10}] - 
   1048576*y^10*betasv[{3, 1}, {10, 12}] + (5528*y^7*zeta[9])/316063873125 + 
   (2048*y^5*betasv[{1}, {12}]*zeta[9])/9 + (y^5*zeta[11])/129667230 - 
   (8*y*betasv[{3}, {10}]*zeta[11])/11, ccbetasv[{6, 8}, {10, 12}] -> 
  1048576*y^10*betasv[{2}, {10}]*betasv[{2}, {12}] - 
   1048576*y^10*betasv[{2, 2}, {10, 12}] - (11056*y^7*zeta[9])/
    2844574858125 + (512*y^4*betasv[{2}, {12}]*zeta[9])/9 - 
   (y^5*zeta[11])/64833615 - (32*y^2*betasv[{2}, {10}]*zeta[11])/11, 
 ccbetasv[{7, 7}, {10, 12}] -> 1048576*y^10*betasv[{1}, {10}]*
    betasv[{3}, {12}] - 1048576*y^10*betasv[{1, 3}, {10, 12}] + 
   (1382*y^7*zeta[9])/948191619375 + (128*y^3*betasv[{3}, {12}]*zeta[9])/9 + 
   (y^5*zeta[11])/18523890 - (128*y^3*betasv[{1}, {10}]*zeta[11])/11, 
 ccbetasv[{8, 6}, {10, 12}] -> 1048576*y^10*betasv[{0}, {10}]*
    betasv[{4}, {12}] - 1048576*y^10*betasv[{0, 4}, {10, 12}] - 
   (5528*y^7*zeta[9])/6637341335625 + (32*y^2*betasv[{4}, {12}]*zeta[9])/9 - 
   (4*y^5*zeta[11])/9261945 - (512*y^4*betasv[{0}, {10}]*zeta[11])/11, 
 ccbetasv[{5, 10}, {10, 12}] -> 16777216*y^12*betasv[{0}, {12}]*
    betasv[{3}, {10}] - 16777216*y^12*betasv[{3, 0}, {10, 12}] - 
   (44224*y^8*zeta[9])/63212774625 + (32768*y^7*betasv[{0}, {12}]*zeta[9])/
    9 + (2*y^6*zeta[11])/64833615 - (32*y^2*betasv[{3}, {10}]*zeta[11])/11, 
 ccbetasv[{6, 9}, {10, 12}] -> 16777216*y^12*betasv[{1}, {12}]*
    betasv[{2}, {10}] - 16777216*y^12*betasv[{2, 1}, {10, 12}] + 
   (22112*y^8*zeta[9])/316063873125 + (8192*y^6*betasv[{1}, {12}]*zeta[9])/
    9 - (4*y^6*zeta[11])/64833615 - (128*y^3*betasv[{2}, {10}]*zeta[11])/11, 
 ccbetasv[{7, 8}, {10, 12}] -> 16777216*y^12*betasv[{1}, {10}]*
    betasv[{2}, {12}] - 16777216*y^12*betasv[{1, 2}, {10, 12}] - 
   (44224*y^8*zeta[9])/2844574858125 + (2048*y^5*betasv[{2}, {12}]*zeta[9])/
    9 + (2*y^6*zeta[11])/9261945 - (512*y^4*betasv[{1}, {10}]*zeta[11])/11, 
 ccbetasv[{8, 7}, {10, 12}] -> 16777216*y^12*betasv[{0}, {10}]*
    betasv[{3}, {12}] - 16777216*y^12*betasv[{0, 3}, {10, 12}] + 
   (5528*y^8*zeta[9])/948191619375 + (512*y^4*betasv[{3}, {12}]*zeta[9])/9 - 
   (16*y^6*zeta[11])/9261945 - (2048*y^5*betasv[{0}, {10}]*zeta[11])/11, 
 ccbetasv[{6, 10}, {10, 12}] -> 268435456*y^14*betasv[{0}, {12}]*
    betasv[{2}, {10}] - 268435456*y^14*betasv[{2, 0}, {10, 12}] - 
   (176896*y^9*zeta[9])/63212774625 + (131072*y^8*betasv[{0}, {12}]*zeta[9])/
    9 - (16*y^7*zeta[11])/64833615 - (512*y^4*betasv[{2}, {10}]*zeta[11])/11, 
 ccbetasv[{7, 9}, {10, 12}] -> 268435456*y^14*betasv[{1}, {10}]*
    betasv[{1}, {12}] - 268435456*y^14*betasv[{1, 1}, {10, 12}] + 
   (88448*y^9*zeta[9])/316063873125 + (32768*y^7*betasv[{1}, {12}]*zeta[9])/
    9 + (8*y^7*zeta[11])/9261945 - (2048*y^5*betasv[{1}, {10}]*zeta[11])/11, 
 ccbetasv[{8, 8}, {10, 12}] -> 268435456*y^14*betasv[{0}, {10}]*
    betasv[{2}, {12}] - 268435456*y^14*betasv[{0, 2}, {10, 12}] - 
   (176896*y^9*zeta[9])/2844574858125 + (8192*y^6*betasv[{2}, {12}]*zeta[9])/
    9 - (64*y^7*zeta[11])/9261945 - (8192*y^6*betasv[{0}, {10}]*zeta[11])/11, 
 ccbetasv[{7, 10}, {10, 12}] -> 4294967296*y^16*betasv[{0}, {12}]*
    betasv[{1}, {10}] - 4294967296*y^16*betasv[{1, 0}, {10, 12}] - 
   (707584*y^10*zeta[9])/63212774625 + (524288*y^9*betasv[{0}, {12}]*zeta[9])/
    9 + (32*y^8*zeta[11])/9261945 - (8192*y^6*betasv[{1}, {10}]*zeta[11])/11, 
 ccbetasv[{8, 9}, {10, 12}] -> 4294967296*y^16*betasv[{0}, {10}]*
    betasv[{1}, {12}] - 4294967296*y^16*betasv[{0, 1}, {10, 12}] + 
   (353792*y^10*zeta[9])/316063873125 + 
   (131072*y^8*betasv[{1}, {12}]*zeta[9])/9 - (256*y^8*zeta[11])/9261945 - 
   (32768*y^7*betasv[{0}, {10}]*zeta[11])/11, ccbetasv[{4, 5}, {10, 12}] -> 
  betasv[{4}, {10}]*betasv[{5}, {12}] - betasv[{4, 5}, {10, 12}] - 
   (691*betasv[{1}, {4}]*zeta[9])/3775909737600 + 
   (betasv[{5}, {12}]*zeta[9])/(1152*y^4) - zeta[11]/165974054400 - 
   (betasv[{4}, {10}]*zeta[11])/(5632*y^5), ccbetasv[{8, 10}, {10, 12}] -> 
  68719476736*y^18*betasv[{0}, {10}]*betasv[{0}, {12}] - 
   68719476736*y^18*betasv[{0, 0}, {10, 12}] - (2830336*y^11*zeta[9])/
    63212774625 + (2097152*y^10*betasv[{0}, {12}]*zeta[9])/9 - 
   (1024*y^9*zeta[11])/9261945 - (131072*y^8*betasv[{0}, {10}]*zeta[11])/11, 
 ccbetasv[{0, 0}, {10, 12}] -> (betasv[{8}, {10}]*betasv[{10}, {12}])/
    (68719476736*y^18) - betasv[{8, 10}, {10, 12}]/(68719476736*y^18) - 
   (691*zeta[9])/(1060534373842944000*y^7) + (betasv[{10}, {12}]*zeta[9])/
    (309237645312*y^18) - zeta[11]/(621558607380480*y^9) - 
   (betasv[{8}, {10}]*zeta[11])/(377957122048*y^18), 
 ccbetasv[{0, 1}, {10, 12}] -> (betasv[{8}, {10}]*betasv[{9}, {12}])/
    (4294967296*y^16) - betasv[{8, 9}, {10, 12}]/(4294967296*y^16) + 
   (691*zeta[9])/(2651335934607360000*y^6) + (betasv[{9}, {12}]*zeta[9])/
    (19327352832*y^16) - zeta[11]/(155389651845120*y^8) - 
   (betasv[{8}, {10}]*zeta[11])/(94489280512*y^17), 
 ccbetasv[{0, 2}, {10, 12}] -> (betasv[{8}, {10}]*betasv[{8}, {12}])/
    (268435456*y^14) - betasv[{8, 8}, {10, 12}]/(268435456*y^14) - 
   (691*zeta[9])/(2982752926433280000*y^5) + (betasv[{8}, {12}]*zeta[9])/
    (1207959552*y^14) - zeta[11]/(38847412961280*y^7) - 
   (betasv[{8}, {10}]*zeta[11])/(23622320128*y^16), 
 ccbetasv[{0, 3}, {10, 12}] -> (betasv[{7}, {12}]*betasv[{8}, {10}])/
    (16777216*y^12) - betasv[{8, 7}, {10, 12}]/(16777216*y^12) + 
   (691*zeta[9])/(1988501950955520000*y^4) + (betasv[{7}, {12}]*zeta[9])/
    (75497472*y^12) - zeta[11]/(9711853240320*y^6) - 
   (betasv[{8}, {10}]*zeta[11])/(5905580032*y^15), 
 ccbetasv[{0, 4}, {10, 12}] -> (betasv[{6}, {12}]*betasv[{8}, {10}])/
    (1048576*y^10) - betasv[{8, 6}, {10, 12}]/(1048576*y^10) - 
   (691*zeta[9])/(869969603543040000*y^3) + (betasv[{6}, {12}]*zeta[9])/
    (4718592*y^10) - zeta[11]/(2427963310080*y^5) - 
   (betasv[{8}, {10}]*zeta[11])/(1476395008*y^14), 
 ccbetasv[{0, 5}, {10, 12}] -> (betasv[{5}, {12}]*betasv[{8}, {10}])/
    (65536*y^8) - betasv[{8, 5}, {10, 12}]/(65536*y^8) + 
   (691*zeta[9])/(260990881062912000*y^2) + (betasv[{5}, {12}]*zeta[9])/
    (294912*y^8) - zeta[11]/(606990827520*y^4) - (betasv[{8}, {10}]*zeta[11])/
    (369098752*y^13), ccbetasv[{0, 6}, {10, 12}] -> 
  (betasv[{4}, {12}]*betasv[{8}, {10}])/(4096*y^6) - 
   betasv[{8, 4}, {10, 12}]/(4096*y^6) - (691*zeta[9])/
    (54373100221440000*y) + (betasv[{4}, {12}]*zeta[9])/(18432*y^6) - 
   zeta[11]/(151747706880*y^3) - (betasv[{8}, {10}]*zeta[11])/
    (92274688*y^12), ccbetasv[{0, 7}, {10, 12}] -> 
  (betasv[{3}, {12}]*betasv[{8}, {10}])/(256*y^4) - 
   betasv[{8, 3}, {10, 12}]/(256*y^4) + (691*zeta[9])/7767585745920000 + 
   (betasv[{3}, {12}]*zeta[9])/(1152*y^4) - zeta[11]/(37936926720*y^2) - 
   (betasv[{8}, {10}]*zeta[11])/(23068672*y^11), 
 ccbetasv[{0, 8}, {10, 12}] -> (betasv[{2}, {12}]*betasv[{8}, {10}])/
    (16*y^2) - betasv[{8, 2}, {10, 12}]/(16*y^2) - 
   (691*betasv[{2}, {4}]*zeta[9])/(21576627072000*y^2) + 
   (betasv[{2}, {12}]*zeta[9])/(72*y^2) - zeta[11]/(9484231680*y) - 
   (betasv[{8}, {10}]*zeta[11])/(5767168*y^10), 
 ccbetasv[{1, 0}, {10, 12}] -> (betasv[{7}, {10}]*betasv[{10}, {12}])/
    (4294967296*y^16) - betasv[{7, 10}, {10, 12}]/(4294967296*y^16) - 
   (691*zeta[9])/(265133593460736000*y^6) + (betasv[{10}, {12}]*zeta[9])/
    (77309411328*y^17) + zeta[11]/(1243117214760960*y^8) - 
   (betasv[{7}, {10}]*zeta[11])/(23622320128*y^16), 
 ccbetasv[{1, 1}, {10, 12}] -> (betasv[{7}, {10}]*betasv[{9}, {12}])/
    (268435456*y^14) - betasv[{7, 9}, {10, 12}]/(268435456*y^14) + 
   (691*zeta[9])/(662833983651840000*y^5) + (betasv[{9}, {12}]*zeta[9])/
    (4831838208*y^15) + zeta[11]/(310779303690240*y^7) - 
   (betasv[{7}, {10}]*zeta[11])/(5905580032*y^15), 
 ccbetasv[{1, 2}, {10, 12}] -> (betasv[{7}, {10}]*betasv[{8}, {12}])/
    (16777216*y^12) - betasv[{7, 8}, {10, 12}]/(16777216*y^12) - 
   (691*zeta[9])/(745688231608320000*y^4) + (betasv[{8}, {12}]*zeta[9])/
    (301989888*y^13) + zeta[11]/(77694825922560*y^6) - 
   (betasv[{7}, {10}]*zeta[11])/(1476395008*y^14), 
 ccbetasv[{1, 3}, {10, 12}] -> (betasv[{7}, {10}]*betasv[{7}, {12}])/
    (1048576*y^10) - betasv[{7, 7}, {10, 12}]/(1048576*y^10) + 
   (691*zeta[9])/(497125487738880000*y^3) + (betasv[{7}, {12}]*zeta[9])/
    (18874368*y^11) + zeta[11]/(19423706480640*y^5) - 
   (betasv[{7}, {10}]*zeta[11])/(369098752*y^13), 
 ccbetasv[{1, 4}, {10, 12}] -> (betasv[{6}, {12}]*betasv[{7}, {10}])/
    (65536*y^8) - betasv[{7, 6}, {10, 12}]/(65536*y^8) - 
   (691*zeta[9])/(217492400885760000*y^2) + (betasv[{6}, {12}]*zeta[9])/
    (1179648*y^9) + zeta[11]/(4855926620160*y^4) - 
   (betasv[{7}, {10}]*zeta[11])/(92274688*y^12), 
 ccbetasv[{1, 5}, {10, 12}] -> (betasv[{5}, {12}]*betasv[{7}, {10}])/
    (4096*y^6) - betasv[{7, 5}, {10, 12}]/(4096*y^6) + 
   (691*zeta[9])/(65247720265728000*y) + (betasv[{5}, {12}]*zeta[9])/
    (73728*y^7) + zeta[11]/(1213981655040*y^3) - (betasv[{7}, {10}]*zeta[11])/
    (23068672*y^11), ccbetasv[{1, 6}, {10, 12}] -> 
  (betasv[{4}, {12}]*betasv[{7}, {10}])/(256*y^4) - 
   betasv[{7, 4}, {10, 12}]/(256*y^4) - (691*zeta[9])/13593275055360000 + 
   (betasv[{4}, {12}]*zeta[9])/(4608*y^5) + zeta[11]/(303495413760*y^2) - 
   (betasv[{7}, {10}]*zeta[11])/(5767168*y^10), 
 ccbetasv[{1, 7}, {10, 12}] -> (betasv[{3}, {12}]*betasv[{7}, {10}])/
    (16*y^2) - betasv[{7, 3}, {10, 12}]/(16*y^2) + 
   (691*betasv[{2}, {4}]*zeta[9])/(57537672192000*y^2) + 
   (betasv[{3}, {12}]*zeta[9])/(288*y^3) + zeta[11]/(75873853440*y) - 
   (betasv[{7}, {10}]*zeta[11])/(1441792*y^9), 
 ccbetasv[{2, 0}, {10, 12}] -> (betasv[{6}, {10}]*betasv[{10}, {12}])/
    (268435456*y^14) - betasv[{6, 10}, {10, 12}]/(268435456*y^14) - 
   (691*zeta[9])/(66283398365184000*y^5) + (betasv[{10}, {12}]*zeta[9])/
    (19327352832*y^16) - zeta[11]/(1087727562915840*y^7) - 
   (betasv[{6}, {10}]*zeta[11])/(1476395008*y^14), 
 ccbetasv[{2, 1}, {10, 12}] -> (betasv[{6}, {10}]*betasv[{9}, {12}])/
    (16777216*y^12) - betasv[{6, 9}, {10, 12}]/(16777216*y^12) + 
   (691*zeta[9])/(165708495912960000*y^4) + (betasv[{9}, {12}]*zeta[9])/
    (1207959552*y^14) - zeta[11]/(271931890728960*y^6) - 
   (betasv[{6}, {10}]*zeta[11])/(369098752*y^13), 
 ccbetasv[{2, 2}, {10, 12}] -> (betasv[{6}, {10}]*betasv[{8}, {12}])/
    (1048576*y^10) - betasv[{6, 8}, {10, 12}]/(1048576*y^10) - 
   (691*zeta[9])/(186422057902080000*y^3) + (betasv[{8}, {12}]*zeta[9])/
    (75497472*y^12) - zeta[11]/(67982972682240*y^5) - 
   (betasv[{6}, {10}]*zeta[11])/(92274688*y^12), 
 ccbetasv[{2, 3}, {10, 12}] -> (betasv[{6}, {10}]*betasv[{7}, {12}])/
    (65536*y^8) - betasv[{6, 7}, {10, 12}]/(65536*y^8) + 
   (691*zeta[9])/(124281371934720000*y^2) + (betasv[{7}, {12}]*zeta[9])/
    (4718592*y^10) - zeta[11]/(16995743170560*y^4) - 
   (betasv[{6}, {10}]*zeta[11])/(23068672*y^11), 
 ccbetasv[{2, 4}, {10, 12}] -> (betasv[{6}, {10}]*betasv[{6}, {12}])/
    (4096*y^6) - betasv[{6, 6}, {10, 12}]/(4096*y^6) - 
   (691*zeta[9])/(54373100221440000*y) + (betasv[{6}, {12}]*zeta[9])/
    (294912*y^8) - zeta[11]/(4248935792640*y^3) - 
   (betasv[{6}, {10}]*zeta[11])/(5767168*y^10), 
 ccbetasv[{2, 5}, {10, 12}] -> (betasv[{5}, {12}]*betasv[{6}, {10}])/
    (256*y^4) - betasv[{6, 5}, {10, 12}]/(256*y^4) + 
   (691*zeta[9])/16311930066432000 + (betasv[{5}, {12}]*zeta[9])/
    (18432*y^6) - zeta[11]/(1062233948160*y^2) - (betasv[{6}, {10}]*zeta[11])/
    (1441792*y^9), ccbetasv[{2, 6}, {10, 12}] -> 
  (betasv[{4}, {12}]*betasv[{6}, {10}])/(16*y^2) - 
   betasv[{6, 4}, {10, 12}]/(16*y^2) - (691*betasv[{2}, {4}]*zeta[9])/
    (100690926336000*y^2) + (betasv[{4}, {12}]*zeta[9])/(1152*y^4) - 
   zeta[11]/(265558487040*y) - (betasv[{6}, {10}]*zeta[11])/(360448*y^8), 
 ccbetasv[{3, 0}, {10, 12}] -> (betasv[{5}, {10}]*betasv[{10}, {12}])/
    (16777216*y^12) - betasv[{5, 10}, {10, 12}]/(16777216*y^12) - 
   (691*zeta[9])/(16570849591296000*y^4) + (betasv[{10}, {12}]*zeta[9])/
    (4831838208*y^15) + zeta[11]/(543863781457920*y^6) - 
   (betasv[{5}, {10}]*zeta[11])/(92274688*y^12), 
 ccbetasv[{3, 1}, {10, 12}] -> (betasv[{5}, {10}]*betasv[{9}, {12}])/
    (1048576*y^10) - betasv[{5, 9}, {10, 12}]/(1048576*y^10) + 
   (691*zeta[9])/(41427123978240000*y^3) + (betasv[{9}, {12}]*zeta[9])/
    (301989888*y^13) + zeta[11]/(135965945364480*y^5) - 
   (betasv[{5}, {10}]*zeta[11])/(23068672*y^11), 
 ccbetasv[{3, 2}, {10, 12}] -> (betasv[{5}, {10}]*betasv[{8}, {12}])/
    (65536*y^8) - betasv[{5, 8}, {10, 12}]/(65536*y^8) - 
   (691*zeta[9])/(46605514475520000*y^2) + (betasv[{8}, {12}]*zeta[9])/
    (18874368*y^11) + zeta[11]/(33991486341120*y^4) - 
   (betasv[{5}, {10}]*zeta[11])/(5767168*y^10), 
 ccbetasv[{3, 3}, {10, 12}] -> (betasv[{5}, {10}]*betasv[{7}, {12}])/
    (4096*y^6) - betasv[{5, 7}, {10, 12}]/(4096*y^6) + 
   (691*zeta[9])/(31070342983680000*y) + (betasv[{7}, {12}]*zeta[9])/
    (1179648*y^9) + zeta[11]/(8497871585280*y^3) - 
   (betasv[{5}, {10}]*zeta[11])/(1441792*y^9), 
 ccbetasv[{3, 4}, {10, 12}] -> (betasv[{5}, {10}]*betasv[{6}, {12}])/
    (256*y^4) - betasv[{5, 6}, {10, 12}]/(256*y^4) - 
   (691*zeta[9])/13593275055360000 + (betasv[{6}, {12}]*zeta[9])/
    (73728*y^7) + zeta[11]/(2124467896320*y^2) - (betasv[{5}, {10}]*zeta[11])/
    (360448*y^8), ccbetasv[{3, 5}, {10, 12}] -> 
  (betasv[{5}, {10}]*betasv[{5}, {12}])/(16*y^2) - 
   betasv[{5, 5}, {10, 12}]/(16*y^2) + (691*betasv[{2}, {4}]*zeta[9])/
    (120829111603200*y^2) + (betasv[{5}, {12}]*zeta[9])/(4608*y^5) + 
   zeta[11]/(531116974080*y) - (betasv[{5}, {10}]*zeta[11])/(90112*y^7), 
 ccbetasv[{4, 0}, {10, 12}] -> (betasv[{4}, {10}]*betasv[{10}, {12}])/
    (1048576*y^10) - betasv[{4, 10}, {10, 12}]/(1048576*y^10) - 
   (691*zeta[9])/(4142712397824000*y^3) + (betasv[{10}, {12}]*zeta[9])/
    (1207959552*y^14) - zeta[11]/(169957431705600*y^5) - 
   (betasv[{4}, {10}]*zeta[11])/(5767168*y^10), 
 ccbetasv[{4, 1}, {10, 12}] -> (betasv[{4}, {10}]*betasv[{9}, {12}])/
    (65536*y^8) - betasv[{4, 9}, {10, 12}]/(65536*y^8) + 
   (691*zeta[9])/(10356780994560000*y^2) + (betasv[{9}, {12}]*zeta[9])/
    (75497472*y^12) - zeta[11]/(42489357926400*y^4) - 
   (betasv[{4}, {10}]*zeta[11])/(1441792*y^9), 
 ccbetasv[{4, 2}, {10, 12}] -> (betasv[{4}, {10}]*betasv[{8}, {12}])/
    (4096*y^6) - betasv[{4, 8}, {10, 12}]/(4096*y^6) - 
   (691*zeta[9])/(11651378618880000*y) + (betasv[{8}, {12}]*zeta[9])/
    (4718592*y^10) - zeta[11]/(10622339481600*y^3) - 
   (betasv[{4}, {10}]*zeta[11])/(360448*y^8), ccbetasv[{4, 3}, {10, 12}] -> 
  (betasv[{4}, {10}]*betasv[{7}, {12}])/(256*y^4) - 
   betasv[{4, 7}, {10, 12}]/(256*y^4) + (691*zeta[9])/7767585745920000 + 
   (betasv[{7}, {12}]*zeta[9])/(294912*y^8) - zeta[11]/(2655584870400*y^2) - 
   (betasv[{4}, {10}]*zeta[11])/(90112*y^7), ccbetasv[{4, 4}, {10, 12}] -> 
  (betasv[{4}, {10}]*betasv[{6}, {12}])/(16*y^2) - 
   betasv[{4, 6}, {10, 12}]/(16*y^2) - (691*betasv[{2}, {4}]*zeta[9])/
    (100690926336000*y^2) + (betasv[{6}, {12}]*zeta[9])/(18432*y^6) - 
   zeta[11]/(663896217600*y) - (betasv[{4}, {10}]*zeta[11])/(22528*y^6), 
 ccbetasv[{5, 0}, {10, 12}] -> (betasv[{3}, {10}]*betasv[{10}, {12}])/
    (65536*y^8) - betasv[{3, 10}, {10, 12}]/(65536*y^8) - 
   (691*zeta[9])/(1035678099456000*y^2) + (betasv[{10}, {12}]*zeta[9])/
    (301989888*y^13) + zeta[11]/(33991486341120*y^4) - 
   (betasv[{3}, {10}]*zeta[11])/(360448*y^8), ccbetasv[{5, 1}, {10, 12}] -> 
  (betasv[{3}, {10}]*betasv[{9}, {12}])/(4096*y^6) - 
   betasv[{3, 9}, {10, 12}]/(4096*y^6) + (691*zeta[9])/(2589195248640000*y) + 
   (betasv[{9}, {12}]*zeta[9])/(18874368*y^11) + 
   zeta[11]/(8497871585280*y^3) - (betasv[{3}, {10}]*zeta[11])/(90112*y^7), 
 ccbetasv[{5, 2}, {10, 12}] -> (betasv[{3}, {10}]*betasv[{8}, {12}])/
    (256*y^4) - betasv[{3, 8}, {10, 12}]/(256*y^4) - 
   (691*zeta[9])/2912844654720000 + (betasv[{8}, {12}]*zeta[9])/
    (1179648*y^9) + zeta[11]/(2124467896320*y^2) - 
   (betasv[{3}, {10}]*zeta[11])/(22528*y^6), ccbetasv[{5, 3}, {10, 12}] -> 
  (betasv[{3}, {10}]*betasv[{7}, {12}])/(16*y^2) - 
   betasv[{3, 7}, {10, 12}]/(16*y^2) + (691*betasv[{2}, {4}]*zeta[9])/
    (57537672192000*y^2) + (betasv[{7}, {12}]*zeta[9])/(73728*y^7) + 
   zeta[11]/(531116974080*y) - (betasv[{3}, {10}]*zeta[11])/(5632*y^5), 
 ccbetasv[{6, 0}, {10, 12}] -> (betasv[{2}, {10}]*betasv[{10}, {12}])/
    (4096*y^6) - betasv[{2, 10}, {10, 12}]/(4096*y^6) - 
   (691*zeta[9])/(258919524864000*y) + (betasv[{10}, {12}]*zeta[9])/
    (75497472*y^12) - zeta[11]/(4248935792640*y^3) - 
   (betasv[{2}, {10}]*zeta[11])/(22528*y^6), ccbetasv[{6, 1}, {10, 12}] -> 
  (betasv[{2}, {10}]*betasv[{9}, {12}])/(256*y^4) - 
   betasv[{2, 9}, {10, 12}]/(256*y^4) + (691*zeta[9])/647298812160000 + 
   (betasv[{9}, {12}]*zeta[9])/(4718592*y^10) - 
   zeta[11]/(1062233948160*y^2) - (betasv[{2}, {10}]*zeta[11])/(5632*y^5), 
 ccbetasv[{6, 2}, {10, 12}] -> (betasv[{2}, {10}]*betasv[{8}, {12}])/
    (16*y^2) - betasv[{2, 8}, {10, 12}]/(16*y^2) - 
   (691*betasv[{2}, {4}]*zeta[9])/(21576627072000*y^2) + 
   (betasv[{8}, {12}]*zeta[9])/(294912*y^8) - zeta[11]/(265558487040*y) - 
   (betasv[{2}, {10}]*zeta[11])/(1408*y^4), ccbetasv[{7, 0}, {10, 12}] -> 
  (betasv[{1}, {10}]*betasv[{10}, {12}])/(256*y^4) - 
   betasv[{1, 10}, {10, 12}]/(256*y^4) - (691*zeta[9])/64729881216000 + 
   (betasv[{10}, {12}]*zeta[9])/(18874368*y^11) + 
   zeta[11]/(303495413760*y^2) - (betasv[{1}, {10}]*zeta[11])/(1408*y^4), 
 ccbetasv[{7, 1}, {10, 12}] -> (betasv[{1}, {10}]*betasv[{9}, {12}])/
    (16*y^2) - betasv[{1, 9}, {10, 12}]/(16*y^2) + 
   (691*betasv[{2}, {4}]*zeta[9])/(4794806016000*y^2) + 
   (betasv[{9}, {12}]*zeta[9])/(1179648*y^9) + zeta[11]/(75873853440*y) - 
   (betasv[{1}, {10}]*zeta[11])/(352*y^3), ccbetasv[{8, 0}, {10, 12}] -> 
  (betasv[{0}, {10}]*betasv[{10}, {12}])/(16*y^2) - 
   betasv[{0, 10}, {10, 12}]/(16*y^2) - (691*betasv[{2}, {4}]*zeta[9])/
    (479480601600*y^2) + (betasv[{10}, {12}]*zeta[9])/(4718592*y^10) - 
   zeta[11]/(9484231680*y) - (betasv[{0}, {10}]*zeta[11])/(88*y^2), 
 ccbetasv[{0, 10}, {10, 14}] -> betasv[{2}, {14}]*betasv[{8}, {10}] - 
   betasv[{8, 2}, {10, 14}] - (betasv[{2}, {6}]*zeta[9])/318022848 + 
   (2*betasv[{2}, {14}]*zeta[9])/9 - zeta[13]/(11208637440*y) - 
   (betasv[{8}, {10}]*zeta[13])/(6815744*y^10), 
 ccbetasv[{1, 9}, {10, 14}] -> betasv[{3}, {14}]*betasv[{7}, {10}] - 
   betasv[{7, 3}, {10, 14}] + (betasv[{2}, {6}]*zeta[9])/1060076160 + 
   (betasv[{3}, {14}]*zeta[9])/(18*y) + zeta[13]/(89669099520*y) - 
   (betasv[{7}, {10}]*zeta[13])/(1703936*y^9), 
 ccbetasv[{2, 8}, {10, 14}] -> betasv[{4}, {14}]*betasv[{6}, {10}] - 
   betasv[{6, 4}, {10, 14}] - (betasv[{2}, {6}]*zeta[9])/2385171360 + 
   (betasv[{4}, {14}]*zeta[9])/(72*y^2) - zeta[13]/(313841848320*y) - 
   (betasv[{6}, {10}]*zeta[13])/(425984*y^8), ccbetasv[{3, 7}, {10, 14}] -> 
  betasv[{5}, {10}]*betasv[{5}, {14}] - betasv[{5, 5}, {10, 14}] + 
   (betasv[{2}, {6}]*zeta[9])/3816274176 + (betasv[{5}, {14}]*zeta[9])/
    (288*y^3) + zeta[13]/(627683696640*y) - (betasv[{5}, {10}]*zeta[13])/
    (106496*y^7), ccbetasv[{5, 5}, {10, 14}] -> 
  betasv[{3}, {10}]*betasv[{7}, {14}] - betasv[{3, 7}, {10, 14}] + 
   (betasv[{2}, {6}]*zeta[9])/3816274176 + (betasv[{7}, {14}]*zeta[9])/
    (4608*y^5) + zeta[13]/(627683696640*y) - (betasv[{3}, {10}]*zeta[13])/
    (6656*y^5), ccbetasv[{6, 4}, {10, 14}] -> 
  betasv[{2}, {10}]*betasv[{8}, {14}] - betasv[{2, 8}, {10, 14}] - 
   (betasv[{2}, {6}]*zeta[9])/2385171360 + (betasv[{8}, {14}]*zeta[9])/
    (18432*y^6) - zeta[13]/(313841848320*y) - (betasv[{2}, {10}]*zeta[13])/
    (1664*y^4), ccbetasv[{7, 3}, {10, 14}] -> 
  betasv[{1}, {10}]*betasv[{9}, {14}] - betasv[{1, 9}, {10, 14}] + 
   (betasv[{2}, {6}]*zeta[9])/1060076160 + (betasv[{9}, {14}]*zeta[9])/
    (73728*y^7) + zeta[13]/(89669099520*y) - (betasv[{1}, {10}]*zeta[13])/
    (416*y^3), ccbetasv[{8, 2}, {10, 14}] -> 
  betasv[{0}, {10}]*betasv[{10}, {14}] - betasv[{0, 10}, {10, 14}] - 
   (betasv[{2}, {6}]*zeta[9])/318022848 + (betasv[{10}, {14}]*zeta[9])/
    (294912*y^8) - zeta[13]/(11208637440*y) - (betasv[{0}, {10}]*zeta[13])/
    (104*y^2), ccbetasv[{0, 11}, {10, 14}] -> 
  16*y^2*betasv[{1}, {14}]*betasv[{8}, {10}] - 
   16*y^2*betasv[{8, 1}, {10, 14}] - (y^2*betasv[{1}, {6}]*zeta[9])/5420844 + 
   (32*y^2*betasv[{1}, {14}]*zeta[9])/9 - zeta[13]/2802159360 - 
   (betasv[{8}, {10}]*zeta[13])/(1703936*y^9), 
 ccbetasv[{1, 10}, {10, 14}] -> 16*y^2*betasv[{2}, {14}]*betasv[{7}, {10}] - 
   16*y^2*betasv[{7, 2}, {10, 14}] + (y^2*betasv[{1}, {6}]*zeta[9])/
    29814642 + (8*y*betasv[{2}, {14}]*zeta[9])/9 + zeta[13]/22417274880 - 
   (betasv[{7}, {10}]*zeta[13])/(425984*y^8), ccbetasv[{2, 9}, {10, 14}] -> 
  16*y^2*betasv[{3}, {14}]*betasv[{6}, {10}] - 
   16*y^2*betasv[{6, 3}, {10, 14}] - (y^2*betasv[{1}, {6}]*zeta[9])/
    99382140 + (2*betasv[{3}, {14}]*zeta[9])/9 - zeta[13]/78460462080 - 
   (betasv[{6}, {10}]*zeta[13])/(106496*y^7), ccbetasv[{3, 8}, {10, 14}] -> 
  16*y^2*betasv[{4}, {14}]*betasv[{5}, {10}] - 
   16*y^2*betasv[{5, 4}, {10, 14}] + (y^2*betasv[{1}, {6}]*zeta[9])/
    223609815 + (betasv[{4}, {14}]*zeta[9])/(18*y) + zeta[13]/156920924160 - 
   (betasv[{5}, {10}]*zeta[13])/(26624*y^6), ccbetasv[{4, 7}, {10, 14}] -> 
  16*y^2*betasv[{4}, {10}]*betasv[{5}, {14}] - 
   16*y^2*betasv[{4, 5}, {10, 14}] - (y^2*betasv[{1}, {6}]*zeta[9])/
    357775704 + (betasv[{5}, {14}]*zeta[9])/(72*y^2) - 
   zeta[13]/196151155200 - (betasv[{4}, {10}]*zeta[13])/(6656*y^5), 
 ccbetasv[{5, 6}, {10, 14}] -> 16*y^2*betasv[{3}, {10}]*betasv[{6}, {14}] - 
   16*y^2*betasv[{3, 6}, {10, 14}] + (y^2*betasv[{1}, {6}]*zeta[9])/
    417404988 + (betasv[{6}, {14}]*zeta[9])/(288*y^3) + 
   zeta[13]/156920924160 - (betasv[{3}, {10}]*zeta[13])/(1664*y^4), 
 ccbetasv[{6, 5}, {10, 14}] -> 16*y^2*betasv[{2}, {10}]*betasv[{7}, {14}] - 
   16*y^2*betasv[{2, 7}, {10, 14}] - (y^2*betasv[{1}, {6}]*zeta[9])/
    357775704 + (betasv[{7}, {14}]*zeta[9])/(1152*y^4) - 
   zeta[13]/78460462080 - (betasv[{2}, {10}]*zeta[13])/(416*y^3), 
 ccbetasv[{7, 4}, {10, 14}] -> 16*y^2*betasv[{1}, {10}]*betasv[{8}, {14}] - 
   16*y^2*betasv[{1, 8}, {10, 14}] + (y^2*betasv[{1}, {6}]*zeta[9])/
    223609815 + (betasv[{8}, {14}]*zeta[9])/(4608*y^5) + 
   zeta[13]/22417274880 - (betasv[{1}, {10}]*zeta[13])/(104*y^2), 
 ccbetasv[{8, 3}, {10, 14}] -> 16*y^2*betasv[{0}, {10}]*betasv[{9}, {14}] - 
   16*y^2*betasv[{0, 9}, {10, 14}] - (y^2*betasv[{1}, {6}]*zeta[9])/
    99382140 + (betasv[{9}, {14}]*zeta[9])/(18432*y^6) - 
   zeta[13]/2802159360 - (betasv[{0}, {10}]*zeta[13])/(26*y), 
 ccbetasv[{0, 12}, {10, 14}] -> 256*y^4*betasv[{0}, {14}]*betasv[{8}, {10}] - 
   256*y^4*betasv[{8, 0}, {10, 14}] - (4*y^4*betasv[{0}, {6}]*zeta[9])/
    451737 + (512*y^4*betasv[{0}, {14}]*zeta[9])/9 - (y*zeta[13])/700539840 - 
   (betasv[{8}, {10}]*zeta[13])/(425984*y^8), ccbetasv[{1, 11}, {10, 14}] -> 
  256*y^4*betasv[{1}, {14}]*betasv[{7}, {10}] - 
   256*y^4*betasv[{7, 1}, {10, 14}] + (y^4*betasv[{0}, {6}]*zeta[9])/
    1355211 + (128*y^3*betasv[{1}, {14}]*zeta[9])/9 + 
   (y*zeta[13])/5604318720 - (betasv[{7}, {10}]*zeta[13])/(106496*y^7), 
 ccbetasv[{2, 10}, {10, 14}] -> 256*y^4*betasv[{2}, {14}]*betasv[{6}, {10}] - 
   256*y^4*betasv[{6, 2}, {10, 14}] - (2*y^4*betasv[{0}, {6}]*zeta[9])/
    14907321 + (32*y^2*betasv[{2}, {14}]*zeta[9])/9 - 
   (y*zeta[13])/19615115520 - (betasv[{6}, {10}]*zeta[13])/(26624*y^6), 
 ccbetasv[{3, 9}, {10, 14}] -> 256*y^4*betasv[{3}, {14}]*betasv[{5}, {10}] - 
   256*y^4*betasv[{5, 3}, {10, 14}] + (y^4*betasv[{0}, {6}]*zeta[9])/
    24845535 + (8*y*betasv[{3}, {14}]*zeta[9])/9 + (y*zeta[13])/39230231040 - 
   (betasv[{5}, {10}]*zeta[13])/(6656*y^5), ccbetasv[{4, 8}, {10, 14}] -> 
  256*y^4*betasv[{4}, {10}]*betasv[{4}, {14}] - 
   256*y^4*betasv[{4, 4}, {10, 14}] - (4*y^4*betasv[{0}, {6}]*zeta[9])/
    223609815 + (2*betasv[{4}, {14}]*zeta[9])/9 - (y*zeta[13])/49037788800 - 
   (betasv[{4}, {10}]*zeta[13])/(1664*y^4), ccbetasv[{5, 7}, {10, 14}] -> 
  256*y^4*betasv[{3}, {10}]*betasv[{5}, {14}] - 
   256*y^4*betasv[{3, 5}, {10, 14}] + (y^4*betasv[{0}, {6}]*zeta[9])/
    89443926 + (betasv[{5}, {14}]*zeta[9])/(18*y) + 
   (y*zeta[13])/39230231040 - (betasv[{3}, {10}]*zeta[13])/(416*y^3), 
 ccbetasv[{6, 6}, {10, 14}] -> 256*y^4*betasv[{2}, {10}]*betasv[{6}, {14}] - 
   256*y^4*betasv[{2, 6}, {10, 14}] - (y^4*betasv[{0}, {6}]*zeta[9])/
    104351247 + (betasv[{6}, {14}]*zeta[9])/(72*y^2) - 
   (y*zeta[13])/19615115520 - (betasv[{2}, {10}]*zeta[13])/(104*y^2), 
 ccbetasv[{7, 5}, {10, 14}] -> 256*y^4*betasv[{1}, {10}]*betasv[{7}, {14}] - 
   256*y^4*betasv[{1, 7}, {10, 14}] + (y^4*betasv[{0}, {6}]*zeta[9])/
    89443926 + (betasv[{7}, {14}]*zeta[9])/(288*y^3) + 
   (y*zeta[13])/5604318720 - (betasv[{1}, {10}]*zeta[13])/(26*y), 
 ccbetasv[{8, 4}, {10, 14}] -> 256*y^4*betasv[{0}, {10}]*betasv[{8}, {14}] - 
   256*y^4*betasv[{0, 8}, {10, 14}] - (4*y^4*betasv[{0}, {6}]*zeta[9])/
    223609815 + (betasv[{8}, {14}]*zeta[9])/(1152*y^4) - 
   (y*zeta[13])/700539840 - (2*betasv[{0}, {10}]*zeta[13])/13, 
 ccbetasv[{1, 12}, {10, 14}] -> 4096*y^6*betasv[{0}, {14}]*
    betasv[{7}, {10}] - 4096*y^6*betasv[{7, 0}, {10, 14}] + 
   (2*y^6*zeta[9])/2134457325 + (2048*y^5*betasv[{0}, {14}]*zeta[9])/9 + 
   (y^2*zeta[13])/1401079680 - (betasv[{7}, {10}]*zeta[13])/(26624*y^6), 
 ccbetasv[{2, 11}, {10, 14}] -> 4096*y^6*betasv[{1}, {14}]*
    betasv[{6}, {10}] - 4096*y^6*betasv[{6, 1}, {10, 14}] - 
   (y^6*zeta[9])/12806743950 + (512*y^4*betasv[{1}, {14}]*zeta[9])/9 - 
   (y^2*zeta[13])/4903778880 - (betasv[{6}, {10}]*zeta[13])/(6656*y^5), 
 ccbetasv[{3, 10}, {10, 14}] -> 4096*y^6*betasv[{2}, {14}]*
    betasv[{5}, {10}] - 4096*y^6*betasv[{5, 2}, {10, 14}] + 
   (y^6*zeta[9])/70437091725 + (128*y^3*betasv[{2}, {14}]*zeta[9])/9 + 
   (y^2*zeta[13])/9807557760 - (betasv[{5}, {10}]*zeta[13])/(1664*y^4), 
 ccbetasv[{4, 9}, {10, 14}] -> 4096*y^6*betasv[{3}, {14}]*betasv[{4}, {10}] - 
   4096*y^6*betasv[{4, 3}, {10, 14}] - (y^6*zeta[9])/234790305750 + 
   (32*y^2*betasv[{3}, {14}]*zeta[9])/9 - (y^2*zeta[13])/12259447200 - 
   (betasv[{4}, {10}]*zeta[13])/(416*y^3), ccbetasv[{5, 8}, {10, 14}] -> 
  4096*y^6*betasv[{3}, {10}]*betasv[{4}, {14}] - 
   4096*y^6*betasv[{3, 4}, {10, 14}] + (2*y^6*zeta[9])/1056556375875 + 
   (8*y*betasv[{4}, {14}]*zeta[9])/9 + (y^2*zeta[13])/9807557760 - 
   (betasv[{3}, {10}]*zeta[13])/(104*y^2), ccbetasv[{6, 7}, {10, 14}] -> 
  4096*y^6*betasv[{2}, {10}]*betasv[{5}, {14}] - 
   4096*y^6*betasv[{2, 5}, {10, 14}] - (y^6*zeta[9])/845245100700 + 
   (2*betasv[{5}, {14}]*zeta[9])/9 - (y^2*zeta[13])/4903778880 - 
   (betasv[{2}, {10}]*zeta[13])/(26*y), ccbetasv[{7, 6}, {10, 14}] -> 
  4096*y^6*betasv[{1}, {10}]*betasv[{6}, {14}] - 
   4096*y^6*betasv[{1, 6}, {10, 14}] + (y^6*zeta[9])/986119284150 + 
   (betasv[{6}, {14}]*zeta[9])/(18*y) + (y^2*zeta[13])/1401079680 - 
   (2*betasv[{1}, {10}]*zeta[13])/13, ccbetasv[{8, 5}, {10, 14}] -> 
  4096*y^6*betasv[{0}, {10}]*betasv[{7}, {14}] - 
   4096*y^6*betasv[{0, 7}, {10, 14}] - (y^6*zeta[9])/845245100700 + 
   (betasv[{7}, {14}]*zeta[9])/(72*y^2) - (y^2*zeta[13])/175134960 - 
   (8*y*betasv[{0}, {10}]*zeta[13])/13, ccbetasv[{2, 12}, {10, 14}] -> 
  65536*y^8*betasv[{0}, {14}]*betasv[{6}, {10}] - 
   65536*y^8*betasv[{6, 0}, {10, 14}] + (8*y^7*zeta[9])/2134457325 + 
   (8192*y^6*betasv[{0}, {14}]*zeta[9])/9 - (y^3*zeta[13])/1225944720 - 
   (betasv[{6}, {10}]*zeta[13])/(1664*y^4), ccbetasv[{3, 11}, {10, 14}] -> 
  65536*y^8*betasv[{1}, {14}]*betasv[{5}, {10}] - 
   65536*y^8*betasv[{5, 1}, {10, 14}] - (2*y^7*zeta[9])/6403371975 + 
   (2048*y^5*betasv[{1}, {14}]*zeta[9])/9 + (y^3*zeta[13])/2451889440 - 
   (betasv[{5}, {10}]*zeta[13])/(416*y^3), ccbetasv[{4, 10}, {10, 14}] -> 
  65536*y^8*betasv[{2}, {14}]*betasv[{4}, {10}] - 
   65536*y^8*betasv[{4, 2}, {10, 14}] + (4*y^7*zeta[9])/70437091725 + 
   (512*y^4*betasv[{2}, {14}]*zeta[9])/9 - (y^3*zeta[13])/3064861800 - 
   (betasv[{4}, {10}]*zeta[13])/(104*y^2), ccbetasv[{5, 9}, {10, 14}] -> 
  65536*y^8*betasv[{3}, {10}]*betasv[{3}, {14}] - 
   65536*y^8*betasv[{3, 3}, {10, 14}] - (2*y^7*zeta[9])/117395152875 + 
   (128*y^3*betasv[{3}, {14}]*zeta[9])/9 + (y^3*zeta[13])/2451889440 - 
   (betasv[{3}, {10}]*zeta[13])/(26*y), ccbetasv[{6, 8}, {10, 14}] -> 
  65536*y^8*betasv[{2}, {10}]*betasv[{4}, {14}] - 
   65536*y^8*betasv[{2, 4}, {10, 14}] + (8*y^7*zeta[9])/1056556375875 + 
   (32*y^2*betasv[{4}, {14}]*zeta[9])/9 - (y^3*zeta[13])/1225944720 - 
   (2*betasv[{2}, {10}]*zeta[13])/13, ccbetasv[{7, 7}, {10, 14}] -> 
  65536*y^8*betasv[{1}, {10}]*betasv[{5}, {14}] - 
   65536*y^8*betasv[{1, 5}, {10, 14}] - (y^7*zeta[9])/211311275175 + 
   (8*y*betasv[{5}, {14}]*zeta[9])/9 + (y^3*zeta[13])/350269920 - 
   (8*y*betasv[{1}, {10}]*zeta[13])/13, ccbetasv[{8, 6}, {10, 14}] -> 
  65536*y^8*betasv[{0}, {10}]*betasv[{6}, {14}] - 
   65536*y^8*betasv[{0, 6}, {10, 14}] + (2*y^7*zeta[9])/493059642075 + 
   (2*betasv[{6}, {14}]*zeta[9])/9 - (y^3*zeta[13])/43783740 - 
   (32*y^2*betasv[{0}, {10}]*zeta[13])/13, ccbetasv[{3, 12}, {10, 14}] -> 
  1048576*y^10*betasv[{0}, {14}]*betasv[{5}, {10}] - 
   1048576*y^10*betasv[{5, 0}, {10, 14}] + (32*y^8*zeta[9])/2134457325 + 
   (32768*y^7*betasv[{0}, {14}]*zeta[9])/9 + (y^4*zeta[13])/612972360 - 
   (betasv[{5}, {10}]*zeta[13])/(104*y^2), ccbetasv[{4, 11}, {10, 14}] -> 
  1048576*y^10*betasv[{1}, {14}]*betasv[{4}, {10}] - 
   1048576*y^10*betasv[{4, 1}, {10, 14}] - (8*y^8*zeta[9])/6403371975 + 
   (8192*y^6*betasv[{1}, {14}]*zeta[9])/9 - (y^4*zeta[13])/766215450 - 
   (betasv[{4}, {10}]*zeta[13])/(26*y), ccbetasv[{5, 10}, {10, 14}] -> 
  1048576*y^10*betasv[{2}, {14}]*betasv[{3}, {10}] - 
   1048576*y^10*betasv[{3, 2}, {10, 14}] + (16*y^8*zeta[9])/70437091725 + 
   (2048*y^5*betasv[{2}, {14}]*zeta[9])/9 + (y^4*zeta[13])/612972360 - 
   (2*betasv[{3}, {10}]*zeta[13])/13, ccbetasv[{6, 9}, {10, 14}] -> 
  1048576*y^10*betasv[{2}, {10}]*betasv[{3}, {14}] - 
   1048576*y^10*betasv[{2, 3}, {10, 14}] - (8*y^8*zeta[9])/117395152875 + 
   (512*y^4*betasv[{3}, {14}]*zeta[9])/9 - (y^4*zeta[13])/306486180 - 
   (8*y*betasv[{2}, {10}]*zeta[13])/13, ccbetasv[{7, 8}, {10, 14}] -> 
  1048576*y^10*betasv[{1}, {10}]*betasv[{4}, {14}] - 
   1048576*y^10*betasv[{1, 4}, {10, 14}] + (32*y^8*zeta[9])/1056556375875 + 
   (128*y^3*betasv[{4}, {14}]*zeta[9])/9 + (y^4*zeta[13])/87567480 - 
   (32*y^2*betasv[{1}, {10}]*zeta[13])/13, ccbetasv[{8, 7}, {10, 14}] -> 
  1048576*y^10*betasv[{0}, {10}]*betasv[{5}, {14}] - 
   1048576*y^10*betasv[{0, 5}, {10, 14}] - (4*y^8*zeta[9])/211311275175 + 
   (32*y^2*betasv[{5}, {14}]*zeta[9])/9 - (y^4*zeta[13])/10945935 - 
   (128*y^3*betasv[{0}, {10}]*zeta[13])/13, ccbetasv[{4, 12}, {10, 14}] -> 
  16777216*y^12*betasv[{0}, {14}]*betasv[{4}, {10}] - 
   16777216*y^12*betasv[{4, 0}, {10, 14}] + (128*y^9*zeta[9])/2134457325 + 
   (131072*y^8*betasv[{0}, {14}]*zeta[9])/9 - (2*y^5*zeta[13])/383107725 - 
   (2*betasv[{4}, {10}]*zeta[13])/13, ccbetasv[{5, 11}, {10, 14}] -> 
  16777216*y^12*betasv[{1}, {14}]*betasv[{3}, {10}] - 
   16777216*y^12*betasv[{3, 1}, {10, 14}] - (32*y^9*zeta[9])/6403371975 + 
   (32768*y^7*betasv[{1}, {14}]*zeta[9])/9 + (y^5*zeta[13])/153243090 - 
   (8*y*betasv[{3}, {10}]*zeta[13])/13, ccbetasv[{6, 10}, {10, 14}] -> 
  16777216*y^12*betasv[{2}, {10}]*betasv[{2}, {14}] - 
   16777216*y^12*betasv[{2, 2}, {10, 14}] + (64*y^9*zeta[9])/70437091725 + 
   (8192*y^6*betasv[{2}, {14}]*zeta[9])/9 - (y^5*zeta[13])/76621545 - 
   (32*y^2*betasv[{2}, {10}]*zeta[13])/13, ccbetasv[{7, 9}, {10, 14}] -> 
  16777216*y^12*betasv[{1}, {10}]*betasv[{3}, {14}] - 
   16777216*y^12*betasv[{1, 3}, {10, 14}] - (32*y^9*zeta[9])/117395152875 + 
   (2048*y^5*betasv[{3}, {14}]*zeta[9])/9 + (y^5*zeta[13])/21891870 - 
   (128*y^3*betasv[{1}, {10}]*zeta[13])/13, ccbetasv[{8, 8}, {10, 14}] -> 
  16777216*y^12*betasv[{0}, {10}]*betasv[{4}, {14}] - 
   16777216*y^12*betasv[{0, 4}, {10, 14}] + (128*y^9*zeta[9])/1056556375875 + 
   (512*y^4*betasv[{4}, {14}]*zeta[9])/9 - (4*y^5*zeta[13])/10945935 - 
   (512*y^4*betasv[{0}, {10}]*zeta[13])/13, ccbetasv[{5, 12}, {10, 14}] -> 
  268435456*y^14*betasv[{0}, {14}]*betasv[{3}, {10}] - 
   268435456*y^14*betasv[{3, 0}, {10, 14}] + (512*y^10*zeta[9])/2134457325 + 
   (524288*y^9*betasv[{0}, {14}]*zeta[9])/9 + (2*y^6*zeta[13])/76621545 - 
   (32*y^2*betasv[{3}, {10}]*zeta[13])/13, ccbetasv[{6, 11}, {10, 14}] -> 
  268435456*y^14*betasv[{1}, {14}]*betasv[{2}, {10}] - 
   268435456*y^14*betasv[{2, 1}, {10, 14}] - (128*y^10*zeta[9])/6403371975 + 
   (131072*y^8*betasv[{1}, {14}]*zeta[9])/9 - (4*y^6*zeta[13])/76621545 - 
   (128*y^3*betasv[{2}, {10}]*zeta[13])/13, ccbetasv[{7, 10}, {10, 14}] -> 
  268435456*y^14*betasv[{1}, {10}]*betasv[{2}, {14}] - 
   268435456*y^14*betasv[{1, 2}, {10, 14}] + (256*y^10*zeta[9])/70437091725 + 
   (32768*y^7*betasv[{2}, {14}]*zeta[9])/9 + (2*y^6*zeta[13])/10945935 - 
   (512*y^4*betasv[{1}, {10}]*zeta[13])/13, ccbetasv[{8, 9}, {10, 14}] -> 
  268435456*y^14*betasv[{0}, {10}]*betasv[{3}, {14}] - 
   268435456*y^14*betasv[{0, 3}, {10, 14}] - (128*y^10*zeta[9])/
    117395152875 + (8192*y^6*betasv[{3}, {14}]*zeta[9])/9 - 
   (16*y^6*zeta[13])/10945935 - (2048*y^5*betasv[{0}, {10}]*zeta[13])/13, 
 ccbetasv[{6, 12}, {10, 14}] -> 4294967296*y^16*betasv[{0}, {14}]*
    betasv[{2}, {10}] - 4294967296*y^16*betasv[{2, 0}, {10, 14}] + 
   (2048*y^11*zeta[9])/2134457325 + (2097152*y^10*betasv[{0}, {14}]*zeta[9])/
    9 - (16*y^7*zeta[13])/76621545 - (512*y^4*betasv[{2}, {10}]*zeta[13])/13, 
 ccbetasv[{7, 11}, {10, 14}] -> 4294967296*y^16*betasv[{1}, {10}]*
    betasv[{1}, {14}] - 4294967296*y^16*betasv[{1, 1}, {10, 14}] - 
   (512*y^11*zeta[9])/6403371975 + (524288*y^9*betasv[{1}, {14}]*zeta[9])/9 + 
   (8*y^7*zeta[13])/10945935 - (2048*y^5*betasv[{1}, {10}]*zeta[13])/13, 
 ccbetasv[{8, 10}, {10, 14}] -> 4294967296*y^16*betasv[{0}, {10}]*
    betasv[{2}, {14}] - 4294967296*y^16*betasv[{0, 2}, {10, 14}] + 
   (1024*y^11*zeta[9])/70437091725 + (131072*y^8*betasv[{2}, {14}]*zeta[9])/
    9 - (64*y^7*zeta[13])/10945935 - (8192*y^6*betasv[{0}, {10}]*zeta[13])/
    13, ccbetasv[{7, 12}, {10, 14}] -> 
  68719476736*y^18*betasv[{0}, {14}]*betasv[{1}, {10}] - 
   68719476736*y^18*betasv[{1, 0}, {10, 14}] + (8192*y^12*zeta[9])/
    2134457325 + (8388608*y^11*betasv[{0}, {14}]*zeta[9])/9 + 
   (32*y^8*zeta[13])/10945935 - (8192*y^6*betasv[{1}, {10}]*zeta[13])/13, 
 ccbetasv[{8, 11}, {10, 14}] -> 68719476736*y^18*betasv[{0}, {10}]*
    betasv[{1}, {14}] - 68719476736*y^18*betasv[{0, 1}, {10, 14}] - 
   (2048*y^12*zeta[9])/6403371975 + (2097152*y^10*betasv[{1}, {14}]*zeta[9])/
    9 - (256*y^8*zeta[13])/10945935 - (32768*y^7*betasv[{0}, {10}]*zeta[13])/
    13, ccbetasv[{4, 6}, {10, 14}] -> betasv[{4}, {10}]*betasv[{6}, {14}] - 
   betasv[{4, 6}, {10, 14}] - (betasv[{2}, {6}]*zeta[9])/4452319872 + 
   (betasv[{6}, {14}]*zeta[9])/(1152*y^4) - zeta[13]/(784604620800*y) - 
   (betasv[{4}, {10}]*zeta[13])/(26624*y^6), ccbetasv[{8, 12}, {10, 14}] -> 
  1099511627776*y^20*betasv[{0}, {10}]*betasv[{0}, {14}] - 
   1099511627776*y^20*betasv[{0, 0}, {10, 14}] + 
   (32768*y^13*zeta[9])/2134457325 + (33554432*y^12*betasv[{0}, {14}]*
     zeta[9])/9 - (1024*y^9*zeta[13])/10945935 - 
   (131072*y^8*betasv[{0}, {10}]*zeta[13])/13, 
 ccbetasv[{0, 0}, {10, 14}] -> (betasv[{8}, {10}]*betasv[{12}, {14}])/
    (1099511627776*y^20) - betasv[{8, 12}, {10, 14}]/(1099511627776*y^20) + 
   zeta[9]/(71620503168614400*y^7) + (betasv[{12}, {14}]*zeta[9])/
    (4947802324992*y^20) - zeta[13]/(11753108212285440*y^11) - 
   (betasv[{8}, {10}]*zeta[13])/(7146825580544*y^20), 
 ccbetasv[{0, 1}, {10, 14}] -> (betasv[{8}, {10}]*betasv[{11}, {14}])/
    (68719476736*y^18) - betasv[{8, 11}, {10, 14}]/(68719476736*y^18) - 
   zeta[9]/(214861509505843200*y^6) + (betasv[{11}, {14}]*zeta[9])/
    (309237645312*y^18) - zeta[13]/(2938277053071360*y^10) - 
   (betasv[{8}, {10}]*zeta[13])/(1786706395136*y^19), 
 ccbetasv[{0, 2}, {10, 14}] -> (betasv[{8}, {10}]*betasv[{10}, {14}])/
    (4294967296*y^16) - betasv[{8, 10}, {10, 14}]/(4294967296*y^16) + 
   zeta[9]/(295434575570534400*y^5) + (betasv[{10}, {14}]*zeta[9])/
    (19327352832*y^16) - zeta[13]/(734569263267840*y^9) - 
   (betasv[{8}, {10}]*zeta[13])/(446676598784*y^18), 
 ccbetasv[{0, 3}, {10, 14}] -> (betasv[{8}, {10}]*betasv[{9}, {14}])/
    (268435456*y^14) - betasv[{8, 9}, {10, 14}]/(268435456*y^14) - 
   zeta[9]/(246195479642112000*y^4) + (betasv[{9}, {14}]*zeta[9])/
    (1207959552*y^14) - zeta[13]/(183642315816960*y^8) - 
   (betasv[{8}, {10}]*zeta[13])/(111669149696*y^17), 
 ccbetasv[{0, 4}, {10, 14}] -> (betasv[{8}, {10}]*betasv[{8}, {14}])/
    (16777216*y^12) - betasv[{8, 8}, {10, 14}]/(16777216*y^12) + 
   zeta[9]/(138484957298688000*y^3) + (betasv[{8}, {14}]*zeta[9])/
    (75497472*y^12) - zeta[13]/(45910578954240*y^7) - 
   (betasv[{8}, {10}]*zeta[13])/(27917287424*y^16), 
 ccbetasv[{0, 5}, {10, 14}] -> (betasv[{7}, {14}]*betasv[{8}, {10}])/
    (1048576*y^10) - betasv[{8, 7}, {10, 14}]/(1048576*y^10) - 
   zeta[9]/(55393982919475200*y^2) + (betasv[{7}, {14}]*zeta[9])/
    (4718592*y^10) - zeta[13]/(11477644738560*y^6) - 
   (betasv[{8}, {10}]*zeta[13])/(6979321856*y^15), 
 ccbetasv[{0, 6}, {10, 14}] -> (betasv[{6}, {14}]*betasv[{8}, {10}])/
    (65536*y^8) - betasv[{8, 6}, {10, 14}]/(65536*y^8) + 
   zeta[9]/(16156578351513600*y) + (betasv[{6}, {14}]*zeta[9])/(294912*y^8) - 
   zeta[13]/(2869411184640*y^5) - (betasv[{8}, {10}]*zeta[13])/
    (1744830464*y^14), ccbetasv[{0, 7}, {10, 14}] -> 
  (betasv[{5}, {14}]*betasv[{8}, {10}])/(4096*y^6) - 
   betasv[{8, 5}, {10, 14}]/(4096*y^6) - zeta[9]/3462123932467200 + 
   (betasv[{5}, {14}]*zeta[9])/(18432*y^6) - zeta[13]/(717352796160*y^4) - 
   (betasv[{8}, {10}]*zeta[13])/(436207616*y^13), 
 ccbetasv[{0, 8}, {10, 14}] -> (betasv[{4}, {14}]*betasv[{8}, {10}])/
    (256*y^4) - betasv[{8, 4}, {10, 14}]/(256*y^4) - 
   (betasv[{4}, {6}]*zeta[9])/(3663623208960*y^4) + 
   (betasv[{4}, {14}]*zeta[9])/(1152*y^4) - zeta[13]/(179338199040*y^3) - 
   (betasv[{8}, {10}]*zeta[13])/(109051904*y^12), 
 ccbetasv[{0, 9}, {10, 14}] -> (betasv[{3}, {14}]*betasv[{8}, {10}])/
    (16*y^2) - betasv[{8, 3}, {10, 14}]/(16*y^2) - 
   (betasv[{3}, {6}]*zeta[9])/(25441827840*y^2) + 
   (betasv[{3}, {14}]*zeta[9])/(72*y^2) - zeta[13]/(44834549760*y^2) - 
   (betasv[{8}, {10}]*zeta[13])/(27262976*y^11), 
 ccbetasv[{1, 0}, {10, 14}] -> (betasv[{7}, {10}]*betasv[{12}, {14}])/
    (68719476736*y^18) - betasv[{7, 12}, {10, 14}]/(68719476736*y^18) + 
   zeta[9]/(17905125792153600*y^6) + (betasv[{12}, {14}]*zeta[9])/
    (1236950581248*y^19) + zeta[13]/(23506216424570880*y^10) - 
   (betasv[{7}, {10}]*zeta[13])/(446676598784*y^18), 
 ccbetasv[{1, 1}, {10, 14}] -> (betasv[{7}, {10}]*betasv[{11}, {14}])/
    (4294967296*y^16) - betasv[{7, 11}, {10, 14}]/(4294967296*y^16) - 
   zeta[9]/(53715377376460800*y^5) + (betasv[{11}, {14}]*zeta[9])/
    (77309411328*y^17) + zeta[13]/(5876554106142720*y^9) - 
   (betasv[{7}, {10}]*zeta[13])/(111669149696*y^17), 
 ccbetasv[{1, 2}, {10, 14}] -> (betasv[{7}, {10}]*betasv[{10}, {14}])/
    (268435456*y^14) - betasv[{7, 10}, {10, 14}]/(268435456*y^14) + 
   zeta[9]/(73858643892633600*y^4) + (betasv[{10}, {14}]*zeta[9])/
    (4831838208*y^15) + zeta[13]/(1469138526535680*y^8) - 
   (betasv[{7}, {10}]*zeta[13])/(27917287424*y^16), 
 ccbetasv[{1, 3}, {10, 14}] -> (betasv[{7}, {10}]*betasv[{9}, {14}])/
    (16777216*y^12) - betasv[{7, 9}, {10, 14}]/(16777216*y^12) - 
   zeta[9]/(61548869910528000*y^3) + (betasv[{9}, {14}]*zeta[9])/
    (301989888*y^13) + zeta[13]/(367284631633920*y^7) - 
   (betasv[{7}, {10}]*zeta[13])/(6979321856*y^15), 
 ccbetasv[{1, 4}, {10, 14}] -> (betasv[{7}, {10}]*betasv[{8}, {14}])/
    (1048576*y^10) - betasv[{7, 8}, {10, 14}]/(1048576*y^10) + 
   zeta[9]/(34621239324672000*y^2) + (betasv[{8}, {14}]*zeta[9])/
    (18874368*y^11) + zeta[13]/(91821157908480*y^6) - 
   (betasv[{7}, {10}]*zeta[13])/(1744830464*y^14), 
 ccbetasv[{1, 5}, {10, 14}] -> (betasv[{7}, {10}]*betasv[{7}, {14}])/
    (65536*y^8) - betasv[{7, 7}, {10, 14}]/(65536*y^8) - 
   zeta[9]/(13848495729868800*y) + (betasv[{7}, {14}]*zeta[9])/
    (1179648*y^9) + zeta[13]/(22955289477120*y^5) - 
   (betasv[{7}, {10}]*zeta[13])/(436207616*y^13), 
 ccbetasv[{1, 6}, {10, 14}] -> (betasv[{6}, {14}]*betasv[{7}, {10}])/
    (4096*y^6) - betasv[{7, 6}, {10, 14}]/(4096*y^6) + 
   zeta[9]/4039144587878400 + (betasv[{6}, {14}]*zeta[9])/(73728*y^7) + 
   zeta[13]/(5738822369280*y^4) - (betasv[{7}, {10}]*zeta[13])/
    (109051904*y^12), ccbetasv[{1, 7}, {10, 14}] -> 
  (betasv[{5}, {14}]*betasv[{7}, {10}])/(256*y^4) - 
   betasv[{7, 5}, {10, 14}]/(256*y^4) + (betasv[{4}, {6}]*zeta[9])/
    (5861797134336*y^4) + (betasv[{5}, {14}]*zeta[9])/(4608*y^5) + 
   zeta[13]/(1434705592320*y^3) - (betasv[{7}, {10}]*zeta[13])/
    (27262976*y^11), ccbetasv[{1, 8}, {10, 14}] -> 
  (betasv[{4}, {14}]*betasv[{7}, {10}])/(16*y^2) - 
   betasv[{7, 4}, {10, 14}]/(16*y^2) + (betasv[{3}, {6}]*zeta[9])/
    (57244112640*y^2) + (betasv[{4}, {14}]*zeta[9])/(288*y^3) + 
   zeta[13]/(358676398080*y^2) - (betasv[{7}, {10}]*zeta[13])/(6815744*y^10), 
 ccbetasv[{2, 0}, {10, 14}] -> (betasv[{6}, {10}]*betasv[{12}, {14}])/
    (4294967296*y^16) - betasv[{6, 12}, {10, 14}]/(4294967296*y^16) + 
   zeta[9]/(4476281448038400*y^5) + (betasv[{12}, {14}]*zeta[9])/
    (309237645312*y^18) - zeta[13]/(20567939371499520*y^9) - 
   (betasv[{6}, {10}]*zeta[13])/(27917287424*y^16), 
 ccbetasv[{2, 1}, {10, 14}] -> (betasv[{6}, {10}]*betasv[{11}, {14}])/
    (268435456*y^14) - betasv[{6, 11}, {10, 14}]/(268435456*y^14) - 
   zeta[9]/(13428844344115200*y^4) + (betasv[{11}, {14}]*zeta[9])/
    (19327352832*y^16) - zeta[13]/(5141984842874880*y^8) - 
   (betasv[{6}, {10}]*zeta[13])/(6979321856*y^15), 
 ccbetasv[{2, 2}, {10, 14}] -> (betasv[{6}, {10}]*betasv[{10}, {14}])/
    (16777216*y^12) - betasv[{6, 10}, {10, 14}]/(16777216*y^12) + 
   zeta[9]/(18464660973158400*y^3) + (betasv[{10}, {14}]*zeta[9])/
    (1207959552*y^14) - zeta[13]/(1285496210718720*y^7) - 
   (betasv[{6}, {10}]*zeta[13])/(1744830464*y^14), 
 ccbetasv[{2, 3}, {10, 14}] -> (betasv[{6}, {10}]*betasv[{9}, {14}])/
    (1048576*y^10) - betasv[{6, 9}, {10, 14}]/(1048576*y^10) - 
   zeta[9]/(15387217477632000*y^2) + (betasv[{9}, {14}]*zeta[9])/
    (75497472*y^12) - zeta[13]/(321374052679680*y^6) - 
   (betasv[{6}, {10}]*zeta[13])/(436207616*y^13), 
 ccbetasv[{2, 4}, {10, 14}] -> (betasv[{6}, {10}]*betasv[{8}, {14}])/
    (65536*y^8) - betasv[{6, 8}, {10, 14}]/(65536*y^8) + 
   zeta[9]/(8655309831168000*y) + (betasv[{8}, {14}]*zeta[9])/
    (4718592*y^10) - zeta[13]/(80343513169920*y^5) - 
   (betasv[{6}, {10}]*zeta[13])/(109051904*y^12), 
 ccbetasv[{2, 5}, {10, 14}] -> (betasv[{6}, {10}]*betasv[{7}, {14}])/
    (4096*y^6) - betasv[{6, 7}, {10, 14}]/(4096*y^6) - 
   zeta[9]/3462123932467200 + (betasv[{7}, {14}]*zeta[9])/(294912*y^8) - 
   zeta[13]/(20085878292480*y^4) - (betasv[{6}, {10}]*zeta[13])/
    (27262976*y^11), ccbetasv[{2, 6}, {10, 14}] -> 
  (betasv[{6}, {10}]*betasv[{6}, {14}])/(256*y^4) - 
   betasv[{6, 6}, {10, 14}]/(256*y^4) - (betasv[{4}, {6}]*zeta[9])/
    (6838763323392*y^4) + (betasv[{6}, {14}]*zeta[9])/(18432*y^6) - 
   zeta[13]/(5021469573120*y^3) - (betasv[{6}, {10}]*zeta[13])/
    (6815744*y^10), ccbetasv[{2, 7}, {10, 14}] -> 
  (betasv[{5}, {14}]*betasv[{6}, {10}])/(16*y^2) - 
   betasv[{6, 5}, {10, 14}]/(16*y^2) - (betasv[{3}, {6}]*zeta[9])/
    (91590580224*y^2) + (betasv[{5}, {14}]*zeta[9])/(1152*y^4) - 
   zeta[13]/(1255367393280*y^2) - (betasv[{6}, {10}]*zeta[13])/(1703936*y^9), 
 ccbetasv[{3, 0}, {10, 14}] -> (betasv[{5}, {10}]*betasv[{12}, {14}])/
    (268435456*y^14) - betasv[{5, 12}, {10, 14}]/(268435456*y^14) + 
   zeta[9]/(1119070362009600*y^4) + (betasv[{12}, {14}]*zeta[9])/
    (77309411328*y^17) + zeta[13]/(10283969685749760*y^8) - 
   (betasv[{5}, {10}]*zeta[13])/(1744830464*y^14), 
 ccbetasv[{3, 1}, {10, 14}] -> (betasv[{5}, {10}]*betasv[{11}, {14}])/
    (16777216*y^12) - betasv[{5, 11}, {10, 14}]/(16777216*y^12) - 
   zeta[9]/(3357211086028800*y^3) + (betasv[{11}, {14}]*zeta[9])/
    (4831838208*y^15) + zeta[13]/(2570992421437440*y^7) - 
   (betasv[{5}, {10}]*zeta[13])/(436207616*y^13), 
 ccbetasv[{3, 2}, {10, 14}] -> (betasv[{5}, {10}]*betasv[{10}, {14}])/
    (1048576*y^10) - betasv[{5, 10}, {10, 14}]/(1048576*y^10) + 
   zeta[9]/(4616165243289600*y^2) + (betasv[{10}, {14}]*zeta[9])/
    (301989888*y^13) + zeta[13]/(642748105359360*y^6) - 
   (betasv[{5}, {10}]*zeta[13])/(109051904*y^12), 
 ccbetasv[{3, 3}, {10, 14}] -> (betasv[{5}, {10}]*betasv[{9}, {14}])/
    (65536*y^8) - betasv[{5, 9}, {10, 14}]/(65536*y^8) - 
   zeta[9]/(3846804369408000*y) + (betasv[{9}, {14}]*zeta[9])/
    (18874368*y^11) + zeta[13]/(160687026339840*y^5) - 
   (betasv[{5}, {10}]*zeta[13])/(27262976*y^11), 
 ccbetasv[{3, 4}, {10, 14}] -> (betasv[{5}, {10}]*betasv[{8}, {14}])/
    (4096*y^6) - betasv[{5, 8}, {10, 14}]/(4096*y^6) + 
   zeta[9]/2163827457792000 + (betasv[{8}, {14}]*zeta[9])/(1179648*y^9) + 
   zeta[13]/(40171756584960*y^4) - (betasv[{5}, {10}]*zeta[13])/
    (6815744*y^10), ccbetasv[{3, 5}, {10, 14}] -> 
  (betasv[{5}, {10}]*betasv[{7}, {14}])/(256*y^4) - 
   betasv[{5, 7}, {10, 14}]/(256*y^4) + (betasv[{4}, {6}]*zeta[9])/
    (5861797134336*y^4) + (betasv[{7}, {14}]*zeta[9])/(73728*y^7) + 
   zeta[13]/(10042939146240*y^3) - (betasv[{5}, {10}]*zeta[13])/
    (1703936*y^9), ccbetasv[{3, 6}, {10, 14}] -> 
  (betasv[{5}, {10}]*betasv[{6}, {14}])/(16*y^2) - 
   betasv[{5, 6}, {10, 14}]/(16*y^2) + (betasv[{3}, {6}]*zeta[9])/
    (106855676928*y^2) + (betasv[{6}, {14}]*zeta[9])/(4608*y^5) + 
   zeta[13]/(2510734786560*y^2) - (betasv[{5}, {10}]*zeta[13])/(425984*y^8), 
 ccbetasv[{4, 0}, {10, 14}] -> (betasv[{4}, {10}]*betasv[{12}, {14}])/
    (16777216*y^12) - betasv[{4, 12}, {10, 14}]/(16777216*y^12) + 
   zeta[9]/(279767590502400*y^3) + (betasv[{12}, {14}]*zeta[9])/
    (19327352832*y^16) - zeta[13]/(3213740526796800*y^7) - 
   (betasv[{4}, {10}]*zeta[13])/(109051904*y^12), 
 ccbetasv[{4, 1}, {10, 14}] -> (betasv[{4}, {10}]*betasv[{11}, {14}])/
    (1048576*y^10) - betasv[{4, 11}, {10, 14}]/(1048576*y^10) - 
   zeta[9]/(839302771507200*y^2) + (betasv[{11}, {14}]*zeta[9])/
    (1207959552*y^14) - zeta[13]/(803435131699200*y^6) - 
   (betasv[{4}, {10}]*zeta[13])/(27262976*y^11), 
 ccbetasv[{4, 2}, {10, 14}] -> (betasv[{4}, {10}]*betasv[{10}, {14}])/
    (65536*y^8) - betasv[{4, 10}, {10, 14}]/(65536*y^8) + 
   zeta[9]/(1154041310822400*y) + (betasv[{10}, {14}]*zeta[9])/
    (75497472*y^12) - zeta[13]/(200858782924800*y^5) - 
   (betasv[{4}, {10}]*zeta[13])/(6815744*y^10), 
 ccbetasv[{4, 3}, {10, 14}] -> (betasv[{4}, {10}]*betasv[{9}, {14}])/
    (4096*y^6) - betasv[{4, 9}, {10, 14}]/(4096*y^6) - 
   zeta[9]/961701092352000 + (betasv[{9}, {14}]*zeta[9])/(4718592*y^10) - 
   zeta[13]/(50214695731200*y^4) - (betasv[{4}, {10}]*zeta[13])/
    (1703936*y^9), ccbetasv[{4, 4}, {10, 14}] -> 
  (betasv[{4}, {10}]*betasv[{8}, {14}])/(256*y^4) - 
   betasv[{4, 8}, {10, 14}]/(256*y^4) - (betasv[{4}, {6}]*zeta[9])/
    (3663623208960*y^4) + (betasv[{8}, {14}]*zeta[9])/(294912*y^8) - 
   zeta[13]/(12553673932800*y^3) - (betasv[{4}, {10}]*zeta[13])/(425984*y^8), 
 ccbetasv[{4, 5}, {10, 14}] -> (betasv[{4}, {10}]*betasv[{7}, {14}])/
    (16*y^2) - betasv[{4, 7}, {10, 14}]/(16*y^2) - 
   (betasv[{3}, {6}]*zeta[9])/(91590580224*y^2) + 
   (betasv[{7}, {14}]*zeta[9])/(18432*y^6) - zeta[13]/(3138418483200*y^2) - 
   (betasv[{4}, {10}]*zeta[13])/(106496*y^7), ccbetasv[{5, 0}, {10, 14}] -> 
  (betasv[{3}, {10}]*betasv[{12}, {14}])/(1048576*y^10) - 
   betasv[{3, 12}, {10, 14}]/(1048576*y^10) + zeta[9]/(69941897625600*y^2) + 
   (betasv[{12}, {14}]*zeta[9])/(4831838208*y^15) + 
   zeta[13]/(642748105359360*y^6) - (betasv[{3}, {10}]*zeta[13])/
    (6815744*y^10), ccbetasv[{5, 1}, {10, 14}] -> 
  (betasv[{3}, {10}]*betasv[{11}, {14}])/(65536*y^8) - 
   betasv[{3, 11}, {10, 14}]/(65536*y^8) - zeta[9]/(209825692876800*y) + 
   (betasv[{11}, {14}]*zeta[9])/(301989888*y^13) + 
   zeta[13]/(160687026339840*y^5) - (betasv[{3}, {10}]*zeta[13])/
    (1703936*y^9), ccbetasv[{5, 2}, {10, 14}] -> 
  (betasv[{3}, {10}]*betasv[{10}, {14}])/(4096*y^6) - 
   betasv[{3, 10}, {10, 14}]/(4096*y^6) + zeta[9]/288510327705600 + 
   (betasv[{10}, {14}]*zeta[9])/(18874368*y^11) + 
   zeta[13]/(40171756584960*y^4) - (betasv[{3}, {10}]*zeta[13])/(425984*y^8), 
 ccbetasv[{5, 3}, {10, 14}] -> (betasv[{3}, {10}]*betasv[{9}, {14}])/
    (256*y^4) - betasv[{3, 9}, {10, 14}]/(256*y^4) + 
   (betasv[{4}, {6}]*zeta[9])/(1628276981760*y^4) + 
   (betasv[{9}, {14}]*zeta[9])/(1179648*y^9) + 
   zeta[13]/(10042939146240*y^3) - (betasv[{3}, {10}]*zeta[13])/(106496*y^7), 
 ccbetasv[{5, 4}, {10, 14}] -> (betasv[{3}, {10}]*betasv[{8}, {14}])/
    (16*y^2) - betasv[{3, 8}, {10, 14}]/(16*y^2) + 
   (betasv[{3}, {6}]*zeta[9])/(57244112640*y^2) + 
   (betasv[{8}, {14}]*zeta[9])/(73728*y^7) + zeta[13]/(2510734786560*y^2) - 
   (betasv[{3}, {10}]*zeta[13])/(26624*y^6), ccbetasv[{6, 0}, {10, 14}] -> 
  (betasv[{2}, {10}]*betasv[{12}, {14}])/(65536*y^8) - 
   betasv[{2, 12}, {10, 14}]/(65536*y^8) + zeta[9]/(17485474406400*y) + 
   (betasv[{12}, {14}]*zeta[9])/(1207959552*y^14) - 
   zeta[13]/(80343513169920*y^5) - (betasv[{2}, {10}]*zeta[13])/(425984*y^8), 
 ccbetasv[{6, 1}, {10, 14}] -> (betasv[{2}, {10}]*betasv[{11}, {14}])/
    (4096*y^6) - betasv[{2, 11}, {10, 14}]/(4096*y^6) - 
   zeta[9]/52456423219200 + (betasv[{11}, {14}]*zeta[9])/(75497472*y^12) - 
   zeta[13]/(20085878292480*y^4) - (betasv[{2}, {10}]*zeta[13])/(106496*y^7), 
 ccbetasv[{6, 2}, {10, 14}] -> (betasv[{2}, {10}]*betasv[{10}, {14}])/
    (256*y^4) - betasv[{2, 10}, {10, 14}]/(256*y^4) - 
   (betasv[{4}, {6}]*zeta[9])/(488483094528*y^4) + 
   (betasv[{10}, {14}]*zeta[9])/(4718592*y^10) - 
   zeta[13]/(5021469573120*y^3) - (betasv[{2}, {10}]*zeta[13])/(26624*y^6), 
 ccbetasv[{6, 3}, {10, 14}] -> (betasv[{2}, {10}]*betasv[{9}, {14}])/
    (16*y^2) - betasv[{2, 9}, {10, 14}]/(16*y^2) - 
   (betasv[{3}, {6}]*zeta[9])/(25441827840*y^2) + 
   (betasv[{9}, {14}]*zeta[9])/(294912*y^8) - zeta[13]/(1255367393280*y^2) - 
   (betasv[{2}, {10}]*zeta[13])/(6656*y^5), ccbetasv[{7, 0}, {10, 14}] -> 
  (betasv[{1}, {10}]*betasv[{12}, {14}])/(4096*y^6) - 
   betasv[{1, 12}, {10, 14}]/(4096*y^6) + zeta[9]/4371368601600 + 
   (betasv[{12}, {14}]*zeta[9])/(301989888*y^13) + 
   zeta[13]/(5738822369280*y^4) - (betasv[{1}, {10}]*zeta[13])/(26624*y^6), 
 ccbetasv[{7, 1}, {10, 14}] -> (betasv[{1}, {10}]*betasv[{11}, {14}])/
    (256*y^4) - betasv[{1, 11}, {10, 14}]/(256*y^4) + 
   (betasv[{4}, {6}]*zeta[9])/(88815108096*y^4) + 
   (betasv[{11}, {14}]*zeta[9])/(18874368*y^11) + 
   zeta[13]/(1434705592320*y^3) - (betasv[{1}, {10}]*zeta[13])/(6656*y^5), 
 ccbetasv[{7, 2}, {10, 14}] -> (betasv[{1}, {10}]*betasv[{10}, {14}])/
    (16*y^2) - betasv[{1, 10}, {10, 14}]/(16*y^2) + 
   (betasv[{3}, {6}]*zeta[9])/(7632548352*y^2) + (betasv[{10}, {14}]*zeta[9])/
    (1179648*y^9) + zeta[13]/(358676398080*y^2) - 
   (betasv[{1}, {10}]*zeta[13])/(1664*y^4), ccbetasv[{8, 0}, {10, 14}] -> 
  (betasv[{0}, {10}]*betasv[{12}, {14}])/(256*y^4) - 
   betasv[{0, 12}, {10, 14}]/(256*y^4) - (betasv[{4}, {6}]*zeta[9])/
    (7401259008*y^4) + (betasv[{12}, {14}]*zeta[9])/(75497472*y^12) - 
   zeta[13]/(179338199040*y^3) - (betasv[{0}, {10}]*zeta[13])/(1664*y^4), 
 ccbetasv[{8, 1}, {10, 14}] -> (betasv[{0}, {10}]*betasv[{11}, {14}])/
    (16*y^2) - betasv[{0, 11}, {10, 14}]/(16*y^2) - 
   (betasv[{3}, {6}]*zeta[9])/(1387736064*y^2) + (betasv[{11}, {14}]*zeta[9])/
    (4718592*y^10) - zeta[13]/(44834549760*y^2) - 
   (betasv[{0}, {10}]*zeta[13])/(416*y^3), ccbetasv[{0, 11}, {10, 16}] -> 
  betasv[{3}, {16}]*betasv[{8}, {10}] - betasv[{8, 3}, {10, 16}] - 
   (3617*betasv[{3}, {8}]*zeta[9])/1548193046400 + 
   (2*betasv[{3}, {16}]*zeta[9])/9 - zeta[15]/(51732172800*y^2) - 
   (betasv[{8}, {10}]*zeta[15])/(31457280*y^11), 
 ccbetasv[{1, 10}, {10, 16}] -> betasv[{4}, {16}]*betasv[{7}, {10}] - 
   betasv[{7, 4}, {10, 16}] + (3617*betasv[{3}, {8}]*zeta[9])/4257530877600 + 
   (betasv[{4}, {16}]*zeta[9])/(18*y) + zeta[15]/(413857382400*y^2) - 
   (betasv[{7}, {10}]*zeta[15])/(7864320*y^10), 
 ccbetasv[{2, 9}, {10, 16}] -> betasv[{5}, {16}]*betasv[{6}, {10}] - 
   betasv[{6, 5}, {10, 16}] - (3617*betasv[{3}, {8}]*zeta[9])/8515061755200 + 
   (betasv[{5}, {16}]*zeta[9])/(72*y^2) - zeta[15]/(1448500838400*y^2) - 
   (betasv[{6}, {10}]*zeta[15])/(1966080*y^9), 
 ccbetasv[{3, 8}, {10, 16}] -> betasv[{5}, {10}]*betasv[{6}, {16}] - 
   betasv[{5, 6}, {10, 16}] + (3617*betasv[{3}, {8}]*zeta[9])/
    12772592632800 + (betasv[{6}, {16}]*zeta[9])/(288*y^3) + 
   zeta[15]/(2897001676800*y^2) - (betasv[{5}, {10}]*zeta[15])/(491520*y^8), 
 ccbetasv[{5, 6}, {10, 16}] -> betasv[{3}, {10}]*betasv[{8}, {16}] - 
   betasv[{3, 8}, {10, 16}] + (3617*betasv[{3}, {8}]*zeta[9])/
    12772592632800 + (betasv[{8}, {16}]*zeta[9])/(4608*y^5) + 
   zeta[15]/(2897001676800*y^2) - (betasv[{3}, {10}]*zeta[15])/(30720*y^6), 
 ccbetasv[{6, 5}, {10, 16}] -> betasv[{2}, {10}]*betasv[{9}, {16}] - 
   betasv[{2, 9}, {10, 16}] - (3617*betasv[{3}, {8}]*zeta[9])/8515061755200 + 
   (betasv[{9}, {16}]*zeta[9])/(18432*y^6) - zeta[15]/(1448500838400*y^2) - 
   (betasv[{2}, {10}]*zeta[15])/(7680*y^5), ccbetasv[{7, 4}, {10, 16}] -> 
  betasv[{1}, {10}]*betasv[{10}, {16}] - betasv[{1, 10}, {10, 16}] + 
   (3617*betasv[{3}, {8}]*zeta[9])/4257530877600 + 
   (betasv[{10}, {16}]*zeta[9])/(73728*y^7) + zeta[15]/(413857382400*y^2) - 
   (betasv[{1}, {10}]*zeta[15])/(1920*y^4), ccbetasv[{8, 3}, {10, 16}] -> 
  betasv[{0}, {10}]*betasv[{11}, {16}] - betasv[{0, 11}, {10, 16}] - 
   (3617*betasv[{3}, {8}]*zeta[9])/1548193046400 + 
   (betasv[{11}, {16}]*zeta[9])/(294912*y^8) - zeta[15]/(51732172800*y^2) - 
   (betasv[{0}, {10}]*zeta[15])/(480*y^3), ccbetasv[{0, 12}, {10, 16}] -> 
  16*y^2*betasv[{2}, {16}]*betasv[{8}, {10}] - 
   16*y^2*betasv[{8, 2}, {10, 16}] - (3617*y^2*betasv[{2}, {8}]*zeta[9])/
    32254021800 + (32*y^2*betasv[{2}, {16}]*zeta[9])/9 - 
   zeta[15]/(12933043200*y) - (betasv[{8}, {10}]*zeta[15])/(7864320*y^10), 
 ccbetasv[{1, 11}, {10, 16}] -> 16*y^2*betasv[{3}, {16}]*betasv[{7}, {10}] - 
   16*y^2*betasv[{7, 3}, {10, 16}] + (3617*y^2*betasv[{2}, {8}]*zeta[9])/
    129016087200 + (8*y*betasv[{3}, {16}]*zeta[9])/9 + 
   zeta[15]/(103464345600*y) - (betasv[{7}, {10}]*zeta[15])/(1966080*y^9), 
 ccbetasv[{2, 10}, {10, 16}] -> 16*y^2*betasv[{4}, {16}]*betasv[{6}, {10}] - 
   16*y^2*betasv[{6, 4}, {10, 16}] - (3617*y^2*betasv[{2}, {8}]*zeta[9])/
    354794239800 + (2*betasv[{4}, {16}]*zeta[9])/9 - 
   zeta[15]/(362125209600*y) - (betasv[{6}, {10}]*zeta[15])/(491520*y^8), 
 ccbetasv[{4, 8}, {10, 16}] -> 16*y^2*betasv[{4}, {10}]*betasv[{6}, {16}] - 
   16*y^2*betasv[{4, 6}, {10, 16}] - (3617*y^2*betasv[{2}, {8}]*zeta[9])/
    1064382719400 + (betasv[{6}, {16}]*zeta[9])/(72*y^2) - 
   zeta[15]/(905313024000*y) - (betasv[{4}, {10}]*zeta[15])/(30720*y^6), 
 ccbetasv[{5, 7}, {10, 16}] -> 16*y^2*betasv[{3}, {10}]*betasv[{7}, {16}] - 
   16*y^2*betasv[{3, 7}, {10, 16}] + (3617*y^2*betasv[{2}, {8}]*zeta[9])/
    1216437393600 + (betasv[{7}, {16}]*zeta[9])/(288*y^3) + 
   zeta[15]/(724250419200*y) - (betasv[{3}, {10}]*zeta[15])/(7680*y^5), 
 ccbetasv[{6, 6}, {10, 16}] -> 16*y^2*betasv[{2}, {10}]*betasv[{8}, {16}] - 
   16*y^2*betasv[{2, 8}, {10, 16}] - (3617*y^2*betasv[{2}, {8}]*zeta[9])/
    1064382719400 + (betasv[{8}, {16}]*zeta[9])/(1152*y^4) - 
   zeta[15]/(362125209600*y) - (betasv[{2}, {10}]*zeta[15])/(1920*y^4), 
 ccbetasv[{7, 5}, {10, 16}] -> 16*y^2*betasv[{1}, {10}]*betasv[{9}, {16}] - 
   16*y^2*betasv[{1, 9}, {10, 16}] + (3617*y^2*betasv[{2}, {8}]*zeta[9])/
    709588479600 + (betasv[{9}, {16}]*zeta[9])/(4608*y^5) + 
   zeta[15]/(103464345600*y) - (betasv[{1}, {10}]*zeta[15])/(480*y^3), 
 ccbetasv[{8, 4}, {10, 16}] -> 16*y^2*betasv[{0}, {10}]*betasv[{10}, {16}] - 
   16*y^2*betasv[{0, 10}, {10, 16}] - (3617*y^2*betasv[{2}, {8}]*zeta[9])/
    354794239800 + (betasv[{10}, {16}]*zeta[9])/(18432*y^6) - 
   zeta[15]/(12933043200*y) - (betasv[{0}, {10}]*zeta[15])/(120*y^2), 
 ccbetasv[{0, 13}, {10, 16}] -> 256*y^4*betasv[{1}, {16}]*betasv[{8}, {10}] - 
   256*y^4*betasv[{8, 1}, {10, 16}] - (7234*y^4*betasv[{1}, {8}]*zeta[9])/
    1550674125 + (512*y^4*betasv[{1}, {16}]*zeta[9])/9 - 
   zeta[15]/3233260800 - (betasv[{8}, {10}]*zeta[15])/(1966080*y^9), 
 ccbetasv[{1, 12}, {10, 16}] -> 256*y^4*betasv[{2}, {16}]*betasv[{7}, {10}] - 
   256*y^4*betasv[{7, 2}, {10, 16}] + (14468*y^4*betasv[{1}, {8}]*zeta[9])/
    20158763625 + (128*y^3*betasv[{2}, {16}]*zeta[9])/9 + 
   zeta[15]/25866086400 - (betasv[{7}, {10}]*zeta[15])/(491520*y^8), 
 ccbetasv[{3, 10}, {10, 16}] -> 256*y^4*betasv[{4}, {16}]*betasv[{5}, {10}] - 
   256*y^4*betasv[{5, 4}, {10, 16}] + (14468*y^4*betasv[{1}, {8}]*zeta[9])/
    221746399875 + (8*y*betasv[{4}, {16}]*zeta[9])/9 + 
   zeta[15]/181062604800 - (betasv[{5}, {10}]*zeta[15])/(30720*y^6), 
 ccbetasv[{4, 9}, {10, 16}] -> 256*y^4*betasv[{4}, {10}]*betasv[{5}, {16}] - 
   256*y^4*betasv[{4, 5}, {10, 16}] - (7234*y^4*betasv[{1}, {8}]*zeta[9])/
    221746399875 + (2*betasv[{5}, {16}]*zeta[9])/9 - zeta[15]/226328256000 - 
   (betasv[{4}, {10}]*zeta[15])/(7680*y^5), ccbetasv[{5, 8}, {10, 16}] -> 
  256*y^4*betasv[{3}, {10}]*betasv[{6}, {16}] - 
   256*y^4*betasv[{3, 6}, {10, 16}] + (14468*y^4*betasv[{1}, {8}]*zeta[9])/
    665239199625 + (betasv[{6}, {16}]*zeta[9])/(18*y) + 
   zeta[15]/181062604800 - (betasv[{3}, {10}]*zeta[15])/(1920*y^4), 
 ccbetasv[{6, 7}, {10, 16}] -> 256*y^4*betasv[{2}, {10}]*betasv[{7}, {16}] - 
   256*y^4*betasv[{2, 7}, {10, 16}] - (3617*y^4*betasv[{1}, {8}]*zeta[9])/
    190068342750 + (betasv[{7}, {16}]*zeta[9])/(72*y^2) - 
   zeta[15]/90531302400 - (betasv[{2}, {10}]*zeta[15])/(480*y^3), 
 ccbetasv[{7, 6}, {10, 16}] -> 256*y^4*betasv[{1}, {10}]*betasv[{8}, {16}] - 
   256*y^4*betasv[{1, 8}, {10, 16}] + (14468*y^4*betasv[{1}, {8}]*zeta[9])/
    665239199625 + (betasv[{8}, {16}]*zeta[9])/(288*y^3) + 
   zeta[15]/25866086400 - (betasv[{1}, {10}]*zeta[15])/(120*y^2), 
 ccbetasv[{8, 5}, {10, 16}] -> 256*y^4*betasv[{0}, {10}]*betasv[{9}, {16}] - 
   256*y^4*betasv[{0, 9}, {10, 16}] - (7234*y^4*betasv[{1}, {8}]*zeta[9])/
    221746399875 + (betasv[{9}, {16}]*zeta[9])/(1152*y^4) - 
   zeta[15]/3233260800 - (betasv[{0}, {10}]*zeta[15])/(30*y), 
 ccbetasv[{0, 14}, {10, 16}] -> 4096*y^6*betasv[{0}, {16}]*
    betasv[{8}, {10}] - 4096*y^6*betasv[{8, 0}, {10, 16}] - 
   (115744*y^6*betasv[{0}, {8}]*zeta[9])/664574625 + 
   (8192*y^6*betasv[{0}, {16}]*zeta[9])/9 - (y*zeta[15])/808315200 - 
   (betasv[{8}, {10}]*zeta[15])/(491520*y^8), ccbetasv[{2, 12}, {10, 16}] -> 
  4096*y^6*betasv[{2}, {16}]*betasv[{6}, {10}] - 
   4096*y^6*betasv[{6, 2}, {10, 16}] - (115744*y^6*betasv[{0}, {8}]*zeta[9])/
    60476290875 + (512*y^4*betasv[{2}, {16}]*zeta[9])/9 - 
   (y*zeta[15])/22632825600 - (betasv[{6}, {10}]*zeta[15])/(30720*y^6), 
 ccbetasv[{3, 11}, {10, 16}] -> 4096*y^6*betasv[{3}, {16}]*
    betasv[{5}, {10}] - 4096*y^6*betasv[{5, 3}, {10, 16}] + 
   (28936*y^6*betasv[{0}, {8}]*zeta[9])/60476290875 + 
   (128*y^3*betasv[{3}, {16}]*zeta[9])/9 + (y*zeta[15])/45265651200 - 
   (betasv[{5}, {10}]*zeta[15])/(7680*y^5), ccbetasv[{4, 10}, {10, 16}] -> 
  4096*y^6*betasv[{4}, {10}]*betasv[{4}, {16}] - 
   4096*y^6*betasv[{4, 4}, {10, 16}] - (115744*y^6*betasv[{0}, {8}]*zeta[9])/
    665239199625 + (32*y^2*betasv[{4}, {16}]*zeta[9])/9 - 
   (y*zeta[15])/56582064000 - (betasv[{4}, {10}]*zeta[15])/(1920*y^4), 
 ccbetasv[{5, 9}, {10, 16}] -> 4096*y^6*betasv[{3}, {10}]*betasv[{5}, {16}] - 
   4096*y^6*betasv[{3, 5}, {10, 16}] + (57872*y^6*betasv[{0}, {8}]*zeta[9])/
    665239199625 + (8*y*betasv[{5}, {16}]*zeta[9])/9 + 
   (y*zeta[15])/45265651200 - (betasv[{3}, {10}]*zeta[15])/(480*y^3), 
 ccbetasv[{6, 8}, {10, 16}] -> 4096*y^6*betasv[{2}, {10}]*betasv[{6}, {16}] - 
   4096*y^6*betasv[{2, 6}, {10, 16}] - (115744*y^6*betasv[{0}, {8}]*zeta[9])/
    1995717598875 + (2*betasv[{6}, {16}]*zeta[9])/9 - 
   (y*zeta[15])/22632825600 - (betasv[{2}, {10}]*zeta[15])/(120*y^2), 
 ccbetasv[{7, 7}, {10, 16}] -> 4096*y^6*betasv[{1}, {10}]*betasv[{7}, {16}] - 
   4096*y^6*betasv[{1, 7}, {10, 16}] + (14468*y^6*betasv[{0}, {8}]*zeta[9])/
    285102514125 + (betasv[{7}, {16}]*zeta[9])/(18*y) + 
   (y*zeta[15])/6466521600 - (betasv[{1}, {10}]*zeta[15])/(30*y), 
 ccbetasv[{8, 6}, {10, 16}] -> 4096*y^6*betasv[{0}, {10}]*betasv[{8}, {16}] - 
   4096*y^6*betasv[{0, 8}, {10, 16}] - (115744*y^6*betasv[{0}, {8}]*zeta[9])/
    1995717598875 + (betasv[{8}, {16}]*zeta[9])/(72*y^2) - 
   (y*zeta[15])/808315200 - (2*betasv[{0}, {10}]*zeta[15])/15, 
 ccbetasv[{1, 14}, {10, 16}] -> 65536*y^8*betasv[{0}, {16}]*
    betasv[{7}, {10}] - 65536*y^8*betasv[{7, 0}, {10, 16}] - 
   (7234*y^8*zeta[9])/21980805721875 + (32768*y^7*betasv[{0}, {16}]*zeta[9])/
    9 + (y^2*zeta[15])/1616630400 - (betasv[{7}, {10}]*zeta[15])/(30720*y^6), 
 ccbetasv[{2, 13}, {10, 16}] -> 65536*y^8*betasv[{1}, {16}]*
    betasv[{6}, {10}] - 65536*y^8*betasv[{6, 1}, {10, 16}] + 
   (3617*y^8*zeta[9])/153865640053125 + (8192*y^6*betasv[{1}, {16}]*zeta[9])/
    9 - (y^2*zeta[15])/5658206400 - (betasv[{6}, {10}]*zeta[15])/(7680*y^5), 
 ccbetasv[{3, 12}, {10, 16}] -> 65536*y^8*betasv[{2}, {16}]*
    betasv[{5}, {10}] - 65536*y^8*betasv[{5, 2}, {10, 16}] - 
   (7234*y^8*zeta[9])/2000253320690625 + (2048*y^5*betasv[{2}, {16}]*zeta[9])/
    9 + (y^2*zeta[15])/11316412800 - (betasv[{5}, {10}]*zeta[15])/(1920*y^4), 
 ccbetasv[{4, 11}, {10, 16}] -> 65536*y^8*betasv[{3}, {16}]*
    betasv[{4}, {10}] - 65536*y^8*betasv[{4, 3}, {10, 16}] + 
   (3617*y^8*zeta[9])/4000506641381250 + (512*y^4*betasv[{3}, {16}]*zeta[9])/
    9 - (y^2*zeta[15])/14145516000 - (betasv[{4}, {10}]*zeta[15])/(480*y^3), 
 ccbetasv[{5, 10}, {10, 16}] -> 65536*y^8*betasv[{3}, {10}]*
    betasv[{4}, {16}] - 65536*y^8*betasv[{3, 4}, {10, 16}] - 
   (7234*y^8*zeta[9])/22002786527596875 + (128*y^3*betasv[{4}, {16}]*zeta[9])/
    9 + (y^2*zeta[15])/11316412800 - (betasv[{3}, {10}]*zeta[15])/(120*y^2), 
 ccbetasv[{6, 9}, {10, 16}] -> 65536*y^8*betasv[{2}, {10}]*
    betasv[{5}, {16}] - 65536*y^8*betasv[{2, 5}, {10, 16}] + 
   (3617*y^8*zeta[9])/22002786527596875 + (32*y^2*betasv[{5}, {16}]*zeta[9])/
    9 - (y^2*zeta[15])/5658206400 - (betasv[{2}, {10}]*zeta[15])/(30*y), 
 ccbetasv[{7, 8}, {10, 16}] -> 65536*y^8*betasv[{1}, {10}]*
    betasv[{6}, {16}] - 65536*y^8*betasv[{1, 6}, {10, 16}] - 
   (7234*y^8*zeta[9])/66008359582790625 + (8*y*betasv[{6}, {16}]*zeta[9])/9 + 
   (y^2*zeta[15])/1616630400 - (2*betasv[{1}, {10}]*zeta[15])/15, 
 ccbetasv[{8, 7}, {10, 16}] -> 65536*y^8*betasv[{0}, {10}]*
    betasv[{7}, {16}] - 65536*y^8*betasv[{0, 7}, {10, 16}] + 
   (3617*y^8*zeta[9])/37719062618737500 + (2*betasv[{7}, {16}]*zeta[9])/9 - 
   (y^2*zeta[15])/202078800 - (8*y*betasv[{0}, {10}]*zeta[15])/15, 
 ccbetasv[{3, 9}, {10, 16}] -> 16*y^2*betasv[{5}, {10}]*betasv[{5}, {16}] - 
   16*y^2*betasv[{5, 5}, {10, 16}] + (3617*y^2*betasv[{2}, {8}]*zeta[9])/
    709588479600 + (betasv[{5}, {16}]*zeta[9])/(18*y) + 
   zeta[15]/(724250419200*y) - (betasv[{5}, {10}]*zeta[15])/(122880*y^7), 
 ccbetasv[{2, 11}, {10, 16}] -> 256*y^4*betasv[{3}, {16}]*betasv[{6}, {10}] - 
   256*y^4*betasv[{6, 3}, {10, 16}] - (3617*y^4*betasv[{1}, {8}]*zeta[9])/
    20158763625 + (32*y^2*betasv[{3}, {16}]*zeta[9])/9 - 
   zeta[15]/90531302400 - (betasv[{6}, {10}]*zeta[15])/(122880*y^7), 
 ccbetasv[{1, 13}, {10, 16}] -> 4096*y^6*betasv[{1}, {16}]*
    betasv[{7}, {10}] - 4096*y^6*betasv[{7, 1}, {10, 16}] + 
   (57872*y^6*betasv[{0}, {8}]*zeta[9])/4652022375 + 
   (2048*y^5*betasv[{1}, {16}]*zeta[9])/9 + (y*zeta[15])/6466521600 - 
   (betasv[{7}, {10}]*zeta[15])/(122880*y^7), ccbetasv[{2, 14}, {10, 16}] -> 
  1048576*y^10*betasv[{0}, {16}]*betasv[{6}, {10}] - 
   1048576*y^10*betasv[{6, 0}, {10, 16}] - (28936*y^9*zeta[9])/
    21980805721875 + (131072*y^8*betasv[{0}, {16}]*zeta[9])/9 - 
   (y^3*zeta[15])/1414551600 - (betasv[{6}, {10}]*zeta[15])/(1920*y^4), 
 ccbetasv[{3, 13}, {10, 16}] -> 1048576*y^10*betasv[{1}, {16}]*
    betasv[{5}, {10}] - 1048576*y^10*betasv[{5, 1}, {10, 16}] + 
   (14468*y^9*zeta[9])/153865640053125 + 
   (32768*y^7*betasv[{1}, {16}]*zeta[9])/9 + (y^3*zeta[15])/2829103200 - 
   (betasv[{5}, {10}]*zeta[15])/(480*y^3), ccbetasv[{4, 12}, {10, 16}] -> 
  1048576*y^10*betasv[{2}, {16}]*betasv[{4}, {10}] - 
   1048576*y^10*betasv[{4, 2}, {10, 16}] - (28936*y^9*zeta[9])/
    2000253320690625 + (8192*y^6*betasv[{2}, {16}]*zeta[9])/9 - 
   (y^3*zeta[15])/3536379000 - (betasv[{4}, {10}]*zeta[15])/(120*y^2), 
 ccbetasv[{5, 11}, {10, 16}] -> 1048576*y^10*betasv[{3}, {10}]*
    betasv[{3}, {16}] - 1048576*y^10*betasv[{3, 3}, {10, 16}] + 
   (7234*y^9*zeta[9])/2000253320690625 + (2048*y^5*betasv[{3}, {16}]*zeta[9])/
    9 + (y^3*zeta[15])/2829103200 - (betasv[{3}, {10}]*zeta[15])/(30*y), 
 ccbetasv[{6, 10}, {10, 16}] -> 1048576*y^10*betasv[{2}, {10}]*
    betasv[{4}, {16}] - 1048576*y^10*betasv[{2, 4}, {10, 16}] - 
   (28936*y^9*zeta[9])/22002786527596875 + 
   (512*y^4*betasv[{4}, {16}]*zeta[9])/9 - (y^3*zeta[15])/1414551600 - 
   (2*betasv[{2}, {10}]*zeta[15])/15, ccbetasv[{7, 9}, {10, 16}] -> 
  1048576*y^10*betasv[{1}, {10}]*betasv[{5}, {16}] - 
   1048576*y^10*betasv[{1, 5}, {10, 16}] + (14468*y^9*zeta[9])/
    22002786527596875 + (128*y^3*betasv[{5}, {16}]*zeta[9])/9 + 
   (y^3*zeta[15])/404157600 - (8*y*betasv[{1}, {10}]*zeta[15])/15, 
 ccbetasv[{8, 8}, {10, 16}] -> 1048576*y^10*betasv[{0}, {10}]*
    betasv[{6}, {16}] - 1048576*y^10*betasv[{0, 6}, {10, 16}] - 
   (28936*y^9*zeta[9])/66008359582790625 + (32*y^2*betasv[{6}, {16}]*zeta[9])/
    9 - (y^3*zeta[15])/50519700 - (32*y^2*betasv[{0}, {10}]*zeta[15])/15, 
 ccbetasv[{3, 14}, {10, 16}] -> 16777216*y^12*betasv[{0}, {16}]*
    betasv[{5}, {10}] - 16777216*y^12*betasv[{5, 0}, {10, 16}] - 
   (115744*y^10*zeta[9])/21980805721875 + 
   (524288*y^9*betasv[{0}, {16}]*zeta[9])/9 + (y^4*zeta[15])/707275800 - 
   (betasv[{5}, {10}]*zeta[15])/(120*y^2), ccbetasv[{4, 13}, {10, 16}] -> 
  16777216*y^12*betasv[{1}, {16}]*betasv[{4}, {10}] - 
   16777216*y^12*betasv[{4, 1}, {10, 16}] + (57872*y^10*zeta[9])/
    153865640053125 + (131072*y^8*betasv[{1}, {16}]*zeta[9])/9 - 
   (y^4*zeta[15])/884094750 - (betasv[{4}, {10}]*zeta[15])/(30*y), 
 ccbetasv[{5, 12}, {10, 16}] -> 16777216*y^12*betasv[{2}, {16}]*
    betasv[{3}, {10}] - 16777216*y^12*betasv[{3, 2}, {10, 16}] - 
   (115744*y^10*zeta[9])/2000253320690625 + 
   (32768*y^7*betasv[{2}, {16}]*zeta[9])/9 + (y^4*zeta[15])/707275800 - 
   (2*betasv[{3}, {10}]*zeta[15])/15, ccbetasv[{6, 11}, {10, 16}] -> 
  16777216*y^12*betasv[{2}, {10}]*betasv[{3}, {16}] - 
   16777216*y^12*betasv[{2, 3}, {10, 16}] + (28936*y^10*zeta[9])/
    2000253320690625 + (8192*y^6*betasv[{3}, {16}]*zeta[9])/9 - 
   (y^4*zeta[15])/353637900 - (8*y*betasv[{2}, {10}]*zeta[15])/15, 
 ccbetasv[{7, 10}, {10, 16}] -> 16777216*y^12*betasv[{1}, {10}]*
    betasv[{4}, {16}] - 16777216*y^12*betasv[{1, 4}, {10, 16}] - 
   (115744*y^10*zeta[9])/22002786527596875 + 
   (2048*y^5*betasv[{4}, {16}]*zeta[9])/9 + (y^4*zeta[15])/101039400 - 
   (32*y^2*betasv[{1}, {10}]*zeta[15])/15, ccbetasv[{8, 9}, {10, 16}] -> 
  16777216*y^12*betasv[{0}, {10}]*betasv[{5}, {16}] - 
   16777216*y^12*betasv[{0, 5}, {10, 16}] + (57872*y^10*zeta[9])/
    22002786527596875 + (512*y^4*betasv[{5}, {16}]*zeta[9])/9 - 
   (y^4*zeta[15])/12629925 - (128*y^3*betasv[{0}, {10}]*zeta[15])/15, 
 ccbetasv[{4, 14}, {10, 16}] -> 268435456*y^14*betasv[{0}, {16}]*
    betasv[{4}, {10}] - 268435456*y^14*betasv[{4, 0}, {10, 16}] - 
   (462976*y^11*zeta[9])/21980805721875 + 
   (2097152*y^10*betasv[{0}, {16}]*zeta[9])/9 - (2*y^5*zeta[15])/442047375 - 
   (2*betasv[{4}, {10}]*zeta[15])/15, ccbetasv[{5, 13}, {10, 16}] -> 
  268435456*y^14*betasv[{1}, {16}]*betasv[{3}, {10}] - 
   268435456*y^14*betasv[{3, 1}, {10, 16}] + (231488*y^11*zeta[9])/
    153865640053125 + (524288*y^9*betasv[{1}, {16}]*zeta[9])/9 + 
   (y^5*zeta[15])/176818950 - (8*y*betasv[{3}, {10}]*zeta[15])/15, 
 ccbetasv[{6, 12}, {10, 16}] -> 268435456*y^14*betasv[{2}, {10}]*
    betasv[{2}, {16}] - 268435456*y^14*betasv[{2, 2}, {10, 16}] - 
   (462976*y^11*zeta[9])/2000253320690625 + 
   (131072*y^8*betasv[{2}, {16}]*zeta[9])/9 - (y^5*zeta[15])/88409475 - 
   (32*y^2*betasv[{2}, {10}]*zeta[15])/15, ccbetasv[{7, 11}, {10, 16}] -> 
  268435456*y^14*betasv[{1}, {10}]*betasv[{3}, {16}] - 
   268435456*y^14*betasv[{1, 3}, {10, 16}] + (115744*y^11*zeta[9])/
    2000253320690625 + (32768*y^7*betasv[{3}, {16}]*zeta[9])/9 + 
   (y^5*zeta[15])/25259850 - (128*y^3*betasv[{1}, {10}]*zeta[15])/15, 
 ccbetasv[{8, 10}, {10, 16}] -> 268435456*y^14*betasv[{0}, {10}]*
    betasv[{4}, {16}] - 268435456*y^14*betasv[{0, 4}, {10, 16}] - 
   (462976*y^11*zeta[9])/22002786527596875 + 
   (8192*y^6*betasv[{4}, {16}]*zeta[9])/9 - (4*y^5*zeta[15])/12629925 - 
   (512*y^4*betasv[{0}, {10}]*zeta[15])/15, ccbetasv[{5, 14}, {10, 16}] -> 
  4294967296*y^16*betasv[{0}, {16}]*betasv[{3}, {10}] - 
   4294967296*y^16*betasv[{3, 0}, {10, 16}] - (1851904*y^12*zeta[9])/
    21980805721875 + (8388608*y^11*betasv[{0}, {16}]*zeta[9])/9 + 
   (2*y^6*zeta[15])/88409475 - (32*y^2*betasv[{3}, {10}]*zeta[15])/15, 
 ccbetasv[{6, 13}, {10, 16}] -> 4294967296*y^16*betasv[{1}, {16}]*
    betasv[{2}, {10}] - 4294967296*y^16*betasv[{2, 1}, {10, 16}] + 
   (925952*y^12*zeta[9])/153865640053125 + 
   (2097152*y^10*betasv[{1}, {16}]*zeta[9])/9 - (4*y^6*zeta[15])/88409475 - 
   (128*y^3*betasv[{2}, {10}]*zeta[15])/15, ccbetasv[{7, 12}, {10, 16}] -> 
  4294967296*y^16*betasv[{1}, {10}]*betasv[{2}, {16}] - 
   4294967296*y^16*betasv[{1, 2}, {10, 16}] - (1851904*y^12*zeta[9])/
    2000253320690625 + (524288*y^9*betasv[{2}, {16}]*zeta[9])/9 + 
   (2*y^6*zeta[15])/12629925 - (512*y^4*betasv[{1}, {10}]*zeta[15])/15, 
 ccbetasv[{8, 11}, {10, 16}] -> 4294967296*y^16*betasv[{0}, {10}]*
    betasv[{3}, {16}] - 4294967296*y^16*betasv[{0, 3}, {10, 16}] + 
   (462976*y^12*zeta[9])/2000253320690625 + 
   (131072*y^8*betasv[{3}, {16}]*zeta[9])/9 - (16*y^6*zeta[15])/12629925 - 
   (2048*y^5*betasv[{0}, {10}]*zeta[15])/15, ccbetasv[{6, 14}, {10, 16}] -> 
  68719476736*y^18*betasv[{0}, {16}]*betasv[{2}, {10}] - 
   68719476736*y^18*betasv[{2, 0}, {10, 16}] - (7407616*y^13*zeta[9])/
    21980805721875 + (33554432*y^12*betasv[{0}, {16}]*zeta[9])/9 - 
   (16*y^7*zeta[15])/88409475 - (512*y^4*betasv[{2}, {10}]*zeta[15])/15, 
 ccbetasv[{7, 13}, {10, 16}] -> 68719476736*y^18*betasv[{1}, {10}]*
    betasv[{1}, {16}] - 68719476736*y^18*betasv[{1, 1}, {10, 16}] + 
   (3703808*y^13*zeta[9])/153865640053125 + 
   (8388608*y^11*betasv[{1}, {16}]*zeta[9])/9 + (8*y^7*zeta[15])/12629925 - 
   (2048*y^5*betasv[{1}, {10}]*zeta[15])/15, ccbetasv[{8, 12}, {10, 16}] -> 
  68719476736*y^18*betasv[{0}, {10}]*betasv[{2}, {16}] - 
   68719476736*y^18*betasv[{0, 2}, {10, 16}] - (7407616*y^13*zeta[9])/
    2000253320690625 + (2097152*y^10*betasv[{2}, {16}]*zeta[9])/9 - 
   (64*y^7*zeta[15])/12629925 - (8192*y^6*betasv[{0}, {10}]*zeta[15])/15, 
 ccbetasv[{7, 14}, {10, 16}] -> 1099511627776*y^20*betasv[{0}, {16}]*
    betasv[{1}, {10}] - 1099511627776*y^20*betasv[{1, 0}, {10, 16}] - 
   (29630464*y^14*zeta[9])/21980805721875 + 
   (134217728*y^13*betasv[{0}, {16}]*zeta[9])/9 + 
   (32*y^8*zeta[15])/12629925 - (8192*y^6*betasv[{1}, {10}]*zeta[15])/15, 
 ccbetasv[{8, 13}, {10, 16}] -> 1099511627776*y^20*betasv[{0}, {10}]*
    betasv[{1}, {16}] - 1099511627776*y^20*betasv[{0, 1}, {10, 16}] + 
   (14815232*y^14*zeta[9])/153865640053125 + 
   (33554432*y^12*betasv[{1}, {16}]*zeta[9])/9 - 
   (256*y^8*zeta[15])/12629925 - (32768*y^7*betasv[{0}, {10}]*zeta[15])/15, 
 ccbetasv[{4, 7}, {10, 16}] -> betasv[{4}, {10}]*betasv[{7}, {16}] - 
   betasv[{4, 7}, {10, 16}] - (3617*betasv[{3}, {8}]*zeta[9])/
    14597248723200 + (betasv[{7}, {16}]*zeta[9])/(1152*y^4) - 
   zeta[15]/(3621252096000*y^2) - (betasv[{4}, {10}]*zeta[15])/(122880*y^7), 
 ccbetasv[{8, 14}, {10, 16}] -> 17592186044416*y^22*betasv[{0}, {10}]*
    betasv[{0}, {16}] - 17592186044416*y^22*betasv[{0, 0}, {10, 16}] - 
   (118521856*y^15*zeta[9])/21980805721875 + 
   (536870912*y^14*betasv[{0}, {16}]*zeta[9])/9 - 
   (1024*y^9*zeta[15])/12629925 - (131072*y^8*betasv[{0}, {10}]*zeta[15])/15, 
 ccbetasv[{0, 0}, {10, 16}] -> (betasv[{8}, {10}]*betasv[{14}, {16}])/
    (17592186044416*y^22) - betasv[{8, 14}, {10, 16}]/(17592186044416*y^22) - 
   (3617*zeta[9])/(11800855214397849600000*y^7) + 
   (betasv[{14}, {16}]*zeta[9])/(79164837199872*y^22) - 
   zeta[15]/(216980459303731200*y^13) - (betasv[{8}, {10}]*zeta[15])/
    (131941395333120*y^22), ccbetasv[{0, 1}, {10, 16}] -> 
  (betasv[{8}, {10}]*betasv[{13}, {16}])/(1099511627776*y^20) - 
   betasv[{8, 13}, {10, 16}]/(1099511627776*y^20) + 
   (3617*zeta[9])/(41302993250392473600000*y^6) + 
   (betasv[{13}, {16}]*zeta[9])/(4947802324992*y^20) - 
   zeta[15]/(54245114825932800*y^12) - (betasv[{8}, {10}]*zeta[15])/
    (32985348833280*y^21), ccbetasv[{0, 2}, {10, 16}] -> 
  (betasv[{8}, {10}]*betasv[{12}, {16}])/(68719476736*y^18) - 
   betasv[{8, 12}, {10, 16}]/(68719476736*y^18) - 
   (3617*zeta[9])/(67117364031887769600000*y^5) + 
   (betasv[{12}, {16}]*zeta[9])/(309237645312*y^18) - 
   zeta[15]/(13561278706483200*y^11) - (betasv[{8}, {10}]*zeta[15])/
    (8246337208320*y^20), ccbetasv[{0, 3}, {10, 16}] -> 
  (betasv[{8}, {10}]*betasv[{11}, {16}])/(4294967296*y^16) - 
   betasv[{8, 11}, {10, 16}]/(4294967296*y^16) + 
   (3617*zeta[9])/(67117364031887769600000*y^4) + 
   (betasv[{11}, {16}]*zeta[9])/(19327352832*y^16) - 
   zeta[15]/(3390319676620800*y^10) - (betasv[{8}, {10}]*zeta[15])/
    (2061584302080*y^19), ccbetasv[{0, 4}, {10, 16}] -> 
  (betasv[{8}, {10}]*betasv[{10}, {16}])/(268435456*y^14) - 
   betasv[{8, 10}, {10, 16}]/(268435456*y^14) - 
   (3617*zeta[9])/(46143187771922841600000*y^3) + 
   (betasv[{10}, {16}]*zeta[9])/(1207959552*y^14) - 
   zeta[15]/(847579919155200*y^9) - (betasv[{8}, {10}]*zeta[15])/
    (515396075520*y^18), ccbetasv[{0, 5}, {10, 16}] -> 
  (betasv[{8}, {10}]*betasv[{9}, {16}])/(16777216*y^12) - 
   betasv[{8, 9}, {10, 16}]/(16777216*y^12) + 
   (3617*zeta[9])/(23071593885961420800000*y^2) + 
   (betasv[{9}, {16}]*zeta[9])/(75497472*y^12) - 
   zeta[15]/(211894979788800*y^8) - (betasv[{8}, {10}]*zeta[15])/
    (128849018880*y^17), ccbetasv[{0, 6}, {10, 16}] -> 
  (betasv[{8}, {10}]*betasv[{8}, {16}])/(1048576*y^10) - 
   betasv[{8, 8}, {10, 16}]/(1048576*y^10) - 
   (3617*zeta[9])/(8651847707235532800000*y) + (betasv[{8}, {16}]*zeta[9])/
    (4718592*y^10) - zeta[15]/(52973744947200*y^7) - 
   (betasv[{8}, {10}]*zeta[15])/(32212254720*y^16), 
 ccbetasv[{0, 7}, {10, 16}] -> (betasv[{7}, {16}]*betasv[{8}, {10}])/
    (65536*y^8) - betasv[{8, 7}, {10, 16}]/(65536*y^8) + 
   (3617*zeta[9])/2471956487781580800000 + (betasv[{7}, {16}]*zeta[9])/
    (294912*y^8) - zeta[15]/(13243436236800*y^6) - 
   (betasv[{8}, {10}]*zeta[15])/(8053063680*y^15), 
 ccbetasv[{0, 8}, {10, 16}] -> (betasv[{6}, {16}]*betasv[{8}, {10}])/
    (4096*y^6) - betasv[{8, 6}, {10, 16}]/(4096*y^6) - 
   (3617*betasv[{6}, {8}]*zeta[9])/(1046330788478976000*y^6) + 
   (betasv[{6}, {16}]*zeta[9])/(18432*y^6) - zeta[15]/(3310859059200*y^5) - 
   (betasv[{8}, {10}]*zeta[15])/(2013265920*y^14), 
 ccbetasv[{0, 9}, {10, 16}] -> (betasv[{5}, {16}]*betasv[{8}, {10}])/
    (256*y^4) - betasv[{8, 5}, {10, 16}]/(256*y^4) - 
   (3617*betasv[{5}, {8}]*zeta[9])/(7266186031104000*y^4) + 
   (betasv[{5}, {16}]*zeta[9])/(1152*y^4) - zeta[15]/(827714764800*y^4) - 
   (betasv[{8}, {10}]*zeta[15])/(503316480*y^13), 
 ccbetasv[{0, 10}, {10, 16}] -> (betasv[{4}, {16}]*betasv[{8}, {10}])/
    (16*y^2) - betasv[{8, 4}, {10, 16}]/(16*y^2) - 
   (3617*betasv[{4}, {8}]*zeta[9])/(90827325388800*y^2) + 
   (betasv[{4}, {16}]*zeta[9])/(72*y^2) - zeta[15]/(206928691200*y^3) - 
   (betasv[{8}, {10}]*zeta[15])/(125829120*y^12), 
 ccbetasv[{1, 0}, {10, 16}] -> (betasv[{7}, {10}]*betasv[{14}, {16}])/
    (1099511627776*y^20) - betasv[{7, 14}, {10, 16}]/(1099511627776*y^20) - 
   (3617*zeta[9])/(2950213803599462400000*y^6) + (betasv[{14}, {16}]*zeta[9])/
    (19791209299968*y^21) + zeta[15]/(433960918607462400*y^12) - 
   (betasv[{7}, {10}]*zeta[15])/(8246337208320*y^20), 
 ccbetasv[{1, 1}, {10, 16}] -> (betasv[{7}, {10}]*betasv[{13}, {16}])/
    (68719476736*y^18) - betasv[{7, 13}, {10, 16}]/(68719476736*y^18) + 
   (3617*zeta[9])/(10325748312598118400000*y^5) + 
   (betasv[{13}, {16}]*zeta[9])/(1236950581248*y^19) + 
   zeta[15]/(108490229651865600*y^11) - (betasv[{7}, {10}]*zeta[15])/
    (2061584302080*y^19), ccbetasv[{1, 2}, {10, 16}] -> 
  (betasv[{7}, {10}]*betasv[{12}, {16}])/(4294967296*y^16) - 
   betasv[{7, 12}, {10, 16}]/(4294967296*y^16) - 
   (3617*zeta[9])/(16779341007971942400000*y^4) + 
   (betasv[{12}, {16}]*zeta[9])/(77309411328*y^17) + 
   zeta[15]/(27122557412966400*y^10) - (betasv[{7}, {10}]*zeta[15])/
    (515396075520*y^18), ccbetasv[{1, 3}, {10, 16}] -> 
  (betasv[{7}, {10}]*betasv[{11}, {16}])/(268435456*y^14) - 
   betasv[{7, 11}, {10, 16}]/(268435456*y^14) + 
   (3617*zeta[9])/(16779341007971942400000*y^3) + 
   (betasv[{11}, {16}]*zeta[9])/(4831838208*y^15) + 
   zeta[15]/(6780639353241600*y^9) - (betasv[{7}, {10}]*zeta[15])/
    (128849018880*y^17), ccbetasv[{1, 4}, {10, 16}] -> 
  (betasv[{7}, {10}]*betasv[{10}, {16}])/(16777216*y^12) - 
   betasv[{7, 10}, {10, 16}]/(16777216*y^12) - 
   (3617*zeta[9])/(11535796942980710400000*y^2) + 
   (betasv[{10}, {16}]*zeta[9])/(301989888*y^13) + 
   zeta[15]/(1695159838310400*y^8) - (betasv[{7}, {10}]*zeta[15])/
    (32212254720*y^16), ccbetasv[{1, 5}, {10, 16}] -> 
  (betasv[{7}, {10}]*betasv[{9}, {16}])/(1048576*y^10) - 
   betasv[{7, 9}, {10, 16}]/(1048576*y^10) + 
   (3617*zeta[9])/(5767898471490355200000*y) + (betasv[{9}, {16}]*zeta[9])/
    (18874368*y^11) + zeta[15]/(423789959577600*y^7) - 
   (betasv[{7}, {10}]*zeta[15])/(8053063680*y^15), 
 ccbetasv[{1, 6}, {10, 16}] -> (betasv[{7}, {10}]*betasv[{8}, {16}])/
    (65536*y^8) - betasv[{7, 8}, {10, 16}]/(65536*y^8) - 
   (3617*zeta[9])/2162961926808883200000 + (betasv[{8}, {16}]*zeta[9])/
    (1179648*y^9) + zeta[15]/(105947489894400*y^6) - 
   (betasv[{7}, {10}]*zeta[15])/(2013265920*y^14), 
 ccbetasv[{1, 7}, {10, 16}] -> (betasv[{7}, {10}]*betasv[{7}, {16}])/
    (4096*y^6) - betasv[{7, 7}, {10, 16}]/(4096*y^6) + 
   (3617*betasv[{6}, {8}]*zeta[9])/(1195806615404544000*y^6) + 
   (betasv[{7}, {16}]*zeta[9])/(73728*y^7) + zeta[15]/(26486872473600*y^5) - 
   (betasv[{7}, {10}]*zeta[15])/(503316480*y^13), 
 ccbetasv[{1, 8}, {10, 16}] -> (betasv[{6}, {16}]*betasv[{7}, {10}])/
    (256*y^4) - betasv[{7, 6}, {10, 16}]/(256*y^4) + 
   (3617*betasv[{5}, {8}]*zeta[9])/(10899279046656000*y^4) + 
   (betasv[{6}, {16}]*zeta[9])/(4608*y^5) + zeta[15]/(6621718118400*y^4) - 
   (betasv[{7}, {10}]*zeta[15])/(125829120*y^12), 
 ccbetasv[{1, 9}, {10, 16}] -> (betasv[{5}, {16}]*betasv[{7}, {10}])/
    (16*y^2) - betasv[{7, 5}, {10, 16}]/(16*y^2) + 
   (3617*betasv[{4}, {8}]*zeta[9])/(181654650777600*y^2) + 
   (betasv[{5}, {16}]*zeta[9])/(288*y^3) + zeta[15]/(1655429529600*y^3) - 
   (betasv[{7}, {10}]*zeta[15])/(31457280*y^11), 
 ccbetasv[{2, 0}, {10, 16}] -> (betasv[{6}, {10}]*betasv[{14}, {16}])/
    (68719476736*y^18) - betasv[{6, 14}, {10, 16}]/(68719476736*y^18) - 
   (3617*zeta[9])/(737553450899865600000*y^5) + (betasv[{14}, {16}]*zeta[9])/
    (4947802324992*y^20) - zeta[15]/(379715803781529600*y^11) - 
   (betasv[{6}, {10}]*zeta[15])/(515396075520*y^18), 
 ccbetasv[{2, 1}, {10, 16}] -> (betasv[{6}, {10}]*betasv[{13}, {16}])/
    (4294967296*y^16) - betasv[{6, 13}, {10, 16}]/(4294967296*y^16) + 
   (3617*zeta[9])/(2581437078149529600000*y^4) + (betasv[{13}, {16}]*zeta[9])/
    (309237645312*y^18) - zeta[15]/(94928950945382400*y^10) - 
   (betasv[{6}, {10}]*zeta[15])/(128849018880*y^17), 
 ccbetasv[{2, 2}, {10, 16}] -> (betasv[{6}, {10}]*betasv[{12}, {16}])/
    (268435456*y^14) - betasv[{6, 12}, {10, 16}]/(268435456*y^14) - 
   (3617*zeta[9])/(4194835251992985600000*y^3) + (betasv[{12}, {16}]*zeta[9])/
    (19327352832*y^16) - zeta[15]/(23732237736345600*y^9) - 
   (betasv[{6}, {10}]*zeta[15])/(32212254720*y^16), 
 ccbetasv[{2, 3}, {10, 16}] -> (betasv[{6}, {10}]*betasv[{11}, {16}])/
    (16777216*y^12) - betasv[{6, 11}, {10, 16}]/(16777216*y^12) + 
   (3617*zeta[9])/(4194835251992985600000*y^2) + (betasv[{11}, {16}]*zeta[9])/
    (1207959552*y^14) - zeta[15]/(5933059434086400*y^8) - 
   (betasv[{6}, {10}]*zeta[15])/(8053063680*y^15), 
 ccbetasv[{2, 4}, {10, 16}] -> (betasv[{6}, {10}]*betasv[{10}, {16}])/
    (1048576*y^10) - betasv[{6, 10}, {10, 16}]/(1048576*y^10) - 
   (3617*zeta[9])/(2883949235745177600000*y) + (betasv[{10}, {16}]*zeta[9])/
    (75497472*y^12) - zeta[15]/(1483264858521600*y^7) - 
   (betasv[{6}, {10}]*zeta[15])/(2013265920*y^14), 
 ccbetasv[{2, 5}, {10, 16}] -> (betasv[{6}, {10}]*betasv[{9}, {16}])/
    (65536*y^8) - betasv[{6, 9}, {10, 16}]/(65536*y^8) + 
   (3617*zeta[9])/1441974617872588800000 + (betasv[{9}, {16}]*zeta[9])/
    (4718592*y^10) - zeta[15]/(370816214630400*y^6) - 
   (betasv[{6}, {10}]*zeta[15])/(503316480*y^13), 
 ccbetasv[{2, 6}, {10, 16}] -> (betasv[{6}, {10}]*betasv[{8}, {16}])/
    (4096*y^6) - betasv[{6, 8}, {10, 16}]/(4096*y^6) - 
   (3617*betasv[{6}, {8}]*zeta[9])/(1046330788478976000*y^6) + 
   (betasv[{8}, {16}]*zeta[9])/(294912*y^8) - zeta[15]/(92704053657600*y^5) - 
   (betasv[{6}, {10}]*zeta[15])/(125829120*y^12), 
 ccbetasv[{2, 7}, {10, 16}] -> (betasv[{6}, {10}]*betasv[{7}, {16}])/
    (256*y^4) - betasv[{6, 7}, {10, 16}]/(256*y^4) - 
   (3617*betasv[{5}, {8}]*zeta[9])/(12456318910464000*y^4) + 
   (betasv[{7}, {16}]*zeta[9])/(18432*y^6) - zeta[15]/(23176013414400*y^4) - 
   (betasv[{6}, {10}]*zeta[15])/(31457280*y^11), 
 ccbetasv[{2, 8}, {10, 16}] -> (betasv[{6}, {10}]*betasv[{6}, {16}])/
    (16*y^2) - betasv[{6, 6}, {10, 16}]/(16*y^2) - 
   (3617*betasv[{4}, {8}]*zeta[9])/(272481976166400*y^2) + 
   (betasv[{6}, {16}]*zeta[9])/(1152*y^4) - zeta[15]/(5794003353600*y^3) - 
   (betasv[{6}, {10}]*zeta[15])/(7864320*y^10), 
 ccbetasv[{3, 0}, {10, 16}] -> (betasv[{5}, {10}]*betasv[{14}, {16}])/
    (4294967296*y^16) - betasv[{5, 14}, {10, 16}]/(4294967296*y^16) - 
   (3617*zeta[9])/(184388362724966400000*y^4) + (betasv[{14}, {16}]*zeta[9])/
    (1236950581248*y^19) + zeta[15]/(189857901890764800*y^10) - 
   (betasv[{5}, {10}]*zeta[15])/(32212254720*y^16), 
 ccbetasv[{3, 1}, {10, 16}] -> (betasv[{5}, {10}]*betasv[{13}, {16}])/
    (268435456*y^14) - betasv[{5, 13}, {10, 16}]/(268435456*y^14) + 
   (3617*zeta[9])/(645359269537382400000*y^3) + (betasv[{13}, {16}]*zeta[9])/
    (77309411328*y^17) + zeta[15]/(47464475472691200*y^9) - 
   (betasv[{5}, {10}]*zeta[15])/(8053063680*y^15), 
 ccbetasv[{3, 2}, {10, 16}] -> (betasv[{5}, {10}]*betasv[{12}, {16}])/
    (16777216*y^12) - betasv[{5, 12}, {10, 16}]/(16777216*y^12) - 
   (3617*zeta[9])/(1048708812998246400000*y^2) + (betasv[{12}, {16}]*zeta[9])/
    (4831838208*y^15) + zeta[15]/(11866118868172800*y^8) - 
   (betasv[{5}, {10}]*zeta[15])/(2013265920*y^14), 
 ccbetasv[{3, 3}, {10, 16}] -> (betasv[{5}, {10}]*betasv[{11}, {16}])/
    (1048576*y^10) - betasv[{5, 11}, {10, 16}]/(1048576*y^10) + 
   (3617*zeta[9])/(1048708812998246400000*y) + (betasv[{11}, {16}]*zeta[9])/
    (301989888*y^13) + zeta[15]/(2966529717043200*y^7) - 
   (betasv[{5}, {10}]*zeta[15])/(503316480*y^13), 
 ccbetasv[{3, 4}, {10, 16}] -> (betasv[{5}, {10}]*betasv[{10}, {16}])/
    (65536*y^8) - betasv[{5, 10}, {10, 16}]/(65536*y^8) - 
   (3617*zeta[9])/720987308936294400000 + (betasv[{10}, {16}]*zeta[9])/
    (18874368*y^11) + zeta[15]/(741632429260800*y^6) - 
   (betasv[{5}, {10}]*zeta[15])/(125829120*y^12), 
 ccbetasv[{3, 5}, {10, 16}] -> (betasv[{5}, {10}]*betasv[{9}, {16}])/
    (4096*y^6) - betasv[{5, 9}, {10, 16}]/(4096*y^6) + 
   (3617*betasv[{6}, {8}]*zeta[9])/(697553858985984000*y^6) + 
   (betasv[{9}, {16}]*zeta[9])/(1179648*y^9) + 
   zeta[15]/(185408107315200*y^5) - (betasv[{5}, {10}]*zeta[15])/
    (31457280*y^11), ccbetasv[{3, 6}, {10, 16}] -> 
  (betasv[{5}, {10}]*betasv[{8}, {16}])/(256*y^4) - 
   betasv[{5, 8}, {10, 16}]/(256*y^4) + (3617*betasv[{5}, {8}]*zeta[9])/
    (10899279046656000*y^4) + (betasv[{8}, {16}]*zeta[9])/(73728*y^7) + 
   zeta[15]/(46352026828800*y^4) - (betasv[{5}, {10}]*zeta[15])/
    (7864320*y^10), ccbetasv[{3, 7}, {10, 16}] -> 
  (betasv[{5}, {10}]*betasv[{7}, {16}])/(16*y^2) - 
   betasv[{5, 7}, {10, 16}]/(16*y^2) + (3617*betasv[{4}, {8}]*zeta[9])/
    (311407972761600*y^2) + (betasv[{7}, {16}]*zeta[9])/(4608*y^5) + 
   zeta[15]/(11588006707200*y^3) - (betasv[{5}, {10}]*zeta[15])/
    (1966080*y^9), ccbetasv[{4, 0}, {10, 16}] -> 
  (betasv[{4}, {10}]*betasv[{14}, {16}])/(268435456*y^14) - 
   betasv[{4, 14}, {10, 16}]/(268435456*y^14) - 
   (3617*zeta[9])/(46097090681241600000*y^3) + (betasv[{14}, {16}]*zeta[9])/
    (309237645312*y^18) - zeta[15]/(59330594340864000*y^9) - 
   (betasv[{4}, {10}]*zeta[15])/(2013265920*y^14), 
 ccbetasv[{4, 1}, {10, 16}] -> (betasv[{4}, {10}]*betasv[{13}, {16}])/
    (16777216*y^12) - betasv[{4, 13}, {10, 16}]/(16777216*y^12) + 
   (3617*zeta[9])/(161339817384345600000*y^2) + (betasv[{13}, {16}]*zeta[9])/
    (19327352832*y^16) - zeta[15]/(14832648585216000*y^8) - 
   (betasv[{4}, {10}]*zeta[15])/(503316480*y^13), 
 ccbetasv[{4, 2}, {10, 16}] -> (betasv[{4}, {10}]*betasv[{12}, {16}])/
    (1048576*y^10) - betasv[{4, 12}, {10, 16}]/(1048576*y^10) - 
   (3617*zeta[9])/(262177203249561600000*y) + (betasv[{12}, {16}]*zeta[9])/
    (1207959552*y^14) - zeta[15]/(3708162146304000*y^7) - 
   (betasv[{4}, {10}]*zeta[15])/(125829120*y^12), 
 ccbetasv[{4, 3}, {10, 16}] -> (betasv[{4}, {10}]*betasv[{11}, {16}])/
    (65536*y^8) - betasv[{4, 11}, {10, 16}]/(65536*y^8) + 
   (3617*zeta[9])/262177203249561600000 + (betasv[{11}, {16}]*zeta[9])/
    (75497472*y^12) - zeta[15]/(927040536576000*y^6) - 
   (betasv[{4}, {10}]*zeta[15])/(31457280*y^11), 
 ccbetasv[{4, 4}, {10, 16}] -> (betasv[{4}, {10}]*betasv[{10}, {16}])/
    (4096*y^6) - betasv[{4, 10}, {10, 16}]/(4096*y^6) - 
   (3617*betasv[{6}, {8}]*zeta[9])/(348776929492992000*y^6) + 
   (betasv[{10}, {16}]*zeta[9])/(4718592*y^10) - 
   zeta[15]/(231760134144000*y^5) - (betasv[{4}, {10}]*zeta[15])/
    (7864320*y^10), ccbetasv[{4, 5}, {10, 16}] -> 
  (betasv[{4}, {10}]*betasv[{9}, {16}])/(256*y^4) - 
   betasv[{4, 9}, {10, 16}]/(256*y^4) - (3617*betasv[{5}, {8}]*zeta[9])/
    (7266186031104000*y^4) + (betasv[{9}, {16}]*zeta[9])/(294912*y^8) - 
   zeta[15]/(57940033536000*y^4) - (betasv[{4}, {10}]*zeta[15])/
    (1966080*y^9), ccbetasv[{4, 6}, {10, 16}] -> 
  (betasv[{4}, {10}]*betasv[{8}, {16}])/(16*y^2) - 
   betasv[{4, 8}, {10, 16}]/(16*y^2) - (3617*betasv[{4}, {8}]*zeta[9])/
    (272481976166400*y^2) + (betasv[{8}, {16}]*zeta[9])/(18432*y^6) - 
   zeta[15]/(14485008384000*y^3) - (betasv[{4}, {10}]*zeta[15])/(491520*y^8), 
 ccbetasv[{5, 0}, {10, 16}] -> (betasv[{3}, {10}]*betasv[{14}, {16}])/
    (16777216*y^12) - betasv[{3, 14}, {10, 16}]/(16777216*y^12) - 
   (3617*zeta[9])/(11524272670310400000*y^2) + (betasv[{14}, {16}]*zeta[9])/
    (77309411328*y^17) + zeta[15]/(11866118868172800*y^8) - 
   (betasv[{3}, {10}]*zeta[15])/(125829120*y^12), 
 ccbetasv[{5, 1}, {10, 16}] -> (betasv[{3}, {10}]*betasv[{13}, {16}])/
    (1048576*y^10) - betasv[{3, 13}, {10, 16}]/(1048576*y^10) + 
   (3617*zeta[9])/(40334954346086400000*y) + (betasv[{13}, {16}]*zeta[9])/
    (4831838208*y^15) + zeta[15]/(2966529717043200*y^7) - 
   (betasv[{3}, {10}]*zeta[15])/(31457280*y^11), 
 ccbetasv[{5, 2}, {10, 16}] -> (betasv[{3}, {10}]*betasv[{12}, {16}])/
    (65536*y^8) - betasv[{3, 12}, {10, 16}]/(65536*y^8) - 
   (3617*zeta[9])/65544300812390400000 + (betasv[{12}, {16}]*zeta[9])/
    (301989888*y^13) + zeta[15]/(741632429260800*y^6) - 
   (betasv[{3}, {10}]*zeta[15])/(7864320*y^10), 
 ccbetasv[{5, 3}, {10, 16}] -> (betasv[{3}, {10}]*betasv[{11}, {16}])/
    (4096*y^6) - betasv[{3, 11}, {10, 16}]/(4096*y^6) + 
   (3617*betasv[{6}, {8}]*zeta[9])/(126827974361088000*y^6) + 
   (betasv[{11}, {16}]*zeta[9])/(18874368*y^11) + 
   zeta[15]/(185408107315200*y^5) - (betasv[{3}, {10}]*zeta[15])/
    (1966080*y^9), ccbetasv[{5, 4}, {10, 16}] -> 
  (betasv[{3}, {10}]*betasv[{10}, {16}])/(256*y^4) - 
   betasv[{3, 10}, {10, 16}]/(256*y^4) + (3617*betasv[{5}, {8}]*zeta[9])/
    (3633093015552000*y^4) + (betasv[{10}, {16}]*zeta[9])/(1179648*y^9) + 
   zeta[15]/(46352026828800*y^4) - (betasv[{3}, {10}]*zeta[15])/(491520*y^8), 
 ccbetasv[{5, 5}, {10, 16}] -> (betasv[{3}, {10}]*betasv[{9}, {16}])/
    (16*y^2) - betasv[{3, 9}, {10, 16}]/(16*y^2) + 
   (3617*betasv[{4}, {8}]*zeta[9])/(181654650777600*y^2) + 
   (betasv[{9}, {16}]*zeta[9])/(73728*y^7) + zeta[15]/(11588006707200*y^3) - 
   (betasv[{3}, {10}]*zeta[15])/(122880*y^7), ccbetasv[{6, 0}, {10, 16}] -> 
  (betasv[{2}, {10}]*betasv[{14}, {16}])/(1048576*y^10) - 
   betasv[{2, 14}, {10, 16}]/(1048576*y^10) - 
   (3617*zeta[9])/(2881068167577600000*y) + (betasv[{14}, {16}]*zeta[9])/
    (19327352832*y^16) - zeta[15]/(1483264858521600*y^7) - 
   (betasv[{2}, {10}]*zeta[15])/(7864320*y^10), 
 ccbetasv[{6, 1}, {10, 16}] -> (betasv[{2}, {10}]*betasv[{13}, {16}])/
    (65536*y^8) - betasv[{2, 13}, {10, 16}]/(65536*y^8) + 
   (3617*zeta[9])/10083738586521600000 + (betasv[{13}, {16}]*zeta[9])/
    (1207959552*y^14) - zeta[15]/(370816214630400*y^6) - 
   (betasv[{2}, {10}]*zeta[15])/(1966080*y^9), 
 ccbetasv[{6, 2}, {10, 16}] -> (betasv[{2}, {10}]*betasv[{12}, {16}])/
    (4096*y^6) - betasv[{2, 12}, {10, 16}]/(4096*y^6) - 
   (3617*betasv[{6}, {8}]*zeta[9])/(31706993590272000*y^6) + 
   (betasv[{12}, {16}]*zeta[9])/(75497472*y^12) - 
   zeta[15]/(92704053657600*y^5) - (betasv[{2}, {10}]*zeta[15])/(491520*y^8), 
 ccbetasv[{6, 3}, {10, 16}] -> (betasv[{2}, {10}]*betasv[{11}, {16}])/
    (256*y^4) - betasv[{2, 11}, {10, 16}]/(256*y^4) - 
   (3617*betasv[{5}, {8}]*zeta[9])/(1321124732928000*y^4) + 
   (betasv[{11}, {16}]*zeta[9])/(4718592*y^10) - 
   zeta[15]/(23176013414400*y^4) - (betasv[{2}, {10}]*zeta[15])/(122880*y^7), 
 ccbetasv[{6, 4}, {10, 16}] -> (betasv[{2}, {10}]*betasv[{10}, {16}])/
    (16*y^2) - betasv[{2, 10}, {10, 16}]/(16*y^2) - 
   (3617*betasv[{4}, {8}]*zeta[9])/(90827325388800*y^2) + 
   (betasv[{10}, {16}]*zeta[9])/(294912*y^8) - zeta[15]/(5794003353600*y^3) - 
   (betasv[{2}, {10}]*zeta[15])/(30720*y^6), ccbetasv[{7, 0}, {10, 16}] -> 
  (betasv[{1}, {10}]*betasv[{14}, {16}])/(65536*y^8) - 
   betasv[{1, 14}, {10, 16}]/(65536*y^8) - 
   (3617*zeta[9])/720267041894400000 + (betasv[{14}, {16}]*zeta[9])/
    (4831838208*y^15) + zeta[15]/(105947489894400*y^6) - 
   (betasv[{1}, {10}]*zeta[15])/(491520*y^8), ccbetasv[{7, 1}, {10, 16}] -> 
  (betasv[{1}, {10}]*betasv[{13}, {16}])/(4096*y^6) - 
   betasv[{1, 13}, {10, 16}]/(4096*y^6) + (3617*betasv[{6}, {8}]*zeta[9])/
    (4877999013888000*y^6) + (betasv[{13}, {16}]*zeta[9])/(301989888*y^13) + 
   zeta[15]/(26486872473600*y^5) - (betasv[{1}, {10}]*zeta[15])/(122880*y^7), 
 ccbetasv[{7, 2}, {10, 16}] -> (betasv[{1}, {10}]*betasv[{12}, {16}])/
    (256*y^4) - betasv[{1, 12}, {10, 16}]/(256*y^4) + 
   (3617*betasv[{5}, {8}]*zeta[9])/(330281183232000*y^4) + 
   (betasv[{12}, {16}]*zeta[9])/(18874368*y^11) + 
   zeta[15]/(6621718118400*y^4) - (betasv[{1}, {10}]*zeta[15])/(30720*y^6), 
 ccbetasv[{7, 3}, {10, 16}] -> (betasv[{1}, {10}]*betasv[{11}, {16}])/
    (16*y^2) - betasv[{1, 11}, {10, 16}]/(16*y^2) + 
   (3617*betasv[{4}, {8}]*zeta[9])/(33028118323200*y^2) + 
   (betasv[{11}, {16}]*zeta[9])/(1179648*y^9) + 
   zeta[15]/(1655429529600*y^3) - (betasv[{1}, {10}]*zeta[15])/(7680*y^5), 
 ccbetasv[{8, 0}, {10, 16}] -> (betasv[{0}, {10}]*betasv[{14}, {16}])/
    (4096*y^6) - betasv[{0, 14}, {10, 16}]/(4096*y^6) - 
   (3617*betasv[{6}, {8}]*zeta[9])/(348428500992000*y^6) + 
   (betasv[{14}, {16}]*zeta[9])/(1207959552*y^14) - 
   zeta[15]/(3310859059200*y^5) - (betasv[{0}, {10}]*zeta[15])/(30720*y^6), 
 ccbetasv[{8, 1}, {10, 16}] -> (betasv[{0}, {10}]*betasv[{13}, {16}])/
    (256*y^4) - betasv[{0, 13}, {10, 16}]/(256*y^4) - 
   (3617*betasv[{5}, {8}]*zeta[9])/(50812489728000*y^4) + 
   (betasv[{13}, {16}]*zeta[9])/(75497472*y^12) - 
   zeta[15]/(827714764800*y^4) - (betasv[{0}, {10}]*zeta[15])/(7680*y^5), 
 ccbetasv[{8, 2}, {10, 16}] -> (betasv[{0}, {10}]*betasv[{12}, {16}])/
    (16*y^2) - betasv[{0, 12}, {10, 16}]/(16*y^2) - 
   (3617*betasv[{4}, {8}]*zeta[9])/(8257029580800*y^2) + 
   (betasv[{12}, {16}]*zeta[9])/(4718592*y^10) - 
   zeta[15]/(206928691200*y^3) - (betasv[{0}, {10}]*zeta[15])/(1920*y^4), 
 ccbetasv[{0, 12}, {10, 18}] -> betasv[{4}, {18}]*betasv[{8}, {10}] - 
   betasv[{8, 4}, {10, 18}] - (43867*betasv[{4}, {10}]*zeta[9])/
    23572151366400 + (2*betasv[{4}, {18}]*zeta[9])/9 - 
   zeta[17]/(234519183360*y^3) - (betasv[{8}, {10}]*zeta[17])/
    (142606336*y^12), ccbetasv[{1, 11}, {10, 18}] -> 
  betasv[{5}, {18}]*betasv[{7}, {10}] - betasv[{7, 5}, {10, 18}] + 
   (43867*betasv[{4}, {10}]*zeta[9])/56573163279360 + 
   (betasv[{5}, {18}]*zeta[9])/(18*y) + zeta[17]/(1876153466880*y^3) - 
   (betasv[{7}, {10}]*zeta[17])/(35651584*y^11), 
 ccbetasv[{2, 10}, {10, 18}] -> betasv[{6}, {10}]*betasv[{6}, {18}] - 
   betasv[{6, 6}, {10, 18}] - (43867*betasv[{4}, {10}]*zeta[9])/
    103717466012160 + (betasv[{6}, {18}]*zeta[9])/(72*y^2) - 
   zeta[17]/(6566537134080*y^3) - (betasv[{6}, {10}]*zeta[17])/
    (8912896*y^10), ccbetasv[{3, 9}, {10, 18}] -> 
  betasv[{5}, {10}]*betasv[{7}, {18}] - betasv[{5, 7}, {10, 18}] + 
   (43867*betasv[{4}, {10}]*zeta[9])/148167808588800 + 
   (betasv[{7}, {18}]*zeta[9])/(288*y^3) + zeta[17]/(13133074268160*y^3) - 
   (betasv[{5}, {10}]*zeta[17])/(2228224*y^9), 
 ccbetasv[{5, 7}, {10, 18}] -> betasv[{3}, {10}]*betasv[{9}, {18}] - 
   betasv[{3, 9}, {10, 18}] + (43867*betasv[{4}, {10}]*zeta[9])/
    148167808588800 + (betasv[{9}, {18}]*zeta[9])/(4608*y^5) + 
   zeta[17]/(13133074268160*y^3) - (betasv[{3}, {10}]*zeta[17])/(139264*y^7), 
 ccbetasv[{6, 6}, {10, 18}] -> betasv[{2}, {10}]*betasv[{10}, {18}] - 
   betasv[{2, 10}, {10, 18}] - (43867*betasv[{4}, {10}]*zeta[9])/
    103717466012160 + (betasv[{10}, {18}]*zeta[9])/(18432*y^6) - 
   zeta[17]/(6566537134080*y^3) - (betasv[{2}, {10}]*zeta[17])/(34816*y^6), 
 ccbetasv[{7, 5}, {10, 18}] -> betasv[{1}, {10}]*betasv[{11}, {18}] - 
   betasv[{1, 11}, {10, 18}] + (43867*betasv[{4}, {10}]*zeta[9])/
    56573163279360 + (betasv[{11}, {18}]*zeta[9])/(73728*y^7) + 
   zeta[17]/(1876153466880*y^3) - (betasv[{1}, {10}]*zeta[17])/(8704*y^5), 
 ccbetasv[{8, 4}, {10, 18}] -> betasv[{0}, {10}]*betasv[{12}, {18}] - 
   betasv[{0, 12}, {10, 18}] - (43867*betasv[{4}, {10}]*zeta[9])/
    23572151366400 + (betasv[{12}, {18}]*zeta[9])/(294912*y^8) - 
   zeta[17]/(234519183360*y^3) - (betasv[{0}, {10}]*zeta[17])/(2176*y^4), 
 ccbetasv[{0, 13}, {10, 18}] -> 16*y^2*betasv[{3}, {18}]*betasv[{8}, {10}] - 
   16*y^2*betasv[{8, 3}, {10, 18}] - (43867*y^2*betasv[{3}, {10}]*zeta[9])/
    566638254000 + (32*y^2*betasv[{3}, {18}]*zeta[9])/9 - 
   zeta[17]/(58629795840*y^2) - (betasv[{8}, {10}]*zeta[17])/(35651584*y^11), 
 ccbetasv[{1, 12}, {10, 18}] -> 16*y^2*betasv[{4}, {18}]*betasv[{7}, {10}] - 
   16*y^2*betasv[{7, 4}, {10, 18}] + (43867*y^2*betasv[{3}, {10}]*zeta[9])/
    1841574325500 + (8*y*betasv[{4}, {18}]*zeta[9])/9 + 
   zeta[17]/(469038366720*y^2) - (betasv[{7}, {10}]*zeta[17])/(8912896*y^10), 
 ccbetasv[{2, 11}, {10, 18}] -> 16*y^2*betasv[{5}, {18}]*betasv[{6}, {10}] - 
   16*y^2*betasv[{6, 5}, {10, 18}] - (43867*y^2*betasv[{3}, {10}]*zeta[9])/
    4419778381200 + (2*betasv[{5}, {18}]*zeta[9])/9 - 
   zeta[17]/(1641634283520*y^2) - (betasv[{6}, {10}]*zeta[17])/(2228224*y^9), 
 ccbetasv[{3, 10}, {10, 18}] -> 16*y^2*betasv[{5}, {10}]*betasv[{6}, {18}] - 
   16*y^2*betasv[{5, 6}, {10, 18}] + (43867*y^2*betasv[{3}, {10}]*zeta[9])/
    8102927032200 + (betasv[{6}, {18}]*zeta[9])/(18*y) + 
   zeta[17]/(3283268567040*y^2) - (betasv[{5}, {10}]*zeta[17])/(557056*y^8), 
 ccbetasv[{4, 9}, {10, 18}] -> 16*y^2*betasv[{4}, {10}]*betasv[{7}, {18}] - 
   16*y^2*betasv[{4, 7}, {10, 18}] - (43867*y^2*betasv[{3}, {10}]*zeta[9])/
    11575610046000 + (betasv[{7}, {18}]*zeta[9])/(72*y^2) - 
   zeta[17]/(4104085708800*y^2) - (betasv[{4}, {10}]*zeta[17])/(139264*y^7), 
 ccbetasv[{5, 8}, {10, 18}] -> 16*y^2*betasv[{3}, {10}]*betasv[{8}, {18}] - 
   16*y^2*betasv[{3, 8}, {10, 18}] + (43867*y^2*betasv[{3}, {10}]*zeta[9])/
    13022561301750 + (betasv[{8}, {18}]*zeta[9])/(288*y^3) + 
   zeta[17]/(3283268567040*y^2) - (betasv[{3}, {10}]*zeta[17])/(34816*y^6), 
 ccbetasv[{6, 7}, {10, 18}] -> 16*y^2*betasv[{2}, {10}]*betasv[{9}, {18}] - 
   16*y^2*betasv[{2, 9}, {10, 18}] - (43867*y^2*betasv[{3}, {10}]*zeta[9])/
    11575610046000 + (betasv[{9}, {18}]*zeta[9])/(1152*y^4) - 
   zeta[17]/(1641634283520*y^2) - (betasv[{2}, {10}]*zeta[17])/(8704*y^5), 
 ccbetasv[{7, 6}, {10, 18}] -> 16*y^2*betasv[{1}, {10}]*betasv[{10}, {18}] - 
   16*y^2*betasv[{1, 10}, {10, 18}] + (43867*y^2*betasv[{3}, {10}]*zeta[9])/
    8102927032200 + (betasv[{10}, {18}]*zeta[9])/(4608*y^5) + 
   zeta[17]/(469038366720*y^2) - (betasv[{1}, {10}]*zeta[17])/(2176*y^4), 
 ccbetasv[{8, 5}, {10, 18}] -> 16*y^2*betasv[{0}, {10}]*betasv[{11}, {18}] - 
   16*y^2*betasv[{0, 11}, {10, 18}] - (43867*y^2*betasv[{3}, {10}]*zeta[9])/
    4419778381200 + (betasv[{11}, {18}]*zeta[9])/(18432*y^6) - 
   zeta[17]/(58629795840*y^2) - (betasv[{0}, {10}]*zeta[17])/(544*y^3), 
 ccbetasv[{0, 14}, {10, 18}] -> 256*y^4*betasv[{2}, {18}]*betasv[{8}, {10}] - 
   256*y^4*betasv[{8, 2}, {10, 18}] - (43867*y^4*betasv[{2}, {10}]*zeta[9])/
    15177810375 + (512*y^4*betasv[{2}, {18}]*zeta[9])/9 - 
   zeta[17]/(14657448960*y) - (betasv[{8}, {10}]*zeta[17])/(8912896*y^10), 
 ccbetasv[{1, 13}, {10, 18}] -> 256*y^4*betasv[{3}, {18}]*betasv[{7}, {10}] - 
   256*y^4*betasv[{7, 3}, {10, 18}] + (43867*y^4*betasv[{2}, {10}]*zeta[9])/
    70829781750 + (128*y^3*betasv[{3}, {18}]*zeta[9])/9 + 
   zeta[17]/(117259591680*y) - (betasv[{7}, {10}]*zeta[17])/(2228224*y^9), 
 ccbetasv[{2, 12}, {10, 18}] -> 256*y^4*betasv[{4}, {18}]*betasv[{6}, {10}] - 
   256*y^4*betasv[{6, 4}, {10, 18}] - (87734*y^4*betasv[{2}, {10}]*zeta[9])/
    460393581375 + (32*y^2*betasv[{4}, {18}]*zeta[9])/9 - 
   zeta[17]/(410408570880*y) - (betasv[{6}, {10}]*zeta[17])/(557056*y^8), 
 ccbetasv[{3, 11}, {10, 18}] -> 256*y^4*betasv[{5}, {10}]*betasv[{5}, {18}] - 
   256*y^4*betasv[{5, 5}, {10, 18}] + (43867*y^4*betasv[{2}, {10}]*zeta[9])/
    552472297650 + (8*y*betasv[{5}, {18}]*zeta[9])/9 + 
   zeta[17]/(820817141760*y) - (betasv[{5}, {10}]*zeta[17])/(139264*y^7), 
 ccbetasv[{4, 10}, {10, 18}] -> 256*y^4*betasv[{4}, {10}]*betasv[{6}, {18}] - 
   256*y^4*betasv[{4, 6}, {10, 18}] - (43867*y^4*betasv[{2}, {10}]*zeta[9])/
    1012865879025 + (2*betasv[{6}, {18}]*zeta[9])/9 - 
   zeta[17]/(1026021427200*y) - (betasv[{4}, {10}]*zeta[17])/(34816*y^6), 
 ccbetasv[{5, 9}, {10, 18}] -> 256*y^4*betasv[{3}, {10}]*betasv[{7}, {18}] - 
   256*y^4*betasv[{3, 7}, {10, 18}] + (43867*y^4*betasv[{2}, {10}]*zeta[9])/
    1446951255750 + (betasv[{7}, {18}]*zeta[9])/(18*y) + 
   zeta[17]/(820817141760*y) - (betasv[{3}, {10}]*zeta[17])/(8704*y^5), 
 ccbetasv[{6, 8}, {10, 18}] -> 256*y^4*betasv[{2}, {10}]*betasv[{8}, {18}] - 
   256*y^4*betasv[{2, 8}, {10, 18}] - (175468*y^4*betasv[{2}, {10}]*zeta[9])/
    6511280650875 + (betasv[{8}, {18}]*zeta[9])/(72*y^2) - 
   zeta[17]/(410408570880*y) - (betasv[{2}, {10}]*zeta[17])/(2176*y^4), 
 ccbetasv[{7, 7}, {10, 18}] -> 256*y^4*betasv[{1}, {10}]*betasv[{9}, {18}] - 
   256*y^4*betasv[{1, 9}, {10, 18}] + (43867*y^4*betasv[{2}, {10}]*zeta[9])/
    1446951255750 + (betasv[{9}, {18}]*zeta[9])/(288*y^3) + 
   zeta[17]/(117259591680*y) - (betasv[{1}, {10}]*zeta[17])/(544*y^3), 
 ccbetasv[{8, 6}, {10, 18}] -> 256*y^4*betasv[{0}, {10}]*betasv[{10}, {18}] - 
   256*y^4*betasv[{0, 10}, {10, 18}] - (43867*y^4*betasv[{2}, {10}]*zeta[9])/
    1012865879025 + (betasv[{10}, {18}]*zeta[9])/(1152*y^4) - 
   zeta[17]/(14657448960*y) - (betasv[{0}, {10}]*zeta[17])/(136*y^2), 
 ccbetasv[{0, 15}, {10, 18}] -> 4096*y^6*betasv[{1}, {18}]*
    betasv[{8}, {10}] - 4096*y^6*betasv[{8, 1}, {10, 18}] - 
   (701872*y^6*betasv[{1}, {10}]*zeta[9])/7082978175 + 
   (8192*y^6*betasv[{1}, {18}]*zeta[9])/9 - zeta[17]/3664362240 - 
   (betasv[{8}, {10}]*zeta[17])/(2228224*y^9), 
 ccbetasv[{1, 14}, {10, 18}] -> 4096*y^6*betasv[{2}, {18}]*
    betasv[{7}, {10}] - 4096*y^6*betasv[{7, 2}, {10, 18}] + 
   (1403744*y^6*betasv[{1}, {10}]*zeta[9])/106244672625 + 
   (2048*y^5*betasv[{2}, {18}]*zeta[9])/9 + zeta[17]/29314897920 - 
   (betasv[{7}, {10}]*zeta[17])/(557056*y^8), ccbetasv[{2, 13}, {10, 18}] -> 
  4096*y^6*betasv[{3}, {18}]*betasv[{6}, {10}] - 
   4096*y^6*betasv[{6, 3}, {10, 18}] - (701872*y^6*betasv[{1}, {10}]*zeta[9])/
    247904236125 + (512*y^4*betasv[{3}, {18}]*zeta[9])/9 - 
   zeta[17]/102602142720 - (betasv[{6}, {10}]*zeta[17])/(139264*y^7), 
 ccbetasv[{3, 12}, {10, 18}] -> 4096*y^6*betasv[{4}, {18}]*
    betasv[{5}, {10}] - 4096*y^6*betasv[{5, 4}, {10, 18}] + 
   (2807488*y^6*betasv[{1}, {10}]*zeta[9])/3222755069625 + 
   (128*y^3*betasv[{4}, {18}]*zeta[9])/9 + zeta[17]/205204285440 - 
   (betasv[{5}, {10}]*zeta[17])/(34816*y^6), ccbetasv[{4, 11}, {10, 18}] -> 
  4096*y^6*betasv[{4}, {10}]*betasv[{5}, {18}] - 
   4096*y^6*betasv[{4, 5}, {10, 18}] - (701872*y^6*betasv[{1}, {10}]*zeta[9])/
    1933653041775 + (32*y^2*betasv[{5}, {18}]*zeta[9])/9 - 
   zeta[17]/256505356800 - (betasv[{4}, {10}]*zeta[17])/(8704*y^5), 
 ccbetasv[{5, 10}, {10, 18}] -> 4096*y^6*betasv[{3}, {10}]*
    betasv[{6}, {18}] - 4096*y^6*betasv[{3, 6}, {10, 18}] + 
   (1403744*y^6*betasv[{1}, {10}]*zeta[9])/7090061153175 + 
   (8*y*betasv[{6}, {18}]*zeta[9])/9 + zeta[17]/205204285440 - 
   (betasv[{3}, {10}]*zeta[17])/(2176*y^4), ccbetasv[{6, 9}, {10, 18}] -> 
  4096*y^6*betasv[{2}, {10}]*betasv[{7}, {18}] - 
   4096*y^6*betasv[{2, 7}, {10, 18}] - (701872*y^6*betasv[{1}, {10}]*zeta[9])/
    5064329395125 + (2*betasv[{7}, {18}]*zeta[9])/9 - zeta[17]/102602142720 - 
   (betasv[{2}, {10}]*zeta[17])/(544*y^3), ccbetasv[{7, 8}, {10, 18}] -> 
  4096*y^6*betasv[{1}, {10}]*betasv[{8}, {18}] - 
   4096*y^6*betasv[{1, 8}, {10, 18}] + 
   (5614976*y^6*betasv[{1}, {10}]*zeta[9])/45578964556125 + 
   (betasv[{8}, {18}]*zeta[9])/(18*y) + zeta[17]/29314897920 - 
   (betasv[{1}, {10}]*zeta[17])/(136*y^2), ccbetasv[{8, 7}, {10, 18}] -> 
  4096*y^6*betasv[{0}, {10}]*betasv[{9}, {18}] - 
   4096*y^6*betasv[{0, 9}, {10, 18}] - (701872*y^6*betasv[{1}, {10}]*zeta[9])/
    5064329395125 + (betasv[{9}, {18}]*zeta[9])/(72*y^2) - 
   zeta[17]/3664362240 - (betasv[{0}, {10}]*zeta[17])/(34*y), 
 ccbetasv[{0, 16}, {10, 18}] -> 65536*y^8*betasv[{0}, {18}]*
    betasv[{8}, {10}] - 65536*y^8*betasv[{8, 0}, {10, 18}] - 
   (22459904*y^8*betasv[{0}, {10}]*zeta[9])/7082978175 + 
   (131072*y^8*betasv[{0}, {18}]*zeta[9])/9 - (y*zeta[17])/916090560 - 
   (betasv[{8}, {10}]*zeta[17])/(557056*y^8), ccbetasv[{1, 15}, {10, 18}] -> 
  65536*y^8*betasv[{1}, {18}]*betasv[{7}, {10}] - 
   65536*y^8*betasv[{7, 1}, {10, 18}] + 
   (1403744*y^8*betasv[{0}, {10}]*zeta[9])/7082978175 + 
   (32768*y^7*betasv[{1}, {18}]*zeta[9])/9 + (y*zeta[17])/7328724480 - 
   (betasv[{7}, {10}]*zeta[17])/(139264*y^7), ccbetasv[{2, 14}, {10, 18}] -> 
  65536*y^8*betasv[{2}, {18}]*betasv[{6}, {10}] - 
   65536*y^8*betasv[{6, 2}, {10, 18}] - 
   (2807488*y^8*betasv[{0}, {10}]*zeta[9])/106244672625 + 
   (8192*y^6*betasv[{2}, {18}]*zeta[9])/9 - (y*zeta[17])/25650535680 - 
   (betasv[{6}, {10}]*zeta[17])/(34816*y^6), ccbetasv[{3, 13}, {10, 18}] -> 
  65536*y^8*betasv[{3}, {18}]*betasv[{5}, {10}] - 
   65536*y^8*betasv[{5, 3}, {10, 18}] + 
   (1403744*y^8*betasv[{0}, {10}]*zeta[9])/247904236125 + 
   (2048*y^5*betasv[{3}, {18}]*zeta[9])/9 + (y*zeta[17])/51301071360 - 
   (betasv[{5}, {10}]*zeta[17])/(8704*y^5), ccbetasv[{4, 12}, {10, 18}] -> 
  65536*y^8*betasv[{4}, {10}]*betasv[{4}, {18}] - 
   65536*y^8*betasv[{4, 4}, {10, 18}] - 
   (5614976*y^8*betasv[{0}, {10}]*zeta[9])/3222755069625 + 
   (512*y^4*betasv[{4}, {18}]*zeta[9])/9 - (y*zeta[17])/64126339200 - 
   (betasv[{4}, {10}]*zeta[17])/(2176*y^4), ccbetasv[{5, 11}, {10, 18}] -> 
  65536*y^8*betasv[{3}, {10}]*betasv[{5}, {18}] - 
   65536*y^8*betasv[{3, 5}, {10, 18}] + 
   (1403744*y^8*betasv[{0}, {10}]*zeta[9])/1933653041775 + 
   (128*y^3*betasv[{5}, {18}]*zeta[9])/9 + (y*zeta[17])/51301071360 - 
   (betasv[{3}, {10}]*zeta[17])/(544*y^3), ccbetasv[{6, 10}, {10, 18}] -> 
  65536*y^8*betasv[{2}, {10}]*betasv[{6}, {18}] - 
   65536*y^8*betasv[{2, 6}, {10, 18}] - 
   (2807488*y^8*betasv[{0}, {10}]*zeta[9])/7090061153175 + 
   (32*y^2*betasv[{6}, {18}]*zeta[9])/9 - (y*zeta[17])/25650535680 - 
   (betasv[{2}, {10}]*zeta[17])/(136*y^2), ccbetasv[{7, 9}, {10, 18}] -> 
  65536*y^8*betasv[{1}, {10}]*betasv[{7}, {18}] - 
   65536*y^8*betasv[{1, 7}, {10, 18}] + 
   (1403744*y^8*betasv[{0}, {10}]*zeta[9])/5064329395125 + 
   (8*y*betasv[{7}, {18}]*zeta[9])/9 + (y*zeta[17])/7328724480 - 
   (betasv[{1}, {10}]*zeta[17])/(34*y), ccbetasv[{8, 8}, {10, 18}] -> 
  65536*y^8*betasv[{0}, {10}]*betasv[{8}, {18}] - 
   65536*y^8*betasv[{0, 8}, {10, 18}] - 
   (11229952*y^8*betasv[{0}, {10}]*zeta[9])/45578964556125 + 
   (2*betasv[{8}, {18}]*zeta[9])/9 - (y*zeta[17])/916090560 - 
   (2*betasv[{0}, {10}]*zeta[17])/17, ccbetasv[{1, 16}, {10, 18}] -> 
  1048576*y^10*betasv[{0}, {18}]*betasv[{7}, {10}] - 
   1048576*y^10*betasv[{7, 0}, {10, 18}] + (701872*y^10*zeta[9])/
    5963832208459125 + (524288*y^9*betasv[{0}, {18}]*zeta[9])/9 + 
   (y^2*zeta[17])/1832181120 - (betasv[{7}, {10}]*zeta[17])/(34816*y^6), 
 ccbetasv[{2, 15}, {10, 18}] -> 1048576*y^10*betasv[{1}, {18}]*
    betasv[{6}, {10}] - 1048576*y^10*betasv[{6, 1}, {10, 18}] - 
   (43867*y^10*zeta[9])/5963832208459125 + 
   (131072*y^8*betasv[{1}, {18}]*zeta[9])/9 - (y^2*zeta[17])/6412633920 - 
   (betasv[{6}, {10}]*zeta[17])/(8704*y^5), ccbetasv[{3, 14}, {10, 18}] -> 
  1048576*y^10*betasv[{2}, {18}]*betasv[{5}, {10}] - 
   1048576*y^10*betasv[{5, 2}, {10, 18}] + (87734*y^10*zeta[9])/
    89457483126886875 + (32768*y^7*betasv[{2}, {18}]*zeta[9])/9 + 
   (y^2*zeta[17])/12825267840 - (betasv[{5}, {10}]*zeta[17])/(2176*y^4), 
 ccbetasv[{4, 13}, {10, 18}] -> 1048576*y^10*betasv[{3}, {18}]*
    betasv[{4}, {10}] - 1048576*y^10*betasv[{4, 3}, {10, 18}] - 
   (43867*y^10*zeta[9])/208734127296069375 + 
   (8192*y^6*betasv[{3}, {18}]*zeta[9])/9 - (y^2*zeta[17])/16031584800 - 
   (betasv[{4}, {10}]*zeta[17])/(544*y^3), ccbetasv[{5, 12}, {10, 18}] -> 
  1048576*y^10*betasv[{3}, {10}]*betasv[{4}, {18}] - 
   1048576*y^10*betasv[{3, 4}, {10, 18}] + (175468*y^10*zeta[9])/
    2713543654848901875 + (2048*y^5*betasv[{4}, {18}]*zeta[9])/9 + 
   (y^2*zeta[17])/12825267840 - (betasv[{3}, {10}]*zeta[17])/(136*y^2), 
 ccbetasv[{6, 11}, {10, 18}] -> 1048576*y^10*betasv[{2}, {10}]*
    betasv[{5}, {18}] - 1048576*y^10*betasv[{2, 5}, {10, 18}] - 
   (43867*y^10*zeta[9])/1628126192909341125 + 
   (512*y^4*betasv[{5}, {18}]*zeta[9])/9 - (y^2*zeta[17])/6412633920 - 
   (betasv[{2}, {10}]*zeta[17])/(34*y), ccbetasv[{7, 10}, {10, 18}] -> 
  1048576*y^10*betasv[{1}, {10}]*betasv[{6}, {18}] - 
   1048576*y^10*betasv[{1, 6}, {10, 18}] + (87734*y^10*zeta[9])/
    5969796040667584125 + (128*y^3*betasv[{6}, {18}]*zeta[9])/9 + 
   (y^2*zeta[17])/1832181120 - (2*betasv[{1}, {10}]*zeta[17])/17, 
 ccbetasv[{8, 9}, {10, 18}] -> 1048576*y^10*betasv[{0}, {10}]*
    betasv[{7}, {18}] - 1048576*y^10*betasv[{0, 7}, {10, 18}] - 
   (43867*y^10*zeta[9])/4264140029048274375 + 
   (32*y^2*betasv[{7}, {18}]*zeta[9])/9 - (y^2*zeta[17])/229022640 - 
   (8*y*betasv[{0}, {10}]*zeta[17])/17, ccbetasv[{2, 16}, {10, 18}] -> 
  16777216*y^12*betasv[{0}, {18}]*betasv[{6}, {10}] - 
   16777216*y^12*betasv[{6, 0}, {10, 18}] + (2807488*y^11*zeta[9])/
    5963832208459125 + (2097152*y^10*betasv[{0}, {18}]*zeta[9])/9 - 
   (y^3*zeta[17])/1603158480 - (betasv[{6}, {10}]*zeta[17])/(2176*y^4), 
 ccbetasv[{3, 15}, {10, 18}] -> 16777216*y^12*betasv[{1}, {18}]*
    betasv[{5}, {10}] - 16777216*y^12*betasv[{5, 1}, {10, 18}] - 
   (175468*y^11*zeta[9])/5963832208459125 + 
   (524288*y^9*betasv[{1}, {18}]*zeta[9])/9 + (y^3*zeta[17])/3206316960 - 
   (betasv[{5}, {10}]*zeta[17])/(544*y^3), ccbetasv[{4, 14}, {10, 18}] -> 
  16777216*y^12*betasv[{2}, {18}]*betasv[{4}, {10}] - 
   16777216*y^12*betasv[{4, 2}, {10, 18}] + (350936*y^11*zeta[9])/
    89457483126886875 + (131072*y^8*betasv[{2}, {18}]*zeta[9])/9 - 
   (y^3*zeta[17])/4007896200 - (betasv[{4}, {10}]*zeta[17])/(136*y^2), 
 ccbetasv[{5, 13}, {10, 18}] -> 16777216*y^12*betasv[{3}, {10}]*
    betasv[{3}, {18}] - 16777216*y^12*betasv[{3, 3}, {10, 18}] - 
   (175468*y^11*zeta[9])/208734127296069375 + 
   (32768*y^7*betasv[{3}, {18}]*zeta[9])/9 + (y^3*zeta[17])/3206316960 - 
   (betasv[{3}, {10}]*zeta[17])/(34*y), ccbetasv[{6, 12}, {10, 18}] -> 
  16777216*y^12*betasv[{2}, {10}]*betasv[{4}, {18}] - 
   16777216*y^12*betasv[{2, 4}, {10, 18}] + (701872*y^11*zeta[9])/
    2713543654848901875 + (8192*y^6*betasv[{4}, {18}]*zeta[9])/9 - 
   (y^3*zeta[17])/1603158480 - (2*betasv[{2}, {10}]*zeta[17])/17, 
 ccbetasv[{7, 11}, {10, 18}] -> 16777216*y^12*betasv[{1}, {10}]*
    betasv[{5}, {18}] - 16777216*y^12*betasv[{1, 5}, {10, 18}] - 
   (175468*y^11*zeta[9])/1628126192909341125 + 
   (2048*y^5*betasv[{5}, {18}]*zeta[9])/9 + (y^3*zeta[17])/458045280 - 
   (8*y*betasv[{1}, {10}]*zeta[17])/17, ccbetasv[{8, 10}, {10, 18}] -> 
  16777216*y^12*betasv[{0}, {10}]*betasv[{6}, {18}] - 
   16777216*y^12*betasv[{0, 6}, {10, 18}] + (350936*y^11*zeta[9])/
    5969796040667584125 + (512*y^4*betasv[{6}, {18}]*zeta[9])/9 - 
   (y^3*zeta[17])/57255660 - (32*y^2*betasv[{0}, {10}]*zeta[17])/17, 
 ccbetasv[{3, 16}, {10, 18}] -> 268435456*y^14*betasv[{0}, {18}]*
    betasv[{5}, {10}] - 268435456*y^14*betasv[{5, 0}, {10, 18}] + 
   (11229952*y^12*zeta[9])/5963832208459125 + 
   (8388608*y^11*betasv[{0}, {18}]*zeta[9])/9 + (y^4*zeta[17])/801579240 - 
   (betasv[{5}, {10}]*zeta[17])/(136*y^2), ccbetasv[{4, 15}, {10, 18}] -> 
  268435456*y^14*betasv[{1}, {18}]*betasv[{4}, {10}] - 
   268435456*y^14*betasv[{4, 1}, {10, 18}] - (701872*y^12*zeta[9])/
    5963832208459125 + (2097152*y^10*betasv[{1}, {18}]*zeta[9])/9 - 
   (y^4*zeta[17])/1001974050 - (betasv[{4}, {10}]*zeta[17])/(34*y), 
 ccbetasv[{5, 14}, {10, 18}] -> 268435456*y^14*betasv[{2}, {18}]*
    betasv[{3}, {10}] - 268435456*y^14*betasv[{3, 2}, {10, 18}] + 
   (1403744*y^12*zeta[9])/89457483126886875 + 
   (524288*y^9*betasv[{2}, {18}]*zeta[9])/9 + (y^4*zeta[17])/801579240 - 
   (2*betasv[{3}, {10}]*zeta[17])/17, ccbetasv[{6, 13}, {10, 18}] -> 
  268435456*y^14*betasv[{2}, {10}]*betasv[{3}, {18}] - 
   268435456*y^14*betasv[{2, 3}, {10, 18}] - (701872*y^12*zeta[9])/
    208734127296069375 + (131072*y^8*betasv[{3}, {18}]*zeta[9])/9 - 
   (y^4*zeta[17])/400789620 - (8*y*betasv[{2}, {10}]*zeta[17])/17, 
 ccbetasv[{7, 12}, {10, 18}] -> 268435456*y^14*betasv[{1}, {10}]*
    betasv[{4}, {18}] - 268435456*y^14*betasv[{1, 4}, {10, 18}] + 
   (2807488*y^12*zeta[9])/2713543654848901875 + 
   (32768*y^7*betasv[{4}, {18}]*zeta[9])/9 + (y^4*zeta[17])/114511320 - 
   (32*y^2*betasv[{1}, {10}]*zeta[17])/17, ccbetasv[{8, 11}, {10, 18}] -> 
  268435456*y^14*betasv[{0}, {10}]*betasv[{5}, {18}] - 
   268435456*y^14*betasv[{0, 5}, {10, 18}] - (701872*y^12*zeta[9])/
    1628126192909341125 + (8192*y^6*betasv[{5}, {18}]*zeta[9])/9 - 
   (y^4*zeta[17])/14313915 - (128*y^3*betasv[{0}, {10}]*zeta[17])/17, 
 ccbetasv[{4, 16}, {10, 18}] -> 4294967296*y^16*betasv[{0}, {18}]*
    betasv[{4}, {10}] - 4294967296*y^16*betasv[{4, 0}, {10, 18}] + 
   (44919808*y^13*zeta[9])/5963832208459125 + 
   (33554432*y^12*betasv[{0}, {18}]*zeta[9])/9 - (2*y^5*zeta[17])/500987025 - 
   (2*betasv[{4}, {10}]*zeta[17])/17, ccbetasv[{5, 15}, {10, 18}] -> 
  4294967296*y^16*betasv[{1}, {18}]*betasv[{3}, {10}] - 
   4294967296*y^16*betasv[{3, 1}, {10, 18}] - (2807488*y^13*zeta[9])/
    5963832208459125 + (8388608*y^11*betasv[{1}, {18}]*zeta[9])/9 + 
   (y^5*zeta[17])/200394810 - (8*y*betasv[{3}, {10}]*zeta[17])/17, 
 ccbetasv[{6, 14}, {10, 18}] -> 4294967296*y^16*betasv[{2}, {10}]*
    betasv[{2}, {18}] - 4294967296*y^16*betasv[{2, 2}, {10, 18}] + 
   (5614976*y^13*zeta[9])/89457483126886875 + 
   (2097152*y^10*betasv[{2}, {18}]*zeta[9])/9 - (y^5*zeta[17])/100197405 - 
   (32*y^2*betasv[{2}, {10}]*zeta[17])/17, ccbetasv[{7, 13}, {10, 18}] -> 
  4294967296*y^16*betasv[{1}, {10}]*betasv[{3}, {18}] - 
   4294967296*y^16*betasv[{1, 3}, {10, 18}] - (2807488*y^13*zeta[9])/
    208734127296069375 + (524288*y^9*betasv[{3}, {18}]*zeta[9])/9 + 
   (y^5*zeta[17])/28627830 - (128*y^3*betasv[{1}, {10}]*zeta[17])/17, 
 ccbetasv[{8, 12}, {10, 18}] -> 4294967296*y^16*betasv[{0}, {10}]*
    betasv[{4}, {18}] - 4294967296*y^16*betasv[{0, 4}, {10, 18}] + 
   (11229952*y^13*zeta[9])/2713543654848901875 + 
   (131072*y^8*betasv[{4}, {18}]*zeta[9])/9 - (4*y^5*zeta[17])/14313915 - 
   (512*y^4*betasv[{0}, {10}]*zeta[17])/17, ccbetasv[{5, 16}, {10, 18}] -> 
  68719476736*y^18*betasv[{0}, {18}]*betasv[{3}, {10}] - 
   68719476736*y^18*betasv[{3, 0}, {10, 18}] + (179679232*y^14*zeta[9])/
    5963832208459125 + (134217728*y^13*betasv[{0}, {18}]*zeta[9])/9 + 
   (2*y^6*zeta[17])/100197405 - (32*y^2*betasv[{3}, {10}]*zeta[17])/17, 
 ccbetasv[{6, 15}, {10, 18}] -> 68719476736*y^18*betasv[{1}, {18}]*
    betasv[{2}, {10}] - 68719476736*y^18*betasv[{2, 1}, {10, 18}] - 
   (11229952*y^14*zeta[9])/5963832208459125 + 
   (33554432*y^12*betasv[{1}, {18}]*zeta[9])/9 - (4*y^6*zeta[17])/100197405 - 
   (128*y^3*betasv[{2}, {10}]*zeta[17])/17, ccbetasv[{7, 14}, {10, 18}] -> 
  68719476736*y^18*betasv[{1}, {10}]*betasv[{2}, {18}] - 
   68719476736*y^18*betasv[{1, 2}, {10, 18}] + (22459904*y^14*zeta[9])/
    89457483126886875 + (8388608*y^11*betasv[{2}, {18}]*zeta[9])/9 + 
   (2*y^6*zeta[17])/14313915 - (512*y^4*betasv[{1}, {10}]*zeta[17])/17, 
 ccbetasv[{8, 13}, {10, 18}] -> 68719476736*y^18*betasv[{0}, {10}]*
    betasv[{3}, {18}] - 68719476736*y^18*betasv[{0, 3}, {10, 18}] - 
   (11229952*y^14*zeta[9])/208734127296069375 + 
   (2097152*y^10*betasv[{3}, {18}]*zeta[9])/9 - (16*y^6*zeta[17])/14313915 - 
   (2048*y^5*betasv[{0}, {10}]*zeta[17])/17, ccbetasv[{6, 16}, {10, 18}] -> 
  1099511627776*y^20*betasv[{0}, {18}]*betasv[{2}, {10}] - 
   1099511627776*y^20*betasv[{2, 0}, {10, 18}] + 
   (718716928*y^15*zeta[9])/5963832208459125 + 
   (536870912*y^14*betasv[{0}, {18}]*zeta[9])/9 - 
   (16*y^7*zeta[17])/100197405 - (512*y^4*betasv[{2}, {10}]*zeta[17])/17, 
 ccbetasv[{7, 15}, {10, 18}] -> 1099511627776*y^20*betasv[{1}, {10}]*
    betasv[{1}, {18}] - 1099511627776*y^20*betasv[{1, 1}, {10, 18}] - 
   (44919808*y^15*zeta[9])/5963832208459125 + 
   (134217728*y^13*betasv[{1}, {18}]*zeta[9])/9 + (8*y^7*zeta[17])/14313915 - 
   (2048*y^5*betasv[{1}, {10}]*zeta[17])/17, ccbetasv[{8, 14}, {10, 18}] -> 
  1099511627776*y^20*betasv[{0}, {10}]*betasv[{2}, {18}] - 
   1099511627776*y^20*betasv[{0, 2}, {10, 18}] + 
   (89839616*y^15*zeta[9])/89457483126886875 + 
   (33554432*y^12*betasv[{2}, {18}]*zeta[9])/9 - (64*y^7*zeta[17])/14313915 - 
   (8192*y^6*betasv[{0}, {10}]*zeta[17])/17, ccbetasv[{7, 16}, {10, 18}] -> 
  17592186044416*y^22*betasv[{0}, {18}]*betasv[{1}, {10}] - 
   17592186044416*y^22*betasv[{1, 0}, {10, 18}] + 
   (2874867712*y^16*zeta[9])/5963832208459125 + 
   (2147483648*y^15*betasv[{0}, {18}]*zeta[9])/9 + 
   (32*y^8*zeta[17])/14313915 - (8192*y^6*betasv[{1}, {10}]*zeta[17])/17, 
 ccbetasv[{8, 15}, {10, 18}] -> 17592186044416*y^22*betasv[{0}, {10}]*
    betasv[{1}, {18}] - 17592186044416*y^22*betasv[{0, 1}, {10, 18}] - 
   (179679232*y^16*zeta[9])/5963832208459125 + 
   (536870912*y^14*betasv[{1}, {18}]*zeta[9])/9 - 
   (256*y^8*zeta[17])/14313915 - (32768*y^7*betasv[{0}, {10}]*zeta[17])/17, 
 ccbetasv[{4, 8}, {10, 18}] -> betasv[{4}, {10}]*betasv[{8}, {18}] - 
   betasv[{4, 8}, {10, 18}] - (43867*betasv[{4}, {10}]*zeta[9])/
    166688784662400 + (betasv[{8}, {18}]*zeta[9])/(1152*y^4) - 
   zeta[17]/(16416342835200*y^3) - (betasv[{4}, {10}]*zeta[17])/(557056*y^8), 
 ccbetasv[{8, 16}, {10, 18}] -> 281474976710656*y^24*betasv[{0}, {10}]*
    betasv[{0}, {18}] - 281474976710656*y^24*betasv[{0, 0}, {10, 18}] + 
   (11499470848*y^17*zeta[9])/5963832208459125 + 
   (8589934592*y^16*betasv[{0}, {18}]*zeta[9])/9 - 
   (1024*y^9*zeta[17])/14313915 - (131072*y^8*betasv[{0}, {10}]*zeta[17])/17, 
 ccbetasv[{0, 0}, {10, 18}] -> (betasv[{8}, {10}]*betasv[{16}, {18}])/
    (281474976710656*y^24) - betasv[{8, 16}, {10, 18}]/
    (281474976710656*y^24) + (43867*zeta[9])/(6403616073540849106944000*
     y^7) + (betasv[{16}, {18}]*zeta[9])/(1266637395197952*y^24) - 
   zeta[17]/(3934578995374325760*y^15) - (betasv[{8}, {10}]*zeta[17])/
    (2392537302040576*y^24), ccbetasv[{0, 1}, {10, 18}] -> 
  (betasv[{8}, {10}]*betasv[{15}, {18}])/(17592186044416*y^22) - 
   betasv[{8, 15}, {10, 18}]/(17592186044416*y^22) - 
   (43867*zeta[9])/(25614464294163396427776000*y^6) + 
   (betasv[{15}, {18}]*zeta[9])/(79164837199872*y^22) - 
   zeta[17]/(983644748843581440*y^14) - (betasv[{8}, {10}]*zeta[17])/
    (598134325510144*y^23), ccbetasv[{0, 2}, {10, 18}] -> 
  (betasv[{8}, {10}]*betasv[{14}, {18}])/(1099511627776*y^20) - 
   betasv[{8, 14}, {10, 18}]/(1099511627776*y^20) + 
   (43867*zeta[9])/(48027120551556368302080000*y^5) + 
   (betasv[{14}, {18}]*zeta[9])/(4947802324992*y^20) - 
   zeta[17]/(245911187210895360*y^13) - (betasv[{8}, {10}]*zeta[17])/
    (149533581377536*y^22), ccbetasv[{0, 3}, {10, 18}] -> 
  (betasv[{8}, {10}]*betasv[{13}, {18}])/(68719476736*y^18) - 
   betasv[{8, 13}, {10, 18}]/(68719476736*y^18) - 
   (43867*zeta[9])/(56031640643482429685760000*y^4) + 
   (betasv[{13}, {18}]*zeta[9])/(309237645312*y^18) - 
   zeta[17]/(61477796802723840*y^12) - (betasv[{8}, {10}]*zeta[17])/
    (37383395344384*y^21), ccbetasv[{0, 4}, {10, 18}] -> 
  (betasv[{8}, {10}]*betasv[{12}, {18}])/(4294967296*y^16) - 
   betasv[{8, 12}, {10, 18}]/(4294967296*y^16) + 
   (43867*zeta[9])/(45525708022829474119680000*y^3) + 
   (betasv[{12}, {18}]*zeta[9])/(19327352832*y^16) - 
   zeta[17]/(15369449200680960*y^11) - (betasv[{8}, {10}]*zeta[17])/
    (9345848836096*y^20), ccbetasv[{0, 5}, {10, 18}] -> 
  (betasv[{8}, {10}]*betasv[{11}, {18}])/(268435456*y^14) - 
   betasv[{8, 11}, {10, 18}]/(268435456*y^14) - 
   (43867*zeta[9])/(27315424813697684471808000*y^2) + 
   (betasv[{11}, {18}]*zeta[9])/(1207959552*y^14) - 
   zeta[17]/(3842362300170240*y^10) - (betasv[{8}, {10}]*zeta[17])/
    (2336462209024*y^19), ccbetasv[{0, 6}, {10, 18}] -> 
  (betasv[{8}, {10}]*betasv[{10}, {18}])/(16777216*y^12) - 
   betasv[{8, 10}, {10, 18}]/(16777216*y^12) + 
   (43867*zeta[9])/(12519569706278105382912000*y) + 
   (betasv[{10}, {18}]*zeta[9])/(75497472*y^12) - 
   zeta[17]/(960590575042560*y^9) - (betasv[{8}, {10}]*zeta[17])/
    (584115552256*y^18), ccbetasv[{0, 7}, {10, 18}] -> 
  (betasv[{8}, {10}]*betasv[{9}, {18}])/(1048576*y^10) - 
   betasv[{8, 9}, {10, 18}]/(1048576*y^10) - 
   (43867*zeta[9])/4471274895099323351040000 + (betasv[{9}, {18}]*zeta[9])/
    (4718592*y^10) - zeta[17]/(240147643760640*y^8) - 
   (betasv[{8}, {10}]*zeta[17])/(146028888064*y^17), 
 ccbetasv[{0, 8}, {10, 18}] -> (betasv[{8}, {10}]*betasv[{8}, {18}])/
    (65536*y^8) - betasv[{8, 8}, {10, 18}]/(65536*y^8) - 
   (43867*betasv[{8}, {10}]*zeta[9])/(764688133414453248000*y^8) + 
   (betasv[{8}, {18}]*zeta[9])/(294912*y^8) - zeta[17]/(60036910940160*y^7) - 
   (betasv[{8}, {10}]*zeta[17])/(36507222016*y^16), 
 ccbetasv[{0, 9}, {10, 18}] -> (betasv[{7}, {18}]*betasv[{8}, {10}])/
    (4096*y^6) - betasv[{8, 7}, {10, 18}]/(4096*y^6) - 
   (43867*betasv[{7}, {10}]*zeta[9])/(5310334259822592000*y^6) + 
   (betasv[{7}, {18}]*zeta[9])/(18432*y^6) - zeta[17]/(15009227735040*y^6) - 
   (betasv[{8}, {10}]*zeta[17])/(9126805504*y^15), 
 ccbetasv[{0, 10}, {10, 18}] -> (betasv[{6}, {18}]*betasv[{8}, {10}])/
    (256*y^4) - betasv[{8, 6}, {10, 18}]/(256*y^4) - 
   (43867*betasv[{6}, {10}]*zeta[9])/(66379178247782400*y^4) + 
   (betasv[{6}, {18}]*zeta[9])/(1152*y^4) - zeta[17]/(3752306933760*y^5) - 
   (betasv[{8}, {10}]*zeta[17])/(2281701376*y^14), 
 ccbetasv[{0, 11}, {10, 18}] -> (betasv[{5}, {18}]*betasv[{8}, {10}])/
    (16*y^2) - betasv[{8, 5}, {10, 18}]/(16*y^2) - 
   (43867*betasv[{5}, {10}]*zeta[9])/(1131463265587200*y^2) + 
   (betasv[{5}, {18}]*zeta[9])/(72*y^2) - zeta[17]/(938076733440*y^4) - 
   (betasv[{8}, {10}]*zeta[17])/(570425344*y^13), 
 ccbetasv[{1, 0}, {10, 18}] -> (betasv[{7}, {10}]*betasv[{16}, {18}])/
    (17592186044416*y^22) - betasv[{7, 16}, {10, 18}]/(17592186044416*y^22) + 
   (43867*zeta[9])/(1600904018385212276736000*y^6) + 
   (betasv[{16}, {18}]*zeta[9])/(316659348799488*y^23) + 
   zeta[17]/(7869157990748651520*y^14) - (betasv[{7}, {10}]*zeta[17])/
    (149533581377536*y^22), ccbetasv[{1, 1}, {10, 18}] -> 
  (betasv[{7}, {10}]*betasv[{15}, {18}])/(1099511627776*y^20) - 
   betasv[{7, 15}, {10, 18}]/(1099511627776*y^20) - 
   (43867*zeta[9])/(6403616073540849106944000*y^5) + 
   (betasv[{15}, {18}]*zeta[9])/(19791209299968*y^21) + 
   zeta[17]/(1967289497687162880*y^13) - (betasv[{7}, {10}]*zeta[17])/
    (37383395344384*y^21), ccbetasv[{1, 2}, {10, 18}] -> 
  (betasv[{7}, {10}]*betasv[{14}, {18}])/(68719476736*y^18) - 
   betasv[{7, 14}, {10, 18}]/(68719476736*y^18) + 
   (43867*zeta[9])/(12006780137889092075520000*y^4) + 
   (betasv[{14}, {18}]*zeta[9])/(1236950581248*y^19) + 
   zeta[17]/(491822374421790720*y^12) - (betasv[{7}, {10}]*zeta[17])/
    (9345848836096*y^20), ccbetasv[{1, 3}, {10, 18}] -> 
  (betasv[{7}, {10}]*betasv[{13}, {18}])/(4294967296*y^16) - 
   betasv[{7, 13}, {10, 18}]/(4294967296*y^16) - 
   (43867*zeta[9])/(14007910160870607421440000*y^3) + 
   (betasv[{13}, {18}]*zeta[9])/(77309411328*y^17) + 
   zeta[17]/(122955593605447680*y^11) - (betasv[{7}, {10}]*zeta[17])/
    (2336462209024*y^19), ccbetasv[{1, 4}, {10, 18}] -> 
  (betasv[{7}, {10}]*betasv[{12}, {18}])/(268435456*y^14) - 
   betasv[{7, 12}, {10, 18}]/(268435456*y^14) + 
   (43867*zeta[9])/(11381427005707368529920000*y^2) + 
   (betasv[{12}, {18}]*zeta[9])/(4831838208*y^15) + 
   zeta[17]/(30738898401361920*y^10) - (betasv[{7}, {10}]*zeta[17])/
    (584115552256*y^18), ccbetasv[{1, 5}, {10, 18}] -> 
  (betasv[{7}, {10}]*betasv[{11}, {18}])/(16777216*y^12) - 
   betasv[{7, 11}, {10, 18}]/(16777216*y^12) - 
   (43867*zeta[9])/(6828856203424421117952000*y) + 
   (betasv[{11}, {18}]*zeta[9])/(301989888*y^13) + 
   zeta[17]/(7684724600340480*y^9) - (betasv[{7}, {10}]*zeta[17])/
    (146028888064*y^17), ccbetasv[{1, 6}, {10, 18}] -> 
  (betasv[{7}, {10}]*betasv[{10}, {18}])/(1048576*y^10) - 
   betasv[{7, 10}, {10, 18}]/(1048576*y^10) + 
   (43867*zeta[9])/3129892426569526345728000 + (betasv[{10}, {18}]*zeta[9])/
    (18874368*y^11) + zeta[17]/(1921181150085120*y^8) - 
   (betasv[{7}, {10}]*zeta[17])/(36507222016*y^16), 
 ccbetasv[{1, 7}, {10, 18}] -> (betasv[{7}, {10}]*betasv[{9}, {18}])/
    (65536*y^8) - betasv[{7, 9}, {10, 18}]/(65536*y^8) + 
   (43867*betasv[{8}, {10}]*zeta[9])/(679722785257291776000*y^8) + 
   (betasv[{9}, {18}]*zeta[9])/(1179648*y^9) + 
   zeta[17]/(480295287521280*y^7) - (betasv[{7}, {10}]*zeta[17])/
    (9126805504*y^15), ccbetasv[{1, 8}, {10, 18}] -> 
  (betasv[{7}, {10}]*betasv[{8}, {18}])/(4096*y^6) - 
   betasv[{7, 8}, {10, 18}]/(4096*y^6) + (43867*betasv[{7}, {10}]*zeta[9])/
    (5974126042300416000*y^6) + (betasv[{8}, {18}]*zeta[9])/(73728*y^7) + 
   zeta[17]/(120073821880320*y^6) - (betasv[{7}, {10}]*zeta[17])/
    (2281701376*y^14), ccbetasv[{1, 9}, {10, 18}] -> 
  (betasv[{7}, {10}]*betasv[{7}, {18}])/(256*y^4) - 
   betasv[{7, 7}, {10, 18}]/(256*y^4) + (43867*betasv[{6}, {10}]*zeta[9])/
    (94827397496832000*y^4) + (betasv[{7}, {18}]*zeta[9])/(4608*y^5) + 
   zeta[17]/(30018455470080*y^5) - (betasv[{7}, {10}]*zeta[17])/
    (570425344*y^13), ccbetasv[{1, 10}, {10, 18}] -> 
  (betasv[{6}, {18}]*betasv[{7}, {10}])/(16*y^2) - 
   betasv[{7, 6}, {10, 18}]/(16*y^2) + (43867*betasv[{5}, {10}]*zeta[9])/
    (2074349320243200*y^2) + (betasv[{6}, {18}]*zeta[9])/(288*y^3) + 
   zeta[17]/(7504613867520*y^4) - (betasv[{7}, {10}]*zeta[17])/
    (142606336*y^12), ccbetasv[{2, 0}, {10, 18}] -> 
  (betasv[{6}, {10}]*betasv[{16}, {18}])/(1099511627776*y^20) - 
   betasv[{6, 16}, {10, 18}]/(1099511627776*y^20) + 
   (43867*zeta[9])/(400226004596303069184000*y^5) + 
   (betasv[{16}, {18}]*zeta[9])/(79164837199872*y^22) - 
   zeta[17]/(6885513241905070080*y^13) - (betasv[{6}, {10}]*zeta[17])/
    (9345848836096*y^20), ccbetasv[{2, 1}, {10, 18}] -> 
  (betasv[{6}, {10}]*betasv[{15}, {18}])/(68719476736*y^18) - 
   betasv[{6, 15}, {10, 18}]/(68719476736*y^18) - 
   (43867*zeta[9])/(1600904018385212276736000*y^4) + 
   (betasv[{15}, {18}]*zeta[9])/(4947802324992*y^20) - 
   zeta[17]/(1721378310476267520*y^12) - (betasv[{6}, {10}]*zeta[17])/
    (2336462209024*y^19), ccbetasv[{2, 2}, {10, 18}] -> 
  (betasv[{6}, {10}]*betasv[{14}, {18}])/(4294967296*y^16) - 
   betasv[{6, 14}, {10, 18}]/(4294967296*y^16) + 
   (43867*zeta[9])/(3001695034472273018880000*y^3) + 
   (betasv[{14}, {18}]*zeta[9])/(309237645312*y^18) - 
   zeta[17]/(430344577619066880*y^11) - (betasv[{6}, {10}]*zeta[17])/
    (584115552256*y^18), ccbetasv[{2, 3}, {10, 18}] -> 
  (betasv[{6}, {10}]*betasv[{13}, {18}])/(268435456*y^14) - 
   betasv[{6, 13}, {10, 18}]/(268435456*y^14) - 
   (43867*zeta[9])/(3501977540217651855360000*y^2) + 
   (betasv[{13}, {18}]*zeta[9])/(19327352832*y^16) - 
   zeta[17]/(107586144404766720*y^10) - (betasv[{6}, {10}]*zeta[17])/
    (146028888064*y^17), ccbetasv[{2, 4}, {10, 18}] -> 
  (betasv[{6}, {10}]*betasv[{12}, {18}])/(16777216*y^12) - 
   betasv[{6, 12}, {10, 18}]/(16777216*y^12) + 
   (43867*zeta[9])/(2845356751426842132480000*y) + 
   (betasv[{12}, {18}]*zeta[9])/(1207959552*y^14) - 
   zeta[17]/(26896536101191680*y^9) - (betasv[{6}, {10}]*zeta[17])/
    (36507222016*y^16), ccbetasv[{2, 5}, {10, 18}] -> 
  (betasv[{6}, {10}]*betasv[{11}, {18}])/(1048576*y^10) - 
   betasv[{6, 11}, {10, 18}]/(1048576*y^10) - 
   (43867*zeta[9])/1707214050856105279488000 + (betasv[{11}, {18}]*zeta[9])/
    (75497472*y^12) - zeta[17]/(6724134025297920*y^8) - 
   (betasv[{6}, {10}]*zeta[17])/(9126805504*y^15), 
 ccbetasv[{2, 6}, {10, 18}] -> (betasv[{6}, {10}]*betasv[{10}, {18}])/
    (65536*y^8) - betasv[{6, 10}, {10, 18}]/(65536*y^8) - 
   (43867*betasv[{8}, {10}]*zeta[9])/(475805949680104243200*y^8) + 
   (betasv[{10}, {18}]*zeta[9])/(4718592*y^10) - 
   zeta[17]/(1681033506324480*y^7) - (betasv[{6}, {10}]*zeta[17])/
    (2281701376*y^14), ccbetasv[{2, 7}, {10, 18}] -> 
  (betasv[{6}, {10}]*betasv[{9}, {18}])/(4096*y^6) - 
   betasv[{6, 9}, {10, 18}]/(4096*y^6) - (43867*betasv[{7}, {10}]*zeta[9])/
    (5310334259822592000*y^6) + (betasv[{9}, {18}]*zeta[9])/(294912*y^8) - 
   zeta[17]/(420258376581120*y^6) - (betasv[{6}, {10}]*zeta[17])/
    (570425344*y^13), ccbetasv[{2, 8}, {10, 18}] -> 
  (betasv[{6}, {10}]*betasv[{8}, {18}])/(256*y^4) - 
   betasv[{6, 8}, {10, 18}]/(256*y^4) - (43867*betasv[{6}, {10}]*zeta[9])/
    (106680822183936000*y^4) + (betasv[{8}, {18}]*zeta[9])/(18432*y^6) - 
   zeta[17]/(105064594145280*y^5) - (betasv[{6}, {10}]*zeta[17])/
    (142606336*y^12), ccbetasv[{2, 9}, {10, 18}] -> 
  (betasv[{6}, {10}]*betasv[{7}, {18}])/(16*y^2) - 
   betasv[{6, 7}, {10, 18}]/(16*y^2) - (43867*betasv[{5}, {10}]*zeta[9])/
    (2963356171776000*y^2) + (betasv[{7}, {18}]*zeta[9])/(1152*y^4) - 
   zeta[17]/(26266148536320*y^4) - (betasv[{6}, {10}]*zeta[17])/
    (35651584*y^11), ccbetasv[{3, 0}, {10, 18}] -> 
  (betasv[{5}, {10}]*betasv[{16}, {18}])/(68719476736*y^18) - 
   betasv[{5, 16}, {10, 18}]/(68719476736*y^18) + 
   (43867*zeta[9])/(100056501149075767296000*y^4) + 
   (betasv[{16}, {18}]*zeta[9])/(19791209299968*y^21) + 
   zeta[17]/(3442756620952535040*y^12) - (betasv[{5}, {10}]*zeta[17])/
    (584115552256*y^18), ccbetasv[{3, 1}, {10, 18}] -> 
  (betasv[{5}, {10}]*betasv[{15}, {18}])/(4294967296*y^16) - 
   betasv[{5, 15}, {10, 18}]/(4294967296*y^16) - 
   (43867*zeta[9])/(400226004596303069184000*y^3) + 
   (betasv[{15}, {18}]*zeta[9])/(1236950581248*y^19) + 
   zeta[17]/(860689155238133760*y^11) - (betasv[{5}, {10}]*zeta[17])/
    (146028888064*y^17), ccbetasv[{3, 2}, {10, 18}] -> 
  (betasv[{5}, {10}]*betasv[{14}, {18}])/(268435456*y^14) - 
   betasv[{5, 14}, {10, 18}]/(268435456*y^14) + 
   (43867*zeta[9])/(750423758618068254720000*y^2) + 
   (betasv[{14}, {18}]*zeta[9])/(77309411328*y^17) + 
   zeta[17]/(215172288809533440*y^10) - (betasv[{5}, {10}]*zeta[17])/
    (36507222016*y^16), ccbetasv[{3, 3}, {10, 18}] -> 
  (betasv[{5}, {10}]*betasv[{13}, {18}])/(16777216*y^12) - 
   betasv[{5, 13}, {10, 18}]/(16777216*y^12) - 
   (43867*zeta[9])/(875494385054412963840000*y) + 
   (betasv[{13}, {18}]*zeta[9])/(4831838208*y^15) + 
   zeta[17]/(53793072202383360*y^9) - (betasv[{5}, {10}]*zeta[17])/
    (9126805504*y^15), ccbetasv[{3, 4}, {10, 18}] -> 
  (betasv[{5}, {10}]*betasv[{12}, {18}])/(1048576*y^10) - 
   betasv[{5, 12}, {10, 18}]/(1048576*y^10) + 
   (43867*zeta[9])/711339187856710533120000 + (betasv[{12}, {18}]*zeta[9])/
    (301989888*y^13) + zeta[17]/(13448268050595840*y^8) - 
   (betasv[{5}, {10}]*zeta[17])/(2281701376*y^14), 
 ccbetasv[{3, 5}, {10, 18}] -> (betasv[{5}, {10}]*betasv[{11}, {18}])/
    (65536*y^8) - betasv[{5, 11}, {10, 18}]/(65536*y^8) + 
   (43867*betasv[{8}, {10}]*zeta[9])/(259530518007329587200*y^8) + 
   (betasv[{11}, {18}]*zeta[9])/(18874368*y^11) + 
   zeta[17]/(3362067012648960*y^7) - (betasv[{5}, {10}]*zeta[17])/
    (570425344*y^13), ccbetasv[{3, 6}, {10, 18}] -> 
  (betasv[{5}, {10}]*betasv[{10}, {18}])/(4096*y^6) - 
   betasv[{5, 10}, {10, 18}]/(4096*y^6) + (43867*betasv[{7}, {10}]*zeta[9])/
    (3717233981875814400*y^6) + (betasv[{10}, {18}]*zeta[9])/(1179648*y^9) + 
   zeta[17]/(840516753162240*y^6) - (betasv[{5}, {10}]*zeta[17])/
    (142606336*y^12), ccbetasv[{3, 7}, {10, 18}] -> 
  (betasv[{5}, {10}]*betasv[{9}, {18}])/(256*y^4) - 
   betasv[{5, 9}, {10, 18}]/(256*y^4) + (43867*betasv[{6}, {10}]*zeta[9])/
    (94827397496832000*y^4) + (betasv[{9}, {18}]*zeta[9])/(73728*y^7) + 
   zeta[17]/(210129188290560*y^5) - (betasv[{5}, {10}]*zeta[17])/
    (35651584*y^11), ccbetasv[{3, 8}, {10, 18}] -> 
  (betasv[{5}, {10}]*betasv[{8}, {18}])/(16*y^2) - 
   betasv[{5, 8}, {10, 18}]/(16*y^2) + (43867*betasv[{5}, {10}]*zeta[9])/
    (3333775693248000*y^2) + (betasv[{8}, {18}]*zeta[9])/(4608*y^5) + 
   zeta[17]/(52532297072640*y^4) - (betasv[{5}, {10}]*zeta[17])/
    (8912896*y^10), ccbetasv[{4, 0}, {10, 18}] -> 
  (betasv[{4}, {10}]*betasv[{16}, {18}])/(4294967296*y^16) - 
   betasv[{4, 16}, {10, 18}]/(4294967296*y^16) + 
   (43867*zeta[9])/(25014125287268941824000*y^3) + 
   (betasv[{16}, {18}]*zeta[9])/(4947802324992*y^20) - 
   zeta[17]/(1075861444047667200*y^11) - (betasv[{4}, {10}]*zeta[17])/
    (36507222016*y^16), ccbetasv[{4, 1}, {10, 18}] -> 
  (betasv[{4}, {10}]*betasv[{15}, {18}])/(268435456*y^14) - 
   betasv[{4, 15}, {10, 18}]/(268435456*y^14) - 
   (43867*zeta[9])/(100056501149075767296000*y^2) + 
   (betasv[{15}, {18}]*zeta[9])/(309237645312*y^18) - 
   zeta[17]/(268965361011916800*y^10) - (betasv[{4}, {10}]*zeta[17])/
    (9126805504*y^15), ccbetasv[{4, 2}, {10, 18}] -> 
  (betasv[{4}, {10}]*betasv[{14}, {18}])/(16777216*y^12) - 
   betasv[{4, 14}, {10, 18}]/(16777216*y^12) + 
   (43867*zeta[9])/(187605939654517063680000*y) + 
   (betasv[{14}, {18}]*zeta[9])/(19327352832*y^16) - 
   zeta[17]/(67241340252979200*y^9) - (betasv[{4}, {10}]*zeta[17])/
    (2281701376*y^14), ccbetasv[{4, 3}, {10, 18}] -> 
  (betasv[{4}, {10}]*betasv[{13}, {18}])/(1048576*y^10) - 
   betasv[{4, 13}, {10, 18}]/(1048576*y^10) - 
   (43867*zeta[9])/218873596263603240960000 + (betasv[{13}, {18}]*zeta[9])/
    (1207959552*y^14) - zeta[17]/(16810335063244800*y^8) - 
   (betasv[{4}, {10}]*zeta[17])/(570425344*y^13), 
 ccbetasv[{4, 4}, {10, 18}] -> (betasv[{4}, {10}]*betasv[{12}, {18}])/
    (65536*y^8) - betasv[{4, 12}, {10, 18}]/(65536*y^8) - 
   (43867*betasv[{8}, {10}]*zeta[9])/(108137715836387328000*y^8) + 
   (betasv[{12}, {18}]*zeta[9])/(75497472*y^12) - 
   zeta[17]/(4202583765811200*y^7) - (betasv[{4}, {10}]*zeta[17])/
    (142606336*y^12), ccbetasv[{4, 5}, {10, 18}] -> 
  (betasv[{4}, {10}]*betasv[{11}, {18}])/(4096*y^6) - 
   betasv[{4, 11}, {10, 18}]/(4096*y^6) - (43867*betasv[{7}, {10}]*zeta[9])/
    (2027582171932262400*y^6) + (betasv[{11}, {18}]*zeta[9])/(4718592*y^10) - 
   zeta[17]/(1050645941452800*y^6) - (betasv[{4}, {10}]*zeta[17])/
    (35651584*y^11), ccbetasv[{4, 6}, {10, 18}] -> 
  (betasv[{4}, {10}]*betasv[{10}, {18}])/(256*y^4) - 
   betasv[{4, 10}, {10, 18}]/(256*y^4) - (43867*betasv[{6}, {10}]*zeta[9])/
    (66379178247782400*y^4) + (betasv[{10}, {18}]*zeta[9])/(294912*y^8) - 
   zeta[17]/(262661485363200*y^5) - (betasv[{4}, {10}]*zeta[17])/
    (8912896*y^10), ccbetasv[{4, 7}, {10, 18}] -> 
  (betasv[{4}, {10}]*betasv[{9}, {18}])/(16*y^2) - 
   betasv[{4, 9}, {10, 18}]/(16*y^2) - (43867*betasv[{5}, {10}]*zeta[9])/
    (2963356171776000*y^2) + (betasv[{9}, {18}]*zeta[9])/(18432*y^6) - 
   zeta[17]/(65665371340800*y^4) - (betasv[{4}, {10}]*zeta[17])/
    (2228224*y^9), ccbetasv[{5, 0}, {10, 18}] -> 
  (betasv[{3}, {10}]*betasv[{16}, {18}])/(268435456*y^14) - 
   betasv[{3, 16}, {10, 18}]/(268435456*y^14) + 
   (43867*zeta[9])/(6253531321817235456000*y^2) + 
   (betasv[{16}, {18}]*zeta[9])/(1236950581248*y^19) + 
   zeta[17]/(215172288809533440*y^10) - (betasv[{3}, {10}]*zeta[17])/
    (2281701376*y^14), ccbetasv[{5, 1}, {10, 18}] -> 
  (betasv[{3}, {10}]*betasv[{15}, {18}])/(16777216*y^12) - 
   betasv[{3, 15}, {10, 18}]/(16777216*y^12) - 
   (43867*zeta[9])/(25014125287268941824000*y) + (betasv[{15}, {18}]*zeta[9])/
    (77309411328*y^17) + zeta[17]/(53793072202383360*y^9) - 
   (betasv[{3}, {10}]*zeta[17])/(570425344*y^13), 
 ccbetasv[{5, 2}, {10, 18}] -> (betasv[{3}, {10}]*betasv[{14}, {18}])/
    (1048576*y^10) - betasv[{3, 14}, {10, 18}]/(1048576*y^10) + 
   (43867*zeta[9])/46901484913629265920000 + (betasv[{14}, {18}]*zeta[9])/
    (4831838208*y^15) + zeta[17]/(13448268050595840*y^8) - 
   (betasv[{3}, {10}]*zeta[17])/(142606336*y^12), 
 ccbetasv[{5, 3}, {10, 18}] -> (betasv[{3}, {10}]*betasv[{13}, {18}])/
    (65536*y^8) - betasv[{3, 13}, {10, 18}]/(65536*y^8) + 
   (43867*betasv[{8}, {10}]*zeta[9])/(33273143334273024000*y^8) + 
   (betasv[{13}, {18}]*zeta[9])/(301989888*y^13) + 
   zeta[17]/(3362067012648960*y^7) - (betasv[{3}, {10}]*zeta[17])/
    (35651584*y^11), ccbetasv[{5, 4}, {10, 18}] -> 
  (betasv[{3}, {10}]*betasv[{12}, {18}])/(4096*y^6) - 
   betasv[{3, 12}, {10, 18}]/(4096*y^6) + (43867*betasv[{7}, {10}]*zeta[9])/
    (844825904971776000*y^6) + (betasv[{12}, {18}]*zeta[9])/(18874368*y^11) + 
   zeta[17]/(840516753162240*y^6) - (betasv[{3}, {10}]*zeta[17])/
    (8912896*y^10), ccbetasv[{5, 5}, {10, 18}] -> 
  (betasv[{3}, {10}]*betasv[{11}, {18}])/(256*y^4) - 
   betasv[{3, 11}, {10, 18}]/(256*y^4) + (43867*betasv[{6}, {10}]*zeta[9])/
    (36206824498790400*y^4) + (betasv[{11}, {18}]*zeta[9])/(1179648*y^9) + 
   zeta[17]/(210129188290560*y^5) - (betasv[{3}, {10}]*zeta[17])/
    (2228224*y^9), ccbetasv[{5, 6}, {10, 18}] -> 
  (betasv[{3}, {10}]*betasv[{10}, {18}])/(16*y^2) - 
   betasv[{3, 10}, {10, 18}]/(16*y^2) + (43867*betasv[{5}, {10}]*zeta[9])/
    (2074349320243200*y^2) + (betasv[{10}, {18}]*zeta[9])/(73728*y^7) + 
   zeta[17]/(52532297072640*y^4) - (betasv[{3}, {10}]*zeta[17])/(557056*y^8), 
 ccbetasv[{6, 0}, {10, 18}] -> (betasv[{2}, {10}]*betasv[{16}, {18}])/
    (16777216*y^12) - betasv[{2, 16}, {10, 18}]/(16777216*y^12) + 
   (43867*zeta[9])/(1563382830454308864000*y) + (betasv[{16}, {18}]*zeta[9])/
    (309237645312*y^18) - zeta[17]/(26896536101191680*y^9) - 
   (betasv[{2}, {10}]*zeta[17])/(142606336*y^12), 
 ccbetasv[{6, 1}, {10, 18}] -> (betasv[{2}, {10}]*betasv[{15}, {18}])/
    (1048576*y^10) - betasv[{2, 15}, {10, 18}]/(1048576*y^10) - 
   (43867*zeta[9])/6253531321817235456000 + (betasv[{15}, {18}]*zeta[9])/
    (19327352832*y^16) - zeta[17]/(6724134025297920*y^8) - 
   (betasv[{2}, {10}]*zeta[17])/(35651584*y^11), 
 ccbetasv[{6, 2}, {10, 18}] -> (betasv[{2}, {10}]*betasv[{14}, {18}])/
    (65536*y^8) - betasv[{2, 14}, {10, 18}]/(65536*y^8) - 
   (43867*betasv[{8}, {10}]*zeta[9])/(7129959285915648000*y^8) + 
   (betasv[{14}, {18}]*zeta[9])/(1207959552*y^14) - 
   zeta[17]/(1681033506324480*y^7) - (betasv[{2}, {10}]*zeta[17])/
    (8912896*y^10), ccbetasv[{6, 3}, {10, 18}] -> 
  (betasv[{2}, {10}]*betasv[{13}, {18}])/(4096*y^6) - 
   betasv[{2, 13}, {10, 18}]/(4096*y^6) - (43867*betasv[{7}, {10}]*zeta[9])/
    (259946432299008000*y^6) + (betasv[{13}, {18}]*zeta[9])/(75497472*y^12) - 
   zeta[17]/(420258376581120*y^6) - (betasv[{2}, {10}]*zeta[17])/
    (2228224*y^9), ccbetasv[{6, 4}, {10, 18}] -> 
  (betasv[{2}, {10}]*betasv[{12}, {18}])/(256*y^4) - 
   betasv[{2, 12}, {10, 18}]/(256*y^4) - (43867*betasv[{6}, {10}]*zeta[9])/
    (15086176874496000*y^4) + (betasv[{12}, {18}]*zeta[9])/(4718592*y^10) - 
   zeta[17]/(105064594145280*y^5) - (betasv[{2}, {10}]*zeta[17])/
    (557056*y^8), ccbetasv[{6, 5}, {10, 18}] -> 
  (betasv[{2}, {10}]*betasv[{11}, {18}])/(16*y^2) - 
   betasv[{2, 11}, {10, 18}]/(16*y^2) - (43867*betasv[{5}, {10}]*zeta[9])/
    (1131463265587200*y^2) + (betasv[{11}, {18}]*zeta[9])/(294912*y^8) - 
   zeta[17]/(26266148536320*y^4) - (betasv[{2}, {10}]*zeta[17])/(139264*y^7), 
 ccbetasv[{7, 0}, {10, 18}] -> (betasv[{1}, {10}]*betasv[{16}, {18}])/
    (1048576*y^10) - betasv[{1, 16}, {10, 18}]/(1048576*y^10) + 
   (43867*zeta[9])/390845707613577216000 + (betasv[{16}, {18}]*zeta[9])/
    (77309411328*y^17) + zeta[17]/(1921181150085120*y^8) - 
   (betasv[{1}, {10}]*zeta[17])/(8912896*y^10), 
 ccbetasv[{7, 1}, {10, 18}] -> (betasv[{1}, {10}]*betasv[{15}, {18}])/
    (65536*y^8) - betasv[{1, 15}, {10, 18}]/(65536*y^8) + 
   (43867*betasv[{8}, {10}]*zeta[9])/(950661238122086400*y^8) + 
   (betasv[{15}, {18}]*zeta[9])/(4831838208*y^15) + 
   zeta[17]/(480295287521280*y^7) - (betasv[{1}, {10}]*zeta[17])/
    (2228224*y^9), ccbetasv[{7, 2}, {10, 18}] -> 
  (betasv[{1}, {10}]*betasv[{14}, {18}])/(4096*y^6) - 
   betasv[{1, 14}, {10, 18}]/(4096*y^6) + (43867*betasv[{7}, {10}]*zeta[9])/
    (55702806921216000*y^6) + (betasv[{14}, {18}]*zeta[9])/(301989888*y^13) + 
   zeta[17]/(120073821880320*y^6) - (betasv[{1}, {10}]*zeta[17])/
    (557056*y^8), ccbetasv[{7, 3}, {10, 18}] -> 
  (betasv[{1}, {10}]*betasv[{13}, {18}])/(256*y^4) - 
   betasv[{1, 13}, {10, 18}]/(256*y^4) + (43867*betasv[{6}, {10}]*zeta[9])/
    (4641900576768000*y^4) + (betasv[{13}, {18}]*zeta[9])/(18874368*y^11) + 
   zeta[17]/(30018455470080*y^5) - (betasv[{1}, {10}]*zeta[17])/(139264*y^7), 
 ccbetasv[{7, 4}, {10, 18}] -> (betasv[{1}, {10}]*betasv[{12}, {18}])/
    (16*y^2) - betasv[{1, 12}, {10, 18}]/(16*y^2) + 
   (43867*betasv[{5}, {10}]*zeta[9])/(471443027328000*y^2) + 
   (betasv[{12}, {18}]*zeta[9])/(1179648*y^9) + 
   zeta[17]/(7504613867520*y^4) - (betasv[{1}, {10}]*zeta[17])/(34816*y^6), 
 ccbetasv[{8, 0}, {10, 18}] -> (betasv[{0}, {10}]*betasv[{16}, {18}])/
    (65536*y^8) - betasv[{0, 16}, {10, 18}]/(65536*y^8) - 
   (43867*betasv[{8}, {10}]*zeta[9])/(59416327382630400*y^8) + 
   (betasv[{16}, {18}]*zeta[9])/(19327352832*y^16) - 
   zeta[17]/(60036910940160*y^7) - (betasv[{0}, {10}]*zeta[17])/(557056*y^8), 
 ccbetasv[{8, 1}, {10, 18}] -> (betasv[{0}, {10}]*betasv[{15}, {18}])/
    (4096*y^6) - betasv[{0, 15}, {10, 18}]/(4096*y^6) - 
   (43867*betasv[{7}, {10}]*zeta[9])/(7427040922828800*y^6) + 
   (betasv[{15}, {18}]*zeta[9])/(1207959552*y^14) - 
   zeta[17]/(15009227735040*y^6) - (betasv[{0}, {10}]*zeta[17])/(139264*y^7), 
 ccbetasv[{8, 2}, {10, 18}] -> (betasv[{0}, {10}]*betasv[{14}, {18}])/
    (256*y^4) - betasv[{0, 14}, {10, 18}]/(256*y^4) - 
   (43867*betasv[{6}, {10}]*zeta[9])/(994692980736000*y^4) + 
   (betasv[{14}, {18}]*zeta[9])/(75497472*y^12) - 
   zeta[17]/(3752306933760*y^5) - (betasv[{0}, {10}]*zeta[17])/(34816*y^6), 
 ccbetasv[{8, 3}, {10, 18}] -> (betasv[{0}, {10}]*betasv[{13}, {18}])/
    (16*y^2) - betasv[{0, 13}, {10, 18}]/(16*y^2) - 
   (43867*betasv[{5}, {10}]*zeta[9])/(145059393024000*y^2) + 
   (betasv[{13}, {18}]*zeta[9])/(4718592*y^10) - 
   zeta[17]/(938076733440*y^4) - (betasv[{0}, {10}]*zeta[17])/(8704*y^5), 
 ccbetasv[{0, 10}, {12, 12}] -> betasv[{0, 10}, {12, 12}] + 
   (2*betasv[{0}, {12}]*zeta[11])/11 - (betasv[{10}, {12}]*zeta[11])/
    (5767168*y^10), ccbetasv[{1, 9}, {12, 12}] -> 
  betasv[{1, 9}, {12, 12}] + (betasv[{1}, {12}]*zeta[11])/(22*y) - 
   (betasv[{9}, {12}]*zeta[11])/(1441792*y^9), 
 ccbetasv[{2, 8}, {12, 12}] -> betasv[{2, 8}, {12, 12}] + 
   (betasv[{2}, {12}]*zeta[11])/(88*y^2) - (betasv[{8}, {12}]*zeta[11])/
    (360448*y^8), ccbetasv[{3, 7}, {12, 12}] -> 
  betasv[{3, 7}, {12, 12}] + (betasv[{3}, {12}]*zeta[11])/(352*y^3) - 
   (betasv[{7}, {12}]*zeta[11])/(90112*y^7), ccbetasv[{4, 6}, {12, 12}] -> 
  betasv[{4, 6}, {12, 12}] + (betasv[{4}, {12}]*zeta[11])/(1408*y^4) - 
   (betasv[{6}, {12}]*zeta[11])/(22528*y^6), ccbetasv[{1, 10}, {12, 12}] -> 
  16*y^2*betasv[{0, 9}, {12, 12}] - (691*y^2*zeta[11])/4495130640000 + 
   (8*y*betasv[{0}, {12}]*zeta[11])/11 - (betasv[{9}, {12}]*zeta[11])/
    (360448*y^8), ccbetasv[{2, 9}, {12, 12}] -> 
  16*y^2*betasv[{1, 8}, {12, 12}] + (691*y^2*zeta[11])/40456175760000 + 
   (2*betasv[{1}, {12}]*zeta[11])/11 - (betasv[{8}, {12}]*zeta[11])/
    (90112*y^7), ccbetasv[{3, 8}, {12, 12}] -> 
  16*y^2*betasv[{2, 7}, {12, 12}] - (691*y^2*zeta[11])/161824703040000 + 
   (betasv[{2}, {12}]*zeta[11])/(22*y) - (betasv[{7}, {12}]*zeta[11])/
    (22528*y^6), ccbetasv[{4, 7}, {12, 12}] -> 
  16*y^2*betasv[{3, 6}, {12, 12}] + (691*y^2*zeta[11])/377590973760000 + 
   (betasv[{3}, {12}]*zeta[11])/(88*y^2) - (betasv[{6}, {12}]*zeta[11])/
    (5632*y^5), ccbetasv[{5, 6}, {12, 12}] -> 
  16*y^2*betasv[{4, 5}, {12, 12}] - (691*y^2*zeta[11])/566386460640000 + 
   (betasv[{4}, {12}]*zeta[11])/(352*y^3) - (betasv[{5}, {12}]*zeta[11])/
    (1408*y^4), ccbetasv[{2, 10}, {12, 12}] -> 
  256*y^4*betasv[{0, 8}, {12, 12}] - (691*y^3*zeta[11])/1264255492500 + 
   (32*y^2*betasv[{0}, {12}]*zeta[11])/11 - (betasv[{8}, {12}]*zeta[11])/
    (22528*y^6), ccbetasv[{3, 9}, {12, 12}] -> 
  256*y^4*betasv[{1, 7}, {12, 12}] + (691*y^3*zeta[11])/13485391920000 + 
   (8*y*betasv[{1}, {12}]*zeta[11])/11 - (betasv[{7}, {12}]*zeta[11])/
    (5632*y^5), ccbetasv[{4, 8}, {12, 12}] -> 
  256*y^4*betasv[{2, 6}, {12, 12}] - (691*y^3*zeta[11])/70798307580000 + 
   (2*betasv[{2}, {12}]*zeta[11])/11 - (betasv[{6}, {12}]*zeta[11])/
    (1408*y^4), ccbetasv[{5, 7}, {12, 12}] -> 
  256*y^4*betasv[{3, 5}, {12, 12}] + (691*y^3*zeta[11])/283193230320000 + 
   (betasv[{3}, {12}]*zeta[11])/(22*y) - (betasv[{5}, {12}]*zeta[11])/
    (352*y^3), ccbetasv[{3, 10}, {12, 12}] -> 
  4096*y^6*betasv[{0, 7}, {12, 12}] - (691*y^4*zeta[11])/306486180000 + 
   (128*y^3*betasv[{0}, {12}]*zeta[11])/11 - (betasv[{7}, {12}]*zeta[11])/
    (1408*y^4), ccbetasv[{4, 9}, {12, 12}] -> 
  4096*y^6*betasv[{1, 6}, {12, 12}] + (691*y^4*zeta[11])/2949929482500 + 
   (32*y^2*betasv[{1}, {12}]*zeta[11])/11 - (betasv[{6}, {12}]*zeta[11])/
    (352*y^3), ccbetasv[{5, 8}, {12, 12}] -> 
  4096*y^6*betasv[{2, 5}, {12, 12}] - (691*y^4*zeta[11])/11799717930000 + 
   (8*y*betasv[{2}, {12}]*zeta[11])/11 - (betasv[{5}, {12}]*zeta[11])/
    (88*y^2), ccbetasv[{6, 7}, {12, 12}] -> 
  4096*y^6*betasv[{3, 4}, {12, 12}] + (691*y^4*zeta[11])/23599435860000 + 
   (2*betasv[{3}, {12}]*zeta[11])/11 - (betasv[{4}, {12}]*zeta[11])/(22*y), 
 ccbetasv[{4, 10}, {12, 12}] -> 65536*y^8*betasv[{0, 6}, {12, 12}] - 
   (13129*y^5*zeta[11])/1474964741250 + (512*y^4*betasv[{0}, {12}]*zeta[11])/
    11 - (betasv[{6}, {12}]*zeta[11])/(88*y^2), 
 ccbetasv[{5, 9}, {12, 12}] -> 65536*y^8*betasv[{1, 5}, {12, 12}] + 
   (691*y^5*zeta[11])/804526222500 + (128*y^3*betasv[{1}, {12}]*zeta[11])/
    11 - (betasv[{5}, {12}]*zeta[11])/(22*y), ccbetasv[{6, 8}, {12, 12}] -> 
  65536*y^8*betasv[{2, 4}, {12, 12}] - (691*y^5*zeta[11])/4424894223750 + 
   (32*y^2*betasv[{2}, {12}]*zeta[11])/11 - (2*betasv[{4}, {12}]*zeta[11])/
    11, ccbetasv[{5, 10}, {12, 12}] -> 
  1048576*y^10*betasv[{0, 5}, {12, 12}] - (15893*y^6*zeta[11])/442489422375 + 
   (2048*y^5*betasv[{0}, {12}]*zeta[11])/11 - (2*betasv[{5}, {12}]*zeta[11])/
    11, ccbetasv[{6, 9}, {12, 12}] -> 1048576*y^10*betasv[{1, 4}, {12, 12}] + 
   (2764*y^6*zeta[11])/737482370625 + (512*y^4*betasv[{1}, {12}]*zeta[11])/
    11 - (8*y*betasv[{4}, {12}]*zeta[11])/11, ccbetasv[{7, 8}, {12, 12}] -> 
  1048576*y^10*betasv[{2, 3}, {12, 12}] - (691*y^6*zeta[11])/632127746250 + 
   (128*y^3*betasv[{2}, {12}]*zeta[11])/11 - 
   (32*y^2*betasv[{3}, {12}]*zeta[11])/11, ccbetasv[{6, 10}, {12, 12}] -> 
  16777216*y^12*betasv[{0, 4}, {12, 12}] - (105032*y^7*zeta[11])/
    737482370625 + (8192*y^6*betasv[{0}, {12}]*zeta[11])/11 - 
   (32*y^2*betasv[{4}, {12}]*zeta[11])/11, ccbetasv[{7, 9}, {12, 12}] -> 
  16777216*y^12*betasv[{1, 3}, {12, 12}] + (1382*y^7*zeta[11])/105354624375 + 
   (2048*y^5*betasv[{1}, {12}]*zeta[11])/11 - 
   (128*y^3*betasv[{3}, {12}]*zeta[11])/11, ccbetasv[{7, 10}, {12, 12}] -> 
  268435456*y^14*betasv[{0, 3}, {12, 12}] - (5528*y^8*zeta[11])/9577693125 + 
   (32768*y^7*betasv[{0}, {12}]*zeta[11])/11 - 
   (512*y^4*betasv[{3}, {12}]*zeta[11])/11, ccbetasv[{8, 9}, {12, 12}] -> 
  268435456*y^14*betasv[{1, 2}, {12, 12}] + (22112*y^8*zeta[11])/
    316063873125 + (8192*y^6*betasv[{1}, {12}]*zeta[11])/11 - 
   (2048*y^5*betasv[{2}, {12}]*zeta[11])/11, ccbetasv[{8, 10}, {12, 12}] -> 
  4294967296*y^16*betasv[{0, 2}, {12, 12}] - (707584*y^9*zeta[11])/
    316063873125 + (131072*y^8*betasv[{0}, {12}]*zeta[11])/11 - 
   (8192*y^6*betasv[{2}, {12}]*zeta[11])/11, ccbetasv[{9, 10}, {12, 12}] -> 
  68719476736*y^18*betasv[{0, 1}, {12, 12}] - (353792*y^10*zeta[11])/
    35118208125 + (524288*y^9*betasv[{0}, {12}]*zeta[11])/11 - 
   (131072*y^8*betasv[{1}, {12}]*zeta[11])/11, 
 ccbetasv[{0, 1}, {12, 12}] -> betasv[{9, 10}, {12, 12}]/(68719476736*y^18) + 
   (691*zeta[11])/(4713486105968640000*y^8) + (betasv[{9}, {12}]*zeta[11])/
    (377957122048*y^18) - (betasv[{10}, {12}]*zeta[11])/(1511828488192*y^19), 
 ccbetasv[{0, 2}, {12, 12}] -> betasv[{8, 10}, {12, 12}]/(4294967296*y^16) + 
   (691*zeta[11])/(1325667967303680000*y^7) + (betasv[{8}, {12}]*zeta[11])/
    (23622320128*y^16) - (betasv[{10}, {12}]*zeta[11])/(377957122048*y^18), 
 ccbetasv[{0, 3}, {12, 12}] -> betasv[{7, 10}, {12, 12}]/(268435456*y^14) + 
   (691*zeta[11])/(321374052679680000*y^6) + (betasv[{7}, {12}]*zeta[11])/
    (1476395008*y^14) - (betasv[{10}, {12}]*zeta[11])/(94489280512*y^17), 
 ccbetasv[{0, 4}, {12, 12}] -> betasv[{6, 10}, {12, 12}]/(16777216*y^12) + 
   (13129*zeta[11])/(1546612628520960000*y^5) + (betasv[{6}, {12}]*zeta[11])/
    (92274688*y^12) - (betasv[{10}, {12}]*zeta[11])/(23622320128*y^16), 
 ccbetasv[{0, 5}, {12, 12}] -> betasv[{5, 10}, {12, 12}]/(1048576*y^10) + 
   (15893*zeta[11])/(463983788556288000*y^4) + (betasv[{5}, {12}]*zeta[11])/
    (5767168*y^10) - (betasv[{10}, {12}]*zeta[11])/(5905580032*y^15), 
 ccbetasv[{0, 6}, {12, 12}] -> betasv[{4, 10}, {12, 12}]/(65536*y^8) + 
   (13129*zeta[11])/(96663289282560000*y^3) + (betasv[{4}, {12}]*zeta[11])/
    (360448*y^8) - (betasv[{10}, {12}]*zeta[11])/(1476395008*y^14), 
 ccbetasv[{0, 7}, {12, 12}] -> betasv[{3, 10}, {12, 12}]/(4096*y^6) + 
   (691*zeta[11])/(1255367393280000*y^2) + (betasv[{3}, {12}]*zeta[11])/
    (22528*y^6) - (betasv[{10}, {12}]*zeta[11])/(369098752*y^13), 
 ccbetasv[{0, 8}, {12, 12}] -> betasv[{2, 10}, {12, 12}]/(256*y^4) + 
   (691*zeta[11])/(323649406080000*y) + (betasv[{2}, {12}]*zeta[11])/
    (1408*y^4) - (betasv[{10}, {12}]*zeta[11])/(92274688*y^12), 
 ccbetasv[{0, 9}, {12, 12}] -> betasv[{1, 10}, {12, 12}]/(16*y^2) + 
   (691*zeta[11])/71922090240000 + (betasv[{1}, {12}]*zeta[11])/(88*y^2) - 
   (betasv[{10}, {12}]*zeta[11])/(23068672*y^11), 
 ccbetasv[{1, 2}, {12, 12}] -> betasv[{8, 9}, {12, 12}]/(268435456*y^14) - 
   (691*zeta[11])/(2651335934607360000*y^6) + (betasv[{8}, {12}]*zeta[11])/
    (5905580032*y^15) - (betasv[{9}, {12}]*zeta[11])/(23622320128*y^16), 
 ccbetasv[{1, 3}, {12, 12}] -> betasv[{7, 9}, {12, 12}]/(16777216*y^12) - 
   (691*zeta[11])/(883778644869120000*y^5) + (betasv[{7}, {12}]*zeta[11])/
    (369098752*y^13) - (betasv[{9}, {12}]*zeta[11])/(5905580032*y^15), 
 ccbetasv[{1, 4}, {12, 12}] -> betasv[{6, 9}, {12, 12}]/(1048576*y^10) - 
   (691*zeta[11])/(193326578565120000*y^4) + (betasv[{6}, {12}]*zeta[11])/
    (23068672*y^11) - (betasv[{9}, {12}]*zeta[11])/(1476395008*y^14), 
 ccbetasv[{1, 5}, {12, 12}] -> betasv[{5, 9}, {12, 12}]/(65536*y^8) - 
   (691*zeta[11])/(52725430517760000*y^3) + (betasv[{5}, {12}]*zeta[11])/
    (1441792*y^9) - (betasv[{9}, {12}]*zeta[11])/(369098752*y^13), 
 ccbetasv[{1, 6}, {12, 12}] -> betasv[{4, 9}, {12, 12}]/(4096*y^6) - 
   (691*zeta[11])/(12082911160320000*y^2) + (betasv[{4}, {12}]*zeta[11])/
    (90112*y^7) - (betasv[{9}, {12}]*zeta[11])/(92274688*y^12), 
 ccbetasv[{1, 7}, {12, 12}] -> betasv[{3, 9}, {12, 12}]/(256*y^4) - 
   (691*zeta[11])/(3452260331520000*y) + (betasv[{3}, {12}]*zeta[11])/
    (5632*y^5) - (betasv[{9}, {12}]*zeta[11])/(23068672*y^11), 
 ccbetasv[{1, 8}, {12, 12}] -> betasv[{2, 9}, {12, 12}]/(16*y^2) - 
   (691*zeta[11])/647298812160000 + (betasv[{2}, {12}]*zeta[11])/(352*y^3) - 
   (betasv[{9}, {12}]*zeta[11])/(5767168*y^10), 
 ccbetasv[{2, 3}, {12, 12}] -> betasv[{7, 8}, {12, 12}]/(1048576*y^10) + 
   (691*zeta[11])/(662833983651840000*y^4) + (betasv[{7}, {12}]*zeta[11])/
    (92274688*y^12) - (betasv[{8}, {12}]*zeta[11])/(369098752*y^13), 
 ccbetasv[{2, 4}, {12, 12}] -> betasv[{6, 8}, {12, 12}]/(65536*y^8) + 
   (691*zeta[11])/(289989867847680000*y^3) + (betasv[{6}, {12}]*zeta[11])/
    (5767168*y^10) - (betasv[{8}, {12}]*zeta[11])/(92274688*y^12), 
 ccbetasv[{2, 5}, {12, 12}] -> betasv[{5, 8}, {12, 12}]/(4096*y^6) + 
   (691*zeta[11])/(48331644641280000*y^2) + (betasv[{5}, {12}]*zeta[11])/
    (360448*y^8) - (betasv[{8}, {12}]*zeta[11])/(23068672*y^11), 
 ccbetasv[{2, 6}, {12, 12}] -> betasv[{4, 8}, {12, 12}]/(256*y^4) + 
   (691*zeta[11])/(18124366740480000*y) + (betasv[{4}, {12}]*zeta[11])/
    (22528*y^6) - (betasv[{8}, {12}]*zeta[11])/(5767168*y^10), 
 ccbetasv[{2, 7}, {12, 12}] -> betasv[{3, 8}, {12, 12}]/(16*y^2) + 
   (691*zeta[11])/2589195248640000 + (betasv[{3}, {12}]*zeta[11])/
    (1408*y^4) - (betasv[{8}, {12}]*zeta[11])/(1441792*y^9), 
 ccbetasv[{3, 4}, {12, 12}] -> betasv[{6, 7}, {12, 12}]/(4096*y^6) - 
   (691*zeta[11])/(96663289282560000*y^2) + (betasv[{6}, {12}]*zeta[11])/
    (1441792*y^9) - (betasv[{7}, {12}]*zeta[11])/(5767168*y^10), 
 ccbetasv[{3, 5}, {12, 12}] -> betasv[{5, 7}, {12, 12}]/(256*y^4) - 
   (691*zeta[11])/(72497466961920000*y) + (betasv[{5}, {12}]*zeta[11])/
    (90112*y^7) - (betasv[{7}, {12}]*zeta[11])/(1441792*y^9), 
 ccbetasv[{3, 6}, {12, 12}] -> betasv[{4, 7}, {12, 12}]/(16*y^2) - 
   (691*zeta[11])/6041455580160000 + (betasv[{4}, {12}]*zeta[11])/
    (5632*y^5) - (betasv[{7}, {12}]*zeta[11])/(360448*y^8), 
 ccbetasv[{4, 5}, {12, 12}] -> betasv[{5, 6}, {12, 12}]/(16*y^2) + 
   (691*zeta[11])/9062183370240000 + (betasv[{5}, {12}]*zeta[11])/
    (22528*y^6) - (betasv[{6}, {12}]*zeta[11])/(90112*y^7), 
 ccbetasv[{0, 0}, {12, 12}] -> betasv[{10}, {12}]^2/(2199023255552*y^20), 
 ccbetasv[{1, 0}, {12, 12}] -> (betasv[{9}, {12}]*betasv[{10}, {12}])/
    (68719476736*y^18) - betasv[{9, 10}, {12, 12}]/(68719476736*y^18) - 
   (691*zeta[11])/(4713486105968640000*y^8) - (betasv[{9}, {12}]*zeta[11])/
    (377957122048*y^18) + (betasv[{10}, {12}]*zeta[11])/(1511828488192*y^19), 
 ccbetasv[{2, 0}, {12, 12}] -> (betasv[{8}, {12}]*betasv[{10}, {12}])/
    (4294967296*y^16) - betasv[{8, 10}, {12, 12}]/(4294967296*y^16) - 
   (691*zeta[11])/(1325667967303680000*y^7) - (betasv[{8}, {12}]*zeta[11])/
    (23622320128*y^16) + (betasv[{10}, {12}]*zeta[11])/(377957122048*y^18), 
 ccbetasv[{3, 0}, {12, 12}] -> (betasv[{7}, {12}]*betasv[{10}, {12}])/
    (268435456*y^14) - betasv[{7, 10}, {12, 12}]/(268435456*y^14) - 
   (691*zeta[11])/(321374052679680000*y^6) - (betasv[{7}, {12}]*zeta[11])/
    (1476395008*y^14) + (betasv[{10}, {12}]*zeta[11])/(94489280512*y^17), 
 ccbetasv[{4, 0}, {12, 12}] -> (betasv[{6}, {12}]*betasv[{10}, {12}])/
    (16777216*y^12) - betasv[{6, 10}, {12, 12}]/(16777216*y^12) - 
   (13129*zeta[11])/(1546612628520960000*y^5) - (betasv[{6}, {12}]*zeta[11])/
    (92274688*y^12) + (betasv[{10}, {12}]*zeta[11])/(23622320128*y^16), 
 ccbetasv[{5, 0}, {12, 12}] -> (betasv[{5}, {12}]*betasv[{10}, {12}])/
    (1048576*y^10) - betasv[{5, 10}, {12, 12}]/(1048576*y^10) - 
   (15893*zeta[11])/(463983788556288000*y^4) - (betasv[{5}, {12}]*zeta[11])/
    (5767168*y^10) + (betasv[{10}, {12}]*zeta[11])/(5905580032*y^15), 
 ccbetasv[{6, 0}, {12, 12}] -> (betasv[{4}, {12}]*betasv[{10}, {12}])/
    (65536*y^8) - betasv[{4, 10}, {12, 12}]/(65536*y^8) - 
   (13129*zeta[11])/(96663289282560000*y^3) - (betasv[{4}, {12}]*zeta[11])/
    (360448*y^8) + (betasv[{10}, {12}]*zeta[11])/(1476395008*y^14), 
 ccbetasv[{7, 0}, {12, 12}] -> (betasv[{3}, {12}]*betasv[{10}, {12}])/
    (4096*y^6) - betasv[{3, 10}, {12, 12}]/(4096*y^6) - 
   (691*zeta[11])/(1255367393280000*y^2) - (betasv[{3}, {12}]*zeta[11])/
    (22528*y^6) + (betasv[{10}, {12}]*zeta[11])/(369098752*y^13), 
 ccbetasv[{8, 0}, {12, 12}] -> (betasv[{2}, {12}]*betasv[{10}, {12}])/
    (256*y^4) - betasv[{2, 10}, {12, 12}]/(256*y^4) - 
   (691*zeta[11])/(323649406080000*y) - (betasv[{2}, {12}]*zeta[11])/
    (1408*y^4) + (betasv[{10}, {12}]*zeta[11])/(92274688*y^12), 
 ccbetasv[{9, 0}, {12, 12}] -> (betasv[{1}, {12}]*betasv[{10}, {12}])/
    (16*y^2) - betasv[{1, 10}, {12, 12}]/(16*y^2) - 
   (691*zeta[11])/71922090240000 - (betasv[{1}, {12}]*zeta[11])/(88*y^2) + 
   (betasv[{10}, {12}]*zeta[11])/(23068672*y^11), 
 ccbetasv[{10, 0}, {12, 12}] -> betasv[{0}, {12}]*betasv[{10}, {12}] - 
   betasv[{0, 10}, {12, 12}] - (2*betasv[{0}, {12}]*zeta[11])/11 + 
   (betasv[{10}, {12}]*zeta[11])/(5767168*y^10), 
 ccbetasv[{1, 1}, {12, 12}] -> betasv[{9}, {12}]^2/(8589934592*y^16), 
 ccbetasv[{2, 1}, {12, 12}] -> (betasv[{8}, {12}]*betasv[{9}, {12}])/
    (268435456*y^14) - betasv[{8, 9}, {12, 12}]/(268435456*y^14) + 
   (691*zeta[11])/(2651335934607360000*y^6) - (betasv[{8}, {12}]*zeta[11])/
    (5905580032*y^15) + (betasv[{9}, {12}]*zeta[11])/(23622320128*y^16), 
 ccbetasv[{3, 1}, {12, 12}] -> (betasv[{7}, {12}]*betasv[{9}, {12}])/
    (16777216*y^12) - betasv[{7, 9}, {12, 12}]/(16777216*y^12) + 
   (691*zeta[11])/(883778644869120000*y^5) - (betasv[{7}, {12}]*zeta[11])/
    (369098752*y^13) + (betasv[{9}, {12}]*zeta[11])/(5905580032*y^15), 
 ccbetasv[{4, 1}, {12, 12}] -> (betasv[{6}, {12}]*betasv[{9}, {12}])/
    (1048576*y^10) - betasv[{6, 9}, {12, 12}]/(1048576*y^10) + 
   (691*zeta[11])/(193326578565120000*y^4) - (betasv[{6}, {12}]*zeta[11])/
    (23068672*y^11) + (betasv[{9}, {12}]*zeta[11])/(1476395008*y^14), 
 ccbetasv[{5, 1}, {12, 12}] -> (betasv[{5}, {12}]*betasv[{9}, {12}])/
    (65536*y^8) - betasv[{5, 9}, {12, 12}]/(65536*y^8) + 
   (691*zeta[11])/(52725430517760000*y^3) - (betasv[{5}, {12}]*zeta[11])/
    (1441792*y^9) + (betasv[{9}, {12}]*zeta[11])/(369098752*y^13), 
 ccbetasv[{6, 1}, {12, 12}] -> (betasv[{4}, {12}]*betasv[{9}, {12}])/
    (4096*y^6) - betasv[{4, 9}, {12, 12}]/(4096*y^6) + 
   (691*zeta[11])/(12082911160320000*y^2) - (betasv[{4}, {12}]*zeta[11])/
    (90112*y^7) + (betasv[{9}, {12}]*zeta[11])/(92274688*y^12), 
 ccbetasv[{7, 1}, {12, 12}] -> (betasv[{3}, {12}]*betasv[{9}, {12}])/
    (256*y^4) - betasv[{3, 9}, {12, 12}]/(256*y^4) + 
   (691*zeta[11])/(3452260331520000*y) - (betasv[{3}, {12}]*zeta[11])/
    (5632*y^5) + (betasv[{9}, {12}]*zeta[11])/(23068672*y^11), 
 ccbetasv[{8, 1}, {12, 12}] -> (betasv[{2}, {12}]*betasv[{9}, {12}])/
    (16*y^2) - betasv[{2, 9}, {12, 12}]/(16*y^2) + 
   (691*zeta[11])/647298812160000 - (betasv[{2}, {12}]*zeta[11])/(352*y^3) + 
   (betasv[{9}, {12}]*zeta[11])/(5767168*y^10), 
 ccbetasv[{9, 1}, {12, 12}] -> betasv[{1}, {12}]*betasv[{9}, {12}] - 
   betasv[{1, 9}, {12, 12}] - (betasv[{1}, {12}]*zeta[11])/(22*y) + 
   (betasv[{9}, {12}]*zeta[11])/(1441792*y^9), 
 ccbetasv[{10, 1}, {12, 12}] -> 16*y^2*betasv[{0}, {12}]*betasv[{9}, {12}] - 
   16*y^2*betasv[{0, 9}, {12, 12}] + (691*y^2*zeta[11])/4495130640000 - 
   (8*y*betasv[{0}, {12}]*zeta[11])/11 + (betasv[{9}, {12}]*zeta[11])/
    (360448*y^8), ccbetasv[{2, 2}, {12, 12}] -> 
  betasv[{8}, {12}]^2/(33554432*y^12), ccbetasv[{3, 2}, {12, 12}] -> 
  (betasv[{7}, {12}]*betasv[{8}, {12}])/(1048576*y^10) - 
   betasv[{7, 8}, {12, 12}]/(1048576*y^10) - 
   (691*zeta[11])/(662833983651840000*y^4) - (betasv[{7}, {12}]*zeta[11])/
    (92274688*y^12) + (betasv[{8}, {12}]*zeta[11])/(369098752*y^13), 
 ccbetasv[{4, 2}, {12, 12}] -> (betasv[{6}, {12}]*betasv[{8}, {12}])/
    (65536*y^8) - betasv[{6, 8}, {12, 12}]/(65536*y^8) - 
   (691*zeta[11])/(289989867847680000*y^3) - (betasv[{6}, {12}]*zeta[11])/
    (5767168*y^10) + (betasv[{8}, {12}]*zeta[11])/(92274688*y^12), 
 ccbetasv[{5, 2}, {12, 12}] -> (betasv[{5}, {12}]*betasv[{8}, {12}])/
    (4096*y^6) - betasv[{5, 8}, {12, 12}]/(4096*y^6) - 
   (691*zeta[11])/(48331644641280000*y^2) - (betasv[{5}, {12}]*zeta[11])/
    (360448*y^8) + (betasv[{8}, {12}]*zeta[11])/(23068672*y^11), 
 ccbetasv[{6, 2}, {12, 12}] -> (betasv[{4}, {12}]*betasv[{8}, {12}])/
    (256*y^4) - betasv[{4, 8}, {12, 12}]/(256*y^4) - 
   (691*zeta[11])/(18124366740480000*y) - (betasv[{4}, {12}]*zeta[11])/
    (22528*y^6) + (betasv[{8}, {12}]*zeta[11])/(5767168*y^10), 
 ccbetasv[{7, 2}, {12, 12}] -> (betasv[{3}, {12}]*betasv[{8}, {12}])/
    (16*y^2) - betasv[{3, 8}, {12, 12}]/(16*y^2) - 
   (691*zeta[11])/2589195248640000 - (betasv[{3}, {12}]*zeta[11])/
    (1408*y^4) + (betasv[{8}, {12}]*zeta[11])/(1441792*y^9), 
 ccbetasv[{8, 2}, {12, 12}] -> betasv[{2}, {12}]*betasv[{8}, {12}] - 
   betasv[{2, 8}, {12, 12}] - (betasv[{2}, {12}]*zeta[11])/(88*y^2) + 
   (betasv[{8}, {12}]*zeta[11])/(360448*y^8), ccbetasv[{9, 2}, {12, 12}] -> 
  16*y^2*betasv[{1}, {12}]*betasv[{8}, {12}] - 
   16*y^2*betasv[{1, 8}, {12, 12}] - (691*y^2*zeta[11])/40456175760000 - 
   (2*betasv[{1}, {12}]*zeta[11])/11 + (betasv[{8}, {12}]*zeta[11])/
    (90112*y^7), ccbetasv[{10, 2}, {12, 12}] -> 
  256*y^4*betasv[{0}, {12}]*betasv[{8}, {12}] - 
   256*y^4*betasv[{0, 8}, {12, 12}] + (691*y^3*zeta[11])/1264255492500 - 
   (32*y^2*betasv[{0}, {12}]*zeta[11])/11 + (betasv[{8}, {12}]*zeta[11])/
    (22528*y^6), ccbetasv[{3, 3}, {12, 12}] -> 
  betasv[{7}, {12}]^2/(131072*y^8), ccbetasv[{4, 3}, {12, 12}] -> 
  (betasv[{6}, {12}]*betasv[{7}, {12}])/(4096*y^6) - 
   betasv[{6, 7}, {12, 12}]/(4096*y^6) + (691*zeta[11])/
    (96663289282560000*y^2) - (betasv[{6}, {12}]*zeta[11])/(1441792*y^9) + 
   (betasv[{7}, {12}]*zeta[11])/(5767168*y^10), 
 ccbetasv[{5, 3}, {12, 12}] -> (betasv[{5}, {12}]*betasv[{7}, {12}])/
    (256*y^4) - betasv[{5, 7}, {12, 12}]/(256*y^4) + 
   (691*zeta[11])/(72497466961920000*y) - (betasv[{5}, {12}]*zeta[11])/
    (90112*y^7) + (betasv[{7}, {12}]*zeta[11])/(1441792*y^9), 
 ccbetasv[{6, 3}, {12, 12}] -> (betasv[{4}, {12}]*betasv[{7}, {12}])/
    (16*y^2) - betasv[{4, 7}, {12, 12}]/(16*y^2) + 
   (691*zeta[11])/6041455580160000 - (betasv[{4}, {12}]*zeta[11])/
    (5632*y^5) + (betasv[{7}, {12}]*zeta[11])/(360448*y^8), 
 ccbetasv[{7, 3}, {12, 12}] -> betasv[{3}, {12}]*betasv[{7}, {12}] - 
   betasv[{3, 7}, {12, 12}] - (betasv[{3}, {12}]*zeta[11])/(352*y^3) + 
   (betasv[{7}, {12}]*zeta[11])/(90112*y^7), ccbetasv[{8, 3}, {12, 12}] -> 
  16*y^2*betasv[{2}, {12}]*betasv[{7}, {12}] - 
   16*y^2*betasv[{2, 7}, {12, 12}] + (691*y^2*zeta[11])/161824703040000 - 
   (betasv[{2}, {12}]*zeta[11])/(22*y) + (betasv[{7}, {12}]*zeta[11])/
    (22528*y^6), ccbetasv[{9, 3}, {12, 12}] -> 
  256*y^4*betasv[{1}, {12}]*betasv[{7}, {12}] - 
   256*y^4*betasv[{1, 7}, {12, 12}] - (691*y^3*zeta[11])/13485391920000 - 
   (8*y*betasv[{1}, {12}]*zeta[11])/11 + (betasv[{7}, {12}]*zeta[11])/
    (5632*y^5), ccbetasv[{10, 3}, {12, 12}] -> 
  4096*y^6*betasv[{0}, {12}]*betasv[{7}, {12}] - 
   4096*y^6*betasv[{0, 7}, {12, 12}] + (691*y^4*zeta[11])/306486180000 - 
   (128*y^3*betasv[{0}, {12}]*zeta[11])/11 + (betasv[{7}, {12}]*zeta[11])/
    (1408*y^4), ccbetasv[{4, 4}, {12, 12}] -> betasv[{6}, {12}]^2/(512*y^4), 
 ccbetasv[{5, 4}, {12, 12}] -> (betasv[{5}, {12}]*betasv[{6}, {12}])/
    (16*y^2) - betasv[{5, 6}, {12, 12}]/(16*y^2) - 
   (691*zeta[11])/9062183370240000 - (betasv[{5}, {12}]*zeta[11])/
    (22528*y^6) + (betasv[{6}, {12}]*zeta[11])/(90112*y^7), 
 ccbetasv[{6, 4}, {12, 12}] -> betasv[{4}, {12}]*betasv[{6}, {12}] - 
   betasv[{4, 6}, {12, 12}] - (betasv[{4}, {12}]*zeta[11])/(1408*y^4) + 
   (betasv[{6}, {12}]*zeta[11])/(22528*y^6), ccbetasv[{7, 4}, {12, 12}] -> 
  16*y^2*betasv[{3}, {12}]*betasv[{6}, {12}] - 
   16*y^2*betasv[{3, 6}, {12, 12}] - (691*y^2*zeta[11])/377590973760000 - 
   (betasv[{3}, {12}]*zeta[11])/(88*y^2) + (betasv[{6}, {12}]*zeta[11])/
    (5632*y^5), ccbetasv[{8, 4}, {12, 12}] -> 
  256*y^4*betasv[{2}, {12}]*betasv[{6}, {12}] - 
   256*y^4*betasv[{2, 6}, {12, 12}] + (691*y^3*zeta[11])/70798307580000 - 
   (2*betasv[{2}, {12}]*zeta[11])/11 + (betasv[{6}, {12}]*zeta[11])/
    (1408*y^4), ccbetasv[{9, 4}, {12, 12}] -> 
  4096*y^6*betasv[{1}, {12}]*betasv[{6}, {12}] - 
   4096*y^6*betasv[{1, 6}, {12, 12}] - (691*y^4*zeta[11])/2949929482500 - 
   (32*y^2*betasv[{1}, {12}]*zeta[11])/11 + (betasv[{6}, {12}]*zeta[11])/
    (352*y^3), ccbetasv[{10, 4}, {12, 12}] -> 
  65536*y^8*betasv[{0}, {12}]*betasv[{6}, {12}] - 
   65536*y^8*betasv[{0, 6}, {12, 12}] + (13129*y^5*zeta[11])/1474964741250 - 
   (512*y^4*betasv[{0}, {12}]*zeta[11])/11 + (betasv[{6}, {12}]*zeta[11])/
    (88*y^2), ccbetasv[{5, 5}, {12, 12}] -> betasv[{5}, {12}]^2/2, 
 ccbetasv[{6, 5}, {12, 12}] -> 16*y^2*betasv[{4}, {12}]*betasv[{5}, {12}] - 
   16*y^2*betasv[{4, 5}, {12, 12}] + (691*y^2*zeta[11])/566386460640000 - 
   (betasv[{4}, {12}]*zeta[11])/(352*y^3) + (betasv[{5}, {12}]*zeta[11])/
    (1408*y^4), ccbetasv[{7, 5}, {12, 12}] -> 
  256*y^4*betasv[{3}, {12}]*betasv[{5}, {12}] - 
   256*y^4*betasv[{3, 5}, {12, 12}] - (691*y^3*zeta[11])/283193230320000 - 
   (betasv[{3}, {12}]*zeta[11])/(22*y) + (betasv[{5}, {12}]*zeta[11])/
    (352*y^3), ccbetasv[{8, 5}, {12, 12}] -> 
  4096*y^6*betasv[{2}, {12}]*betasv[{5}, {12}] - 
   4096*y^6*betasv[{2, 5}, {12, 12}] + (691*y^4*zeta[11])/11799717930000 - 
   (8*y*betasv[{2}, {12}]*zeta[11])/11 + (betasv[{5}, {12}]*zeta[11])/
    (88*y^2), ccbetasv[{9, 5}, {12, 12}] -> 
  65536*y^8*betasv[{1}, {12}]*betasv[{5}, {12}] - 
   65536*y^8*betasv[{1, 5}, {12, 12}] - (691*y^5*zeta[11])/804526222500 - 
   (128*y^3*betasv[{1}, {12}]*zeta[11])/11 + (betasv[{5}, {12}]*zeta[11])/
    (22*y), ccbetasv[{10, 5}, {12, 12}] -> 
  1048576*y^10*betasv[{0}, {12}]*betasv[{5}, {12}] - 
   1048576*y^10*betasv[{0, 5}, {12, 12}] + (15893*y^6*zeta[11])/
    442489422375 - (2048*y^5*betasv[{0}, {12}]*zeta[11])/11 + 
   (2*betasv[{5}, {12}]*zeta[11])/11, ccbetasv[{6, 6}, {12, 12}] -> 
  128*y^4*betasv[{4}, {12}]^2, ccbetasv[{7, 6}, {12, 12}] -> 
  4096*y^6*betasv[{3}, {12}]*betasv[{4}, {12}] - 
   4096*y^6*betasv[{3, 4}, {12, 12}] - (691*y^4*zeta[11])/23599435860000 - 
   (2*betasv[{3}, {12}]*zeta[11])/11 + (betasv[{4}, {12}]*zeta[11])/(22*y), 
 ccbetasv[{8, 6}, {12, 12}] -> 65536*y^8*betasv[{2}, {12}]*
    betasv[{4}, {12}] - 65536*y^8*betasv[{2, 4}, {12, 12}] + 
   (691*y^5*zeta[11])/4424894223750 - (32*y^2*betasv[{2}, {12}]*zeta[11])/
    11 + (2*betasv[{4}, {12}]*zeta[11])/11, ccbetasv[{9, 6}, {12, 12}] -> 
  1048576*y^10*betasv[{1}, {12}]*betasv[{4}, {12}] - 
   1048576*y^10*betasv[{1, 4}, {12, 12}] - (2764*y^6*zeta[11])/737482370625 - 
   (512*y^4*betasv[{1}, {12}]*zeta[11])/11 + (8*y*betasv[{4}, {12}]*zeta[11])/
    11, ccbetasv[{10, 6}, {12, 12}] -> 
  16777216*y^12*betasv[{0}, {12}]*betasv[{4}, {12}] - 
   16777216*y^12*betasv[{0, 4}, {12, 12}] + (105032*y^7*zeta[11])/
    737482370625 - (8192*y^6*betasv[{0}, {12}]*zeta[11])/11 + 
   (32*y^2*betasv[{4}, {12}]*zeta[11])/11, ccbetasv[{7, 7}, {12, 12}] -> 
  32768*y^8*betasv[{3}, {12}]^2, ccbetasv[{8, 7}, {12, 12}] -> 
  1048576*y^10*betasv[{2}, {12}]*betasv[{3}, {12}] - 
   1048576*y^10*betasv[{2, 3}, {12, 12}] + (691*y^6*zeta[11])/632127746250 - 
   (128*y^3*betasv[{2}, {12}]*zeta[11])/11 + 
   (32*y^2*betasv[{3}, {12}]*zeta[11])/11, ccbetasv[{9, 7}, {12, 12}] -> 
  16777216*y^12*betasv[{1}, {12}]*betasv[{3}, {12}] - 
   16777216*y^12*betasv[{1, 3}, {12, 12}] - (1382*y^7*zeta[11])/
    105354624375 - (2048*y^5*betasv[{1}, {12}]*zeta[11])/11 + 
   (128*y^3*betasv[{3}, {12}]*zeta[11])/11, ccbetasv[{10, 7}, {12, 12}] -> 
  268435456*y^14*betasv[{0}, {12}]*betasv[{3}, {12}] - 
   268435456*y^14*betasv[{0, 3}, {12, 12}] + (5528*y^8*zeta[11])/9577693125 - 
   (32768*y^7*betasv[{0}, {12}]*zeta[11])/11 + 
   (512*y^4*betasv[{3}, {12}]*zeta[11])/11, ccbetasv[{8, 8}, {12, 12}] -> 
  8388608*y^12*betasv[{2}, {12}]^2, ccbetasv[{9, 8}, {12, 12}] -> 
  268435456*y^14*betasv[{1}, {12}]*betasv[{2}, {12}] - 
   268435456*y^14*betasv[{1, 2}, {12, 12}] - (22112*y^8*zeta[11])/
    316063873125 - (8192*y^6*betasv[{1}, {12}]*zeta[11])/11 + 
   (2048*y^5*betasv[{2}, {12}]*zeta[11])/11, ccbetasv[{10, 8}, {12, 12}] -> 
  4294967296*y^16*betasv[{0}, {12}]*betasv[{2}, {12}] - 
   4294967296*y^16*betasv[{0, 2}, {12, 12}] + (707584*y^9*zeta[11])/
    316063873125 - (131072*y^8*betasv[{0}, {12}]*zeta[11])/11 + 
   (8192*y^6*betasv[{2}, {12}]*zeta[11])/11, ccbetasv[{9, 9}, {12, 12}] -> 
  2147483648*y^16*betasv[{1}, {12}]^2, ccbetasv[{10, 9}, {12, 12}] -> 
  68719476736*y^18*betasv[{0}, {12}]*betasv[{1}, {12}] - 
   68719476736*y^18*betasv[{0, 1}, {12, 12}] + (353792*y^10*zeta[11])/
    35118208125 - (524288*y^9*betasv[{0}, {12}]*zeta[11])/11 + 
   (131072*y^8*betasv[{1}, {12}]*zeta[11])/11, 
 ccbetasv[{10, 10}, {12, 12}] -> 549755813888*y^20*betasv[{0}, {12}]^2, 
 ccbetasv[{0, 11}, {12, 14}] -> betasv[{1}, {14}]*betasv[{10}, {12}] - 
   betasv[{10, 1}, {12, 14}] + (betasv[{1}, {4}]*zeta[11])/14841066240 + 
   (2*betasv[{1}, {14}]*zeta[11])/11 + (691*zeta[13])/93498717312000 - 
   (betasv[{10}, {12}]*zeta[13])/(27262976*y^11), 
 ccbetasv[{1, 10}, {12, 14}] -> betasv[{2}, {14}]*betasv[{9}, {12}] - 
   betasv[{9, 2}, {12, 14}] - (betasv[{1}, {4}]*zeta[11])/81625864320 + 
   (betasv[{2}, {14}]*zeta[11])/(22*y) - (691*zeta[13])/934987173120000 - 
   (betasv[{9}, {12}]*zeta[13])/(6815744*y^10), 
 ccbetasv[{2, 9}, {12, 14}] -> betasv[{3}, {14}]*betasv[{8}, {12}] - 
   betasv[{8, 3}, {12, 14}] + (betasv[{1}, {4}]*zeta[11])/272086214400 + 
   (betasv[{3}, {14}]*zeta[11])/(88*y^2) + (691*zeta[13])/4207442279040000 - 
   (betasv[{8}, {12}]*zeta[13])/(1703936*y^9), 
 ccbetasv[{3, 8}, {12, 14}] -> betasv[{4}, {14}]*betasv[{7}, {12}] - 
   betasv[{7, 4}, {12, 14}] - (betasv[{1}, {4}]*zeta[11])/612193982400 + 
   (betasv[{4}, {14}]*zeta[11])/(352*y^3) - 
   (691*zeta[13])/11219846077440000 - (betasv[{7}, {12}]*zeta[13])/
    (425984*y^8), ccbetasv[{4, 7}, {12, 14}] -> 
  betasv[{5}, {14}]*betasv[{6}, {12}] - betasv[{6, 5}, {12, 14}] + 
   (betasv[{1}, {4}]*zeta[11])/979510371840 + (betasv[{5}, {14}]*zeta[11])/
    (1408*y^4) + (691*zeta[13])/19634730635520000 - 
   (betasv[{6}, {12}]*zeta[13])/(106496*y^7), ccbetasv[{6, 5}, {12, 14}] -> 
  betasv[{4}, {12}]*betasv[{7}, {14}] - betasv[{4, 7}, {12, 14}] + 
   (betasv[{1}, {4}]*zeta[11])/979510371840 + (betasv[{7}, {14}]*zeta[11])/
    (22528*y^6) + (691*zeta[13])/19634730635520000 - 
   (betasv[{4}, {12}]*zeta[13])/(6656*y^5), ccbetasv[{7, 4}, {12, 14}] -> 
  betasv[{3}, {12}]*betasv[{8}, {14}] - betasv[{3, 8}, {12, 14}] - 
   (betasv[{1}, {4}]*zeta[11])/612193982400 + (betasv[{8}, {14}]*zeta[11])/
    (90112*y^7) - (691*zeta[13])/11219846077440000 - 
   (betasv[{3}, {12}]*zeta[13])/(1664*y^4), ccbetasv[{8, 3}, {12, 14}] -> 
  betasv[{2}, {12}]*betasv[{9}, {14}] - betasv[{2, 9}, {12, 14}] + 
   (betasv[{1}, {4}]*zeta[11])/272086214400 + (betasv[{9}, {14}]*zeta[11])/
    (360448*y^8) + (691*zeta[13])/4207442279040000 - 
   (betasv[{2}, {12}]*zeta[13])/(416*y^3), ccbetasv[{9, 2}, {12, 14}] -> 
  betasv[{1}, {12}]*betasv[{10}, {14}] - betasv[{1, 10}, {12, 14}] - 
   (betasv[{1}, {4}]*zeta[11])/81625864320 + (betasv[{10}, {14}]*zeta[11])/
    (1441792*y^9) - (691*zeta[13])/934987173120000 - 
   (betasv[{1}, {12}]*zeta[13])/(104*y^2), ccbetasv[{10, 1}, {12, 14}] -> 
  betasv[{0}, {12}]*betasv[{11}, {14}] - betasv[{0, 11}, {12, 14}] + 
   (betasv[{1}, {4}]*zeta[11])/14841066240 + (betasv[{11}, {14}]*zeta[11])/
    (5767168*y^10) + (691*zeta[13])/93498717312000 - 
   (betasv[{0}, {12}]*zeta[13])/(26*y), ccbetasv[{0, 12}, {12, 14}] -> 
  16*y^2*betasv[{0}, {14}]*betasv[{10}, {12}] - 
   16*y^2*betasv[{10, 0}, {12, 14}] + (y^2*betasv[{0}, {4}]*zeta[11])/
    154594440 + (32*y^2*betasv[{0}, {14}]*zeta[11])/11 + 
   (691*y*zeta[13])/23374679328000 - (betasv[{10}, {12}]*zeta[13])/
    (6815744*y^10), ccbetasv[{1, 11}, {12, 14}] -> 
  16*y^2*betasv[{1}, {14}]*betasv[{9}, {12}] - 
   16*y^2*betasv[{9, 1}, {12, 14}] - (y^2*betasv[{0}, {4}]*zeta[11])/
    1855133280 + (8*y*betasv[{1}, {14}]*zeta[11])/11 - 
   (691*y*zeta[13])/233746793280000 - (betasv[{9}, {12}]*zeta[13])/
    (1703936*y^9), ccbetasv[{2, 10}, {12, 14}] -> 
  16*y^2*betasv[{2}, {14}]*betasv[{8}, {12}] - 
   16*y^2*betasv[{8, 2}, {12, 14}] + (y^2*betasv[{0}, {4}]*zeta[11])/
    10203233040 + (2*betasv[{2}, {14}]*zeta[11])/11 + 
   (691*y*zeta[13])/1051860569760000 - (betasv[{8}, {12}]*zeta[13])/
    (425984*y^8), ccbetasv[{3, 9}, {12, 14}] -> 
  16*y^2*betasv[{3}, {14}]*betasv[{7}, {12}] - 
   16*y^2*betasv[{7, 3}, {12, 14}] - (y^2*betasv[{0}, {4}]*zeta[11])/
    34010776800 + (betasv[{3}, {14}]*zeta[11])/(22*y) - 
   (691*y*zeta[13])/2804961519360000 - (betasv[{7}, {12}]*zeta[13])/
    (106496*y^7), ccbetasv[{4, 8}, {12, 14}] -> 
  16*y^2*betasv[{4}, {14}]*betasv[{6}, {12}] - 
   16*y^2*betasv[{6, 4}, {12, 14}] + (y^2*betasv[{0}, {4}]*zeta[11])/
    76524247800 + (betasv[{4}, {14}]*zeta[11])/(88*y^2) + 
   (691*y*zeta[13])/4908682658880000 - (betasv[{6}, {12}]*zeta[13])/
    (26624*y^6), ccbetasv[{5, 7}, {12, 14}] -> 
  16*y^2*betasv[{5}, {12}]*betasv[{5}, {14}] - 
   16*y^2*betasv[{5, 5}, {12, 14}] - (y^2*betasv[{0}, {4}]*zeta[11])/
    122438796480 + (betasv[{5}, {14}]*zeta[11])/(352*y^3) - 
   (691*y*zeta[13])/5890419190656000 - (betasv[{5}, {12}]*zeta[13])/
    (6656*y^5), ccbetasv[{6, 6}, {12, 14}] -> 
  16*y^2*betasv[{4}, {12}]*betasv[{6}, {14}] - 
   16*y^2*betasv[{4, 6}, {12, 14}] + (y^2*betasv[{0}, {4}]*zeta[11])/
    142845262560 + (betasv[{6}, {14}]*zeta[11])/(1408*y^4) + 
   (691*y*zeta[13])/4908682658880000 - (betasv[{4}, {12}]*zeta[13])/
    (1664*y^4), ccbetasv[{7, 5}, {12, 14}] -> 
  16*y^2*betasv[{3}, {12}]*betasv[{7}, {14}] - 
   16*y^2*betasv[{3, 7}, {12, 14}] - (y^2*betasv[{0}, {4}]*zeta[11])/
    122438796480 + (betasv[{7}, {14}]*zeta[11])/(5632*y^5) - 
   (691*y*zeta[13])/2804961519360000 - (betasv[{3}, {12}]*zeta[13])/
    (416*y^3), ccbetasv[{8, 4}, {12, 14}] -> 
  16*y^2*betasv[{2}, {12}]*betasv[{8}, {14}] - 
   16*y^2*betasv[{2, 8}, {12, 14}] + (y^2*betasv[{0}, {4}]*zeta[11])/
    76524247800 + (betasv[{8}, {14}]*zeta[11])/(22528*y^6) + 
   (691*y*zeta[13])/1051860569760000 - (betasv[{2}, {12}]*zeta[13])/
    (104*y^2), ccbetasv[{9, 3}, {12, 14}] -> 
  16*y^2*betasv[{1}, {12}]*betasv[{9}, {14}] - 
   16*y^2*betasv[{1, 9}, {12, 14}] - (y^2*betasv[{0}, {4}]*zeta[11])/
    34010776800 + (betasv[{9}, {14}]*zeta[11])/(90112*y^7) - 
   (691*y*zeta[13])/233746793280000 - (betasv[{1}, {12}]*zeta[13])/(26*y), 
 ccbetasv[{10, 2}, {12, 14}] -> 16*y^2*betasv[{0}, {12}]*betasv[{10}, {14}] - 
   16*y^2*betasv[{0, 10}, {12, 14}] + (y^2*betasv[{0}, {4}]*zeta[11])/
    10203233040 + (betasv[{10}, {14}]*zeta[11])/(360448*y^8) + 
   (691*y*zeta[13])/23374679328000 - (2*betasv[{0}, {12}]*zeta[13])/13, 
 ccbetasv[{1, 12}, {12, 14}] -> 256*y^4*betasv[{0}, {14}]*betasv[{9}, {12}] - 
   256*y^4*betasv[{9, 0}, {12, 14}] + (y^4*zeta[11])/20870249400 + 
   (128*y^3*betasv[{0}, {14}]*zeta[11])/11 - (691*y^2*zeta[13])/
    58436698320000 - (betasv[{9}, {12}]*zeta[13])/(425984*y^8), 
 ccbetasv[{2, 11}, {12, 14}] -> 256*y^4*betasv[{1}, {14}]*betasv[{8}, {12}] - 
   256*y^4*betasv[{8, 1}, {12, 14}] - (y^4*zeta[11])/250442992800 + 
   (32*y^2*betasv[{1}, {14}]*zeta[11])/11 + (691*y^2*zeta[13])/
    262965142440000 - (betasv[{8}, {12}]*zeta[13])/(106496*y^7), 
 ccbetasv[{3, 10}, {12, 14}] -> 256*y^4*betasv[{2}, {14}]*betasv[{7}, {12}] - 
   256*y^4*betasv[{7, 2}, {12, 14}] + (y^4*zeta[11])/1377436460400 + 
   (8*y*betasv[{2}, {14}]*zeta[11])/11 - (691*y^2*zeta[13])/701240379840000 - 
   (betasv[{7}, {12}]*zeta[13])/(26624*y^6), ccbetasv[{4, 9}, {12, 14}] -> 
  256*y^4*betasv[{3}, {14}]*betasv[{6}, {12}] - 
   256*y^4*betasv[{6, 3}, {12, 14}] - (y^4*zeta[11])/4591454868000 + 
   (2*betasv[{3}, {14}]*zeta[11])/11 + (691*y^2*zeta[13])/1227170664720000 - 
   (betasv[{6}, {12}]*zeta[13])/(6656*y^5), ccbetasv[{5, 8}, {12, 14}] -> 
  256*y^4*betasv[{4}, {14}]*betasv[{5}, {12}] - 
   256*y^4*betasv[{5, 4}, {12, 14}] + (y^4*zeta[11])/10330773453000 + 
   (betasv[{4}, {14}]*zeta[11])/(22*y) - (691*y^2*zeta[13])/
    1472604797664000 - (betasv[{5}, {12}]*zeta[13])/(1664*y^4), 
 ccbetasv[{6, 7}, {12, 14}] -> 256*y^4*betasv[{4}, {12}]*betasv[{5}, {14}] - 
   256*y^4*betasv[{4, 5}, {12, 14}] - (y^4*zeta[11])/16529237524800 + 
   (betasv[{5}, {14}]*zeta[11])/(88*y^2) + (691*y^2*zeta[13])/
    1227170664720000 - (betasv[{4}, {12}]*zeta[13])/(416*y^3), 
 ccbetasv[{7, 6}, {12, 14}] -> 256*y^4*betasv[{3}, {12}]*betasv[{6}, {14}] - 
   256*y^4*betasv[{3, 6}, {12, 14}] + (y^4*zeta[11])/19284110445600 + 
   (betasv[{6}, {14}]*zeta[11])/(352*y^3) - (691*y^2*zeta[13])/
    701240379840000 - (betasv[{3}, {12}]*zeta[13])/(104*y^2), 
 ccbetasv[{8, 5}, {12, 14}] -> 256*y^4*betasv[{2}, {12}]*betasv[{7}, {14}] - 
   256*y^4*betasv[{2, 7}, {12, 14}] - (y^4*zeta[11])/16529237524800 + 
   (betasv[{7}, {14}]*zeta[11])/(1408*y^4) + (691*y^2*zeta[13])/
    262965142440000 - (betasv[{2}, {12}]*zeta[13])/(26*y), 
 ccbetasv[{9, 4}, {12, 14}] -> 256*y^4*betasv[{1}, {12}]*betasv[{8}, {14}] - 
   256*y^4*betasv[{1, 8}, {12, 14}] + (y^4*zeta[11])/10330773453000 + 
   (betasv[{8}, {14}]*zeta[11])/(5632*y^5) - (691*y^2*zeta[13])/
    58436698320000 - (2*betasv[{1}, {12}]*zeta[13])/13, 
 ccbetasv[{10, 3}, {12, 14}] -> 256*y^4*betasv[{0}, {12}]*betasv[{9}, {14}] - 
   256*y^4*betasv[{0, 9}, {12, 14}] - (y^4*zeta[11])/4591454868000 + 
   (betasv[{9}, {14}]*zeta[11])/(22528*y^6) + (691*y^2*zeta[13])/
    5843669832000 - (8*y*betasv[{0}, {12}]*zeta[13])/13, 
 ccbetasv[{2, 12}, {12, 14}] -> 4096*y^6*betasv[{0}, {14}]*
    betasv[{8}, {12}] - 4096*y^6*betasv[{8, 0}, {12, 14}] + 
   (y^5*zeta[11])/5217562350 + (512*y^4*betasv[{0}, {14}]*zeta[11])/11 + 
   (691*y^3*zeta[13])/65741285610000 - (betasv[{8}, {12}]*zeta[13])/
    (26624*y^6), ccbetasv[{3, 11}, {12, 14}] -> 
  4096*y^6*betasv[{1}, {14}]*betasv[{7}, {12}] - 
   4096*y^6*betasv[{7, 1}, {12, 14}] - (y^5*zeta[11])/62610748200 + 
   (128*y^3*betasv[{1}, {14}]*zeta[11])/11 - (691*y^3*zeta[13])/
    175310094960000 - (betasv[{7}, {12}]*zeta[13])/(6656*y^5), 
 ccbetasv[{4, 10}, {12, 14}] -> 4096*y^6*betasv[{2}, {14}]*
    betasv[{6}, {12}] - 4096*y^6*betasv[{6, 2}, {12, 14}] + 
   (y^5*zeta[11])/344359115100 + (32*y^2*betasv[{2}, {14}]*zeta[11])/11 + 
   (691*y^3*zeta[13])/306792666180000 - (betasv[{6}, {12}]*zeta[13])/
    (1664*y^4), ccbetasv[{6, 8}, {12, 14}] -> 
  4096*y^6*betasv[{4}, {12}]*betasv[{4}, {14}] - 
   4096*y^6*betasv[{4, 4}, {12, 14}] + (y^5*zeta[11])/2582693363250 + 
   (2*betasv[{4}, {14}]*zeta[11])/11 + (691*y^3*zeta[13])/306792666180000 - 
   (betasv[{4}, {12}]*zeta[13])/(104*y^2), ccbetasv[{7, 7}, {12, 14}] -> 
  4096*y^6*betasv[{3}, {12}]*betasv[{5}, {14}] - 
   4096*y^6*betasv[{3, 5}, {12, 14}] - (y^5*zeta[11])/4132309381200 + 
   (betasv[{5}, {14}]*zeta[11])/(22*y) - (691*y^3*zeta[13])/175310094960000 - 
   (betasv[{3}, {12}]*zeta[13])/(26*y), ccbetasv[{8, 6}, {12, 14}] -> 
  4096*y^6*betasv[{2}, {12}]*betasv[{6}, {14}] - 
   4096*y^6*betasv[{2, 6}, {12, 14}] + (y^5*zeta[11])/4821027611400 + 
   (betasv[{6}, {14}]*zeta[11])/(88*y^2) + (691*y^3*zeta[13])/
    65741285610000 - (2*betasv[{2}, {12}]*zeta[13])/13, 
 ccbetasv[{9, 5}, {12, 14}] -> 4096*y^6*betasv[{1}, {12}]*betasv[{7}, {14}] - 
   4096*y^6*betasv[{1, 7}, {12, 14}] - (y^5*zeta[11])/4132309381200 + 
   (betasv[{7}, {14}]*zeta[11])/(352*y^3) - (691*y^3*zeta[13])/
    14609174580000 - (8*y*betasv[{1}, {12}]*zeta[13])/13, 
 ccbetasv[{10, 4}, {12, 14}] -> 4096*y^6*betasv[{0}, {12}]*
    betasv[{8}, {14}] - 4096*y^6*betasv[{0, 8}, {12, 14}] + 
   (y^5*zeta[11])/2582693363250 + (betasv[{8}, {14}]*zeta[11])/(1408*y^4) + 
   (691*y^3*zeta[13])/1460917458000 - (32*y^2*betasv[{0}, {12}]*zeta[13])/13, 
 ccbetasv[{3, 12}, {12, 14}] -> 65536*y^8*betasv[{0}, {14}]*
    betasv[{7}, {12}] - 65536*y^8*betasv[{7, 0}, {12, 14}] + 
   (2*y^6*zeta[11])/2608781175 + (2048*y^5*betasv[{0}, {14}]*zeta[11])/11 - 
   (691*y^4*zeta[13])/43827523740000 - (betasv[{7}, {12}]*zeta[13])/
    (1664*y^4), ccbetasv[{4, 11}, {12, 14}] -> 
  65536*y^8*betasv[{1}, {14}]*betasv[{6}, {12}] - 
   65536*y^8*betasv[{6, 1}, {12, 14}] - (y^6*zeta[11])/15652687050 + 
   (512*y^4*betasv[{1}, {14}]*zeta[11])/11 + (691*y^4*zeta[13])/
    76698166545000 - (betasv[{6}, {12}]*zeta[13])/(416*y^3), 
 ccbetasv[{5, 10}, {12, 14}] -> 65536*y^8*betasv[{2}, {14}]*
    betasv[{5}, {12}] - 65536*y^8*betasv[{5, 2}, {12, 14}] + 
   (y^6*zeta[11])/86089778775 + (128*y^3*betasv[{2}, {14}]*zeta[11])/11 - 
   (691*y^4*zeta[13])/92037799854000 - (betasv[{5}, {12}]*zeta[13])/
    (104*y^2), ccbetasv[{6, 9}, {12, 14}] -> 
  65536*y^8*betasv[{3}, {14}]*betasv[{4}, {12}] - 
   65536*y^8*betasv[{4, 3}, {12, 14}] - (y^6*zeta[11])/286965929250 + 
   (32*y^2*betasv[{3}, {14}]*zeta[11])/11 + (691*y^4*zeta[13])/
    76698166545000 - (betasv[{4}, {12}]*zeta[13])/(26*y), 
 ccbetasv[{7, 8}, {12, 14}] -> 65536*y^8*betasv[{3}, {12}]*
    betasv[{4}, {14}] - 65536*y^8*betasv[{3, 4}, {12, 14}] + 
   (2*y^6*zeta[11])/1291346681625 + (8*y*betasv[{4}, {14}]*zeta[11])/11 - 
   (691*y^4*zeta[13])/43827523740000 - (2*betasv[{3}, {12}]*zeta[13])/13, 
 ccbetasv[{8, 7}, {12, 14}] -> 65536*y^8*betasv[{2}, {12}]*
    betasv[{5}, {14}] - 65536*y^8*betasv[{2, 5}, {12, 14}] - 
   (y^6*zeta[11])/1033077345300 + (2*betasv[{5}, {14}]*zeta[11])/11 + 
   (691*y^4*zeta[13])/16435321402500 - (8*y*betasv[{2}, {12}]*zeta[13])/13, 
 ccbetasv[{9, 6}, {12, 14}] -> 65536*y^8*betasv[{1}, {12}]*
    betasv[{6}, {14}] - 65536*y^8*betasv[{1, 6}, {12, 14}] + 
   (y^6*zeta[11])/1205256902850 + (betasv[{6}, {14}]*zeta[11])/(22*y) - 
   (691*y^4*zeta[13])/3652293645000 - (32*y^2*betasv[{1}, {12}]*zeta[13])/13, 
 ccbetasv[{10, 5}, {12, 14}] -> 65536*y^8*betasv[{0}, {12}]*
    betasv[{7}, {14}] - 65536*y^8*betasv[{0, 7}, {12, 14}] - 
   (y^6*zeta[11])/1033077345300 + (betasv[{7}, {14}]*zeta[11])/(88*y^2) + 
   (691*y^4*zeta[13])/365229364500 - (128*y^3*betasv[{0}, {12}]*zeta[13])/13, 
 ccbetasv[{5, 9}, {12, 14}] -> 4096*y^6*betasv[{3}, {14}]*betasv[{5}, {12}] - 
   4096*y^6*betasv[{5, 3}, {12, 14}] - (y^5*zeta[11])/1147863717000 + 
   (8*y*betasv[{3}, {14}]*zeta[11])/11 - (691*y^3*zeta[13])/368151199416000 - 
   (betasv[{5}, {12}]*zeta[13])/(416*y^3), ccbetasv[{4, 12}, {12, 14}] -> 
  1048576*y^10*betasv[{0}, {14}]*betasv[{6}, {12}] - 
   1048576*y^10*betasv[{6, 0}, {12, 14}] + (8*y^7*zeta[11])/2608781175 + 
   (8192*y^6*betasv[{0}, {14}]*zeta[11])/11 + (691*y^5*zeta[13])/
    19174541636250 - (betasv[{6}, {12}]*zeta[13])/(104*y^2), 
 ccbetasv[{5, 11}, {12, 14}] -> 1048576*y^10*betasv[{1}, {14}]*
    betasv[{5}, {12}] - 1048576*y^10*betasv[{5, 1}, {12, 14}] - 
   (2*y^7*zeta[11])/7826343525 + (2048*y^5*betasv[{1}, {14}]*zeta[11])/11 - 
   (691*y^5*zeta[13])/23009449963500 - (betasv[{5}, {12}]*zeta[13])/(26*y), 
 ccbetasv[{6, 10}, {12, 14}] -> 1048576*y^10*betasv[{2}, {14}]*
    betasv[{4}, {12}] - 1048576*y^10*betasv[{4, 2}, {12, 14}] + 
   (4*y^7*zeta[11])/86089778775 + (512*y^4*betasv[{2}, {14}]*zeta[11])/11 + 
   (691*y^5*zeta[13])/19174541636250 - (2*betasv[{4}, {12}]*zeta[13])/13, 
 ccbetasv[{7, 9}, {12, 14}] -> 1048576*y^10*betasv[{3}, {12}]*
    betasv[{3}, {14}] - 1048576*y^10*betasv[{3, 3}, {12, 14}] - 
   (2*y^7*zeta[11])/143482964625 + (128*y^3*betasv[{3}, {14}]*zeta[11])/11 - 
   (691*y^5*zeta[13])/10956880935000 - (8*y*betasv[{3}, {12}]*zeta[13])/13, 
 ccbetasv[{8, 8}, {12, 14}] -> 1048576*y^10*betasv[{2}, {12}]*
    betasv[{4}, {14}] - 1048576*y^10*betasv[{2, 4}, {12, 14}] + 
   (8*y^7*zeta[11])/1291346681625 + (32*y^2*betasv[{4}, {14}]*zeta[11])/11 + 
   (691*y^5*zeta[13])/4108830350625 - (32*y^2*betasv[{2}, {12}]*zeta[13])/13, 
 ccbetasv[{9, 7}, {12, 14}] -> 1048576*y^10*betasv[{1}, {12}]*
    betasv[{5}, {14}] - 1048576*y^10*betasv[{1, 5}, {12, 14}] - 
   (y^7*zeta[11])/258269336325 + (8*y*betasv[{5}, {14}]*zeta[11])/11 - 
   (691*y^5*zeta[13])/913073411250 - (128*y^3*betasv[{1}, {12}]*zeta[13])/13, 
 ccbetasv[{10, 6}, {12, 14}] -> 1048576*y^10*betasv[{0}, {12}]*
    betasv[{6}, {14}] - 1048576*y^10*betasv[{0, 6}, {12, 14}] + 
   (2*y^7*zeta[11])/602628451425 + (2*betasv[{6}, {14}]*zeta[11])/11 + 
   (691*y^5*zeta[13])/91307341125 - (512*y^4*betasv[{0}, {12}]*zeta[13])/13, 
 ccbetasv[{5, 12}, {12, 14}] -> 16777216*y^12*betasv[{0}, {14}]*
    betasv[{5}, {12}] - 16777216*y^12*betasv[{5, 0}, {12, 14}] + 
   (32*y^8*zeta[11])/2608781175 + (32768*y^7*betasv[{0}, {14}]*zeta[11])/11 - 
   (691*y^6*zeta[13])/5752362490875 - (2*betasv[{5}, {12}]*zeta[13])/13, 
 ccbetasv[{6, 11}, {12, 14}] -> 16777216*y^12*betasv[{1}, {14}]*
    betasv[{4}, {12}] - 16777216*y^12*betasv[{4, 1}, {12, 14}] - 
   (8*y^8*zeta[11])/7826343525 + (8192*y^6*betasv[{1}, {14}]*zeta[11])/11 + 
   (1382*y^6*zeta[13])/9587270818125 - (8*y*betasv[{4}, {12}]*zeta[13])/13, 
 ccbetasv[{7, 10}, {12, 14}] -> 16777216*y^12*betasv[{2}, {14}]*
    betasv[{3}, {12}] - 16777216*y^12*betasv[{3, 2}, {12, 14}] + 
   (16*y^8*zeta[11])/86089778775 + (2048*y^5*betasv[{2}, {14}]*zeta[11])/11 - 
   (691*y^6*zeta[13])/2739220233750 - (32*y^2*betasv[{3}, {12}]*zeta[13])/13, 
 ccbetasv[{8, 9}, {12, 14}] -> 16777216*y^12*betasv[{2}, {12}]*
    betasv[{3}, {14}] - 16777216*y^12*betasv[{2, 3}, {12, 14}] - 
   (8*y^8*zeta[11])/143482964625 + (512*y^4*betasv[{3}, {14}]*zeta[11])/11 + 
   (2764*y^6*zeta[13])/4108830350625 - (128*y^3*betasv[{2}, {12}]*zeta[13])/
    13, ccbetasv[{9, 8}, {12, 14}] -> 
  16777216*y^12*betasv[{1}, {12}]*betasv[{4}, {14}] - 
   16777216*y^12*betasv[{1, 4}, {12, 14}] + (32*y^8*zeta[11])/1291346681625 + 
   (128*y^3*betasv[{4}, {14}]*zeta[11])/11 - (1382*y^6*zeta[13])/
    456536705625 - (512*y^4*betasv[{1}, {12}]*zeta[13])/13, 
 ccbetasv[{10, 7}, {12, 14}] -> 16777216*y^12*betasv[{0}, {12}]*
    betasv[{5}, {14}] - 16777216*y^12*betasv[{0, 5}, {12, 14}] - 
   (4*y^8*zeta[11])/258269336325 + (32*y^2*betasv[{5}, {14}]*zeta[11])/11 + 
   (2764*y^6*zeta[13])/91307341125 - (2048*y^5*betasv[{0}, {12}]*zeta[13])/
    13, ccbetasv[{6, 12}, {12, 14}] -> 
  268435456*y^14*betasv[{0}, {14}]*betasv[{4}, {12}] - 
   268435456*y^14*betasv[{4, 0}, {12, 14}] + (128*y^9*zeta[11])/2608781175 + 
   (131072*y^8*betasv[{0}, {14}]*zeta[11])/11 + 
   (5528*y^7*zeta[13])/9587270818125 - (32*y^2*betasv[{4}, {12}]*zeta[13])/
    13, ccbetasv[{7, 11}, {12, 14}] -> 
  268435456*y^14*betasv[{1}, {14}]*betasv[{3}, {12}] - 
   268435456*y^14*betasv[{3, 1}, {12, 14}] - (32*y^9*zeta[11])/7826343525 + 
   (32768*y^7*betasv[{1}, {14}]*zeta[11])/11 - (1382*y^7*zeta[13])/
    1369610116875 - (128*y^3*betasv[{3}, {12}]*zeta[13])/13, 
 ccbetasv[{8, 10}, {12, 14}] -> 268435456*y^14*betasv[{2}, {12}]*
    betasv[{2}, {14}] - 268435456*y^14*betasv[{2, 2}, {12, 14}] + 
   (64*y^9*zeta[11])/86089778775 + (8192*y^6*betasv[{2}, {14}]*zeta[11])/11 + 
   (11056*y^7*zeta[13])/4108830350625 - (512*y^4*betasv[{2}, {12}]*zeta[13])/
    13, ccbetasv[{9, 9}, {12, 14}] -> 
  268435456*y^14*betasv[{1}, {12}]*betasv[{3}, {14}] - 
   268435456*y^14*betasv[{1, 3}, {12, 14}] - (32*y^9*zeta[11])/143482964625 + 
   (2048*y^5*betasv[{3}, {14}]*zeta[11])/11 - (5528*y^7*zeta[13])/
    456536705625 - (2048*y^5*betasv[{1}, {12}]*zeta[13])/13, 
 ccbetasv[{10, 8}, {12, 14}] -> 268435456*y^14*betasv[{0}, {12}]*
    betasv[{4}, {14}] - 268435456*y^14*betasv[{0, 4}, {12, 14}] + 
   (128*y^9*zeta[11])/1291346681625 + (512*y^4*betasv[{4}, {14}]*zeta[11])/
    11 + (11056*y^7*zeta[13])/91307341125 - 
   (8192*y^6*betasv[{0}, {12}]*zeta[13])/13, ccbetasv[{7, 12}, {12, 14}] -> 
  4294967296*y^16*betasv[{0}, {14}]*betasv[{3}, {12}] - 
   4294967296*y^16*betasv[{3, 0}, {12, 14}] + (512*y^10*zeta[11])/
    2608781175 + (524288*y^9*betasv[{0}, {14}]*zeta[11])/11 - 
   (5528*y^8*zeta[13])/1369610116875 - (512*y^4*betasv[{3}, {12}]*zeta[13])/
    13, ccbetasv[{8, 11}, {12, 14}] -> 
  4294967296*y^16*betasv[{1}, {14}]*betasv[{2}, {12}] - 
   4294967296*y^16*betasv[{2, 1}, {12, 14}] - (128*y^10*zeta[11])/
    7826343525 + (131072*y^8*betasv[{1}, {14}]*zeta[11])/11 + 
   (44224*y^8*zeta[13])/4108830350625 - (2048*y^5*betasv[{2}, {12}]*zeta[13])/
    13, ccbetasv[{9, 10}, {12, 14}] -> 
  4294967296*y^16*betasv[{1}, {12}]*betasv[{2}, {14}] - 
   4294967296*y^16*betasv[{1, 2}, {12, 14}] + (256*y^10*zeta[11])/
    86089778775 + (32768*y^7*betasv[{2}, {14}]*zeta[11])/11 - 
   (22112*y^8*zeta[13])/456536705625 - (8192*y^6*betasv[{1}, {12}]*zeta[13])/
    13, ccbetasv[{10, 9}, {12, 14}] -> 
  4294967296*y^16*betasv[{0}, {12}]*betasv[{3}, {14}] - 
   4294967296*y^16*betasv[{0, 3}, {12, 14}] - (128*y^10*zeta[11])/
    143482964625 + (8192*y^6*betasv[{3}, {14}]*zeta[11])/11 + 
   (44224*y^8*zeta[13])/91307341125 - (32768*y^7*betasv[{0}, {12}]*zeta[13])/
    13, ccbetasv[{8, 12}, {12, 14}] -> 
  68719476736*y^18*betasv[{0}, {14}]*betasv[{2}, {12}] - 
   68719476736*y^18*betasv[{2, 0}, {12, 14}] + (2048*y^11*zeta[11])/
    2608781175 + (2097152*y^10*betasv[{0}, {14}]*zeta[11])/11 + 
   (176896*y^9*zeta[13])/4108830350625 - 
   (8192*y^6*betasv[{2}, {12}]*zeta[13])/13, ccbetasv[{9, 11}, {12, 14}] -> 
  68719476736*y^18*betasv[{1}, {12}]*betasv[{1}, {14}] - 
   68719476736*y^18*betasv[{1, 1}, {12, 14}] - (512*y^11*zeta[11])/
    7826343525 + (524288*y^9*betasv[{1}, {14}]*zeta[11])/11 - 
   (88448*y^9*zeta[13])/456536705625 - (32768*y^7*betasv[{1}, {12}]*zeta[13])/
    13, ccbetasv[{10, 10}, {12, 14}] -> 
  68719476736*y^18*betasv[{0}, {12}]*betasv[{2}, {14}] - 
   68719476736*y^18*betasv[{0, 2}, {12, 14}] + (1024*y^11*zeta[11])/
    86089778775 + (131072*y^8*betasv[{2}, {14}]*zeta[11])/11 + 
   (176896*y^9*zeta[13])/91307341125 - 
   (131072*y^8*betasv[{0}, {12}]*zeta[13])/13, 
 ccbetasv[{9, 12}, {12, 14}] -> 1099511627776*y^20*betasv[{0}, {14}]*
    betasv[{1}, {12}] - 1099511627776*y^20*betasv[{1, 0}, {12, 14}] + 
   (8192*y^12*zeta[11])/2608781175 + (8388608*y^11*betasv[{0}, {14}]*
     zeta[11])/11 - (353792*y^10*zeta[13])/456536705625 - 
   (131072*y^8*betasv[{1}, {12}]*zeta[13])/13, 
 ccbetasv[{10, 11}, {12, 14}] -> 1099511627776*y^20*betasv[{0}, {12}]*
    betasv[{1}, {14}] - 1099511627776*y^20*betasv[{0, 1}, {12, 14}] - 
   (2048*y^12*zeta[11])/7826343525 + (2097152*y^10*betasv[{1}, {14}]*
     zeta[11])/11 + (707584*y^10*zeta[13])/91307341125 - 
   (524288*y^9*betasv[{0}, {12}]*zeta[13])/13, 
 ccbetasv[{5, 6}, {12, 14}] -> betasv[{5}, {12}]*betasv[{6}, {14}] - 
   betasv[{5, 6}, {12, 14}] - (betasv[{1}, {4}]*zeta[11])/1142762100480 + 
   (betasv[{6}, {14}]*zeta[11])/(5632*y^5) - 
   (691*zeta[13])/23561676762624000 - (betasv[{5}, {12}]*zeta[13])/
    (26624*y^6), ccbetasv[{10, 12}, {12, 14}] -> 
  17592186044416*y^22*betasv[{0}, {12}]*betasv[{0}, {14}] - 
   17592186044416*y^22*betasv[{0, 0}, {12, 14}] + 
   (32768*y^13*zeta[11])/2608781175 + 
   (33554432*y^12*betasv[{0}, {14}]*zeta[11])/11 + 
   (2830336*y^11*zeta[13])/91307341125 - 
   (2097152*y^10*betasv[{0}, {12}]*zeta[13])/13, 
 ccbetasv[{0, 0}, {12, 14}] -> (betasv[{10}, {12}]*betasv[{12}, {14}])/
    (17592186044416*y^22) - betasv[{10, 12}, {12, 14}]/
    (17592186044416*y^22) + zeta[11]/(1400578728630681600*y^9) + 
   (betasv[{12}, {14}]*zeta[11])/(96757023244288*y^22) + 
   (691*zeta[13])/(392162044016590848000*y^11) - 
   (betasv[{10}, {12}]*zeta[13])/(114349209288704*y^22), 
 ccbetasv[{0, 1}, {12, 14}] -> (betasv[{10}, {12}]*betasv[{11}, {14}])/
    (1099511627776*y^20) - betasv[{10, 11}, {12, 14}]/(1099511627776*y^20) - 
   zeta[11]/(4201736185892044800*y^8) + (betasv[{11}, {14}]*zeta[11])/
    (6047313952768*y^20) + (691*zeta[13])/(98040511004147712000*y^10) - 
   (betasv[{10}, {12}]*zeta[13])/(28587302322176*y^21), 
 ccbetasv[{0, 2}, {12, 14}] -> (betasv[{10}, {12}]*betasv[{10}, {14}])/
    (68719476736*y^18) - betasv[{10, 10}, {12, 14}]/(68719476736*y^18) + 
   zeta[11]/(5777387255601561600*y^7) + (betasv[{10}, {14}]*zeta[11])/
    (377957122048*y^18) + (691*zeta[13])/(24510127751036928000*y^9) - 
   (betasv[{10}, {12}]*zeta[13])/(7146825580544*y^20), 
 ccbetasv[{0, 3}, {12, 14}] -> (betasv[{9}, {14}]*betasv[{10}, {12}])/
    (4294967296*y^16) - betasv[{10, 9}, {12, 14}]/(4294967296*y^16) - 
   zeta[11]/(4814489379667968000*y^6) + (betasv[{9}, {14}]*zeta[11])/
    (23622320128*y^16) + (691*zeta[13])/(6127531937759232000*y^8) - 
   (betasv[{10}, {12}]*zeta[13])/(1786706395136*y^19), 
 ccbetasv[{0, 4}, {12, 14}] -> (betasv[{8}, {14}]*betasv[{10}, {12}])/
    (268435456*y^14) - betasv[{10, 8}, {12, 14}]/(268435456*y^14) + 
   zeta[11]/(2708150276063232000*y^5) + (betasv[{8}, {14}]*zeta[11])/
    (1476395008*y^14) + (691*zeta[13])/(1531882984439808000*y^7) - 
   (betasv[{10}, {12}]*zeta[13])/(446676598784*y^18), 
 ccbetasv[{0, 5}, {12, 14}] -> (betasv[{7}, {14}]*betasv[{10}, {12}])/
    (16777216*y^12) - betasv[{10, 7}, {12, 14}]/(16777216*y^12) - 
   zeta[11]/(1083260110425292800*y^4) + (betasv[{7}, {14}]*zeta[11])/
    (92274688*y^12) + (691*zeta[13])/(382970746109952000*y^6) - 
   (betasv[{10}, {12}]*zeta[13])/(111669149696*y^17), 
 ccbetasv[{0, 6}, {12, 14}] -> (betasv[{6}, {14}]*betasv[{10}, {12}])/
    (1048576*y^10) - betasv[{10, 6}, {12, 14}]/(1048576*y^10) + 
   zeta[11]/(315950865540710400*y^3) + (betasv[{6}, {14}]*zeta[11])/
    (5767168*y^10) + (691*zeta[13])/(95742686527488000*y^5) - 
   (betasv[{10}, {12}]*zeta[13])/(27917287424*y^16), 
 ccbetasv[{0, 7}, {12, 14}] -> (betasv[{5}, {14}]*betasv[{10}, {12}])/
    (65536*y^8) - betasv[{10, 5}, {12, 14}]/(65536*y^8) - 
   zeta[11]/(67703756901580800*y^2) + (betasv[{5}, {14}]*zeta[11])/
    (360448*y^8) + (691*zeta[13])/(23935671631872000*y^4) - 
   (betasv[{10}, {12}]*zeta[13])/(6979321856*y^15), 
 ccbetasv[{0, 8}, {12, 14}] -> (betasv[{4}, {14}]*betasv[{10}, {12}])/
    (4096*y^6) - betasv[{10, 4}, {12, 14}]/(4096*y^6) + 
   zeta[11]/(10578712015872000*y) + (betasv[{4}, {14}]*zeta[11])/
    (22528*y^6) + (691*zeta[13])/(5983917907968000*y^3) - 
   (betasv[{10}, {12}]*zeta[13])/(1744830464*y^14), 
 ccbetasv[{0, 9}, {12, 14}] -> (betasv[{3}, {14}]*betasv[{10}, {12}])/
    (256*y^4) - betasv[{10, 3}, {12, 14}]/(256*y^4) - 
   zeta[11]/1175412446208000 + (betasv[{3}, {14}]*zeta[11])/(1408*y^4) + 
   (691*zeta[13])/(1495979476992000*y^2) - (betasv[{10}, {12}]*zeta[13])/
    (436207616*y^13), ccbetasv[{0, 10}, {12, 14}] -> 
  (betasv[{2}, {14}]*betasv[{10}, {12}])/(16*y^2) - 
   betasv[{10, 2}, {12, 14}]/(16*y^2) + (betasv[{2}, {4}]*zeta[11])/
    (2612027658240*y^2) + (betasv[{2}, {14}]*zeta[11])/(88*y^2) + 
   (691*zeta[13])/(373994869248000*y) - (betasv[{10}, {12}]*zeta[13])/
    (109051904*y^12), ccbetasv[{1, 0}, {12, 14}] -> 
  (betasv[{9}, {12}]*betasv[{12}, {14}])/(1099511627776*y^20) - 
   betasv[{9, 12}, {12, 14}]/(1099511627776*y^20) + 
   zeta[11]/(350144682157670400*y^8) + (betasv[{12}, {14}]*zeta[11])/
    (24189255811072*y^21) - (691*zeta[13])/(980405110041477120000*y^10) - 
   (betasv[{9}, {12}]*zeta[13])/(7146825580544*y^20), 
 ccbetasv[{1, 1}, {12, 14}] -> (betasv[{9}, {12}]*betasv[{11}, {14}])/
    (68719476736*y^18) - betasv[{9, 11}, {12, 14}]/(68719476736*y^18) - 
   zeta[11]/(1050434046473011200*y^7) + (betasv[{11}, {14}]*zeta[11])/
    (1511828488192*y^19) - (691*zeta[13])/(245101277510369280000*y^9) - 
   (betasv[{9}, {12}]*zeta[13])/(1786706395136*y^19), 
 ccbetasv[{1, 2}, {12, 14}] -> (betasv[{9}, {12}]*betasv[{10}, {14}])/
    (4294967296*y^16) - betasv[{9, 10}, {12, 14}]/(4294967296*y^16) + 
   zeta[11]/(1444346813900390400*y^6) + (betasv[{10}, {14}]*zeta[11])/
    (94489280512*y^17) - (691*zeta[13])/(61275319377592320000*y^8) - 
   (betasv[{9}, {12}]*zeta[13])/(446676598784*y^18), 
 ccbetasv[{1, 3}, {12, 14}] -> (betasv[{9}, {12}]*betasv[{9}, {14}])/
    (268435456*y^14) - betasv[{9, 9}, {12, 14}]/(268435456*y^14) - 
   zeta[11]/(1203622344916992000*y^5) + (betasv[{9}, {14}]*zeta[11])/
    (5905580032*y^15) - (691*zeta[13])/(15318829844398080000*y^7) - 
   (betasv[{9}, {12}]*zeta[13])/(111669149696*y^17), 
 ccbetasv[{1, 4}, {12, 14}] -> (betasv[{8}, {14}]*betasv[{9}, {12}])/
    (16777216*y^12) - betasv[{9, 8}, {12, 14}]/(16777216*y^12) + 
   zeta[11]/(677037569015808000*y^4) + (betasv[{8}, {14}]*zeta[11])/
    (369098752*y^13) - (691*zeta[13])/(3829707461099520000*y^6) - 
   (betasv[{9}, {12}]*zeta[13])/(27917287424*y^16), 
 ccbetasv[{1, 5}, {12, 14}] -> (betasv[{7}, {14}]*betasv[{9}, {12}])/
    (1048576*y^10) - betasv[{9, 7}, {12, 14}]/(1048576*y^10) - 
   zeta[11]/(270815027606323200*y^3) + (betasv[{7}, {14}]*zeta[11])/
    (23068672*y^11) - (691*zeta[13])/(957426865274880000*y^5) - 
   (betasv[{9}, {12}]*zeta[13])/(6979321856*y^15), 
 ccbetasv[{1, 6}, {12, 14}] -> (betasv[{6}, {14}]*betasv[{9}, {12}])/
    (65536*y^8) - betasv[{9, 6}, {12, 14}]/(65536*y^8) + 
   zeta[11]/(78987716385177600*y^2) + (betasv[{6}, {14}]*zeta[11])/
    (1441792*y^9) - (691*zeta[13])/(239356716318720000*y^4) - 
   (betasv[{9}, {12}]*zeta[13])/(1744830464*y^14), 
 ccbetasv[{1, 7}, {12, 14}] -> (betasv[{5}, {14}]*betasv[{9}, {12}])/
    (4096*y^6) - betasv[{9, 5}, {12, 14}]/(4096*y^6) - 
   zeta[11]/(16925939225395200*y) + (betasv[{5}, {14}]*zeta[11])/
    (90112*y^7) - (691*zeta[13])/(59839179079680000*y^3) - 
   (betasv[{9}, {12}]*zeta[13])/(436207616*y^13), 
 ccbetasv[{1, 8}, {12, 14}] -> (betasv[{4}, {14}]*betasv[{9}, {12}])/
    (256*y^4) - betasv[{9, 4}, {12, 14}]/(256*y^4) + 
   zeta[11]/2644678003968000 + (betasv[{4}, {14}]*zeta[11])/(5632*y^5) - 
   (691*zeta[13])/(14959794769920000*y^2) - (betasv[{9}, {12}]*zeta[13])/
    (109051904*y^12), ccbetasv[{1, 9}, {12, 14}] -> 
  (betasv[{3}, {14}]*betasv[{9}, {12}])/(16*y^2) - 
   betasv[{9, 3}, {12, 14}]/(16*y^2) - (betasv[{2}, {4}]*zeta[11])/
    (8706758860800*y^2) + (betasv[{3}, {14}]*zeta[11])/(352*y^3) - 
   (691*zeta[13])/(3739948692480000*y) - (betasv[{9}, {12}]*zeta[13])/
    (27262976*y^11), ccbetasv[{2, 0}, {12, 14}] -> 
  (betasv[{8}, {12}]*betasv[{12}, {14}])/(68719476736*y^18) - 
   betasv[{8, 12}, {12, 14}]/(68719476736*y^18) + 
   zeta[11]/(87536170539417600*y^7) + (betasv[{12}, {14}]*zeta[11])/
    (6047313952768*y^20) + (691*zeta[13])/(1102955748796661760000*y^9) - 
   (betasv[{8}, {12}]*zeta[13])/(446676598784*y^18), 
 ccbetasv[{2, 1}, {12, 14}] -> (betasv[{8}, {12}]*betasv[{11}, {14}])/
    (4294967296*y^16) - betasv[{8, 11}, {12, 14}]/(4294967296*y^16) - 
   zeta[11]/(262608511618252800*y^6) + (betasv[{11}, {14}]*zeta[11])/
    (377957122048*y^18) + (691*zeta[13])/(275738937199165440000*y^8) - 
   (betasv[{8}, {12}]*zeta[13])/(111669149696*y^17), 
 ccbetasv[{2, 2}, {12, 14}] -> (betasv[{8}, {12}]*betasv[{10}, {14}])/
    (268435456*y^14) - betasv[{8, 10}, {12, 14}]/(268435456*y^14) + 
   zeta[11]/(361086703475097600*y^5) + (betasv[{10}, {14}]*zeta[11])/
    (23622320128*y^16) + (691*zeta[13])/(68934734299791360000*y^7) - 
   (betasv[{8}, {12}]*zeta[13])/(27917287424*y^16), 
 ccbetasv[{2, 3}, {12, 14}] -> (betasv[{8}, {12}]*betasv[{9}, {14}])/
    (16777216*y^12) - betasv[{8, 9}, {12, 14}]/(16777216*y^12) - 
   zeta[11]/(300905586229248000*y^4) + (betasv[{9}, {14}]*zeta[11])/
    (1476395008*y^14) + (691*zeta[13])/(17233683574947840000*y^6) - 
   (betasv[{8}, {12}]*zeta[13])/(6979321856*y^15), 
 ccbetasv[{2, 4}, {12, 14}] -> (betasv[{8}, {12}]*betasv[{8}, {14}])/
    (1048576*y^10) - betasv[{8, 8}, {12, 14}]/(1048576*y^10) + 
   zeta[11]/(169259392253952000*y^3) + (betasv[{8}, {14}]*zeta[11])/
    (92274688*y^12) + (691*zeta[13])/(4308420893736960000*y^5) - 
   (betasv[{8}, {12}]*zeta[13])/(1744830464*y^14), 
 ccbetasv[{2, 5}, {12, 14}] -> (betasv[{7}, {14}]*betasv[{8}, {12}])/
    (65536*y^8) - betasv[{8, 7}, {12, 14}]/(65536*y^8) - 
   zeta[11]/(67703756901580800*y^2) + (betasv[{7}, {14}]*zeta[11])/
    (5767168*y^10) + (691*zeta[13])/(1077105223434240000*y^4) - 
   (betasv[{8}, {12}]*zeta[13])/(436207616*y^13), 
 ccbetasv[{2, 6}, {12, 14}] -> (betasv[{6}, {14}]*betasv[{8}, {12}])/
    (4096*y^6) - betasv[{8, 6}, {12, 14}]/(4096*y^6) + 
   zeta[11]/(19746929096294400*y) + (betasv[{6}, {14}]*zeta[11])/
    (360448*y^8) + (691*zeta[13])/(269276305858560000*y^3) - 
   (betasv[{8}, {12}]*zeta[13])/(109051904*y^12), 
 ccbetasv[{2, 7}, {12, 14}] -> (betasv[{5}, {14}]*betasv[{8}, {12}])/
    (256*y^4) - betasv[{8, 5}, {12, 14}]/(256*y^4) - 
   zeta[11]/4231484806348800 + (betasv[{5}, {14}]*zeta[11])/(22528*y^6) + 
   (691*zeta[13])/(67319076464640000*y^2) - (betasv[{8}, {12}]*zeta[13])/
    (27262976*y^11), ccbetasv[{2, 8}, {12, 14}] -> 
  (betasv[{4}, {14}]*betasv[{8}, {12}])/(16*y^2) - 
   betasv[{8, 4}, {12, 14}]/(16*y^2) + (betasv[{2}, {4}]*zeta[11])/
    (19590207436800*y^2) + (betasv[{4}, {14}]*zeta[11])/(1408*y^4) + 
   (691*zeta[13])/(16829769116160000*y) - (betasv[{8}, {12}]*zeta[13])/
    (6815744*y^10), ccbetasv[{3, 0}, {12, 14}] -> 
  (betasv[{7}, {12}]*betasv[{12}, {14}])/(4294967296*y^16) - 
   betasv[{7, 12}, {12, 14}]/(4294967296*y^16) + 
   zeta[11]/(21884042634854400*y^6) + (betasv[{12}, {14}]*zeta[11])/
    (1511828488192*y^19) - (691*zeta[13])/(735303832531107840000*y^8) - 
   (betasv[{7}, {12}]*zeta[13])/(27917287424*y^16), 
 ccbetasv[{3, 1}, {12, 14}] -> (betasv[{7}, {12}]*betasv[{11}, {14}])/
    (268435456*y^14) - betasv[{7, 11}, {12, 14}]/(268435456*y^14) - 
   zeta[11]/(65652127904563200*y^5) + (betasv[{11}, {14}]*zeta[11])/
    (94489280512*y^17) - (691*zeta[13])/(183825958132776960000*y^7) - 
   (betasv[{7}, {12}]*zeta[13])/(6979321856*y^15), 
 ccbetasv[{3, 2}, {12, 14}] -> (betasv[{7}, {12}]*betasv[{10}, {14}])/
    (16777216*y^12) - betasv[{7, 10}, {12, 14}]/(16777216*y^12) + 
   zeta[11]/(90271675868774400*y^4) + (betasv[{10}, {14}]*zeta[11])/
    (5905580032*y^15) - (691*zeta[13])/(45956489533194240000*y^6) - 
   (betasv[{7}, {12}]*zeta[13])/(1744830464*y^14), 
 ccbetasv[{3, 3}, {12, 14}] -> (betasv[{7}, {12}]*betasv[{9}, {14}])/
    (1048576*y^10) - betasv[{7, 9}, {12, 14}]/(1048576*y^10) - 
   zeta[11]/(75226396557312000*y^3) + (betasv[{9}, {14}]*zeta[11])/
    (369098752*y^13) - (691*zeta[13])/(11489122383298560000*y^5) - 
   (betasv[{7}, {12}]*zeta[13])/(436207616*y^13), 
 ccbetasv[{3, 4}, {12, 14}] -> (betasv[{7}, {12}]*betasv[{8}, {14}])/
    (65536*y^8) - betasv[{7, 8}, {12, 14}]/(65536*y^8) + 
   zeta[11]/(42314848063488000*y^2) + (betasv[{8}, {14}]*zeta[11])/
    (23068672*y^11) - (691*zeta[13])/(2872280595824640000*y^4) - 
   (betasv[{7}, {12}]*zeta[13])/(109051904*y^12), 
 ccbetasv[{3, 5}, {12, 14}] -> (betasv[{7}, {12}]*betasv[{7}, {14}])/
    (4096*y^6) - betasv[{7, 7}, {12, 14}]/(4096*y^6) - 
   zeta[11]/(16925939225395200*y) + (betasv[{7}, {14}]*zeta[11])/
    (1441792*y^9) - (691*zeta[13])/(718070148956160000*y^3) - 
   (betasv[{7}, {12}]*zeta[13])/(27262976*y^11), 
 ccbetasv[{3, 6}, {12, 14}] -> (betasv[{6}, {14}]*betasv[{7}, {12}])/
    (256*y^4) - betasv[{7, 6}, {12, 14}]/(256*y^4) + 
   zeta[11]/4936732274073600 + (betasv[{6}, {14}]*zeta[11])/(90112*y^7) - 
   (691*zeta[13])/(179517537239040000*y^2) - (betasv[{7}, {12}]*zeta[13])/
    (6815744*y^10), ccbetasv[{3, 7}, {12, 14}] -> 
  (betasv[{5}, {14}]*betasv[{7}, {12}])/(16*y^2) - 
   betasv[{7, 5}, {12, 14}]/(16*y^2) - (betasv[{2}, {4}]*zeta[11])/
    (31344331898880*y^2) + (betasv[{5}, {14}]*zeta[11])/(5632*y^5) - 
   (691*zeta[13])/(44879384309760000*y) - (betasv[{7}, {12}]*zeta[13])/
    (1703936*y^9), ccbetasv[{4, 0}, {12, 14}] -> 
  (betasv[{6}, {12}]*betasv[{12}, {14}])/(268435456*y^14) - 
   betasv[{6, 12}, {12, 14}]/(268435456*y^14) + 
   zeta[11]/(5471010658713600*y^5) + (betasv[{12}, {14}]*zeta[11])/
    (377957122048*y^18) + (691*zeta[13])/(321695426732359680000*y^7) - 
   (betasv[{6}, {12}]*zeta[13])/(1744830464*y^14), 
 ccbetasv[{4, 1}, {12, 14}] -> (betasv[{6}, {12}]*betasv[{11}, {14}])/
    (16777216*y^12) - betasv[{6, 11}, {12, 14}]/(16777216*y^12) - 
   zeta[11]/(16413031976140800*y^4) + (betasv[{11}, {14}]*zeta[11])/
    (23622320128*y^16) + (691*zeta[13])/(80423856683089920000*y^6) - 
   (betasv[{6}, {12}]*zeta[13])/(436207616*y^13), 
 ccbetasv[{4, 2}, {12, 14}] -> (betasv[{6}, {12}]*betasv[{10}, {14}])/
    (1048576*y^10) - betasv[{6, 10}, {12, 14}]/(1048576*y^10) + 
   zeta[11]/(22567918967193600*y^3) + (betasv[{10}, {14}]*zeta[11])/
    (1476395008*y^14) + (691*zeta[13])/(20105964170772480000*y^5) - 
   (betasv[{6}, {12}]*zeta[13])/(109051904*y^12), 
 ccbetasv[{4, 3}, {12, 14}] -> (betasv[{6}, {12}]*betasv[{9}, {14}])/
    (65536*y^8) - betasv[{6, 9}, {12, 14}]/(65536*y^8) - 
   zeta[11]/(18806599139328000*y^2) + (betasv[{9}, {14}]*zeta[11])/
    (92274688*y^12) + (691*zeta[13])/(5026491042693120000*y^4) - 
   (betasv[{6}, {12}]*zeta[13])/(27262976*y^11), 
 ccbetasv[{4, 4}, {12, 14}] -> (betasv[{6}, {12}]*betasv[{8}, {14}])/
    (4096*y^6) - betasv[{6, 8}, {12, 14}]/(4096*y^6) + 
   zeta[11]/(10578712015872000*y) + (betasv[{8}, {14}]*zeta[11])/
    (5767168*y^10) + (691*zeta[13])/(1256622760673280000*y^3) - 
   (betasv[{6}, {12}]*zeta[13])/(6815744*y^10), 
 ccbetasv[{4, 5}, {12, 14}] -> (betasv[{6}, {12}]*betasv[{7}, {14}])/
    (256*y^4) - betasv[{6, 7}, {12, 14}]/(256*y^4) - 
   zeta[11]/4231484806348800 + (betasv[{7}, {14}]*zeta[11])/(360448*y^8) + 
   (691*zeta[13])/(314155690168320000*y^2) - (betasv[{6}, {12}]*zeta[13])/
    (1703936*y^9), ccbetasv[{4, 6}, {12, 14}] -> 
  (betasv[{6}, {12}]*betasv[{6}, {14}])/(16*y^2) - 
   betasv[{6, 6}, {12, 14}]/(16*y^2) + (betasv[{2}, {4}]*zeta[11])/
    (36568387215360*y^2) + (betasv[{6}, {14}]*zeta[11])/(22528*y^6) + 
   (691*zeta[13])/(78538922542080000*y) - (betasv[{6}, {12}]*zeta[13])/
    (425984*y^8), ccbetasv[{5, 0}, {12, 14}] -> 
  (betasv[{5}, {12}]*betasv[{12}, {14}])/(16777216*y^12) - 
   betasv[{5, 12}, {12, 14}]/(16777216*y^12) + 
   zeta[11]/(1367752664678400*y^4) + (betasv[{12}, {14}]*zeta[11])/
    (94489280512*y^17) - (691*zeta[13])/(96508628019707904000*y^6) - 
   (betasv[{5}, {12}]*zeta[13])/(109051904*y^12), 
 ccbetasv[{5, 1}, {12, 14}] -> (betasv[{5}, {12}]*betasv[{11}, {14}])/
    (1048576*y^10) - betasv[{5, 11}, {12, 14}]/(1048576*y^10) - 
   zeta[11]/(4103257994035200*y^3) + (betasv[{11}, {14}]*zeta[11])/
    (5905580032*y^15) - (691*zeta[13])/(24127157004926976000*y^5) - 
   (betasv[{5}, {12}]*zeta[13])/(27262976*y^11), 
 ccbetasv[{5, 2}, {12, 14}] -> (betasv[{5}, {12}]*betasv[{10}, {14}])/
    (65536*y^8) - betasv[{5, 10}, {12, 14}]/(65536*y^8) + 
   zeta[11]/(5641979741798400*y^2) + (betasv[{10}, {14}]*zeta[11])/
    (369098752*y^13) - (691*zeta[13])/(6031789251231744000*y^4) - 
   (betasv[{5}, {12}]*zeta[13])/(6815744*y^10), 
 ccbetasv[{5, 3}, {12, 14}] -> (betasv[{5}, {12}]*betasv[{9}, {14}])/
    (4096*y^6) - betasv[{5, 9}, {12, 14}]/(4096*y^6) - 
   zeta[11]/(4701649784832000*y) + (betasv[{9}, {14}]*zeta[11])/
    (23068672*y^11) - (691*zeta[13])/(1507947312807936000*y^3) - 
   (betasv[{5}, {12}]*zeta[13])/(1703936*y^9), 
 ccbetasv[{5, 4}, {12, 14}] -> (betasv[{5}, {12}]*betasv[{8}, {14}])/
    (256*y^4) - betasv[{5, 8}, {12, 14}]/(256*y^4) + 
   zeta[11]/2644678003968000 + (betasv[{8}, {14}]*zeta[11])/(1441792*y^9) - 
   (691*zeta[13])/(376986828201984000*y^2) - (betasv[{5}, {12}]*zeta[13])/
    (425984*y^8), ccbetasv[{5, 5}, {12, 14}] -> 
  (betasv[{5}, {12}]*betasv[{7}, {14}])/(16*y^2) - 
   betasv[{5, 7}, {12, 14}]/(16*y^2) - (betasv[{2}, {4}]*zeta[11])/
    (31344331898880*y^2) + (betasv[{7}, {14}]*zeta[11])/(90112*y^7) - 
   (691*zeta[13])/(94246707050496000*y) - (betasv[{5}, {12}]*zeta[13])/
    (106496*y^7), ccbetasv[{6, 0}, {12, 14}] -> 
  (betasv[{4}, {12}]*betasv[{12}, {14}])/(1048576*y^10) - 
   betasv[{4, 12}, {12, 14}]/(1048576*y^10) + 
   zeta[11]/(341938166169600*y^3) + (betasv[{12}, {14}]*zeta[11])/
    (23622320128*y^16) + (691*zeta[13])/(20105964170772480000*y^5) - 
   (betasv[{4}, {12}]*zeta[13])/(6815744*y^10), 
 ccbetasv[{6, 1}, {12, 14}] -> (betasv[{4}, {12}]*betasv[{11}, {14}])/
    (65536*y^8) - betasv[{4, 11}, {12, 14}]/(65536*y^8) - 
   zeta[11]/(1025814498508800*y^2) + (betasv[{11}, {14}]*zeta[11])/
    (1476395008*y^14) + (691*zeta[13])/(5026491042693120000*y^4) - 
   (betasv[{4}, {12}]*zeta[13])/(1703936*y^9), 
 ccbetasv[{6, 2}, {12, 14}] -> (betasv[{4}, {12}]*betasv[{10}, {14}])/
    (4096*y^6) - betasv[{4, 10}, {12, 14}]/(4096*y^6) + 
   zeta[11]/(1410494935449600*y) + (betasv[{10}, {14}]*zeta[11])/
    (92274688*y^12) + (691*zeta[13])/(1256622760673280000*y^3) - 
   (betasv[{4}, {12}]*zeta[13])/(425984*y^8), ccbetasv[{6, 3}, {12, 14}] -> 
  (betasv[{4}, {12}]*betasv[{9}, {14}])/(256*y^4) - 
   betasv[{4, 9}, {12, 14}]/(256*y^4) - zeta[11]/1175412446208000 + 
   (betasv[{9}, {14}]*zeta[11])/(5767168*y^10) + 
   (691*zeta[13])/(314155690168320000*y^2) - (betasv[{4}, {12}]*zeta[13])/
    (106496*y^7), ccbetasv[{6, 4}, {12, 14}] -> 
  (betasv[{4}, {12}]*betasv[{8}, {14}])/(16*y^2) - 
   betasv[{4, 8}, {12, 14}]/(16*y^2) + (betasv[{2}, {4}]*zeta[11])/
    (19590207436800*y^2) + (betasv[{8}, {14}]*zeta[11])/(360448*y^8) + 
   (691*zeta[13])/(78538922542080000*y) - (betasv[{4}, {12}]*zeta[13])/
    (26624*y^6), ccbetasv[{7, 0}, {12, 14}] -> 
  (betasv[{3}, {12}]*betasv[{12}, {14}])/(65536*y^8) - 
   betasv[{3, 12}, {12, 14}]/(65536*y^8) + zeta[11]/(85484541542400*y^2) + 
   (betasv[{12}, {14}]*zeta[11])/(5905580032*y^15) - 
   (691*zeta[13])/(2872280595824640000*y^4) - (betasv[{3}, {12}]*zeta[13])/
    (425984*y^8), ccbetasv[{7, 1}, {12, 14}] -> 
  (betasv[{3}, {12}]*betasv[{11}, {14}])/(4096*y^6) - 
   betasv[{3, 11}, {12, 14}]/(4096*y^6) - zeta[11]/(256453624627200*y) + 
   (betasv[{11}, {14}]*zeta[11])/(369098752*y^13) - 
   (691*zeta[13])/(718070148956160000*y^3) - (betasv[{3}, {12}]*zeta[13])/
    (106496*y^7), ccbetasv[{7, 2}, {12, 14}] -> 
  (betasv[{3}, {12}]*betasv[{10}, {14}])/(256*y^4) - 
   betasv[{3, 10}, {12, 14}]/(256*y^4) + zeta[11]/352623733862400 + 
   (betasv[{10}, {14}]*zeta[11])/(23068672*y^11) - 
   (691*zeta[13])/(179517537239040000*y^2) - (betasv[{3}, {12}]*zeta[13])/
    (26624*y^6), ccbetasv[{7, 3}, {12, 14}] -> 
  (betasv[{3}, {12}]*betasv[{9}, {14}])/(16*y^2) - 
   betasv[{3, 9}, {12, 14}]/(16*y^2) - (betasv[{2}, {4}]*zeta[11])/
    (8706758860800*y^2) + (betasv[{9}, {14}]*zeta[11])/(1441792*y^9) - 
   (691*zeta[13])/(44879384309760000*y) - (betasv[{3}, {12}]*zeta[13])/
    (6656*y^5), ccbetasv[{8, 0}, {12, 14}] -> 
  (betasv[{2}, {12}]*betasv[{12}, {14}])/(4096*y^6) - 
   betasv[{2, 12}, {12, 14}]/(4096*y^6) + zeta[11]/(21371135385600*y) + 
   (betasv[{12}, {14}]*zeta[11])/(1476395008*y^14) + 
   (691*zeta[13])/(269276305858560000*y^3) - (betasv[{2}, {12}]*zeta[13])/
    (26624*y^6), ccbetasv[{8, 1}, {12, 14}] -> 
  (betasv[{2}, {12}]*betasv[{11}, {14}])/(256*y^4) - 
   betasv[{2, 11}, {12, 14}]/(256*y^4) - zeta[11]/64113406156800 + 
   (betasv[{11}, {14}]*zeta[11])/(92274688*y^12) + 
   (691*zeta[13])/(67319076464640000*y^2) - (betasv[{2}, {12}]*zeta[13])/
    (6656*y^5), ccbetasv[{8, 2}, {12, 14}] -> 
  (betasv[{2}, {12}]*betasv[{10}, {14}])/(16*y^2) - 
   betasv[{2, 10}, {12, 14}]/(16*y^2) + (betasv[{2}, {4}]*zeta[11])/
    (2612027658240*y^2) + (betasv[{10}, {14}]*zeta[11])/(5767168*y^10) + 
   (691*zeta[13])/(16829769116160000*y) - (betasv[{2}, {12}]*zeta[13])/
    (1664*y^4), ccbetasv[{9, 0}, {12, 14}] -> 
  (betasv[{1}, {12}]*betasv[{12}, {14}])/(256*y^4) - 
   betasv[{1, 12}, {12, 14}]/(256*y^4) + zeta[11]/5342783846400 + 
   (betasv[{12}, {14}]*zeta[11])/(369098752*y^13) - 
   (691*zeta[13])/(14959794769920000*y^2) - (betasv[{1}, {12}]*zeta[13])/
    (1664*y^4), ccbetasv[{9, 1}, {12, 14}] -> 
  (betasv[{1}, {12}]*betasv[{11}, {14}])/(16*y^2) - 
   betasv[{1, 11}, {12, 14}]/(16*y^2) - (betasv[{2}, {4}]*zeta[11])/
    (474914119680*y^2) + (betasv[{11}, {14}]*zeta[11])/(23068672*y^11) - 
   (691*zeta[13])/(3739948692480000*y) - (betasv[{1}, {12}]*zeta[13])/
    (416*y^3), ccbetasv[{10, 0}, {12, 14}] -> 
  (betasv[{0}, {12}]*betasv[{12}, {14}])/(16*y^2) - 
   betasv[{0, 12}, {12, 14}]/(16*y^2) + (betasv[{2}, {4}]*zeta[11])/
    (39576176640*y^2) + (betasv[{12}, {14}]*zeta[11])/(92274688*y^12) + 
   (691*zeta[13])/(373994869248000*y) - (betasv[{0}, {12}]*zeta[13])/
    (104*y^2), ccbetasv[{0, 12}, {12, 16}] -> 
  betasv[{2}, {16}]*betasv[{10}, {12}] - betasv[{10, 2}, {12, 16}] + 
   (3617*betasv[{2}, {6}]*zeta[11])/88304344128000 + 
   (2*betasv[{2}, {16}]*zeta[11])/11 + (691*zeta[15])/(431532541440000*y) - 
   (betasv[{10}, {12}]*zeta[15])/(125829120*y^12), 
 ccbetasv[{1, 11}, {12, 16}] -> betasv[{3}, {16}]*betasv[{9}, {12}] - 
   betasv[{9, 3}, {12, 16}] - (3617*betasv[{2}, {6}]*zeta[11])/
    353217376512000 + (betasv[{3}, {16}]*zeta[11])/(22*y) - 
   (691*zeta[15])/(4315325414400000*y) - (betasv[{9}, {12}]*zeta[15])/
    (31457280*y^11), ccbetasv[{2, 10}, {12, 16}] -> 
  betasv[{4}, {16}]*betasv[{8}, {12}] - betasv[{8, 4}, {12, 16}] + 
   (3617*betasv[{2}, {6}]*zeta[11])/971347785408000 + 
   (betasv[{4}, {16}]*zeta[11])/(88*y^2) + 
   (691*zeta[15])/(19418964364800000*y) - (betasv[{8}, {12}]*zeta[15])/
    (7864320*y^10), ccbetasv[{3, 9}, {12, 16}] -> 
  betasv[{5}, {16}]*betasv[{7}, {12}] - betasv[{7, 5}, {12, 16}] - 
   (3617*betasv[{2}, {6}]*zeta[11])/1942695570816000 + 
   (betasv[{5}, {16}]*zeta[11])/(352*y^3) - 
   (691*zeta[15])/(51783904972800000*y) - (betasv[{7}, {12}]*zeta[15])/
    (1966080*y^9), ccbetasv[{4, 8}, {12, 16}] -> 
  betasv[{6}, {12}]*betasv[{6}, {16}] - betasv[{6, 6}, {12, 16}] + 
   (3617*betasv[{2}, {6}]*zeta[11])/2914043356224000 + 
   (betasv[{6}, {16}]*zeta[11])/(1408*y^4) + 
   (691*zeta[15])/(90621833702400000*y) - (betasv[{6}, {12}]*zeta[15])/
    (491520*y^8), ccbetasv[{6, 6}, {12, 16}] -> 
  betasv[{4}, {12}]*betasv[{8}, {16}] - betasv[{4, 8}, {12, 16}] + 
   (3617*betasv[{2}, {6}]*zeta[11])/2914043356224000 + 
   (betasv[{8}, {16}]*zeta[11])/(22528*y^6) + 
   (691*zeta[15])/(90621833702400000*y) - (betasv[{4}, {12}]*zeta[15])/
    (30720*y^6), ccbetasv[{7, 5}, {12, 16}] -> 
  betasv[{3}, {12}]*betasv[{9}, {16}] - betasv[{3, 9}, {12, 16}] - 
   (3617*betasv[{2}, {6}]*zeta[11])/1942695570816000 + 
   (betasv[{9}, {16}]*zeta[11])/(90112*y^7) - 
   (691*zeta[15])/(51783904972800000*y) - (betasv[{3}, {12}]*zeta[15])/
    (7680*y^5), ccbetasv[{8, 4}, {12, 16}] -> 
  betasv[{2}, {12}]*betasv[{10}, {16}] - betasv[{2, 10}, {12, 16}] + 
   (3617*betasv[{2}, {6}]*zeta[11])/971347785408000 + 
   (betasv[{10}, {16}]*zeta[11])/(360448*y^8) + 
   (691*zeta[15])/(19418964364800000*y) - (betasv[{2}, {12}]*zeta[15])/
    (1920*y^4), ccbetasv[{9, 3}, {12, 16}] -> 
  betasv[{1}, {12}]*betasv[{11}, {16}] - betasv[{1, 11}, {12, 16}] - 
   (3617*betasv[{2}, {6}]*zeta[11])/353217376512000 + 
   (betasv[{11}, {16}]*zeta[11])/(1441792*y^9) - 
   (691*zeta[15])/(4315325414400000*y) - (betasv[{1}, {12}]*zeta[15])/
    (480*y^3), ccbetasv[{10, 2}, {12, 16}] -> 
  betasv[{0}, {12}]*betasv[{12}, {16}] - betasv[{0, 12}, {12, 16}] + 
   (3617*betasv[{2}, {6}]*zeta[11])/88304344128000 + 
   (betasv[{12}, {16}]*zeta[11])/(5767168*y^10) + 
   (691*zeta[15])/(431532541440000*y) - (betasv[{0}, {12}]*zeta[15])/
    (120*y^2), ccbetasv[{0, 13}, {12, 16}] -> 
  16*y^2*betasv[{1}, {16}]*betasv[{10}, {12}] - 
   16*y^2*betasv[{10, 1}, {12, 16}] + (3617*y^2*betasv[{1}, {6}]*zeta[11])/
    1273620348000 + (32*y^2*betasv[{1}, {16}]*zeta[11])/11 + 
   (691*zeta[15])/107883135360000 - (betasv[{10}, {12}]*zeta[15])/
    (31457280*y^11), ccbetasv[{1, 12}, {12, 16}] -> 
  16*y^2*betasv[{2}, {16}]*betasv[{9}, {12}] - 
   16*y^2*betasv[{9, 2}, {12, 16}] - (3617*y^2*betasv[{1}, {6}]*zeta[11])/
    8278532262000 + (8*y*betasv[{2}, {16}]*zeta[11])/11 - 
   (691*zeta[15])/1078831353600000 - (betasv[{9}, {12}]*zeta[15])/
    (7864320*y^10), ccbetasv[{2, 11}, {12, 16}] -> 
  16*y^2*betasv[{3}, {16}]*betasv[{8}, {12}] - 
   16*y^2*betasv[{8, 3}, {12, 16}] + (3617*y^2*betasv[{1}, {6}]*zeta[11])/
    33114129048000 + (2*betasv[{3}, {16}]*zeta[11])/11 + 
   (691*zeta[15])/4854741091200000 - (betasv[{8}, {12}]*zeta[15])/
    (1966080*y^9), ccbetasv[{3, 10}, {12, 16}] -> 
  16*y^2*betasv[{4}, {16}]*betasv[{7}, {12}] - 
   16*y^2*betasv[{7, 4}, {12, 16}] - (3617*y^2*betasv[{1}, {6}]*zeta[11])/
    91063854882000 + (betasv[{4}, {16}]*zeta[11])/(22*y) - 
   (691*zeta[15])/12945976243200000 - (betasv[{7}, {12}]*zeta[15])/
    (491520*y^8), ccbetasv[{4, 9}, {12, 16}] -> 
  16*y^2*betasv[{5}, {16}]*betasv[{6}, {12}] - 
   16*y^2*betasv[{6, 5}, {12, 16}] + (3617*y^2*betasv[{1}, {6}]*zeta[11])/
    182127709764000 + (betasv[{5}, {16}]*zeta[11])/(88*y^2) + 
   (691*zeta[15])/22655458425600000 - (betasv[{6}, {12}]*zeta[15])/
    (122880*y^7), ccbetasv[{5, 8}, {12, 16}] -> 
  16*y^2*betasv[{5}, {12}]*betasv[{6}, {16}] - 
   16*y^2*betasv[{5, 6}, {12, 16}] - (3617*y^2*betasv[{1}, {6}]*zeta[11])/
    273191564646000 + (betasv[{6}, {16}]*zeta[11])/(352*y^3) - 
   (691*zeta[15])/27186550110720000 - (betasv[{5}, {12}]*zeta[15])/
    (30720*y^6), ccbetasv[{6, 7}, {12, 16}] -> 
  16*y^2*betasv[{4}, {12}]*betasv[{7}, {16}] - 
   16*y^2*betasv[{4, 7}, {12, 16}] + (3617*y^2*betasv[{1}, {6}]*zeta[11])/
    312218931024000 + (betasv[{7}, {16}]*zeta[11])/(1408*y^4) + 
   (691*zeta[15])/22655458425600000 - (betasv[{4}, {12}]*zeta[15])/
    (7680*y^5), ccbetasv[{7, 6}, {12, 16}] -> 
  16*y^2*betasv[{3}, {12}]*betasv[{8}, {16}] - 
   16*y^2*betasv[{3, 8}, {12, 16}] - (3617*y^2*betasv[{1}, {6}]*zeta[11])/
    273191564646000 + (betasv[{8}, {16}]*zeta[11])/(5632*y^5) - 
   (691*zeta[15])/12945976243200000 - (betasv[{3}, {12}]*zeta[15])/
    (1920*y^4), ccbetasv[{8, 5}, {12, 16}] -> 
  16*y^2*betasv[{2}, {12}]*betasv[{9}, {16}] - 
   16*y^2*betasv[{2, 9}, {12, 16}] + (3617*y^2*betasv[{1}, {6}]*zeta[11])/
    182127709764000 + (betasv[{9}, {16}]*zeta[11])/(22528*y^6) + 
   (691*zeta[15])/4854741091200000 - (betasv[{2}, {12}]*zeta[15])/(480*y^3), 
 ccbetasv[{9, 4}, {12, 16}] -> 16*y^2*betasv[{1}, {12}]*betasv[{10}, {16}] - 
   16*y^2*betasv[{1, 10}, {12, 16}] - (3617*y^2*betasv[{1}, {6}]*zeta[11])/
    91063854882000 + (betasv[{10}, {16}]*zeta[11])/(90112*y^7) - 
   (691*zeta[15])/1078831353600000 - (betasv[{1}, {12}]*zeta[15])/(120*y^2), 
 ccbetasv[{10, 3}, {12, 16}] -> 16*y^2*betasv[{0}, {12}]*betasv[{11}, {16}] - 
   16*y^2*betasv[{0, 11}, {12, 16}] + (3617*y^2*betasv[{1}, {6}]*zeta[11])/
    33114129048000 + (betasv[{11}, {16}]*zeta[11])/(360448*y^8) + 
   (691*zeta[15])/107883135360000 - (betasv[{0}, {12}]*zeta[15])/(30*y), 
 ccbetasv[{0, 14}, {12, 16}] -> 
  256*y^4*betasv[{0}, {16}]*betasv[{10}, {12}] - 
   256*y^4*betasv[{10, 0}, {12, 16}] + (3617*y^4*betasv[{0}, {6}]*zeta[11])/
    22743220500 + (512*y^4*betasv[{0}, {16}]*zeta[11])/11 + 
   (691*y*zeta[15])/26970783840000 - (betasv[{10}, {12}]*zeta[15])/
    (7864320*y^10), ccbetasv[{1, 13}, {12, 16}] -> 
  256*y^4*betasv[{1}, {16}]*betasv[{9}, {12}] - 
   256*y^4*betasv[{9, 1}, {12, 16}] - (3617*y^4*betasv[{0}, {6}]*zeta[11])/
    318405087000 + (128*y^3*betasv[{1}, {16}]*zeta[11])/11 - 
   (691*y*zeta[15])/269707838400000 - (betasv[{9}, {12}]*zeta[15])/
    (1966080*y^9), ccbetasv[{2, 12}, {12, 16}] -> 
  256*y^4*betasv[{2}, {16}]*betasv[{8}, {12}] - 
   256*y^4*betasv[{8, 2}, {12, 16}] + (3617*y^4*betasv[{0}, {6}]*zeta[11])/
    2069633065500 + (32*y^2*betasv[{2}, {16}]*zeta[11])/11 + 
   (691*y*zeta[15])/1213685272800000 - (betasv[{8}, {12}]*zeta[15])/
    (491520*y^8), ccbetasv[{3, 11}, {12, 16}] -> 
  256*y^4*betasv[{3}, {16}]*betasv[{7}, {12}] - 
   256*y^4*betasv[{7, 3}, {12, 16}] - (3617*y^4*betasv[{0}, {6}]*zeta[11])/
    8278532262000 + (8*y*betasv[{3}, {16}]*zeta[11])/11 - 
   (691*y*zeta[15])/3236494060800000 - (betasv[{7}, {12}]*zeta[15])/
    (122880*y^7), ccbetasv[{4, 10}, {12, 16}] -> 
  256*y^4*betasv[{4}, {16}]*betasv[{6}, {12}] - 
   256*y^4*betasv[{6, 4}, {12, 16}] + (3617*y^4*betasv[{0}, {6}]*zeta[11])/
    22765963720500 + (2*betasv[{4}, {16}]*zeta[11])/11 + 
   (691*y*zeta[15])/5663864606400000 - (betasv[{6}, {12}]*zeta[15])/
    (30720*y^6), ccbetasv[{5, 9}, {12, 16}] -> 
  256*y^4*betasv[{5}, {12}]*betasv[{5}, {16}] - 
   256*y^4*betasv[{5, 5}, {12, 16}] - (3617*y^4*betasv[{0}, {6}]*zeta[11])/
    45531927441000 + (betasv[{5}, {16}]*zeta[11])/(22*y) - 
   (691*y*zeta[15])/6796637527680000 - (betasv[{5}, {12}]*zeta[15])/
    (7680*y^5), ccbetasv[{6, 8}, {12, 16}] -> 
  256*y^4*betasv[{4}, {12}]*betasv[{6}, {16}] - 
   256*y^4*betasv[{4, 6}, {12, 16}] + (3617*y^4*betasv[{0}, {6}]*zeta[11])/
    68297891161500 + (betasv[{6}, {16}]*zeta[11])/(88*y^2) + 
   (691*y*zeta[15])/5663864606400000 - (betasv[{4}, {12}]*zeta[15])/
    (1920*y^4), ccbetasv[{7, 7}, {12, 16}] -> 
  256*y^4*betasv[{3}, {12}]*betasv[{7}, {16}] - 
   256*y^4*betasv[{3, 7}, {12, 16}] - (3617*y^4*betasv[{0}, {6}]*zeta[11])/
    78054732756000 + (betasv[{7}, {16}]*zeta[11])/(352*y^3) - 
   (691*y*zeta[15])/3236494060800000 - (betasv[{3}, {12}]*zeta[15])/
    (480*y^3), ccbetasv[{8, 6}, {12, 16}] -> 
  256*y^4*betasv[{2}, {12}]*betasv[{8}, {16}] - 
   256*y^4*betasv[{2, 8}, {12, 16}] + (3617*y^4*betasv[{0}, {6}]*zeta[11])/
    68297891161500 + (betasv[{8}, {16}]*zeta[11])/(1408*y^4) + 
   (691*y*zeta[15])/1213685272800000 - (betasv[{2}, {12}]*zeta[15])/
    (120*y^2), ccbetasv[{9, 5}, {12, 16}] -> 
  256*y^4*betasv[{1}, {12}]*betasv[{9}, {16}] - 
   256*y^4*betasv[{1, 9}, {12, 16}] - (3617*y^4*betasv[{0}, {6}]*zeta[11])/
    45531927441000 + (betasv[{9}, {16}]*zeta[11])/(5632*y^5) - 
   (691*y*zeta[15])/269707838400000 - (betasv[{1}, {12}]*zeta[15])/(30*y), 
 ccbetasv[{10, 4}, {12, 16}] -> 
  256*y^4*betasv[{0}, {12}]*betasv[{10}, {16}] - 
   256*y^4*betasv[{0, 10}, {12, 16}] + (3617*y^4*betasv[{0}, {6}]*zeta[11])/
    22765963720500 + (betasv[{10}, {16}]*zeta[11])/(22528*y^6) + 
   (691*y*zeta[15])/26970783840000 - (2*betasv[{0}, {12}]*zeta[15])/15, 
 ccbetasv[{1, 14}, {12, 16}] -> 4096*y^6*betasv[{0}, {16}]*
    betasv[{9}, {12}] - 4096*y^6*betasv[{9, 0}, {12, 16}] - 
   (3617*y^6*zeta[11])/214923433725000 + 
   (2048*y^5*betasv[{0}, {16}]*zeta[11])/11 - (691*y^2*zeta[15])/
    67426959600000 - (betasv[{9}, {12}]*zeta[15])/(491520*y^8), 
 ccbetasv[{2, 13}, {12, 16}] -> 4096*y^6*betasv[{1}, {16}]*
    betasv[{8}, {12}] - 4096*y^6*betasv[{8, 1}, {12, 16}] + 
   (3617*y^6*zeta[11])/3008928072150000 + 
   (512*y^4*betasv[{1}, {16}]*zeta[11])/11 + (691*y^2*zeta[15])/
    303421318200000 - (betasv[{8}, {12}]*zeta[15])/(122880*y^7), 
 ccbetasv[{3, 12}, {12, 16}] -> 4096*y^6*betasv[{2}, {16}]*
    betasv[{7}, {12}] - 4096*y^6*betasv[{7, 2}, {12, 16}] - 
   (3617*y^6*zeta[11])/19558032468975000 + 
   (128*y^3*betasv[{2}, {16}]*zeta[11])/11 - (691*y^2*zeta[15])/
    809123515200000 - (betasv[{7}, {12}]*zeta[15])/(30720*y^6), 
 ccbetasv[{4, 11}, {12, 16}] -> 4096*y^6*betasv[{3}, {16}]*
    betasv[{6}, {12}] - 4096*y^6*betasv[{6, 3}, {12, 16}] + 
   (3617*y^6*zeta[11])/78232129875900000 + 
   (32*y^2*betasv[{3}, {16}]*zeta[11])/11 + (691*y^2*zeta[15])/
    1415966151600000 - (betasv[{6}, {12}]*zeta[15])/(7680*y^5), 
 ccbetasv[{5, 10}, {12, 16}] -> 4096*y^6*betasv[{4}, {16}]*
    betasv[{5}, {12}] - 4096*y^6*betasv[{5, 4}, {12, 16}] - 
   (3617*y^6*zeta[11])/215138357158725000 + (8*y*betasv[{4}, {16}]*zeta[11])/
    11 - (691*y^2*zeta[15])/1699159381920000 - (betasv[{5}, {12}]*zeta[15])/
    (1920*y^4), ccbetasv[{6, 9}, {12, 16}] -> 
  4096*y^6*betasv[{4}, {12}]*betasv[{5}, {16}] - 
   4096*y^6*betasv[{4, 5}, {12, 16}] + (3617*y^6*zeta[11])/
    430276714317450000 + (2*betasv[{5}, {16}]*zeta[11])/11 + 
   (691*y^2*zeta[15])/1415966151600000 - (betasv[{4}, {12}]*zeta[15])/
    (480*y^3), ccbetasv[{7, 8}, {12, 16}] -> 
  4096*y^6*betasv[{3}, {12}]*betasv[{6}, {16}] - 
   4096*y^6*betasv[{3, 6}, {12, 16}] - (3617*y^6*zeta[11])/
    645415071476175000 + (betasv[{6}, {16}]*zeta[11])/(22*y) - 
   (691*y^2*zeta[15])/809123515200000 - (betasv[{3}, {12}]*zeta[15])/
    (120*y^2), ccbetasv[{8, 7}, {12, 16}] -> 
  4096*y^6*betasv[{2}, {12}]*betasv[{7}, {16}] - 
   4096*y^6*betasv[{2, 7}, {12, 16}] + (3617*y^6*zeta[11])/
    737617224544200000 + (betasv[{7}, {16}]*zeta[11])/(88*y^2) + 
   (691*y^2*zeta[15])/303421318200000 - (betasv[{2}, {12}]*zeta[15])/(30*y), 
 ccbetasv[{9, 6}, {12, 16}] -> 4096*y^6*betasv[{1}, {12}]*betasv[{8}, {16}] - 
   4096*y^6*betasv[{1, 8}, {12, 16}] - (3617*y^6*zeta[11])/
    645415071476175000 + (betasv[{8}, {16}]*zeta[11])/(352*y^3) - 
   (691*y^2*zeta[15])/67426959600000 - (2*betasv[{1}, {12}]*zeta[15])/15, 
 ccbetasv[{10, 5}, {12, 16}] -> 4096*y^6*betasv[{0}, {12}]*
    betasv[{9}, {16}] - 4096*y^6*betasv[{0, 9}, {12, 16}] + 
   (3617*y^6*zeta[11])/430276714317450000 + (betasv[{9}, {16}]*zeta[11])/
    (1408*y^4) + (691*y^2*zeta[15])/6742695960000 - 
   (8*y*betasv[{0}, {12}]*zeta[15])/15, ccbetasv[{2, 14}, {12, 16}] -> 
  65536*y^8*betasv[{0}, {16}]*betasv[{8}, {12}] - 
   65536*y^8*betasv[{8, 0}, {12, 16}] - (3617*y^7*zeta[11])/53730858431250 + 
   (8192*y^6*betasv[{0}, {16}]*zeta[11])/11 + (691*y^3*zeta[15])/
    75855329550000 - (betasv[{8}, {12}]*zeta[15])/(30720*y^6), 
 ccbetasv[{3, 13}, {12, 16}] -> 65536*y^8*betasv[{1}, {16}]*
    betasv[{7}, {12}] - 65536*y^8*betasv[{7, 1}, {12, 16}] + 
   (3617*y^7*zeta[11])/752232018037500 + 
   (2048*y^5*betasv[{1}, {16}]*zeta[11])/11 - (691*y^3*zeta[15])/
    202280878800000 - (betasv[{7}, {12}]*zeta[15])/(7680*y^5), 
 ccbetasv[{4, 12}, {12, 16}] -> 65536*y^8*betasv[{2}, {16}]*
    betasv[{6}, {12}] - 65536*y^8*betasv[{6, 2}, {12, 16}] - 
   (3617*y^7*zeta[11])/4889508117243750 + 
   (512*y^4*betasv[{2}, {16}]*zeta[11])/11 + (691*y^3*zeta[15])/
    353991537900000 - (betasv[{6}, {12}]*zeta[15])/(1920*y^4), 
 ccbetasv[{5, 11}, {12, 16}] -> 65536*y^8*betasv[{3}, {16}]*
    betasv[{5}, {12}] - 65536*y^8*betasv[{5, 3}, {12, 16}] + 
   (3617*y^7*zeta[11])/19558032468975000 + 
   (128*y^3*betasv[{3}, {16}]*zeta[11])/11 - (691*y^3*zeta[15])/
    424789845480000 - (betasv[{5}, {12}]*zeta[15])/(480*y^3), 
 ccbetasv[{6, 10}, {12, 16}] -> 65536*y^8*betasv[{4}, {12}]*
    betasv[{4}, {16}] - 65536*y^8*betasv[{4, 4}, {12, 16}] - 
   (3617*y^7*zeta[11])/53784589289681250 + 
   (32*y^2*betasv[{4}, {16}]*zeta[11])/11 + (691*y^3*zeta[15])/
    353991537900000 - (betasv[{4}, {12}]*zeta[15])/(120*y^2), 
 ccbetasv[{7, 9}, {12, 16}] -> 65536*y^8*betasv[{3}, {12}]*
    betasv[{5}, {16}] - 65536*y^8*betasv[{3, 5}, {12, 16}] + 
   (3617*y^7*zeta[11])/107569178579362500 + (8*y*betasv[{5}, {16}]*zeta[11])/
    11 - (691*y^3*zeta[15])/202280878800000 - (betasv[{3}, {12}]*zeta[15])/
    (30*y), ccbetasv[{8, 8}, {12, 16}] -> 
  65536*y^8*betasv[{2}, {12}]*betasv[{6}, {16}] - 
   65536*y^8*betasv[{2, 6}, {12, 16}] - (3617*y^7*zeta[11])/
    161353767869043750 + (2*betasv[{6}, {16}]*zeta[11])/11 + 
   (691*y^3*zeta[15])/75855329550000 - (2*betasv[{2}, {12}]*zeta[15])/15, 
 ccbetasv[{9, 7}, {12, 16}] -> 65536*y^8*betasv[{1}, {12}]*
    betasv[{7}, {16}] - 65536*y^8*betasv[{1, 7}, {12, 16}] + 
   (3617*y^7*zeta[11])/184404306136050000 + (betasv[{7}, {16}]*zeta[11])/
    (22*y) - (691*y^3*zeta[15])/16856739900000 - 
   (8*y*betasv[{1}, {12}]*zeta[15])/15, ccbetasv[{10, 6}, {12, 16}] -> 
  65536*y^8*betasv[{0}, {12}]*betasv[{8}, {16}] - 
   65536*y^8*betasv[{0, 8}, {12, 16}] - (3617*y^7*zeta[11])/
    161353767869043750 + (betasv[{8}, {16}]*zeta[11])/(88*y^2) + 
   (691*y^3*zeta[15])/1685673990000 - (32*y^2*betasv[{0}, {12}]*zeta[15])/15, 
 ccbetasv[{3, 14}, {12, 16}] -> 1048576*y^10*betasv[{0}, {16}]*
    betasv[{7}, {12}] - 1048576*y^10*betasv[{7, 0}, {12, 16}] - 
   (7234*y^8*zeta[11])/26865429215625 + 
   (32768*y^7*betasv[{0}, {16}]*zeta[11])/11 - 
   (691*y^4*zeta[15])/50570219700000 - (betasv[{7}, {12}]*zeta[15])/
    (1920*y^4), ccbetasv[{4, 13}, {12, 16}] -> 
  1048576*y^10*betasv[{1}, {16}]*betasv[{6}, {12}] - 
   1048576*y^10*betasv[{6, 1}, {12, 16}] + (3617*y^8*zeta[11])/
    188058004509375 + (8192*y^6*betasv[{1}, {16}]*zeta[11])/11 + 
   (691*y^4*zeta[15])/88497884475000 - (betasv[{6}, {12}]*zeta[15])/
    (480*y^3), ccbetasv[{5, 12}, {12, 16}] -> 
  1048576*y^10*betasv[{2}, {16}]*betasv[{5}, {12}] - 
   1048576*y^10*betasv[{5, 2}, {12, 16}] - (7234*y^8*zeta[11])/
    2444754058621875 + (2048*y^5*betasv[{2}, {16}]*zeta[11])/11 - 
   (691*y^4*zeta[15])/106197461370000 - (betasv[{5}, {12}]*zeta[15])/
    (120*y^2), ccbetasv[{6, 11}, {12, 16}] -> 
  1048576*y^10*betasv[{3}, {16}]*betasv[{4}, {12}] - 
   1048576*y^10*betasv[{4, 3}, {12, 16}] + (3617*y^8*zeta[11])/
    4889508117243750 + (512*y^4*betasv[{3}, {16}]*zeta[11])/11 + 
   (691*y^4*zeta[15])/88497884475000 - (betasv[{4}, {12}]*zeta[15])/(30*y), 
 ccbetasv[{7, 10}, {12, 16}] -> 1048576*y^10*betasv[{3}, {12}]*
    betasv[{4}, {16}] - 1048576*y^10*betasv[{3, 4}, {12, 16}] - 
   (7234*y^8*zeta[11])/26892294644840625 + 
   (128*y^3*betasv[{4}, {16}]*zeta[11])/11 - (691*y^4*zeta[15])/
    50570219700000 - (2*betasv[{3}, {12}]*zeta[15])/15, 
 ccbetasv[{8, 9}, {12, 16}] -> 1048576*y^10*betasv[{2}, {12}]*
    betasv[{5}, {16}] - 1048576*y^10*betasv[{2, 5}, {12, 16}] + 
   (3617*y^8*zeta[11])/26892294644840625 + 
   (32*y^2*betasv[{5}, {16}]*zeta[11])/11 + (691*y^4*zeta[15])/
    18963832387500 - (8*y*betasv[{2}, {12}]*zeta[15])/15, 
 ccbetasv[{9, 8}, {12, 16}] -> 1048576*y^10*betasv[{1}, {12}]*
    betasv[{6}, {16}] - 1048576*y^10*betasv[{1, 6}, {12, 16}] - 
   (7234*y^8*zeta[11])/80676883934521875 + (8*y*betasv[{6}, {16}]*zeta[11])/
    11 - (691*y^4*zeta[15])/4214184975000 - 
   (32*y^2*betasv[{1}, {12}]*zeta[15])/15, ccbetasv[{10, 7}, {12, 16}] -> 
  1048576*y^10*betasv[{0}, {12}]*betasv[{7}, {16}] - 
   1048576*y^10*betasv[{0, 7}, {12, 16}] + (3617*y^8*zeta[11])/
    46101076534012500 + (2*betasv[{7}, {16}]*zeta[11])/11 + 
   (691*y^4*zeta[15])/421418497500 - (128*y^3*betasv[{0}, {12}]*zeta[15])/15, 
 ccbetasv[{4, 14}, {12, 16}] -> 16777216*y^12*betasv[{0}, {16}]*
    betasv[{6}, {12}] - 16777216*y^12*betasv[{6, 0}, {12, 16}] - 
   (28936*y^9*zeta[11])/26865429215625 + 
   (131072*y^8*betasv[{0}, {16}]*zeta[11])/11 + 
   (691*y^5*zeta[15])/22124471118750 - (betasv[{6}, {12}]*zeta[15])/
    (120*y^2), ccbetasv[{5, 13}, {12, 16}] -> 
  16777216*y^12*betasv[{1}, {16}]*betasv[{5}, {12}] - 
   16777216*y^12*betasv[{5, 1}, {12, 16}] + (14468*y^9*zeta[11])/
    188058004509375 + (32768*y^7*betasv[{1}, {16}]*zeta[11])/11 - 
   (691*y^5*zeta[15])/26549365342500 - (betasv[{5}, {12}]*zeta[15])/(30*y), 
 ccbetasv[{6, 12}, {12, 16}] -> 16777216*y^12*betasv[{2}, {16}]*
    betasv[{4}, {12}] - 16777216*y^12*betasv[{4, 2}, {12, 16}] - 
   (28936*y^9*zeta[11])/2444754058621875 + 
   (8192*y^6*betasv[{2}, {16}]*zeta[11])/11 + (691*y^5*zeta[15])/
    22124471118750 - (2*betasv[{4}, {12}]*zeta[15])/15, 
 ccbetasv[{7, 11}, {12, 16}] -> 16777216*y^12*betasv[{3}, {12}]*
    betasv[{3}, {16}] - 16777216*y^12*betasv[{3, 3}, {12, 16}] + 
   (7234*y^9*zeta[11])/2444754058621875 + 
   (2048*y^5*betasv[{3}, {16}]*zeta[11])/11 - (691*y^5*zeta[15])/
    12642554925000 - (8*y*betasv[{3}, {12}]*zeta[15])/15, 
 ccbetasv[{8, 10}, {12, 16}] -> 16777216*y^12*betasv[{2}, {12}]*
    betasv[{4}, {16}] - 16777216*y^12*betasv[{2, 4}, {12, 16}] - 
   (28936*y^9*zeta[11])/26892294644840625 + 
   (512*y^4*betasv[{4}, {16}]*zeta[11])/11 + (691*y^5*zeta[15])/
    4740958096875 - (32*y^2*betasv[{2}, {12}]*zeta[15])/15, 
 ccbetasv[{9, 9}, {12, 16}] -> 16777216*y^12*betasv[{1}, {12}]*
    betasv[{5}, {16}] - 16777216*y^12*betasv[{1, 5}, {12, 16}] + 
   (14468*y^9*zeta[11])/26892294644840625 + 
   (128*y^3*betasv[{5}, {16}]*zeta[11])/11 - (691*y^5*zeta[15])/
    1053546243750 - (128*y^3*betasv[{1}, {12}]*zeta[15])/15, 
 ccbetasv[{10, 8}, {12, 16}] -> 16777216*y^12*betasv[{0}, {12}]*
    betasv[{6}, {16}] - 16777216*y^12*betasv[{0, 6}, {12, 16}] - 
   (28936*y^9*zeta[11])/80676883934521875 + 
   (32*y^2*betasv[{6}, {16}]*zeta[11])/11 + (691*y^5*zeta[15])/105354624375 - 
   (512*y^4*betasv[{0}, {12}]*zeta[15])/15, ccbetasv[{5, 14}, {12, 16}] -> 
  268435456*y^14*betasv[{0}, {16}]*betasv[{5}, {12}] - 
   268435456*y^14*betasv[{5, 0}, {12, 16}] - (115744*y^10*zeta[11])/
    26865429215625 + (524288*y^9*betasv[{0}, {16}]*zeta[11])/11 - 
   (691*y^6*zeta[15])/6637341335625 - (2*betasv[{5}, {12}]*zeta[15])/15, 
 ccbetasv[{6, 13}, {12, 16}] -> 268435456*y^14*betasv[{1}, {16}]*
    betasv[{4}, {12}] - 268435456*y^14*betasv[{4, 1}, {12, 16}] + 
   (57872*y^10*zeta[11])/188058004509375 + 
   (131072*y^8*betasv[{1}, {16}]*zeta[11])/11 + 
   (1382*y^6*zeta[15])/11062235559375 - (8*y*betasv[{4}, {12}]*zeta[15])/15, 
 ccbetasv[{7, 12}, {12, 16}] -> 268435456*y^14*betasv[{2}, {16}]*
    betasv[{3}, {12}] - 268435456*y^14*betasv[{3, 2}, {12, 16}] - 
   (115744*y^10*zeta[11])/2444754058621875 + 
   (32768*y^7*betasv[{2}, {16}]*zeta[11])/11 - 
   (691*y^6*zeta[15])/3160638731250 - (32*y^2*betasv[{3}, {12}]*zeta[15])/15, 
 ccbetasv[{8, 11}, {12, 16}] -> 268435456*y^14*betasv[{2}, {12}]*
    betasv[{3}, {16}] - 268435456*y^14*betasv[{2, 3}, {12, 16}] + 
   (28936*y^10*zeta[11])/2444754058621875 + 
   (8192*y^6*betasv[{3}, {16}]*zeta[11])/11 + (2764*y^6*zeta[15])/
    4740958096875 - (128*y^3*betasv[{2}, {12}]*zeta[15])/15, 
 ccbetasv[{9, 10}, {12, 16}] -> 268435456*y^14*betasv[{1}, {12}]*
    betasv[{4}, {16}] - 268435456*y^14*betasv[{1, 4}, {12, 16}] - 
   (115744*y^10*zeta[11])/26892294644840625 + 
   (2048*y^5*betasv[{4}, {16}]*zeta[11])/11 - (1382*y^6*zeta[15])/
    526773121875 - (512*y^4*betasv[{1}, {12}]*zeta[15])/15, 
 ccbetasv[{10, 9}, {12, 16}] -> 268435456*y^14*betasv[{0}, {12}]*
    betasv[{5}, {16}] - 268435456*y^14*betasv[{0, 5}, {12, 16}] + 
   (57872*y^10*zeta[11])/26892294644840625 + 
   (512*y^4*betasv[{5}, {16}]*zeta[11])/11 + (2764*y^6*zeta[15])/
    105354624375 - (2048*y^5*betasv[{0}, {12}]*zeta[15])/15, 
 ccbetasv[{6, 14}, {12, 16}] -> 4294967296*y^16*betasv[{0}, {16}]*
    betasv[{4}, {12}] - 4294967296*y^16*betasv[{4, 0}, {12, 16}] - 
   (462976*y^11*zeta[11])/26865429215625 + 
   (2097152*y^10*betasv[{0}, {16}]*zeta[11])/11 + 
   (5528*y^7*zeta[15])/11062235559375 - (32*y^2*betasv[{4}, {12}]*zeta[15])/
    15, ccbetasv[{7, 13}, {12, 16}] -> 
  4294967296*y^16*betasv[{1}, {16}]*betasv[{3}, {12}] - 
   4294967296*y^16*betasv[{3, 1}, {12, 16}] + (231488*y^11*zeta[11])/
    188058004509375 + (524288*y^9*betasv[{1}, {16}]*zeta[11])/11 - 
   (1382*y^7*zeta[15])/1580319365625 - (128*y^3*betasv[{3}, {12}]*zeta[15])/
    15, ccbetasv[{8, 12}, {12, 16}] -> 
  4294967296*y^16*betasv[{2}, {12}]*betasv[{2}, {16}] - 
   4294967296*y^16*betasv[{2, 2}, {12, 16}] - (462976*y^11*zeta[11])/
    2444754058621875 + (131072*y^8*betasv[{2}, {16}]*zeta[11])/11 + 
   (11056*y^7*zeta[15])/4740958096875 - (512*y^4*betasv[{2}, {12}]*zeta[15])/
    15, ccbetasv[{9, 11}, {12, 16}] -> 
  4294967296*y^16*betasv[{1}, {12}]*betasv[{3}, {16}] - 
   4294967296*y^16*betasv[{1, 3}, {12, 16}] + (115744*y^11*zeta[11])/
    2444754058621875 + (32768*y^7*betasv[{3}, {16}]*zeta[11])/11 - 
   (5528*y^7*zeta[15])/526773121875 - (2048*y^5*betasv[{1}, {12}]*zeta[15])/
    15, ccbetasv[{10, 10}, {12, 16}] -> 
  4294967296*y^16*betasv[{0}, {12}]*betasv[{4}, {16}] - 
   4294967296*y^16*betasv[{0, 4}, {12, 16}] - (462976*y^11*zeta[11])/
    26892294644840625 + (8192*y^6*betasv[{4}, {16}]*zeta[11])/11 + 
   (11056*y^7*zeta[15])/105354624375 - (8192*y^6*betasv[{0}, {12}]*zeta[15])/
    15, ccbetasv[{7, 14}, {12, 16}] -> 
  68719476736*y^18*betasv[{0}, {16}]*betasv[{3}, {12}] - 
   68719476736*y^18*betasv[{3, 0}, {12, 16}] - (1851904*y^12*zeta[11])/
    26865429215625 + (8388608*y^11*betasv[{0}, {16}]*zeta[11])/11 - 
   (5528*y^8*zeta[15])/1580319365625 - (512*y^4*betasv[{3}, {12}]*zeta[15])/
    15, ccbetasv[{8, 13}, {12, 16}] -> 
  68719476736*y^18*betasv[{1}, {16}]*betasv[{2}, {12}] - 
   68719476736*y^18*betasv[{2, 1}, {12, 16}] + (925952*y^12*zeta[11])/
    188058004509375 + (2097152*y^10*betasv[{1}, {16}]*zeta[11])/11 + 
   (44224*y^8*zeta[15])/4740958096875 - (2048*y^5*betasv[{2}, {12}]*zeta[15])/
    15, ccbetasv[{9, 12}, {12, 16}] -> 
  68719476736*y^18*betasv[{1}, {12}]*betasv[{2}, {16}] - 
   68719476736*y^18*betasv[{1, 2}, {12, 16}] - (1851904*y^12*zeta[11])/
    2444754058621875 + (524288*y^9*betasv[{2}, {16}]*zeta[11])/11 - 
   (22112*y^8*zeta[15])/526773121875 - (8192*y^6*betasv[{1}, {12}]*zeta[15])/
    15, ccbetasv[{10, 11}, {12, 16}] -> 
  68719476736*y^18*betasv[{0}, {12}]*betasv[{3}, {16}] - 
   68719476736*y^18*betasv[{0, 3}, {12, 16}] + (462976*y^12*zeta[11])/
    2444754058621875 + (131072*y^8*betasv[{3}, {16}]*zeta[11])/11 + 
   (44224*y^8*zeta[15])/105354624375 - (32768*y^7*betasv[{0}, {12}]*zeta[15])/
    15, ccbetasv[{8, 14}, {12, 16}] -> 
  1099511627776*y^20*betasv[{0}, {16}]*betasv[{2}, {12}] - 
   1099511627776*y^20*betasv[{2, 0}, {12, 16}] - 
   (7407616*y^13*zeta[11])/26865429215625 + 
   (33554432*y^12*betasv[{0}, {16}]*zeta[11])/11 + 
   (176896*y^9*zeta[15])/4740958096875 - 
   (8192*y^6*betasv[{2}, {12}]*zeta[15])/15, ccbetasv[{9, 13}, {12, 16}] -> 
  1099511627776*y^20*betasv[{1}, {12}]*betasv[{1}, {16}] - 
   1099511627776*y^20*betasv[{1, 1}, {12, 16}] + 
   (3703808*y^13*zeta[11])/188058004509375 + 
   (8388608*y^11*betasv[{1}, {16}]*zeta[11])/11 - 
   (88448*y^9*zeta[15])/526773121875 - (32768*y^7*betasv[{1}, {12}]*zeta[15])/
    15, ccbetasv[{10, 12}, {12, 16}] -> 
  1099511627776*y^20*betasv[{0}, {12}]*betasv[{2}, {16}] - 
   1099511627776*y^20*betasv[{0, 2}, {12, 16}] - 
   (7407616*y^13*zeta[11])/2444754058621875 + 
   (2097152*y^10*betasv[{2}, {16}]*zeta[11])/11 + 
   (176896*y^9*zeta[15])/105354624375 - 
   (131072*y^8*betasv[{0}, {12}]*zeta[15])/15, 
 ccbetasv[{9, 14}, {12, 16}] -> 17592186044416*y^22*betasv[{0}, {16}]*
    betasv[{1}, {12}] - 17592186044416*y^22*betasv[{1, 0}, {12, 16}] - 
   (29630464*y^14*zeta[11])/26865429215625 + 
   (134217728*y^13*betasv[{0}, {16}]*zeta[11])/11 - 
   (353792*y^10*zeta[15])/526773121875 - 
   (131072*y^8*betasv[{1}, {12}]*zeta[15])/15, 
 ccbetasv[{10, 13}, {12, 16}] -> 17592186044416*y^22*betasv[{0}, {12}]*
    betasv[{1}, {16}] - 17592186044416*y^22*betasv[{0, 1}, {12, 16}] + 
   (14815232*y^14*zeta[11])/188058004509375 + 
   (33554432*y^12*betasv[{1}, {16}]*zeta[11])/11 + 
   (707584*y^10*zeta[15])/105354624375 - 
   (524288*y^9*betasv[{0}, {12}]*zeta[15])/15, 
 ccbetasv[{5, 7}, {12, 16}] -> betasv[{5}, {12}]*betasv[{7}, {16}] - 
   betasv[{5, 7}, {12, 16}] - (3617*betasv[{2}, {6}]*zeta[11])/
    3330335264256000 + (betasv[{7}, {16}]*zeta[11])/(5632*y^5) - 
   (691*zeta[15])/(108746200442880000*y) - (betasv[{5}, {12}]*zeta[15])/
    (122880*y^7), ccbetasv[{10, 14}, {12, 16}] -> 
  281474976710656*y^24*betasv[{0}, {12}]*betasv[{0}, {16}] - 
   281474976710656*y^24*betasv[{0, 0}, {12, 16}] - 
   (118521856*y^15*zeta[11])/26865429215625 + 
   (536870912*y^14*betasv[{0}, {16}]*zeta[11])/11 + 
   (2830336*y^11*zeta[15])/105354624375 - 
   (2097152*y^10*betasv[{0}, {12}]*zeta[15])/15, 
 ccbetasv[{0, 0}, {12, 16}] -> (betasv[{10}, {12}]*betasv[{14}, {16}])/
    (281474976710656*y^24) - betasv[{10, 14}, {12, 16}]/
    (281474976710656*y^24) - (3617*zeta[11])/(230772279748224614400000*y^9) + 
   (betasv[{14}, {16}]*zeta[11])/(1548112371908608*y^24) + 
   (691*zeta[15])/(7239914658767831040000*y^13) - 
   (betasv[{10}, {12}]*zeta[15])/(2111062325329920*y^24), 
 ccbetasv[{0, 1}, {12, 16}] -> (betasv[{10}, {12}]*betasv[{13}, {16}])/
    (17592186044416*y^22) - betasv[{10, 13}, {12, 16}]/
    (17592186044416*y^22) + (3617*zeta[11])/(807702979118786150400000*y^8) + 
   (betasv[{13}, {16}]*zeta[11])/(96757023244288*y^22) + 
   (691*zeta[15])/(1809978664691957760000*y^12) - 
   (betasv[{10}, {12}]*zeta[15])/(527765581332480*y^23), 
 ccbetasv[{0, 2}, {12, 16}] -> (betasv[{10}, {12}]*betasv[{12}, {16}])/
    (1099511627776*y^20) - betasv[{10, 12}, {12, 16}]/(1099511627776*y^20) - 
   (3617*zeta[11])/(1312517341068027494400000*y^7) + 
   (betasv[{12}, {16}]*zeta[11])/(6047313952768*y^20) + 
   (691*zeta[15])/(452494666172989440000*y^11) - 
   (betasv[{10}, {12}]*zeta[15])/(131941395333120*y^22), 
 ccbetasv[{0, 3}, {12, 16}] -> (betasv[{10}, {12}]*betasv[{11}, {16}])/
    (68719476736*y^18) - betasv[{10, 11}, {12, 16}]/(68719476736*y^18) + 
   (3617*zeta[11])/(1312517341068027494400000*y^6) + 
   (betasv[{11}, {16}]*zeta[11])/(377957122048*y^18) + 
   (691*zeta[15])/(113123666543247360000*y^10) - 
   (betasv[{10}, {12}]*zeta[15])/(32985348833280*y^21), 
 ccbetasv[{0, 4}, {12, 16}] -> (betasv[{10}, {12}]*betasv[{10}, {16}])/
    (4294967296*y^16) - betasv[{10, 10}, {12, 16}]/(4294967296*y^16) - 
   (3617*zeta[11])/(902355671984268902400000*y^5) + 
   (betasv[{10}, {16}]*zeta[11])/(23622320128*y^16) + 
   (691*zeta[15])/(28280916635811840000*y^9) - (betasv[{10}, {12}]*zeta[15])/
    (8246337208320*y^20), ccbetasv[{0, 5}, {12, 16}] -> 
  (betasv[{9}, {16}]*betasv[{10}, {12}])/(268435456*y^14) - 
   betasv[{10, 9}, {12, 16}]/(268435456*y^14) + 
   (3617*zeta[11])/(451177835992134451200000*y^4) + 
   (betasv[{9}, {16}]*zeta[11])/(1476395008*y^14) + 
   (691*zeta[15])/(7070229158952960000*y^8) - (betasv[{10}, {12}]*zeta[15])/
    (2061584302080*y^19), ccbetasv[{0, 6}, {12, 16}] -> 
  (betasv[{8}, {16}]*betasv[{10}, {12}])/(16777216*y^12) - 
   betasv[{10, 8}, {12, 16}]/(16777216*y^12) - 
   (3617*zeta[11])/(169191688497050419200000*y^3) + 
   (betasv[{8}, {16}]*zeta[11])/(92274688*y^12) + 
   (691*zeta[15])/(1767557289738240000*y^7) - (betasv[{10}, {12}]*zeta[15])/
    (515396075520*y^18), ccbetasv[{0, 7}, {12, 16}] -> 
  (betasv[{7}, {16}]*betasv[{10}, {12}])/(1048576*y^10) - 
   betasv[{10, 7}, {12, 16}]/(1048576*y^10) + 
   (3617*zeta[11])/(48340482427728691200000*y^2) + 
   (betasv[{7}, {16}]*zeta[11])/(5767168*y^10) + 
   (691*zeta[15])/(441889322434560000*y^6) - (betasv[{10}, {12}]*zeta[15])/
    (128849018880*y^17), ccbetasv[{0, 8}, {12, 16}] -> 
  (betasv[{6}, {16}]*betasv[{10}, {12}])/(65536*y^8) - 
   betasv[{10, 6}, {12, 16}]/(65536*y^8) - (3617*zeta[11])/
    (10574480531065651200000*y) + (betasv[{6}, {16}]*zeta[11])/(360448*y^8) + 
   (691*zeta[15])/(110472330608640000*y^5) - (betasv[{10}, {12}]*zeta[15])/
    (32212254720*y^16), ccbetasv[{0, 9}, {12, 16}] -> 
  (betasv[{5}, {16}]*betasv[{10}, {12}])/(4096*y^6) - 
   betasv[{10, 5}, {12, 16}]/(4096*y^6) + (3617*zeta[11])/
    1762413421844275200000 + (betasv[{5}, {16}]*zeta[11])/(22528*y^6) + 
   (691*zeta[15])/(27618082652160000*y^4) - (betasv[{10}, {12}]*zeta[15])/
    (8053063680*y^15), ccbetasv[{0, 10}, {12, 16}] -> 
  (betasv[{4}, {16}]*betasv[{10}, {12}])/(256*y^4) - 
   betasv[{10, 4}, {12, 16}]/(256*y^4) + (3617*betasv[{4}, {6}]*zeta[11])/
    (1491990198386688000*y^4) + (betasv[{4}, {16}]*zeta[11])/(1408*y^4) + 
   (691*zeta[15])/(6904520663040000*y^3) - (betasv[{10}, {12}]*zeta[15])/
    (2013265920*y^14), ccbetasv[{0, 11}, {12, 16}] -> 
  (betasv[{3}, {16}]*betasv[{10}, {12}])/(16*y^2) - 
   betasv[{10, 3}, {12, 16}]/(16*y^2) + (3617*betasv[{3}, {6}]*zeta[11])/
    (8477217036288000*y^2) + (betasv[{3}, {16}]*zeta[11])/(88*y^2) + 
   (691*zeta[15])/(1726130165760000*y^2) - (betasv[{10}, {12}]*zeta[15])/
    (503316480*y^13), ccbetasv[{1, 0}, {12, 16}] -> 
  (betasv[{9}, {12}]*betasv[{14}, {16}])/(17592186044416*y^22) - 
   betasv[{9, 14}, {12, 16}]/(17592186044416*y^22) - 
   (3617*zeta[11])/(57693069937056153600000*y^8) + 
   (betasv[{14}, {16}]*zeta[11])/(387028092977152*y^23) - 
   (691*zeta[15])/(18099786646919577600000*y^12) - 
   (betasv[{9}, {12}]*zeta[15])/(131941395333120*y^22), 
 ccbetasv[{1, 1}, {12, 16}] -> (betasv[{9}, {12}]*betasv[{13}, {16}])/
    (1099511627776*y^20) - betasv[{9, 13}, {12, 16}]/(1099511627776*y^20) + 
   (3617*zeta[11])/(201925744779696537600000*y^7) + 
   (betasv[{13}, {16}]*zeta[11])/(24189255811072*y^21) - 
   (691*zeta[15])/(4524946661729894400000*y^11) - 
   (betasv[{9}, {12}]*zeta[15])/(32985348833280*y^21), 
 ccbetasv[{1, 2}, {12, 16}] -> (betasv[{9}, {12}]*betasv[{12}, {16}])/
    (68719476736*y^18) - betasv[{9, 12}, {12, 16}]/(68719476736*y^18) - 
   (3617*zeta[11])/(328129335267006873600000*y^6) + 
   (betasv[{12}, {16}]*zeta[11])/(1511828488192*y^19) - 
   (691*zeta[15])/(1131236665432473600000*y^10) - 
   (betasv[{9}, {12}]*zeta[15])/(8246337208320*y^20), 
 ccbetasv[{1, 3}, {12, 16}] -> (betasv[{9}, {12}]*betasv[{11}, {16}])/
    (4294967296*y^16) - betasv[{9, 11}, {12, 16}]/(4294967296*y^16) + 
   (3617*zeta[11])/(328129335267006873600000*y^5) + 
   (betasv[{11}, {16}]*zeta[11])/(94489280512*y^17) - 
   (691*zeta[15])/(282809166358118400000*y^9) - (betasv[{9}, {12}]*zeta[15])/
    (2061584302080*y^19), ccbetasv[{1, 4}, {12, 16}] -> 
  (betasv[{9}, {12}]*betasv[{10}, {16}])/(268435456*y^14) - 
   betasv[{9, 10}, {12, 16}]/(268435456*y^14) - 
   (3617*zeta[11])/(225588917996067225600000*y^4) + 
   (betasv[{10}, {16}]*zeta[11])/(5905580032*y^15) - 
   (691*zeta[15])/(70702291589529600000*y^8) - (betasv[{9}, {12}]*zeta[15])/
    (515396075520*y^18), ccbetasv[{1, 5}, {12, 16}] -> 
  (betasv[{9}, {12}]*betasv[{9}, {16}])/(16777216*y^12) - 
   betasv[{9, 9}, {12, 16}]/(16777216*y^12) + 
   (3617*zeta[11])/(112794458998033612800000*y^3) + 
   (betasv[{9}, {16}]*zeta[11])/(369098752*y^13) - 
   (691*zeta[15])/(17675572897382400000*y^7) - (betasv[{9}, {12}]*zeta[15])/
    (128849018880*y^17), ccbetasv[{1, 6}, {12, 16}] -> 
  (betasv[{8}, {16}]*betasv[{9}, {12}])/(1048576*y^10) - 
   betasv[{9, 8}, {12, 16}]/(1048576*y^10) - 
   (3617*zeta[11])/(42297922124262604800000*y^2) + 
   (betasv[{8}, {16}]*zeta[11])/(23068672*y^11) - 
   (691*zeta[15])/(4418893224345600000*y^6) - (betasv[{9}, {12}]*zeta[15])/
    (32212254720*y^16), ccbetasv[{1, 7}, {12, 16}] -> 
  (betasv[{7}, {16}]*betasv[{9}, {12}])/(65536*y^8) - 
   betasv[{9, 7}, {12, 16}]/(65536*y^8) + (3617*zeta[11])/
    (12085120606932172800000*y) + (betasv[{7}, {16}]*zeta[11])/
    (1441792*y^9) - (691*zeta[15])/(1104723306086400000*y^5) - 
   (betasv[{9}, {12}]*zeta[15])/(8053063680*y^15), 
 ccbetasv[{1, 8}, {12, 16}] -> (betasv[{6}, {16}]*betasv[{9}, {12}])/
    (4096*y^6) - betasv[{9, 6}, {12, 16}]/(4096*y^6) - 
   (3617*zeta[11])/2643620132766412800000 + (betasv[{6}, {16}]*zeta[11])/
    (90112*y^7) - (691*zeta[15])/(276180826521600000*y^4) - 
   (betasv[{9}, {12}]*zeta[15])/(2013265920*y^14), 
 ccbetasv[{1, 9}, {12, 16}] -> (betasv[{5}, {16}]*betasv[{9}, {12}])/
    (256*y^4) - betasv[{9, 5}, {12, 16}]/(256*y^4) - 
   (3617*betasv[{4}, {6}]*zeta[11])/(2983980396773376000*y^4) + 
   (betasv[{5}, {16}]*zeta[11])/(5632*y^5) - 
   (691*zeta[15])/(69045206630400000*y^3) - (betasv[{9}, {12}]*zeta[15])/
    (503316480*y^13), ccbetasv[{1, 10}, {12, 16}] -> 
  (betasv[{4}, {16}]*betasv[{9}, {12}])/(16*y^2) - 
   betasv[{9, 4}, {12, 16}]/(16*y^2) - (3617*betasv[{3}, {6}]*zeta[11])/
    (23312346849792000*y^2) + (betasv[{4}, {16}]*zeta[11])/(352*y^3) - 
   (691*zeta[15])/(17261301657600000*y^2) - (betasv[{9}, {12}]*zeta[15])/
    (125829120*y^12), ccbetasv[{2, 0}, {12, 16}] -> 
  (betasv[{8}, {12}]*betasv[{14}, {16}])/(1099511627776*y^20) - 
   betasv[{8, 14}, {12, 16}]/(1099511627776*y^20) - 
   (3617*zeta[11])/(14423267484264038400000*y^7) + 
   (betasv[{14}, {16}]*zeta[11])/(96757023244288*y^22) + 
   (691*zeta[15])/(20362259977784524800000*y^11) - 
   (betasv[{8}, {12}]*zeta[15])/(8246337208320*y^20), 
 ccbetasv[{2, 1}, {12, 16}] -> (betasv[{8}, {12}]*betasv[{13}, {16}])/
    (68719476736*y^18) - betasv[{8, 13}, {12, 16}]/(68719476736*y^18) + 
   (3617*zeta[11])/(50481436194924134400000*y^6) + 
   (betasv[{13}, {16}]*zeta[11])/(6047313952768*y^20) + 
   (691*zeta[15])/(5090564994446131200000*y^10) - 
   (betasv[{8}, {12}]*zeta[15])/(2061584302080*y^19), 
 ccbetasv[{2, 2}, {12, 16}] -> (betasv[{8}, {12}]*betasv[{12}, {16}])/
    (4294967296*y^16) - betasv[{8, 12}, {12, 16}]/(4294967296*y^16) - 
   (3617*zeta[11])/(82032333816751718400000*y^5) + 
   (betasv[{12}, {16}]*zeta[11])/(377957122048*y^18) + 
   (691*zeta[15])/(1272641248611532800000*y^9) - (betasv[{8}, {12}]*zeta[15])/
    (515396075520*y^18), ccbetasv[{2, 3}, {12, 16}] -> 
  (betasv[{8}, {12}]*betasv[{11}, {16}])/(268435456*y^14) - 
   betasv[{8, 11}, {12, 16}]/(268435456*y^14) + 
   (3617*zeta[11])/(82032333816751718400000*y^4) + 
   (betasv[{11}, {16}]*zeta[11])/(23622320128*y^16) + 
   (691*zeta[15])/(318160312152883200000*y^8) - (betasv[{8}, {12}]*zeta[15])/
    (128849018880*y^17), ccbetasv[{2, 4}, {12, 16}] -> 
  (betasv[{8}, {12}]*betasv[{10}, {16}])/(16777216*y^12) - 
   betasv[{8, 10}, {12, 16}]/(16777216*y^12) - 
   (3617*zeta[11])/(56397229499016806400000*y^3) + 
   (betasv[{10}, {16}]*zeta[11])/(1476395008*y^14) + 
   (691*zeta[15])/(79540078038220800000*y^7) - (betasv[{8}, {12}]*zeta[15])/
    (32212254720*y^16), ccbetasv[{2, 5}, {12, 16}] -> 
  (betasv[{8}, {12}]*betasv[{9}, {16}])/(1048576*y^10) - 
   betasv[{8, 9}, {12, 16}]/(1048576*y^10) + 
   (3617*zeta[11])/(28198614749508403200000*y^2) + 
   (betasv[{9}, {16}]*zeta[11])/(92274688*y^12) + 
   (691*zeta[15])/(19885019509555200000*y^6) - (betasv[{8}, {12}]*zeta[15])/
    (8053063680*y^15), ccbetasv[{2, 6}, {12, 16}] -> 
  (betasv[{8}, {12}]*betasv[{8}, {16}])/(65536*y^8) - 
   betasv[{8, 8}, {12, 16}]/(65536*y^8) - (3617*zeta[11])/
    (10574480531065651200000*y) + (betasv[{8}, {16}]*zeta[11])/
    (5767168*y^10) + (691*zeta[15])/(4971254877388800000*y^5) - 
   (betasv[{8}, {12}]*zeta[15])/(2013265920*y^14), 
 ccbetasv[{2, 7}, {12, 16}] -> (betasv[{7}, {16}]*betasv[{8}, {12}])/
    (4096*y^6) - betasv[{8, 7}, {12, 16}]/(4096*y^6) + 
   (3617*zeta[11])/3021280151733043200000 + (betasv[{7}, {16}]*zeta[11])/
    (360448*y^8) + (691*zeta[15])/(1242813719347200000*y^4) - 
   (betasv[{8}, {12}]*zeta[15])/(503316480*y^13), 
 ccbetasv[{2, 8}, {12, 16}] -> (betasv[{6}, {16}]*betasv[{8}, {12}])/
    (256*y^4) - betasv[{8, 6}, {12, 16}]/(256*y^4) + 
   (3617*betasv[{4}, {6}]*zeta[11])/(4475970595160064000*y^4) + 
   (betasv[{6}, {16}]*zeta[11])/(22528*y^6) + 
   (691*zeta[15])/(310703429836800000*y^3) - (betasv[{8}, {12}]*zeta[15])/
    (125829120*y^12), ccbetasv[{2, 9}, {12, 16}] -> 
  (betasv[{5}, {16}]*betasv[{8}, {12}])/(16*y^2) - 
   betasv[{8, 5}, {12, 16}]/(16*y^2) + (3617*betasv[{3}, {6}]*zeta[11])/
    (46624693699584000*y^2) + (betasv[{5}, {16}]*zeta[11])/(1408*y^4) + 
   (691*zeta[15])/(77675857459200000*y^2) - (betasv[{8}, {12}]*zeta[15])/
    (31457280*y^11), ccbetasv[{3, 0}, {12, 16}] -> 
  (betasv[{7}, {12}]*betasv[{14}, {16}])/(68719476736*y^18) - 
   betasv[{7, 14}, {12, 16}]/(68719476736*y^18) - 
   (3617*zeta[11])/(3605816871066009600000*y^6) + 
   (betasv[{14}, {16}]*zeta[11])/(24189255811072*y^21) - 
   (691*zeta[15])/(13574839985189683200000*y^10) - 
   (betasv[{7}, {12}]*zeta[15])/(515396075520*y^18), 
 ccbetasv[{3, 1}, {12, 16}] -> (betasv[{7}, {12}]*betasv[{13}, {16}])/
    (4294967296*y^16) - betasv[{7, 13}, {12, 16}]/(4294967296*y^16) + 
   (3617*zeta[11])/(12620359048731033600000*y^5) + 
   (betasv[{13}, {16}]*zeta[11])/(1511828488192*y^19) - 
   (691*zeta[15])/(3393709996297420800000*y^9) - (betasv[{7}, {12}]*zeta[15])/
    (128849018880*y^17), ccbetasv[{3, 2}, {12, 16}] -> 
  (betasv[{7}, {12}]*betasv[{12}, {16}])/(268435456*y^14) - 
   betasv[{7, 12}, {12, 16}]/(268435456*y^14) - 
   (3617*zeta[11])/(20508083454187929600000*y^4) + 
   (betasv[{12}, {16}]*zeta[11])/(94489280512*y^17) - 
   (691*zeta[15])/(848427499074355200000*y^8) - (betasv[{7}, {12}]*zeta[15])/
    (32212254720*y^16), ccbetasv[{3, 3}, {12, 16}] -> 
  (betasv[{7}, {12}]*betasv[{11}, {16}])/(16777216*y^12) - 
   betasv[{7, 11}, {12, 16}]/(16777216*y^12) + 
   (3617*zeta[11])/(20508083454187929600000*y^3) + 
   (betasv[{11}, {16}]*zeta[11])/(5905580032*y^15) - 
   (691*zeta[15])/(212106874768588800000*y^7) - (betasv[{7}, {12}]*zeta[15])/
    (8053063680*y^15), ccbetasv[{3, 4}, {12, 16}] -> 
  (betasv[{7}, {12}]*betasv[{10}, {16}])/(1048576*y^10) - 
   betasv[{7, 10}, {12, 16}]/(1048576*y^10) - 
   (3617*zeta[11])/(14099307374754201600000*y^2) + 
   (betasv[{10}, {16}]*zeta[11])/(369098752*y^13) - 
   (691*zeta[15])/(53026718692147200000*y^6) - (betasv[{7}, {12}]*zeta[15])/
    (2013265920*y^14), ccbetasv[{3, 5}, {12, 16}] -> 
  (betasv[{7}, {12}]*betasv[{9}, {16}])/(65536*y^8) - 
   betasv[{7, 9}, {12, 16}]/(65536*y^8) + (3617*zeta[11])/
    (7049653687377100800000*y) + (betasv[{9}, {16}]*zeta[11])/
    (23068672*y^11) - (691*zeta[15])/(13256679673036800000*y^5) - 
   (betasv[{7}, {12}]*zeta[15])/(503316480*y^13), 
 ccbetasv[{3, 6}, {12, 16}] -> (betasv[{7}, {12}]*betasv[{8}, {16}])/
    (4096*y^6) - betasv[{7, 8}, {12, 16}]/(4096*y^6) - 
   (3617*zeta[11])/2643620132766412800000 + (betasv[{8}, {16}]*zeta[11])/
    (1441792*y^9) - (691*zeta[15])/(3314169918259200000*y^4) - 
   (betasv[{7}, {12}]*zeta[15])/(125829120*y^12), 
 ccbetasv[{3, 7}, {12, 16}] -> (betasv[{7}, {12}]*betasv[{7}, {16}])/
    (256*y^4) - betasv[{7, 7}, {12, 16}]/(256*y^4) - 
   (3617*betasv[{4}, {6}]*zeta[11])/(5115394965897216000*y^4) + 
   (betasv[{7}, {16}]*zeta[11])/(90112*y^7) - 
   (691*zeta[15])/(828542479564800000*y^3) - (betasv[{7}, {12}]*zeta[15])/
    (31457280*y^11), ccbetasv[{3, 8}, {12, 16}] -> 
  (betasv[{6}, {16}]*betasv[{7}, {12}])/(16*y^2) - 
   betasv[{7, 6}, {12, 16}]/(16*y^2) - (3617*betasv[{3}, {6}]*zeta[11])/
    (69937040549376000*y^2) + (betasv[{6}, {16}]*zeta[11])/(5632*y^5) - 
   (691*zeta[15])/(207135619891200000*y^2) - (betasv[{7}, {12}]*zeta[15])/
    (7864320*y^10), ccbetasv[{4, 0}, {12, 16}] -> 
  (betasv[{6}, {12}]*betasv[{14}, {16}])/(4294967296*y^16) - 
   betasv[{6, 14}, {12, 16}]/(4294967296*y^16) - 
   (3617*zeta[11])/(901454217766502400000*y^5) + 
   (betasv[{14}, {16}]*zeta[11])/(6047313952768*y^20) + 
   (691*zeta[15])/(5938992493520486400000*y^9) - (betasv[{6}, {12}]*zeta[15])/
    (32212254720*y^16), ccbetasv[{4, 1}, {12, 16}] -> 
  (betasv[{6}, {12}]*betasv[{13}, {16}])/(268435456*y^14) - 
   betasv[{6, 13}, {12, 16}]/(268435456*y^14) + 
   (3617*zeta[11])/(3155089762182758400000*y^4) + 
   (betasv[{13}, {16}]*zeta[11])/(377957122048*y^18) + 
   (691*zeta[15])/(1484748123380121600000*y^8) - (betasv[{6}, {12}]*zeta[15])/
    (8053063680*y^15), ccbetasv[{4, 2}, {12, 16}] -> 
  (betasv[{6}, {12}]*betasv[{12}, {16}])/(16777216*y^12) - 
   betasv[{6, 12}, {12, 16}]/(16777216*y^12) - 
   (3617*zeta[11])/(5127020863546982400000*y^3) + 
   (betasv[{12}, {16}]*zeta[11])/(23622320128*y^16) + 
   (691*zeta[15])/(371187030845030400000*y^7) - (betasv[{6}, {12}]*zeta[15])/
    (2013265920*y^14), ccbetasv[{4, 3}, {12, 16}] -> 
  (betasv[{6}, {12}]*betasv[{11}, {16}])/(1048576*y^10) - 
   betasv[{6, 11}, {12, 16}]/(1048576*y^10) + 
   (3617*zeta[11])/(5127020863546982400000*y^2) + 
   (betasv[{11}, {16}]*zeta[11])/(1476395008*y^14) + 
   (691*zeta[15])/(92796757711257600000*y^6) - (betasv[{6}, {12}]*zeta[15])/
    (503316480*y^13), ccbetasv[{4, 4}, {12, 16}] -> 
  (betasv[{6}, {12}]*betasv[{10}, {16}])/(65536*y^8) - 
   betasv[{6, 10}, {12, 16}]/(65536*y^8) - (3617*zeta[11])/
    (3524826843688550400000*y) + (betasv[{10}, {16}]*zeta[11])/
    (92274688*y^12) + (691*zeta[15])/(23199189427814400000*y^5) - 
   (betasv[{6}, {12}]*zeta[15])/(125829120*y^12), 
 ccbetasv[{4, 5}, {12, 16}] -> (betasv[{6}, {12}]*betasv[{9}, {16}])/
    (4096*y^6) - betasv[{6, 9}, {12, 16}]/(4096*y^6) + 
   (3617*zeta[11])/1762413421844275200000 + (betasv[{9}, {16}]*zeta[11])/
    (5767168*y^10) + (691*zeta[15])/(5799797356953600000*y^4) - 
   (betasv[{6}, {12}]*zeta[15])/(31457280*y^11), 
 ccbetasv[{4, 6}, {12, 16}] -> (betasv[{6}, {12}]*betasv[{8}, {16}])/
    (256*y^4) - betasv[{6, 8}, {12, 16}]/(256*y^4) + 
   (3617*betasv[{4}, {6}]*zeta[11])/(4475970595160064000*y^4) + 
   (betasv[{8}, {16}]*zeta[11])/(360448*y^8) + 
   (691*zeta[15])/(1449949339238400000*y^3) - (betasv[{6}, {12}]*zeta[15])/
    (7864320*y^10), ccbetasv[{4, 7}, {12, 16}] -> 
  (betasv[{6}, {12}]*betasv[{7}, {16}])/(16*y^2) - 
   betasv[{6, 7}, {12, 16}]/(16*y^2) + (3617*betasv[{3}, {6}]*zeta[11])/
    (79928046342144000*y^2) + (betasv[{7}, {16}]*zeta[11])/(22528*y^6) + 
   (691*zeta[15])/(362487334809600000*y^2) - (betasv[{6}, {12}]*zeta[15])/
    (1966080*y^9), ccbetasv[{5, 0}, {12, 16}] -> 
  (betasv[{5}, {12}]*betasv[{14}, {16}])/(268435456*y^14) - 
   betasv[{5, 14}, {12, 16}]/(268435456*y^14) - 
   (3617*zeta[11])/(225363554441625600000*y^4) + 
   (betasv[{14}, {16}]*zeta[11])/(1511828488192*y^19) - 
   (691*zeta[15])/(1781697748056145920000*y^8) - (betasv[{5}, {12}]*zeta[15])/
    (2013265920*y^14), ccbetasv[{5, 1}, {12, 16}] -> 
  (betasv[{5}, {12}]*betasv[{13}, {16}])/(16777216*y^12) - 
   betasv[{5, 13}, {12, 16}]/(16777216*y^12) + 
   (3617*zeta[11])/(788772440545689600000*y^3) + 
   (betasv[{13}, {16}]*zeta[11])/(94489280512*y^17) - 
   (691*zeta[15])/(445424437014036480000*y^7) - (betasv[{5}, {12}]*zeta[15])/
    (503316480*y^13), ccbetasv[{5, 2}, {12, 16}] -> 
  (betasv[{5}, {12}]*betasv[{12}, {16}])/(1048576*y^10) - 
   betasv[{5, 12}, {12, 16}]/(1048576*y^10) - 
   (3617*zeta[11])/(1281755215886745600000*y^2) + 
   (betasv[{12}, {16}]*zeta[11])/(5905580032*y^15) - 
   (691*zeta[15])/(111356109253509120000*y^6) - (betasv[{5}, {12}]*zeta[15])/
    (125829120*y^12), ccbetasv[{5, 3}, {12, 16}] -> 
  (betasv[{5}, {12}]*betasv[{11}, {16}])/(65536*y^8) - 
   betasv[{5, 11}, {12, 16}]/(65536*y^8) + (3617*zeta[11])/
    (1281755215886745600000*y) + (betasv[{11}, {16}]*zeta[11])/
    (369098752*y^13) - (691*zeta[15])/(27839027313377280000*y^5) - 
   (betasv[{5}, {12}]*zeta[15])/(31457280*y^11), 
 ccbetasv[{5, 4}, {12, 16}] -> (betasv[{5}, {12}]*betasv[{10}, {16}])/
    (4096*y^6) - betasv[{5, 10}, {12, 16}]/(4096*y^6) - 
   (3617*zeta[11])/881206710922137600000 + (betasv[{10}, {16}]*zeta[11])/
    (23068672*y^11) - (691*zeta[15])/(6959756828344320000*y^4) - 
   (betasv[{5}, {12}]*zeta[15])/(7864320*y^10), 
 ccbetasv[{5, 5}, {12, 16}] -> (betasv[{5}, {12}]*betasv[{9}, {16}])/
    (256*y^4) - betasv[{5, 9}, {12, 16}]/(256*y^4) - 
   (3617*betasv[{4}, {6}]*zeta[11])/(2983980396773376000*y^4) + 
   (betasv[{9}, {16}]*zeta[11])/(1441792*y^9) - 
   (691*zeta[15])/(1739939207086080000*y^3) - (betasv[{5}, {12}]*zeta[15])/
    (1966080*y^9), ccbetasv[{5, 6}, {12, 16}] -> 
  (betasv[{5}, {12}]*betasv[{8}, {16}])/(16*y^2) - 
   betasv[{5, 8}, {12, 16}]/(16*y^2) - (3617*betasv[{3}, {6}]*zeta[11])/
    (69937040549376000*y^2) + (betasv[{8}, {16}]*zeta[11])/(90112*y^7) - 
   (691*zeta[15])/(434984801771520000*y^2) - (betasv[{5}, {12}]*zeta[15])/
    (491520*y^8), ccbetasv[{6, 0}, {12, 16}] -> 
  (betasv[{4}, {12}]*betasv[{14}, {16}])/(16777216*y^12) - 
   betasv[{4, 14}, {12, 16}]/(16777216*y^12) - 
   (3617*zeta[11])/(56340888610406400000*y^3) + (betasv[{14}, {16}]*zeta[11])/
    (377957122048*y^18) + (691*zeta[15])/(371187030845030400000*y^7) - 
   (betasv[{4}, {12}]*zeta[15])/(125829120*y^12), 
 ccbetasv[{6, 1}, {12, 16}] -> (betasv[{4}, {12}]*betasv[{13}, {16}])/
    (1048576*y^10) - betasv[{4, 13}, {12, 16}]/(1048576*y^10) + 
   (3617*zeta[11])/(197193110136422400000*y^2) + 
   (betasv[{13}, {16}]*zeta[11])/(23622320128*y^16) + 
   (691*zeta[15])/(92796757711257600000*y^6) - (betasv[{4}, {12}]*zeta[15])/
    (31457280*y^11), ccbetasv[{6, 2}, {12, 16}] -> 
  (betasv[{4}, {12}]*betasv[{12}, {16}])/(65536*y^8) - 
   betasv[{4, 12}, {12, 16}]/(65536*y^8) - (3617*zeta[11])/
    (320438803971686400000*y) + (betasv[{12}, {16}]*zeta[11])/
    (1476395008*y^14) + (691*zeta[15])/(23199189427814400000*y^5) - 
   (betasv[{4}, {12}]*zeta[15])/(7864320*y^10), 
 ccbetasv[{6, 3}, {12, 16}] -> (betasv[{4}, {12}]*betasv[{11}, {16}])/
    (4096*y^6) - betasv[{4, 11}, {12, 16}]/(4096*y^6) + 
   (3617*zeta[11])/320438803971686400000 + (betasv[{11}, {16}]*zeta[11])/
    (92274688*y^12) + (691*zeta[15])/(5799797356953600000*y^4) - 
   (betasv[{4}, {12}]*zeta[15])/(1966080*y^9), 
 ccbetasv[{6, 4}, {12, 16}] -> (betasv[{4}, {12}]*betasv[{10}, {16}])/
    (256*y^4) - betasv[{4, 10}, {12, 16}]/(256*y^4) + 
   (3617*betasv[{4}, {6}]*zeta[11])/(1491990198386688000*y^4) + 
   (betasv[{10}, {16}]*zeta[11])/(5767168*y^10) + 
   (691*zeta[15])/(1449949339238400000*y^3) - (betasv[{4}, {12}]*zeta[15])/
    (491520*y^8), ccbetasv[{6, 5}, {12, 16}] -> 
  (betasv[{4}, {12}]*betasv[{9}, {16}])/(16*y^2) - 
   betasv[{4, 9}, {12, 16}]/(16*y^2) + (3617*betasv[{3}, {6}]*zeta[11])/
    (46624693699584000*y^2) + (betasv[{9}, {16}]*zeta[11])/(360448*y^8) + 
   (691*zeta[15])/(362487334809600000*y^2) - (betasv[{4}, {12}]*zeta[15])/
    (122880*y^7), ccbetasv[{7, 0}, {12, 16}] -> 
  (betasv[{3}, {12}]*betasv[{14}, {16}])/(1048576*y^10) - 
   betasv[{3, 14}, {12, 16}]/(1048576*y^10) - 
   (3617*zeta[11])/(14085222152601600000*y^2) + (betasv[{14}, {16}]*zeta[11])/
    (94489280512*y^17) - (691*zeta[15])/(53026718692147200000*y^6) - 
   (betasv[{3}, {12}]*zeta[15])/(7864320*y^10), 
 ccbetasv[{7, 1}, {12, 16}] -> (betasv[{3}, {12}]*betasv[{13}, {16}])/
    (65536*y^8) - betasv[{3, 13}, {12, 16}]/(65536*y^8) + 
   (3617*zeta[11])/(49298277534105600000*y) + (betasv[{13}, {16}]*zeta[11])/
    (5905580032*y^15) - (691*zeta[15])/(13256679673036800000*y^5) - 
   (betasv[{3}, {12}]*zeta[15])/(1966080*y^9), 
 ccbetasv[{7, 2}, {12, 16}] -> (betasv[{3}, {12}]*betasv[{12}, {16}])/
    (4096*y^6) - betasv[{3, 12}, {12, 16}]/(4096*y^6) - 
   (3617*zeta[11])/80109700992921600000 + (betasv[{12}, {16}]*zeta[11])/
    (369098752*y^13) - (691*zeta[15])/(3314169918259200000*y^4) - 
   (betasv[{3}, {12}]*zeta[15])/(491520*y^8), ccbetasv[{7, 3}, {12, 16}] -> 
  (betasv[{3}, {12}]*betasv[{11}, {16}])/(256*y^4) - 
   betasv[{3, 11}, {12, 16}]/(256*y^4) - (3617*betasv[{4}, {6}]*zeta[11])/
    (542541890322432000*y^4) + (betasv[{11}, {16}]*zeta[11])/
    (23068672*y^11) - (691*zeta[15])/(828542479564800000*y^3) - 
   (betasv[{3}, {12}]*zeta[15])/(122880*y^7), ccbetasv[{7, 4}, {12, 16}] -> 
  (betasv[{3}, {12}]*betasv[{10}, {16}])/(16*y^2) - 
   betasv[{3, 10}, {12, 16}]/(16*y^2) - (3617*betasv[{3}, {6}]*zeta[11])/
    (23312346849792000*y^2) + (betasv[{10}, {16}]*zeta[11])/(1441792*y^9) - 
   (691*zeta[15])/(207135619891200000*y^2) - (betasv[{3}, {12}]*zeta[15])/
    (30720*y^6), ccbetasv[{8, 0}, {12, 16}] -> 
  (betasv[{2}, {12}]*betasv[{14}, {16}])/(65536*y^8) - 
   betasv[{2, 14}, {12, 16}]/(65536*y^8) - (3617*zeta[11])/
    (3521305538150400000*y) + (betasv[{14}, {16}]*zeta[11])/
    (23622320128*y^16) + (691*zeta[15])/(4971254877388800000*y^5) - 
   (betasv[{2}, {12}]*zeta[15])/(491520*y^8), ccbetasv[{8, 1}, {12, 16}] -> 
  (betasv[{2}, {12}]*betasv[{13}, {16}])/(4096*y^6) - 
   betasv[{2, 13}, {12, 16}]/(4096*y^6) + (3617*zeta[11])/
    12324569383526400000 + (betasv[{13}, {16}]*zeta[11])/(1476395008*y^14) + 
   (691*zeta[15])/(1242813719347200000*y^4) - (betasv[{2}, {12}]*zeta[15])/
    (122880*y^7), ccbetasv[{8, 2}, {12, 16}] -> 
  (betasv[{2}, {12}]*betasv[{12}, {16}])/(256*y^4) - 
   betasv[{2, 12}, {12, 16}]/(256*y^4) + (3617*betasv[{4}, {6}]*zeta[11])/
    (135635472580608000*y^4) + (betasv[{12}, {16}]*zeta[11])/
    (92274688*y^12) + (691*zeta[15])/(310703429836800000*y^3) - 
   (betasv[{2}, {12}]*zeta[15])/(30720*y^6), ccbetasv[{8, 3}, {12, 16}] -> 
  (betasv[{2}, {12}]*betasv[{11}, {16}])/(16*y^2) - 
   betasv[{2, 11}, {12, 16}]/(16*y^2) + (3617*betasv[{3}, {6}]*zeta[11])/
    (8477217036288000*y^2) + (betasv[{11}, {16}]*zeta[11])/(5767168*y^10) + 
   (691*zeta[15])/(77675857459200000*y^2) - (betasv[{2}, {12}]*zeta[15])/
    (7680*y^5), ccbetasv[{9, 0}, {12, 16}] -> 
  (betasv[{1}, {12}]*betasv[{14}, {16}])/(4096*y^6) - 
   betasv[{1, 14}, {12, 16}]/(4096*y^6) - (3617*zeta[11])/
    880326384537600000 + (betasv[{14}, {16}]*zeta[11])/(5905580032*y^15) - 
   (691*zeta[15])/(276180826521600000*y^4) - (betasv[{1}, {12}]*zeta[15])/
    (30720*y^6), ccbetasv[{9, 1}, {12, 16}] -> 
  (betasv[{1}, {12}]*betasv[{13}, {16}])/(256*y^4) - 
   betasv[{1, 13}, {12, 16}]/(256*y^4) - (3617*betasv[{4}, {6}]*zeta[11])/
    (20866995781632000*y^4) + (betasv[{13}, {16}]*zeta[11])/
    (369098752*y^13) - (691*zeta[15])/(69045206630400000*y^3) - 
   (betasv[{1}, {12}]*zeta[15])/(7680*y^5), ccbetasv[{9, 2}, {12, 16}] -> 
  (betasv[{1}, {12}]*betasv[{12}, {16}])/(16*y^2) - 
   betasv[{1, 12}, {12, 16}]/(16*y^2) - (3617*betasv[{3}, {6}]*zeta[11])/
    (2119304259072000*y^2) + (betasv[{12}, {16}]*zeta[11])/(23068672*y^11) - 
   (691*zeta[15])/(17261301657600000*y^2) - (betasv[{1}, {12}]*zeta[15])/
    (1920*y^4), ccbetasv[{10, 0}, {12, 16}] -> 
  (betasv[{0}, {12}]*betasv[{14}, {16}])/(256*y^4) - 
   betasv[{0, 14}, {12, 16}]/(256*y^4) + (3617*betasv[{4}, {6}]*zeta[11])/
    (1490499698688000*y^4) + (betasv[{14}, {16}]*zeta[11])/
    (1476395008*y^14) + (691*zeta[15])/(6904520663040000*y^3) - 
   (betasv[{0}, {12}]*zeta[15])/(1920*y^4), ccbetasv[{10, 1}, {12, 16}] -> 
  (betasv[{0}, {12}]*betasv[{13}, {16}])/(16*y^2) - 
   betasv[{0, 13}, {12, 16}]/(16*y^2) + (3617*betasv[{3}, {6}]*zeta[11])/
    (326046809088000*y^2) + (betasv[{13}, {16}]*zeta[11])/(92274688*y^12) + 
   (691*zeta[15])/(1726130165760000*y^2) - (betasv[{0}, {12}]*zeta[15])/
    (480*y^3), ccbetasv[{0, 12}, {14, 14}] -> betasv[{0, 12}, {14, 14}] + 
   (2*betasv[{0}, {14}]*zeta[13])/13 - (betasv[{12}, {14}]*zeta[13])/
    (109051904*y^12), ccbetasv[{1, 11}, {14, 14}] -> 
  betasv[{1, 11}, {14, 14}] + (betasv[{1}, {14}]*zeta[13])/(26*y) - 
   (betasv[{11}, {14}]*zeta[13])/(27262976*y^11), 
 ccbetasv[{2, 10}, {14, 14}] -> betasv[{2, 10}, {14, 14}] + 
   (betasv[{2}, {14}]*zeta[13])/(104*y^2) - (betasv[{10}, {14}]*zeta[13])/
    (6815744*y^10), ccbetasv[{3, 9}, {14, 14}] -> 
  betasv[{3, 9}, {14, 14}] + (betasv[{3}, {14}]*zeta[13])/(416*y^3) - 
   (betasv[{9}, {14}]*zeta[13])/(1703936*y^9), 
 ccbetasv[{4, 8}, {14, 14}] -> betasv[{4, 8}, {14, 14}] + 
   (betasv[{4}, {14}]*zeta[13])/(1664*y^4) - (betasv[{8}, {14}]*zeta[13])/
    (425984*y^8), ccbetasv[{5, 7}, {14, 14}] -> 
  betasv[{5, 7}, {14, 14}] + (betasv[{5}, {14}]*zeta[13])/(6656*y^5) - 
   (betasv[{7}, {14}]*zeta[13])/(106496*y^7), ccbetasv[{1, 12}, {14, 14}] -> 
  16*y^2*betasv[{0, 11}, {14, 14}] + (y^2*zeta[13])/364280716800 + 
   (8*y*betasv[{0}, {14}]*zeta[13])/13 - (betasv[{11}, {14}]*zeta[13])/
    (6815744*y^10), ccbetasv[{2, 11}, {14, 14}] -> 
  16*y^2*betasv[{1, 10}, {14, 14}] - (y^2*zeta[13])/4007087884800 + 
   (2*betasv[{1}, {14}]*zeta[13])/13 - (betasv[{10}, {14}]*zeta[13])/
    (1703936*y^9), ccbetasv[{3, 10}, {14, 14}] -> 
  16*y^2*betasv[{2, 9}, {14, 14}] + (y^2*zeta[13])/20035439424000 + 
   (betasv[{2}, {14}]*zeta[13])/(26*y) - (betasv[{9}, {14}]*zeta[13])/
    (425984*y^8), ccbetasv[{4, 9}, {14, 14}] -> 
  16*y^2*betasv[{3, 8}, {14, 14}] - (y^2*zeta[13])/60106318272000 + 
   (betasv[{3}, {14}]*zeta[13])/(104*y^2) - (betasv[{8}, {14}]*zeta[13])/
    (106496*y^7), ccbetasv[{5, 8}, {14, 14}] -> 
  16*y^2*betasv[{4, 7}, {14, 14}] + (y^2*zeta[13])/120212636544000 + 
   (betasv[{4}, {14}]*zeta[13])/(416*y^3) - (betasv[{7}, {14}]*zeta[13])/
    (26624*y^6), ccbetasv[{6, 7}, {14, 14}] -> 
  16*y^2*betasv[{5, 6}, {14, 14}] - (y^2*zeta[13])/168297691161600 + 
   (betasv[{5}, {14}]*zeta[13])/(1664*y^4) - (betasv[{6}, {14}]*zeta[13])/
    (6656*y^5), ccbetasv[{2, 12}, {14, 14}] -> 
  256*y^4*betasv[{0, 10}, {14, 14}] + (y^3*zeta[13])/100177197120 + 
   (32*y^2*betasv[{0}, {14}]*zeta[13])/13 - (betasv[{10}, {14}]*zeta[13])/
    (425984*y^8), ccbetasv[{3, 11}, {14, 14}] -> 
  256*y^4*betasv[{1, 9}, {14, 14}] - (y^3*zeta[13])/1252214964000 + 
   (8*y*betasv[{1}, {14}]*zeta[13])/13 - (betasv[{9}, {14}]*zeta[13])/
    (106496*y^7), ccbetasv[{4, 10}, {14, 14}] -> 
  256*y^4*betasv[{2, 8}, {14, 14}] + (y^3*zeta[13])/7513289784000 + 
   (2*betasv[{2}, {14}]*zeta[13])/13 - (betasv[{8}, {14}]*zeta[13])/
    (26624*y^6), ccbetasv[{5, 9}, {14, 14}] -> 
  256*y^4*betasv[{3, 7}, {14, 14}] - (y^3*zeta[13])/30053159136000 + 
   (betasv[{3}, {14}]*zeta[13])/(26*y) - (betasv[{7}, {14}]*zeta[13])/
    (6656*y^5), ccbetasv[{6, 8}, {14, 14}] -> 
  256*y^4*betasv[{4, 6}, {14, 14}] + (y^3*zeta[13])/105186056976000 + 
   (betasv[{4}, {14}]*zeta[13])/(104*y^2) - (betasv[{6}, {14}]*zeta[13])/
    (1664*y^4), ccbetasv[{3, 12}, {14, 14}] -> 
  4096*y^6*betasv[{0, 9}, {14, 14}] + (17*y^4*zeta[13])/417404988000 + 
   (128*y^3*betasv[{0}, {14}]*zeta[13])/13 - (betasv[{9}, {14}]*zeta[13])/
    (26624*y^6), ccbetasv[{4, 11}, {14, 14}] -> 
  4096*y^6*betasv[{1, 8}, {14, 14}] - (y^4*zeta[13])/288972684000 + 
   (32*y^2*betasv[{1}, {14}]*zeta[13])/13 - (betasv[{8}, {14}]*zeta[13])/
    (6656*y^5), ccbetasv[{5, 10}, {14, 14}] -> 
  4096*y^6*betasv[{2, 7}, {14, 14}] + (y^4*zeta[13])/1502657956800 + 
   (8*y*betasv[{2}, {14}]*zeta[13])/13 - (betasv[{7}, {14}]*zeta[13])/
    (1664*y^4), ccbetasv[{6, 9}, {14, 14}] -> 
  4096*y^6*betasv[{3, 6}, {14, 14}] - (y^4*zeta[13])/4382752374000 + 
   (2*betasv[{3}, {14}]*zeta[13])/13 - (betasv[{6}, {14}]*zeta[13])/
    (416*y^3), ccbetasv[{7, 8}, {14, 14}] -> 
  4096*y^6*betasv[{4, 5}, {14, 14}] + (y^4*zeta[13])/7513289784000 + 
   (betasv[{4}, {14}]*zeta[13])/(26*y) - (betasv[{5}, {14}]*zeta[13])/
    (104*y^2), ccbetasv[{4, 12}, {14, 14}] -> 
  65536*y^8*betasv[{0, 8}, {14, 14}] + (19*y^5*zeta[13])/117395152875 + 
   (512*y^4*betasv[{0}, {14}]*zeta[13])/13 - (betasv[{8}, {14}]*zeta[13])/
    (1664*y^4), ccbetasv[{5, 11}, {14, 14}] -> 
  65536*y^8*betasv[{1, 7}, {14, 14}] - (y^5*zeta[13])/75132897840 + 
   (128*y^3*betasv[{1}, {14}]*zeta[13])/13 - (betasv[{7}, {14}]*zeta[13])/
    (416*y^3), ccbetasv[{6, 10}, {14, 14}] -> 
  65536*y^8*betasv[{2, 6}, {14, 14}] + (y^5*zeta[13])/438275237400 + 
   (32*y^2*betasv[{2}, {14}]*zeta[13])/13 - (betasv[{6}, {14}]*zeta[13])/
    (104*y^2), ccbetasv[{7, 9}, {14, 14}] -> 
  65536*y^8*betasv[{3, 5}, {14, 14}] - (y^5*zeta[13])/1878322446000 + 
   (8*y*betasv[{3}, {14}]*zeta[13])/13 - (betasv[{5}, {14}]*zeta[13])/(26*y), 
 ccbetasv[{5, 12}, {14, 14}] -> 1048576*y^10*betasv[{0, 7}, {14, 14}] + 
   (61*y^6*zeta[13])/93916122300 + (2048*y^5*betasv[{0}, {14}]*zeta[13])/13 - 
   (betasv[{7}, {14}]*zeta[13])/(104*y^2), ccbetasv[{6, 11}, {14, 14}] -> 
  1048576*y^10*betasv[{1, 6}, {14, 14}] - (y^6*zeta[13])/18261468225 + 
   (512*y^4*betasv[{1}, {14}]*zeta[13])/13 - (betasv[{6}, {14}]*zeta[13])/
    (26*y), ccbetasv[{7, 10}, {14, 14}] -> 
  1048576*y^10*betasv[{2, 5}, {14, 14}] + (y^6*zeta[13])/93916122300 + 
   (128*y^3*betasv[{2}, {14}]*zeta[13])/13 - (2*betasv[{5}, {14}]*zeta[13])/
    13, ccbetasv[{8, 9}, {14, 14}] -> 1048576*y^10*betasv[{3, 4}, {14, 14}] - 
   (y^6*zeta[13])/234790305750 + (32*y^2*betasv[{3}, {14}]*zeta[13])/13 - 
   (8*y*betasv[{4}, {14}]*zeta[13])/13, ccbetasv[{6, 12}, {14, 14}] -> 
  16777216*y^12*betasv[{0, 6}, {14, 14}] + (142*y^7*zeta[13])/54784404675 + 
   (8192*y^6*betasv[{0}, {14}]*zeta[13])/13 - (2*betasv[{6}, {14}]*zeta[13])/
    13, ccbetasv[{7, 11}, {14, 14}] -> 
  16777216*y^12*betasv[{1, 5}, {14, 14}] - (y^7*zeta[13])/4695806115 + 
   (2048*y^5*betasv[{1}, {14}]*zeta[13])/13 - 
   (8*y*betasv[{5}, {14}]*zeta[13])/13, ccbetasv[{8, 10}, {14, 14}] -> 
  16777216*y^12*betasv[{2, 4}, {14, 14}] + (4*y^7*zeta[13])/117395152875 + 
   (512*y^4*betasv[{2}, {14}]*zeta[13])/13 - 
   (32*y^2*betasv[{4}, {14}]*zeta[13])/13, ccbetasv[{7, 12}, {14, 14}] -> 
  268435456*y^14*betasv[{0, 5}, {14, 14}] + (244*y^8*zeta[13])/23479030575 + 
   (32768*y^7*betasv[{0}, {14}]*zeta[13])/13 - 
   (32*y^2*betasv[{5}, {14}]*zeta[13])/13, ccbetasv[{8, 11}, {14, 14}] -> 
  268435456*y^14*betasv[{1, 4}, {14, 14}] - (8*y^8*zeta[13])/9030396375 + 
   (8192*y^6*betasv[{1}, {14}]*zeta[13])/13 - 
   (128*y^3*betasv[{4}, {14}]*zeta[13])/13, ccbetasv[{9, 10}, {14, 14}] -> 
  268435456*y^14*betasv[{2, 3}, {14, 14}] + (8*y^8*zeta[13])/39131717625 + 
   (2048*y^5*betasv[{2}, {14}]*zeta[13])/13 - 
   (512*y^4*betasv[{3}, {14}]*zeta[13])/13, ccbetasv[{8, 12}, {14, 14}] -> 
  4294967296*y^16*betasv[{0, 4}, {14, 14}] + (4864*y^9*zeta[13])/
    117395152875 + (131072*y^8*betasv[{0}, {14}]*zeta[13])/13 - 
   (512*y^4*betasv[{4}, {14}]*zeta[13])/13, ccbetasv[{9, 11}, {14, 14}] -> 
  4294967296*y^16*betasv[{1, 3}, {14, 14}] - (128*y^9*zeta[13])/39131717625 + 
   (32768*y^7*betasv[{1}, {14}]*zeta[13])/13 - 
   (2048*y^5*betasv[{3}, {14}]*zeta[13])/13, ccbetasv[{9, 12}, {14, 14}] -> 
  68719476736*y^18*betasv[{0, 3}, {14, 14}] + (2176*y^10*zeta[13])/
    13043905875 + (524288*y^9*betasv[{0}, {14}]*zeta[13])/13 - 
   (8192*y^6*betasv[{3}, {14}]*zeta[13])/13, ccbetasv[{10, 11}, {14, 14}] -> 
  68719476736*y^18*betasv[{1, 2}, {14, 14}] - (128*y^10*zeta[13])/
    7826343525 + (131072*y^8*betasv[{1}, {14}]*zeta[13])/13 - 
   (32768*y^7*betasv[{2}, {14}]*zeta[13])/13, ccbetasv[{10, 12}, {14, 14}] -> 
  1099511627776*y^20*betasv[{0, 2}, {14, 14}] + 
   (1024*y^11*zeta[13])/1565268705 + (2097152*y^10*betasv[{0}, {14}]*
     zeta[13])/13 - (131072*y^8*betasv[{2}, {14}]*zeta[13])/13, 
 ccbetasv[{11, 12}, {14, 14}] -> 
  17592186044416*y^22*betasv[{0, 1}, {14, 14}] + 
   (2048*y^12*zeta[13])/711485775 + (8388608*y^11*betasv[{0}, {14}]*zeta[13])/
    13 - (2097152*y^10*betasv[{1}, {14}]*zeta[13])/13, 
 ccbetasv[{0, 1}, {14, 14}] -> betasv[{11, 12}, {14, 14}]/
    (17592186044416*y^22) - zeta[13]/(6111616270388428800*y^10) + 
   (betasv[{11}, {14}]*zeta[13])/(114349209288704*y^22) - 
   (betasv[{12}, {14}]*zeta[13])/(457396837154816*y^23), 
 ccbetasv[{0, 2}, {14, 14}] -> betasv[{10, 12}, {14, 14}]/
    (1099511627776*y^20) - zeta[13]/(1680694474356817920*y^9) + 
   (betasv[{10}, {14}]*zeta[13])/(7146825580544*y^20) - 
   (betasv[{12}, {14}]*zeta[13])/(114349209288704*y^22), 
 ccbetasv[{0, 3}, {14, 14}] -> betasv[{9, 12}, {14, 14}]/(68719476736*y^18) - 
   (17*zeta[13])/(7002893643153408000*y^8) + (betasv[{9}, {14}]*zeta[13])/
    (446676598784*y^18) - (betasv[{12}, {14}]*zeta[13])/
    (28587302322176*y^21), ccbetasv[{0, 4}, {14, 14}] -> 
  betasv[{8, 12}, {14, 14}]/(4294967296*y^16) - 
   (19*zeta[13])/(1969563837136896000*y^7) + (betasv[{8}, {14}]*zeta[13])/
    (27917287424*y^16) - (betasv[{12}, {14}]*zeta[13])/(7146825580544*y^20), 
 ccbetasv[{0, 5}, {14, 14}] -> betasv[{7, 12}, {14, 14}]/(268435456*y^14) - 
   (61*zeta[13])/(1575651069709516800*y^6) + (betasv[{7}, {14}]*zeta[13])/
    (1744830464*y^14) - (betasv[{12}, {14}]*zeta[13])/(1786706395136*y^19), 
 ccbetasv[{0, 6}, {14, 14}] -> betasv[{6, 12}, {14, 14}]/(16777216*y^12) - 
   (71*zeta[13])/(459564895331942400*y^5) + (betasv[{6}, {14}]*zeta[13])/
    (109051904*y^12) - (betasv[{12}, {14}]*zeta[13])/(446676598784*y^18), 
 ccbetasv[{0, 7}, {14, 14}] -> betasv[{5, 12}, {14, 14}]/(1048576*y^10) - 
   (61*zeta[13])/(98478191856844800*y^4) + (betasv[{5}, {14}]*zeta[13])/
    (6815744*y^10) - (betasv[{12}, {14}]*zeta[13])/(111669149696*y^17), 
 ccbetasv[{0, 8}, {14, 14}] -> betasv[{4, 12}, {14, 14}]/(65536*y^8) - 
   (19*zeta[13])/(7693608738816000*y^3) + (betasv[{4}, {14}]*zeta[13])/
    (425984*y^8) - (betasv[{12}, {14}]*zeta[13])/(27917287424*y^16), 
 ccbetasv[{0, 9}, {14, 14}] -> betasv[{3, 12}, {14, 14}]/(4096*y^6) - 
   (17*zeta[13])/(1709690830848000*y^2) + (betasv[{3}, {14}]*zeta[13])/
    (26624*y^6) - (betasv[{12}, {14}]*zeta[13])/(6979321856*y^15), 
 ccbetasv[{0, 10}, {14, 14}] -> betasv[{2, 12}, {14, 14}]/(256*y^4) - 
   zeta[13]/(25645362462720*y) + (betasv[{2}, {14}]*zeta[13])/(1664*y^4) - 
   (betasv[{12}, {14}]*zeta[13])/(1744830464*y^14), 
 ccbetasv[{0, 11}, {14, 14}] -> betasv[{1, 12}, {14, 14}]/(16*y^2) - 
   zeta[13]/5828491468800 + (betasv[{1}, {14}]*zeta[13])/(104*y^2) - 
   (betasv[{12}, {14}]*zeta[13])/(436207616*y^13), 
 ccbetasv[{1, 2}, {14, 14}] -> betasv[{10, 11}, {14, 14}]/
    (68719476736*y^18) + zeta[13]/(4201736185892044800*y^8) + 
   (betasv[{10}, {14}]*zeta[13])/(1786706395136*y^19) - 
   (betasv[{11}, {14}]*zeta[13])/(7146825580544*y^20), 
 ccbetasv[{1, 3}, {14, 14}] -> betasv[{9, 11}, {14, 14}]/(4294967296*y^16) + 
   zeta[13]/(1313042558091264000*y^7) + (betasv[{9}, {14}]*zeta[13])/
    (111669149696*y^17) - (betasv[{11}, {14}]*zeta[13])/(1786706395136*y^19), 
 ccbetasv[{1, 4}, {14, 14}] -> betasv[{8, 11}, {14, 14}]/(268435456*y^14) + 
   zeta[13]/(303009821097984000*y^6) + (betasv[{8}, {14}]*zeta[13])/
    (6979321856*y^15) - (betasv[{11}, {14}]*zeta[13])/(446676598784*y^18), 
 ccbetasv[{1, 5}, {14, 14}] -> betasv[{7, 11}, {14, 14}]/(16777216*y^12) + 
   zeta[13]/(78782553485475840*y^5) + (betasv[{7}, {14}]*zeta[13])/
    (436207616*y^13) - (betasv[{11}, {14}]*zeta[13])/(111669149696*y^17), 
 ccbetasv[{1, 6}, {14, 14}] -> betasv[{6, 11}, {14, 14}]/(1048576*y^10) + 
   zeta[13]/(19148537305497600*y^4) + (betasv[{6}, {14}]*zeta[13])/
    (27262976*y^11) - (betasv[{11}, {14}]*zeta[13])/(27917287424*y^16), 
 ccbetasv[{1, 7}, {14, 14}] -> betasv[{5, 11}, {14, 14}]/(65536*y^8) + 
   zeta[13]/(4923909592842240*y^3) + (betasv[{5}, {14}]*zeta[13])/
    (1703936*y^9) - (betasv[{11}, {14}]*zeta[13])/(6979321856*y^15), 
 ccbetasv[{1, 8}, {14, 14}] -> betasv[{4, 11}, {14, 14}]/(4096*y^6) + 
   zeta[13]/(1183632113664000*y^2) + (betasv[{4}, {14}]*zeta[13])/
    (106496*y^7) - (betasv[{11}, {14}]*zeta[13])/(1744830464*y^14), 
 ccbetasv[{1, 9}, {14, 14}] -> betasv[{3, 11}, {14, 14}]/(256*y^4) + 
   zeta[13]/(320567030784000*y) + (betasv[{3}, {14}]*zeta[13])/(6656*y^5) - 
   (betasv[{11}, {14}]*zeta[13])/(436207616*y^13), 
 ccbetasv[{1, 10}, {14, 14}] -> betasv[{2, 11}, {14, 14}]/(16*y^2) + 
   zeta[13]/64113406156800 + (betasv[{2}, {14}]*zeta[13])/(416*y^3) - 
   (betasv[{11}, {14}]*zeta[13])/(109051904*y^12), 
 ccbetasv[{2, 3}, {14, 14}] -> betasv[{9, 10}, {14, 14}]/(268435456*y^14) - 
   zeta[13]/(1313042558091264000*y^6) + (betasv[{9}, {14}]*zeta[13])/
    (27917287424*y^16) - (betasv[{10}, {14}]*zeta[13])/(111669149696*y^17), 
 ccbetasv[{2, 4}, {14, 14}] -> betasv[{8, 10}, {14, 14}]/(16777216*y^12) - 
   zeta[13]/(492390959284224000*y^5) + (betasv[{8}, {14}]*zeta[13])/
    (1744830464*y^14) - (betasv[{10}, {14}]*zeta[13])/(27917287424*y^16), 
 ccbetasv[{2, 5}, {14, 14}] -> betasv[{7, 10}, {14, 14}]/(1048576*y^10) - 
   zeta[13]/(98478191856844800*y^4) + (betasv[{7}, {14}]*zeta[13])/
    (109051904*y^12) - (betasv[{10}, {14}]*zeta[13])/(6979321856*y^15), 
 ccbetasv[{2, 6}, {14, 14}] -> betasv[{6, 10}, {14, 14}]/(65536*y^8) - 
   zeta[13]/(28722805958246400*y^3) + (betasv[{6}, {14}]*zeta[13])/
    (6815744*y^10) - (betasv[{10}, {14}]*zeta[13])/(1744830464*y^14), 
 ccbetasv[{2, 7}, {14, 14}] -> betasv[{5, 10}, {14, 14}]/(4096*y^6) - 
   zeta[13]/(6154886991052800*y^2) + (betasv[{5}, {14}]*zeta[13])/
    (425984*y^8) - (betasv[{10}, {14}]*zeta[13])/(436207616*y^13), 
 ccbetasv[{2, 8}, {14, 14}] -> betasv[{4, 10}, {14, 14}]/(256*y^4) - 
   zeta[13]/(1923402184704000*y) + (betasv[{4}, {14}]*zeta[13])/(26624*y^6) - 
   (betasv[{10}, {14}]*zeta[13])/(109051904*y^12), 
 ccbetasv[{2, 9}, {14, 14}] -> betasv[{3, 10}, {14, 14}]/(16*y^2) - 
   zeta[13]/320567030784000 + (betasv[{3}, {14}]*zeta[13])/(1664*y^4) - 
   (betasv[{10}, {14}]*zeta[13])/(27262976*y^11), 
 ccbetasv[{3, 4}, {14, 14}] -> betasv[{8, 9}, {14, 14}]/(1048576*y^10) + 
   zeta[13]/(246195479642112000*y^4) + (betasv[{8}, {14}]*zeta[13])/
    (436207616*y^13) - (betasv[{9}, {14}]*zeta[13])/(1744830464*y^14), 
 ccbetasv[{3, 5}, {14, 14}] -> betasv[{7, 9}, {14, 14}]/(65536*y^8) + 
   zeta[13]/(123097739821056000*y^3) + (betasv[{7}, {14}]*zeta[13])/
    (27262976*y^11) - (betasv[{9}, {14}]*zeta[13])/(436207616*y^13), 
 ccbetasv[{3, 6}, {14, 14}] -> betasv[{6, 9}, {14, 14}]/(4096*y^6) + 
   zeta[13]/(17951753723904000*y^2) + (betasv[{6}, {14}]*zeta[13])/
    (1703936*y^9) - (betasv[{9}, {14}]*zeta[13])/(109051904*y^12), 
 ccbetasv[{3, 7}, {14, 14}] -> betasv[{5, 9}, {14, 14}]/(256*y^4) + 
   zeta[13]/(7693608738816000*y) + (betasv[{5}, {14}]*zeta[13])/
    (106496*y^7) - (betasv[{9}, {14}]*zeta[13])/(27262976*y^11), 
 ccbetasv[{3, 8}, {14, 14}] -> betasv[{4, 9}, {14, 14}]/(16*y^2) + 
   zeta[13]/961701092352000 + (betasv[{4}, {14}]*zeta[13])/(6656*y^5) - 
   (betasv[{9}, {14}]*zeta[13])/(6815744*y^10), 
 ccbetasv[{4, 5}, {14, 14}] -> betasv[{7, 8}, {14, 14}]/(4096*y^6) - 
   zeta[13]/(30774434955264000*y^2) + (betasv[{7}, {14}]*zeta[13])/
    (6815744*y^10) - (betasv[{8}, {14}]*zeta[13])/(27262976*y^11), 
 ccbetasv[{4, 6}, {14, 14}] -> betasv[{6, 8}, {14, 14}]/(256*y^4) - 
   zeta[13]/(26927630585856000*y) + (betasv[{6}, {14}]*zeta[13])/
    (425984*y^8) - (betasv[{8}, {14}]*zeta[13])/(6815744*y^10), 
 ccbetasv[{4, 7}, {14, 14}] -> betasv[{5, 8}, {14, 14}]/(16*y^2) - 
   zeta[13]/1923402184704000 + (betasv[{5}, {14}]*zeta[13])/(26624*y^6) - 
   (betasv[{8}, {14}]*zeta[13])/(1703936*y^9), 
 ccbetasv[{5, 6}, {14, 14}] -> betasv[{6, 7}, {14, 14}]/(16*y^2) + 
   zeta[13]/2692763058585600 + (betasv[{6}, {14}]*zeta[13])/(106496*y^7) - 
   (betasv[{7}, {14}]*zeta[13])/(425984*y^8), ccbetasv[{0, 0}, {14, 14}] -> 
  betasv[{12}, {14}]^2/(562949953421312*y^24), 
 ccbetasv[{1, 0}, {14, 14}] -> (betasv[{11}, {14}]*betasv[{12}, {14}])/
    (17592186044416*y^22) - betasv[{11, 12}, {14, 14}]/
    (17592186044416*y^22) + zeta[13]/(6111616270388428800*y^10) - 
   (betasv[{11}, {14}]*zeta[13])/(114349209288704*y^22) + 
   (betasv[{12}, {14}]*zeta[13])/(457396837154816*y^23), 
 ccbetasv[{2, 0}, {14, 14}] -> (betasv[{10}, {14}]*betasv[{12}, {14}])/
    (1099511627776*y^20) - betasv[{10, 12}, {14, 14}]/(1099511627776*y^20) + 
   zeta[13]/(1680694474356817920*y^9) - (betasv[{10}, {14}]*zeta[13])/
    (7146825580544*y^20) + (betasv[{12}, {14}]*zeta[13])/
    (114349209288704*y^22), ccbetasv[{3, 0}, {14, 14}] -> 
  (betasv[{9}, {14}]*betasv[{12}, {14}])/(68719476736*y^18) - 
   betasv[{9, 12}, {14, 14}]/(68719476736*y^18) + 
   (17*zeta[13])/(7002893643153408000*y^8) - (betasv[{9}, {14}]*zeta[13])/
    (446676598784*y^18) + (betasv[{12}, {14}]*zeta[13])/
    (28587302322176*y^21), ccbetasv[{4, 0}, {14, 14}] -> 
  (betasv[{8}, {14}]*betasv[{12}, {14}])/(4294967296*y^16) - 
   betasv[{8, 12}, {14, 14}]/(4294967296*y^16) + 
   (19*zeta[13])/(1969563837136896000*y^7) - (betasv[{8}, {14}]*zeta[13])/
    (27917287424*y^16) + (betasv[{12}, {14}]*zeta[13])/(7146825580544*y^20), 
 ccbetasv[{5, 0}, {14, 14}] -> (betasv[{7}, {14}]*betasv[{12}, {14}])/
    (268435456*y^14) - betasv[{7, 12}, {14, 14}]/(268435456*y^14) + 
   (61*zeta[13])/(1575651069709516800*y^6) - (betasv[{7}, {14}]*zeta[13])/
    (1744830464*y^14) + (betasv[{12}, {14}]*zeta[13])/(1786706395136*y^19), 
 ccbetasv[{6, 0}, {14, 14}] -> (betasv[{6}, {14}]*betasv[{12}, {14}])/
    (16777216*y^12) - betasv[{6, 12}, {14, 14}]/(16777216*y^12) + 
   (71*zeta[13])/(459564895331942400*y^5) - (betasv[{6}, {14}]*zeta[13])/
    (109051904*y^12) + (betasv[{12}, {14}]*zeta[13])/(446676598784*y^18), 
 ccbetasv[{7, 0}, {14, 14}] -> (betasv[{5}, {14}]*betasv[{12}, {14}])/
    (1048576*y^10) - betasv[{5, 12}, {14, 14}]/(1048576*y^10) + 
   (61*zeta[13])/(98478191856844800*y^4) - (betasv[{5}, {14}]*zeta[13])/
    (6815744*y^10) + (betasv[{12}, {14}]*zeta[13])/(111669149696*y^17), 
 ccbetasv[{8, 0}, {14, 14}] -> (betasv[{4}, {14}]*betasv[{12}, {14}])/
    (65536*y^8) - betasv[{4, 12}, {14, 14}]/(65536*y^8) + 
   (19*zeta[13])/(7693608738816000*y^3) - (betasv[{4}, {14}]*zeta[13])/
    (425984*y^8) + (betasv[{12}, {14}]*zeta[13])/(27917287424*y^16), 
 ccbetasv[{9, 0}, {14, 14}] -> (betasv[{3}, {14}]*betasv[{12}, {14}])/
    (4096*y^6) - betasv[{3, 12}, {14, 14}]/(4096*y^6) + 
   (17*zeta[13])/(1709690830848000*y^2) - (betasv[{3}, {14}]*zeta[13])/
    (26624*y^6) + (betasv[{12}, {14}]*zeta[13])/(6979321856*y^15), 
 ccbetasv[{10, 0}, {14, 14}] -> (betasv[{2}, {14}]*betasv[{12}, {14}])/
    (256*y^4) - betasv[{2, 12}, {14, 14}]/(256*y^4) + 
   zeta[13]/(25645362462720*y) - (betasv[{2}, {14}]*zeta[13])/(1664*y^4) + 
   (betasv[{12}, {14}]*zeta[13])/(1744830464*y^14), 
 ccbetasv[{11, 0}, {14, 14}] -> (betasv[{1}, {14}]*betasv[{12}, {14}])/
    (16*y^2) - betasv[{1, 12}, {14, 14}]/(16*y^2) + zeta[13]/5828491468800 - 
   (betasv[{1}, {14}]*zeta[13])/(104*y^2) + (betasv[{12}, {14}]*zeta[13])/
    (436207616*y^13), ccbetasv[{12, 0}, {14, 14}] -> 
  betasv[{0}, {14}]*betasv[{12}, {14}] - betasv[{0, 12}, {14, 14}] - 
   (2*betasv[{0}, {14}]*zeta[13])/13 + (betasv[{12}, {14}]*zeta[13])/
    (109051904*y^12), ccbetasv[{1, 1}, {14, 14}] -> 
  betasv[{11}, {14}]^2/(2199023255552*y^20), ccbetasv[{2, 1}, {14, 14}] -> 
  (betasv[{10}, {14}]*betasv[{11}, {14}])/(68719476736*y^18) - 
   betasv[{10, 11}, {14, 14}]/(68719476736*y^18) - 
   zeta[13]/(4201736185892044800*y^8) - (betasv[{10}, {14}]*zeta[13])/
    (1786706395136*y^19) + (betasv[{11}, {14}]*zeta[13])/
    (7146825580544*y^20), ccbetasv[{3, 1}, {14, 14}] -> 
  (betasv[{9}, {14}]*betasv[{11}, {14}])/(4294967296*y^16) - 
   betasv[{9, 11}, {14, 14}]/(4294967296*y^16) - 
   zeta[13]/(1313042558091264000*y^7) - (betasv[{9}, {14}]*zeta[13])/
    (111669149696*y^17) + (betasv[{11}, {14}]*zeta[13])/(1786706395136*y^19), 
 ccbetasv[{4, 1}, {14, 14}] -> (betasv[{8}, {14}]*betasv[{11}, {14}])/
    (268435456*y^14) - betasv[{8, 11}, {14, 14}]/(268435456*y^14) - 
   zeta[13]/(303009821097984000*y^6) - (betasv[{8}, {14}]*zeta[13])/
    (6979321856*y^15) + (betasv[{11}, {14}]*zeta[13])/(446676598784*y^18), 
 ccbetasv[{5, 1}, {14, 14}] -> (betasv[{7}, {14}]*betasv[{11}, {14}])/
    (16777216*y^12) - betasv[{7, 11}, {14, 14}]/(16777216*y^12) - 
   zeta[13]/(78782553485475840*y^5) - (betasv[{7}, {14}]*zeta[13])/
    (436207616*y^13) + (betasv[{11}, {14}]*zeta[13])/(111669149696*y^17), 
 ccbetasv[{6, 1}, {14, 14}] -> (betasv[{6}, {14}]*betasv[{11}, {14}])/
    (1048576*y^10) - betasv[{6, 11}, {14, 14}]/(1048576*y^10) - 
   zeta[13]/(19148537305497600*y^4) - (betasv[{6}, {14}]*zeta[13])/
    (27262976*y^11) + (betasv[{11}, {14}]*zeta[13])/(27917287424*y^16), 
 ccbetasv[{7, 1}, {14, 14}] -> (betasv[{5}, {14}]*betasv[{11}, {14}])/
    (65536*y^8) - betasv[{5, 11}, {14, 14}]/(65536*y^8) - 
   zeta[13]/(4923909592842240*y^3) - (betasv[{5}, {14}]*zeta[13])/
    (1703936*y^9) + (betasv[{11}, {14}]*zeta[13])/(6979321856*y^15), 
 ccbetasv[{8, 1}, {14, 14}] -> (betasv[{4}, {14}]*betasv[{11}, {14}])/
    (4096*y^6) - betasv[{4, 11}, {14, 14}]/(4096*y^6) - 
   zeta[13]/(1183632113664000*y^2) - (betasv[{4}, {14}]*zeta[13])/
    (106496*y^7) + (betasv[{11}, {14}]*zeta[13])/(1744830464*y^14), 
 ccbetasv[{9, 1}, {14, 14}] -> (betasv[{3}, {14}]*betasv[{11}, {14}])/
    (256*y^4) - betasv[{3, 11}, {14, 14}]/(256*y^4) - 
   zeta[13]/(320567030784000*y) - (betasv[{3}, {14}]*zeta[13])/(6656*y^5) + 
   (betasv[{11}, {14}]*zeta[13])/(436207616*y^13), 
 ccbetasv[{10, 1}, {14, 14}] -> (betasv[{2}, {14}]*betasv[{11}, {14}])/
    (16*y^2) - betasv[{2, 11}, {14, 14}]/(16*y^2) - zeta[13]/64113406156800 - 
   (betasv[{2}, {14}]*zeta[13])/(416*y^3) + (betasv[{11}, {14}]*zeta[13])/
    (109051904*y^12), ccbetasv[{11, 1}, {14, 14}] -> 
  betasv[{1}, {14}]*betasv[{11}, {14}] - betasv[{1, 11}, {14, 14}] - 
   (betasv[{1}, {14}]*zeta[13])/(26*y) + (betasv[{11}, {14}]*zeta[13])/
    (27262976*y^11), ccbetasv[{12, 1}, {14, 14}] -> 
  16*y^2*betasv[{0}, {14}]*betasv[{11}, {14}] - 
   16*y^2*betasv[{0, 11}, {14, 14}] - (y^2*zeta[13])/364280716800 - 
   (8*y*betasv[{0}, {14}]*zeta[13])/13 + (betasv[{11}, {14}]*zeta[13])/
    (6815744*y^10), ccbetasv[{2, 2}, {14, 14}] -> 
  betasv[{10}, {14}]^2/(8589934592*y^16), ccbetasv[{3, 2}, {14, 14}] -> 
  (betasv[{9}, {14}]*betasv[{10}, {14}])/(268435456*y^14) - 
   betasv[{9, 10}, {14, 14}]/(268435456*y^14) + 
   zeta[13]/(1313042558091264000*y^6) - (betasv[{9}, {14}]*zeta[13])/
    (27917287424*y^16) + (betasv[{10}, {14}]*zeta[13])/(111669149696*y^17), 
 ccbetasv[{4, 2}, {14, 14}] -> (betasv[{8}, {14}]*betasv[{10}, {14}])/
    (16777216*y^12) - betasv[{8, 10}, {14, 14}]/(16777216*y^12) + 
   zeta[13]/(492390959284224000*y^5) - (betasv[{8}, {14}]*zeta[13])/
    (1744830464*y^14) + (betasv[{10}, {14}]*zeta[13])/(27917287424*y^16), 
 ccbetasv[{5, 2}, {14, 14}] -> (betasv[{7}, {14}]*betasv[{10}, {14}])/
    (1048576*y^10) - betasv[{7, 10}, {14, 14}]/(1048576*y^10) + 
   zeta[13]/(98478191856844800*y^4) - (betasv[{7}, {14}]*zeta[13])/
    (109051904*y^12) + (betasv[{10}, {14}]*zeta[13])/(6979321856*y^15), 
 ccbetasv[{6, 2}, {14, 14}] -> (betasv[{6}, {14}]*betasv[{10}, {14}])/
    (65536*y^8) - betasv[{6, 10}, {14, 14}]/(65536*y^8) + 
   zeta[13]/(28722805958246400*y^3) - (betasv[{6}, {14}]*zeta[13])/
    (6815744*y^10) + (betasv[{10}, {14}]*zeta[13])/(1744830464*y^14), 
 ccbetasv[{7, 2}, {14, 14}] -> (betasv[{5}, {14}]*betasv[{10}, {14}])/
    (4096*y^6) - betasv[{5, 10}, {14, 14}]/(4096*y^6) + 
   zeta[13]/(6154886991052800*y^2) - (betasv[{5}, {14}]*zeta[13])/
    (425984*y^8) + (betasv[{10}, {14}]*zeta[13])/(436207616*y^13), 
 ccbetasv[{8, 2}, {14, 14}] -> (betasv[{4}, {14}]*betasv[{10}, {14}])/
    (256*y^4) - betasv[{4, 10}, {14, 14}]/(256*y^4) + 
   zeta[13]/(1923402184704000*y) - (betasv[{4}, {14}]*zeta[13])/(26624*y^6) + 
   (betasv[{10}, {14}]*zeta[13])/(109051904*y^12), 
 ccbetasv[{9, 2}, {14, 14}] -> (betasv[{3}, {14}]*betasv[{10}, {14}])/
    (16*y^2) - betasv[{3, 10}, {14, 14}]/(16*y^2) + 
   zeta[13]/320567030784000 - (betasv[{3}, {14}]*zeta[13])/(1664*y^4) + 
   (betasv[{10}, {14}]*zeta[13])/(27262976*y^11), 
 ccbetasv[{10, 2}, {14, 14}] -> betasv[{2}, {14}]*betasv[{10}, {14}] - 
   betasv[{2, 10}, {14, 14}] - (betasv[{2}, {14}]*zeta[13])/(104*y^2) + 
   (betasv[{10}, {14}]*zeta[13])/(6815744*y^10), 
 ccbetasv[{11, 2}, {14, 14}] -> 16*y^2*betasv[{1}, {14}]*betasv[{10}, {14}] - 
   16*y^2*betasv[{1, 10}, {14, 14}] + (y^2*zeta[13])/4007087884800 - 
   (2*betasv[{1}, {14}]*zeta[13])/13 + (betasv[{10}, {14}]*zeta[13])/
    (1703936*y^9), ccbetasv[{12, 2}, {14, 14}] -> 
  256*y^4*betasv[{0}, {14}]*betasv[{10}, {14}] - 
   256*y^4*betasv[{0, 10}, {14, 14}] - (y^3*zeta[13])/100177197120 - 
   (32*y^2*betasv[{0}, {14}]*zeta[13])/13 + (betasv[{10}, {14}]*zeta[13])/
    (425984*y^8), ccbetasv[{3, 3}, {14, 14}] -> 
  betasv[{9}, {14}]^2/(33554432*y^12), ccbetasv[{4, 3}, {14, 14}] -> 
  (betasv[{8}, {14}]*betasv[{9}, {14}])/(1048576*y^10) - 
   betasv[{8, 9}, {14, 14}]/(1048576*y^10) - 
   zeta[13]/(246195479642112000*y^4) - (betasv[{8}, {14}]*zeta[13])/
    (436207616*y^13) + (betasv[{9}, {14}]*zeta[13])/(1744830464*y^14), 
 ccbetasv[{5, 3}, {14, 14}] -> (betasv[{7}, {14}]*betasv[{9}, {14}])/
    (65536*y^8) - betasv[{7, 9}, {14, 14}]/(65536*y^8) - 
   zeta[13]/(123097739821056000*y^3) - (betasv[{7}, {14}]*zeta[13])/
    (27262976*y^11) + (betasv[{9}, {14}]*zeta[13])/(436207616*y^13), 
 ccbetasv[{6, 3}, {14, 14}] -> (betasv[{6}, {14}]*betasv[{9}, {14}])/
    (4096*y^6) - betasv[{6, 9}, {14, 14}]/(4096*y^6) - 
   zeta[13]/(17951753723904000*y^2) - (betasv[{6}, {14}]*zeta[13])/
    (1703936*y^9) + (betasv[{9}, {14}]*zeta[13])/(109051904*y^12), 
 ccbetasv[{7, 3}, {14, 14}] -> (betasv[{5}, {14}]*betasv[{9}, {14}])/
    (256*y^4) - betasv[{5, 9}, {14, 14}]/(256*y^4) - 
   zeta[13]/(7693608738816000*y) - (betasv[{5}, {14}]*zeta[13])/
    (106496*y^7) + (betasv[{9}, {14}]*zeta[13])/(27262976*y^11), 
 ccbetasv[{8, 3}, {14, 14}] -> (betasv[{4}, {14}]*betasv[{9}, {14}])/
    (16*y^2) - betasv[{4, 9}, {14, 14}]/(16*y^2) - zeta[13]/961701092352000 - 
   (betasv[{4}, {14}]*zeta[13])/(6656*y^5) + (betasv[{9}, {14}]*zeta[13])/
    (6815744*y^10), ccbetasv[{9, 3}, {14, 14}] -> 
  betasv[{3}, {14}]*betasv[{9}, {14}] - betasv[{3, 9}, {14, 14}] - 
   (betasv[{3}, {14}]*zeta[13])/(416*y^3) + (betasv[{9}, {14}]*zeta[13])/
    (1703936*y^9), ccbetasv[{10, 3}, {14, 14}] -> 
  16*y^2*betasv[{2}, {14}]*betasv[{9}, {14}] - 
   16*y^2*betasv[{2, 9}, {14, 14}] - (y^2*zeta[13])/20035439424000 - 
   (betasv[{2}, {14}]*zeta[13])/(26*y) + (betasv[{9}, {14}]*zeta[13])/
    (425984*y^8), ccbetasv[{11, 3}, {14, 14}] -> 
  256*y^4*betasv[{1}, {14}]*betasv[{9}, {14}] - 
   256*y^4*betasv[{1, 9}, {14, 14}] + (y^3*zeta[13])/1252214964000 - 
   (8*y*betasv[{1}, {14}]*zeta[13])/13 + (betasv[{9}, {14}]*zeta[13])/
    (106496*y^7), ccbetasv[{12, 3}, {14, 14}] -> 
  4096*y^6*betasv[{0}, {14}]*betasv[{9}, {14}] - 
   4096*y^6*betasv[{0, 9}, {14, 14}] - (17*y^4*zeta[13])/417404988000 - 
   (128*y^3*betasv[{0}, {14}]*zeta[13])/13 + (betasv[{9}, {14}]*zeta[13])/
    (26624*y^6), ccbetasv[{4, 4}, {14, 14}] -> 
  betasv[{8}, {14}]^2/(131072*y^8), ccbetasv[{5, 4}, {14, 14}] -> 
  (betasv[{7}, {14}]*betasv[{8}, {14}])/(4096*y^6) - 
   betasv[{7, 8}, {14, 14}]/(4096*y^6) + zeta[13]/(30774434955264000*y^2) - 
   (betasv[{7}, {14}]*zeta[13])/(6815744*y^10) + (betasv[{8}, {14}]*zeta[13])/
    (27262976*y^11), ccbetasv[{6, 4}, {14, 14}] -> 
  (betasv[{6}, {14}]*betasv[{8}, {14}])/(256*y^4) - 
   betasv[{6, 8}, {14, 14}]/(256*y^4) + zeta[13]/(26927630585856000*y) - 
   (betasv[{6}, {14}]*zeta[13])/(425984*y^8) + (betasv[{8}, {14}]*zeta[13])/
    (6815744*y^10), ccbetasv[{7, 4}, {14, 14}] -> 
  (betasv[{5}, {14}]*betasv[{8}, {14}])/(16*y^2) - 
   betasv[{5, 8}, {14, 14}]/(16*y^2) + zeta[13]/1923402184704000 - 
   (betasv[{5}, {14}]*zeta[13])/(26624*y^6) + (betasv[{8}, {14}]*zeta[13])/
    (1703936*y^9), ccbetasv[{8, 4}, {14, 14}] -> 
  betasv[{4}, {14}]*betasv[{8}, {14}] - betasv[{4, 8}, {14, 14}] - 
   (betasv[{4}, {14}]*zeta[13])/(1664*y^4) + (betasv[{8}, {14}]*zeta[13])/
    (425984*y^8), ccbetasv[{9, 4}, {14, 14}] -> 
  16*y^2*betasv[{3}, {14}]*betasv[{8}, {14}] - 
   16*y^2*betasv[{3, 8}, {14, 14}] + (y^2*zeta[13])/60106318272000 - 
   (betasv[{3}, {14}]*zeta[13])/(104*y^2) + (betasv[{8}, {14}]*zeta[13])/
    (106496*y^7), ccbetasv[{10, 4}, {14, 14}] -> 
  256*y^4*betasv[{2}, {14}]*betasv[{8}, {14}] - 
   256*y^4*betasv[{2, 8}, {14, 14}] - (y^3*zeta[13])/7513289784000 - 
   (2*betasv[{2}, {14}]*zeta[13])/13 + (betasv[{8}, {14}]*zeta[13])/
    (26624*y^6), ccbetasv[{11, 4}, {14, 14}] -> 
  4096*y^6*betasv[{1}, {14}]*betasv[{8}, {14}] - 
   4096*y^6*betasv[{1, 8}, {14, 14}] + (y^4*zeta[13])/288972684000 - 
   (32*y^2*betasv[{1}, {14}]*zeta[13])/13 + (betasv[{8}, {14}]*zeta[13])/
    (6656*y^5), ccbetasv[{12, 4}, {14, 14}] -> 
  65536*y^8*betasv[{0}, {14}]*betasv[{8}, {14}] - 
   65536*y^8*betasv[{0, 8}, {14, 14}] - (19*y^5*zeta[13])/117395152875 - 
   (512*y^4*betasv[{0}, {14}]*zeta[13])/13 + (betasv[{8}, {14}]*zeta[13])/
    (1664*y^4), ccbetasv[{5, 5}, {14, 14}] -> betasv[{7}, {14}]^2/(512*y^4), 
 ccbetasv[{6, 5}, {14, 14}] -> (betasv[{6}, {14}]*betasv[{7}, {14}])/
    (16*y^2) - betasv[{6, 7}, {14, 14}]/(16*y^2) - 
   zeta[13]/2692763058585600 - (betasv[{6}, {14}]*zeta[13])/(106496*y^7) + 
   (betasv[{7}, {14}]*zeta[13])/(425984*y^8), ccbetasv[{7, 5}, {14, 14}] -> 
  betasv[{5}, {14}]*betasv[{7}, {14}] - betasv[{5, 7}, {14, 14}] - 
   (betasv[{5}, {14}]*zeta[13])/(6656*y^5) + (betasv[{7}, {14}]*zeta[13])/
    (106496*y^7), ccbetasv[{8, 5}, {14, 14}] -> 
  16*y^2*betasv[{4}, {14}]*betasv[{7}, {14}] - 
   16*y^2*betasv[{4, 7}, {14, 14}] - (y^2*zeta[13])/120212636544000 - 
   (betasv[{4}, {14}]*zeta[13])/(416*y^3) + (betasv[{7}, {14}]*zeta[13])/
    (26624*y^6), ccbetasv[{9, 5}, {14, 14}] -> 
  256*y^4*betasv[{3}, {14}]*betasv[{7}, {14}] - 
   256*y^4*betasv[{3, 7}, {14, 14}] + (y^3*zeta[13])/30053159136000 - 
   (betasv[{3}, {14}]*zeta[13])/(26*y) + (betasv[{7}, {14}]*zeta[13])/
    (6656*y^5), ccbetasv[{10, 5}, {14, 14}] -> 
  4096*y^6*betasv[{2}, {14}]*betasv[{7}, {14}] - 
   4096*y^6*betasv[{2, 7}, {14, 14}] - (y^4*zeta[13])/1502657956800 - 
   (8*y*betasv[{2}, {14}]*zeta[13])/13 + (betasv[{7}, {14}]*zeta[13])/
    (1664*y^4), ccbetasv[{11, 5}, {14, 14}] -> 
  65536*y^8*betasv[{1}, {14}]*betasv[{7}, {14}] - 
   65536*y^8*betasv[{1, 7}, {14, 14}] + (y^5*zeta[13])/75132897840 - 
   (128*y^3*betasv[{1}, {14}]*zeta[13])/13 + (betasv[{7}, {14}]*zeta[13])/
    (416*y^3), ccbetasv[{12, 5}, {14, 14}] -> 
  1048576*y^10*betasv[{0}, {14}]*betasv[{7}, {14}] - 
   1048576*y^10*betasv[{0, 7}, {14, 14}] - (61*y^6*zeta[13])/93916122300 - 
   (2048*y^5*betasv[{0}, {14}]*zeta[13])/13 + (betasv[{7}, {14}]*zeta[13])/
    (104*y^2), ccbetasv[{6, 6}, {14, 14}] -> betasv[{6}, {14}]^2/2, 
 ccbetasv[{7, 6}, {14, 14}] -> 16*y^2*betasv[{5}, {14}]*betasv[{6}, {14}] - 
   16*y^2*betasv[{5, 6}, {14, 14}] + (y^2*zeta[13])/168297691161600 - 
   (betasv[{5}, {14}]*zeta[13])/(1664*y^4) + (betasv[{6}, {14}]*zeta[13])/
    (6656*y^5), ccbetasv[{8, 6}, {14, 14}] -> 
  256*y^4*betasv[{4}, {14}]*betasv[{6}, {14}] - 
   256*y^4*betasv[{4, 6}, {14, 14}] - (y^3*zeta[13])/105186056976000 - 
   (betasv[{4}, {14}]*zeta[13])/(104*y^2) + (betasv[{6}, {14}]*zeta[13])/
    (1664*y^4), ccbetasv[{9, 6}, {14, 14}] -> 
  4096*y^6*betasv[{3}, {14}]*betasv[{6}, {14}] - 
   4096*y^6*betasv[{3, 6}, {14, 14}] + (y^4*zeta[13])/4382752374000 - 
   (2*betasv[{3}, {14}]*zeta[13])/13 + (betasv[{6}, {14}]*zeta[13])/
    (416*y^3), ccbetasv[{10, 6}, {14, 14}] -> 
  65536*y^8*betasv[{2}, {14}]*betasv[{6}, {14}] - 
   65536*y^8*betasv[{2, 6}, {14, 14}] - (y^5*zeta[13])/438275237400 - 
   (32*y^2*betasv[{2}, {14}]*zeta[13])/13 + (betasv[{6}, {14}]*zeta[13])/
    (104*y^2), ccbetasv[{11, 6}, {14, 14}] -> 
  1048576*y^10*betasv[{1}, {14}]*betasv[{6}, {14}] - 
   1048576*y^10*betasv[{1, 6}, {14, 14}] + (y^6*zeta[13])/18261468225 - 
   (512*y^4*betasv[{1}, {14}]*zeta[13])/13 + (betasv[{6}, {14}]*zeta[13])/
    (26*y), ccbetasv[{12, 6}, {14, 14}] -> 
  16777216*y^12*betasv[{0}, {14}]*betasv[{6}, {14}] - 
   16777216*y^12*betasv[{0, 6}, {14, 14}] - (142*y^7*zeta[13])/54784404675 - 
   (8192*y^6*betasv[{0}, {14}]*zeta[13])/13 + (2*betasv[{6}, {14}]*zeta[13])/
    13, ccbetasv[{7, 7}, {14, 14}] -> 128*y^4*betasv[{5}, {14}]^2, 
 ccbetasv[{8, 7}, {14, 14}] -> 4096*y^6*betasv[{4}, {14}]*betasv[{5}, {14}] - 
   4096*y^6*betasv[{4, 5}, {14, 14}] - (y^4*zeta[13])/7513289784000 - 
   (betasv[{4}, {14}]*zeta[13])/(26*y) + (betasv[{5}, {14}]*zeta[13])/
    (104*y^2), ccbetasv[{9, 7}, {14, 14}] -> 
  65536*y^8*betasv[{3}, {14}]*betasv[{5}, {14}] - 
   65536*y^8*betasv[{3, 5}, {14, 14}] + (y^5*zeta[13])/1878322446000 - 
   (8*y*betasv[{3}, {14}]*zeta[13])/13 + (betasv[{5}, {14}]*zeta[13])/(26*y), 
 ccbetasv[{10, 7}, {14, 14}] -> 1048576*y^10*betasv[{2}, {14}]*
    betasv[{5}, {14}] - 1048576*y^10*betasv[{2, 5}, {14, 14}] - 
   (y^6*zeta[13])/93916122300 - (128*y^3*betasv[{2}, {14}]*zeta[13])/13 + 
   (2*betasv[{5}, {14}]*zeta[13])/13, ccbetasv[{11, 7}, {14, 14}] -> 
  16777216*y^12*betasv[{1}, {14}]*betasv[{5}, {14}] - 
   16777216*y^12*betasv[{1, 5}, {14, 14}] + (y^7*zeta[13])/4695806115 - 
   (2048*y^5*betasv[{1}, {14}]*zeta[13])/13 + 
   (8*y*betasv[{5}, {14}]*zeta[13])/13, ccbetasv[{12, 7}, {14, 14}] -> 
  268435456*y^14*betasv[{0}, {14}]*betasv[{5}, {14}] - 
   268435456*y^14*betasv[{0, 5}, {14, 14}] - (244*y^8*zeta[13])/23479030575 - 
   (32768*y^7*betasv[{0}, {14}]*zeta[13])/13 + 
   (32*y^2*betasv[{5}, {14}]*zeta[13])/13, ccbetasv[{8, 8}, {14, 14}] -> 
  32768*y^8*betasv[{4}, {14}]^2, ccbetasv[{9, 8}, {14, 14}] -> 
  1048576*y^10*betasv[{3}, {14}]*betasv[{4}, {14}] - 
   1048576*y^10*betasv[{3, 4}, {14, 14}] + (y^6*zeta[13])/234790305750 - 
   (32*y^2*betasv[{3}, {14}]*zeta[13])/13 + (8*y*betasv[{4}, {14}]*zeta[13])/
    13, ccbetasv[{10, 8}, {14, 14}] -> 
  16777216*y^12*betasv[{2}, {14}]*betasv[{4}, {14}] - 
   16777216*y^12*betasv[{2, 4}, {14, 14}] - (4*y^7*zeta[13])/117395152875 - 
   (512*y^4*betasv[{2}, {14}]*zeta[13])/13 + 
   (32*y^2*betasv[{4}, {14}]*zeta[13])/13, ccbetasv[{11, 8}, {14, 14}] -> 
  268435456*y^14*betasv[{1}, {14}]*betasv[{4}, {14}] - 
   268435456*y^14*betasv[{1, 4}, {14, 14}] + (8*y^8*zeta[13])/9030396375 - 
   (8192*y^6*betasv[{1}, {14}]*zeta[13])/13 + 
   (128*y^3*betasv[{4}, {14}]*zeta[13])/13, ccbetasv[{12, 8}, {14, 14}] -> 
  4294967296*y^16*betasv[{0}, {14}]*betasv[{4}, {14}] - 
   4294967296*y^16*betasv[{0, 4}, {14, 14}] - (4864*y^9*zeta[13])/
    117395152875 - (131072*y^8*betasv[{0}, {14}]*zeta[13])/13 + 
   (512*y^4*betasv[{4}, {14}]*zeta[13])/13, ccbetasv[{9, 9}, {14, 14}] -> 
  8388608*y^12*betasv[{3}, {14}]^2, ccbetasv[{10, 9}, {14, 14}] -> 
  268435456*y^14*betasv[{2}, {14}]*betasv[{3}, {14}] - 
   268435456*y^14*betasv[{2, 3}, {14, 14}] - (8*y^8*zeta[13])/39131717625 - 
   (2048*y^5*betasv[{2}, {14}]*zeta[13])/13 + 
   (512*y^4*betasv[{3}, {14}]*zeta[13])/13, ccbetasv[{11, 9}, {14, 14}] -> 
  4294967296*y^16*betasv[{1}, {14}]*betasv[{3}, {14}] - 
   4294967296*y^16*betasv[{1, 3}, {14, 14}] + (128*y^9*zeta[13])/
    39131717625 - (32768*y^7*betasv[{1}, {14}]*zeta[13])/13 + 
   (2048*y^5*betasv[{3}, {14}]*zeta[13])/13, ccbetasv[{12, 9}, {14, 14}] -> 
  68719476736*y^18*betasv[{0}, {14}]*betasv[{3}, {14}] - 
   68719476736*y^18*betasv[{0, 3}, {14, 14}] - (2176*y^10*zeta[13])/
    13043905875 - (524288*y^9*betasv[{0}, {14}]*zeta[13])/13 + 
   (8192*y^6*betasv[{3}, {14}]*zeta[13])/13, ccbetasv[{10, 10}, {14, 14}] -> 
  2147483648*y^16*betasv[{2}, {14}]^2, ccbetasv[{11, 10}, {14, 14}] -> 
  68719476736*y^18*betasv[{1}, {14}]*betasv[{2}, {14}] - 
   68719476736*y^18*betasv[{1, 2}, {14, 14}] + (128*y^10*zeta[13])/
    7826343525 - (131072*y^8*betasv[{1}, {14}]*zeta[13])/13 + 
   (32768*y^7*betasv[{2}, {14}]*zeta[13])/13, ccbetasv[{12, 10}, {14, 14}] -> 
  1099511627776*y^20*betasv[{0}, {14}]*betasv[{2}, {14}] - 
   1099511627776*y^20*betasv[{0, 2}, {14, 14}] - 
   (1024*y^11*zeta[13])/1565268705 - (2097152*y^10*betasv[{0}, {14}]*
     zeta[13])/13 + (131072*y^8*betasv[{2}, {14}]*zeta[13])/13, 
 ccbetasv[{11, 11}, {14, 14}] -> 549755813888*y^20*betasv[{1}, {14}]^2, 
 ccbetasv[{12, 11}, {14, 14}] -> 17592186044416*y^22*betasv[{0}, {14}]*
    betasv[{1}, {14}] - 17592186044416*y^22*betasv[{0, 1}, {14, 14}] - 
   (2048*y^12*zeta[13])/711485775 - (8388608*y^11*betasv[{0}, {14}]*zeta[13])/
    13 + (2097152*y^10*betasv[{1}, {14}]*zeta[13])/13, 
 ccbetasv[{12, 12}, {14, 14}] -> 140737488355328*y^24*betasv[{0}, {14}]^2}


==> anc/checkFminus.txt <==
{cFFm[2, 3, 2] -> -90*betasv[{1, 2}, {4, 6}] + 90*betasv[{2, 1}, {4, 6}] + 
   90*betasv[{2, 1}, {6, 4}] - 90*betasv[{3, 0}, {6, 4}] - 
   (5*betasv[{1}, {4}]*zeta[3])/7 - 60*betasv[{1}, {6}]*zeta[3] + 
   (15*betasv[{2}, {6}]*zeta[3])/y - zeta[5]/40 + 
   (9*betasv[{0}, {4}]*zeta[5])/y - (9*betasv[{1}, {4}]*zeta[5])/(4*y^2), 
 cFFm[2, 3, 4] -> -90*betasv[{1, 2}, {4, 6}] - 60*betasv[{2, 1}, {4, 6}] + 
   90*betasv[{2, 1}, {6, 4}] + 60*betasv[{3, 0}, {6, 4}] + 
   40*betasv[{1}, {6}]*zeta[3] + (15*betasv[{2}, {6}]*zeta[3])/y + 
   zeta[5]/360 - (6*betasv[{0}, {4}]*zeta[5])/y - 
   (9*betasv[{1}, {4}]*zeta[5])/(4*y^2), 
 cFFm[2, 4, 3] -> -420*betasv[{1, 3}, {4, 8}] + 420*betasv[{2, 2}, {4, 8}] + 
   420*betasv[{3, 1}, {8, 4}] - 420*betasv[{4, 0}, {8, 4}] - 
   (7*betasv[{2}, {6}]*zeta[3])/2 - 280*betasv[{2}, {8}]*zeta[3] + 
   (70*betasv[{3}, {8}]*zeta[3])/y - zeta[7]/(48*y) + 
   (15*betasv[{0}, {4}]*zeta[7])/(2*y^2) - (15*betasv[{1}, {4}]*zeta[7])/
    (8*y^3), cFFm[2, 4, 5] -> -420*betasv[{1, 3}, {4, 8}] - 
   315*betasv[{2, 2}, {4, 8}] + 420*betasv[{3, 1}, {8, 4}] + 
   315*betasv[{4, 0}, {8, 4}] + 210*betasv[{2}, {8}]*zeta[3] + 
   (70*betasv[{3}, {8}]*zeta[3])/y + zeta[7]/(288*y) - 
   (45*betasv[{0}, {4}]*zeta[7])/(8*y^2) - (15*betasv[{1}, {4}]*zeta[7])/
    (8*y^3), cFFm[2, 5, 4] -> -1890*betasv[{1, 4}, {4, 10}] + 
   1890*betasv[{2, 3}, {4, 10}] + 1890*betasv[{4, 1}, {10, 4}] - 
   1890*betasv[{5, 0}, {10, 4}] - (175*betasv[{3}, {8}]*zeta[3])/11 - 
   1260*betasv[{3}, {10}]*zeta[3] + (315*betasv[{4}, {10}]*zeta[3])/y - 
   (7*zeta[9])/(384*y^2) + (105*betasv[{0}, {4}]*zeta[9])/(16*y^3) - 
   (105*betasv[{1}, {4}]*zeta[9])/(64*y^4), 
 cFFm[2, 5, 6] -> -1890*betasv[{1, 4}, {4, 10}] - 
   1512*betasv[{2, 3}, {4, 10}] + 1890*betasv[{4, 1}, {10, 4}] + 
   1512*betasv[{5, 0}, {10, 4}] + 1008*betasv[{3}, {10}]*zeta[3] + 
   (315*betasv[{4}, {10}]*zeta[3])/y + (7*zeta[9])/(1920*y^2) - 
   (21*betasv[{0}, {4}]*zeta[9])/(4*y^3) - (105*betasv[{1}, {4}]*zeta[9])/
    (64*y^4), cFFm[2, 6, 5] -> -8316*betasv[{1, 5}, {4, 12}] + 
   8316*betasv[{2, 4}, {4, 12}] + 8316*betasv[{5, 1}, {12, 4}] - 
   8316*betasv[{6, 0}, {12, 4}] - (22803*betasv[{4}, {10}]*zeta[3])/325 - 
   5544*betasv[{4}, {12}]*zeta[3] + (1386*betasv[{5}, {12}]*zeta[3])/y - 
   (21*zeta[11])/(1280*y^3) + (189*betasv[{0}, {4}]*zeta[11])/(32*y^4) - 
   (189*betasv[{1}, {4}]*zeta[11])/(128*y^5), 
 cFFm[2, 6, 7] -> -8316*betasv[{1, 5}, {4, 12}] - 
   6930*betasv[{2, 4}, {4, 12}] + 8316*betasv[{5, 1}, {12, 4}] + 
   6930*betasv[{6, 0}, {12, 4}] + 4620*betasv[{4}, {12}]*zeta[3] + 
   (1386*betasv[{5}, {12}]*zeta[3])/y + (7*zeta[11])/(1920*y^3) - 
   (315*betasv[{0}, {4}]*zeta[11])/(64*y^4) - (189*betasv[{1}, {4}]*zeta[11])/
    (128*y^5), cFFm[2, 7, 6] -> -36036*betasv[{1, 6}, {4, 14}] + 
   36036*betasv[{2, 5}, {4, 14}] + 36036*betasv[{6, 1}, {14, 4}] - 
   36036*betasv[{7, 0}, {14, 4}] - (210210*betasv[{5}, {12}]*zeta[3])/691 - 
   24024*betasv[{5}, {14}]*zeta[3] + (6006*betasv[{6}, {14}]*zeta[3])/y - 
   (77*zeta[13])/(5120*y^4) + (693*betasv[{0}, {4}]*zeta[13])/(128*y^5) - 
   (693*betasv[{1}, {4}]*zeta[13])/(512*y^6), 
 cFFm[2, 7, 8] -> -36036*betasv[{1, 6}, {4, 14}] - 
   30888*betasv[{2, 5}, {4, 14}] + 36036*betasv[{6, 1}, {14, 4}] + 
   30888*betasv[{7, 0}, {14, 4}] + 20592*betasv[{5}, {14}]*zeta[3] + 
   (6006*betasv[{6}, {14}]*zeta[3])/y + (11*zeta[13])/(3072*y^4) - 
   (297*betasv[{0}, {4}]*zeta[13])/(64*y^5) - (693*betasv[{1}, {4}]*zeta[13])/
    (512*y^6), cFFm[2, 8, 7] -> -154440*betasv[{1, 7}, {4, 16}] + 
   154440*betasv[{2, 6}, {4, 16}] + 154440*betasv[{7, 1}, {16, 4}] - 
   154440*betasv[{8, 0}, {16, 4}] - (1551693*betasv[{6}, {14}]*zeta[3])/
    1190 - 102960*betasv[{6}, {16}]*zeta[3] + 
   (25740*betasv[{7}, {16}]*zeta[3])/y - (143*zeta[15])/(10240*y^5) + 
   (1287*betasv[{0}, {4}]*zeta[15])/(256*y^6) - 
   (1287*betasv[{1}, {4}]*zeta[15])/(1024*y^7), 
 cFFm[2, 8, 9] -> -154440*betasv[{1, 7}, {4, 16}] - 
   135135*betasv[{2, 6}, {4, 16}] + 154440*betasv[{7, 1}, {16, 4}] + 
   135135*betasv[{8, 0}, {16, 4}] + 90090*betasv[{6}, {16}]*zeta[3] + 
   (25740*betasv[{7}, {16}]*zeta[3])/y + (143*zeta[15])/(40960*y^5) - 
   (9009*betasv[{0}, {4}]*zeta[15])/(2048*y^6) - 
   (1287*betasv[{1}, {4}]*zeta[15])/(1024*y^7), 
 cFFm[2, 9, 8] -> -656370*betasv[{1, 8}, {4, 18}] + 
   656370*betasv[{2, 7}, {4, 18}] + 656370*betasv[{8, 1}, {18, 4}] - 
   656370*betasv[{9, 0}, {18, 4}] - (2666016925*betasv[{7}, {16}]*zeta[3])/
    481061 - 437580*betasv[{7}, {18}]*zeta[3] + 
   (109395*betasv[{8}, {18}]*zeta[3])/y - (429*zeta[17])/(32768*y^6) + 
   (19305*betasv[{0}, {4}]*zeta[17])/(4096*y^7) - 
   (19305*betasv[{1}, {4}]*zeta[17])/(16384*y^8), 
 cFFm[2, 9, 10] -> -656370*betasv[{1, 8}, {4, 18}] - 
   583440*betasv[{2, 7}, {4, 18}] + 656370*betasv[{8, 1}, {18, 4}] + 
   583440*betasv[{9, 0}, {18, 4}] + 388960*betasv[{7}, {18}]*zeta[3] + 
   (109395*betasv[{8}, {18}]*zeta[3])/y + (1001*zeta[17])/(294912*y^6) - 
   (2145*betasv[{0}, {4}]*zeta[17])/(512*y^7) - 
   (19305*betasv[{1}, {4}]*zeta[17])/(16384*y^8), 
 cFFm[2, 10, 9] -> -2771340*betasv[{1, 9}, {4, 20}] + 
   2771340*betasv[{2, 8}, {4, 20}] + 2771340*betasv[{9, 1}, {20, 4}] - 
   2771340*betasv[{10, 0}, {20, 4}] - (5132341123*betasv[{8}, {18}]*zeta[3])/
    219335 - 1847560*betasv[{8}, {20}]*zeta[3] + 
   (461890*betasv[{9}, {20}]*zeta[3])/y - (2431*zeta[19])/(196608*y^7) + 
   (36465*betasv[{0}, {4}]*zeta[19])/(8192*y^8) - 
   (36465*betasv[{1}, {4}]*zeta[19])/(32768*y^9), 
 cFFm[2, 10, 11] -> -2771340*betasv[{1, 9}, {4, 20}] - 
   2494206*betasv[{2, 8}, {4, 20}] + 2771340*betasv[{9, 1}, {20, 4}] + 
   2494206*betasv[{10, 0}, {20, 4}] + 1662804*betasv[{8}, {20}]*zeta[3] + 
   (461890*betasv[{9}, {20}]*zeta[3])/y + (2431*zeta[19])/(737280*y^7) - 
   (65637*betasv[{0}, {4}]*zeta[19])/(16384*y^8) - 
   (36465*betasv[{1}, {4}]*zeta[19])/(32768*y^9), 
 cFFm[2, 11, 10] -> -11639628*betasv[{1, 10}, {4, 22}] + 
   11639628*betasv[{2, 9}, {4, 22}] + 11639628*betasv[{10, 1}, {22, 4}] - 
   11639628*betasv[{11, 0}, {22, 4}] - 
   (394691009570*betasv[{9}, {20}]*zeta[3])/4016053 - 
   7759752*betasv[{9}, {22}]*zeta[3] + (1939938*betasv[{10}, {22}]*zeta[3])/
    y - (46189*zeta[21])/(3932160*y^8) + (138567*betasv[{0}, {4}]*zeta[21])/
    (32768*y^9) - (138567*betasv[{1}, {4}]*zeta[21])/(131072*y^10), 
 cFFm[2, 11, 12] -> -11639628*betasv[{1, 10}, {4, 22}] - 
   10581480*betasv[{2, 9}, {4, 22}] + 11639628*betasv[{10, 1}, {22, 4}] + 
   10581480*betasv[{11, 0}, {22, 4}] + 7054320*betasv[{9}, {22}]*zeta[3] + 
   (1939938*betasv[{10}, {22}]*zeta[3])/y + (4199*zeta[21])/(1310720*y^8) - 
   (62985*betasv[{0}, {4}]*zeta[21])/(16384*y^9) - 
   (138567*betasv[{1}, {4}]*zeta[21])/(131072*y^10), 
 cFFm[2, 12, 11] -> -48674808*betasv[{1, 11}, {4, 24}] + 
   48674808*betasv[{2, 10}, {4, 24}] + 48674808*betasv[{11, 1}, {24, 4}] - 
   48674808*betasv[{12, 0}, {24, 4}] - 
   (1755948832039*betasv[{10}, {22}]*zeta[3])/4272565 - 
   32449872*betasv[{10}, {24}]*zeta[3] + (8112468*betasv[{11}, {24}]*zeta[3])/
    y - (29393*zeta[23])/(2621440*y^9) + (264537*betasv[{0}, {4}]*zeta[23])/
    (65536*y^10) - (264537*betasv[{1}, {4}]*zeta[23])/(262144*y^11), 
 cFFm[2, 12, 13] -> -48674808*betasv[{1, 11}, {4, 24}] - 
   44618574*betasv[{2, 10}, {4, 24}] + 48674808*betasv[{11, 1}, {24, 4}] + 
   44618574*betasv[{12, 0}, {24, 4}] + 29745716*betasv[{10}, {24}]*zeta[3] + 
   (8112468*betasv[{11}, {24}]*zeta[3])/y + (29393*zeta[23])/(9437184*y^9) - 
   (969969*betasv[{0}, {4}]*zeta[23])/(262144*y^10) - 
   (264537*betasv[{1}, {4}]*zeta[23])/(262144*y^11), 
 cFFm[3, 4, 2] -> -2100*betasv[{2, 3}, {6, 8}] + 
   2800*betasv[{3, 2}, {6, 8}] + 2100*betasv[{3, 2}, {8, 6}] - 
   700*betasv[{4, 1}, {6, 8}] - 2800*betasv[{4, 1}, {8, 6}] + 
   700*betasv[{5, 0}, {8, 6}] - (betasv[{1}, {4}]*zeta[5])/12 + 
   280*betasv[{1}, {8}]*zeta[5] - (280*betasv[{2}, {8}]*zeta[5])/y + 
   (105*betasv[{3}, {8}]*zeta[5])/(2*y^2) - (5*zeta[7])/1512 - 
   (50*betasv[{0}, {6}]*zeta[7])/y + (50*betasv[{1}, {6}]*zeta[7])/y^2 - 
   (75*betasv[{2}, {6}]*zeta[7])/(8*y^3), 
 cFFm[3, 4, 4] -> -2100*betasv[{2, 3}, {6, 8}] + 
   1050*betasv[{3, 2}, {6, 8}] + 2100*betasv[{3, 2}, {8, 6}] + 
   1050*betasv[{4, 1}, {6, 8}] - 1050*betasv[{4, 1}, {8, 6}] - 
   1050*betasv[{5, 0}, {8, 6}] - 420*betasv[{1}, {8}]*zeta[5] - 
   (105*betasv[{2}, {8}]*zeta[5])/y + (105*betasv[{3}, {8}]*zeta[5])/
    (2*y^2) + (5*zeta[7])/6048 + (75*betasv[{0}, {6}]*zeta[7])/y + 
   (75*betasv[{1}, {6}]*zeta[7])/(4*y^2) - (75*betasv[{2}, {6}]*zeta[7])/
    (8*y^3), cFFm[3, 4, 6] -> -2100*betasv[{2, 3}, {6, 8}] - 
   2100*betasv[{3, 2}, {6, 8}] + 2100*betasv[{3, 2}, {8, 6}] - 
   210*betasv[{4, 1}, {6, 8}] + 2100*betasv[{4, 1}, {8, 6}] + 
   210*betasv[{5, 0}, {8, 6}] + 84*betasv[{1}, {8}]*zeta[5] + 
   (210*betasv[{2}, {8}]*zeta[5])/y + (105*betasv[{3}, {8}]*zeta[5])/
    (2*y^2) - zeta[7]/15120 - (15*betasv[{0}, {6}]*zeta[7])/y - 
   (75*betasv[{1}, {6}]*zeta[7])/(2*y^2) - (75*betasv[{2}, {6}]*zeta[7])/
    (8*y^3), cFFm[3, 5, 3] -> -9450*betasv[{2, 4}, {6, 10}] + 
   12600*betasv[{3, 3}, {6, 10}] - 3150*betasv[{4, 2}, {6, 10}] + 
   9450*betasv[{4, 2}, {10, 6}] - 12600*betasv[{5, 1}, {10, 6}] + 
   3150*betasv[{6, 0}, {10, 6}] - (35*betasv[{2}, {6}]*zeta[5])/88 + 
   1260*betasv[{2}, {10}]*zeta[5] - (1260*betasv[{3}, {10}]*zeta[5])/y + 
   (945*betasv[{4}, {10}]*zeta[5])/(4*y^2) - (5*zeta[9])/(1728*y) - 
   (175*betasv[{0}, {6}]*zeta[9])/(4*y^2) + (175*betasv[{1}, {6}]*zeta[9])/
    (4*y^3) - (525*betasv[{2}, {6}]*zeta[9])/(64*y^4), 
 cFFm[3, 5, 5] -> -9450*betasv[{2, 4}, {6, 10}] + 
   3780*betasv[{3, 3}, {6, 10}] + 5670*betasv[{4, 2}, {6, 10}] + 
   9450*betasv[{4, 2}, {10, 6}] - 3780*betasv[{5, 1}, {10, 6}] - 
   5670*betasv[{6, 0}, {10, 6}] - 2268*betasv[{2}, {10}]*zeta[5] - 
   (378*betasv[{3}, {10}]*zeta[5])/y + (945*betasv[{4}, {10}]*zeta[5])/
    (4*y^2) + zeta[9]/(864*y) + (315*betasv[{0}, {6}]*zeta[9])/(4*y^2) + 
   (105*betasv[{1}, {6}]*zeta[9])/(8*y^3) - (525*betasv[{2}, {6}]*zeta[9])/
    (64*y^4), cFFm[3, 5, 7] -> -9450*betasv[{2, 4}, {6, 10}] - 
   10080*betasv[{3, 3}, {6, 10}] - 1260*betasv[{4, 2}, {6, 10}] + 
   9450*betasv[{4, 2}, {10, 6}] + 10080*betasv[{5, 1}, {10, 6}] + 
   1260*betasv[{6, 0}, {10, 6}] + 504*betasv[{2}, {10}]*zeta[5] + 
   (1008*betasv[{3}, {10}]*zeta[5])/y + (945*betasv[{4}, {10}]*zeta[5])/
    (4*y^2) - zeta[9]/(8640*y) - (35*betasv[{0}, {6}]*zeta[9])/(2*y^2) - 
   (35*betasv[{1}, {6}]*zeta[9])/y^3 - (525*betasv[{2}, {6}]*zeta[9])/
    (64*y^4), cFFm[3, 6, 4] -> -41580*betasv[{2, 5}, {6, 12}] + 
   55440*betasv[{3, 4}, {6, 12}] - 13860*betasv[{4, 3}, {6, 12}] + 
   41580*betasv[{5, 2}, {12, 6}] - 55440*betasv[{6, 1}, {12, 6}] + 
   13860*betasv[{7, 0}, {12, 6}] - (691*betasv[{3}, {8}]*zeta[5])/390 + 
   5544*betasv[{3}, {12}]*zeta[5] - (5544*betasv[{4}, {12}]*zeta[5])/y + 
   (2079*betasv[{5}, {12}]*zeta[5])/(2*y^2) - zeta[11]/(384*y^2) - 
   (315*betasv[{0}, {6}]*zeta[11])/(8*y^3) + (315*betasv[{1}, {6}]*zeta[11])/
    (8*y^4) - (945*betasv[{2}, {6}]*zeta[11])/(128*y^5), 
 cFFm[3, 6, 6] -> -41580*betasv[{2, 5}, {6, 12}] + 
   13860*betasv[{3, 4}, {6, 12}] + 27720*betasv[{4, 3}, {6, 12}] + 
   41580*betasv[{5, 2}, {12, 6}] - 13860*betasv[{6, 1}, {12, 6}] - 
   27720*betasv[{7, 0}, {12, 6}] - 11088*betasv[{3}, {12}]*zeta[5] - 
   (1386*betasv[{4}, {12}]*zeta[5])/y + (2079*betasv[{5}, {12}]*zeta[5])/
    (2*y^2) + zeta[11]/(768*y^2) + (315*betasv[{0}, {6}]*zeta[11])/(4*y^3) + 
   (315*betasv[{1}, {6}]*zeta[11])/(32*y^4) - (945*betasv[{2}, {6}]*zeta[11])/
    (128*y^5), cFFm[3, 6, 8] -> -41580*betasv[{2, 5}, {6, 12}] - 
   46200*betasv[{3, 4}, {6, 12}] - 6600*betasv[{4, 3}, {6, 12}] + 
   41580*betasv[{5, 2}, {12, 6}] + 46200*betasv[{6, 1}, {12, 6}] + 
   6600*betasv[{7, 0}, {12, 6}] + 2640*betasv[{3}, {12}]*zeta[5] + 
   (4620*betasv[{4}, {12}]*zeta[5])/y + (2079*betasv[{5}, {12}]*zeta[5])/
    (2*y^2) - zeta[11]/(6720*y^2) - (75*betasv[{0}, {6}]*zeta[11])/(4*y^3) - 
   (525*betasv[{1}, {6}]*zeta[11])/(16*y^4) - (945*betasv[{2}, {6}]*zeta[11])/
    (128*y^5), cFFm[3, 7, 5] -> -180180*betasv[{2, 6}, {6, 14}] + 
   240240*betasv[{3, 5}, {6, 14}] - 60060*betasv[{4, 4}, {6, 14}] + 
   180180*betasv[{6, 2}, {14, 6}] - 240240*betasv[{7, 1}, {14, 6}] + 
   60060*betasv[{8, 0}, {14, 6}] - (77*betasv[{4}, {10}]*zeta[5])/10 + 
   24024*betasv[{4}, {14}]*zeta[5] - (24024*betasv[{5}, {14}]*zeta[5])/y + 
   (9009*betasv[{6}, {14}]*zeta[5])/(2*y^2) - (11*zeta[13])/(4608*y^3) - 
   (1155*betasv[{0}, {6}]*zeta[13])/(32*y^4) + 
   (1155*betasv[{1}, {6}]*zeta[13])/(32*y^5) - 
   (3465*betasv[{2}, {6}]*zeta[13])/(512*y^6), 
 cFFm[3, 7, 7] -> -180180*betasv[{2, 6}, {6, 14}] + 
   51480*betasv[{3, 5}, {6, 14}] + 128700*betasv[{4, 4}, {6, 14}] + 
   180180*betasv[{6, 2}, {14, 6}] - 51480*betasv[{7, 1}, {14, 6}] - 
   128700*betasv[{8, 0}, {14, 6}] - 51480*betasv[{4}, {14}]*zeta[5] - 
   (5148*betasv[{5}, {14}]*zeta[5])/y + (9009*betasv[{6}, {14}]*zeta[5])/
    (2*y^2) + (11*zeta[13])/(8064*y^3) + (2475*betasv[{0}, {6}]*zeta[13])/
    (32*y^4) + (495*betasv[{1}, {6}]*zeta[13])/(64*y^5) - 
   (3465*betasv[{2}, {6}]*zeta[13])/(512*y^6), 
 cFFm[3, 7, 9] -> -180180*betasv[{2, 6}, {6, 14}] - 
   205920*betasv[{3, 5}, {6, 14}] - 32175*betasv[{4, 4}, {6, 14}] + 
   180180*betasv[{6, 2}, {14, 6}] + 205920*betasv[{7, 1}, {14, 6}] + 
   32175*betasv[{8, 0}, {14, 6}] + 12870*betasv[{4}, {14}]*zeta[5] + 
   (20592*betasv[{5}, {14}]*zeta[5])/y + (9009*betasv[{6}, {14}]*zeta[5])/
    (2*y^2) - (11*zeta[13])/(64512*y^3) - (2475*betasv[{0}, {6}]*zeta[13])/
    (128*y^4) - (495*betasv[{1}, {6}]*zeta[13])/(16*y^5) - 
   (3465*betasv[{2}, {6}]*zeta[13])/(512*y^6), 
 cFFm[3, 8, 6] -> -772200*betasv[{2, 7}, {6, 16}] + 
   1029600*betasv[{3, 6}, {6, 16}] - 257400*betasv[{4, 5}, {6, 16}] + 
   772200*betasv[{7, 2}, {16, 6}] - 1029600*betasv[{8, 1}, {16, 6}] + 
   257400*betasv[{9, 0}, {16, 6}] - (1551693*betasv[{5}, {12}]*zeta[5])/
    46988 + 102960*betasv[{5}, {16}]*zeta[5] - 
   (102960*betasv[{6}, {16}]*zeta[5])/y + (19305*betasv[{7}, {16}]*zeta[5])/
    y^2 - (143*zeta[15])/(64512*y^4) - (2145*betasv[{0}, {6}]*zeta[15])/
    (64*y^5) + (2145*betasv[{1}, {6}]*zeta[15])/(64*y^6) - 
   (6435*betasv[{2}, {6}]*zeta[15])/(1024*y^7), 
 cFFm[3, 8, 8] -> -772200*betasv[{2, 7}, {6, 16}] + 
   193050*betasv[{3, 6}, {6, 16}] + 579150*betasv[{4, 5}, {6, 16}] + 
   772200*betasv[{7, 2}, {16, 6}] - 193050*betasv[{8, 1}, {16, 6}] - 
   579150*betasv[{9, 0}, {16, 6}] - 231660*betasv[{5}, {16}]*zeta[5] - 
   (19305*betasv[{6}, {16}]*zeta[5])/y + (19305*betasv[{7}, {16}]*zeta[5])/
    y^2 + (715*zeta[15])/(516096*y^4) + (19305*betasv[{0}, {6}]*zeta[15])/
    (256*y^5) + (6435*betasv[{1}, {6}]*zeta[15])/(1024*y^6) - 
   (6435*betasv[{2}, {6}]*zeta[15])/(1024*y^7), 
 cFFm[3, 8, 10] -> -772200*betasv[{2, 7}, {6, 16}] - 
   900900*betasv[{3, 6}, {6, 16}] - 150150*betasv[{4, 5}, {6, 16}] + 
   772200*betasv[{7, 2}, {16, 6}] + 900900*betasv[{8, 1}, {16, 6}] + 
   150150*betasv[{9, 0}, {16, 6}] + 60060*betasv[{5}, {16}]*zeta[5] + 
   (90090*betasv[{6}, {16}]*zeta[5])/y + (19305*betasv[{7}, {16}]*zeta[5])/
    y^2 - (143*zeta[15])/(774144*y^4) - (5005*betasv[{0}, {6}]*zeta[15])/
    (256*y^5) - (15015*betasv[{1}, {6}]*zeta[15])/(512*y^6) - 
   (6435*betasv[{2}, {6}]*zeta[15])/(1024*y^7), 
 cFFm[3, 9, 7] -> -3281850*betasv[{2, 8}, {6, 18}] + 
   4375800*betasv[{3, 7}, {6, 18}] - 1093950*betasv[{4, 6}, {6, 18}] + 
   3281850*betasv[{8, 2}, {18, 6}] - 4375800*betasv[{9, 1}, {18, 6}] + 
   1093950*betasv[{10, 0}, {18, 6}] - (6272981*betasv[{6}, {14}]*zeta[5])/
    44688 + 437580*betasv[{6}, {18}]*zeta[5] - 
   (437580*betasv[{7}, {18}]*zeta[5])/y + (328185*betasv[{8}, {18}]*zeta[5])/
    (4*y^2) - (715*zeta[17])/(344064*y^5) - (32175*betasv[{0}, {6}]*zeta[17])/
    (1024*y^6) + (32175*betasv[{1}, {6}]*zeta[17])/(1024*y^7) - 
   (96525*betasv[{2}, {6}]*zeta[17])/(16384*y^8), 
 cFFm[3, 9, 9] -> -3281850*betasv[{2, 8}, {6, 18}] + 
   729300*betasv[{3, 7}, {6, 18}] + 2552550*betasv[{4, 6}, {6, 18}] + 
   3281850*betasv[{8, 2}, {18, 6}] - 729300*betasv[{9, 1}, {18, 6}] - 
   2552550*betasv[{10, 0}, {18, 6}] - 1021020*betasv[{6}, {18}]*zeta[5] - 
   (72930*betasv[{7}, {18}]*zeta[5])/y + (328185*betasv[{8}, {18}]*zeta[5])/
    (4*y^2) + (715*zeta[17])/(516096*y^5) + (75075*betasv[{0}, {6}]*zeta[17])/
    (1024*y^6) + (10725*betasv[{1}, {6}]*zeta[17])/(2048*y^7) - 
   (96525*betasv[{2}, {6}]*zeta[17])/(16384*y^8), 
 cFFm[3, 9, 11] -> -3281850*betasv[{2, 8}, {6, 18}] - 
   3889600*betasv[{3, 7}, {6, 18}] - 680680*betasv[{4, 6}, {6, 18}] + 
   3281850*betasv[{8, 2}, {18, 6}] + 3889600*betasv[{9, 1}, {18, 6}] + 
   680680*betasv[{10, 0}, {18, 6}] + 272272*betasv[{6}, {18}]*zeta[5] + 
   (388960*betasv[{7}, {18}]*zeta[5])/y + (328185*betasv[{8}, {18}]*zeta[5])/
    (4*y^2) - (143*zeta[17])/(737280*y^5) - (5005*betasv[{0}, {6}]*zeta[17])/
    (256*y^6) - (3575*betasv[{1}, {6}]*zeta[17])/(128*y^7) - 
   (96525*betasv[{2}, {6}]*zeta[17])/(16384*y^8), 
 cFFm[3, 10, 8] -> -13856700*betasv[{2, 9}, {6, 20}] + 
   18475600*betasv[{3, 8}, {6, 20}] - 4618900*betasv[{4, 7}, {6, 20}] + 
   13856700*betasv[{9, 2}, {20, 6}] - 18475600*betasv[{10, 1}, {20, 6}] + 
   4618900*betasv[{11, 0}, {20, 6}] - (38589031*betasv[{7}, {16}]*zeta[5])/
    65106 + 1847560*betasv[{7}, {20}]*zeta[5] - 
   (1847560*betasv[{8}, {20}]*zeta[5])/y + (692835*betasv[{9}, {20}]*zeta[5])/
    (2*y^2) - (12155*zeta[19])/(6193152*y^6) - 
   (60775*betasv[{0}, {6}]*zeta[19])/(2048*y^7) + 
   (60775*betasv[{1}, {6}]*zeta[19])/(2048*y^8) - 
   (182325*betasv[{2}, {6}]*zeta[19])/(32768*y^9), 
 cFFm[3, 10, 10] -> -13856700*betasv[{2, 9}, {6, 20}] + 
   2771340*betasv[{3, 8}, {6, 20}] + 11085360*betasv[{4, 7}, {6, 20}] + 
   13856700*betasv[{9, 2}, {20, 6}] - 2771340*betasv[{10, 1}, {20, 6}] - 
   11085360*betasv[{11, 0}, {20, 6}] - 4434144*betasv[{7}, {20}]*zeta[5] - 
   (277134*betasv[{8}, {20}]*zeta[5])/y + (692835*betasv[{9}, {20}]*zeta[5])/
    (2*y^2) + (2431*zeta[19])/(1769472*y^6) + 
   (36465*betasv[{0}, {6}]*zeta[19])/(512*y^7) + 
   (36465*betasv[{1}, {6}]*zeta[19])/(8192*y^8) - 
   (182325*betasv[{2}, {6}]*zeta[19])/(32768*y^9), 
 cFFm[3, 10, 12] -> -13856700*betasv[{2, 9}, {6, 20}] - 
   16628040*betasv[{3, 8}, {6, 20}] - 3023280*betasv[{4, 7}, {6, 20}] + 
   13856700*betasv[{9, 2}, {20, 6}] + 16628040*betasv[{10, 1}, {20, 6}] + 
   3023280*betasv[{11, 0}, {20, 6}] + 1209312*betasv[{7}, {20}]*zeta[5] + 
   (1662804*betasv[{8}, {20}]*zeta[5])/y + (692835*betasv[{9}, {20}]*zeta[5])/
    (2*y^2) - (221*zeta[19])/(1105920*y^6) - (9945*betasv[{0}, {6}]*zeta[19])/
    (512*y^7) - (109395*betasv[{1}, {6}]*zeta[19])/(4096*y^8) - 
   (182325*betasv[{2}, {6}]*zeta[19])/(32768*y^9), 
 cFFm[3, 11, 9] -> -58198140*betasv[{2, 10}, {6, 22}] + 
   77597520*betasv[{3, 9}, {6, 22}] - 19399380*betasv[{4, 8}, {6, 22}] + 
   58198140*betasv[{10, 2}, {22, 6}] - 77597520*betasv[{11, 1}, {22, 6}] + 
   19399380*betasv[{12, 0}, {22, 6}] - 
   (25116700609*betasv[{8}, {18}]*zeta[5])/10089410 + 
   7759752*betasv[{8}, {22}]*zeta[5] - (7759752*betasv[{9}, {22}]*zeta[5])/
    y + (2909907*betasv[{10}, {22}]*zeta[5])/(2*y^2) - 
   (46189*zeta[21])/(24772608*y^7) - (230945*betasv[{0}, {6}]*zeta[21])/
    (8192*y^8) + (230945*betasv[{1}, {6}]*zeta[21])/(8192*y^9) - 
   (692835*betasv[{2}, {6}]*zeta[21])/(131072*y^10), 
 cFFm[3, 11, 11] -> -58198140*betasv[{2, 10}, {6, 22}] + 
   10581480*betasv[{3, 9}, {6, 22}] + 47616660*betasv[{4, 8}, {6, 22}] + 
   58198140*betasv[{10, 2}, {22, 6}] - 10581480*betasv[{11, 1}, {22, 6}] - 
   47616660*betasv[{12, 0}, {22, 6}] - 19046664*betasv[{8}, {22}]*zeta[5] - 
   (1058148*betasv[{9}, {22}]*zeta[5])/y + 
   (2909907*betasv[{10}, {22}]*zeta[5])/(2*y^2) + 
   (4199*zeta[21])/(3096576*y^7) + (566865*betasv[{0}, {6}]*zeta[21])/
    (8192*y^8) + (62985*betasv[{1}, {6}]*zeta[21])/(16384*y^9) - 
   (692835*betasv[{2}, {6}]*zeta[21])/(131072*y^10), 
 cFFm[3, 11, 13] -> -58198140*betasv[{2, 10}, {6, 22}] - 
   70543200*betasv[{3, 9}, {6, 22}] - 13226850*betasv[{4, 8}, {6, 22}] + 
   58198140*betasv[{10, 2}, {22, 6}] + 70543200*betasv[{11, 1}, {22, 6}] + 
   13226850*betasv[{12, 0}, {22, 6}] + 5290740*betasv[{8}, {22}]*zeta[5] + 
   (7054320*betasv[{9}, {22}]*zeta[5])/y + 
   (2909907*betasv[{10}, {22}]*zeta[5])/(2*y^2) - 
   (4199*zeta[21])/(20643840*y^7) - (314925*betasv[{0}, {6}]*zeta[21])/
    (16384*y^8) - (104975*betasv[{1}, {6}]*zeta[21])/(4096*y^9) - 
   (692835*betasv[{2}, {6}]*zeta[21])/(131072*y^10), 
 cFFm[4, 5, 2] -> -44100*betasv[{3, 4}, {8, 10}] + 
   66150*betasv[{4, 3}, {8, 10}] + 44100*betasv[{4, 3}, {10, 8}] - 
   26460*betasv[{5, 2}, {8, 10}] - 66150*betasv[{5, 2}, {10, 8}] + 
   4410*betasv[{6, 1}, {8, 10}] + 26460*betasv[{6, 1}, {10, 8}] - 
   4410*betasv[{7, 0}, {10, 8}] - (5*betasv[{1}, {4}]*zeta[7])/528 - 
   1260*betasv[{1}, {10}]*zeta[7] + (1890*betasv[{2}, {10}]*zeta[7])/y - 
   (4725*betasv[{3}, {10}]*zeta[7])/(4*y^2) + 
   (1575*betasv[{4}, {10}]*zeta[7])/(8*y^3) - (7*zeta[9])/17280 + 
   (245*betasv[{0}, {8}]*zeta[9])/y - (735*betasv[{1}, {8}]*zeta[9])/
    (2*y^2) + (3675*betasv[{2}, {8}]*zeta[9])/(16*y^3) - 
   (1225*betasv[{3}, {8}]*zeta[9])/(32*y^4), 
 cFFm[4, 5, 4] -> -44100*betasv[{3, 4}, {8, 10}] + 
   44100*betasv[{4, 3}, {8, 10}] + 44100*betasv[{4, 3}, {10, 8}] + 
   8820*betasv[{5, 2}, {8, 10}] - 44100*betasv[{5, 2}, {10, 8}] - 
   8820*betasv[{6, 1}, {8, 10}] - 8820*betasv[{6, 1}, {10, 8}] + 
   8820*betasv[{7, 0}, {10, 8}] + 2520*betasv[{1}, {10}]*zeta[7] - 
   (630*betasv[{2}, {10}]*zeta[7])/y - (1575*betasv[{3}, {10}]*zeta[7])/
    (2*y^2) + (1575*betasv[{4}, {10}]*zeta[7])/(8*y^3) + (7*zeta[9])/51840 - 
   (490*betasv[{0}, {8}]*zeta[9])/y + (245*betasv[{1}, {8}]*zeta[9])/
    (2*y^2) + (1225*betasv[{2}, {8}]*zeta[9])/(8*y^3) - 
   (1225*betasv[{3}, {8}]*zeta[9])/(32*y^4), 
 cFFm[4, 5, 6] -> -44100*betasv[{3, 4}, {8, 10}] + 
   4410*betasv[{4, 3}, {8, 10}] + 44100*betasv[{4, 3}, {10, 8}] + 
   35280*betasv[{5, 2}, {8, 10}] - 4410*betasv[{5, 2}, {10, 8}] + 
   4410*betasv[{6, 1}, {8, 10}] - 35280*betasv[{6, 1}, {10, 8}] - 
   4410*betasv[{7, 0}, {10, 8}] - 1260*betasv[{1}, {10}]*zeta[7] - 
   (2520*betasv[{2}, {10}]*zeta[7])/y - (315*betasv[{3}, {10}]*zeta[7])/
    (4*y^2) + (1575*betasv[{4}, {10}]*zeta[7])/(8*y^3) - (7*zeta[9])/259200 + 
   (245*betasv[{0}, {8}]*zeta[9])/y + (490*betasv[{1}, {8}]*zeta[9])/y^2 + 
   (245*betasv[{2}, {8}]*zeta[9])/(16*y^3) - (1225*betasv[{3}, {8}]*zeta[9])/
    (32*y^4), cFFm[4, 5, 8] -> -44100*betasv[{3, 4}, {8, 10}] - 
   52920*betasv[{4, 3}, {8, 10}] + 44100*betasv[{4, 3}, {10, 8}] - 
   10584*betasv[{5, 2}, {8, 10}] + 52920*betasv[{5, 2}, {10, 8}] - 
   504*betasv[{6, 1}, {8, 10}] + 10584*betasv[{6, 1}, {10, 8}] + 
   504*betasv[{7, 0}, {10, 8}] + 144*betasv[{1}, {10}]*zeta[7] + 
   (756*betasv[{2}, {10}]*zeta[7])/y + (945*betasv[{3}, {10}]*zeta[7])/y^2 + 
   (1575*betasv[{4}, {10}]*zeta[7])/(8*y^3) + zeta[9]/604800 - 
   (28*betasv[{0}, {8}]*zeta[9])/y - (147*betasv[{1}, {8}]*zeta[9])/y^2 - 
   (735*betasv[{2}, {8}]*zeta[9])/(4*y^3) - (1225*betasv[{3}, {8}]*zeta[9])/
    (32*y^4), cFFm[4, 6, 3] -> -194040*betasv[{3, 5}, {8, 12}] + 
   291060*betasv[{4, 4}, {8, 12}] - 116424*betasv[{5, 3}, {8, 12}] + 
   194040*betasv[{5, 3}, {12, 8}] + 19404*betasv[{6, 2}, {8, 12}] - 
   291060*betasv[{6, 2}, {12, 8}] + 116424*betasv[{7, 1}, {12, 8}] - 
   19404*betasv[{8, 0}, {12, 8}] - (691*betasv[{2}, {6}]*zeta[7])/15600 - 
   5544*betasv[{2}, {12}]*zeta[7] + (8316*betasv[{3}, {12}]*zeta[7])/y - 
   (10395*betasv[{4}, {12}]*zeta[7])/(2*y^2) + 
   (3465*betasv[{5}, {12}]*zeta[7])/(4*y^3) - (7*zeta[11])/(19200*y) + 
   (441*betasv[{0}, {8}]*zeta[11])/(2*y^2) - (1323*betasv[{1}, {8}]*zeta[11])/
    (4*y^3) + (6615*betasv[{2}, {8}]*zeta[11])/(32*y^4) - 
   (2205*betasv[{3}, {8}]*zeta[11])/(64*y^5), 
 cFFm[4, 6, 5] -> -194040*betasv[{3, 5}, {8, 12}] + 
   177870*betasv[{4, 4}, {8, 12}] + 64680*betasv[{5, 3}, {8, 12}] + 
   194040*betasv[{5, 3}, {12, 8}] - 48510*betasv[{6, 2}, {8, 12}] - 
   177870*betasv[{6, 2}, {12, 8}] - 64680*betasv[{7, 1}, {12, 8}] + 
   48510*betasv[{8, 0}, {12, 8}] + 13860*betasv[{2}, {12}]*zeta[7] - 
   (4620*betasv[{3}, {12}]*zeta[7])/y - (12705*betasv[{4}, {12}]*zeta[7])/
    (4*y^2) + (3465*betasv[{5}, {12}]*zeta[7])/(4*y^3) + 
   (7*zeta[11])/(34560*y) - (2205*betasv[{0}, {8}]*zeta[11])/(4*y^2) + 
   (735*betasv[{1}, {8}]*zeta[11])/(4*y^3) + (8085*betasv[{2}, {8}]*zeta[11])/
    (64*y^4) - (2205*betasv[{3}, {8}]*zeta[11])/(64*y^5), 
 cFFm[4, 6, 7] -> -194040*betasv[{3, 5}, {8, 12}] + 
   166320*betasv[{5, 3}, {8, 12}] + 194040*betasv[{5, 3}, {12, 8}] + 
   27720*betasv[{6, 2}, {8, 12}] - 166320*betasv[{7, 1}, {12, 8}] - 
   27720*betasv[{8, 0}, {12, 8}] - 7920*betasv[{2}, {12}]*zeta[7] - 
   (11880*betasv[{3}, {12}]*zeta[7])/y + (3465*betasv[{5}, {12}]*zeta[7])/
    (4*y^3) - zeta[11]/(19200*y) + (315*betasv[{0}, {8}]*zeta[11])/y^2 + 
   (945*betasv[{1}, {8}]*zeta[11])/(2*y^3) - (2205*betasv[{3}, {8}]*zeta[11])/
    (64*y^5), cFFm[4, 6, 9] -> -194040*betasv[{3, 5}, {8, 12}] - 
   242550*betasv[{4, 4}, {8, 12}] - 55440*betasv[{5, 3}, {8, 12}] + 
   194040*betasv[{5, 3}, {12, 8}] - 3465*betasv[{6, 2}, {8, 12}] + 
   242550*betasv[{6, 2}, {12, 8}] + 55440*betasv[{7, 1}, {12, 8}] + 
   3465*betasv[{8, 0}, {12, 8}] + 990*betasv[{2}, {12}]*zeta[7] + 
   (3960*betasv[{3}, {12}]*zeta[7])/y + (17325*betasv[{4}, {12}]*zeta[7])/
    (4*y^2) + (3465*betasv[{5}, {12}]*zeta[7])/(4*y^3) + 
   zeta[11]/(268800*y) - (315*betasv[{0}, {8}]*zeta[11])/(8*y^2) - 
   (315*betasv[{1}, {8}]*zeta[11])/(2*y^3) - 
   (11025*betasv[{2}, {8}]*zeta[11])/(64*y^4) - 
   (2205*betasv[{3}, {8}]*zeta[11])/(64*y^5), 
 cFFm[4, 7, 4] -> -840840*betasv[{3, 6}, {8, 14}] + 
   1261260*betasv[{4, 5}, {8, 14}] - 504504*betasv[{5, 4}, {8, 14}] + 
   84084*betasv[{6, 3}, {8, 14}] + 840840*betasv[{6, 3}, {14, 8}] - 
   1261260*betasv[{7, 2}, {14, 8}] + 504504*betasv[{8, 1}, {14, 8}] - 
   84084*betasv[{9, 0}, {14, 8}] - (7*betasv[{3}, {8}]*zeta[7])/36 - 
   24024*betasv[{3}, {14}]*zeta[7] + (36036*betasv[{4}, {14}]*zeta[7])/y - 
   (45045*betasv[{5}, {14}]*zeta[7])/(2*y^2) + 
   (15015*betasv[{6}, {14}]*zeta[7])/(4*y^3) - (77*zeta[13])/(230400*y^2) + 
   (1617*betasv[{0}, {8}]*zeta[13])/(8*y^3) - 
   (4851*betasv[{1}, {8}]*zeta[13])/(16*y^4) + 
   (24255*betasv[{2}, {8}]*zeta[13])/(128*y^5) - 
   (8085*betasv[{3}, {8}]*zeta[13])/(256*y^6), 
 cFFm[4, 7, 6] -> -840840*betasv[{3, 6}, {8, 14}] + 
   720720*betasv[{4, 5}, {8, 14}] + 360360*betasv[{5, 4}, {8, 14}] - 
   240240*betasv[{6, 3}, {8, 14}] + 840840*betasv[{6, 3}, {14, 8}] - 
   720720*betasv[{7, 2}, {14, 8}] - 360360*betasv[{8, 1}, {14, 8}] + 
   240240*betasv[{9, 0}, {14, 8}] + 68640*betasv[{3}, {14}]*zeta[7] - 
   (25740*betasv[{4}, {14}]*zeta[7])/y - (12870*betasv[{5}, {14}]*zeta[7])/
    y^2 + (15015*betasv[{6}, {14}]*zeta[7])/(4*y^3) + 
   (11*zeta[13])/(46080*y^2) - (1155*betasv[{0}, {8}]*zeta[13])/(2*y^3) + 
   (3465*betasv[{1}, {8}]*zeta[13])/(16*y^4) + 
   (3465*betasv[{2}, {8}]*zeta[13])/(32*y^5) - 
   (8085*betasv[{3}, {8}]*zeta[13])/(256*y^6), 
 cFFm[4, 7, 8] -> -840840*betasv[{3, 6}, {8, 14}] - 
   60060*betasv[{4, 5}, {8, 14}] + 750750*betasv[{5, 4}, {8, 14}] + 
   150150*betasv[{6, 3}, {8, 14}] + 840840*betasv[{6, 3}, {14, 8}] + 
   60060*betasv[{7, 2}, {14, 8}] - 750750*betasv[{8, 1}, {14, 8}] - 
   150150*betasv[{9, 0}, {14, 8}] - 42900*betasv[{3}, {14}]*zeta[7] - 
   (53625*betasv[{4}, {14}]*zeta[7])/y + (2145*betasv[{5}, {14}]*zeta[7])/
    (2*y^2) + (15015*betasv[{6}, {14}]*zeta[7])/(4*y^3) - 
   (11*zeta[13])/(153600*y^2) + (5775*betasv[{0}, {8}]*zeta[13])/(16*y^3) + 
   (28875*betasv[{1}, {8}]*zeta[13])/(64*y^4) - 
   (1155*betasv[{2}, {8}]*zeta[13])/(128*y^5) - 
   (8085*betasv[{3}, {8}]*zeta[13])/(256*y^6), 
 cFFm[4, 7, 10] -> -840840*betasv[{3, 6}, {8, 14}] - 
   1081080*betasv[{4, 5}, {8, 14}] - 270270*betasv[{5, 4}, {8, 14}] - 
   20020*betasv[{6, 3}, {8, 14}] + 840840*betasv[{6, 3}, {14, 8}] + 
   1081080*betasv[{7, 2}, {14, 8}] + 270270*betasv[{8, 1}, {14, 8}] + 
   20020*betasv[{9, 0}, {14, 8}] + 5720*betasv[{3}, {14}]*zeta[7] + 
   (19305*betasv[{4}, {14}]*zeta[7])/y + (19305*betasv[{5}, {14}]*zeta[7])/
    y^2 + (15015*betasv[{6}, {14}]*zeta[7])/(4*y^3) + 
   (11*zeta[13])/(1935360*y^2) - (385*betasv[{0}, {8}]*zeta[13])/(8*y^3) - 
   (10395*betasv[{1}, {8}]*zeta[13])/(64*y^4) - 
   (10395*betasv[{2}, {8}]*zeta[13])/(64*y^5) - 
   (8085*betasv[{3}, {8}]*zeta[13])/(256*y^6), 
 cFFm[4, 8, 5] -> -3603600*betasv[{3, 7}, {8, 16}] + 
   5405400*betasv[{4, 6}, {8, 16}] - 2162160*betasv[{5, 5}, {8, 16}] + 
   360360*betasv[{6, 4}, {8, 16}] + 3603600*betasv[{7, 3}, {16, 8}] - 
   5405400*betasv[{8, 2}, {16, 8}] + 2162160*betasv[{9, 1}, {16, 8}] - 
   360360*betasv[{10, 0}, {16, 8}] - (39787*betasv[{4}, {10}]*zeta[7])/
    47600 - 102960*betasv[{4}, {16}]*zeta[7] + 
   (154440*betasv[{5}, {16}]*zeta[7])/y - (96525*betasv[{6}, {16}]*zeta[7])/
    y^2 + (32175*betasv[{7}, {16}]*zeta[7])/(2*y^3) - 
   (143*zeta[15])/(460800*y^3) + (3003*betasv[{0}, {8}]*zeta[15])/(16*y^4) - 
   (9009*betasv[{1}, {8}]*zeta[15])/(32*y^5) + 
   (45045*betasv[{2}, {8}]*zeta[15])/(256*y^6) - 
   (15015*betasv[{3}, {8}]*zeta[15])/(512*y^7), 
 cFFm[4, 8, 7] -> -3603600*betasv[{3, 7}, {8, 16}] + 
   2927925*betasv[{4, 6}, {8, 16}] + 1801800*betasv[{5, 5}, {8, 16}] - 
   1126125*betasv[{6, 4}, {8, 16}] + 3603600*betasv[{7, 3}, {16, 8}] - 
   2927925*betasv[{8, 2}, {16, 8}] - 1801800*betasv[{9, 1}, {16, 8}] + 
   1126125*betasv[{10, 0}, {16, 8}] + 321750*betasv[{4}, {16}]*zeta[7] - 
   (128700*betasv[{5}, {16}]*zeta[7])/y - (418275*betasv[{6}, {16}]*zeta[7])/
    (8*y^2) + (32175*betasv[{7}, {16}]*zeta[7])/(2*y^3) + 
   (143*zeta[15])/(552960*y^3) - (75075*betasv[{0}, {8}]*zeta[15])/
    (128*y^4) + (15015*betasv[{1}, {8}]*zeta[15])/(64*y^5) + 
   (195195*betasv[{2}, {8}]*zeta[15])/(2048*y^6) - 
   (15015*betasv[{3}, {8}]*zeta[15])/(512*y^7), 
 cFFm[4, 8, 9] -> -3603600*betasv[{3, 7}, {8, 16}] - 
   450450*betasv[{4, 6}, {8, 16}] + 3303300*betasv[{5, 5}, {8, 16}] + 
   750750*betasv[{6, 4}, {8, 16}] + 3603600*betasv[{7, 3}, {16, 8}] + 
   450450*betasv[{8, 2}, {16, 8}] - 3303300*betasv[{9, 1}, {16, 8}] - 
   750750*betasv[{10, 0}, {16, 8}] - 214500*betasv[{4}, {16}]*zeta[7] - 
   (235950*betasv[{5}, {16}]*zeta[7])/y + (32175*betasv[{6}, {16}]*zeta[7])/
    (4*y^2) + (32175*betasv[{7}, {16}]*zeta[7])/(2*y^3) - 
   (143*zeta[15])/(1658880*y^3) + (25025*betasv[{0}, {8}]*zeta[15])/
    (64*y^4) + (55055*betasv[{1}, {8}]*zeta[15])/(128*y^5) - 
   (15015*betasv[{2}, {8}]*zeta[15])/(1024*y^6) - 
   (15015*betasv[{3}, {8}]*zeta[15])/(512*y^7), 
 cFFm[4, 8, 11] -> -3603600*betasv[{3, 7}, {8, 16}] - 
   4729725*betasv[{4, 6}, {8, 16}] - 1261260*betasv[{5, 5}, {8, 16}] - 
   105105*betasv[{6, 4}, {8, 16}] + 3603600*betasv[{7, 3}, {16, 8}] + 
   4729725*betasv[{8, 2}, {16, 8}] + 1261260*betasv[{9, 1}, {16, 8}] + 
   105105*betasv[{10, 0}, {16, 8}] + 30030*betasv[{4}, {16}]*zeta[7] + 
   (90090*betasv[{5}, {16}]*zeta[7])/y + (675675*betasv[{6}, {16}]*zeta[7])/
    (8*y^2) + (32175*betasv[{7}, {16}]*zeta[7])/(2*y^3) + 
   (143*zeta[15])/(19353600*y^3) - (7007*betasv[{0}, {8}]*zeta[15])/
    (128*y^4) - (21021*betasv[{1}, {8}]*zeta[15])/(128*y^5) - 
   (315315*betasv[{2}, {8}]*zeta[15])/(2048*y^6) - 
   (15015*betasv[{3}, {8}]*zeta[15])/(512*y^7), 
 cFFm[4, 9, 6] -> -15315300*betasv[{3, 8}, {8, 18}] + 
   22972950*betasv[{4, 7}, {8, 18}] - 9189180*betasv[{5, 6}, {8, 18}] + 
   1531530*betasv[{6, 5}, {8, 18}] + 15315300*betasv[{8, 3}, {18, 8}] - 
   22972950*betasv[{9, 2}, {18, 8}] + 9189180*betasv[{10, 1}, {18, 8}] - 
   1531530*betasv[{11, 0}, {18, 8}] - (31364905*betasv[{5}, {12}]*zeta[7])/
    8822688 - 437580*betasv[{5}, {18}]*zeta[7] + 
   (656370*betasv[{6}, {18}]*zeta[7])/y - (1640925*betasv[{7}, {18}]*zeta[7])/
    (4*y^2) + (546975*betasv[{8}, {18}]*zeta[7])/(8*y^3) - 
   (143*zeta[17])/(491520*y^4) + (45045*betasv[{0}, {8}]*zeta[17])/
    (256*y^5) - (135135*betasv[{1}, {8}]*zeta[17])/(512*y^6) + 
   (675675*betasv[{2}, {8}]*zeta[17])/(4096*y^7) - 
   (225225*betasv[{3}, {8}]*zeta[17])/(8192*y^8), 
 cFFm[4, 9, 8] -> -15315300*betasv[{3, 8}, {8, 18}] + 
   11911900*betasv[{4, 7}, {8, 18}] + 8508500*betasv[{5, 6}, {8, 18}] - 
   5105100*betasv[{6, 5}, {8, 18}] + 15315300*betasv[{8, 3}, {18, 8}] - 
   11911900*betasv[{9, 2}, {18, 8}] - 8508500*betasv[{10, 1}, {18, 8}] + 
   5105100*betasv[{11, 0}, {18, 8}] + 1458600*betasv[{5}, {18}]*zeta[7] - 
   (607750*betasv[{6}, {18}]*zeta[7])/y - (425425*betasv[{7}, {18}]*zeta[7])/
    (2*y^2) + (546975*betasv[{8}, {18}]*zeta[7])/(8*y^3) + 
   (715*zeta[17])/(2654208*y^4) - (75075*betasv[{0}, {8}]*zeta[17])/
    (128*y^5) + (125125*betasv[{1}, {8}]*zeta[17])/(512*y^6) + 
   (175175*betasv[{2}, {8}]*zeta[17])/(2048*y^7) - 
   (225225*betasv[{3}, {8}]*zeta[17])/(8192*y^8), 
 cFFm[4, 9, 10] -> -15315300*betasv[{3, 8}, {8, 18}] - 
   2552550*betasv[{4, 7}, {8, 18}] + 14294280*betasv[{5, 6}, {8, 18}] + 
   3573570*betasv[{6, 5}, {8, 18}] + 15315300*betasv[{8, 3}, {18, 8}] + 
   2552550*betasv[{9, 2}, {18, 8}] - 14294280*betasv[{10, 1}, {18, 8}] - 
   3573570*betasv[{11, 0}, {18, 8}] - 1021020*betasv[{5}, {18}]*zeta[7] - 
   (1021020*betasv[{6}, {18}]*zeta[7])/y + (182325*betasv[{7}, {18}]*zeta[7])/
    (4*y^2) + (546975*betasv[{8}, {18}]*zeta[7])/(8*y^3) - 
   (143*zeta[17])/(1474560*y^4) + (105105*betasv[{0}, {8}]*zeta[17])/
    (256*y^5) + (105105*betasv[{1}, {8}]*zeta[17])/(256*y^6) - 
   (75075*betasv[{2}, {8}]*zeta[17])/(4096*y^7) - 
   (225225*betasv[{3}, {8}]*zeta[17])/(8192*y^8), 
 cFFm[4, 9, 12] -> -15315300*betasv[{3, 8}, {8, 18}] - 
   20420400*betasv[{4, 7}, {8, 18}] - 5717712*betasv[{5, 6}, {8, 18}] - 
   519792*betasv[{6, 5}, {8, 18}] + 15315300*betasv[{8, 3}, {18, 8}] + 
   20420400*betasv[{9, 2}, {18, 8}] + 5717712*betasv[{10, 1}, {18, 8}] + 
   519792*betasv[{11, 0}, {18, 8}] + 148512*betasv[{5}, {18}]*zeta[7] + 
   (408408*betasv[{6}, {18}]*zeta[7])/y + (364650*betasv[{7}, {18}]*zeta[7])/
    y^2 + (546975*betasv[{8}, {18}]*zeta[7])/(8*y^3) + 
   (13*zeta[17])/(1474560*y^4) - (1911*betasv[{0}, {8}]*zeta[17])/(32*y^5) - 
   (21021*betasv[{1}, {8}]*zeta[17])/(128*y^6) - 
   (75075*betasv[{2}, {8}]*zeta[17])/(512*y^7) - 
   (225225*betasv[{3}, {8}]*zeta[17])/(8192*y^8), 
 cFFm[4, 10, 7] -> -64664600*betasv[{3, 9}, {8, 20}] + 
   96996900*betasv[{4, 8}, {8, 20}] - 38798760*betasv[{5, 7}, {8, 20}] + 
   6466460*betasv[{6, 6}, {8, 20}] + 64664600*betasv[{9, 3}, {20, 8}] - 
   96996900*betasv[{10, 2}, {20, 8}] + 38798760*betasv[{11, 1}, {20, 8}] - 
   6466460*betasv[{12, 0}, {20, 8}] - (2269943*betasv[{6}, {14}]*zeta[7])/
    151200 - 1847560*betasv[{6}, {20}]*zeta[7] + 
   (2771340*betasv[{7}, {20}]*zeta[7])/y - 
   (3464175*betasv[{8}, {20}]*zeta[7])/(2*y^2) + 
   (1154725*betasv[{9}, {20}]*zeta[7])/(4*y^3) - 
   (2431*zeta[19])/(8847360*y^5) + (85085*betasv[{0}, {8}]*zeta[19])/
    (512*y^6) - (255255*betasv[{1}, {8}]*zeta[19])/(1024*y^7) + 
   (1276275*betasv[{2}, {8}]*zeta[19])/(8192*y^8) - 
   (425425*betasv[{3}, {8}]*zeta[19])/(16384*y^9), 
 cFFm[4, 10, 9] -> -64664600*betasv[{3, 9}, {8, 20}] + 
   48498450*betasv[{4, 8}, {8, 20}] + 38798760*betasv[{5, 7}, {8, 20}] - 
   22632610*betasv[{6, 6}, {8, 20}] + 64664600*betasv[{9, 3}, {20, 8}] - 
   48498450*betasv[{10, 2}, {20, 8}] - 38798760*betasv[{11, 1}, {20, 8}] + 
   22632610*betasv[{12, 0}, {20, 8}] + 6466460*betasv[{6}, {20}]*zeta[7] - 
   (2771340*betasv[{7}, {20}]*zeta[7])/y - 
   (3464175*betasv[{8}, {20}]*zeta[7])/(4*y^2) + 
   (1154725*betasv[{9}, {20}]*zeta[7])/(4*y^3) + 
   (2431*zeta[19])/(8847360*y^5) - (595595*betasv[{0}, {8}]*zeta[19])/
    (1024*y^6) + (255255*betasv[{1}, {8}]*zeta[19])/(1024*y^7) + 
   (1276275*betasv[{2}, {8}]*zeta[19])/(16384*y^8) - 
   (425425*betasv[{3}, {8}]*zeta[19])/(16384*y^9), 
 cFFm[4, 10, 11] -> -64664600*betasv[{3, 9}, {8, 20}] - 
   12932920*betasv[{4, 8}, {8, 20}] + 61137440*betasv[{5, 7}, {8, 20}] + 
   16460080*betasv[{6, 6}, {8, 20}] + 64664600*betasv[{9, 3}, {20, 8}] + 
   12932920*betasv[{10, 2}, {20, 8}] - 61137440*betasv[{11, 1}, {20, 8}] - 
   16460080*betasv[{12, 0}, {20, 8}] - 4702880*betasv[{6}, {20}]*zeta[7] - 
   (4366960*betasv[{7}, {20}]*zeta[7])/y + (230945*betasv[{8}, {20}]*zeta[7])/
    y^2 + (1154725*betasv[{9}, {20}]*zeta[7])/(4*y^3) - 
   (1547*zeta[19])/(14745600*y^5) + (54145*betasv[{0}, {8}]*zeta[19])/
    (128*y^6) + (100555*betasv[{1}, {8}]*zeta[19])/(256*y^7) - 
   (85085*betasv[{2}, {8}]*zeta[19])/(4096*y^8) - 
   (425425*betasv[{3}, {8}]*zeta[19])/(16384*y^9), 
 cFFm[4, 10, 13] -> -64664600*betasv[{3, 9}, {8, 20}] - 
   87297210*betasv[{4, 8}, {8, 20}] - 25395552*betasv[{5, 7}, {8, 20}] - 
   2469012*betasv[{6, 6}, {8, 20}] + 64664600*betasv[{9, 3}, {20, 8}] + 
   87297210*betasv[{10, 2}, {20, 8}] + 25395552*betasv[{11, 1}, {20, 8}] + 
   2469012*betasv[{12, 0}, {20, 8}] + 705432*betasv[{6}, {20}]*zeta[7] + 
   (1813968*betasv[{7}, {20}]*zeta[7])/y + 
   (6235515*betasv[{8}, {20}]*zeta[7])/(4*y^2) + 
   (1154725*betasv[{9}, {20}]*zeta[7])/(4*y^3) + 
   (221*zeta[19])/(22118400*y^5) - (32487*betasv[{0}, {8}]*zeta[19])/
    (512*y^6) - (41769*betasv[{1}, {8}]*zeta[19])/(256*y^7) - 
   (2297295*betasv[{2}, {8}]*zeta[19])/(16384*y^8) - 
   (425425*betasv[{3}, {8}]*zeta[19])/(16384*y^9), 
 cFFm[5, 6, 2] -> -873180*betasv[{4, 5}, {10, 12}] + 
   1397088*betasv[{5, 4}, {10, 12}] + 873180*betasv[{5, 4}, {12, 10}] - 
   698544*betasv[{6, 3}, {10, 12}] - 1397088*betasv[{6, 3}, {12, 10}] + 
   199584*betasv[{7, 2}, {10, 12}] + 698544*betasv[{7, 2}, {12, 10}] - 
   24948*betasv[{8, 1}, {10, 12}] - 199584*betasv[{8, 1}, {12, 10}] + 
   24948*betasv[{9, 0}, {12, 10}] - (691*betasv[{1}, {4}]*zeta[9])/655200 + 
   5544*betasv[{1}, {12}]*zeta[9] - (11088*betasv[{2}, {12}]*zeta[9])/y + 
   (9702*betasv[{3}, {12}]*zeta[9])/y^2 - (4851*betasv[{4}, {12}]*zeta[9])/
    y^3 + (24255*betasv[{5}, {12}]*zeta[9])/(32*y^4) - zeta[11]/21120 - 
   (1134*betasv[{0}, {10}]*zeta[11])/y + (2268*betasv[{1}, {10}]*zeta[11])/
    y^2 - (3969*betasv[{2}, {10}]*zeta[11])/(2*y^3) + 
   (3969*betasv[{3}, {10}]*zeta[11])/(4*y^4) - 
   (19845*betasv[{4}, {10}]*zeta[11])/(128*y^5), 
 cFFm[5, 6, 4] -> -873180*betasv[{4, 5}, {10, 12}] + 
   1106028*betasv[{5, 4}, {10, 12}] + 873180*betasv[{5, 4}, {12, 10}] - 
   116424*betasv[{6, 3}, {10, 12}] - 1106028*betasv[{6, 3}, {12, 10}] - 
   174636*betasv[{7, 2}, {10, 12}] + 116424*betasv[{7, 2}, {12, 10}] + 
   58212*betasv[{8, 1}, {10, 12}] + 174636*betasv[{8, 1}, {12, 10}] - 
   58212*betasv[{9, 0}, {12, 10}] - 12936*betasv[{1}, {12}]*zeta[9] + 
   (9702*betasv[{2}, {12}]*zeta[9])/y + (1617*betasv[{3}, {12}]*zeta[9])/
    y^2 - (30723*betasv[{4}, {12}]*zeta[9])/(8*y^3) + 
   (24255*betasv[{5}, {12}]*zeta[9])/(32*y^4) + (7*zeta[11])/380160 + 
   (2646*betasv[{0}, {10}]*zeta[11])/y - (3969*betasv[{1}, {10}]*zeta[11])/
    (2*y^2) - (1323*betasv[{2}, {10}]*zeta[11])/(4*y^3) + 
   (25137*betasv[{3}, {10}]*zeta[11])/(32*y^4) - 
   (19845*betasv[{4}, {10}]*zeta[11])/(128*y^5), 
 cFFm[5, 6, 6] -> -873180*betasv[{4, 5}, {10, 12}] + 
   582120*betasv[{5, 4}, {10, 12}] + 873180*betasv[{5, 4}, {12, 10}] + 
   582120*betasv[{6, 3}, {10, 12}] - 582120*betasv[{6, 3}, {12, 10}] - 
   249480*betasv[{7, 2}, {10, 12}] - 582120*betasv[{7, 2}, {12, 10}] - 
   41580*betasv[{8, 1}, {10, 12}] + 249480*betasv[{8, 1}, {12, 10}] + 
   41580*betasv[{9, 0}, {12, 10}] + 9240*betasv[{1}, {12}]*zeta[9] + 
   (13860*betasv[{2}, {12}]*zeta[9])/y - (8085*betasv[{3}, {12}]*zeta[9])/
    y^2 - (8085*betasv[{4}, {12}]*zeta[9])/(4*y^3) + 
   (24255*betasv[{5}, {12}]*zeta[9])/(32*y^4) - zeta[11]/190080 - 
   (1890*betasv[{0}, {10}]*zeta[11])/y - (2835*betasv[{1}, {10}]*zeta[11])/
    y^2 + (6615*betasv[{2}, {10}]*zeta[11])/(4*y^3) + 
   (6615*betasv[{3}, {10}]*zeta[11])/(16*y^4) - 
   (19845*betasv[{4}, {10}]*zeta[11])/(128*y^5), 
 cFFm[5, 6, 8] -> -873180*betasv[{4, 5}, {10, 12}] - 
   174636*betasv[{5, 4}, {10, 12}] + 873180*betasv[{5, 4}, {12, 10}] + 
   798336*betasv[{6, 3}, {10, 12}] + 174636*betasv[{6, 3}, {12, 10}] + 
   237006*betasv[{7, 2}, {10, 12}] - 798336*betasv[{7, 2}, {12, 10}] + 
   12474*betasv[{8, 1}, {10, 12}] - 237006*betasv[{8, 1}, {12, 10}] - 
   12474*betasv[{9, 0}, {12, 10}] - 2772*betasv[{1}, {12}]*zeta[9] - 
   (13167*betasv[{2}, {12}]*zeta[9])/y - (11088*betasv[{3}, {12}]*zeta[9])/
    y^2 + (4851*betasv[{4}, {12}]*zeta[9])/(8*y^3) + 
   (24255*betasv[{5}, {12}]*zeta[9])/(32*y^4) + zeta[11]/1182720 + 
   (567*betasv[{0}, {10}]*zeta[11])/y + (10773*betasv[{1}, {10}]*zeta[11])/
    (4*y^2) + (2268*betasv[{2}, {10}]*zeta[11])/y^3 - 
   (3969*betasv[{3}, {10}]*zeta[11])/(32*y^4) - 
   (19845*betasv[{4}, {10}]*zeta[11])/(128*y^5), 
 cFFm[5, 6, 10] -> -873180*betasv[{4, 5}, {10, 12}] - 
   1164240*betasv[{5, 4}, {10, 12}] + 873180*betasv[{5, 4}, {12, 10}] - 
   332640*betasv[{6, 3}, {10, 12}] + 1164240*betasv[{6, 3}, {12, 10}] - 
   35640*betasv[{7, 2}, {10, 12}] + 332640*betasv[{7, 2}, {12, 10}] - 
   990*betasv[{8, 1}, {10, 12}] + 35640*betasv[{8, 1}, {12, 10}] + 
   990*betasv[{9, 0}, {12, 10}] + 220*betasv[{1}, {12}]*zeta[9] + 
   (1980*betasv[{2}, {12}]*zeta[9])/y + (4620*betasv[{3}, {12}]*zeta[9])/
    y^2 + (8085*betasv[{4}, {12}]*zeta[9])/(2*y^3) + 
   (24255*betasv[{5}, {12}]*zeta[9])/(32*y^4) - zeta[11]/23950080 - 
   (45*betasv[{0}, {10}]*zeta[11])/y - (405*betasv[{1}, {10}]*zeta[11])/y^2 - 
   (945*betasv[{2}, {10}]*zeta[11])/y^3 - (6615*betasv[{3}, {10}]*zeta[11])/
    (8*y^4) - (19845*betasv[{4}, {10}]*zeta[11])/(128*y^5), 
 cFFm[5, 7, 3] -> -3783780*betasv[{4, 6}, {10, 14}] + 
   6054048*betasv[{5, 5}, {10, 14}] - 3027024*betasv[{6, 4}, {10, 14}] + 
   3783780*betasv[{6, 4}, {14, 10}] + 864864*betasv[{7, 3}, {10, 14}] - 
   6054048*betasv[{7, 3}, {14, 10}] - 108108*betasv[{8, 2}, {10, 14}] + 
   3027024*betasv[{8, 2}, {14, 10}] - 864864*betasv[{9, 1}, {14, 10}] + 
   108108*betasv[{10, 0}, {14, 10}] - (7*betasv[{2}, {6}]*zeta[9])/1440 + 
   24024*betasv[{2}, {14}]*zeta[9] - (48048*betasv[{3}, {14}]*zeta[9])/y + 
   (42042*betasv[{4}, {14}]*zeta[9])/y^2 - (21021*betasv[{5}, {14}]*zeta[9])/
    y^3 + (105105*betasv[{6}, {14}]*zeta[9])/(32*y^4) - zeta[13]/(23040*y) - 
   (2079*betasv[{0}, {10}]*zeta[13])/(2*y^2) + 
   (2079*betasv[{1}, {10}]*zeta[13])/y^3 - (14553*betasv[{2}, {10}]*zeta[13])/
    (8*y^4) + (14553*betasv[{3}, {10}]*zeta[13])/(16*y^5) - 
   (72765*betasv[{4}, {10}]*zeta[13])/(512*y^6), 
 cFFm[5, 7, 5] -> -3783780*betasv[{4, 6}, {10, 14}] + 
   4540536*betasv[{5, 5}, {10, 14}] + 3783780*betasv[{6, 4}, {14, 10}] - 
   1081080*betasv[{7, 3}, {10, 14}] - 4540536*betasv[{7, 3}, {14, 10}] + 
   324324*betasv[{8, 2}, {10, 14}] + 1081080*betasv[{9, 1}, {14, 10}] - 
   324324*betasv[{10, 0}, {14, 10}] - 72072*betasv[{2}, {14}]*zeta[9] + 
   (60060*betasv[{3}, {14}]*zeta[9])/y - (63063*betasv[{5}, {14}]*zeta[9])/
    (4*y^3) + (105105*betasv[{6}, {14}]*zeta[9])/(32*y^4) + 
   zeta[13]/(34560*y) + (6237*betasv[{0}, {10}]*zeta[13])/(2*y^2) - 
   (10395*betasv[{1}, {10}]*zeta[13])/(4*y^3) + 
   (43659*betasv[{3}, {10}]*zeta[13])/(64*y^5) - 
   (72765*betasv[{4}, {10}]*zeta[13])/(512*y^6), 
 cFFm[5, 7, 7] -> -3783780*betasv[{4, 6}, {10, 14}] + 
   2162160*betasv[{5, 5}, {10, 14}] + 2972970*betasv[{6, 4}, {10, 14}] + 
   3783780*betasv[{6, 4}, {14, 10}] - 1081080*betasv[{7, 3}, {10, 14}] - 
   2162160*betasv[{7, 3}, {14, 10}] - 270270*betasv[{8, 2}, {10, 14}] - 
   2972970*betasv[{8, 2}, {14, 10}] + 1081080*betasv[{9, 1}, {14, 10}] + 
   270270*betasv[{10, 0}, {14, 10}] + 60060*betasv[{2}, {14}]*zeta[9] + 
   (60060*betasv[{3}, {14}]*zeta[9])/y - (165165*betasv[{4}, {14}]*zeta[9])/
    (4*y^2) - (15015*betasv[{5}, {14}]*zeta[9])/(2*y^3) + 
   (105105*betasv[{6}, {14}]*zeta[9])/(32*y^4) - zeta[13]/(92160*y) - 
   (10395*betasv[{0}, {10}]*zeta[13])/(4*y^2) - 
   (10395*betasv[{1}, {10}]*zeta[13])/(4*y^3) + 
   (114345*betasv[{2}, {10}]*zeta[13])/(64*y^4) + 
   (10395*betasv[{3}, {10}]*zeta[13])/(32*y^5) - 
   (72765*betasv[{4}, {10}]*zeta[13])/(512*y^6), 
 cFFm[5, 7, 9] -> -3783780*betasv[{4, 6}, {10, 14}] - 
   1081080*betasv[{5, 5}, {10, 14}] + 3513510*betasv[{6, 4}, {10, 14}] + 
   3783780*betasv[{6, 4}, {14, 10}] + 1261260*betasv[{7, 3}, {10, 14}] + 
   1081080*betasv[{7, 3}, {14, 10}] + 90090*betasv[{8, 2}, {10, 14}] - 
   3513510*betasv[{8, 2}, {14, 10}] - 1261260*betasv[{9, 1}, {14, 10}] - 
   90090*betasv[{10, 0}, {14, 10}] - 20020*betasv[{2}, {14}]*zeta[9] - 
   (70070*betasv[{3}, {14}]*zeta[9])/y - (195195*betasv[{4}, {14}]*zeta[9])/
    (4*y^2) + (15015*betasv[{5}, {14}]*zeta[9])/(4*y^3) + 
   (105105*betasv[{6}, {14}]*zeta[9])/(32*y^4) + zeta[13]/(483840*y) + 
   (3465*betasv[{0}, {10}]*zeta[13])/(4*y^2) + 
   (24255*betasv[{1}, {10}]*zeta[13])/(8*y^3) + 
   (135135*betasv[{2}, {10}]*zeta[13])/(64*y^4) - 
   (10395*betasv[{3}, {10}]*zeta[13])/(64*y^5) - 
   (72765*betasv[{4}, {10}]*zeta[13])/(512*y^6), 
 cFFm[5, 7, 11] -> -3783780*betasv[{4, 6}, {10, 14}] - 
   5189184*betasv[{5, 5}, {10, 14}] - 1621620*betasv[{6, 4}, {10, 14}] + 
   3783780*betasv[{6, 4}, {14, 10}] - 205920*betasv[{7, 3}, {10, 14}] + 
   5189184*betasv[{7, 3}, {14, 10}] - 7722*betasv[{8, 2}, {10, 14}] + 
   1621620*betasv[{8, 2}, {14, 10}] + 205920*betasv[{9, 1}, {14, 10}] + 
   7722*betasv[{10, 0}, {14, 10}] + 1716*betasv[{2}, {14}]*zeta[9] + 
   (11440*betasv[{3}, {14}]*zeta[9])/y + (45045*betasv[{4}, {14}]*zeta[9])/
    (2*y^2) + (18018*betasv[{5}, {14}]*zeta[9])/y^3 + 
   (105105*betasv[{6}, {14}]*zeta[9])/(32*y^4) - zeta[13]/(8709120*y) - 
   (297*betasv[{0}, {10}]*zeta[13])/(4*y^2) - 
   (495*betasv[{1}, {10}]*zeta[13])/y^3 - (31185*betasv[{2}, {10}]*zeta[13])/
    (32*y^4) - (6237*betasv[{3}, {10}]*zeta[13])/(8*y^5) - 
   (72765*betasv[{4}, {10}]*zeta[13])/(512*y^6), 
 cFFm[5, 8, 4] -> -16216200*betasv[{4, 7}, {10, 16}] + 
   25945920*betasv[{5, 6}, {10, 16}] - 12972960*betasv[{6, 5}, {10, 16}] + 
   3706560*betasv[{7, 4}, {10, 16}] + 16216200*betasv[{7, 4}, {16, 10}] - 
   463320*betasv[{8, 3}, {10, 16}] - 25945920*betasv[{8, 3}, {16, 10}] + 
   12972960*betasv[{9, 2}, {16, 10}] - 3706560*betasv[{10, 1}, {16, 10}] + 
   463320*betasv[{11, 0}, {16, 10}] - (3617*betasv[{3}, {8}]*zeta[9])/
    171360 + 102960*betasv[{3}, {16}]*zeta[9] - 
   (205920*betasv[{4}, {16}]*zeta[9])/y + (180180*betasv[{5}, {16}]*zeta[9])/
    y^2 - (90090*betasv[{6}, {16}]*zeta[9])/y^3 + 
   (225225*betasv[{7}, {16}]*zeta[9])/(16*y^4) - (13*zeta[15])/(322560*y^2) - 
   (3861*betasv[{0}, {10}]*zeta[15])/(4*y^3) + 
   (3861*betasv[{1}, {10}]*zeta[15])/(2*y^4) - 
   (27027*betasv[{2}, {10}]*zeta[15])/(16*y^5) + 
   (27027*betasv[{3}, {10}]*zeta[15])/(32*y^6) - 
   (135135*betasv[{4}, {10}]*zeta[15])/(1024*y^7), 
 cFFm[5, 8, 6] -> -16216200*betasv[{4, 7}, {10, 16}] + 
   18648630*betasv[{5, 6}, {10, 16}] + 1621620*betasv[{6, 5}, {10, 16}] - 
   5675670*betasv[{7, 4}, {10, 16}] + 16216200*betasv[{7, 4}, {16, 10}] + 
   1621620*betasv[{8, 3}, {10, 16}] - 18648630*betasv[{8, 3}, {16, 10}] - 
   1621620*betasv[{9, 2}, {16, 10}] + 5675670*betasv[{10, 1}, {16, 10}] - 
   1621620*betasv[{11, 0}, {16, 10}] - 360360*betasv[{3}, {16}]*zeta[9] + 
   (315315*betasv[{4}, {16}]*zeta[9])/y - (45045*betasv[{5}, {16}]*zeta[9])/
    (2*y^2) - (1036035*betasv[{6}, {16}]*zeta[9])/(16*y^3) + 
   (225225*betasv[{7}, {16}]*zeta[9])/(16*y^4) + (13*zeta[15])/(368640*y^2) + 
   (27027*betasv[{0}, {10}]*zeta[15])/(8*y^3) - 
   (189189*betasv[{1}, {10}]*zeta[15])/(64*y^4) + 
   (27027*betasv[{2}, {10}]*zeta[15])/(128*y^5) + 
   (621621*betasv[{3}, {10}]*zeta[15])/(1024*y^6) - 
   (135135*betasv[{4}, {10}]*zeta[15])/(1024*y^7), 
 cFFm[5, 8, 8] -> -16216200*betasv[{4, 7}, {10, 16}] + 
   8108100*betasv[{5, 6}, {10, 16}] + 14114100*betasv[{6, 5}, {10, 16}] - 
   4504500*betasv[{7, 4}, {10, 16}] + 16216200*betasv[{7, 4}, {16, 10}] - 
   1501500*betasv[{8, 3}, {10, 16}] - 8108100*betasv[{8, 3}, {16, 10}] - 
   14114100*betasv[{9, 2}, {16, 10}] + 4504500*betasv[{10, 1}, {16, 10}] + 
   1501500*betasv[{11, 0}, {16, 10}] + (1001000*betasv[{3}, {16}]*zeta[9])/
    3 + (250250*betasv[{4}, {16}]*zeta[9])/y - 
   (1176175*betasv[{5}, {16}]*zeta[9])/(6*y^2) - 
   (225225*betasv[{6}, {16}]*zeta[9])/(8*y^3) + 
   (225225*betasv[{7}, {16}]*zeta[9])/(16*y^4) - (13*zeta[15])/(829440*y^2) - 
   (25025*betasv[{0}, {10}]*zeta[15])/(8*y^3) - 
   (75075*betasv[{1}, {10}]*zeta[15])/(32*y^4) + 
   (235235*betasv[{2}, {10}]*zeta[15])/(128*y^5) + 
   (135135*betasv[{3}, {10}]*zeta[15])/(512*y^6) - 
   (135135*betasv[{4}, {10}]*zeta[15])/(1024*y^7), 
 cFFm[5, 8, 10] -> -16216200*betasv[{4, 7}, {10, 16}] - 
   5675670*betasv[{5, 6}, {10, 16}] + 15135120*betasv[{6, 5}, {10, 16}] + 
   6216210*betasv[{7, 4}, {10, 16}] + 16216200*betasv[{7, 4}, {16, 10}] + 
   540540*betasv[{8, 3}, {10, 16}] + 5675670*betasv[{8, 3}, {16, 10}] - 
   15135120*betasv[{9, 2}, {16, 10}] - 6216210*betasv[{10, 1}, {16, 10}] - 
   540540*betasv[{11, 0}, {16, 10}] - 120120*betasv[{3}, {16}]*zeta[9] - 
   (345345*betasv[{4}, {16}]*zeta[9])/y - (210210*betasv[{5}, {16}]*zeta[9])/
    y^2 + (315315*betasv[{6}, {16}]*zeta[9])/(16*y^3) + 
   (225225*betasv[{7}, {16}]*zeta[9])/(16*y^4) + 
   (13*zeta[15])/(3870720*y^2) + (9009*betasv[{0}, {10}]*zeta[15])/(8*y^3) + 
   (207207*betasv[{1}, {10}]*zeta[15])/(64*y^4) + 
   (63063*betasv[{2}, {10}]*zeta[15])/(32*y^5) - 
   (189189*betasv[{3}, {10}]*zeta[15])/(1024*y^6) - 
   (135135*betasv[{4}, {10}]*zeta[15])/(1024*y^7), 
 cFFm[5, 8, 12] -> -16216200*betasv[{4, 7}, {10, 16}] - 
   22702680*betasv[{5, 6}, {10, 16}] - 7567560*betasv[{6, 5}, {10, 16}] - 
   1081080*betasv[{7, 4}, {10, 16}] + 16216200*betasv[{7, 4}, {16, 10}] - 
   49140*betasv[{8, 3}, {10, 16}] + 22702680*betasv[{8, 3}, {16, 10}] + 
   7567560*betasv[{9, 2}, {16, 10}] + 1081080*betasv[{10, 1}, {16, 10}] + 
   49140*betasv[{11, 0}, {16, 10}] + 10920*betasv[{3}, {16}]*zeta[9] + 
   (60060*betasv[{4}, {16}]*zeta[9])/y + (105105*betasv[{5}, {16}]*zeta[9])/
    y^2 + (315315*betasv[{6}, {16}]*zeta[9])/(4*y^3) + 
   (225225*betasv[{7}, {16}]*zeta[9])/(16*y^4) - 
   (13*zeta[15])/(63866880*y^2) - (819*betasv[{0}, {10}]*zeta[15])/(8*y^3) - 
   (9009*betasv[{1}, {10}]*zeta[15])/(16*y^4) - 
   (63063*betasv[{2}, {10}]*zeta[15])/(64*y^5) - 
   (189189*betasv[{3}, {10}]*zeta[15])/(256*y^6) - 
   (135135*betasv[{4}, {10}]*zeta[15])/(1024*y^7), 
 cFFm[5, 9, 5] -> -68918850*betasv[{4, 8}, {10, 18}] + 
   110270160*betasv[{5, 7}, {10, 18}] - 55135080*betasv[{6, 6}, {10, 18}] + 
   15752880*betasv[{7, 5}, {10, 18}] - 1969110*betasv[{8, 4}, {10, 18}] + 
   68918850*betasv[{8, 4}, {18, 10}] - 110270160*betasv[{9, 3}, {18, 10}] + 
   55135080*betasv[{10, 2}, {18, 10}] - 15752880*betasv[{11, 1}, {18, 10}] + 
   1969110*betasv[{12, 0}, {18, 10}] - (482537*betasv[{4}, {10}]*zeta[9])/
    5362560 + 437580*betasv[{4}, {18}]*zeta[9] - 
   (875160*betasv[{5}, {18}]*zeta[9])/y + (765765*betasv[{6}, {18}]*zeta[9])/
    y^2 - (765765*betasv[{7}, {18}]*zeta[9])/(2*y^3) + 
   (3828825*betasv[{8}, {18}]*zeta[9])/(64*y^4) - 
   (13*zeta[17])/(344064*y^3) - (57915*betasv[{0}, {10}]*zeta[17])/(64*y^4) + 
   (57915*betasv[{1}, {10}]*zeta[17])/(32*y^5) - 
   (405405*betasv[{2}, {10}]*zeta[17])/(256*y^6) + 
   (405405*betasv[{3}, {10}]*zeta[17])/(512*y^7) - 
   (2027025*betasv[{4}, {10}]*zeta[17])/(16384*y^8), 
 cFFm[5, 9, 7] -> -68918850*betasv[{4, 8}, {10, 18}] + 
   76576500*betasv[{5, 7}, {10, 18}] + 12252240*betasv[{6, 6}, {10, 18}] - 
   27567540*betasv[{7, 5}, {10, 18}] + 7657650*betasv[{8, 4}, {10, 18}] + 
   68918850*betasv[{8, 4}, {18, 10}] - 76576500*betasv[{9, 3}, {18, 10}] - 
   12252240*betasv[{10, 2}, {18, 10}] + 27567540*betasv[{11, 1}, {18, 10}] - 
   7657650*betasv[{12, 0}, {18, 10}] - 1701700*betasv[{4}, {18}]*zeta[9] + 
   (1531530*betasv[{5}, {18}]*zeta[9])/y - (170170*betasv[{6}, {18}]*zeta[9])/
    y^2 - (2127125*betasv[{7}, {18}]*zeta[9])/(8*y^3) + 
   (3828825*betasv[{8}, {18}]*zeta[9])/(64*y^4) + 
   (13*zeta[17])/(331776*y^3) + (225225*betasv[{0}, {10}]*zeta[17])/
    (64*y^4) - (405405*betasv[{1}, {10}]*zeta[17])/(128*y^5) + 
   (45045*betasv[{2}, {10}]*zeta[17])/(128*y^6) + 
   (1126125*betasv[{3}, {10}]*zeta[17])/(2048*y^7) - 
   (2027025*betasv[{4}, {10}]*zeta[17])/(16384*y^8), 
 cFFm[5, 9, 9] -> -68918850*betasv[{4, 8}, {10, 18}] + 
   30630600*betasv[{5, 7}, {10, 18}] + 64324260*betasv[{6, 6}, {10, 18}] - 
   18378360*betasv[{7, 5}, {10, 18}] - 7657650*betasv[{8, 4}, {10, 18}] + 
   68918850*betasv[{8, 4}, {18, 10}] - 30630600*betasv[{9, 3}, {18, 10}] - 
   64324260*betasv[{10, 2}, {18, 10}] + 18378360*betasv[{11, 1}, {18, 10}] + 
   7657650*betasv[{12, 0}, {18, 10}] + 1701700*betasv[{4}, {18}]*zeta[9] + 
   (1021020*betasv[{5}, {18}]*zeta[9])/y - 
   (1786785*betasv[{6}, {18}]*zeta[9])/(2*y^2) - 
   (425425*betasv[{7}, {18}]*zeta[9])/(4*y^3) + 
   (3828825*betasv[{8}, {18}]*zeta[9])/(64*y^4) - 
   (13*zeta[17])/(663552*y^3) - (225225*betasv[{0}, {10}]*zeta[17])/
    (64*y^4) - (135135*betasv[{1}, {10}]*zeta[17])/(64*y^5) + 
   (945945*betasv[{2}, {10}]*zeta[17])/(512*y^6) + 
   (225225*betasv[{3}, {10}]*zeta[17])/(1024*y^7) - 
   (2027025*betasv[{4}, {10}]*zeta[17])/(16384*y^8), 
 cFFm[5, 9, 11] -> -68918850*betasv[{4, 8}, {10, 18}] - 
   27567540*betasv[{5, 7}, {10, 18}] + 64324260*betasv[{6, 6}, {10, 18}] + 
   29238300*betasv[{7, 5}, {10, 18}] + 2923830*betasv[{8, 4}, {10, 18}] + 
   68918850*betasv[{8, 4}, {18, 10}] + 27567540*betasv[{9, 3}, {18, 10}] - 
   64324260*betasv[{10, 2}, {18, 10}] - 29238300*betasv[{11, 1}, {18, 10}] - 
   2923830*betasv[{12, 0}, {18, 10}] - 649740*betasv[{4}, {18}]*zeta[9] - 
   (1624350*betasv[{5}, {18}]*zeta[9])/y - 
   (1786785*betasv[{6}, {18}]*zeta[9])/(2*y^2) + 
   (765765*betasv[{7}, {18}]*zeta[9])/(8*y^3) + 
   (3828825*betasv[{8}, {18}]*zeta[9])/(64*y^4) + 
   (13*zeta[17])/(2838528*y^3) + (85995*betasv[{0}, {10}]*zeta[17])/
    (64*y^4) + (429975*betasv[{1}, {10}]*zeta[17])/(128*y^5) + 
   (945945*betasv[{2}, {10}]*zeta[17])/(512*y^6) - 
   (405405*betasv[{3}, {10}]*zeta[17])/(2048*y^7) - 
   (2027025*betasv[{4}, {10}]*zeta[17])/(16384*y^8), 
 cFFm[5, 9, 13] -> -68918850*betasv[{4, 8}, {10, 18}] - 
   98017920*betasv[{5, 7}, {10, 18}] - 34306272*betasv[{6, 6}, {10, 18}] - 
   5346432*betasv[{7, 5}, {10, 18}] - 278460*betasv[{8, 4}, {10, 18}] + 
   68918850*betasv[{8, 4}, {18, 10}] + 98017920*betasv[{9, 3}, {18, 10}] + 
   34306272*betasv[{10, 2}, {18, 10}] + 5346432*betasv[{11, 1}, {18, 10}] + 
   278460*betasv[{12, 0}, {18, 10}] + 61880*betasv[{4}, {18}]*zeta[9] + 
   (297024*betasv[{5}, {18}]*zeta[9])/y + (476476*betasv[{6}, {18}]*zeta[9])/
    y^2 + (340340*betasv[{7}, {18}]*zeta[9])/y^3 + 
   (3828825*betasv[{8}, {18}]*zeta[9])/(64*y^4) - 
   (13*zeta[17])/(43794432*y^3) - (4095*betasv[{0}, {10}]*zeta[17])/
    (32*y^4) - (2457*betasv[{1}, {10}]*zeta[17])/(4*y^5) - 
   (63063*betasv[{2}, {10}]*zeta[17])/(64*y^6) - 
   (45045*betasv[{3}, {10}]*zeta[17])/(64*y^7) - 
   (2027025*betasv[{4}, {10}]*zeta[17])/(16384*y^8), 
 cFFm[6, 7, 2] -> -16648632*betasv[{5, 6}, {12, 14}] + 
   27747720*betasv[{6, 5}, {12, 14}] + 16648632*betasv[{6, 5}, {14, 12}] - 
   15855840*betasv[{7, 4}, {12, 14}] - 27747720*betasv[{7, 4}, {14, 12}] + 
   5945940*betasv[{8, 3}, {12, 14}] + 15855840*betasv[{8, 3}, {14, 12}] - 
   1321320*betasv[{9, 2}, {12, 14}] - 5945940*betasv[{9, 2}, {14, 12}] + 
   132132*betasv[{10, 1}, {12, 14}] + 1321320*betasv[{10, 1}, {14, 12}] - 
   132132*betasv[{11, 0}, {14, 12}] - (betasv[{1}, {4}]*zeta[11])/8640 - 
   24024*betasv[{1}, {14}]*zeta[11] + (60060*betasv[{2}, {14}]*zeta[11])/y - 
   (135135*betasv[{3}, {14}]*zeta[11])/(2*y^2) + 
   (45045*betasv[{4}, {14}]*zeta[11])/y^3 - 
   (315315*betasv[{5}, {14}]*zeta[11])/(16*y^4) + 
   (189189*betasv[{6}, {14}]*zeta[11])/(64*y^5) - 
   (7601*zeta[13])/1415232000 + (5082*betasv[{0}, {12}]*zeta[13])/y - 
   (12705*betasv[{1}, {12}]*zeta[13])/y^2 + 
   (114345*betasv[{2}, {12}]*zeta[13])/(8*y^3) - 
   (38115*betasv[{3}, {12}]*zeta[13])/(4*y^4) + 
   (266805*betasv[{4}, {12}]*zeta[13])/(64*y^5) - 
   (160083*betasv[{5}, {12}]*zeta[13])/(256*y^6), 
 cFFm[6, 7, 4] -> -16648632*betasv[{5, 6}, {12, 14}] + 
   23783760*betasv[{6, 5}, {12, 14}] + 16648632*betasv[{6, 5}, {14, 12}] - 
   6795360*betasv[{7, 4}, {12, 14}] - 23783760*betasv[{7, 4}, {14, 12}] - 
   1698840*betasv[{8, 3}, {12, 14}] + 6795360*betasv[{8, 3}, {14, 12}] + 
   1698840*betasv[{9, 2}, {12, 14}] + 1698840*betasv[{9, 2}, {14, 12}] - 
   339768*betasv[{10, 1}, {12, 14}] - 1698840*betasv[{10, 1}, {14, 12}] + 
   339768*betasv[{11, 0}, {14, 12}] + 61776*betasv[{1}, {14}]*zeta[11] - 
   (77220*betasv[{2}, {14}]*zeta[11])/y + (19305*betasv[{3}, {14}]*zeta[11])/
    y^2 + (19305*betasv[{4}, {14}]*zeta[11])/y^3 - 
   (135135*betasv[{5}, {14}]*zeta[11])/(8*y^4) + 
   (189189*betasv[{6}, {14}]*zeta[11])/(64*y^5) + 
   (7601*zeta[13])/3302208000 - (13068*betasv[{0}, {12}]*zeta[13])/y + 
   (16335*betasv[{1}, {12}]*zeta[13])/y^2 - 
   (16335*betasv[{2}, {12}]*zeta[13])/(4*y^3) - 
   (16335*betasv[{3}, {12}]*zeta[13])/(4*y^4) + 
   (114345*betasv[{4}, {12}]*zeta[13])/(32*y^5) - 
   (160083*betasv[{5}, {12}]*zeta[13])/(256*y^6), 
 cFFm[6, 7, 6] -> -16648632*betasv[{5, 6}, {12, 14}] + 
   16648632*betasv[{6, 5}, {12, 14}] + 16648632*betasv[{6, 5}, {14, 12}] + 
   5945940*betasv[{7, 4}, {12, 14}] - 16648632*betasv[{7, 4}, {14, 12}] - 
   7432425*betasv[{8, 3}, {12, 14}] - 5945940*betasv[{8, 3}, {14, 12}] + 
   1189188*betasv[{9, 2}, {12, 14}] + 7432425*betasv[{9, 2}, {14, 12}] + 
   297297*betasv[{10, 1}, {12, 14}] - 1189188*betasv[{10, 1}, {14, 12}] - 
   297297*betasv[{11, 0}, {14, 12}] - 54054*betasv[{1}, {14}]*zeta[11] - 
   (54054*betasv[{2}, {14}]*zeta[11])/y + (675675*betasv[{3}, {14}]*zeta[11])/
    (8*y^2) - (135135*betasv[{4}, {14}]*zeta[11])/(8*y^3) - 
   (189189*betasv[{5}, {14}]*zeta[11])/(16*y^4) + 
   (189189*betasv[{6}, {14}]*zeta[11])/(64*y^5) - 
   (7601*zeta[13])/9434880000 + (22869*betasv[{0}, {12}]*zeta[13])/(2*y) + 
   (22869*betasv[{1}, {12}]*zeta[13])/(2*y^2) - 
   (571725*betasv[{2}, {12}]*zeta[13])/(32*y^3) + 
   (114345*betasv[{3}, {12}]*zeta[13])/(32*y^4) + 
   (160083*betasv[{4}, {12}]*zeta[13])/(64*y^5) - 
   (160083*betasv[{5}, {12}]*zeta[13])/(256*y^6), 
 cFFm[6, 7, 8] -> -16648632*betasv[{5, 6}, {12, 14}] + 
   6342336*betasv[{6, 5}, {12, 14}] + 16648632*betasv[{6, 5}, {14, 12}] + 
   16252236*betasv[{7, 4}, {12, 14}] - 6342336*betasv[{7, 4}, {14, 12}] - 
   3567564*betasv[{8, 3}, {12, 14}] - 16252236*betasv[{8, 3}, {14, 12}] - 
   2246244*betasv[{9, 2}, {12, 14}] + 3567564*betasv[{9, 2}, {14, 12}] - 
   132132*betasv[{10, 1}, {12, 14}] + 2246244*betasv[{10, 1}, {14, 12}] + 
   132132*betasv[{11, 0}, {14, 12}] + 24024*betasv[{1}, {14}]*zeta[11] + 
   (102102*betasv[{2}, {14}]*zeta[11])/y + (81081*betasv[{3}, {14}]*zeta[11])/
    (2*y^2) - (369369*betasv[{4}, {14}]*zeta[11])/(8*y^3) - 
   (9009*betasv[{5}, {14}]*zeta[11])/(2*y^4) + 
   (189189*betasv[{6}, {14}]*zeta[11])/(64*y^5) + 
   (7601*zeta[13])/39626496000 - (5082*betasv[{0}, {12}]*zeta[13])/y - 
   (43197*betasv[{1}, {12}]*zeta[13])/(2*y^2) - 
   (68607*betasv[{2}, {12}]*zeta[13])/(8*y^3) + 
   (312543*betasv[{3}, {12}]*zeta[13])/(32*y^4) + 
   (7623*betasv[{4}, {12}]*zeta[13])/(8*y^5) - 
   (160083*betasv[{5}, {12}]*zeta[13])/(256*y^6), 
 cFFm[6, 7, 10] -> -16648632*betasv[{5, 6}, {12, 14}] - 
   7135128*betasv[{6, 5}, {12, 14}] + 16648632*betasv[{6, 5}, {14, 12}] + 
   15289560*betasv[{7, 4}, {12, 14}] + 7135128*betasv[{7, 4}, {14, 12}] + 
   7503210*betasv[{8, 3}, {12, 14}] - 15289560*betasv[{8, 3}, {14, 12}] + 
   962676*betasv[{9, 2}, {12, 14}] - 7503210*betasv[{9, 2}, {14, 12}] + 
   28314*betasv[{10, 1}, {12, 14}] - 962676*betasv[{10, 1}, {14, 12}] - 
   28314*betasv[{11, 0}, {14, 12}] - 5148*betasv[{1}, {14}]*zeta[11] - 
   (43758*betasv[{2}, {14}]*zeta[11])/y - (341055*betasv[{3}, {14}]*zeta[11])/
    (4*y^2) - (173745*betasv[{4}, {14}]*zeta[11])/(4*y^3) + 
   (81081*betasv[{5}, {14}]*zeta[11])/(16*y^4) + 
   (189189*betasv[{6}, {14}]*zeta[11])/(64*y^5) - 
   (7601*zeta[13])/297198720000 + (1089*betasv[{0}, {12}]*zeta[13])/y + 
   (18513*betasv[{1}, {12}]*zeta[13])/(2*y^2) + 
   (288585*betasv[{2}, {12}]*zeta[13])/(16*y^3) + 
   (147015*betasv[{3}, {12}]*zeta[13])/(16*y^4) - 
   (68607*betasv[{4}, {12}]*zeta[13])/(64*y^5) - 
   (160083*betasv[{5}, {12}]*zeta[13])/(256*y^6), 
 cFFm[6, 7, 12] -> -16648632*betasv[{5, 6}, {12, 14}] - 
   23783760*betasv[{6, 5}, {12, 14}] + 16648632*betasv[{6, 5}, {14, 12}] - 
   8494200*betasv[{7, 4}, {12, 14}] + 23783760*betasv[{7, 4}, {14, 12}] - 
   1415700*betasv[{8, 3}, {12, 14}] + 8494200*betasv[{8, 3}, {14, 12}] - 
   94380*betasv[{9, 2}, {12, 14}] + 1415700*betasv[{9, 2}, {14, 12}] - 
   1716*betasv[{10, 1}, {12, 14}] + 94380*betasv[{10, 1}, {14, 12}] + 
   1716*betasv[{11, 0}, {14, 12}] + 312*betasv[{1}, {14}]*zeta[11] + 
   (4290*betasv[{2}, {14}]*zeta[11])/y + (32175*betasv[{3}, {14}]*zeta[11])/
    (2*y^2) + (96525*betasv[{4}, {14}]*zeta[11])/(4*y^3) + 
   (135135*betasv[{5}, {14}]*zeta[11])/(8*y^4) + 
   (189189*betasv[{6}, {14}]*zeta[11])/(64*y^5) + 
   (691*zeta[13])/653837184000 - (66*betasv[{0}, {12}]*zeta[13])/y - 
   (1815*betasv[{1}, {12}]*zeta[13])/(2*y^2) - 
   (27225*betasv[{2}, {12}]*zeta[13])/(8*y^3) - 
   (81675*betasv[{3}, {12}]*zeta[13])/(16*y^4) - 
   (114345*betasv[{4}, {12}]*zeta[13])/(32*y^5) - 
   (160083*betasv[{5}, {12}]*zeta[13])/(256*y^6), 
 cFFm[6, 8, 3] -> -71351280*betasv[{5, 7}, {12, 16}] + 
   118918800*betasv[{6, 6}, {12, 16}] - 67953600*betasv[{7, 5}, {12, 16}] + 
   71351280*betasv[{7, 5}, {16, 12}] + 25482600*betasv[{8, 4}, {12, 16}] - 
   118918800*betasv[{8, 4}, {16, 12}] - 5662800*betasv[{9, 3}, {12, 16}] + 
   67953600*betasv[{9, 3}, {16, 12}] + 566280*betasv[{10, 2}, {12, 16}] - 
   25482600*betasv[{10, 2}, {16, 12}] + 5662800*betasv[{11, 1}, {16, 12}] - 
   566280*betasv[{12, 0}, {16, 12}] - (3617*betasv[{2}, {6}]*zeta[11])/
    6854400 - 102960*betasv[{2}, {16}]*zeta[11] + 
   (257400*betasv[{3}, {16}]*zeta[11])/y - 
   (289575*betasv[{4}, {16}]*zeta[11])/y^2 + 
   (193050*betasv[{5}, {16}]*zeta[11])/y^3 - 
   (675675*betasv[{6}, {16}]*zeta[11])/(8*y^4) + 
   (405405*betasv[{7}, {16}]*zeta[11])/(32*y^5) - 
   (7601*zeta[15])/(1524096000*y) + (4719*betasv[{0}, {12}]*zeta[15])/y^2 - 
   (23595*betasv[{1}, {12}]*zeta[15])/(2*y^3) + 
   (212355*betasv[{2}, {12}]*zeta[15])/(16*y^4) - 
   (70785*betasv[{3}, {12}]*zeta[15])/(8*y^5) + 
   (495495*betasv[{4}, {12}]*zeta[15])/(128*y^6) - 
   (297297*betasv[{5}, {12}]*zeta[15])/(512*y^7), 
 cFFm[6, 8, 5] -> -71351280*betasv[{5, 7}, {12, 16}] + 
   98108010*betasv[{6, 6}, {12, 16}] - 20386080*betasv[{7, 5}, {12, 16}] + 
   71351280*betasv[{7, 5}, {16, 12}] - 14652495*betasv[{8, 4}, {12, 16}] - 
   98108010*betasv[{8, 4}, {16, 12}] + 10193040*betasv[{9, 3}, {12, 16}] + 
   20386080*betasv[{9, 3}, {16, 12}] - 1911195*betasv[{10, 2}, {12, 16}] + 
   14652495*betasv[{10, 2}, {16, 12}] - 10193040*betasv[{11, 1}, {16, 12}] + 
   1911195*betasv[{12, 0}, {16, 12}] + 347490*betasv[{2}, {16}]*zeta[11] - 
   (463320*betasv[{3}, {16}]*zeta[11])/y + 
   (1332045*betasv[{4}, {16}]*zeta[11])/(8*y^2) + 
   (57915*betasv[{5}, {16}]*zeta[11])/y^3 - 
   (4459455*betasv[{6}, {16}]*zeta[11])/(64*y^4) + 
   (405405*betasv[{7}, {16}]*zeta[11])/(32*y^5) + 
   (7601*zeta[15])/(2032128000*y) - (127413*betasv[{0}, {12}]*zeta[15])/
    (8*y^2) + (42471*betasv[{1}, {12}]*zeta[15])/(2*y^3) - 
   (976833*betasv[{2}, {12}]*zeta[15])/(128*y^4) - 
   (42471*betasv[{3}, {12}]*zeta[15])/(16*y^5) + 
   (3270267*betasv[{4}, {12}]*zeta[15])/(1024*y^6) - 
   (297297*betasv[{5}, {12}]*zeta[15])/(512*y^7), 
 cFFm[6, 8, 7] -> -71351280*betasv[{5, 7}, {12, 16}] + 
   65405340*betasv[{6, 6}, {12, 16}] + 35675640*betasv[{7, 5}, {12, 16}] + 
   71351280*betasv[{7, 5}, {16, 12}] - 35675640*betasv[{8, 4}, {12, 16}] - 
   65405340*betasv[{8, 4}, {16, 12}] + 3963960*betasv[{9, 3}, {12, 16}] - 
   35675640*betasv[{9, 3}, {16, 12}] + 1981980*betasv[{10, 2}, {12, 16}] + 
   35675640*betasv[{10, 2}, {16, 12}] - 3963960*betasv[{11, 1}, {16, 12}] - 
   1981980*betasv[{12, 0}, {16, 12}] - 360360*betasv[{2}, {16}]*zeta[11] - 
   (180180*betasv[{3}, {16}]*zeta[11])/y + 
   (405405*betasv[{4}, {16}]*zeta[11])/y^2 - 
   (405405*betasv[{5}, {16}]*zeta[11])/(4*y^3) - 
   (1486485*betasv[{6}, {16}]*zeta[11])/(32*y^4) + 
   (405405*betasv[{7}, {16}]*zeta[11])/(32*y^5) - 
   (7601*zeta[15])/(4354560000*y) + (33033*betasv[{0}, {12}]*zeta[15])/
    (2*y^2) + (33033*betasv[{1}, {12}]*zeta[15])/(4*y^3) - 
   (297297*betasv[{2}, {12}]*zeta[15])/(16*y^4) + 
   (297297*betasv[{3}, {12}]*zeta[15])/(64*y^5) + 
   (1090089*betasv[{4}, {12}]*zeta[15])/(512*y^6) - 
   (297297*betasv[{5}, {12}]*zeta[15])/(512*y^7), 
 cFFm[6, 8, 9] -> -71351280*betasv[{5, 7}, {12, 16}] + 
   20810790*betasv[{6, 6}, {12, 16}] + 75315240*betasv[{7, 5}, {12, 16}] + 
   71351280*betasv[{7, 5}, {16, 12}] - 11891880*betasv[{8, 4}, {12, 16}] - 
   20810790*betasv[{8, 4}, {16, 12}] - 11891880*betasv[{9, 3}, {12, 16}] - 
   75315240*betasv[{9, 3}, {16, 12}] - 990990*betasv[{10, 2}, {12, 16}] + 
   11891880*betasv[{10, 2}, {16, 12}] + 11891880*betasv[{11, 1}, {16, 12}] + 
   990990*betasv[{12, 0}, {16, 12}] + 180180*betasv[{2}, {16}]*zeta[11] + 
   (540540*betasv[{3}, {16}]*zeta[11])/y + 
   (135135*betasv[{4}, {16}]*zeta[11])/y^2 - 
   (855855*betasv[{5}, {16}]*zeta[11])/(4*y^3) - 
   (945945*betasv[{6}, {16}]*zeta[11])/(64*y^4) + 
   (405405*betasv[{7}, {16}]*zeta[11])/(32*y^5) + 
   (7601*zeta[15])/(15240960000*y) - (33033*betasv[{0}, {12}]*zeta[15])/
    (4*y^2) - (99099*betasv[{1}, {12}]*zeta[15])/(4*y^3) - 
   (99099*betasv[{2}, {12}]*zeta[15])/(16*y^4) + 
   (627627*betasv[{3}, {12}]*zeta[15])/(64*y^5) + 
   (693693*betasv[{4}, {12}]*zeta[15])/(1024*y^6) - 
   (297297*betasv[{5}, {12}]*zeta[15])/(512*y^7), 
 cFFm[6, 8, 11] -> -71351280*betasv[{5, 7}, {12, 16}] - 
   35675640*betasv[{6, 6}, {12, 16}] + 64555920*betasv[{7, 5}, {12, 16}] + 
   71351280*betasv[{7, 5}, {16, 12}] + 36525060*betasv[{8, 4}, {12, 16}] + 
   35675640*betasv[{8, 4}, {16, 12}] + 5714280*betasv[{9, 3}, {12, 16}] - 
   64555920*betasv[{9, 3}, {16, 12}] + 231660*betasv[{10, 2}, {12, 16}] - 
   36525060*betasv[{10, 2}, {16, 12}] - 5714280*betasv[{11, 1}, {16, 12}] - 
   231660*betasv[{12, 0}, {16, 12}] - 42120*betasv[{2}, {16}]*zeta[11] - 
   (259740*betasv[{3}, {16}]*zeta[11])/y - 
   (830115*betasv[{4}, {16}]*zeta[11])/(2*y^2) - 
   (366795*betasv[{5}, {16}]*zeta[11])/(2*y^3) + 
   (405405*betasv[{6}, {16}]*zeta[11])/(16*y^4) + 
   (405405*betasv[{7}, {16}]*zeta[11])/(32*y^5) - 
   (691*zeta[15])/(9144576000*y) + (3861*betasv[{0}, {12}]*zeta[15])/
    (2*y^2) + (47619*betasv[{1}, {12}]*zeta[15])/(4*y^3) + 
   (608751*betasv[{2}, {12}]*zeta[15])/(32*y^4) + 
   (268983*betasv[{3}, {12}]*zeta[15])/(32*y^5) - 
   (297297*betasv[{4}, {12}]*zeta[15])/(256*y^6) - 
   (297297*betasv[{5}, {12}]*zeta[15])/(512*y^7), 
 cFFm[6, 8, 13] -> -71351280*betasv[{5, 7}, {12, 16}] - 
   104053950*betasv[{6, 6}, {12, 16}] - 39639600*betasv[{7, 5}, {12, 16}] + 
   71351280*betasv[{7, 5}, {16, 12}] - 7432425*betasv[{8, 4}, {12, 16}] + 
   104053950*betasv[{8, 4}, {16, 12}] - 600600*betasv[{9, 3}, {12, 16}] + 
   39639600*betasv[{9, 3}, {16, 12}] - 15015*betasv[{10, 2}, {12, 16}] + 
   7432425*betasv[{10, 2}, {16, 12}] + 600600*betasv[{11, 1}, {16, 12}] + 
   15015*betasv[{12, 0}, {16, 12}] + 2730*betasv[{2}, {16}]*zeta[11] + 
   (27300*betasv[{3}, {16}]*zeta[11])/y + (675675*betasv[{4}, {16}]*zeta[11])/
    (8*y^2) + (225225*betasv[{5}, {16}]*zeta[11])/(2*y^3) + 
   (4729725*betasv[{6}, {16}]*zeta[11])/(64*y^4) + 
   (405405*betasv[{7}, {16}]*zeta[11])/(32*y^5) + 
   (691*zeta[15])/(201180672000*y) - (1001*betasv[{0}, {12}]*zeta[15])/
    (8*y^2) - (5005*betasv[{1}, {12}]*zeta[15])/(4*y^3) - 
   (495495*betasv[{2}, {12}]*zeta[15])/(128*y^4) - 
   (165165*betasv[{3}, {12}]*zeta[15])/(32*y^5) - 
   (3468465*betasv[{4}, {12}]*zeta[15])/(1024*y^6) - 
   (297297*betasv[{5}, {12}]*zeta[15])/(512*y^7)}


==> anc/checkFplus.txt <==
{cFFp[2, 2, 2] -> 18*betasv[{2, 0}, {4, 4}] - 12*betasv[{0}, {4}]*zeta[3] + 
   zeta[3]^2/(4*y^2) - (5*zeta[5])/(12*y), 
 cFFp[2, 3, 3] -> 30*betasv[{2, 1}, {4, 6}] + 30*betasv[{3, 0}, {6, 4}] - 
   20*betasv[{1}, {6}]*zeta[3] + zeta[5]/360 - (3*betasv[{0}, {4}]*zeta[5])/
    y + (zeta[3]*zeta[5])/(8*y^3) - (7*zeta[7])/(64*y^2), 
 cFFp[2, 4, 4] -> 105*betasv[{2, 2}, {4, 8}] + 105*betasv[{4, 0}, {8, 4}] - 
   70*betasv[{2}, {8}]*zeta[3] + zeta[7]/(480*y) - 
   (15*betasv[{0}, {4}]*zeta[7])/(8*y^2) + (5*zeta[3]*zeta[7])/(64*y^4) - 
   (25*zeta[9])/(432*y^3), cFFp[2, 5, 5] -> 378*betasv[{2, 3}, {4, 10}] + 
   378*betasv[{5, 0}, {10, 4}] - 252*betasv[{3}, {10}]*zeta[3] + 
   zeta[9]/(640*y^2) - (21*betasv[{0}, {4}]*zeta[9])/(16*y^3) + 
   (7*zeta[3]*zeta[9])/(128*y^5) - (77*zeta[11])/(2048*y^4), 
 cFFp[2, 6, 6] -> 1386*betasv[{2, 4}, {4, 12}] + 
   1386*betasv[{6, 0}, {12, 4}] - 924*betasv[{4}, {12}]*zeta[3] + 
   (7*zeta[11])/(5760*y^3) - (63*betasv[{0}, {4}]*zeta[11])/(64*y^4) + 
   (21*zeta[3]*zeta[11])/(512*y^6) - (9555*zeta[13])/(353792*y^5), 
 cFFp[2, 7, 7] -> 5148*betasv[{2, 5}, {4, 14}] + 
   5148*betasv[{7, 0}, {14, 4}] - 3432*betasv[{5}, {14}]*zeta[3] + 
   zeta[13]/(1024*y^4) - (99*betasv[{0}, {4}]*zeta[13])/(128*y^5) + 
   (33*zeta[3]*zeta[13])/(1024*y^7) - (7601*zeta[15])/(368640*y^6), 
 cFFp[2, 8, 8] -> 19305*betasv[{2, 6}, {4, 16}] + 
   19305*betasv[{8, 0}, {16, 4}] - 12870*betasv[{6}, {16}]*zeta[3] + 
   (33*zeta[15])/(40960*y^5) - (1287*betasv[{0}, {4}]*zeta[15])/(2048*y^6) + 
   (429*zeta[3]*zeta[15])/(16384*y^8) - (60775*zeta[17])/(3703808*y^7), 
 cFFp[2, 9, 9] -> 72930*betasv[{2, 7}, {4, 18}] + 
   72930*betasv[{9, 0}, {18, 4}] - 48620*betasv[{7}, {18}]*zeta[3] + 
   (1001*zeta[17])/(1474560*y^6) - (2145*betasv[{0}, {4}]*zeta[17])/
    (4096*y^7) + (715*zeta[3]*zeta[17])/(32768*y^9) - 
   (619125507*zeta[19])/(45997883392*y^8), 
 cFFp[2, 10, 10] -> 277134*betasv[{2, 8}, {4, 20}] + 
   277134*betasv[{10, 0}, {20, 4}] - 184756*betasv[{8}, {20}]*zeta[3] + 
   (143*zeta[19])/(245760*y^7) - (7293*betasv[{0}, {4}]*zeta[19])/
    (16384*y^8) + (2431*zeta[3]*zeta[19])/(131072*y^10) - 
   (146630930875*zeta[21])/(12976709566464*y^9), 
 cFFp[2, 11, 11] -> 1058148*betasv[{2, 9}, {4, 22}] + 
   1058148*betasv[{11, 0}, {22, 4}] - 705432*betasv[{9}, {22}]*zeta[3] + 
   (663*zeta[21])/(1310720*y^8) - (12597*betasv[{0}, {4}]*zeta[21])/
    (32768*y^9) + (4199*zeta[3]*zeta[21])/(262144*y^11) - 
   (118043845829*zeta[23])/(12218479411200*y^10), 
 cFFp[2, 12, 12] -> 4056234*betasv[{2, 10}, {4, 24}] + 
   4056234*betasv[{12, 0}, {24, 4}] - 2704156*betasv[{10}, {24}]*zeta[3] + 
   (4199*zeta[23])/(9437184*y^9) - (88179*betasv[{0}, {4}]*zeta[23])/
    (262144*y^10) + (29393*zeta[3]*zeta[23])/(2097152*y^12) - 
   (1038918070645*zeta[25])/(123922856542208*y^11), 
 cFFp[3, 3, 2] -> 200*betasv[{3, 1}, {6, 6}] - 100*betasv[{4, 0}, {6, 6}] + 
   40*betasv[{0}, {6}]*zeta[5] - (20*betasv[{1}, {6}]*zeta[5])/y + 
   zeta[5]^2/(32*y^4) - (5*zeta[7])/(288*y), 
 cFFp[3, 3, 4] -> 200*betasv[{3, 1}, {6, 6}] + 25*betasv[{4, 0}, {6, 6}] - 
   10*betasv[{0}, {6}]*zeta[5] - (20*betasv[{1}, {6}]*zeta[5])/y + 
   (9*zeta[5]^2)/(128*y^4) - (35*zeta[9])/(1152*y^3), 
 cFFp[3, 4, 3] -> 350*betasv[{3, 2}, {6, 8}] - 175*betasv[{4, 1}, {6, 8}] + 
   350*betasv[{4, 1}, {8, 6}] - 175*betasv[{5, 0}, {8, 6}] + 
   70*betasv[{1}, {8}]*zeta[5] - (35*betasv[{2}, {8}]*zeta[5])/y + 
   (5*zeta[7])/18144 + (25*betasv[{0}, {6}]*zeta[7])/(2*y) - 
   (25*betasv[{1}, {6}]*zeta[7])/(4*y^2) + (5*zeta[5]*zeta[7])/(256*y^5) - 
   (49*zeta[9])/(11520*y^2), cFFp[3, 4, 5] -> 350*betasv[{3, 2}, {6, 8}] + 
   70*betasv[{4, 1}, {6, 8}] + 350*betasv[{4, 1}, {8, 6}] + 
   70*betasv[{5, 0}, {8, 6}] - 28*betasv[{1}, {8}]*zeta[5] - 
   (35*betasv[{2}, {8}]*zeta[5])/y - zeta[7]/30240 - 
   (5*betasv[{0}, {6}]*zeta[7])/y - (25*betasv[{1}, {6}]*zeta[7])/(4*y^2) + 
   (3*zeta[5]*zeta[7])/(64*y^5) - (77*zeta[11])/(4608*y^4), 
 cFFp[3, 5, 4] -> 1260*betasv[{3, 3}, {6, 10}] - 
   630*betasv[{4, 2}, {6, 10}] + 1260*betasv[{5, 1}, {10, 6}] - 
   630*betasv[{6, 0}, {10, 6}] + 252*betasv[{2}, {10}]*zeta[5] - 
   (126*betasv[{3}, {10}]*zeta[5])/y + zeta[9]/(4320*y) + 
   (35*betasv[{0}, {6}]*zeta[9])/(4*y^2) - (35*betasv[{1}, {6}]*zeta[9])/
    (8*y^3) + (7*zeta[5]*zeta[9])/(512*y^6) - (5*zeta[11])/(2304*y^3), 
 cFFp[3, 5, 6] -> 1260*betasv[{3, 3}, {6, 10}] + 
   315*betasv[{4, 2}, {6, 10}] + 1260*betasv[{5, 1}, {10, 6}] + 
   315*betasv[{6, 0}, {10, 6}] - 126*betasv[{2}, {10}]*zeta[5] - 
   (126*betasv[{3}, {10}]*zeta[5])/y - zeta[9]/(24192*y) - 
   (35*betasv[{0}, {6}]*zeta[9])/(8*y^2) - (35*betasv[{1}, {6}]*zeta[9])/
    (8*y^3) + (35*zeta[5]*zeta[9])/(1024*y^6) - 
   (63063*zeta[13])/(5660672*y^5), cFFp[3, 6, 5] -> 
  4620*betasv[{3, 4}, {6, 12}] - 2310*betasv[{4, 3}, {6, 12}] + 
   4620*betasv[{6, 1}, {12, 6}] - 2310*betasv[{7, 0}, {12, 6}] + 
   924*betasv[{3}, {12}]*zeta[5] - (462*betasv[{4}, {12}]*zeta[5])/y + 
   zeta[11]/(5376*y^2) + (105*betasv[{0}, {6}]*zeta[11])/(16*y^3) - 
   (105*betasv[{1}, {6}]*zeta[11])/(32*y^4) + (21*zeta[5]*zeta[11])/
    (2048*y^7) - (847*zeta[13])/(614400*y^4), 
 cFFp[3, 6, 7] -> 4620*betasv[{3, 4}, {6, 12}] + 
   1320*betasv[{4, 3}, {6, 12}] + 4620*betasv[{6, 1}, {12, 6}] + 
   1320*betasv[{7, 0}, {12, 6}] - 528*betasv[{3}, {12}]*zeta[5] - 
   (462*betasv[{4}, {12}]*zeta[5])/y - zeta[11]/(24192*y^2) - 
   (15*betasv[{0}, {6}]*zeta[11])/(4*y^3) - (105*betasv[{1}, {6}]*zeta[11])/
    (32*y^4) + (27*zeta[5]*zeta[11])/(1024*y^7) - 
   (1001*zeta[15])/(122880*y^6), cFFp[3, 7, 6] -> 
  17160*betasv[{3, 5}, {6, 14}] - 8580*betasv[{4, 4}, {6, 14}] + 
   17160*betasv[{7, 1}, {14, 6}] - 8580*betasv[{8, 0}, {14, 6}] + 
   3432*betasv[{4}, {14}]*zeta[5] - (1716*betasv[{5}, {14}]*zeta[5])/y + 
   (11*zeta[13])/(72576*y^3) + (165*betasv[{0}, {6}]*zeta[13])/(32*y^4) - 
   (165*betasv[{1}, {6}]*zeta[13])/(64*y^5) + (33*zeta[5]*zeta[13])/
    (4096*y^8) - (8281*zeta[15])/(8491008*y^5), 
 cFFp[3, 7, 8] -> 17160*betasv[{3, 5}, {6, 14}] + 
   (10725*betasv[{4, 4}, {6, 14}])/2 + 17160*betasv[{7, 1}, {14, 6}] + 
   (10725*betasv[{8, 0}, {14, 6}])/2 - 2145*betasv[{4}, {14}]*zeta[5] - 
   (1716*betasv[{5}, {14}]*zeta[5])/y - (5*zeta[13])/(129024*y^3) - 
   (825*betasv[{0}, {6}]*zeta[13])/(256*y^4) - 
   (165*betasv[{1}, {6}]*zeta[13])/(64*y^5) + (693*zeta[5]*zeta[13])/
    (32768*y^8) - (1679821*zeta[17])/(266674176*y^7), 
 cFFp[3, 8, 7] -> 64350*betasv[{3, 6}, {6, 16}] - 
   32175*betasv[{4, 5}, {6, 16}] + 64350*betasv[{8, 1}, {16, 6}] - 
   32175*betasv[{9, 0}, {16, 6}] + 12870*betasv[{5}, {16}]*zeta[5] - 
   (6435*betasv[{6}, {16}]*zeta[5])/y + (65*zeta[15])/(516096*y^4) + 
   (2145*betasv[{0}, {6}]*zeta[15])/(512*y^5) - 
   (2145*betasv[{1}, {6}]*zeta[15])/(1024*y^6) + 
   (429*zeta[5]*zeta[15])/(65536*y^9) - (7601*zeta[17])/(10321920*y^6), 
 cFFp[3, 8, 9] -> 64350*betasv[{3, 6}, {6, 16}] + 
   21450*betasv[{4, 5}, {6, 16}] + 64350*betasv[{8, 1}, {16, 6}] + 
   21450*betasv[{9, 0}, {16, 6}] - 8580*betasv[{5}, {16}]*zeta[5] - 
   (6435*betasv[{6}, {16}]*zeta[5])/y - (55*zeta[15])/(1548288*y^4) - 
   (715*betasv[{0}, {6}]*zeta[15])/(256*y^5) - 
   (2145*betasv[{1}, {6}]*zeta[15])/(1024*y^6) + 
   (143*zeta[5]*zeta[15])/(8192*y^9) - (14549535*zeta[19])/(2874867712*y^8), 
 cFFp[3, 9, 8] -> 243100*betasv[{3, 7}, {6, 18}] - 
   121550*betasv[{4, 6}, {6, 18}] + 243100*betasv[{9, 1}, {18, 6}] - 
   121550*betasv[{10, 0}, {18, 6}] + 48620*betasv[{6}, {18}]*zeta[5] - 
   (24310*betasv[{7}, {18}]*zeta[5])/y + (55*zeta[17])/(516096*y^5) + 
   (3575*betasv[{0}, {6}]*zeta[17])/(1024*y^6) - 
   (3575*betasv[{1}, {6}]*zeta[17])/(2048*y^7) + 
   (715*zeta[5]*zeta[17])/(131072*y^10) - (206635*zeta[19])/(355565568*y^7), 
 cFFp[3, 9, 10] -> 243100*betasv[{3, 7}, {6, 18}] + 
   85085*betasv[{4, 6}, {6, 18}] + 243100*betasv[{9, 1}, {18, 6}] + 
   85085*betasv[{10, 0}, {18, 6}] - 34034*betasv[{6}, {18}]*zeta[5] - 
   (24310*betasv[{7}, {18}]*zeta[5])/y - (143*zeta[17])/(4423680*y^5) - 
   (5005*betasv[{0}, {6}]*zeta[17])/(2048*y^6) - 
   (3575*betasv[{1}, {6}]*zeta[17])/(2048*y^7) + 
   (3861*zeta[5]*zeta[17])/(262144*y^10) - (9188608715*zeta[21])/
    (2197114847232*y^9), cFFp[3, 10, 9] -> 923780*betasv[{3, 8}, {6, 20}] - 
   461890*betasv[{4, 7}, {6, 20}] + 923780*betasv[{10, 1}, {20, 6}] - 
   461890*betasv[{11, 0}, {20, 6}] + 184756*betasv[{7}, {20}]*zeta[5] - 
   (92378*betasv[{8}, {20}]*zeta[5])/y + (2431*zeta[19])/(26542080*y^6) + 
   (12155*betasv[{0}, {6}]*zeta[19])/(4096*y^7) - 
   (12155*betasv[{1}, {6}]*zeta[19])/(8192*y^8) + 
   (2431*zeta[5]*zeta[19])/(524288*y^11) - (1307042737*zeta[21])/
    (2759873003520*y^8), cFFp[3, 10, 11] -> 923780*betasv[{3, 8}, {6, 20}] + 
   335920*betasv[{4, 7}, {6, 20}] + 923780*betasv[{10, 1}, {20, 6}] + 
   335920*betasv[{11, 0}, {20, 6}] - 134368*betasv[{7}, {20}]*zeta[5] - 
   (92378*betasv[{8}, {20}]*zeta[5])/y - (13*zeta[19])/(442368*y^6) - 
   (1105*betasv[{0}, {6}]*zeta[19])/(512*y^7) - 
   (12155*betasv[{1}, {6}]*zeta[19])/(8192*y^8) + 
   (3315*zeta[5]*zeta[19])/(262144*y^11) - (46601975849*zeta[23])/
    (13195957764096*y^10), cFFp[3, 11, 10] -> 
  3527160*betasv[{3, 9}, {6, 22}] - 1763580*betasv[{4, 8}, {6, 22}] + 
   3527160*betasv[{11, 1}, {22, 6}] - 1763580*betasv[{12, 0}, {22, 6}] + 
   705432*betasv[{8}, {22}]*zeta[5] - (352716*betasv[{9}, {22}]*zeta[5])/y + 
   (247*zeta[21])/(3096576*y^7) + (20995*betasv[{0}, {6}]*zeta[21])/
    (8192*y^8) - (20995*betasv[{1}, {6}]*zeta[21])/(16384*y^9) + 
   (4199*zeta[5]*zeta[21])/(1048576*y^12) - (5865237235*zeta[23])/
    (14830525218816*y^9), cFFp[3, 11, 12] -> 
  3527160*betasv[{3, 9}, {6, 22}] + 1322685*betasv[{4, 8}, {6, 22}] + 
   3527160*betasv[{11, 1}, {22, 6}] + 1322685*betasv[{12, 0}, {22, 6}] - 
   529074*betasv[{8}, {22}]*zeta[5] - (352716*betasv[{9}, {22}]*zeta[5])/y - 
   (221*zeta[21])/(8257536*y^7) - (62985*betasv[{0}, {6}]*zeta[21])/
    (32768*y^8) - (20995*betasv[{1}, {6}]*zeta[21])/(16384*y^9) + 
   (46189*zeta[5]*zeta[21])/(4194304*y^12) - (75193929793073*zeta[25])/
    (24784571308441600*y^11), cFFp[4, 4, 2] -> 2450*betasv[{4, 2}, {8, 8}] - 
   1960*betasv[{5, 1}, {8, 8}] + 490*betasv[{6, 0}, {8, 8}] - 
   140*betasv[{0}, {8}]*zeta[7] + (140*betasv[{1}, {8}]*zeta[7])/y - 
   (175*betasv[{2}, {8}]*zeta[7])/(4*y^2) + (5*zeta[7]^2)/(512*y^6) - 
   (5*zeta[9])/(3888*y), cFFp[4, 4, 4] -> 2450*betasv[{4, 2}, {8, 8}] - 
   980*betasv[{5, 1}, {8, 8}] - (490*betasv[{6, 0}, {8, 8}])/3 + 
   (140*betasv[{0}, {8}]*zeta[7])/3 + (70*betasv[{1}, {8}]*zeta[7])/y - 
   (175*betasv[{2}, {8}]*zeta[7])/(4*y^2) + (5*zeta[7]^2)/(384*y^6) - 
   (7*zeta[11])/(6912*y^3), cFFp[4, 4, 6] -> 2450*betasv[{4, 2}, {8, 8}] + 
   784*betasv[{5, 1}, {8, 8}] + (98*betasv[{6, 0}, {8, 8}])/3 - 
   (28*betasv[{0}, {8}]*zeta[7])/3 - (56*betasv[{1}, {8}]*zeta[7])/y - 
   (175*betasv[{2}, {8}]*zeta[7])/(4*y^2) + (25*zeta[7]^2)/(768*y^6) - 
   (5005*zeta[13])/(530688*y^5), cFFp[4, 5, 3] -> 
  4410*betasv[{4, 3}, {8, 10}] - 3528*betasv[{5, 2}, {8, 10}] + 
   4410*betasv[{5, 2}, {10, 8}] + 882*betasv[{6, 1}, {8, 10}] - 
   3528*betasv[{6, 1}, {10, 8}] + 882*betasv[{7, 0}, {10, 8}] - 
   252*betasv[{1}, {10}]*zeta[7] + (252*betasv[{2}, {10}]*zeta[7])/y - 
   (315*betasv[{3}, {10}]*zeta[7])/(4*y^2) + (7*zeta[9])/259200 - 
   (49*betasv[{0}, {8}]*zeta[9])/y + (49*betasv[{1}, {8}]*zeta[9])/y^2 - 
   (245*betasv[{2}, {8}]*zeta[9])/(16*y^3) + (7*zeta[7]*zeta[9])/(1024*y^7) - 
   (7*zeta[11])/(23040*y^2), cFFp[4, 5, 5] -> 4410*betasv[{4, 3}, {8, 10}] - 
   1470*betasv[{5, 2}, {8, 10}] + 4410*betasv[{5, 2}, {10, 8}] - 
   490*betasv[{6, 1}, {8, 10}] - 1470*betasv[{6, 1}, {10, 8}] - 
   490*betasv[{7, 0}, {10, 8}] + 140*betasv[{1}, {10}]*zeta[7] + 
   (105*betasv[{2}, {10}]*zeta[7])/y - (315*betasv[{3}, {10}]*zeta[7])/
    (4*y^2) - (7*zeta[9])/1555200 + (245*betasv[{0}, {8}]*zeta[9])/(9*y) + 
   (245*betasv[{1}, {8}]*zeta[9])/(12*y^2) - (245*betasv[{2}, {8}]*zeta[9])/
    (16*y^3) + (175*zeta[7]*zeta[9])/(18432*y^7) - 
   (847*zeta[13])/(1658880*y^4), cFFp[4, 5, 7] -> 
  4410*betasv[{4, 3}, {8, 10}] + 1764*betasv[{5, 2}, {8, 10}] + 
   4410*betasv[{5, 2}, {10, 8}] + 126*betasv[{6, 1}, {8, 10}] + 
   1764*betasv[{6, 1}, {10, 8}] + 126*betasv[{7, 0}, {10, 8}] - 
   36*betasv[{1}, {10}]*zeta[7] - (126*betasv[{2}, {10}]*zeta[7])/y - 
   (315*betasv[{3}, {10}]*zeta[7])/(4*y^2) + zeta[9]/1814400 - 
   (7*betasv[{0}, {8}]*zeta[9])/y - (49*betasv[{1}, {8}]*zeta[9])/(2*y^2) - 
   (245*betasv[{2}, {8}]*zeta[9])/(16*y^3) + (25*zeta[7]*zeta[9])/
    (1024*y^7) - (1573*zeta[15])/(245760*y^6), 
 cFFp[4, 6, 4] -> 16170*betasv[{4, 4}, {8, 12}] - 
   12936*betasv[{5, 3}, {8, 12}] + 3234*betasv[{6, 2}, {8, 12}] + 
   16170*betasv[{6, 2}, {12, 8}] - 12936*betasv[{7, 1}, {12, 8}] + 
   3234*betasv[{8, 0}, {12, 8}] - 924*betasv[{2}, {12}]*zeta[7] + 
   (924*betasv[{3}, {12}]*zeta[7])/y - (1155*betasv[{4}, {12}]*zeta[7])/
    (4*y^2) + (7*zeta[11])/(288000*y) - (147*betasv[{0}, {8}]*zeta[11])/
    (4*y^2) + (147*betasv[{1}, {8}]*zeta[11])/(4*y^3) - 
   (735*betasv[{2}, {8}]*zeta[11])/(64*y^4) + (21*zeta[7]*zeta[11])/
    (4096*y^8) - (11*zeta[13])/(72576*y^3), 
 cFFp[4, 6, 6] -> 16170*betasv[{4, 4}, {8, 12}] - 
   4620*betasv[{5, 3}, {8, 12}] - 2310*betasv[{6, 2}, {8, 12}] + 
   16170*betasv[{6, 2}, {12, 8}] - 4620*betasv[{7, 1}, {12, 8}] - 
   2310*betasv[{8, 0}, {12, 8}] + 660*betasv[{2}, {12}]*zeta[7] + 
   (330*betasv[{3}, {12}]*zeta[7])/y - (1155*betasv[{4}, {12}]*zeta[7])/
    (4*y^2) - zeta[11]/(161280*y) + (105*betasv[{0}, {8}]*zeta[11])/(4*y^2) + 
   (105*betasv[{1}, {8}]*zeta[11])/(8*y^3) - (735*betasv[{2}, {8}]*zeta[11])/
    (64*y^4) + (15*zeta[7]*zeta[11])/(2048*y^8) - 
   (91091*zeta[15])/(283033600*y^5), cFFp[4, 6, 8] -> 
  16170*betasv[{4, 4}, {8, 12}] + 7392*betasv[{5, 3}, {8, 12}] + 
   693*betasv[{6, 2}, {8, 12}] + 16170*betasv[{6, 2}, {12, 8}] + 
   7392*betasv[{7, 1}, {12, 8}] + 693*betasv[{8, 0}, {12, 8}] - 
   198*betasv[{2}, {12}]*zeta[7] - (528*betasv[{3}, {12}]*zeta[7])/y - 
   (1155*betasv[{4}, {12}]*zeta[7])/(4*y^2) + zeta[11]/(1036800*y) - 
   (63*betasv[{0}, {8}]*zeta[11])/(8*y^2) - (21*betasv[{1}, {8}]*zeta[11])/
    y^3 - (735*betasv[{2}, {8}]*zeta[11])/(64*y^4) + 
   (315*zeta[7]*zeta[11])/(16384*y^8) - (158015*zeta[17])/(33334272*y^7), 
 cFFp[4, 7, 5] -> 60060*betasv[{4, 5}, {8, 14}] - 
   48048*betasv[{5, 4}, {8, 14}] + 12012*betasv[{6, 3}, {8, 14}] + 
   60060*betasv[{7, 2}, {14, 8}] - 48048*betasv[{8, 1}, {14, 8}] + 
   12012*betasv[{9, 0}, {14, 8}] - 3432*betasv[{3}, {14}]*zeta[7] + 
   (3432*betasv[{4}, {14}]*zeta[7])/y - (2145*betasv[{5}, {14}]*zeta[7])/
    (2*y^2) + (11*zeta[13])/(537600*y^2) - (231*betasv[{0}, {8}]*zeta[13])/
    (8*y^3) + (231*betasv[{1}, {8}]*zeta[13])/(8*y^4) - 
   (1155*betasv[{2}, {8}]*zeta[13])/(128*y^5) + (33*zeta[7]*zeta[13])/
    (8192*y^9) - (1573*zeta[15])/(16588800*y^4), 
 cFFp[4, 7, 7] -> 60060*betasv[{4, 5}, {8, 14}] - 
   15015*betasv[{5, 4}, {8, 14}] - 10010*betasv[{6, 3}, {8, 14}] + 
   60060*betasv[{7, 2}, {14, 8}] - 15015*betasv[{8, 1}, {14, 8}] - 
   10010*betasv[{9, 0}, {14, 8}] + 2860*betasv[{3}, {14}]*zeta[7] + 
   (2145*betasv[{4}, {14}]*zeta[7])/(2*y) - (2145*betasv[{5}, {14}]*zeta[7])/
    (2*y^2) - (11*zeta[13])/(1658880*y^2) + (385*betasv[{0}, {8}]*zeta[13])/
    (16*y^3) + (1155*betasv[{1}, {8}]*zeta[13])/(128*y^4) - 
   (1155*betasv[{2}, {8}]*zeta[13])/(128*y^5) + (385*zeta[7]*zeta[13])/
    (65536*y^9) - (1001*zeta[17])/(4423680*y^6), 
 cFFp[4, 7, 9] -> 60060*betasv[{4, 5}, {8, 14}] + 
   30030*betasv[{5, 4}, {8, 14}] + (10010*betasv[{6, 3}, {8, 14}])/3 + 
   60060*betasv[{7, 2}, {14, 8}] + 30030*betasv[{8, 1}, {14, 8}] + 
   (10010*betasv[{9, 0}, {14, 8}])/3 - (2860*betasv[{3}, {14}]*zeta[7])/3 - 
   (2145*betasv[{4}, {14}]*zeta[7])/y - (2145*betasv[{5}, {14}]*zeta[7])/
    (2*y^2) + zeta[13]/(829440*y^2) - (385*betasv[{0}, {8}]*zeta[13])/
    (48*y^3) - (1155*betasv[{1}, {8}]*zeta[13])/(64*y^4) - 
   (1155*betasv[{2}, {8}]*zeta[13])/(128*y^5) + (385*zeta[7]*zeta[13])/
    (24576*y^9) - (31916599*zeta[19])/(8624603136*y^8), 
 cFFp[4, 8, 6] -> 225225*betasv[{4, 6}, {8, 16}] - 
   180180*betasv[{5, 5}, {8, 16}] + 45045*betasv[{6, 4}, {8, 16}] + 
   225225*betasv[{8, 2}, {16, 8}] - 180180*betasv[{9, 1}, {16, 8}] + 
   45045*betasv[{10, 0}, {16, 8}] - 12870*betasv[{4}, {16}]*zeta[7] + 
   (12870*betasv[{5}, {16}]*zeta[7])/y - (32175*betasv[{6}, {16}]*zeta[7])/
    (8*y^2) + (143*zeta[15])/(8294400*y^3) - (3003*betasv[{0}, {8}]*zeta[15])/
    (128*y^4) + (3003*betasv[{1}, {8}]*zeta[15])/(128*y^5) - 
   (15015*betasv[{2}, {8}]*zeta[15])/(2048*y^6) + 
   (429*zeta[7]*zeta[15])/(131072*y^10) - (845*zeta[17])/(12736512*y^5), 
 cFFp[4, 8, 8] -> 225225*betasv[{4, 6}, {8, 16}] - 
   50050*betasv[{5, 5}, {8, 16}] - (125125*betasv[{6, 4}, {8, 16}])/3 + 
   225225*betasv[{8, 2}, {16, 8}] - 50050*betasv[{9, 1}, {16, 8}] - 
   (125125*betasv[{10, 0}, {16, 8}])/3 + (35750*betasv[{4}, {16}]*zeta[7])/
    3 + (3575*betasv[{5}, {16}]*zeta[7])/y - 
   (32175*betasv[{6}, {16}]*zeta[7])/(8*y^2) - (13*zeta[15])/(1990656*y^3) + 
   (25025*betasv[{0}, {8}]*zeta[15])/(1152*y^4) + 
   (5005*betasv[{1}, {8}]*zeta[15])/(768*y^5) - 
   (15015*betasv[{2}, {8}]*zeta[15])/(2048*y^6) + 
   (715*zeta[7]*zeta[15])/(147456*y^10) - (28556957*zeta[19])/
    (168004730880*y^7), cFFp[4, 8, 10] -> 225225*betasv[{4, 6}, {8, 16}] + 
   120120*betasv[{5, 5}, {8, 16}] + 15015*betasv[{6, 4}, {8, 16}] + 
   225225*betasv[{8, 2}, {16, 8}] + 120120*betasv[{9, 1}, {16, 8}] + 
   15015*betasv[{10, 0}, {16, 8}] - 4290*betasv[{4}, {16}]*zeta[7] - 
   (8580*betasv[{5}, {16}]*zeta[7])/y - (32175*betasv[{6}, {16}]*zeta[7])/
    (8*y^2) + (11*zeta[15])/(8294400*y^3) - (1001*betasv[{0}, {8}]*zeta[15])/
    (128*y^4) - (1001*betasv[{1}, {8}]*zeta[15])/(64*y^5) - 
   (15015*betasv[{2}, {8}]*zeta[15])/(2048*y^6) + 
   (429*zeta[7]*zeta[15])/(32768*y^10) - (1079667875*zeta[21])/
    (360464154624*y^9), cFFp[4, 9, 7] -> 850850*betasv[{4, 7}, {8, 18}] - 
   680680*betasv[{5, 6}, {8, 18}] + 170170*betasv[{6, 5}, {8, 18}] + 
   850850*betasv[{9, 2}, {18, 8}] - 680680*betasv[{10, 1}, {18, 8}] + 
   170170*betasv[{11, 0}, {18, 8}] - 48620*betasv[{5}, {18}]*zeta[7] + 
   (48620*betasv[{6}, {18}]*zeta[7])/y - (60775*betasv[{7}, {18}]*zeta[7])/
    (4*y^2) + (13*zeta[17])/(884736*y^4) - (5005*betasv[{0}, {8}]*zeta[17])/
    (256*y^5) + (5005*betasv[{1}, {8}]*zeta[17])/(256*y^6) - 
   (25025*betasv[{2}, {8}]*zeta[17])/(4096*y^7) + 
   (715*zeta[7]*zeta[17])/(262144*y^11) - (129217*zeta[19])/(2601123840*y^6), 
 cFFp[4, 9, 9] -> 850850*betasv[{4, 7}, {8, 18}] - 
   170170*betasv[{5, 6}, {8, 18}] - 170170*betasv[{6, 5}, {8, 18}] + 
   850850*betasv[{9, 2}, {18, 8}] - 170170*betasv[{10, 1}, {18, 8}] - 
   170170*betasv[{11, 0}, {18, 8}] + 48620*betasv[{5}, {18}]*zeta[7] + 
   (12155*betasv[{6}, {18}]*zeta[7])/y - (60775*betasv[{7}, {18}]*zeta[7])/
    (4*y^2) - (11*zeta[17])/(1769472*y^4) + (5005*betasv[{0}, {8}]*zeta[17])/
    (256*y^5) + (5005*betasv[{1}, {8}]*zeta[17])/(1024*y^6) - 
   (25025*betasv[{2}, {8}]*zeta[17])/(4096*y^7) + 
   (2145*zeta[7]*zeta[17])/(524288*y^11) - (6143137*zeta[21])/
    (45997883392*y^8), cFFp[4, 9, 11] -> 850850*betasv[{4, 7}, {8, 18}] + 
   476476*betasv[{5, 6}, {8, 18}] + 64974*betasv[{6, 5}, {8, 18}] + 
   850850*betasv[{9, 2}, {18, 8}] + 476476*betasv[{10, 1}, {18, 8}] + 
   64974*betasv[{11, 0}, {18, 8}] - 18564*betasv[{5}, {18}]*zeta[7] - 
   (34034*betasv[{6}, {18}]*zeta[7])/y - (60775*betasv[{7}, {18}]*zeta[7])/
    (4*y^2) + (91*zeta[17])/(66355200*y^4) - (1911*betasv[{0}, {8}]*zeta[17])/
    (256*y^5) - (7007*betasv[{1}, {8}]*zeta[17])/(512*y^6) - 
   (25025*betasv[{2}, {8}]*zeta[17])/(4096*y^7) + 
   (2925*zeta[7]*zeta[17])/(262144*y^11) - (73007672881*zeta[23])/
    (29324350586880*y^10), cFFp[4, 10, 8] -> 
  3233230*betasv[{4, 8}, {8, 20}] - 2586584*betasv[{5, 7}, {8, 20}] + 
   646646*betasv[{6, 6}, {8, 20}] + 3233230*betasv[{10, 2}, {20, 8}] - 
   2586584*betasv[{11, 1}, {20, 8}] + 646646*betasv[{12, 0}, {20, 8}] - 
   184756*betasv[{6}, {20}]*zeta[7] + (184756*betasv[{7}, {20}]*zeta[7])/y - 
   (230945*betasv[{8}, {20}]*zeta[7])/(4*y^2) + 
   (187*zeta[19])/(14745600*y^5) - (17017*betasv[{0}, {8}]*zeta[19])/
    (1024*y^6) + (17017*betasv[{1}, {8}]*zeta[19])/(1024*y^7) - 
   (85085*betasv[{2}, {8}]*zeta[19])/(16384*y^8) + 
   (2431*zeta[7]*zeta[19])/(1048576*y^12) - (3926065*zeta[21])/
    (100802838528*y^7), cFFp[4, 10, 10] -> 3233230*betasv[{4, 8}, {8, 20}] - 
   587860*betasv[{5, 7}, {8, 20}] - (2057510*betasv[{6, 6}, {8, 20}])/3 + 
   3233230*betasv[{10, 2}, {20, 8}] - 587860*betasv[{11, 1}, {20, 8}] - 
   (2057510*betasv[{12, 0}, {20, 8}])/3 + (587860*betasv[{6}, {20}]*zeta[7])/
    3 + (41990*betasv[{7}, {20}]*zeta[7])/y - 
   (230945*betasv[{8}, {20}]*zeta[7])/(4*y^2) - 
   (1547*zeta[19])/(265420800*y^5) + (54145*betasv[{0}, {8}]*zeta[19])/
    (3072*y^6) + (7735*betasv[{1}, {8}]*zeta[19])/(2048*y^7) - 
   (85085*betasv[{2}, {8}]*zeta[19])/(16384*y^8) + 
   (5525*zeta[7]*zeta[19])/(1572864*y^12) - (12864052201*zeta[23])/
    (118644201750528*y^9), cFFp[4, 10, 12] -> 
  3233230*betasv[{4, 8}, {8, 20}] + 1881152*betasv[{5, 7}, {8, 20}] + 
   (823004*betasv[{6, 6}, {8, 20}])/3 + 3233230*betasv[{10, 2}, {20, 8}] + 
   1881152*betasv[{11, 1}, {20, 8}] + (823004*betasv[{12, 0}, {20, 8}])/3 - 
   (235144*betasv[{6}, {20}]*zeta[7])/3 - (134368*betasv[{7}, {20}]*zeta[7])/
    y - (230945*betasv[{8}, {20}]*zeta[7])/(4*y^2) + 
   (91*zeta[19])/(66355200*y^5) - (10829*betasv[{0}, {8}]*zeta[19])/
    (1536*y^6) - (1547*betasv[{1}, {8}]*zeta[19])/(128*y^7) - 
   (85085*betasv[{2}, {8}]*zeta[19])/(16384*y^8) + 
   (60775*zeta[7]*zeta[19])/(6291456*y^12) - (21203899011295*zeta[25])/
    (10037751379918848*y^11), cFFp[5, 5, 2] -> 
  31752*betasv[{5, 3}, {10, 10}] - 31752*betasv[{6, 2}, {10, 10}] + 
   13608*betasv[{7, 1}, {10, 10}] - 2268*betasv[{8, 0}, {10, 10}] + 
   504*betasv[{0}, {10}]*zeta[9] - (756*betasv[{1}, {10}]*zeta[9])/y + 
   (441*betasv[{2}, {10}]*zeta[9])/y^2 - (441*betasv[{3}, {10}]*zeta[9])/
    (4*y^3) + (35*zeta[9]^2)/(8192*y^8) - zeta[11]/(9216*y), 
 cFFp[5, 5, 4] -> 31752*betasv[{5, 3}, {10, 10}] - 
   22932*betasv[{6, 2}, {10, 10}] + 3528*betasv[{7, 1}, {10, 10}] + 
   882*betasv[{8, 0}, {10, 10}] - 196*betasv[{0}, {10}]*zeta[9] - 
   (196*betasv[{1}, {10}]*zeta[9])/y + (637*betasv[{2}, {10}]*zeta[9])/
    (2*y^2) - (441*betasv[{3}, {10}]*zeta[9])/(4*y^3) + 
   (245*zeta[9]^2)/(49152*y^8) - (11*zeta[13])/(165888*y^3), 
 cFFp[5, 5, 6] -> 31752*betasv[{5, 3}, {10, 10}] - 
   7056*betasv[{6, 2}, {10, 10}] - 5544*betasv[{7, 1}, {10, 10}] - 
   252*betasv[{8, 0}, {10, 10}] + 56*betasv[{0}, {10}]*zeta[9] + 
   (308*betasv[{1}, {10}]*zeta[9])/y + (98*betasv[{2}, {10}]*zeta[9])/y^2 - 
   (441*betasv[{3}, {10}]*zeta[9])/(4*y^3) + (175*zeta[9]^2)/(24576*y^8) - 
   (13013*zeta[15])/(50946048*y^5), cFFp[5, 5, 8] -> 
  31752*betasv[{5, 3}, {10, 10}] + 15876*betasv[{6, 2}, {10, 10}] + 
   1944*betasv[{7, 1}, {10, 10}] + (81*betasv[{8, 0}, {10, 10}])/2 - 
   9*betasv[{0}, {10}]*zeta[9] - (108*betasv[{1}, {10}]*zeta[9])/y - 
   (441*betasv[{2}, {10}]*zeta[9])/(2*y^2) - (441*betasv[{3}, {10}]*zeta[9])/
    (4*y^3) + (1225*zeta[9]^2)/(65536*y^8) - (1042899*zeta[17])/
    (237043712*y^7), cFFp[5, 6, 3] -> 58212*betasv[{5, 4}, {10, 12}] - 
   58212*betasv[{6, 3}, {10, 12}] + 58212*betasv[{6, 3}, {12, 10}] + 
   24948*betasv[{7, 2}, {10, 12}] - 58212*betasv[{7, 2}, {12, 10}] - 
   4158*betasv[{8, 1}, {10, 12}] + 24948*betasv[{8, 1}, {12, 10}] - 
   4158*betasv[{9, 0}, {12, 10}] + 924*betasv[{1}, {12}]*zeta[9] - 
   (1386*betasv[{2}, {12}]*zeta[9])/y + (1617*betasv[{3}, {12}]*zeta[9])/
    (2*y^2) - (1617*betasv[{4}, {12}]*zeta[9])/(8*y^3) + zeta[11]/380160 + 
   (189*betasv[{0}, {10}]*zeta[11])/y - (567*betasv[{1}, {10}]*zeta[11])/
    (2*y^2) + (1323*betasv[{2}, {10}]*zeta[11])/(8*y^3) - 
   (1323*betasv[{3}, {10}]*zeta[11])/(32*y^4) + (105*zeta[9]*zeta[11])/
    (32768*y^9) - (77*zeta[13])/(3072000*y^2), 
 cFFp[5, 6, 5] -> 58212*betasv[{5, 4}, {10, 12}] - 
   38808*betasv[{6, 3}, {10, 12}] + 58212*betasv[{6, 3}, {12, 10}] + 
   2772*betasv[{7, 2}, {10, 12}] - 38808*betasv[{7, 2}, {12, 10}] + 
   2772*betasv[{8, 1}, {10, 12}] + 2772*betasv[{8, 1}, {12, 10}] + 
   2772*betasv[{9, 0}, {12, 10}] - 616*betasv[{1}, {12}]*zeta[9] - 
   (154*betasv[{2}, {12}]*zeta[9])/y + (539*betasv[{3}, {12}]*zeta[9])/y^2 - 
   (1617*betasv[{4}, {12}]*zeta[9])/(8*y^3) - zeta[11]/1900800 - 
   (126*betasv[{0}, {10}]*zeta[11])/y - (63*betasv[{1}, {10}]*zeta[11])/
    (2*y^2) + (441*betasv[{2}, {10}]*zeta[11])/(4*y^3) - 
   (1323*betasv[{3}, {10}]*zeta[11])/(32*y^4) + (63*zeta[9]*zeta[11])/
    (16384*y^9) - (1573*zeta[15])/(49766400*y^4), 
 cFFp[5, 6, 7] -> 58212*betasv[{5, 4}, {10, 12}] - 
   8316*betasv[{6, 3}, {10, 12}] + 58212*betasv[{6, 3}, {12, 10}] - 
   12474*betasv[{7, 2}, {10, 12}] - 8316*betasv[{7, 2}, {12, 10}] - 
   (2079*betasv[{8, 1}, {10, 12}])/2 - 12474*betasv[{8, 1}, {12, 10}] - 
   (2079*betasv[{9, 0}, {12, 10}])/2 + 231*betasv[{1}, {12}]*zeta[9] + 
   (693*betasv[{2}, {12}]*zeta[9])/y + (231*betasv[{3}, {12}]*zeta[9])/
    (2*y^2) - (1617*betasv[{4}, {12}]*zeta[9])/(8*y^3) + zeta[11]/10644480 + 
   (189*betasv[{0}, {10}]*zeta[11])/(4*y) + (567*betasv[{1}, {10}]*zeta[11])/
    (4*y^2) + (189*betasv[{2}, {10}]*zeta[11])/(8*y^3) - 
   (1323*betasv[{3}, {10}]*zeta[11])/(32*y^4) + (735*zeta[9]*zeta[11])/
    (131072*y^9) - (1573*zeta[17])/(9830400*y^6), 
 cFFp[5, 6, 9] -> 58212*betasv[{5, 4}, {10, 12}] + 
   33264*betasv[{6, 3}, {10, 12}] + 58212*betasv[{6, 3}, {12, 10}] + 
   5346*betasv[{7, 2}, {10, 12}] + 33264*betasv[{7, 2}, {12, 10}] + 
   198*betasv[{8, 1}, {10, 12}] + 5346*betasv[{8, 1}, {12, 10}] + 
   198*betasv[{9, 0}, {12, 10}] - 44*betasv[{1}, {12}]*zeta[9] - 
   (297*betasv[{2}, {12}]*zeta[9])/y - (462*betasv[{3}, {12}]*zeta[9])/y^2 - 
   (1617*betasv[{4}, {12}]*zeta[9])/(8*y^3) - zeta[11]/95800320 - 
   (9*betasv[{0}, {10}]*zeta[11])/y - (243*betasv[{1}, {10}]*zeta[11])/
    (4*y^2) - (189*betasv[{2}, {10}]*zeta[11])/(2*y^3) - 
   (1323*betasv[{3}, {10}]*zeta[11])/(32*y^4) + (245*zeta[9]*zeta[11])/
    (16384*y^9) - (37828791*zeta[19])/(11499470848*y^8), 
 cFFp[5, 7, 4] -> 216216*betasv[{5, 5}, {10, 14}] - 
   216216*betasv[{6, 4}, {10, 14}] + 92664*betasv[{7, 3}, {10, 14}] + 
   216216*betasv[{7, 3}, {14, 10}] - 15444*betasv[{8, 2}, {10, 14}] - 
   216216*betasv[{8, 2}, {14, 10}] + 92664*betasv[{9, 1}, {14, 10}] - 
   15444*betasv[{10, 0}, {14, 10}] + 3432*betasv[{2}, {14}]*zeta[9] - 
   (5148*betasv[{3}, {14}]*zeta[9])/y + (3003*betasv[{4}, {14}]*zeta[9])/
    y^2 - (3003*betasv[{5}, {14}]*zeta[9])/(4*y^3) + zeta[13]/(403200*y) + 
   (297*betasv[{0}, {10}]*zeta[13])/(2*y^2) - 
   (891*betasv[{1}, {10}]*zeta[13])/(4*y^3) + 
   (2079*betasv[{2}, {10}]*zeta[13])/(16*y^4) - 
   (2079*betasv[{3}, {10}]*zeta[13])/(64*y^5) + (165*zeta[9]*zeta[13])/
    (65536*y^10) - (143*zeta[15])/(11612160*y^3), 
 cFFp[5, 7, 6] -> 216216*betasv[{5, 5}, {10, 14}] - 
   135135*betasv[{6, 4}, {10, 14}] + 216216*betasv[{7, 3}, {14, 10}] + 
   (27027*betasv[{8, 2}, {10, 14}])/2 - 135135*betasv[{8, 2}, {14, 10}] + 
   (27027*betasv[{10, 0}, {14, 10}])/2 - 3003*betasv[{2}, {14}]*zeta[9] + 
   (15015*betasv[{4}, {14}]*zeta[9])/(8*y^2) - 
   (3003*betasv[{5}, {14}]*zeta[9])/(4*y^3) - zeta[13]/(1290240*y) - 
   (2079*betasv[{0}, {10}]*zeta[13])/(16*y^2) + 
   (10395*betasv[{2}, {10}]*zeta[13])/(128*y^4) - 
   (2079*betasv[{3}, {10}]*zeta[13])/(64*y^5) + (1617*zeta[9]*zeta[13])/
    (524288*y^10) - (13013*zeta[17])/(679280640*y^5), 
 cFFp[5, 7, 8] -> 216216*betasv[{5, 5}, {10, 14}] - 
   18018*betasv[{6, 4}, {10, 14}] - 52052*betasv[{7, 3}, {10, 14}] + 
   216216*betasv[{7, 3}, {14, 10}] - 6006*betasv[{8, 2}, {10, 14}] - 
   18018*betasv[{8, 2}, {14, 10}] - 52052*betasv[{9, 1}, {14, 10}] - 
   6006*betasv[{10, 0}, {14, 10}] + (4004*betasv[{2}, {14}]*zeta[9])/3 + 
   (26026*betasv[{3}, {14}]*zeta[9])/(9*y) + (1001*betasv[{4}, {14}]*zeta[9])/
    (4*y^2) - (3003*betasv[{5}, {14}]*zeta[9])/(4*y^3) + 
   zeta[13]/(5598720*y) + (231*betasv[{0}, {10}]*zeta[13])/(4*y^2) + 
   (1001*betasv[{1}, {10}]*zeta[13])/(8*y^3) + 
   (693*betasv[{2}, {10}]*zeta[13])/(64*y^4) - 
   (2079*betasv[{3}, {10}]*zeta[13])/(64*y^5) + (2695*zeta[9]*zeta[13])/
    (589824*y^10) - (537251*zeta[19])/(4800135168*y^7), 
 cFFp[5, 7, 10] -> 216216*betasv[{5, 5}, {10, 14}] + 
   135135*betasv[{6, 4}, {10, 14}] + 25740*betasv[{7, 3}, {10, 14}] + 
   216216*betasv[{7, 3}, {14, 10}] + 1287*betasv[{8, 2}, {10, 14}] + 
   135135*betasv[{8, 2}, {14, 10}] + 25740*betasv[{9, 1}, {14, 10}] + 
   1287*betasv[{10, 0}, {14, 10}] - 286*betasv[{2}, {14}]*zeta[9] - 
   (1430*betasv[{3}, {14}]*zeta[9])/y - (15015*betasv[{4}, {14}]*zeta[9])/
    (8*y^2) - (3003*betasv[{5}, {14}]*zeta[9])/(4*y^3) - 
   zeta[13]/(42577920*y) - (99*betasv[{0}, {10}]*zeta[13])/(8*y^2) - 
   (495*betasv[{1}, {10}]*zeta[13])/(8*y^3) - 
   (10395*betasv[{2}, {10}]*zeta[13])/(128*y^4) - 
   (2079*betasv[{3}, {10}]*zeta[13])/(64*y^5) + (1617*zeta[9]*zeta[13])/
    (131072*y^10) - (29842020065*zeta[21])/(11534852947968*y^9), 
 cFFp[5, 8, 5] -> 810810*betasv[{5, 6}, {10, 16}] - 
   810810*betasv[{6, 5}, {10, 16}] + 347490*betasv[{7, 4}, {10, 16}] - 
   57915*betasv[{8, 3}, {10, 16}] + 810810*betasv[{8, 3}, {16, 10}] - 
   810810*betasv[{9, 2}, {16, 10}] + 347490*betasv[{10, 1}, {16, 10}] - 
   57915*betasv[{11, 0}, {16, 10}] + 12870*betasv[{3}, {16}]*zeta[9] - 
   (19305*betasv[{4}, {16}]*zeta[9])/y + (45045*betasv[{5}, {16}]*zeta[9])/
    (4*y^2) - (45045*betasv[{6}, {16}]*zeta[9])/(16*y^3) + 
   (13*zeta[15])/(6021120*y^2) + (3861*betasv[{0}, {10}]*zeta[15])/(32*y^3) - 
   (11583*betasv[{1}, {10}]*zeta[15])/(64*y^4) + 
   (27027*betasv[{2}, {10}]*zeta[15])/(256*y^5) - 
   (27027*betasv[{3}, {10}]*zeta[15])/(1024*y^6) + 
   (2145*zeta[9]*zeta[15])/(1048576*y^11) - (1573*zeta[17])/(206438400*y^4), 
 cFFp[5, 8, 7] -> 810810*betasv[{5, 6}, {10, 16}] - 
   480480*betasv[{6, 5}, {10, 16}] - 30030*betasv[{7, 4}, {10, 16}] + 
   60060*betasv[{8, 3}, {10, 16}] + 810810*betasv[{8, 3}, {16, 10}] - 
   480480*betasv[{9, 2}, {16, 10}] - 30030*betasv[{10, 1}, {16, 10}] + 
   60060*betasv[{11, 0}, {16, 10}] - (40040*betasv[{3}, {16}]*zeta[9])/3 + 
   (5005*betasv[{4}, {16}]*zeta[9])/(3*y) + (20020*betasv[{5}, {16}]*zeta[9])/
    (3*y^2) - (45045*betasv[{6}, {16}]*zeta[9])/(16*y^3) - 
   (13*zeta[15])/(14929920*y^2) - (1001*betasv[{0}, {10}]*zeta[15])/(8*y^3) + 
   (1001*betasv[{1}, {10}]*zeta[15])/(64*y^4) + 
   (1001*betasv[{2}, {10}]*zeta[15])/(16*y^5) - 
   (27027*betasv[{3}, {10}]*zeta[15])/(1024*y^6) + 
   (1001*zeta[9]*zeta[15])/(393216*y^11) - (2431*zeta[19])/(185794560*y^6), 
 cFFp[5, 8, 9] -> 810810*betasv[{5, 6}, {10, 16}] - 
   30030*betasv[{6, 5}, {10, 16}] - 210210*betasv[{7, 4}, {10, 16}] - 
   30030*betasv[{8, 3}, {10, 16}] + 810810*betasv[{8, 3}, {16, 10}] - 
   30030*betasv[{9, 2}, {16, 10}] - 210210*betasv[{10, 1}, {16, 10}] - 
   30030*betasv[{11, 0}, {16, 10}] + (20020*betasv[{3}, {16}]*zeta[9])/3 + 
   (35035*betasv[{4}, {16}]*zeta[9])/(3*y) + (5005*betasv[{5}, {16}]*zeta[9])/
    (12*y^2) - (45045*betasv[{6}, {16}]*zeta[9])/(16*y^3) + 
   (13*zeta[15])/(54743040*y^2) + (1001*betasv[{0}, {10}]*zeta[15])/
    (16*y^3) + (7007*betasv[{1}, {10}]*zeta[15])/(64*y^4) + 
   (1001*betasv[{2}, {10}]*zeta[15])/(256*y^5) - 
   (27027*betasv[{3}, {10}]*zeta[15])/(1024*y^6) + 
   (1001*zeta[9]*zeta[15])/(262144*y^11) - (606415381*zeta[21])/
    (7244666634240*y^8), cFFp[5, 8, 11] -> 810810*betasv[{5, 6}, {10, 16}] + 
   540540*betasv[{6, 5}, {10, 16}] + 115830*betasv[{7, 4}, {10, 16}] + 
   7020*betasv[{8, 3}, {10, 16}] + 810810*betasv[{8, 3}, {16, 10}] + 
   540540*betasv[{9, 2}, {16, 10}] + 115830*betasv[{10, 1}, {16, 10}] + 
   7020*betasv[{11, 0}, {16, 10}] - 1560*betasv[{3}, {16}]*zeta[9] - 
   (6435*betasv[{4}, {16}]*zeta[9])/y - (15015*betasv[{5}, {16}]*zeta[9])/
    (2*y^2) - (45045*betasv[{6}, {16}]*zeta[9])/(16*y^3) - 
   zeta[15]/(28385280*y^2) - (117*betasv[{0}, {10}]*zeta[15])/(8*y^3) - 
   (3861*betasv[{1}, {10}]*zeta[15])/(64*y^4) - 
   (9009*betasv[{2}, {10}]*zeta[15])/(128*y^5) - 
   (27027*betasv[{3}, {10}]*zeta[15])/(1024*y^6) + 
   (1365*zeta[9]*zeta[15])/(131072*y^11) - (343138081*zeta[23])/
    (162913058816*y^10), cFFp[5, 9, 6] -> 3063060*betasv[{5, 7}, {10, 18}] - 
   3063060*betasv[{6, 6}, {10, 18}] + 1312740*betasv[{7, 5}, {10, 18}] - 
   218790*betasv[{8, 4}, {10, 18}] + 3063060*betasv[{9, 3}, {18, 10}] - 
   3063060*betasv[{10, 2}, {18, 10}] + 1312740*betasv[{11, 1}, {18, 10}] - 
   218790*betasv[{12, 0}, {18, 10}] + 48620*betasv[{4}, {18}]*zeta[9] - 
   (72930*betasv[{5}, {18}]*zeta[9])/y + (85085*betasv[{6}, {18}]*zeta[9])/
    (2*y^2) - (85085*betasv[{7}, {18}]*zeta[9])/(8*y^3) + 
   (13*zeta[17])/(6967296*y^3) + (6435*betasv[{0}, {10}]*zeta[17])/(64*y^4) - 
   (19305*betasv[{1}, {10}]*zeta[17])/(128*y^5) + 
   (45045*betasv[{2}, {10}]*zeta[17])/(512*y^6) - 
   (45045*betasv[{3}, {10}]*zeta[17])/(2048*y^7) + 
   (3575*zeta[9]*zeta[17])/(2097152*y^12) - (2873*zeta[19])/(543424512*y^5), 
 cFFp[5, 9, 8] -> 3063060*betasv[{5, 7}, {10, 18}] - 
   1735734*betasv[{6, 6}, {10, 18}] - 204204*betasv[{7, 5}, {10, 18}] + 
   255255*betasv[{8, 4}, {10, 18}] + 3063060*betasv[{9, 3}, {18, 10}] - 
   1735734*betasv[{10, 2}, {18, 10}] - 204204*betasv[{11, 1}, {18, 10}] + 
   255255*betasv[{12, 0}, {18, 10}] - (170170*betasv[{4}, {18}]*zeta[9])/3 + 
   (34034*betasv[{5}, {18}]*zeta[9])/(3*y) + 
   (289289*betasv[{6}, {18}]*zeta[9])/(12*y^2) - 
   (85085*betasv[{7}, {18}]*zeta[9])/(8*y^3) - (13*zeta[17])/(14598144*y^3) - 
   (15015*betasv[{0}, {10}]*zeta[17])/(128*y^4) + 
   (3003*betasv[{1}, {10}]*zeta[17])/(128*y^5) + 
   (51051*betasv[{2}, {10}]*zeta[17])/(1024*y^6) - 
   (45045*betasv[{3}, {10}]*zeta[17])/(2048*y^7) + 
   (9009*zeta[9]*zeta[17])/(4194304*y^12) - (542582183*zeta[21])/
    (56449589575680*y^7), cFFp[5, 9, 10] -> 
  3063060*betasv[{5, 7}, {10, 18}] - 835380*betasv[{7, 5}, {10, 18}] - 
   139230*betasv[{8, 4}, {10, 18}] + 3063060*betasv[{9, 3}, {18, 10}] - 
   835380*betasv[{11, 1}, {18, 10}] - 139230*betasv[{12, 0}, {18, 10}] + 
   30940*betasv[{4}, {18}]*zeta[9] + (46410*betasv[{5}, {18}]*zeta[9])/y - 
   (85085*betasv[{7}, {18}]*zeta[9])/(8*y^3) + zeta[17]/(3649536*y^3) + 
   (4095*betasv[{0}, {10}]*zeta[17])/(64*y^4) + 
   (12285*betasv[{1}, {10}]*zeta[17])/(128*y^5) - 
   (45045*betasv[{3}, {10}]*zeta[17])/(2048*y^7) + 
   (6825*zeta[9]*zeta[17])/(2097152*y^12) - (215933575*zeta[23])/
    (3295672270848*y^9), cFFp[5, 9, 12] -> 3063060*betasv[{5, 7}, {10, 18}] + 
   2144142*betasv[{6, 6}, {10, 18}] + 501228*betasv[{7, 5}, {10, 18}] + 
   (69615*betasv[{8, 4}, {10, 18}])/2 + 3063060*betasv[{9, 3}, {18, 10}] + 
   2144142*betasv[{10, 2}, {18, 10}] + 501228*betasv[{11, 1}, {18, 10}] + 
   (69615*betasv[{12, 0}, {18, 10}])/2 - 7735*betasv[{4}, {18}]*zeta[9] - 
   (27846*betasv[{5}, {18}]*zeta[9])/y - (119119*betasv[{6}, {18}]*zeta[9])/
    (4*y^2) - (85085*betasv[{7}, {18}]*zeta[9])/(8*y^3) - 
   (13*zeta[17])/(291962880*y^3) - (4095*betasv[{0}, {10}]*zeta[17])/
    (256*y^4) - (7371*betasv[{1}, {10}]*zeta[17])/(128*y^5) - 
   (63063*betasv[{2}, {10}]*zeta[17])/(1024*y^6) - 
   (45045*betasv[{3}, {10}]*zeta[17])/(2048*y^7) + 
   (75075*zeta[9]*zeta[17])/(8388608*y^12) - (139517662875591*zeta[25])/
    (79310628187013120*y^11), cFFp[6, 6, 2] -> 
  426888*betasv[{6, 4}, {12, 12}] - 487872*betasv[{7, 3}, {12, 12}] + 
   274428*betasv[{8, 2}, {12, 12}] - 81312*betasv[{9, 1}, {12, 12}] + 
   10164*betasv[{10, 0}, {12, 12}] - 1848*betasv[{0}, {12}]*zeta[11] + 
   (3696*betasv[{1}, {12}]*zeta[11])/y - (6237*betasv[{2}, {12}]*zeta[11])/
    (2*y^2) + (1386*betasv[{3}, {12}]*zeta[11])/y^3 - 
   (4851*betasv[{4}, {12}]*zeta[11])/(16*y^4) + 
   (147*zeta[11]^2)/(65536*y^10) - zeta[13]/(103680*y), 
 cFFp[6, 6, 4] -> 426888*betasv[{6, 4}, {12, 12}] - 
   400752*betasv[{7, 3}, {12, 12}] + 143748*betasv[{8, 2}, {12, 12}] - 
   8712*betasv[{9, 1}, {12, 12}] - 4356*betasv[{10, 0}, {12, 12}] + 
   792*betasv[{0}, {12}]*zeta[11] + (396*betasv[{1}, {12}]*zeta[11])/y - 
   (3267*betasv[{2}, {12}]*zeta[11])/(2*y^2) + 
   (2277*betasv[{3}, {12}]*zeta[11])/(2*y^3) - 
   (4851*betasv[{4}, {12}]*zeta[11])/(16*y^4) + 
   (81*zeta[11]^2)/(32768*y^10) - (143*zeta[15])/(27648000*y^3), 
 cFFp[6, 6, 6] -> 426888*betasv[{6, 4}, {12, 12}] - 
   243936*betasv[{7, 3}, {12, 12}] - 22869*betasv[{8, 2}, {12, 12}] + 
   30492*betasv[{9, 1}, {12, 12}] + (7623*betasv[{10, 0}, {12, 12}])/5 - 
   (1386*betasv[{0}, {12}]*zeta[11])/5 - (1386*betasv[{1}, {12}]*zeta[11])/
    y + (2079*betasv[{2}, {12}]*zeta[11])/(8*y^2) + 
   (693*betasv[{3}, {12}]*zeta[11])/y^3 - (4851*betasv[{4}, {12}]*zeta[11])/
    (16*y^4) + (3969*zeta[11]^2)/(1310720*y^10) - 
   (1859*zeta[17])/(127365120*y^5), cFFp[6, 6, 8] -> 
  426888*betasv[{6, 4}, {12, 12}] - 17424*betasv[{7, 3}, {12, 12}] - 
   107811*betasv[{8, 2}, {12, 12}] - 16698*betasv[{9, 1}, {12, 12}] - 
   363*betasv[{10, 0}, {12, 12}] + 66*betasv[{0}, {12}]*zeta[11] + 
   (759*betasv[{1}, {12}]*zeta[11])/y + (9801*betasv[{2}, {12}]*zeta[11])/
    (8*y^2) + (99*betasv[{3}, {12}]*zeta[11])/(2*y^3) - 
   (4851*betasv[{4}, {12}]*zeta[11])/(16*y^4) + 
   (147*zeta[11]^2)/(32768*y^10) - (5909761*zeta[19])/(59260928000*y^7), 
 cFFp[6, 6, 10] -> 426888*betasv[{6, 4}, {12, 12}] + 
   278784*betasv[{7, 3}, {12, 12}] + 58806*betasv[{8, 2}, {12, 12}] + 
   3872*betasv[{9, 1}, {12, 12}] + (242*betasv[{10, 0}, {12, 12}])/5 - 
   (44*betasv[{0}, {12}]*zeta[11])/5 - (176*betasv[{1}, {12}]*zeta[11])/y - 
   (2673*betasv[{2}, {12}]*zeta[11])/(4*y^2) - 
   (792*betasv[{3}, {12}]*zeta[11])/y^3 - (4851*betasv[{4}, {12}]*zeta[11])/
    (16*y^4) + (3969*zeta[11]^2)/(327680*y^10) - 
   (255194225*zeta[21])/(102989758464*y^9), 
 cFFp[6, 7, 3] -> 792792*betasv[{6, 5}, {12, 14}] - 
   906048*betasv[{7, 4}, {12, 14}] + 792792*betasv[{7, 4}, {14, 12}] + 
   509652*betasv[{8, 3}, {12, 14}] - 906048*betasv[{8, 3}, {14, 12}] - 
   151008*betasv[{9, 2}, {12, 14}] + 509652*betasv[{9, 2}, {14, 12}] + 
   18876*betasv[{10, 1}, {12, 14}] - 151008*betasv[{10, 1}, {14, 12}] + 
   18876*betasv[{11, 0}, {14, 12}] - 3432*betasv[{1}, {14}]*zeta[11] + 
   (6864*betasv[{2}, {14}]*zeta[11])/y - (11583*betasv[{3}, {14}]*zeta[11])/
    (2*y^2) + (2574*betasv[{4}, {14}]*zeta[11])/y^3 - 
   (9009*betasv[{5}, {14}]*zeta[11])/(16*y^4) + (7601*zeta[13])/29719872000 - 
   (726*betasv[{0}, {12}]*zeta[13])/y + (1452*betasv[{1}, {12}]*zeta[13])/
    y^2 - (9801*betasv[{2}, {12}]*zeta[13])/(8*y^3) + 
   (1089*betasv[{3}, {12}]*zeta[13])/(2*y^4) - 
   (7623*betasv[{4}, {12}]*zeta[13])/(64*y^5) + (231*zeta[11]*zeta[13])/
    (131072*y^11) - (91*zeta[15])/(41472000*y^2), 
 cFFp[6, 7, 5] -> 792792*betasv[{6, 5}, {12, 14}] - 
   707850*betasv[{7, 4}, {12, 14}] + 792792*betasv[{7, 4}, {14, 12}] + 
   212355*betasv[{8, 3}, {12, 14}] - 707850*betasv[{8, 3}, {14, 12}] + 
   14157*betasv[{9, 2}, {12, 14}] + 212355*betasv[{9, 2}, {14, 12}] - 
   14157*betasv[{10, 1}, {12, 14}] + 14157*betasv[{10, 1}, {14, 12}] - 
   14157*betasv[{11, 0}, {14, 12}] + 2574*betasv[{1}, {14}]*zeta[11] - 
   (1287*betasv[{2}, {14}]*zeta[11])/(2*y) - 
   (19305*betasv[{3}, {14}]*zeta[11])/(8*y^2) + 
   (32175*betasv[{4}, {14}]*zeta[11])/(16*y^3) - 
   (9009*betasv[{5}, {14}]*zeta[11])/(16*y^4) - 
   (7601*zeta[13])/132088320000 + (1089*betasv[{0}, {12}]*zeta[13])/(2*y) - 
   (1089*betasv[{1}, {12}]*zeta[13])/(8*y^2) - 
   (16335*betasv[{2}, {12}]*zeta[13])/(32*y^3) + 
   (27225*betasv[{3}, {12}]*zeta[13])/(64*y^4) - 
   (7623*betasv[{4}, {12}]*zeta[13])/(64*y^5) + (2079*zeta[11]*zeta[13])/
    (1048576*y^11) - (1573*zeta[17])/(663552000*y^4), 
 cFFp[6, 7, 7] -> 792792*betasv[{6, 5}, {12, 14}] - 
   396396*betasv[{7, 4}, {12, 14}] + 792792*betasv[{7, 4}, {14, 12}] - 
   99099*betasv[{8, 3}, {12, 14}] - 396396*betasv[{8, 3}, {14, 12}] + 
   66066*betasv[{9, 2}, {12, 14}] - 99099*betasv[{9, 2}, {14, 12}] + 
   (33033*betasv[{10, 1}, {12, 14}])/5 + 66066*betasv[{10, 1}, {14, 12}] + 
   (33033*betasv[{11, 0}, {14, 12}])/5 - (6006*betasv[{1}, {14}]*zeta[11])/
    5 - (3003*betasv[{2}, {14}]*zeta[11])/y + 
   (9009*betasv[{3}, {14}]*zeta[11])/(8*y^2) + 
   (9009*betasv[{4}, {14}]*zeta[11])/(8*y^3) - 
   (9009*betasv[{5}, {14}]*zeta[11])/(16*y^4) + 
   (7601*zeta[13])/594397440000 - (2541*betasv[{0}, {12}]*zeta[13])/(10*y) - 
   (2541*betasv[{1}, {12}]*zeta[13])/(4*y^2) + 
   (7623*betasv[{2}, {12}]*zeta[13])/(32*y^3) + 
   (7623*betasv[{3}, {12}]*zeta[13])/(32*y^4) - 
   (7623*betasv[{4}, {12}]*zeta[13])/(64*y^5) + (1617*zeta[11]*zeta[13])/
    (655360*y^11) - (26741*zeta[19])/(3096576000*y^6), 
 cFFp[6, 7, 9] -> 792792*betasv[{6, 5}, {12, 14}] + 
   28314*betasv[{7, 4}, {12, 14}] + 792792*betasv[{7, 4}, {14, 12}] - 
   217074*betasv[{8, 3}, {12, 14}] + 28314*betasv[{8, 3}, {14, 12}] - 
   47190*betasv[{9, 2}, {12, 14}] - 217074*betasv[{9, 2}, {14, 12}] - 
   (9438*betasv[{10, 1}, {12, 14}])/5 - 47190*betasv[{10, 1}, {14, 12}] - 
   (9438*betasv[{11, 0}, {14, 12}])/5 + (1716*betasv[{1}, {14}]*zeta[11])/5 + 
   (2145*betasv[{2}, {14}]*zeta[11])/y + (9867*betasv[{3}, {14}]*zeta[11])/
    (4*y^2) - (1287*betasv[{4}, {14}]*zeta[11])/(16*y^3) - 
   (9009*betasv[{5}, {14}]*zeta[11])/(16*y^4) - 
   (7601*zeta[13])/3566384640000 + (363*betasv[{0}, {12}]*zeta[13])/(5*y) + 
   (1815*betasv[{1}, {12}]*zeta[13])/(4*y^2) + 
   (8349*betasv[{2}, {12}]*zeta[13])/(16*y^3) - 
   (1089*betasv[{3}, {12}]*zeta[13])/(64*y^4) - 
   (7623*betasv[{4}, {12}]*zeta[13])/(64*y^5) + (4851*zeta[11]*zeta[13])/
    (1310720*y^11) - (79860781*zeta[21])/(1149947084800*y^8), 
 cFFp[6, 7, 11] -> 792792*betasv[{6, 5}, {12, 14}] + 
   566280*betasv[{7, 4}, {12, 14}] + 792792*betasv[{7, 4}, {14, 12}] + 
   141570*betasv[{8, 3}, {12, 14}] + 566280*betasv[{8, 3}, {14, 12}] + 
   12584*betasv[{9, 2}, {12, 14}] + 141570*betasv[{9, 2}, {14, 12}] + 
   286*betasv[{10, 1}, {12, 14}] + 12584*betasv[{10, 1}, {14, 12}] + 
   286*betasv[{11, 0}, {14, 12}] - 52*betasv[{1}, {14}]*zeta[11] - 
   (572*betasv[{2}, {14}]*zeta[11])/y - (6435*betasv[{3}, {14}]*zeta[11])/
    (4*y^2) - (6435*betasv[{4}, {14}]*zeta[11])/(4*y^3) - 
   (9009*betasv[{5}, {14}]*zeta[11])/(16*y^4) + 
   (691*zeta[13])/3269185920000 - (11*betasv[{0}, {12}]*zeta[13])/y - 
   (121*betasv[{1}, {12}]*zeta[13])/y^2 - (5445*betasv[{2}, {12}]*zeta[13])/
    (16*y^3) - (5445*betasv[{3}, {12}]*zeta[13])/(16*y^4) - 
   (7623*betasv[{4}, {12}]*zeta[13])/(64*y^5) + (1323*zeta[11]*zeta[13])/
    (131072*y^11) - (21555310361*zeta[23])/(10996631470080*y^10), 
 cFFp[6, 8, 4] -> 2972970*betasv[{6, 6}, {12, 16}] - 
   3397680*betasv[{7, 5}, {12, 16}] + 1911195*betasv[{8, 4}, {12, 16}] + 
   2972970*betasv[{8, 4}, {16, 12}] - 566280*betasv[{9, 3}, {12, 16}] - 
   3397680*betasv[{9, 3}, {16, 12}] + 70785*betasv[{10, 2}, {12, 16}] + 
   1911195*betasv[{10, 2}, {16, 12}] - 566280*betasv[{11, 1}, {16, 12}] + 
   70785*betasv[{12, 0}, {16, 12}] - 12870*betasv[{2}, {16}]*zeta[11] + 
   (25740*betasv[{3}, {16}]*zeta[11])/y - (173745*betasv[{4}, {16}]*zeta[11])/
    (8*y^2) + (19305*betasv[{5}, {16}]*zeta[11])/(2*y^3) - 
   (135135*betasv[{6}, {16}]*zeta[11])/(64*y^4) + 
   (7601*zeta[15])/(30481920000*y) - (4719*betasv[{0}, {12}]*zeta[15])/
    (8*y^2) + (4719*betasv[{1}, {12}]*zeta[15])/(4*y^3) - 
   (127413*betasv[{2}, {12}]*zeta[15])/(128*y^4) + 
   (14157*betasv[{3}, {12}]*zeta[15])/(32*y^5) - 
   (99099*betasv[{4}, {12}]*zeta[15])/(1024*y^6) + 
   (3003*zeta[11]*zeta[15])/(2097152*y^12) - (13*zeta[17])/(12192768*y^3), 
 cFFp[6, 8, 6] -> 2972970*betasv[{6, 6}, {12, 16}] - 
   2548260*betasv[{7, 5}, {12, 16}] + 637065*betasv[{8, 4}, {12, 16}] + 
   2972970*betasv[{8, 4}, {16, 12}] + 141570*betasv[{9, 3}, {12, 16}] - 
   2548260*betasv[{9, 3}, {16, 12}] - 70785*betasv[{10, 2}, {12, 16}] + 
   637065*betasv[{10, 2}, {16, 12}] + 141570*betasv[{11, 1}, {16, 12}] - 
   70785*betasv[{12, 0}, {16, 12}] + 12870*betasv[{2}, {16}]*zeta[11] - 
   (6435*betasv[{3}, {16}]*zeta[11])/y - (57915*betasv[{4}, {16}]*zeta[11])/
    (8*y^2) + (57915*betasv[{5}, {16}]*zeta[11])/(8*y^3) - 
   (135135*betasv[{6}, {16}]*zeta[11])/(64*y^4) - 
   (7601*zeta[15])/(85349376000*y) + (4719*betasv[{0}, {12}]*zeta[15])/
    (8*y^2) - (4719*betasv[{1}, {12}]*zeta[15])/(16*y^3) - 
   (42471*betasv[{2}, {12}]*zeta[15])/(128*y^4) + 
   (42471*betasv[{3}, {12}]*zeta[15])/(128*y^5) - 
   (99099*betasv[{4}, {12}]*zeta[15])/(1024*y^6) + 
   (429*zeta[11]*zeta[15])/(262144*y^12) - (31603*zeta[19])/
    (22642688000*y^5), cFFp[6, 8, 8] -> 2972970*betasv[{6, 6}, {12, 16}] - 
   1321320*betasv[{7, 5}, {12, 16}] - 528528*betasv[{8, 4}, {12, 16}] + 
   2972970*betasv[{8, 4}, {16, 12}] + 264264*betasv[{9, 3}, {12, 16}] - 
   1321320*betasv[{9, 3}, {16, 12}] + (198198*betasv[{10, 2}, {12, 16}])/5 - 
   528528*betasv[{10, 2}, {16, 12}] + 264264*betasv[{11, 1}, {16, 12}] + 
   (198198*betasv[{12, 0}, {16, 12}])/5 - (36036*betasv[{2}, {16}]*zeta[11])/
    5 - (12012*betasv[{3}, {16}]*zeta[11])/y + 
   (6006*betasv[{4}, {16}]*zeta[11])/y^2 + (15015*betasv[{5}, {16}]*zeta[11])/
    (4*y^3) - (135135*betasv[{6}, {16}]*zeta[11])/(64*y^4) + 
   (7601*zeta[15])/(293932800000*y) - (33033*betasv[{0}, {12}]*zeta[15])/
    (100*y^2) - (11011*betasv[{1}, {12}]*zeta[15])/(20*y^3) + 
   (11011*betasv[{2}, {12}]*zeta[15])/(40*y^4) + 
   (11011*betasv[{3}, {12}]*zeta[15])/(64*y^5) - 
   (99099*betasv[{4}, {12}]*zeta[15])/(1024*y^6) + 
   (27027*zeta[11]*zeta[15])/(13107200*y^12) - (10207769*zeta[21])/
    (1764049674240*y^7), cFFp[6, 8, 10] -> 2972970*betasv[{6, 6}, {12, 16}] + 
   283140*betasv[{7, 5}, {12, 16}] - 849420*betasv[{8, 4}, {12, 16}] + 
   2972970*betasv[{8, 4}, {16, 12}] - 231660*betasv[{9, 3}, {12, 16}] + 
   283140*betasv[{9, 3}, {16, 12}] - 12870*betasv[{10, 2}, {12, 16}] - 
   849420*betasv[{10, 2}, {16, 12}] - 231660*betasv[{11, 1}, {16, 12}] - 
   12870*betasv[{12, 0}, {16, 12}] + 2340*betasv[{2}, {16}]*zeta[11] + 
   (10530*betasv[{3}, {16}]*zeta[11])/y + (19305*betasv[{4}, {16}]*zeta[11])/
    (2*y^2) - (6435*betasv[{5}, {16}]*zeta[11])/(8*y^3) - 
   (135135*betasv[{6}, {16}]*zeta[11])/(64*y^4) - 
   (691*zeta[15])/(134120448000*y) + (429*betasv[{0}, {12}]*zeta[15])/
    (4*y^2) + (3861*betasv[{1}, {12}]*zeta[15])/(8*y^3) + 
   (14157*betasv[{2}, {12}]*zeta[15])/(32*y^4) - 
   (4719*betasv[{3}, {12}]*zeta[15])/(128*y^5) - 
   (99099*betasv[{4}, {12}]*zeta[15])/(1024*y^6) + 
   (819*zeta[11]*zeta[15])/(262144*y^12) - (5968404013*zeta[23])/
    (115348529479680*y^9), cFFp[6, 8, 12] -> 
  2972970*betasv[{6, 6}, {12, 16}] + 2265120*betasv[{7, 5}, {12, 16}] + 
   637065*betasv[{8, 4}, {12, 16}] + 2972970*betasv[{8, 4}, {16, 12}] + 
   68640*betasv[{9, 3}, {12, 16}] + 2265120*betasv[{9, 3}, {16, 12}] + 
   2145*betasv[{10, 2}, {12, 16}] + 637065*betasv[{10, 2}, {16, 12}] + 
   68640*betasv[{11, 1}, {16, 12}] + 2145*betasv[{12, 0}, {16, 12}] - 
   390*betasv[{2}, {16}]*zeta[11] - (3120*betasv[{3}, {16}]*zeta[11])/y - 
   (57915*betasv[{4}, {16}]*zeta[11])/(8*y^2) - 
   (6435*betasv[{5}, {16}]*zeta[11])/y^3 - 
   (135135*betasv[{6}, {16}]*zeta[11])/(64*y^4) + 
   (691*zeta[15])/(1188794880000*y) - (143*betasv[{0}, {12}]*zeta[15])/
    (8*y^2) - (143*betasv[{1}, {12}]*zeta[15])/y^3 - 
   (42471*betasv[{2}, {12}]*zeta[15])/(128*y^4) - 
   (4719*betasv[{3}, {12}]*zeta[15])/(16*y^5) - 
   (99099*betasv[{4}, {12}]*zeta[15])/(1024*y^6) + 
   (9009*zeta[11]*zeta[15])/(1048576*y^12) - (99354071635*zeta[25])/
    (61961428271104*y^11), cFFp[7, 7, 2] -> 
  5889312*betasv[{7, 5}, {14, 14}] - 7361640*betasv[{8, 4}, {14, 14}] + 
   4907760*betasv[{9, 3}, {14, 14}] - 1963104*betasv[{10, 2}, {14, 14}] + 
   446160*betasv[{11, 1}, {14, 14}] - 44616*betasv[{12, 0}, {14, 14}] + 
   6864*betasv[{0}, {14}]*zeta[13] - (17160*betasv[{1}, {14}]*zeta[13])/y + 
   (18876*betasv[{2}, {14}]*zeta[13])/y^2 - 
   (23595*betasv[{3}, {14}]*zeta[13])/(2*y^3) + 
   (70785*betasv[{4}, {14}]*zeta[13])/(16*y^4) - 
   (14157*betasv[{5}, {14}]*zeta[13])/(16*y^5) + 
   (693*zeta[13]^2)/(524288*y^12) - (691*zeta[15])/(783820800*y), 
 cFFp[7, 7, 4] -> 5889312*betasv[{7, 5}, {14, 14}] - 
   6441435*betasv[{8, 4}, {14, 14}] + 3271840*betasv[{9, 3}, {14, 14}] - 
   736164*betasv[{10, 2}, {14, 14}] + 20449*betasv[{12, 0}, {14, 14}] - 
   3146*betasv[{0}, {14}]*zeta[13] + (14157*betasv[{2}, {14}]*zeta[13])/
    (2*y^2) - (7865*betasv[{3}, {14}]*zeta[13])/y^3 + 
   (495495*betasv[{4}, {14}]*zeta[13])/(128*y^4) - 
   (14157*betasv[{5}, {14}]*zeta[13])/(16*y^5) + 
   (5929*zeta[13]^2)/(4194304*y^12) - (13*zeta[17])/(29859840*y^3), 
 cFFp[7, 7, 6] -> 5889312*betasv[{7, 5}, {14, 14}] - 
   4785066*betasv[{8, 4}, {14, 14}] + 899756*betasv[{9, 3}, {14, 14}] + 
   (2208492*betasv[{10, 2}, {14, 14}])/5 - (736164*betasv[{11, 1}, {14, 14}])/
    5 - (40898*betasv[{12, 0}, {14, 14}])/5 + 
   (6292*betasv[{0}, {14}]*zeta[13])/5 + (28314*betasv[{1}, {14}]*zeta[13])/
    (5*y) - (42471*betasv[{2}, {14}]*zeta[13])/(10*y^2) - 
   (17303*betasv[{3}, {14}]*zeta[13])/(8*y^3) + 
   (184041*betasv[{4}, {14}]*zeta[13])/(64*y^4) - 
   (14157*betasv[{5}, {14}]*zeta[13])/(16*y^5) + 
   (847*zeta[13]^2)/(524288*y^12) - (31603*zeta[19])/(30567628800*y^5), 
 cFFp[7, 7, 8] -> 5889312*betasv[{7, 5}, {14, 14}] - 
   2392533*betasv[{8, 4}, {14, 14}] - 1226940*betasv[{9, 3}, {14, 14}] + 
   (12637482*betasv[{10, 2}, {14, 14}])/25 + 
   (2699268*betasv[{11, 1}, {14, 14}])/25 + (61347*betasv[{12, 0}, {14, 14}])/
    25 - (9438*betasv[{0}, {14}]*zeta[13])/25 - 
   (103818*betasv[{1}, {14}]*zeta[13])/(25*y) - 
   (486057*betasv[{2}, {14}]*zeta[13])/(100*y^2) + 
   (23595*betasv[{3}, {14}]*zeta[13])/(8*y^3) + 
   (184041*betasv[{4}, {14}]*zeta[13])/(128*y^4) - 
   (14157*betasv[{5}, {14}]*zeta[13])/(16*y^5) + 
   (53361*zeta[13]^2)/(26214400*y^12) - (112285459*zeta[21])/
    (22400630784000*y^7), cFFp[7, 7, 10] -> 
  5889312*betasv[{7, 5}, {14, 14}] + 736164*betasv[{8, 4}, {14, 14}] - 
   (5071352*betasv[{9, 3}, {14, 14}])/3 - (2617472*betasv[{10, 2}, {14, 14}])/
    5 - (193336*betasv[{11, 1}, {14, 14}])/5 - 
   (7436*betasv[{12, 0}, {14, 14}])/15 + (1144*betasv[{0}, {14}]*zeta[13])/
    15 + (7436*betasv[{1}, {14}]*zeta[13])/(5*y) + 
   (25168*betasv[{2}, {14}]*zeta[13])/(5*y^2) + 
   (48763*betasv[{3}, {14}]*zeta[13])/(12*y^3) - 
   (14157*betasv[{4}, {14}]*zeta[13])/(32*y^4) - 
   (14157*betasv[{5}, {14}]*zeta[13])/(16*y^5) + 
   (1617*zeta[13]^2)/(524288*y^12) - (357271915*zeta[23])/
    (7415262609408*y^9), cFFp[7, 7, 12] -> 5889312*betasv[{7, 5}, {14, 14}] + 
   4601025*betasv[{8, 4}, {14, 14}] + (4089800*betasv[{9, 3}, {14, 14}])/3 + 
   163592*betasv[{10, 2}, {14, 14}] + 6760*betasv[{11, 1}, {14, 14}] + 
   (169*betasv[{12, 0}, {14, 14}])/3 - (26*betasv[{0}, {14}]*zeta[13])/3 - 
   (260*betasv[{1}, {14}]*zeta[13])/y - (1573*betasv[{2}, {14}]*zeta[13])/
    y^2 - (39325*betasv[{3}, {14}]*zeta[13])/(12*y^3) - 
   (353925*betasv[{4}, {14}]*zeta[13])/(128*y^4) - 
   (14157*betasv[{5}, {14}]*zeta[13])/(16*y^5) + 
   (17787*zeta[13]^2)/(2097152*y^12) - (104263036216157*zeta[25])/
    (66918342532792320*y^11)}


==> anc/deltaSHmrules.txt <==
{deltaSHm[6] -> (-8*Pi^6*tau*\[CapitalLambda]cusp[12, 10])/
    (3*(tau - taubar)^5) + (25*Pi^6*tau^3*\[CapitalLambda]cusp[12, 10])/
    (9*(tau - taubar)^5) - (2*Pi^6*tau^5*\[CapitalLambda]cusp[12, 10])/
    (9*(tau - taubar)^5) - (8*Pi^6*taubar*\[CapitalLambda]cusp[12, 10])/
    (3*(tau - taubar)^5) + (125*Pi^6*tau^2*taubar*\[CapitalLambda]cusp[12, 
      10])/(9*(tau - taubar)^5) - 
   (50*Pi^6*tau^4*taubar*\[CapitalLambda]cusp[12, 10])/(9*(tau - taubar)^5) + 
   (125*Pi^6*tau*taubar^2*\[CapitalLambda]cusp[12, 10])/
    (9*(tau - taubar)^5) - (200*Pi^6*tau^3*taubar^2*
     \[CapitalLambda]cusp[12, 10])/(9*(tau - taubar)^5) + 
   (25*Pi^6*tau^5*taubar^2*\[CapitalLambda]cusp[12, 10])/
    (9*(tau - taubar)^5) + (25*Pi^6*taubar^3*\[CapitalLambda]cusp[12, 10])/
    (9*(tau - taubar)^5) - (200*Pi^6*tau^2*taubar^3*
     \[CapitalLambda]cusp[12, 10])/(9*(tau - taubar)^5) + 
   (125*Pi^6*tau^4*taubar^3*\[CapitalLambda]cusp[12, 10])/
    (9*(tau - taubar)^5) - (50*Pi^6*tau*taubar^4*\[CapitalLambda]cusp[12, 
      10])/(9*(tau - taubar)^5) + 
   (125*Pi^6*tau^3*taubar^4*\[CapitalLambda]cusp[12, 10])/
    (9*(tau - taubar)^5) - (8*Pi^6*tau^5*taubar^4*\[CapitalLambda]cusp[12, 
      10])/(3*(tau - taubar)^5) - 
   (2*Pi^6*taubar^5*\[CapitalLambda]cusp[12, 10])/(9*(tau - taubar)^5) + 
   (25*Pi^6*tau^2*taubar^5*\[CapitalLambda]cusp[12, 10])/
    (9*(tau - taubar)^5) - (8*Pi^6*tau^4*taubar^5*\[CapitalLambda]cusp[12, 
      10])/(3*(tau - taubar)^5), deltaSHm[8] -> 
  (16*Pi^8*tau*\[CapitalLambda]cusp[16, 14])/(45*(tau - taubar)^7) - 
   (490*Pi^8*tau^3*\[CapitalLambda]cusp[16, 14])/(1053*(tau - taubar)^7) + 
   (196*Pi^8*tau^5*\[CapitalLambda]cusp[16, 14])/(1755*(tau - taubar)^7) - 
   (4*Pi^8*tau^7*\[CapitalLambda]cusp[16, 14])/(1053*(tau - taubar)^7) + 
   (16*Pi^8*taubar*\[CapitalLambda]cusp[16, 14])/(45*(tau - taubar)^7) - 
   (686*Pi^8*tau^2*taubar*\[CapitalLambda]cusp[16, 14])/
    (351*(tau - taubar)^7) + (1372*Pi^8*tau^4*taubar*
     \[CapitalLambda]cusp[16, 14])/(1053*(tau - taubar)^7) - 
   (196*Pi^8*tau^6*taubar*\[CapitalLambda]cusp[16, 14])/
    (1053*(tau - taubar)^7) - (686*Pi^8*tau*taubar^2*
     \[CapitalLambda]cusp[16, 14])/(351*(tau - taubar)^7) + 
   (1372*Pi^8*tau^3*taubar^2*\[CapitalLambda]cusp[16, 14])/
    (351*(tau - taubar)^7) - (196*Pi^8*tau^5*taubar^2*
     \[CapitalLambda]cusp[16, 14])/(117*(tau - taubar)^7) + 
   (196*Pi^8*tau^7*taubar^2*\[CapitalLambda]cusp[16, 14])/
    (1755*(tau - taubar)^7) - (490*Pi^8*taubar^3*\[CapitalLambda]cusp[16, 
      14])/(1053*(tau - taubar)^7) + 
   (1372*Pi^8*tau^2*taubar^3*\[CapitalLambda]cusp[16, 14])/
    (351*(tau - taubar)^7) - (4900*Pi^8*tau^4*taubar^3*
     \[CapitalLambda]cusp[16, 14])/(1053*(tau - taubar)^7) + 
   (1372*Pi^8*tau^6*taubar^3*\[CapitalLambda]cusp[16, 14])/
    (1053*(tau - taubar)^7) + (1372*Pi^8*tau*taubar^4*
     \[CapitalLambda]cusp[16, 14])/(1053*(tau - taubar)^7) - 
   (4900*Pi^8*tau^3*taubar^4*\[CapitalLambda]cusp[16, 14])/
    (1053*(tau - taubar)^7) + (1372*Pi^8*tau^5*taubar^4*
     \[CapitalLambda]cusp[16, 14])/(351*(tau - taubar)^7) - 
   (490*Pi^8*tau^7*taubar^4*\[CapitalLambda]cusp[16, 14])/
    (1053*(tau - taubar)^7) + (196*Pi^8*taubar^5*\[CapitalLambda]cusp[16, 
      14])/(1755*(tau - taubar)^7) - 
   (196*Pi^8*tau^2*taubar^5*\[CapitalLambda]cusp[16, 14])/
    (117*(tau - taubar)^7) + (1372*Pi^8*tau^4*taubar^5*
     \[CapitalLambda]cusp[16, 14])/(351*(tau - taubar)^7) - 
   (686*Pi^8*tau^6*taubar^5*\[CapitalLambda]cusp[16, 14])/
    (351*(tau - taubar)^7) - (196*Pi^8*tau*taubar^6*
     \[CapitalLambda]cusp[16, 14])/(1053*(tau - taubar)^7) + 
   (1372*Pi^8*tau^3*taubar^6*\[CapitalLambda]cusp[16, 14])/
    (1053*(tau - taubar)^7) - (686*Pi^8*tau^5*taubar^6*
     \[CapitalLambda]cusp[16, 14])/(351*(tau - taubar)^7) + 
   (16*Pi^8*tau^7*taubar^6*\[CapitalLambda]cusp[16, 14])/
    (45*(tau - taubar)^7) - (4*Pi^8*taubar^7*\[CapitalLambda]cusp[16, 14])/
    (1053*(tau - taubar)^7) + (196*Pi^8*tau^2*taubar^7*
     \[CapitalLambda]cusp[16, 14])/(1755*(tau - taubar)^7) - 
   (490*Pi^8*tau^4*taubar^7*\[CapitalLambda]cusp[16, 14])/
    (1053*(tau - taubar)^7) + (16*Pi^8*tau^6*taubar^7*
     \[CapitalLambda]cusp[16, 14])/(45*(tau - taubar)^7), 
 deltaSHm[9] -> (((32*I)/315)*Pi^9*tau*\[CapitalLambda]cusp[18, 16])/
    (tau - taubar)^8 - (((88*I)/675)*Pi^9*tau^3*\[CapitalLambda]cusp[18, 16])/
    (tau - taubar)^8 + (((4*I)/135)*Pi^9*tau^5*\[CapitalLambda]cusp[18, 16])/
    (tau - taubar)^8 - (((4*I)/4725)*Pi^9*tau^7*\[CapitalLambda]cusp[18, 16])/
    (tau - taubar)^8 + (((32*I)/315)*Pi^9*taubar*\[CapitalLambda]cusp[18, 
      16])/(tau - taubar)^8 - (((352*I)/675)*Pi^9*tau^2*taubar*
     \[CapitalLambda]cusp[18, 16])/(tau - taubar)^8 + 
   (((8*I)/27)*Pi^9*tau^4*taubar*\[CapitalLambda]cusp[18, 16])/
    (tau - taubar)^8 - (((16*I)/675)*Pi^9*tau^6*taubar*
     \[CapitalLambda]cusp[18, 16])/(tau - taubar)^8 - 
   (((4*I)/4725)*Pi^9*tau^8*taubar*\[CapitalLambda]cusp[18, 16])/
    (tau - taubar)^8 - (((352*I)/675)*Pi^9*tau*taubar^2*
     \[CapitalLambda]cusp[18, 16])/(tau - taubar)^8 + 
   (((112*I)/135)*Pi^9*tau^3*taubar^2*\[CapitalLambda]cusp[18, 16])/
    (tau - taubar)^8 - (((112*I)/675)*Pi^9*tau^5*taubar^2*
     \[CapitalLambda]cusp[18, 16])/(tau - taubar)^8 - 
   (((16*I)/675)*Pi^9*tau^7*taubar^2*\[CapitalLambda]cusp[18, 16])/
    (tau - taubar)^8 - (((88*I)/675)*Pi^9*taubar^3*\[CapitalLambda]cusp[18, 
      16])/(tau - taubar)^8 + (((112*I)/135)*Pi^9*tau^2*taubar^3*
     \[CapitalLambda]cusp[18, 16])/(tau - taubar)^8 - 
   (((56*I)/135)*Pi^9*tau^4*taubar^3*\[CapitalLambda]cusp[18, 16])/
    (tau - taubar)^8 - (((112*I)/675)*Pi^9*tau^6*taubar^3*
     \[CapitalLambda]cusp[18, 16])/(tau - taubar)^8 + 
   (((4*I)/135)*Pi^9*tau^8*taubar^3*\[CapitalLambda]cusp[18, 16])/
    (tau - taubar)^8 + (((8*I)/27)*Pi^9*tau*taubar^4*
     \[CapitalLambda]cusp[18, 16])/(tau - taubar)^8 - 
   (((56*I)/135)*Pi^9*tau^3*taubar^4*\[CapitalLambda]cusp[18, 16])/
    (tau - taubar)^8 - (((56*I)/135)*Pi^9*tau^5*taubar^4*
     \[CapitalLambda]cusp[18, 16])/(tau - taubar)^8 + 
   (((8*I)/27)*Pi^9*tau^7*taubar^4*\[CapitalLambda]cusp[18, 16])/
    (tau - taubar)^8 + (((4*I)/135)*Pi^9*taubar^5*\[CapitalLambda]cusp[18, 
      16])/(tau - taubar)^8 - (((112*I)/675)*Pi^9*tau^2*taubar^5*
     \[CapitalLambda]cusp[18, 16])/(tau - taubar)^8 - 
   (((56*I)/135)*Pi^9*tau^4*taubar^5*\[CapitalLambda]cusp[18, 16])/
    (tau - taubar)^8 + (((112*I)/135)*Pi^9*tau^6*taubar^5*
     \[CapitalLambda]cusp[18, 16])/(tau - taubar)^8 - 
   (((88*I)/675)*Pi^9*tau^8*taubar^5*\[CapitalLambda]cusp[18, 16])/
    (tau - taubar)^8 - (((16*I)/675)*Pi^9*tau*taubar^6*
     \[CapitalLambda]cusp[18, 16])/(tau - taubar)^8 - 
   (((112*I)/675)*Pi^9*tau^3*taubar^6*\[CapitalLambda]cusp[18, 16])/
    (tau - taubar)^8 + (((112*I)/135)*Pi^9*tau^5*taubar^6*
     \[CapitalLambda]cusp[18, 16])/(tau - taubar)^8 - 
   (((352*I)/675)*Pi^9*tau^7*taubar^6*\[CapitalLambda]cusp[18, 16])/
    (tau - taubar)^8 - (((4*I)/4725)*Pi^9*taubar^7*\[CapitalLambda]cusp[18, 
      16])/(tau - taubar)^8 - (((16*I)/675)*Pi^9*tau^2*taubar^7*
     \[CapitalLambda]cusp[18, 16])/(tau - taubar)^8 + 
   (((8*I)/27)*Pi^9*tau^4*taubar^7*\[CapitalLambda]cusp[18, 16])/
    (tau - taubar)^8 - (((352*I)/675)*Pi^9*tau^6*taubar^7*
     \[CapitalLambda]cusp[18, 16])/(tau - taubar)^8 + 
   (((32*I)/315)*Pi^9*tau^8*taubar^7*\[CapitalLambda]cusp[18, 16])/
    (tau - taubar)^8 - (((4*I)/4725)*Pi^9*tau*taubar^8*
     \[CapitalLambda]cusp[18, 16])/(tau - taubar)^8 + 
   (((4*I)/135)*Pi^9*tau^3*taubar^8*\[CapitalLambda]cusp[18, 16])/
    (tau - taubar)^8 - (((88*I)/675)*Pi^9*tau^5*taubar^8*
     \[CapitalLambda]cusp[18, 16])/(tau - taubar)^8 + 
   (((32*I)/315)*Pi^9*tau^7*taubar^8*\[CapitalLambda]cusp[18, 16])/
    (tau - taubar)^8, deltaSHm[10] -> 
  (-8*Pi^10*tau*\[CapitalLambda]cusp[20, 18])/(315*(tau - taubar)^9) + 
   (143*Pi^10*tau^3*\[CapitalLambda]cusp[20, 18])/(4131*(tau - taubar)^9) - 
   (484*Pi^10*tau^5*\[CapitalLambda]cusp[20, 18])/(48195*(tau - taubar)^9) + 
   (8*Pi^10*tau^7*\[CapitalLambda]cusp[20, 18])/(9639*(tau - taubar)^9) - 
   (2*Pi^10*tau^9*\[CapitalLambda]cusp[20, 18])/(144585*(tau - taubar)^9) - 
   (8*Pi^10*taubar*\[CapitalLambda]cusp[20, 18])/(315*(tau - taubar)^9) + 
   (143*Pi^10*tau^2*taubar*\[CapitalLambda]cusp[20, 18])/
    (1071*(tau - taubar)^9) - (484*Pi^10*tau^4*taubar*
     \[CapitalLambda]cusp[20, 18])/(5355*(tau - taubar)^9) + 
   (8*Pi^10*tau^6*taubar*\[CapitalLambda]cusp[20, 18])/
    (459*(tau - taubar)^9) - (2*Pi^10*tau^8*taubar*\[CapitalLambda]cusp[20, 
      18])/(1785*(tau - taubar)^9) + 
   (143*Pi^10*tau*taubar^2*\[CapitalLambda]cusp[20, 18])/
    (1071*(tau - taubar)^9) - (3872*Pi^10*tau^3*taubar^2*
     \[CapitalLambda]cusp[20, 18])/(16065*(tau - taubar)^9) + 
   (16*Pi^10*tau^5*taubar^2*\[CapitalLambda]cusp[20, 18])/
    (153*(tau - taubar)^9) - (32*Pi^10*tau^7*taubar^2*
     \[CapitalLambda]cusp[20, 18])/(1785*(tau - taubar)^9) + 
   (8*Pi^10*tau^9*taubar^2*\[CapitalLambda]cusp[20, 18])/
    (9639*(tau - taubar)^9) + (143*Pi^10*taubar^3*\[CapitalLambda]cusp[20, 
      18])/(4131*(tau - taubar)^9) - 
   (3872*Pi^10*tau^2*taubar^3*\[CapitalLambda]cusp[20, 18])/
    (16065*(tau - taubar)^9) + (112*Pi^10*tau^4*taubar^3*
     \[CapitalLambda]cusp[20, 18])/(459*(tau - taubar)^9) - 
   (224*Pi^10*tau^6*taubar^3*\[CapitalLambda]cusp[20, 18])/
    (2295*(tau - taubar)^9) + (8*Pi^10*tau^8*taubar^3*
     \[CapitalLambda]cusp[20, 18])/(459*(tau - taubar)^9) - 
   (484*Pi^10*tau*taubar^4*\[CapitalLambda]cusp[20, 18])/
    (5355*(tau - taubar)^9) + (112*Pi^10*tau^3*taubar^4*
     \[CapitalLambda]cusp[20, 18])/(459*(tau - taubar)^9) - 
   (56*Pi^10*tau^5*taubar^4*\[CapitalLambda]cusp[20, 18])/
    (255*(tau - taubar)^9) + (16*Pi^10*tau^7*taubar^4*
     \[CapitalLambda]cusp[20, 18])/(153*(tau - taubar)^9) - 
   (484*Pi^10*tau^9*taubar^4*\[CapitalLambda]cusp[20, 18])/
    (48195*(tau - taubar)^9) - 
   (484*Pi^10*taubar^5*\[CapitalLambda]cusp[20, 18])/
    (48195*(tau - taubar)^9) + (16*Pi^10*tau^2*taubar^5*
     \[CapitalLambda]cusp[20, 18])/(153*(tau - taubar)^9) - 
   (56*Pi^10*tau^4*taubar^5*\[CapitalLambda]cusp[20, 18])/
    (255*(tau - taubar)^9) + (112*Pi^10*tau^6*taubar^5*
     \[CapitalLambda]cusp[20, 18])/(459*(tau - taubar)^9) - 
   (484*Pi^10*tau^8*taubar^5*\[CapitalLambda]cusp[20, 18])/
    (5355*(tau - taubar)^9) + (8*Pi^10*tau*taubar^6*
     \[CapitalLambda]cusp[20, 18])/(459*(tau - taubar)^9) - 
   (224*Pi^10*tau^3*taubar^6*\[CapitalLambda]cusp[20, 18])/
    (2295*(tau - taubar)^9) + (112*Pi^10*tau^5*taubar^6*
     \[CapitalLambda]cusp[20, 18])/(459*(tau - taubar)^9) - 
   (3872*Pi^10*tau^7*taubar^6*\[CapitalLambda]cusp[20, 18])/
    (16065*(tau - taubar)^9) + (143*Pi^10*tau^9*taubar^6*
     \[CapitalLambda]cusp[20, 18])/(4131*(tau - taubar)^9) + 
   (8*Pi^10*taubar^7*\[CapitalLambda]cusp[20, 18])/(9639*(tau - taubar)^9) - 
   (32*Pi^10*tau^2*taubar^7*\[CapitalLambda]cusp[20, 18])/
    (1785*(tau - taubar)^9) + (16*Pi^10*tau^4*taubar^7*
     \[CapitalLambda]cusp[20, 18])/(153*(tau - taubar)^9) - 
   (3872*Pi^10*tau^6*taubar^7*\[CapitalLambda]cusp[20, 18])/
    (16065*(tau - taubar)^9) + (143*Pi^10*tau^8*taubar^7*
     \[CapitalLambda]cusp[20, 18])/(1071*(tau - taubar)^9) - 
   (2*Pi^10*tau*taubar^8*\[CapitalLambda]cusp[20, 18])/
    (1785*(tau - taubar)^9) + (8*Pi^10*tau^3*taubar^8*
     \[CapitalLambda]cusp[20, 18])/(459*(tau - taubar)^9) - 
   (484*Pi^10*tau^5*taubar^8*\[CapitalLambda]cusp[20, 18])/
    (5355*(tau - taubar)^9) + (143*Pi^10*tau^7*taubar^8*
     \[CapitalLambda]cusp[20, 18])/(1071*(tau - taubar)^9) - 
   (8*Pi^10*tau^9*taubar^8*\[CapitalLambda]cusp[20, 18])/
    (315*(tau - taubar)^9) - (2*Pi^10*taubar^9*\[CapitalLambda]cusp[20, 18])/
    (144585*(tau - taubar)^9) + (8*Pi^10*tau^2*taubar^9*
     \[CapitalLambda]cusp[20, 18])/(9639*(tau - taubar)^9) - 
   (484*Pi^10*tau^4*taubar^9*\[CapitalLambda]cusp[20, 18])/
    (48195*(tau - taubar)^9) + (143*Pi^10*tau^6*taubar^9*
     \[CapitalLambda]cusp[20, 18])/(4131*(tau - taubar)^9) - 
   (8*Pi^10*tau^8*taubar^9*\[CapitalLambda]cusp[20, 18])/
    (315*(tau - taubar)^9), deltaSHm[11] -> 
  (((-16*I)/2835)*Pi^11*tau*\[CapitalLambda]cusp[22, 20])/(tau - taubar)^10 + 
   (((2704*I)/346275)*Pi^11*tau^3*\[CapitalLambda]cusp[22, 20])/
    (tau - taubar)^10 - (((91*I)/38475)*Pi^11*tau^5*
     \[CapitalLambda]cusp[22, 20])/(tau - taubar)^10 + 
   (((164*I)/807975)*Pi^11*tau^7*\[CapitalLambda]cusp[22, 20])/
    (tau - taubar)^10 - ((I/346275)*Pi^11*tau^9*\[CapitalLambda]cusp[22, 20])/
    (tau - taubar)^10 - (((16*I)/2835)*Pi^11*taubar*
     \[CapitalLambda]cusp[22, 20])/(tau - taubar)^10 + 
   (((676*I)/23085)*Pi^11*tau^2*taubar*\[CapitalLambda]cusp[22, 20])/
    (tau - taubar)^10 - (((91*I)/4617)*Pi^11*tau^4*taubar*
     \[CapitalLambda]cusp[22, 20])/(tau - taubar)^10 + 
   (((82*I)/23085)*Pi^11*tau^6*taubar*\[CapitalLambda]cusp[22, 20])/
    (tau - taubar)^10 - ((I/7695)*Pi^11*tau^8*taubar*
     \[CapitalLambda]cusp[22, 20])/(tau - taubar)^10 - 
   ((I/346275)*Pi^11*tau^10*taubar*\[CapitalLambda]cusp[22, 20])/
    (tau - taubar)^10 + (((676*I)/23085)*Pi^11*tau*taubar^2*
     \[CapitalLambda]cusp[22, 20])/(tau - taubar)^10 - 
   (((26*I)/513)*Pi^11*tau^3*taubar^2*\[CapitalLambda]cusp[22, 20])/
    (tau - taubar)^10 + (((82*I)/4275)*Pi^11*tau^5*taubar^2*
     \[CapitalLambda]cusp[22, 20])/(tau - taubar)^10 - 
   (((4*I)/2565)*Pi^11*tau^7*taubar^2*\[CapitalLambda]cusp[22, 20])/
    (tau - taubar)^10 - ((I/7695)*Pi^11*tau^9*taubar^2*
     \[CapitalLambda]cusp[22, 20])/(tau - taubar)^10 + 
   (((2704*I)/346275)*Pi^11*taubar^3*\[CapitalLambda]cusp[22, 20])/
    (tau - taubar)^10 - (((26*I)/513)*Pi^11*tau^2*taubar^3*
     \[CapitalLambda]cusp[22, 20])/(tau - taubar)^10 + 
   (((328*I)/7695)*Pi^11*tau^4*taubar^3*\[CapitalLambda]cusp[22, 20])/
    (tau - taubar)^10 - (((56*I)/7695)*Pi^11*tau^6*taubar^3*
     \[CapitalLambda]cusp[22, 20])/(tau - taubar)^10 - 
   (((4*I)/2565)*Pi^11*tau^8*taubar^3*\[CapitalLambda]cusp[22, 20])/
    (tau - taubar)^10 + (((164*I)/807975)*Pi^11*tau^10*taubar^3*
     \[CapitalLambda]cusp[22, 20])/(tau - taubar)^10 - 
   (((91*I)/4617)*Pi^11*tau*taubar^4*\[CapitalLambda]cusp[22, 20])/
    (tau - taubar)^10 + (((328*I)/7695)*Pi^11*tau^3*taubar^4*
     \[CapitalLambda]cusp[22, 20])/(tau - taubar)^10 - 
   (((196*I)/12825)*Pi^11*tau^5*taubar^4*\[CapitalLambda]cusp[22, 20])/
    (tau - taubar)^10 - (((56*I)/7695)*Pi^11*tau^7*taubar^4*
     \[CapitalLambda]cusp[22, 20])/(tau - taubar)^10 + 
   (((82*I)/23085)*Pi^11*tau^9*taubar^4*\[CapitalLambda]cusp[22, 20])/
    (tau - taubar)^10 - (((91*I)/38475)*Pi^11*taubar^5*
     \[CapitalLambda]cusp[22, 20])/(tau - taubar)^10 + 
   (((82*I)/4275)*Pi^11*tau^2*taubar^5*\[CapitalLambda]cusp[22, 20])/
    (tau - taubar)^10 - (((196*I)/12825)*Pi^11*tau^4*taubar^5*
     \[CapitalLambda]cusp[22, 20])/(tau - taubar)^10 - 
   (((196*I)/12825)*Pi^11*tau^6*taubar^5*\[CapitalLambda]cusp[22, 20])/
    (tau - taubar)^10 + (((82*I)/4275)*Pi^11*tau^8*taubar^5*
     \[CapitalLambda]cusp[22, 20])/(tau - taubar)^10 - 
   (((91*I)/38475)*Pi^11*tau^10*taubar^5*\[CapitalLambda]cusp[22, 20])/
    (tau - taubar)^10 + (((82*I)/23085)*Pi^11*tau*taubar^6*
     \[CapitalLambda]cusp[22, 20])/(tau - taubar)^10 - 
   (((56*I)/7695)*Pi^11*tau^3*taubar^6*\[CapitalLambda]cusp[22, 20])/
    (tau - taubar)^10 - (((196*I)/12825)*Pi^11*tau^5*taubar^6*
     \[CapitalLambda]cusp[22, 20])/(tau - taubar)^10 + 
   (((328*I)/7695)*Pi^11*tau^7*taubar^6*\[CapitalLambda]cusp[22, 20])/
    (tau - taubar)^10 - (((91*I)/4617)*Pi^11*tau^9*taubar^6*
     \[CapitalLambda]cusp[22, 20])/(tau - taubar)^10 + 
   (((164*I)/807975)*Pi^11*taubar^7*\[CapitalLambda]cusp[22, 20])/
    (tau - taubar)^10 - (((4*I)/2565)*Pi^11*tau^2*taubar^7*
     \[CapitalLambda]cusp[22, 20])/(tau - taubar)^10 - 
   (((56*I)/7695)*Pi^11*tau^4*taubar^7*\[CapitalLambda]cusp[22, 20])/
    (tau - taubar)^10 + (((328*I)/7695)*Pi^11*tau^6*taubar^7*
     \[CapitalLambda]cusp[22, 20])/(tau - taubar)^10 - 
   (((26*I)/513)*Pi^11*tau^8*taubar^7*\[CapitalLambda]cusp[22, 20])/
    (tau - taubar)^10 + (((2704*I)/346275)*Pi^11*tau^10*taubar^7*
     \[CapitalLambda]cusp[22, 20])/(tau - taubar)^10 - 
   ((I/7695)*Pi^11*tau*taubar^8*\[CapitalLambda]cusp[22, 20])/
    (tau - taubar)^10 - (((4*I)/2565)*Pi^11*tau^3*taubar^8*
     \[CapitalLambda]cusp[22, 20])/(tau - taubar)^10 + 
   (((82*I)/4275)*Pi^11*tau^5*taubar^8*\[CapitalLambda]cusp[22, 20])/
    (tau - taubar)^10 - (((26*I)/513)*Pi^11*tau^7*taubar^8*
     \[CapitalLambda]cusp[22, 20])/(tau - taubar)^10 + 
   (((676*I)/23085)*Pi^11*tau^9*taubar^8*\[CapitalLambda]cusp[22, 20])/
    (tau - taubar)^10 - ((I/346275)*Pi^11*taubar^9*\[CapitalLambda]cusp[22, 
      20])/(tau - taubar)^10 - ((I/7695)*Pi^11*tau^2*taubar^9*
     \[CapitalLambda]cusp[22, 20])/(tau - taubar)^10 + 
   (((82*I)/23085)*Pi^11*tau^4*taubar^9*\[CapitalLambda]cusp[22, 20])/
    (tau - taubar)^10 - (((91*I)/4617)*Pi^11*tau^6*taubar^9*
     \[CapitalLambda]cusp[22, 20])/(tau - taubar)^10 + 
   (((676*I)/23085)*Pi^11*tau^8*taubar^9*\[CapitalLambda]cusp[22, 20])/
    (tau - taubar)^10 - (((16*I)/2835)*Pi^11*tau^10*taubar^9*
     \[CapitalLambda]cusp[22, 20])/(tau - taubar)^10 - 
   ((I/346275)*Pi^11*tau*taubar^10*\[CapitalLambda]cusp[22, 20])/
    (tau - taubar)^10 + (((164*I)/807975)*Pi^11*tau^3*taubar^10*
     \[CapitalLambda]cusp[22, 20])/(tau - taubar)^10 - 
   (((91*I)/38475)*Pi^11*tau^5*taubar^10*\[CapitalLambda]cusp[22, 20])/
    (tau - taubar)^10 + (((2704*I)/346275)*Pi^11*tau^7*taubar^10*
     \[CapitalLambda]cusp[22, 20])/(tau - taubar)^10 - 
   (((16*I)/2835)*Pi^11*tau^9*taubar^10*\[CapitalLambda]cusp[22, 20])/
    (tau - taubar)^10, deltaSHm[12] -> 
  (16*Pi^12*tau*\[CapitalLambda]cusp[24, 22])/(14175*(tau - taubar)^11) - 
   (118487*Pi^12*tau^3*\[CapitalLambda]cusp[24, 22])/
    (74418750*(tau - taubar)^11) + 
   (Sqrt[144169]*Pi^12*tau^3*\[CapitalLambda]cusp[24, 22])/
    (74418750*(tau - taubar)^11) + 
   (24107*Pi^12*tau^5*\[CapitalLambda]cusp[24, 22])/
    (46747125*(tau - taubar)^11) - 
   (Sqrt[144169]*Pi^12*tau^5*\[CapitalLambda]cusp[24, 22])/
    (46747125*(tau - taubar)^11) - 
   (10704821*Pi^12*tau^7*\[CapitalLambda]cusp[24, 22])/
    (197792280000*(tau - taubar)^11) + 
   (1783*Sqrt[144169]*Pi^12*tau^7*\[CapitalLambda]cusp[24, 22])/
    (197792280000*(tau - taubar)^11) + 
   (64319*Pi^12*tau^9*\[CapitalLambda]cusp[24, 22])/
    (34613649000*(tau - taubar)^11) - 
   (37*Sqrt[144169]*Pi^12*tau^9*\[CapitalLambda]cusp[24, 22])/
    (34613649000*(tau - taubar)^11) - 
   (70999*Pi^12*tau^11*\[CapitalLambda]cusp[24, 22])/
    (4450326300000*(tau - taubar)^11) + 
   (11*Sqrt[144169]*Pi^12*tau^11*\[CapitalLambda]cusp[24, 22])/
    (635760900000*(tau - taubar)^11) + 
   (16*Pi^12*taubar*\[CapitalLambda]cusp[24, 22])/(14175*(tau - taubar)^11) - 
   (1303357*Pi^12*tau^2*taubar*\[CapitalLambda]cusp[24, 22])/
    (223256250*(tau - taubar)^11) + (11*Sqrt[144169]*Pi^12*tau^2*taubar*
     \[CapitalLambda]cusp[24, 22])/(223256250*(tau - taubar)^11) + 
   (265177*Pi^12*tau^4*taubar*\[CapitalLambda]cusp[24, 22])/
    (65445975*(tau - taubar)^11) - (11*Sqrt[144169]*Pi^12*tau^4*taubar*
     \[CapitalLambda]cusp[24, 22])/(65445975*(tau - taubar)^11) - 
   (117753031*Pi^12*tau^6*taubar*\[CapitalLambda]cusp[24, 22])/
    (141280200000*(tau - taubar)^11) + 
   (19613*Sqrt[144169]*Pi^12*tau^6*taubar*\[CapitalLambda]cusp[24, 22])/
    (141280200000*(tau - taubar)^11) + 
   (707509*Pi^12*tau^8*taubar*\[CapitalLambda]cusp[24, 22])/
    (11537883000*(tau - taubar)^11) - (407*Sqrt[144169]*Pi^12*tau^8*taubar*
     \[CapitalLambda]cusp[24, 22])/(11537883000*(tau - taubar)^11) - 
   (8590879*Pi^12*tau^10*taubar*\[CapitalLambda]cusp[24, 22])/
    (4450326300000*(tau - taubar)^11) + 
   (1331*Sqrt[144169]*Pi^12*tau^10*taubar*\[CapitalLambda]cusp[24, 22])/
    (635760900000*(tau - taubar)^11) - 
   (1303357*Pi^12*tau*taubar^2*\[CapitalLambda]cusp[24, 22])/
    (223256250*(tau - taubar)^11) + (11*Sqrt[144169]*Pi^12*tau*taubar^2*
     \[CapitalLambda]cusp[24, 22])/(223256250*(tau - taubar)^11) + 
   (265177*Pi^12*tau^3*taubar^2*\[CapitalLambda]cusp[24, 22])/
    (26178390*(tau - taubar)^11) - (11*Sqrt[144169]*Pi^12*tau^3*taubar^2*
     \[CapitalLambda]cusp[24, 22])/(26178390*(tau - taubar)^11) - 
   (117753031*Pi^12*tau^5*taubar^2*\[CapitalLambda]cusp[24, 22])/
    (28256040000*(tau - taubar)^11) + 
   (19613*Sqrt[144169]*Pi^12*tau^5*taubar^2*\[CapitalLambda]cusp[24, 22])/
    (28256040000*(tau - taubar)^11) + 
   (707509*Pi^12*tau^7*taubar^2*\[CapitalLambda]cusp[24, 22])/
    (1153788300*(tau - taubar)^11) - (407*Sqrt[144169]*Pi^12*tau^7*taubar^2*
     \[CapitalLambda]cusp[24, 22])/(1153788300*(tau - taubar)^11) - 
   (8590879*Pi^12*tau^9*taubar^2*\[CapitalLambda]cusp[24, 22])/
    (178013052000*(tau - taubar)^11) + 
   (1331*Sqrt[144169]*Pi^12*tau^9*taubar^2*\[CapitalLambda]cusp[24, 22])/
    (25430436000*(tau - taubar)^11) + 
   (64319*Pi^12*tau^11*taubar^2*\[CapitalLambda]cusp[24, 22])/
    (34613649000*(tau - taubar)^11) - (37*Sqrt[144169]*Pi^12*tau^11*taubar^2*
     \[CapitalLambda]cusp[24, 22])/(34613649000*(tau - taubar)^11) - 
   (118487*Pi^12*taubar^3*\[CapitalLambda]cusp[24, 22])/
    (74418750*(tau - taubar)^11) + (Sqrt[144169]*Pi^12*taubar^3*
     \[CapitalLambda]cusp[24, 22])/(74418750*(tau - taubar)^11) + 
   (265177*Pi^12*tau^2*taubar^3*\[CapitalLambda]cusp[24, 22])/
    (26178390*(tau - taubar)^11) - (11*Sqrt[144169]*Pi^12*tau^2*taubar^3*
     \[CapitalLambda]cusp[24, 22])/(26178390*(tau - taubar)^11) - 
   (117753031*Pi^12*tau^4*taubar^3*\[CapitalLambda]cusp[24, 22])/
    (13186152000*(tau - taubar)^11) + 
   (19613*Sqrt[144169]*Pi^12*tau^4*taubar^3*\[CapitalLambda]cusp[24, 22])/
    (13186152000*(tau - taubar)^11) + 
   (707509*Pi^12*tau^6*taubar^3*\[CapitalLambda]cusp[24, 22])/
    (274711500*(tau - taubar)^11) - (407*Sqrt[144169]*Pi^12*tau^6*taubar^3*
     \[CapitalLambda]cusp[24, 22])/(274711500*(tau - taubar)^11) - 
   (8590879*Pi^12*tau^8*taubar^3*\[CapitalLambda]cusp[24, 22])/
    (19779228000*(tau - taubar)^11) + (1331*Sqrt[144169]*Pi^12*tau^8*taubar^3*
     \[CapitalLambda]cusp[24, 22])/(2825604000*(tau - taubar)^11) + 
   (707509*Pi^12*tau^10*taubar^3*\[CapitalLambda]cusp[24, 22])/
    (11537883000*(tau - taubar)^11) - (407*Sqrt[144169]*Pi^12*tau^10*taubar^3*
     \[CapitalLambda]cusp[24, 22])/(11537883000*(tau - taubar)^11) + 
   (265177*Pi^12*tau*taubar^4*\[CapitalLambda]cusp[24, 22])/
    (65445975*(tau - taubar)^11) - (11*Sqrt[144169]*Pi^12*tau*taubar^4*
     \[CapitalLambda]cusp[24, 22])/(65445975*(tau - taubar)^11) - 
   (117753031*Pi^12*tau^3*taubar^4*\[CapitalLambda]cusp[24, 22])/
    (13186152000*(tau - taubar)^11) + 
   (19613*Sqrt[144169]*Pi^12*tau^3*taubar^4*\[CapitalLambda]cusp[24, 22])/
    (13186152000*(tau - taubar)^11) + 
   (707509*Pi^12*tau^5*taubar^4*\[CapitalLambda]cusp[24, 22])/
    (137355750*(tau - taubar)^11) - (407*Sqrt[144169]*Pi^12*tau^5*taubar^4*
     \[CapitalLambda]cusp[24, 22])/(137355750*(tau - taubar)^11) - 
   (8590879*Pi^12*tau^7*taubar^4*\[CapitalLambda]cusp[24, 22])/
    (4944807000*(tau - taubar)^11) + (1331*Sqrt[144169]*Pi^12*tau^7*taubar^4*
     \[CapitalLambda]cusp[24, 22])/(706401000*(tau - taubar)^11) + 
   (707509*Pi^12*tau^9*taubar^4*\[CapitalLambda]cusp[24, 22])/
    (1153788300*(tau - taubar)^11) - (407*Sqrt[144169]*Pi^12*tau^9*taubar^4*
     \[CapitalLambda]cusp[24, 22])/(1153788300*(tau - taubar)^11) - 
   (10704821*Pi^12*tau^11*taubar^4*\[CapitalLambda]cusp[24, 22])/
    (197792280000*(tau - taubar)^11) + 
   (1783*Sqrt[144169]*Pi^12*tau^11*taubar^4*\[CapitalLambda]cusp[24, 22])/
    (197792280000*(tau - taubar)^11) + 
   (24107*Pi^12*taubar^5*\[CapitalLambda]cusp[24, 22])/
    (46747125*(tau - taubar)^11) - (Sqrt[144169]*Pi^12*taubar^5*
     \[CapitalLambda]cusp[24, 22])/(46747125*(tau - taubar)^11) - 
   (117753031*Pi^12*tau^2*taubar^5*\[CapitalLambda]cusp[24, 22])/
    (28256040000*(tau - taubar)^11) + 
   (19613*Sqrt[144169]*Pi^12*tau^2*taubar^5*\[CapitalLambda]cusp[24, 22])/
    (28256040000*(tau - taubar)^11) + 
   (707509*Pi^12*tau^4*taubar^5*\[CapitalLambda]cusp[24, 22])/
    (137355750*(tau - taubar)^11) - (407*Sqrt[144169]*Pi^12*tau^4*taubar^5*
     \[CapitalLambda]cusp[24, 22])/(137355750*(tau - taubar)^11) - 
   (60136153*Pi^12*tau^6*taubar^5*\[CapitalLambda]cusp[24, 22])/
    (17660025000*(tau - taubar)^11) + 
   (65219*Sqrt[144169]*Pi^12*tau^6*taubar^5*\[CapitalLambda]cusp[24, 22])/
    (17660025000*(tau - taubar)^11) + 
   (707509*Pi^12*tau^8*taubar^5*\[CapitalLambda]cusp[24, 22])/
    (274711500*(tau - taubar)^11) - (407*Sqrt[144169]*Pi^12*tau^8*taubar^5*
     \[CapitalLambda]cusp[24, 22])/(274711500*(tau - taubar)^11) - 
   (117753031*Pi^12*tau^10*taubar^5*\[CapitalLambda]cusp[24, 22])/
    (141280200000*(tau - taubar)^11) + 
   (19613*Sqrt[144169]*Pi^12*tau^10*taubar^5*\[CapitalLambda]cusp[24, 22])/
    (141280200000*(tau - taubar)^11) - 
   (117753031*Pi^12*tau*taubar^6*\[CapitalLambda]cusp[24, 22])/
    (141280200000*(tau - taubar)^11) + 
   (19613*Sqrt[144169]*Pi^12*tau*taubar^6*\[CapitalLambda]cusp[24, 22])/
    (141280200000*(tau - taubar)^11) + 
   (707509*Pi^12*tau^3*taubar^6*\[CapitalLambda]cusp[24, 22])/
    (274711500*(tau - taubar)^11) - (407*Sqrt[144169]*Pi^12*tau^3*taubar^6*
     \[CapitalLambda]cusp[24, 22])/(274711500*(tau - taubar)^11) - 
   (60136153*Pi^12*tau^5*taubar^6*\[CapitalLambda]cusp[24, 22])/
    (17660025000*(tau - taubar)^11) + 
   (65219*Sqrt[144169]*Pi^12*tau^5*taubar^6*\[CapitalLambda]cusp[24, 22])/
    (17660025000*(tau - taubar)^11) + 
   (707509*Pi^12*tau^7*taubar^6*\[CapitalLambda]cusp[24, 22])/
    (137355750*(tau - taubar)^11) - (407*Sqrt[144169]*Pi^12*tau^7*taubar^6*
     \[CapitalLambda]cusp[24, 22])/(137355750*(tau - taubar)^11) - 
   (117753031*Pi^12*tau^9*taubar^6*\[CapitalLambda]cusp[24, 22])/
    (28256040000*(tau - taubar)^11) + 
   (19613*Sqrt[144169]*Pi^12*tau^9*taubar^6*\[CapitalLambda]cusp[24, 22])/
    (28256040000*(tau - taubar)^11) + 
   (24107*Pi^12*tau^11*taubar^6*\[CapitalLambda]cusp[24, 22])/
    (46747125*(tau - taubar)^11) - (Sqrt[144169]*Pi^12*tau^11*taubar^6*
     \[CapitalLambda]cusp[24, 22])/(46747125*(tau - taubar)^11) - 
   (10704821*Pi^12*taubar^7*\[CapitalLambda]cusp[24, 22])/
    (197792280000*(tau - taubar)^11) + 
   (1783*Sqrt[144169]*Pi^12*taubar^7*\[CapitalLambda]cusp[24, 22])/
    (197792280000*(tau - taubar)^11) + 
   (707509*Pi^12*tau^2*taubar^7*\[CapitalLambda]cusp[24, 22])/
    (1153788300*(tau - taubar)^11) - (407*Sqrt[144169]*Pi^12*tau^2*taubar^7*
     \[CapitalLambda]cusp[24, 22])/(1153788300*(tau - taubar)^11) - 
   (8590879*Pi^12*tau^4*taubar^7*\[CapitalLambda]cusp[24, 22])/
    (4944807000*(tau - taubar)^11) + (1331*Sqrt[144169]*Pi^12*tau^4*taubar^7*
     \[CapitalLambda]cusp[24, 22])/(706401000*(tau - taubar)^11) + 
   (707509*Pi^12*tau^6*taubar^7*\[CapitalLambda]cusp[24, 22])/
    (137355750*(tau - taubar)^11) - (407*Sqrt[144169]*Pi^12*tau^6*taubar^7*
     \[CapitalLambda]cusp[24, 22])/(137355750*(tau - taubar)^11) - 
   (117753031*Pi^12*tau^8*taubar^7*\[CapitalLambda]cusp[24, 22])/
    (13186152000*(tau - taubar)^11) + 
   (19613*Sqrt[144169]*Pi^12*tau^8*taubar^7*\[CapitalLambda]cusp[24, 22])/
    (13186152000*(tau - taubar)^11) + 
   (265177*Pi^12*tau^10*taubar^7*\[CapitalLambda]cusp[24, 22])/
    (65445975*(tau - taubar)^11) - (11*Sqrt[144169]*Pi^12*tau^10*taubar^7*
     \[CapitalLambda]cusp[24, 22])/(65445975*(tau - taubar)^11) + 
   (707509*Pi^12*tau*taubar^8*\[CapitalLambda]cusp[24, 22])/
    (11537883000*(tau - taubar)^11) - (407*Sqrt[144169]*Pi^12*tau*taubar^8*
     \[CapitalLambda]cusp[24, 22])/(11537883000*(tau - taubar)^11) - 
   (8590879*Pi^12*tau^3*taubar^8*\[CapitalLambda]cusp[24, 22])/
    (19779228000*(tau - taubar)^11) + (1331*Sqrt[144169]*Pi^12*tau^3*taubar^8*
     \[CapitalLambda]cusp[24, 22])/(2825604000*(tau - taubar)^11) + 
   (707509*Pi^12*tau^5*taubar^8*\[CapitalLambda]cusp[24, 22])/
    (274711500*(tau - taubar)^11) - (407*Sqrt[144169]*Pi^12*tau^5*taubar^8*
     \[CapitalLambda]cusp[24, 22])/(274711500*(tau - taubar)^11) - 
   (117753031*Pi^12*tau^7*taubar^8*\[CapitalLambda]cusp[24, 22])/
    (13186152000*(tau - taubar)^11) + 
   (19613*Sqrt[144169]*Pi^12*tau^7*taubar^8*\[CapitalLambda]cusp[24, 22])/
    (13186152000*(tau - taubar)^11) + 
   (265177*Pi^12*tau^9*taubar^8*\[CapitalLambda]cusp[24, 22])/
    (26178390*(tau - taubar)^11) - (11*Sqrt[144169]*Pi^12*tau^9*taubar^8*
     \[CapitalLambda]cusp[24, 22])/(26178390*(tau - taubar)^11) - 
   (118487*Pi^12*tau^11*taubar^8*\[CapitalLambda]cusp[24, 22])/
    (74418750*(tau - taubar)^11) + (Sqrt[144169]*Pi^12*tau^11*taubar^8*
     \[CapitalLambda]cusp[24, 22])/(74418750*(tau - taubar)^11) + 
   (64319*Pi^12*taubar^9*\[CapitalLambda]cusp[24, 22])/
    (34613649000*(tau - taubar)^11) - 
   (37*Sqrt[144169]*Pi^12*taubar^9*\[CapitalLambda]cusp[24, 22])/
    (34613649000*(tau - taubar)^11) - 
   (8590879*Pi^12*tau^2*taubar^9*\[CapitalLambda]cusp[24, 22])/
    (178013052000*(tau - taubar)^11) + 
   (1331*Sqrt[144169]*Pi^12*tau^2*taubar^9*\[CapitalLambda]cusp[24, 22])/
    (25430436000*(tau - taubar)^11) + 
   (707509*Pi^12*tau^4*taubar^9*\[CapitalLambda]cusp[24, 22])/
    (1153788300*(tau - taubar)^11) - (407*Sqrt[144169]*Pi^12*tau^4*taubar^9*
     \[CapitalLambda]cusp[24, 22])/(1153788300*(tau - taubar)^11) - 
   (117753031*Pi^12*tau^6*taubar^9*\[CapitalLambda]cusp[24, 22])/
    (28256040000*(tau - taubar)^11) + 
   (19613*Sqrt[144169]*Pi^12*tau^6*taubar^9*\[CapitalLambda]cusp[24, 22])/
    (28256040000*(tau - taubar)^11) + 
   (265177*Pi^12*tau^8*taubar^9*\[CapitalLambda]cusp[24, 22])/
    (26178390*(tau - taubar)^11) - (11*Sqrt[144169]*Pi^12*tau^8*taubar^9*
     \[CapitalLambda]cusp[24, 22])/(26178390*(tau - taubar)^11) - 
   (1303357*Pi^12*tau^10*taubar^9*\[CapitalLambda]cusp[24, 22])/
    (223256250*(tau - taubar)^11) + (11*Sqrt[144169]*Pi^12*tau^10*taubar^9*
     \[CapitalLambda]cusp[24, 22])/(223256250*(tau - taubar)^11) - 
   (8590879*Pi^12*tau*taubar^10*\[CapitalLambda]cusp[24, 22])/
    (4450326300000*(tau - taubar)^11) + 
   (1331*Sqrt[144169]*Pi^12*tau*taubar^10*\[CapitalLambda]cusp[24, 22])/
    (635760900000*(tau - taubar)^11) + 
   (707509*Pi^12*tau^3*taubar^10*\[CapitalLambda]cusp[24, 22])/
    (11537883000*(tau - taubar)^11) - (407*Sqrt[144169]*Pi^12*tau^3*taubar^10*
     \[CapitalLambda]cusp[24, 22])/(11537883000*(tau - taubar)^11) - 
   (117753031*Pi^12*tau^5*taubar^10*\[CapitalLambda]cusp[24, 22])/
    (141280200000*(tau - taubar)^11) + 
   (19613*Sqrt[144169]*Pi^12*tau^5*taubar^10*\[CapitalLambda]cusp[24, 22])/
    (141280200000*(tau - taubar)^11) + 
   (265177*Pi^12*tau^7*taubar^10*\[CapitalLambda]cusp[24, 22])/
    (65445975*(tau - taubar)^11) - (11*Sqrt[144169]*Pi^12*tau^7*taubar^10*
     \[CapitalLambda]cusp[24, 22])/(65445975*(tau - taubar)^11) - 
   (1303357*Pi^12*tau^9*taubar^10*\[CapitalLambda]cusp[24, 22])/
    (223256250*(tau - taubar)^11) + (11*Sqrt[144169]*Pi^12*tau^9*taubar^10*
     \[CapitalLambda]cusp[24, 22])/(223256250*(tau - taubar)^11) + 
   (16*Pi^12*tau^11*taubar^10*\[CapitalLambda]cusp[24, 22])/
    (14175*(tau - taubar)^11) - (70999*Pi^12*taubar^11*
     \[CapitalLambda]cusp[24, 22])/(4450326300000*(tau - taubar)^11) + 
   (11*Sqrt[144169]*Pi^12*taubar^11*\[CapitalLambda]cusp[24, 22])/
    (635760900000*(tau - taubar)^11) + 
   (64319*Pi^12*tau^2*taubar^11*\[CapitalLambda]cusp[24, 22])/
    (34613649000*(tau - taubar)^11) - (37*Sqrt[144169]*Pi^12*tau^2*taubar^11*
     \[CapitalLambda]cusp[24, 22])/(34613649000*(tau - taubar)^11) - 
   (10704821*Pi^12*tau^4*taubar^11*\[CapitalLambda]cusp[24, 22])/
    (197792280000*(tau - taubar)^11) + 
   (1783*Sqrt[144169]*Pi^12*tau^4*taubar^11*\[CapitalLambda]cusp[24, 22])/
    (197792280000*(tau - taubar)^11) + 
   (24107*Pi^12*tau^6*taubar^11*\[CapitalLambda]cusp[24, 22])/
    (46747125*(tau - taubar)^11) - (Sqrt[144169]*Pi^12*tau^6*taubar^11*
     \[CapitalLambda]cusp[24, 22])/(46747125*(tau - taubar)^11) - 
   (118487*Pi^12*tau^8*taubar^11*\[CapitalLambda]cusp[24, 22])/
    (74418750*(tau - taubar)^11) + (Sqrt[144169]*Pi^12*tau^8*taubar^11*
     \[CapitalLambda]cusp[24, 22])/(74418750*(tau - taubar)^11) + 
   (16*Pi^12*tau^10*taubar^11*\[CapitalLambda]cusp[24, 22])/
    (14175*(tau - taubar)^11), deltaSHm[13] -> 
  (((32*I)/155925)*Pi^13*tau*\[CapitalLambda]cusp[26, 24])/
    (tau - taubar)^12 - (((2584*I)/8802675)*Pi^13*tau^3*
     \[CapitalLambda]cusp[26, 24])/(tau - taubar)^12 + 
   (((136*I)/1369305)*Pi^13*tau^5*\[CapitalLambda]cusp[26, 24])/
    (tau - taubar)^12 - (((8*I)/698625)*Pi^13*tau^7*
     \[CapitalLambda]cusp[26, 24])/(tau - taubar)^12 + 
   (((4*I)/8802675)*Pi^13*tau^9*\[CapitalLambda]cusp[26, 24])/
    (tau - taubar)^12 - (((4*I)/1129676625)*Pi^13*tau^11*
     \[CapitalLambda]cusp[26, 24])/(tau - taubar)^12 + 
   (((32*I)/155925)*Pi^13*taubar*\[CapitalLambda]cusp[26, 24])/
    (tau - taubar)^12 - (((5168*I)/4890375)*Pi^13*tau^2*taubar*
     \[CapitalLambda]cusp[26, 24])/(tau - taubar)^12 + 
   (((68*I)/91287)*Pi^13*tau^4*taubar*\[CapitalLambda]cusp[26, 24])/
    (tau - taubar)^12 - (((112*I)/698625)*Pi^13*tau^6*taubar*
     \[CapitalLambda]cusp[26, 24])/(tau - taubar)^12 + 
   (((4*I)/326025)*Pi^13*tau^8*taubar*\[CapitalLambda]cusp[26, 24])/
    (tau - taubar)^12 - (((8*I)/34232625)*Pi^13*tau^10*taubar*
     \[CapitalLambda]cusp[26, 24])/(tau - taubar)^12 - 
   (((4*I)/1129676625)*Pi^13*tau^12*taubar*\[CapitalLambda]cusp[26, 24])/
    (tau - taubar)^12 - (((5168*I)/4890375)*Pi^13*tau*taubar^2*
     \[CapitalLambda]cusp[26, 24])/(tau - taubar)^12 + 
   (((1496*I)/821583)*Pi^13*tau^3*taubar^2*\[CapitalLambda]cusp[26, 24])/
    (tau - taubar)^12 - (((176*I)/232875)*Pi^13*tau^5*taubar^2*
     \[CapitalLambda]cusp[26, 24])/(tau - taubar)^12 + 
   (((176*I)/1630125)*Pi^13*tau^7*taubar^2*\[CapitalLambda]cusp[26, 24])/
    (tau - taubar)^12 - (((88*I)/20539575)*Pi^13*tau^9*taubar^2*
     \[CapitalLambda]cusp[26, 24])/(tau - taubar)^12 - 
   (((8*I)/34232625)*Pi^13*tau^11*taubar^2*\[CapitalLambda]cusp[26, 24])/
    (tau - taubar)^12 - (((2584*I)/8802675)*Pi^13*taubar^3*
     \[CapitalLambda]cusp[26, 24])/(tau - taubar)^12 + 
   (((1496*I)/821583)*Pi^13*tau^2*taubar^3*\[CapitalLambda]cusp[26, 24])/
    (tau - taubar)^12 - (((44*I)/27945)*Pi^13*tau^4*taubar^3*
     \[CapitalLambda]cusp[26, 24])/(tau - taubar)^12 + 
   (((176*I)/419175)*Pi^13*tau^6*taubar^3*\[CapitalLambda]cusp[26, 24])/
    (tau - taubar)^12 - (((44*I)/1369305)*Pi^13*tau^8*taubar^3*
     \[CapitalLambda]cusp[26, 24])/(tau - taubar)^12 - 
   (((88*I)/20539575)*Pi^13*tau^10*taubar^3*\[CapitalLambda]cusp[26, 24])/
    (tau - taubar)^12 + (((4*I)/8802675)*Pi^13*tau^12*taubar^3*
     \[CapitalLambda]cusp[26, 24])/(tau - taubar)^12 + 
   (((68*I)/91287)*Pi^13*tau*taubar^4*\[CapitalLambda]cusp[26, 24])/
    (tau - taubar)^12 - (((44*I)/27945)*Pi^13*tau^3*taubar^4*
     \[CapitalLambda]cusp[26, 24])/(tau - taubar)^12 + 
   (((88*I)/108675)*Pi^13*tau^5*taubar^4*\[CapitalLambda]cusp[26, 24])/
    (tau - taubar)^12 - (((88*I)/760725)*Pi^13*tau^7*taubar^4*
     \[CapitalLambda]cusp[26, 24])/(tau - taubar)^12 - 
   (((44*I)/1369305)*Pi^13*tau^9*taubar^4*\[CapitalLambda]cusp[26, 24])/
    (tau - taubar)^12 + (((4*I)/326025)*Pi^13*tau^11*taubar^4*
     \[CapitalLambda]cusp[26, 24])/(tau - taubar)^12 + 
   (((136*I)/1369305)*Pi^13*taubar^5*\[CapitalLambda]cusp[26, 24])/
    (tau - taubar)^12 - (((176*I)/232875)*Pi^13*tau^2*taubar^5*
     \[CapitalLambda]cusp[26, 24])/(tau - taubar)^12 + 
   (((88*I)/108675)*Pi^13*tau^4*taubar^5*\[CapitalLambda]cusp[26, 24])/
    (tau - taubar)^12 - (((352*I)/1630125)*Pi^13*tau^6*taubar^5*
     \[CapitalLambda]cusp[26, 24])/(tau - taubar)^12 - 
   (((88*I)/760725)*Pi^13*tau^8*taubar^5*\[CapitalLambda]cusp[26, 24])/
    (tau - taubar)^12 + (((176*I)/1630125)*Pi^13*tau^10*taubar^5*
     \[CapitalLambda]cusp[26, 24])/(tau - taubar)^12 - 
   (((8*I)/698625)*Pi^13*tau^12*taubar^5*\[CapitalLambda]cusp[26, 24])/
    (tau - taubar)^12 - (((112*I)/698625)*Pi^13*tau*taubar^6*
     \[CapitalLambda]cusp[26, 24])/(tau - taubar)^12 + 
   (((176*I)/419175)*Pi^13*tau^3*taubar^6*\[CapitalLambda]cusp[26, 24])/
    (tau - taubar)^12 - (((352*I)/1630125)*Pi^13*tau^5*taubar^6*
     \[CapitalLambda]cusp[26, 24])/(tau - taubar)^12 - 
   (((352*I)/1630125)*Pi^13*tau^7*taubar^6*\[CapitalLambda]cusp[26, 24])/
    (tau - taubar)^12 + (((176*I)/419175)*Pi^13*tau^9*taubar^6*
     \[CapitalLambda]cusp[26, 24])/(tau - taubar)^12 - 
   (((112*I)/698625)*Pi^13*tau^11*taubar^6*\[CapitalLambda]cusp[26, 24])/
    (tau - taubar)^12 - (((8*I)/698625)*Pi^13*taubar^7*
     \[CapitalLambda]cusp[26, 24])/(tau - taubar)^12 + 
   (((176*I)/1630125)*Pi^13*tau^2*taubar^7*\[CapitalLambda]cusp[26, 24])/
    (tau - taubar)^12 - (((88*I)/760725)*Pi^13*tau^4*taubar^7*
     \[CapitalLambda]cusp[26, 24])/(tau - taubar)^12 - 
   (((352*I)/1630125)*Pi^13*tau^6*taubar^7*\[CapitalLambda]cusp[26, 24])/
    (tau - taubar)^12 + (((88*I)/108675)*Pi^13*tau^8*taubar^7*
     \[CapitalLambda]cusp[26, 24])/(tau - taubar)^12 - 
   (((176*I)/232875)*Pi^13*tau^10*taubar^7*\[CapitalLambda]cusp[26, 24])/
    (tau - taubar)^12 + (((136*I)/1369305)*Pi^13*tau^12*taubar^7*
     \[CapitalLambda]cusp[26, 24])/(tau - taubar)^12 + 
   (((4*I)/326025)*Pi^13*tau*taubar^8*\[CapitalLambda]cusp[26, 24])/
    (tau - taubar)^12 - (((44*I)/1369305)*Pi^13*tau^3*taubar^8*
     \[CapitalLambda]cusp[26, 24])/(tau - taubar)^12 - 
   (((88*I)/760725)*Pi^13*tau^5*taubar^8*\[CapitalLambda]cusp[26, 24])/
    (tau - taubar)^12 + (((88*I)/108675)*Pi^13*tau^7*taubar^8*
     \[CapitalLambda]cusp[26, 24])/(tau - taubar)^12 - 
   (((44*I)/27945)*Pi^13*tau^9*taubar^8*\[CapitalLambda]cusp[26, 24])/
    (tau - taubar)^12 + (((68*I)/91287)*Pi^13*tau^11*taubar^8*
     \[CapitalLambda]cusp[26, 24])/(tau - taubar)^12 + 
   (((4*I)/8802675)*Pi^13*taubar^9*\[CapitalLambda]cusp[26, 24])/
    (tau - taubar)^12 - (((88*I)/20539575)*Pi^13*tau^2*taubar^9*
     \[CapitalLambda]cusp[26, 24])/(tau - taubar)^12 - 
   (((44*I)/1369305)*Pi^13*tau^4*taubar^9*\[CapitalLambda]cusp[26, 24])/
    (tau - taubar)^12 + (((176*I)/419175)*Pi^13*tau^6*taubar^9*
     \[CapitalLambda]cusp[26, 24])/(tau - taubar)^12 - 
   (((44*I)/27945)*Pi^13*tau^8*taubar^9*\[CapitalLambda]cusp[26, 24])/
    (tau - taubar)^12 + (((1496*I)/821583)*Pi^13*tau^10*taubar^9*
     \[CapitalLambda]cusp[26, 24])/(tau - taubar)^12 - 
   (((2584*I)/8802675)*Pi^13*tau^12*taubar^9*\[CapitalLambda]cusp[26, 24])/
    (tau - taubar)^12 - (((8*I)/34232625)*Pi^13*tau*taubar^10*
     \[CapitalLambda]cusp[26, 24])/(tau - taubar)^12 - 
   (((88*I)/20539575)*Pi^13*tau^3*taubar^10*\[CapitalLambda]cusp[26, 24])/
    (tau - taubar)^12 + (((176*I)/1630125)*Pi^13*tau^5*taubar^10*
     \[CapitalLambda]cusp[26, 24])/(tau - taubar)^12 - 
   (((176*I)/232875)*Pi^13*tau^7*taubar^10*\[CapitalLambda]cusp[26, 24])/
    (tau - taubar)^12 + (((1496*I)/821583)*Pi^13*tau^9*taubar^10*
     \[CapitalLambda]cusp[26, 24])/(tau - taubar)^12 - 
   (((5168*I)/4890375)*Pi^13*tau^11*taubar^10*\[CapitalLambda]cusp[26, 24])/
    (tau - taubar)^12 - (((4*I)/1129676625)*Pi^13*taubar^11*
     \[CapitalLambda]cusp[26, 24])/(tau - taubar)^12 - 
   (((8*I)/34232625)*Pi^13*tau^2*taubar^11*\[CapitalLambda]cusp[26, 24])/
    (tau - taubar)^12 + (((4*I)/326025)*Pi^13*tau^4*taubar^11*
     \[CapitalLambda]cusp[26, 24])/(tau - taubar)^12 - 
   (((112*I)/698625)*Pi^13*tau^6*taubar^11*\[CapitalLambda]cusp[26, 24])/
    (tau - taubar)^12 + (((68*I)/91287)*Pi^13*tau^8*taubar^11*
     \[CapitalLambda]cusp[26, 24])/(tau - taubar)^12 - 
   (((5168*I)/4890375)*Pi^13*tau^10*taubar^11*\[CapitalLambda]cusp[26, 24])/
    (tau - taubar)^12 + (((32*I)/155925)*Pi^13*tau^12*taubar^11*
     \[CapitalLambda]cusp[26, 24])/(tau - taubar)^12 - 
   (((4*I)/1129676625)*Pi^13*tau*taubar^12*\[CapitalLambda]cusp[26, 24])/
    (tau - taubar)^12 + (((4*I)/8802675)*Pi^13*tau^3*taubar^12*
     \[CapitalLambda]cusp[26, 24])/(tau - taubar)^12 - 
   (((8*I)/698625)*Pi^13*tau^5*taubar^12*\[CapitalLambda]cusp[26, 24])/
    (tau - taubar)^12 + (((136*I)/1369305)*Pi^13*tau^7*taubar^12*
     \[CapitalLambda]cusp[26, 24])/(tau - taubar)^12 - 
   (((2584*I)/8802675)*Pi^13*tau^9*taubar^12*\[CapitalLambda]cusp[26, 24])/
    (tau - taubar)^12 + (((32*I)/155925)*Pi^13*tau^11*taubar^12*
     \[CapitalLambda]cusp[26, 24])/(tau - taubar)^12}


==> anc/deltaSHprules.txt <==
{deltaSHp[6] -> (((8*I)/15)*Pi^6*\[CapitalLambda]cusp[12, 11])/
    (tau - taubar)^5 - (((2764*I)/1215)*Pi^6*tau^2*\[CapitalLambda]cusp[12, 
      11])/(tau - taubar)^5 + (((691*I)/945)*Pi^6*tau^4*
     \[CapitalLambda]cusp[12, 11])/(tau - taubar)^5 - 
   (((1382*I)/243)*Pi^6*tau*taubar*\[CapitalLambda]cusp[12, 11])/
    (tau - taubar)^5 + (((1382*I)/189)*Pi^6*tau^3*taubar*
     \[CapitalLambda]cusp[12, 11])/(tau - taubar)^5 - 
   (((691*I)/945)*Pi^6*tau^5*taubar*\[CapitalLambda]cusp[12, 11])/
    (tau - taubar)^5 - (((2764*I)/1215)*Pi^6*taubar^2*
     \[CapitalLambda]cusp[12, 11])/(tau - taubar)^5 + 
   (((2764*I)/189)*Pi^6*tau^2*taubar^2*\[CapitalLambda]cusp[12, 11])/
    (tau - taubar)^5 - (((1382*I)/189)*Pi^6*tau^4*taubar^2*
     \[CapitalLambda]cusp[12, 11])/(tau - taubar)^5 + 
   (((1382*I)/189)*Pi^6*tau*taubar^3*\[CapitalLambda]cusp[12, 11])/
    (tau - taubar)^5 - (((2764*I)/189)*Pi^6*tau^3*taubar^3*
     \[CapitalLambda]cusp[12, 11])/(tau - taubar)^5 + 
   (((2764*I)/1215)*Pi^6*tau^5*taubar^3*\[CapitalLambda]cusp[12, 11])/
    (tau - taubar)^5 + (((691*I)/945)*Pi^6*taubar^4*
     \[CapitalLambda]cusp[12, 11])/(tau - taubar)^5 - 
   (((1382*I)/189)*Pi^6*tau^2*taubar^4*\[CapitalLambda]cusp[12, 11])/
    (tau - taubar)^5 + (((1382*I)/243)*Pi^6*tau^4*taubar^4*
     \[CapitalLambda]cusp[12, 11])/(tau - taubar)^5 - 
   (((691*I)/945)*Pi^6*tau*taubar^5*\[CapitalLambda]cusp[12, 11])/
    (tau - taubar)^5 + (((2764*I)/1215)*Pi^6*tau^3*taubar^5*
     \[CapitalLambda]cusp[12, 11])/(tau - taubar)^5 - 
   (((8*I)/15)*Pi^6*tau^5*taubar^5*\[CapitalLambda]cusp[12, 11])/
    (tau - taubar)^5, deltaSHp[8] -> 
  (((-16*I)/315)*Pi^8*\[CapitalLambda]cusp[16, 15])/(tau - taubar)^7 + 
   (((14468*I)/61425)*Pi^8*tau^2*\[CapitalLambda]cusp[16, 15])/
    (tau - taubar)^7 - (((7234*I)/57915)*Pi^8*tau^4*
     \[CapitalLambda]cusp[16, 15])/(tau - taubar)^7 + 
   (((7234*I)/552825)*Pi^8*tau^6*\[CapitalLambda]cusp[16, 15])/
    (tau - taubar)^7 + (((14468*I)/26325)*Pi^8*tau*taubar*
     \[CapitalLambda]cusp[16, 15])/(tau - taubar)^7 - 
   (((50638*I)/57915)*Pi^8*tau^3*taubar*\[CapitalLambda]cusp[16, 15])/
    (tau - taubar)^7 + (((7234*I)/26325)*Pi^8*tau^5*taubar*
     \[CapitalLambda]cusp[16, 15])/(tau - taubar)^7 - 
   (((7234*I)/552825)*Pi^8*tau^7*taubar*\[CapitalLambda]cusp[16, 15])/
    (tau - taubar)^7 + (((14468*I)/61425)*Pi^8*taubar^2*
     \[CapitalLambda]cusp[16, 15])/(tau - taubar)^7 - 
   (((50638*I)/32175)*Pi^8*tau^2*taubar^2*\[CapitalLambda]cusp[16, 15])/
    (tau - taubar)^7 + (((7234*I)/5265)*Pi^8*tau^4*taubar^2*
     \[CapitalLambda]cusp[16, 15])/(tau - taubar)^7 - 
   (((7234*I)/26325)*Pi^8*tau^6*taubar^2*\[CapitalLambda]cusp[16, 15])/
    (tau - taubar)^7 - (((50638*I)/57915)*Pi^8*tau*taubar^3*
     \[CapitalLambda]cusp[16, 15])/(tau - taubar)^7 + 
   (((7234*I)/3159)*Pi^8*tau^3*taubar^3*\[CapitalLambda]cusp[16, 15])/
    (tau - taubar)^7 - (((7234*I)/5265)*Pi^8*tau^5*taubar^3*
     \[CapitalLambda]cusp[16, 15])/(tau - taubar)^7 + 
   (((7234*I)/57915)*Pi^8*tau^7*taubar^3*\[CapitalLambda]cusp[16, 15])/
    (tau - taubar)^7 - (((7234*I)/57915)*Pi^8*taubar^4*
     \[CapitalLambda]cusp[16, 15])/(tau - taubar)^7 + 
   (((7234*I)/5265)*Pi^8*tau^2*taubar^4*\[CapitalLambda]cusp[16, 15])/
    (tau - taubar)^7 - (((7234*I)/3159)*Pi^8*tau^4*taubar^4*
     \[CapitalLambda]cusp[16, 15])/(tau - taubar)^7 + 
   (((50638*I)/57915)*Pi^8*tau^6*taubar^4*\[CapitalLambda]cusp[16, 15])/
    (tau - taubar)^7 + (((7234*I)/26325)*Pi^8*tau*taubar^5*
     \[CapitalLambda]cusp[16, 15])/(tau - taubar)^7 - 
   (((7234*I)/5265)*Pi^8*tau^3*taubar^5*\[CapitalLambda]cusp[16, 15])/
    (tau - taubar)^7 + (((50638*I)/32175)*Pi^8*tau^5*taubar^5*
     \[CapitalLambda]cusp[16, 15])/(tau - taubar)^7 - 
   (((14468*I)/61425)*Pi^8*tau^7*taubar^5*\[CapitalLambda]cusp[16, 15])/
    (tau - taubar)^7 + (((7234*I)/552825)*Pi^8*taubar^6*
     \[CapitalLambda]cusp[16, 15])/(tau - taubar)^7 - 
   (((7234*I)/26325)*Pi^8*tau^2*taubar^6*\[CapitalLambda]cusp[16, 15])/
    (tau - taubar)^7 + (((50638*I)/57915)*Pi^8*tau^4*taubar^6*
     \[CapitalLambda]cusp[16, 15])/(tau - taubar)^7 - 
   (((14468*I)/26325)*Pi^8*tau^6*taubar^6*\[CapitalLambda]cusp[16, 15])/
    (tau - taubar)^7 - (((7234*I)/552825)*Pi^8*tau*taubar^7*
     \[CapitalLambda]cusp[16, 15])/(tau - taubar)^7 + 
   (((7234*I)/57915)*Pi^8*tau^3*taubar^7*\[CapitalLambda]cusp[16, 15])/
    (tau - taubar)^7 - (((14468*I)/61425)*Pi^8*tau^5*taubar^7*
     \[CapitalLambda]cusp[16, 15])/(tau - taubar)^7 + 
   (((16*I)/315)*Pi^8*tau^7*taubar^7*\[CapitalLambda]cusp[16, 15])/
    (tau - taubar)^7, deltaSHp[9] -> 
  (4*Pi^9*\[CapitalLambda]cusp[18, 17])/(315*(tau - taubar)^8) - 
   (43867*Pi^9*tau^2*\[CapitalLambda]cusp[18, 17])/
    (759375*(tau - taubar)^8) + 
   (43867*Pi^9*tau^4*\[CapitalLambda]cusp[18, 17])/
    (1474200*(tau - taubar)^8) - 
   (43867*Pi^9*tau^6*\[CapitalLambda]cusp[18, 17])/
    (15592500*(tau - taubar)^8) - 
   (701872*Pi^9*tau*taubar*\[CapitalLambda]cusp[18, 17])/
    (5315625*(tau - taubar)^8) + (175468*Pi^9*tau^3*taubar*
     \[CapitalLambda]cusp[18, 17])/(921375*(tau - taubar)^8) - 
   (175468*Pi^9*tau^5*taubar*\[CapitalLambda]cusp[18, 17])/
    (3898125*(tau - taubar)^8) - 
   (43867*Pi^9*taubar^2*\[CapitalLambda]cusp[18, 17])/
    (759375*(tau - taubar)^8) + (43867*Pi^9*tau^2*taubar^2*
     \[CapitalLambda]cusp[18, 17])/(131625*(tau - taubar)^8) - 
   (43867*Pi^9*tau^4*taubar^2*\[CapitalLambda]cusp[18, 17])/
    (222750*(tau - taubar)^8) + (43867*Pi^9*tau^8*taubar^2*
     \[CapitalLambda]cusp[18, 17])/(15592500*(tau - taubar)^8) + 
   (175468*Pi^9*tau*taubar^3*\[CapitalLambda]cusp[18, 17])/
    (921375*(tau - taubar)^8) - (175468*Pi^9*tau^3*taubar^3*
     \[CapitalLambda]cusp[18, 17])/(556875*(tau - taubar)^8) + 
   (175468*Pi^9*tau^7*taubar^3*\[CapitalLambda]cusp[18, 17])/
    (3898125*(tau - taubar)^8) + 
   (43867*Pi^9*taubar^4*\[CapitalLambda]cusp[18, 17])/
    (1474200*(tau - taubar)^8) - (43867*Pi^9*tau^2*taubar^4*
     \[CapitalLambda]cusp[18, 17])/(222750*(tau - taubar)^8) + 
   (43867*Pi^9*tau^6*taubar^4*\[CapitalLambda]cusp[18, 17])/
    (222750*(tau - taubar)^8) - (43867*Pi^9*tau^8*taubar^4*
     \[CapitalLambda]cusp[18, 17])/(1474200*(tau - taubar)^8) - 
   (175468*Pi^9*tau*taubar^5*\[CapitalLambda]cusp[18, 17])/
    (3898125*(tau - taubar)^8) + (175468*Pi^9*tau^5*taubar^5*
     \[CapitalLambda]cusp[18, 17])/(556875*(tau - taubar)^8) - 
   (175468*Pi^9*tau^7*taubar^5*\[CapitalLambda]cusp[18, 17])/
    (921375*(tau - taubar)^8) - 
   (43867*Pi^9*taubar^6*\[CapitalLambda]cusp[18, 17])/
    (15592500*(tau - taubar)^8) + (43867*Pi^9*tau^4*taubar^6*
     \[CapitalLambda]cusp[18, 17])/(222750*(tau - taubar)^8) - 
   (43867*Pi^9*tau^6*taubar^6*\[CapitalLambda]cusp[18, 17])/
    (131625*(tau - taubar)^8) + (43867*Pi^9*tau^8*taubar^6*
     \[CapitalLambda]cusp[18, 17])/(759375*(tau - taubar)^8) + 
   (175468*Pi^9*tau^3*taubar^7*\[CapitalLambda]cusp[18, 17])/
    (3898125*(tau - taubar)^8) - (175468*Pi^9*tau^5*taubar^7*
     \[CapitalLambda]cusp[18, 17])/(921375*(tau - taubar)^8) + 
   (701872*Pi^9*tau^7*taubar^7*\[CapitalLambda]cusp[18, 17])/
    (5315625*(tau - taubar)^8) + (43867*Pi^9*tau^2*taubar^8*
     \[CapitalLambda]cusp[18, 17])/(15592500*(tau - taubar)^8) - 
   (43867*Pi^9*tau^4*taubar^8*\[CapitalLambda]cusp[18, 17])/
    (1474200*(tau - taubar)^8) + (43867*Pi^9*tau^6*taubar^8*
     \[CapitalLambda]cusp[18, 17])/(759375*(tau - taubar)^8) - 
   (4*Pi^9*tau^8*taubar^8*\[CapitalLambda]cusp[18, 17])/
    (315*(tau - taubar)^8), deltaSHp[10] -> 
  (((8*I)/2835)*Pi^10*\[CapitalLambda]cusp[20, 19])/(tau - taubar)^9 - 
   (((1396888*I)/106269975)*Pi^10*tau^2*\[CapitalLambda]cusp[20, 19])/
    (tau - taubar)^9 + (((349222*I)/45544275)*Pi^10*tau^4*
     \[CapitalLambda]cusp[20, 19])/(tau - taubar)^9 - 
   (((698444*I)/592075575)*Pi^10*tau^6*\[CapitalLambda]cusp[20, 19])/
    (tau - taubar)^9 + (((174611*I)/3506909175)*Pi^10*tau^8*
     \[CapitalLambda]cusp[20, 19])/(tau - taubar)^9 - 
   (((349222*I)/11807775)*Pi^10*tau*taubar*\[CapitalLambda]cusp[20, 19])/
    (tau - taubar)^9 + (((698444*I)/15181425)*Pi^10*tau^3*taubar*
     \[CapitalLambda]cusp[20, 19])/(tau - taubar)^9 - 
   (((349222*I)/21928725)*Pi^10*tau^5*taubar*\[CapitalLambda]cusp[20, 19])/
    (tau - taubar)^9 + (((698444*I)/389656575)*Pi^10*tau^7*taubar*
     \[CapitalLambda]cusp[20, 19])/(tau - taubar)^9 - 
   (((174611*I)/3506909175)*Pi^10*tau^9*taubar*\[CapitalLambda]cusp[20, 19])/
    (tau - taubar)^9 - (((1396888*I)/106269975)*Pi^10*taubar^2*
     \[CapitalLambda]cusp[20, 19])/(tau - taubar)^9 + 
   (((2793776*I)/35423325)*Pi^10*tau^2*taubar^2*\[CapitalLambda]cusp[20, 19])/
    (tau - taubar)^9 - (((1396888*I)/21928725)*Pi^10*tau^4*taubar^2*
     \[CapitalLambda]cusp[20, 19])/(tau - taubar)^9 + 
   (((2793776*I)/166995675)*Pi^10*tau^6*taubar^2*\[CapitalLambda]cusp[20, 
      19])/(tau - taubar)^9 - (((698444*I)/389656575)*Pi^10*tau^8*taubar^2*
     \[CapitalLambda]cusp[20, 19])/(tau - taubar)^9 + 
   (((698444*I)/15181425)*Pi^10*tau*taubar^3*\[CapitalLambda]cusp[20, 19])/
    (tau - taubar)^9 - (((2793776*I)/28194075)*Pi^10*tau^3*taubar^3*
     \[CapitalLambda]cusp[20, 19])/(tau - taubar)^9 + 
   (((1396888*I)/23856525)*Pi^10*tau^5*taubar^3*\[CapitalLambda]cusp[20, 19])/
    (tau - taubar)^9 - (((2793776*I)/166995675)*Pi^10*tau^7*taubar^3*
     \[CapitalLambda]cusp[20, 19])/(tau - taubar)^9 + 
   (((698444*I)/592075575)*Pi^10*tau^9*taubar^3*\[CapitalLambda]cusp[20, 19])/
    (tau - taubar)^9 + (((349222*I)/45544275)*Pi^10*taubar^4*
     \[CapitalLambda]cusp[20, 19])/(tau - taubar)^9 - 
   (((1396888*I)/21928725)*Pi^10*tau^2*taubar^4*\[CapitalLambda]cusp[20, 19])/
    (tau - taubar)^9 + (((698444*I)/7952175)*Pi^10*tau^4*taubar^4*
     \[CapitalLambda]cusp[20, 19])/(tau - taubar)^9 - 
   (((1396888*I)/23856525)*Pi^10*tau^6*taubar^4*\[CapitalLambda]cusp[20, 19])/
    (tau - taubar)^9 + (((349222*I)/21928725)*Pi^10*tau^8*taubar^4*
     \[CapitalLambda]cusp[20, 19])/(tau - taubar)^9 - 
   (((349222*I)/21928725)*Pi^10*tau*taubar^5*\[CapitalLambda]cusp[20, 19])/
    (tau - taubar)^9 + (((1396888*I)/23856525)*Pi^10*tau^3*taubar^5*
     \[CapitalLambda]cusp[20, 19])/(tau - taubar)^9 - 
   (((698444*I)/7952175)*Pi^10*tau^5*taubar^5*\[CapitalLambda]cusp[20, 19])/
    (tau - taubar)^9 + (((1396888*I)/21928725)*Pi^10*tau^7*taubar^5*
     \[CapitalLambda]cusp[20, 19])/(tau - taubar)^9 - 
   (((349222*I)/45544275)*Pi^10*tau^9*taubar^5*\[CapitalLambda]cusp[20, 19])/
    (tau - taubar)^9 - (((698444*I)/592075575)*Pi^10*taubar^6*
     \[CapitalLambda]cusp[20, 19])/(tau - taubar)^9 + 
   (((2793776*I)/166995675)*Pi^10*tau^2*taubar^6*\[CapitalLambda]cusp[20, 
      19])/(tau - taubar)^9 - (((1396888*I)/23856525)*Pi^10*tau^4*taubar^6*
     \[CapitalLambda]cusp[20, 19])/(tau - taubar)^9 + 
   (((2793776*I)/28194075)*Pi^10*tau^6*taubar^6*\[CapitalLambda]cusp[20, 19])/
    (tau - taubar)^9 - (((698444*I)/15181425)*Pi^10*tau^8*taubar^6*
     \[CapitalLambda]cusp[20, 19])/(tau - taubar)^9 + 
   (((698444*I)/389656575)*Pi^10*tau*taubar^7*\[CapitalLambda]cusp[20, 19])/
    (tau - taubar)^9 - (((2793776*I)/166995675)*Pi^10*tau^3*taubar^7*
     \[CapitalLambda]cusp[20, 19])/(tau - taubar)^9 + 
   (((1396888*I)/21928725)*Pi^10*tau^5*taubar^7*\[CapitalLambda]cusp[20, 19])/
    (tau - taubar)^9 - (((2793776*I)/35423325)*Pi^10*tau^7*taubar^7*
     \[CapitalLambda]cusp[20, 19])/(tau - taubar)^9 + 
   (((1396888*I)/106269975)*Pi^10*tau^9*taubar^7*\[CapitalLambda]cusp[20, 
      19])/(tau - taubar)^9 + (((174611*I)/3506909175)*Pi^10*taubar^8*
     \[CapitalLambda]cusp[20, 19])/(tau - taubar)^9 - 
   (((698444*I)/389656575)*Pi^10*tau^2*taubar^8*\[CapitalLambda]cusp[20, 19])/
    (tau - taubar)^9 + (((349222*I)/21928725)*Pi^10*tau^4*taubar^8*
     \[CapitalLambda]cusp[20, 19])/(tau - taubar)^9 - 
   (((698444*I)/15181425)*Pi^10*tau^6*taubar^8*\[CapitalLambda]cusp[20, 19])/
    (tau - taubar)^9 + (((349222*I)/11807775)*Pi^10*tau^8*taubar^8*
     \[CapitalLambda]cusp[20, 19])/(tau - taubar)^9 - 
   (((174611*I)/3506909175)*Pi^10*tau*taubar^9*\[CapitalLambda]cusp[20, 19])/
    (tau - taubar)^9 + (((698444*I)/592075575)*Pi^10*tau^3*taubar^9*
     \[CapitalLambda]cusp[20, 19])/(tau - taubar)^9 - 
   (((349222*I)/45544275)*Pi^10*tau^5*taubar^9*\[CapitalLambda]cusp[20, 19])/
    (tau - taubar)^9 + (((1396888*I)/106269975)*Pi^10*tau^7*taubar^9*
     \[CapitalLambda]cusp[20, 19])/(tau - taubar)^9 - 
   (((8*I)/2835)*Pi^10*tau^9*taubar^9*\[CapitalLambda]cusp[20, 19])/
    (tau - taubar)^9, deltaSHp[11] -> 
  (-8*Pi^11*\[CapitalLambda]cusp[22, 21])/(14175*(tau - taubar)^10) + 
   (621464*Pi^11*tau^2*\[CapitalLambda]cusp[22, 21])/
    (235659375*(tau - taubar)^10) - 
   (77683*Pi^11*tau^4*\[CapitalLambda]cusp[22, 21])/
    (49055625*(tau - taubar)^10) + 
   (77683*Pi^11*tau^6*\[CapitalLambda]cusp[22, 21])/
    (302990625*(tau - taubar)^10) - 
   (77683*Pi^11*tau^8*\[CapitalLambda]cusp[22, 21])/
    (7352572500*(tau - taubar)^10) + 
   (2485856*Pi^11*tau*taubar*\[CapitalLambda]cusp[22, 21])/
    (424186875*(tau - taubar)^10) - 
   (621464*Pi^11*tau^3*taubar*\[CapitalLambda]cusp[22, 21])/
    (68677875*(tau - taubar)^10) + (310732*Pi^11*tau^5*taubar*
     \[CapitalLambda]cusp[22, 21])/(100996875*(tau - taubar)^10) - 
   (310732*Pi^11*tau^7*taubar*\[CapitalLambda]cusp[22, 21])/
    (1102885875*(tau - taubar)^10) + 
   (621464*Pi^11*taubar^2*\[CapitalLambda]cusp[22, 21])/
    (235659375*(tau - taubar)^10) - 
   (77683*Pi^11*tau^2*taubar^2*\[CapitalLambda]cusp[22, 21])/
    (5087250*(tau - taubar)^10) + (77683*Pi^11*tau^4*taubar^2*
     \[CapitalLambda]cusp[22, 21])/(6733125*(tau - taubar)^10) - 
   (77683*Pi^11*tau^6*taubar^2*\[CapitalLambda]cusp[22, 21])/
    (35012250*(tau - taubar)^10) + (77683*Pi^11*tau^10*taubar^2*
     \[CapitalLambda]cusp[22, 21])/(7352572500*(tau - taubar)^10) - 
   (621464*Pi^11*tau*taubar^3*\[CapitalLambda]cusp[22, 21])/
    (68677875*(tau - taubar)^10) + (2485856*Pi^11*tau^3*taubar^3*
     \[CapitalLambda]cusp[22, 21])/(141395625*(tau - taubar)^10) - 
   (621464*Pi^11*tau^5*taubar^3*\[CapitalLambda]cusp[22, 21])/
    (87530625*(tau - taubar)^10) + (310732*Pi^11*tau^9*taubar^3*
     \[CapitalLambda]cusp[22, 21])/(1102885875*(tau - taubar)^10) - 
   (77683*Pi^11*taubar^4*\[CapitalLambda]cusp[22, 21])/
    (49055625*(tau - taubar)^10) + (77683*Pi^11*tau^2*taubar^4*
     \[CapitalLambda]cusp[22, 21])/(6733125*(tau - taubar)^10) - 
   (77683*Pi^11*tau^4*taubar^4*\[CapitalLambda]cusp[22, 21])/
    (7502625*(tau - taubar)^10) + (77683*Pi^11*tau^8*taubar^4*
     \[CapitalLambda]cusp[22, 21])/(35012250*(tau - taubar)^10) - 
   (77683*Pi^11*tau^10*taubar^4*\[CapitalLambda]cusp[22, 21])/
    (302990625*(tau - taubar)^10) + 
   (310732*Pi^11*tau*taubar^5*\[CapitalLambda]cusp[22, 21])/
    (100996875*(tau - taubar)^10) - (621464*Pi^11*tau^3*taubar^5*
     \[CapitalLambda]cusp[22, 21])/(87530625*(tau - taubar)^10) + 
   (621464*Pi^11*tau^7*taubar^5*\[CapitalLambda]cusp[22, 21])/
    (87530625*(tau - taubar)^10) - (310732*Pi^11*tau^9*taubar^5*
     \[CapitalLambda]cusp[22, 21])/(100996875*(tau - taubar)^10) + 
   (77683*Pi^11*taubar^6*\[CapitalLambda]cusp[22, 21])/
    (302990625*(tau - taubar)^10) - 
   (77683*Pi^11*tau^2*taubar^6*\[CapitalLambda]cusp[22, 21])/
    (35012250*(tau - taubar)^10) + (77683*Pi^11*tau^6*taubar^6*
     \[CapitalLambda]cusp[22, 21])/(7502625*(tau - taubar)^10) - 
   (77683*Pi^11*tau^8*taubar^6*\[CapitalLambda]cusp[22, 21])/
    (6733125*(tau - taubar)^10) + (77683*Pi^11*tau^10*taubar^6*
     \[CapitalLambda]cusp[22, 21])/(49055625*(tau - taubar)^10) - 
   (310732*Pi^11*tau*taubar^7*\[CapitalLambda]cusp[22, 21])/
    (1102885875*(tau - taubar)^10) + 
   (621464*Pi^11*tau^5*taubar^7*\[CapitalLambda]cusp[22, 21])/
    (87530625*(tau - taubar)^10) - (2485856*Pi^11*tau^7*taubar^7*
     \[CapitalLambda]cusp[22, 21])/(141395625*(tau - taubar)^10) + 
   (621464*Pi^11*tau^9*taubar^7*\[CapitalLambda]cusp[22, 21])/
    (68677875*(tau - taubar)^10) - 
   (77683*Pi^11*taubar^8*\[CapitalLambda]cusp[22, 21])/
    (7352572500*(tau - taubar)^10) + 
   (77683*Pi^11*tau^4*taubar^8*\[CapitalLambda]cusp[22, 21])/
    (35012250*(tau - taubar)^10) - (77683*Pi^11*tau^6*taubar^8*
     \[CapitalLambda]cusp[22, 21])/(6733125*(tau - taubar)^10) + 
   (77683*Pi^11*tau^8*taubar^8*\[CapitalLambda]cusp[22, 21])/
    (5087250*(tau - taubar)^10) - (621464*Pi^11*tau^10*taubar^8*
     \[CapitalLambda]cusp[22, 21])/(235659375*(tau - taubar)^10) + 
   (310732*Pi^11*tau^3*taubar^9*\[CapitalLambda]cusp[22, 21])/
    (1102885875*(tau - taubar)^10) - 
   (310732*Pi^11*tau^5*taubar^9*\[CapitalLambda]cusp[22, 21])/
    (100996875*(tau - taubar)^10) + (621464*Pi^11*tau^7*taubar^9*
     \[CapitalLambda]cusp[22, 21])/(68677875*(tau - taubar)^10) - 
   (2485856*Pi^11*tau^9*taubar^9*\[CapitalLambda]cusp[22, 21])/
    (424186875*(tau - taubar)^10) + (77683*Pi^11*tau^2*taubar^10*
     \[CapitalLambda]cusp[22, 21])/(7352572500*(tau - taubar)^10) - 
   (77683*Pi^11*tau^4*taubar^10*\[CapitalLambda]cusp[22, 21])/
    (302990625*(tau - taubar)^10) + (77683*Pi^11*tau^6*taubar^10*
     \[CapitalLambda]cusp[22, 21])/(49055625*(tau - taubar)^10) - 
   (621464*Pi^11*tau^8*taubar^10*\[CapitalLambda]cusp[22, 21])/
    (235659375*(tau - taubar)^10) + 
   (8*Pi^11*tau^10*taubar^10*\[CapitalLambda]cusp[22, 21])/
    (14175*(tau - taubar)^10), deltaSHp[12] -> 
  (((-16*I)/155925)*Pi^12*\[CapitalLambda]cusp[24, 23])/(tau - taubar)^11 + 
   (((268169866*I)/555948248625)*Pi^12*tau^2*\[CapitalLambda]cusp[24, 23])/
    (tau - taubar)^11 - (((1138*I)/555948248625)*Sqrt[144169]*Pi^12*tau^2*
     \[CapitalLambda]cusp[24, 23])/(tau - taubar)^11 - 
   (((324394822*I)/1077858849375)*Pi^12*tau^4*\[CapitalLambda]cusp[24, 23])/
    (tau - taubar)^11 + (((6806*I)/1077858849375)*Sqrt[144169]*Pi^12*tau^4*
     \[CapitalLambda]cusp[24, 23])/(tau - taubar)^11 + 
   (((1715962483*I)/31411886467500)*Pi^12*tau^6*\[CapitalLambda]cusp[24, 23])/
    (tau - taubar)^11 - (((147089*I)/31411886467500)*Sqrt[144169]*Pi^12*tau^6*
     \[CapitalLambda]cusp[24, 23])/(tau - taubar)^11 - 
   (((20415917149*I)/6156729747630000)*Pi^12*tau^8*\[CapitalLambda]cusp[24, 
      23])/(tau - taubar)^11 + (((6538127*I)/6156729747630000)*Sqrt[144169]*
     Pi^12*tau^8*\[CapitalLambda]cusp[24, 23])/(tau - taubar)^11 + 
   (((353347639*I)/5716963337085000)*Pi^12*tau^10*\[CapitalLambda]cusp[24, 
      23])/(tau - taubar)^11 - (((320477*I)/5716963337085000)*Sqrt[144169]*
     Pi^12*tau^10*\[CapitalLambda]cusp[24, 23])/(tau - taubar)^11 + 
   (((268169866*I)/252703749375)*Pi^12*tau*taubar*\[CapitalLambda]cusp[24, 
      23])/(tau - taubar)^11 - (((1138*I)/252703749375)*Sqrt[144169]*Pi^12*
     tau*taubar*\[CapitalLambda]cusp[24, 23])/(tau - taubar)^11 - 
   (((162197411*I)/97987168125)*Pi^12*tau^3*taubar*\[CapitalLambda]cusp[24, 
      23])/(tau - taubar)^11 + (((3403*I)/97987168125)*Sqrt[144169]*Pi^12*
     tau^3*taubar*\[CapitalLambda]cusp[24, 23])/(tau - taubar)^11 + 
   (((1715962483*I)/2855626042500)*Pi^12*tau^5*taubar*
     \[CapitalLambda]cusp[24, 23])/(tau - taubar)^11 - 
   (((147089*I)/2855626042500)*Sqrt[144169]*Pi^12*tau^5*taubar*
     \[CapitalLambda]cusp[24, 23])/(tau - taubar)^11 - 
   (((20415917149*I)/279851352165000)*Pi^12*tau^7*taubar*
     \[CapitalLambda]cusp[24, 23])/(tau - taubar)^11 + 
   (((6538127*I)/279851352165000)*Sqrt[144169]*Pi^12*tau^7*taubar*
     \[CapitalLambda]cusp[24, 23])/(tau - taubar)^11 + 
   (((353347639*I)/103944787947000)*Pi^12*tau^9*taubar*
     \[CapitalLambda]cusp[24, 23])/(tau - taubar)^11 - 
   (((320477*I)/103944787947000)*Sqrt[144169]*Pi^12*tau^9*taubar*
     \[CapitalLambda]cusp[24, 23])/(tau - taubar)^11 - 
   (((353347639*I)/5716963337085000)*Pi^12*tau^11*taubar*
     \[CapitalLambda]cusp[24, 23])/(tau - taubar)^11 + 
   (((320477*I)/5716963337085000)*Sqrt[144169]*Pi^12*tau^11*taubar*
     \[CapitalLambda]cusp[24, 23])/(tau - taubar)^11 + 
   (((268169866*I)/555948248625)*Pi^12*taubar^2*\[CapitalLambda]cusp[24, 23])/
    (tau - taubar)^11 - (((1138*I)/555948248625)*Sqrt[144169]*Pi^12*taubar^2*
     \[CapitalLambda]cusp[24, 23])/(tau - taubar)^11 - 
   (((162197411*I)/58792300875)*Pi^12*tau^2*taubar^2*
     \[CapitalLambda]cusp[24, 23])/(tau - taubar)^11 + 
   (((3403*I)/58792300875)*Sqrt[144169]*Pi^12*tau^2*taubar^2*
     \[CapitalLambda]cusp[24, 23])/(tau - taubar)^11 + 
   (((1715962483*I)/799575291900)*Pi^12*tau^4*taubar^2*
     \[CapitalLambda]cusp[24, 23])/(tau - taubar)^11 - 
   (((147089*I)/799575291900)*Sqrt[144169]*Pi^12*tau^4*taubar^2*
     \[CapitalLambda]cusp[24, 23])/(tau - taubar)^11 - 
   (((20415917149*I)/39978764595000)*Pi^12*tau^6*taubar^2*
     \[CapitalLambda]cusp[24, 23])/(tau - taubar)^11 + 
   (((6538127*I)/39978764595000)*Sqrt[144169]*Pi^12*tau^6*taubar^2*
     \[CapitalLambda]cusp[24, 23])/(tau - taubar)^11 + 
   (((353347639*I)/6929652529800)*Pi^12*tau^8*taubar^2*
     \[CapitalLambda]cusp[24, 23])/(tau - taubar)^11 - 
   (((320477*I)/6929652529800)*Sqrt[144169]*Pi^12*tau^8*taubar^2*
     \[CapitalLambda]cusp[24, 23])/(tau - taubar)^11 - 
   (((353347639*I)/103944787947000)*Pi^12*tau^10*taubar^2*
     \[CapitalLambda]cusp[24, 23])/(tau - taubar)^11 + 
   (((320477*I)/103944787947000)*Sqrt[144169]*Pi^12*tau^10*taubar^2*
     \[CapitalLambda]cusp[24, 23])/(tau - taubar)^11 - 
   (((162197411*I)/97987168125)*Pi^12*tau*taubar^3*\[CapitalLambda]cusp[24, 
      23])/(tau - taubar)^11 + (((3403*I)/97987168125)*Sqrt[144169]*Pi^12*tau*
     taubar^3*\[CapitalLambda]cusp[24, 23])/(tau - taubar)^11 + 
   (((1715962483*I)/533050194600)*Pi^12*tau^3*taubar^3*
     \[CapitalLambda]cusp[24, 23])/(tau - taubar)^11 - 
   (((147089*I)/533050194600)*Sqrt[144169]*Pi^12*tau^3*taubar^3*
     \[CapitalLambda]cusp[24, 23])/(tau - taubar)^11 - 
   (((20415917149*I)/13326254865000)*Pi^12*tau^5*taubar^3*
     \[CapitalLambda]cusp[24, 23])/(tau - taubar)^11 + 
   (((6538127*I)/13326254865000)*Sqrt[144169]*Pi^12*tau^5*taubar^3*
     \[CapitalLambda]cusp[24, 23])/(tau - taubar)^11 + 
   (((353347639*I)/1154942088300)*Pi^12*tau^7*taubar^3*
     \[CapitalLambda]cusp[24, 23])/(tau - taubar)^11 - 
   (((320477*I)/1154942088300)*Sqrt[144169]*Pi^12*tau^7*taubar^3*
     \[CapitalLambda]cusp[24, 23])/(tau - taubar)^11 - 
   (((353347639*I)/6929652529800)*Pi^12*tau^9*taubar^3*
     \[CapitalLambda]cusp[24, 23])/(tau - taubar)^11 + 
   (((320477*I)/6929652529800)*Sqrt[144169]*Pi^12*tau^9*taubar^3*
     \[CapitalLambda]cusp[24, 23])/(tau - taubar)^11 + 
   (((20415917149*I)/6156729747630000)*Pi^12*tau^11*taubar^3*
     \[CapitalLambda]cusp[24, 23])/(tau - taubar)^11 - 
   (((6538127*I)/6156729747630000)*Sqrt[144169]*Pi^12*tau^11*taubar^3*
     \[CapitalLambda]cusp[24, 23])/(tau - taubar)^11 - 
   (((324394822*I)/1077858849375)*Pi^12*taubar^4*\[CapitalLambda]cusp[24, 
      23])/(tau - taubar)^11 + (((6806*I)/1077858849375)*Sqrt[144169]*Pi^12*
     taubar^4*\[CapitalLambda]cusp[24, 23])/(tau - taubar)^11 + 
   (((1715962483*I)/799575291900)*Pi^12*tau^2*taubar^4*
     \[CapitalLambda]cusp[24, 23])/(tau - taubar)^11 - 
   (((147089*I)/799575291900)*Sqrt[144169]*Pi^12*tau^2*taubar^4*
     \[CapitalLambda]cusp[24, 23])/(tau - taubar)^11 - 
   (((20415917149*I)/9328378405500)*Pi^12*tau^4*taubar^4*
     \[CapitalLambda]cusp[24, 23])/(tau - taubar)^11 + 
   (((6538127*I)/9328378405500)*Sqrt[144169]*Pi^12*tau^4*taubar^4*
     \[CapitalLambda]cusp[24, 23])/(tau - taubar)^11 + 
   (((353347639*I)/412479317250)*Pi^12*tau^6*taubar^4*
     \[CapitalLambda]cusp[24, 23])/(tau - taubar)^11 - 
   (((320477*I)/412479317250)*Sqrt[144169]*Pi^12*tau^6*taubar^4*
     \[CapitalLambda]cusp[24, 23])/(tau - taubar)^11 - 
   (((353347639*I)/1154942088300)*Pi^12*tau^8*taubar^4*
     \[CapitalLambda]cusp[24, 23])/(tau - taubar)^11 + 
   (((320477*I)/1154942088300)*Sqrt[144169]*Pi^12*tau^8*taubar^4*
     \[CapitalLambda]cusp[24, 23])/(tau - taubar)^11 + 
   (((20415917149*I)/279851352165000)*Pi^12*tau^10*taubar^4*
     \[CapitalLambda]cusp[24, 23])/(tau - taubar)^11 - 
   (((6538127*I)/279851352165000)*Sqrt[144169]*Pi^12*tau^10*taubar^4*
     \[CapitalLambda]cusp[24, 23])/(tau - taubar)^11 + 
   (((1715962483*I)/2855626042500)*Pi^12*tau*taubar^5*
     \[CapitalLambda]cusp[24, 23])/(tau - taubar)^11 - 
   (((147089*I)/2855626042500)*Sqrt[144169]*Pi^12*tau*taubar^5*
     \[CapitalLambda]cusp[24, 23])/(tau - taubar)^11 - 
   (((20415917149*I)/13326254865000)*Pi^12*tau^3*taubar^5*
     \[CapitalLambda]cusp[24, 23])/(tau - taubar)^11 + 
   (((6538127*I)/13326254865000)*Sqrt[144169]*Pi^12*tau^3*taubar^5*
     \[CapitalLambda]cusp[24, 23])/(tau - taubar)^11 + 
   (((353347639*I)/294628083750)*Pi^12*tau^5*taubar^5*
     \[CapitalLambda]cusp[24, 23])/(tau - taubar)^11 - 
   (((320477*I)/294628083750)*Sqrt[144169]*Pi^12*tau^5*taubar^5*
     \[CapitalLambda]cusp[24, 23])/(tau - taubar)^11 - 
   (((353347639*I)/412479317250)*Pi^12*tau^7*taubar^5*
     \[CapitalLambda]cusp[24, 23])/(tau - taubar)^11 + 
   (((320477*I)/412479317250)*Sqrt[144169]*Pi^12*tau^7*taubar^5*
     \[CapitalLambda]cusp[24, 23])/(tau - taubar)^11 + 
   (((20415917149*I)/39978764595000)*Pi^12*tau^9*taubar^5*
     \[CapitalLambda]cusp[24, 23])/(tau - taubar)^11 - 
   (((6538127*I)/39978764595000)*Sqrt[144169]*Pi^12*tau^9*taubar^5*
     \[CapitalLambda]cusp[24, 23])/(tau - taubar)^11 - 
   (((1715962483*I)/31411886467500)*Pi^12*tau^11*taubar^5*
     \[CapitalLambda]cusp[24, 23])/(tau - taubar)^11 + 
   (((147089*I)/31411886467500)*Sqrt[144169]*Pi^12*tau^11*taubar^5*
     \[CapitalLambda]cusp[24, 23])/(tau - taubar)^11 + 
   (((1715962483*I)/31411886467500)*Pi^12*taubar^6*\[CapitalLambda]cusp[24, 
      23])/(tau - taubar)^11 - (((147089*I)/31411886467500)*Sqrt[144169]*
     Pi^12*taubar^6*\[CapitalLambda]cusp[24, 23])/(tau - taubar)^11 - 
   (((20415917149*I)/39978764595000)*Pi^12*tau^2*taubar^6*
     \[CapitalLambda]cusp[24, 23])/(tau - taubar)^11 + 
   (((6538127*I)/39978764595000)*Sqrt[144169]*Pi^12*tau^2*taubar^6*
     \[CapitalLambda]cusp[24, 23])/(tau - taubar)^11 + 
   (((353347639*I)/412479317250)*Pi^12*tau^4*taubar^6*
     \[CapitalLambda]cusp[24, 23])/(tau - taubar)^11 - 
   (((320477*I)/412479317250)*Sqrt[144169]*Pi^12*tau^4*taubar^6*
     \[CapitalLambda]cusp[24, 23])/(tau - taubar)^11 - 
   (((353347639*I)/294628083750)*Pi^12*tau^6*taubar^6*
     \[CapitalLambda]cusp[24, 23])/(tau - taubar)^11 + 
   (((320477*I)/294628083750)*Sqrt[144169]*Pi^12*tau^6*taubar^6*
     \[CapitalLambda]cusp[24, 23])/(tau - taubar)^11 + 
   (((20415917149*I)/13326254865000)*Pi^12*tau^8*taubar^6*
     \[CapitalLambda]cusp[24, 23])/(tau - taubar)^11 - 
   (((6538127*I)/13326254865000)*Sqrt[144169]*Pi^12*tau^8*taubar^6*
     \[CapitalLambda]cusp[24, 23])/(tau - taubar)^11 - 
   (((1715962483*I)/2855626042500)*Pi^12*tau^10*taubar^6*
     \[CapitalLambda]cusp[24, 23])/(tau - taubar)^11 + 
   (((147089*I)/2855626042500)*Sqrt[144169]*Pi^12*tau^10*taubar^6*
     \[CapitalLambda]cusp[24, 23])/(tau - taubar)^11 - 
   (((20415917149*I)/279851352165000)*Pi^12*tau*taubar^7*
     \[CapitalLambda]cusp[24, 23])/(tau - taubar)^11 + 
   (((6538127*I)/279851352165000)*Sqrt[144169]*Pi^12*tau*taubar^7*
     \[CapitalLambda]cusp[24, 23])/(tau - taubar)^11 + 
   (((353347639*I)/1154942088300)*Pi^12*tau^3*taubar^7*
     \[CapitalLambda]cusp[24, 23])/(tau - taubar)^11 - 
   (((320477*I)/1154942088300)*Sqrt[144169]*Pi^12*tau^3*taubar^7*
     \[CapitalLambda]cusp[24, 23])/(tau - taubar)^11 - 
   (((353347639*I)/412479317250)*Pi^12*tau^5*taubar^7*
     \[CapitalLambda]cusp[24, 23])/(tau - taubar)^11 + 
   (((320477*I)/412479317250)*Sqrt[144169]*Pi^12*tau^5*taubar^7*
     \[CapitalLambda]cusp[24, 23])/(tau - taubar)^11 + 
   (((20415917149*I)/9328378405500)*Pi^12*tau^7*taubar^7*
     \[CapitalLambda]cusp[24, 23])/(tau - taubar)^11 - 
   (((6538127*I)/9328378405500)*Sqrt[144169]*Pi^12*tau^7*taubar^7*
     \[CapitalLambda]cusp[24, 23])/(tau - taubar)^11 - 
   (((1715962483*I)/799575291900)*Pi^12*tau^9*taubar^7*
     \[CapitalLambda]cusp[24, 23])/(tau - taubar)^11 + 
   (((147089*I)/799575291900)*Sqrt[144169]*Pi^12*tau^9*taubar^7*
     \[CapitalLambda]cusp[24, 23])/(tau - taubar)^11 + 
   (((324394822*I)/1077858849375)*Pi^12*tau^11*taubar^7*
     \[CapitalLambda]cusp[24, 23])/(tau - taubar)^11 - 
   (((6806*I)/1077858849375)*Sqrt[144169]*Pi^12*tau^11*taubar^7*
     \[CapitalLambda]cusp[24, 23])/(tau - taubar)^11 - 
   (((20415917149*I)/6156729747630000)*Pi^12*taubar^8*
     \[CapitalLambda]cusp[24, 23])/(tau - taubar)^11 + 
   (((6538127*I)/6156729747630000)*Sqrt[144169]*Pi^12*taubar^8*
     \[CapitalLambda]cusp[24, 23])/(tau - taubar)^11 + 
   (((353347639*I)/6929652529800)*Pi^12*tau^2*taubar^8*
     \[CapitalLambda]cusp[24, 23])/(tau - taubar)^11 - 
   (((320477*I)/6929652529800)*Sqrt[144169]*Pi^12*tau^2*taubar^8*
     \[CapitalLambda]cusp[24, 23])/(tau - taubar)^11 - 
   (((353347639*I)/1154942088300)*Pi^12*tau^4*taubar^8*
     \[CapitalLambda]cusp[24, 23])/(tau - taubar)^11 + 
   (((320477*I)/1154942088300)*Sqrt[144169]*Pi^12*tau^4*taubar^8*
     \[CapitalLambda]cusp[24, 23])/(tau - taubar)^11 + 
   (((20415917149*I)/13326254865000)*Pi^12*tau^6*taubar^8*
     \[CapitalLambda]cusp[24, 23])/(tau - taubar)^11 - 
   (((6538127*I)/13326254865000)*Sqrt[144169]*Pi^12*tau^6*taubar^8*
     \[CapitalLambda]cusp[24, 23])/(tau - taubar)^11 - 
   (((1715962483*I)/533050194600)*Pi^12*tau^8*taubar^8*
     \[CapitalLambda]cusp[24, 23])/(tau - taubar)^11 + 
   (((147089*I)/533050194600)*Sqrt[144169]*Pi^12*tau^8*taubar^8*
     \[CapitalLambda]cusp[24, 23])/(tau - taubar)^11 + 
   (((162197411*I)/97987168125)*Pi^12*tau^10*taubar^8*
     \[CapitalLambda]cusp[24, 23])/(tau - taubar)^11 - 
   (((3403*I)/97987168125)*Sqrt[144169]*Pi^12*tau^10*taubar^8*
     \[CapitalLambda]cusp[24, 23])/(tau - taubar)^11 + 
   (((353347639*I)/103944787947000)*Pi^12*tau*taubar^9*
     \[CapitalLambda]cusp[24, 23])/(tau - taubar)^11 - 
   (((320477*I)/103944787947000)*Sqrt[144169]*Pi^12*tau*taubar^9*
     \[CapitalLambda]cusp[24, 23])/(tau - taubar)^11 - 
   (((353347639*I)/6929652529800)*Pi^12*tau^3*taubar^9*
     \[CapitalLambda]cusp[24, 23])/(tau - taubar)^11 + 
   (((320477*I)/6929652529800)*Sqrt[144169]*Pi^12*tau^3*taubar^9*
     \[CapitalLambda]cusp[24, 23])/(tau - taubar)^11 + 
   (((20415917149*I)/39978764595000)*Pi^12*tau^5*taubar^9*
     \[CapitalLambda]cusp[24, 23])/(tau - taubar)^11 - 
   (((6538127*I)/39978764595000)*Sqrt[144169]*Pi^12*tau^5*taubar^9*
     \[CapitalLambda]cusp[24, 23])/(tau - taubar)^11 - 
   (((1715962483*I)/799575291900)*Pi^12*tau^7*taubar^9*
     \[CapitalLambda]cusp[24, 23])/(tau - taubar)^11 + 
   (((147089*I)/799575291900)*Sqrt[144169]*Pi^12*tau^7*taubar^9*
     \[CapitalLambda]cusp[24, 23])/(tau - taubar)^11 + 
   (((162197411*I)/58792300875)*Pi^12*tau^9*taubar^9*
     \[CapitalLambda]cusp[24, 23])/(tau - taubar)^11 - 
   (((3403*I)/58792300875)*Sqrt[144169]*Pi^12*tau^9*taubar^9*
     \[CapitalLambda]cusp[24, 23])/(tau - taubar)^11 - 
   (((268169866*I)/555948248625)*Pi^12*tau^11*taubar^9*
     \[CapitalLambda]cusp[24, 23])/(tau - taubar)^11 + 
   (((1138*I)/555948248625)*Sqrt[144169]*Pi^12*tau^11*taubar^9*
     \[CapitalLambda]cusp[24, 23])/(tau - taubar)^11 + 
   (((353347639*I)/5716963337085000)*Pi^12*taubar^10*
     \[CapitalLambda]cusp[24, 23])/(tau - taubar)^11 - 
   (((320477*I)/5716963337085000)*Sqrt[144169]*Pi^12*taubar^10*
     \[CapitalLambda]cusp[24, 23])/(tau - taubar)^11 - 
   (((353347639*I)/103944787947000)*Pi^12*tau^2*taubar^10*
     \[CapitalLambda]cusp[24, 23])/(tau - taubar)^11 + 
   (((320477*I)/103944787947000)*Sqrt[144169]*Pi^12*tau^2*taubar^10*
     \[CapitalLambda]cusp[24, 23])/(tau - taubar)^11 + 
   (((20415917149*I)/279851352165000)*Pi^12*tau^4*taubar^10*
     \[CapitalLambda]cusp[24, 23])/(tau - taubar)^11 - 
   (((6538127*I)/279851352165000)*Sqrt[144169]*Pi^12*tau^4*taubar^10*
     \[CapitalLambda]cusp[24, 23])/(tau - taubar)^11 - 
   (((1715962483*I)/2855626042500)*Pi^12*tau^6*taubar^10*
     \[CapitalLambda]cusp[24, 23])/(tau - taubar)^11 + 
   (((147089*I)/2855626042500)*Sqrt[144169]*Pi^12*tau^6*taubar^10*
     \[CapitalLambda]cusp[24, 23])/(tau - taubar)^11 + 
   (((162197411*I)/97987168125)*Pi^12*tau^8*taubar^10*
     \[CapitalLambda]cusp[24, 23])/(tau - taubar)^11 - 
   (((3403*I)/97987168125)*Sqrt[144169]*Pi^12*tau^8*taubar^10*
     \[CapitalLambda]cusp[24, 23])/(tau - taubar)^11 - 
   (((268169866*I)/252703749375)*Pi^12*tau^10*taubar^10*
     \[CapitalLambda]cusp[24, 23])/(tau - taubar)^11 + 
   (((1138*I)/252703749375)*Sqrt[144169]*Pi^12*tau^10*taubar^10*
     \[CapitalLambda]cusp[24, 23])/(tau - taubar)^11 - 
   (((353347639*I)/5716963337085000)*Pi^12*tau*taubar^11*
     \[CapitalLambda]cusp[24, 23])/(tau - taubar)^11 + 
   (((320477*I)/5716963337085000)*Sqrt[144169]*Pi^12*tau*taubar^11*
     \[CapitalLambda]cusp[24, 23])/(tau - taubar)^11 + 
   (((20415917149*I)/6156729747630000)*Pi^12*tau^3*taubar^11*
     \[CapitalLambda]cusp[24, 23])/(tau - taubar)^11 - 
   (((6538127*I)/6156729747630000)*Sqrt[144169]*Pi^12*tau^3*taubar^11*
     \[CapitalLambda]cusp[24, 23])/(tau - taubar)^11 - 
   (((1715962483*I)/31411886467500)*Pi^12*tau^5*taubar^11*
     \[CapitalLambda]cusp[24, 23])/(tau - taubar)^11 + 
   (((147089*I)/31411886467500)*Sqrt[144169]*Pi^12*tau^5*taubar^11*
     \[CapitalLambda]cusp[24, 23])/(tau - taubar)^11 + 
   (((324394822*I)/1077858849375)*Pi^12*tau^7*taubar^11*
     \[CapitalLambda]cusp[24, 23])/(tau - taubar)^11 - 
   (((6806*I)/1077858849375)*Sqrt[144169]*Pi^12*tau^7*taubar^11*
     \[CapitalLambda]cusp[24, 23])/(tau - taubar)^11 - 
   (((268169866*I)/555948248625)*Pi^12*tau^9*taubar^11*
     \[CapitalLambda]cusp[24, 23])/(tau - taubar)^11 + 
   (((1138*I)/555948248625)*Sqrt[144169]*Pi^12*tau^9*taubar^11*
     \[CapitalLambda]cusp[24, 23])/(tau - taubar)^11 + 
   (((16*I)/155925)*Pi^12*tau^11*taubar^11*\[CapitalLambda]cusp[24, 23])/
    (tau - taubar)^11, deltaSHp[13] -> 
  (8*Pi^13*\[CapitalLambda]cusp[26, 25])/(467775*(tau - taubar)^12) - 
   (56582066*Pi^13*tau^2*\[CapitalLambda]cusp[26, 25])/
    (700912996875*(tau - taubar)^12) + 
   (63819307*Pi^13*tau^4*\[CapitalLambda]cusp[26, 25])/
    (1233606874500*(tau - taubar)^12) - 
   (19079999*Pi^13*tau^6*\[CapitalLambda]cusp[26, 25])/
    (1902478134375*(tau - taubar)^12) + 
   (657931*Pi^13*tau^8*\[CapitalLambda]cusp[26, 25])/
    (953241675750*(tau - taubar)^12) - 
   (657931*Pi^13*tau^10*\[CapitalLambda]cusp[26, 25])/
    (46260257793750*(tau - taubar)^12) - 
   (452656528*Pi^13*tau*taubar*\[CapitalLambda]cusp[26, 25])/
    (2570014321875*(tau - taubar)^12) + 
   (255277228*Pi^13*tau^3*taubar*\[CapitalLambda]cusp[26, 25])/
    (925205155875*(tau - taubar)^12) - 
   (152639992*Pi^13*tau^5*taubar*\[CapitalLambda]cusp[26, 25])/
    (1479705215625*(tau - taubar)^12) + 
   (10526896*Pi^13*tau^7*taubar*\[CapitalLambda]cusp[26, 25])/
    (794368063125*(tau - taubar)^12) - 
   (2631724*Pi^13*tau^9*taubar*\[CapitalLambda]cusp[26, 25])/
    (4626025779375*(tau - taubar)^12) - 
   (56582066*Pi^13*taubar^2*\[CapitalLambda]cusp[26, 25])/
    (700912996875*(tau - taubar)^12) + 
   (63819307*Pi^13*tau^2*taubar^2*\[CapitalLambda]cusp[26, 25])/
    (140182599375*(tau - taubar)^12) - 
   (209879989*Pi^13*tau^4*taubar^2*\[CapitalLambda]cusp[26, 25])/
    (591882086250*(tau - taubar)^12) + 
   (28948964*Pi^13*tau^6*taubar^2*\[CapitalLambda]cusp[26, 25])/
    (340443455625*(tau - taubar)^12) - 
   (657931*Pi^13*tau^8*taubar^2*\[CapitalLambda]cusp[26, 25])/
    (93455066250*(tau - taubar)^12) + 
   (657931*Pi^13*tau^12*taubar^2*\[CapitalLambda]cusp[26, 25])/
    (46260257793750*(tau - taubar)^12) + 
   (255277228*Pi^13*tau*taubar^3*\[CapitalLambda]cusp[26, 25])/
    (925205155875*(tau - taubar)^12) - 
   (839519956*Pi^13*tau^3*taubar^3*\[CapitalLambda]cusp[26, 25])/
    (1598081632875*(tau - taubar)^12) + 
   (115795856*Pi^13*tau^5*taubar^3*\[CapitalLambda]cusp[26, 25])/
    (476620837875*(tau - taubar)^12) - 
   (5263448*Pi^13*tau^7*taubar^3*\[CapitalLambda]cusp[26, 25])/
    (140182599375*(tau - taubar)^12) + 
   (2631724*Pi^13*tau^11*taubar^3*\[CapitalLambda]cusp[26, 25])/
    (4626025779375*(tau - taubar)^12) + 
   (63819307*Pi^13*taubar^4*\[CapitalLambda]cusp[26, 25])/
    (1233606874500*(tau - taubar)^12) - 
   (209879989*Pi^13*tau^2*taubar^4*\[CapitalLambda]cusp[26, 25])/
    (591882086250*(tau - taubar)^12) + 
   (7237241*Pi^13*tau^4*taubar^4*\[CapitalLambda]cusp[26, 25])/
    (21183148350*(tau - taubar)^12) - 
   (657931*Pi^13*tau^6*taubar^4*\[CapitalLambda]cusp[26, 25])/
    (6675361875*(tau - taubar)^12) + 
   (657931*Pi^13*tau^10*taubar^4*\[CapitalLambda]cusp[26, 25])/
    (93455066250*(tau - taubar)^12) - 
   (657931*Pi^13*tau^12*taubar^4*\[CapitalLambda]cusp[26, 25])/
    (953241675750*(tau - taubar)^12) - 
   (152639992*Pi^13*tau*taubar^5*\[CapitalLambda]cusp[26, 25])/
    (1479705215625*(tau - taubar)^12) + 
   (115795856*Pi^13*tau^3*taubar^5*\[CapitalLambda]cusp[26, 25])/
    (476620837875*(tau - taubar)^12) - 
   (10526896*Pi^13*tau^5*taubar^5*\[CapitalLambda]cusp[26, 25])/
    (77879221875*(tau - taubar)^12) + 
   (5263448*Pi^13*tau^9*taubar^5*\[CapitalLambda]cusp[26, 25])/
    (140182599375*(tau - taubar)^12) - 
   (10526896*Pi^13*tau^11*taubar^5*\[CapitalLambda]cusp[26, 25])/
    (794368063125*(tau - taubar)^12) - 
   (19079999*Pi^13*taubar^6*\[CapitalLambda]cusp[26, 25])/
    (1902478134375*(tau - taubar)^12) + 
   (28948964*Pi^13*tau^2*taubar^6*\[CapitalLambda]cusp[26, 25])/
    (340443455625*(tau - taubar)^12) - 
   (657931*Pi^13*tau^4*taubar^6*\[CapitalLambda]cusp[26, 25])/
    (6675361875*(tau - taubar)^12) + 
   (657931*Pi^13*tau^8*taubar^6*\[CapitalLambda]cusp[26, 25])/
    (6675361875*(tau - taubar)^12) - (28948964*Pi^13*tau^10*taubar^6*
     \[CapitalLambda]cusp[26, 25])/(340443455625*(tau - taubar)^12) + 
   (19079999*Pi^13*tau^12*taubar^6*\[CapitalLambda]cusp[26, 25])/
    (1902478134375*(tau - taubar)^12) + 
   (10526896*Pi^13*tau*taubar^7*\[CapitalLambda]cusp[26, 25])/
    (794368063125*(tau - taubar)^12) - 
   (5263448*Pi^13*tau^3*taubar^7*\[CapitalLambda]cusp[26, 25])/
    (140182599375*(tau - taubar)^12) + 
   (10526896*Pi^13*tau^7*taubar^7*\[CapitalLambda]cusp[26, 25])/
    (77879221875*(tau - taubar)^12) - 
   (115795856*Pi^13*tau^9*taubar^7*\[CapitalLambda]cusp[26, 25])/
    (476620837875*(tau - taubar)^12) + 
   (152639992*Pi^13*tau^11*taubar^7*\[CapitalLambda]cusp[26, 25])/
    (1479705215625*(tau - taubar)^12) + 
   (657931*Pi^13*taubar^8*\[CapitalLambda]cusp[26, 25])/
    (953241675750*(tau - taubar)^12) - 
   (657931*Pi^13*tau^2*taubar^8*\[CapitalLambda]cusp[26, 25])/
    (93455066250*(tau - taubar)^12) + 
   (657931*Pi^13*tau^6*taubar^8*\[CapitalLambda]cusp[26, 25])/
    (6675361875*(tau - taubar)^12) - 
   (7237241*Pi^13*tau^8*taubar^8*\[CapitalLambda]cusp[26, 25])/
    (21183148350*(tau - taubar)^12) + 
   (209879989*Pi^13*tau^10*taubar^8*\[CapitalLambda]cusp[26, 25])/
    (591882086250*(tau - taubar)^12) - 
   (63819307*Pi^13*tau^12*taubar^8*\[CapitalLambda]cusp[26, 25])/
    (1233606874500*(tau - taubar)^12) - 
   (2631724*Pi^13*tau*taubar^9*\[CapitalLambda]cusp[26, 25])/
    (4626025779375*(tau - taubar)^12) + 
   (5263448*Pi^13*tau^5*taubar^9*\[CapitalLambda]cusp[26, 25])/
    (140182599375*(tau - taubar)^12) - 
   (115795856*Pi^13*tau^7*taubar^9*\[CapitalLambda]cusp[26, 25])/
    (476620837875*(tau - taubar)^12) + 
   (839519956*Pi^13*tau^9*taubar^9*\[CapitalLambda]cusp[26, 25])/
    (1598081632875*(tau - taubar)^12) - 
   (255277228*Pi^13*tau^11*taubar^9*\[CapitalLambda]cusp[26, 25])/
    (925205155875*(tau - taubar)^12) - 
   (657931*Pi^13*taubar^10*\[CapitalLambda]cusp[26, 25])/
    (46260257793750*(tau - taubar)^12) + 
   (657931*Pi^13*tau^4*taubar^10*\[CapitalLambda]cusp[26, 25])/
    (93455066250*(tau - taubar)^12) - 
   (28948964*Pi^13*tau^6*taubar^10*\[CapitalLambda]cusp[26, 25])/
    (340443455625*(tau - taubar)^12) + 
   (209879989*Pi^13*tau^8*taubar^10*\[CapitalLambda]cusp[26, 25])/
    (591882086250*(tau - taubar)^12) - 
   (63819307*Pi^13*tau^10*taubar^10*\[CapitalLambda]cusp[26, 25])/
    (140182599375*(tau - taubar)^12) + 
   (56582066*Pi^13*tau^12*taubar^10*\[CapitalLambda]cusp[26, 25])/
    (700912996875*(tau - taubar)^12) + 
   (2631724*Pi^13*tau^3*taubar^11*\[CapitalLambda]cusp[26, 25])/
    (4626025779375*(tau - taubar)^12) - 
   (10526896*Pi^13*tau^5*taubar^11*\[CapitalLambda]cusp[26, 25])/
    (794368063125*(tau - taubar)^12) + 
   (152639992*Pi^13*tau^7*taubar^11*\[CapitalLambda]cusp[26, 25])/
    (1479705215625*(tau - taubar)^12) - 
   (255277228*Pi^13*tau^9*taubar^11*\[CapitalLambda]cusp[26, 25])/
    (925205155875*(tau - taubar)^12) + 
   (452656528*Pi^13*tau^11*taubar^11*\[CapitalLambda]cusp[26, 25])/
    (2570014321875*(tau - taubar)^12) + 
   (657931*Pi^13*tau^2*taubar^12*\[CapitalLambda]cusp[26, 25])/
    (46260257793750*(tau - taubar)^12) - 
   (657931*Pi^13*tau^4*taubar^12*\[CapitalLambda]cusp[26, 25])/
    (953241675750*(tau - taubar)^12) + 
   (19079999*Pi^13*tau^6*taubar^12*\[CapitalLambda]cusp[26, 25])/
    (1902478134375*(tau - taubar)^12) - 
   (63819307*Pi^13*tau^8*taubar^12*\[CapitalLambda]cusp[26, 25])/
    (1233606874500*(tau - taubar)^12) + 
   (56582066*Pi^13*tau^10*taubar^12*\[CapitalLambda]cusp[26, 25])/
    (700912996875*(tau - taubar)^12) - 
   (8*Pi^13*tau^12*taubar^12*\[CapitalLambda]cusp[26, 25])/
    (467775*(tau - taubar)^12)}


==> anc/listalphas.txt <==
{alphabar[{1, 2}, {4, 4}] -> (-2*barE0[{4, 0}]*zeta[3])/3, 
 alphabar[{0, 2}, {4, 4}] -> (-2*barE0[{4}]*zeta[3])/3, 
 alphabar[{0, 1}, {4, 4}] -> 0, alphabar[{0, 0}, {4, 4}] -> 0, 
 alphabar[{1, 0}, {4, 4}] -> 0, alphabar[{2, 0}, {4, 4}] -> 
  (2*barE0[{4}]*zeta[3])/3, alphabar[{1, 1}, {4, 4}] -> 0, 
 alphabar[{2, 1}, {4, 4}] -> (2*barE0[{4, 0}]*zeta[3])/3, 
 alphabar[{2, 2}, {4, 4}] -> 0, alphabar[{2, 4}, {4, 6}] -> 
  16*barE0[{6, 0, 0, 0, 0}]*zeta[3] - (4*barE0[{4, 0, 0}]*zeta[5])/5, 
 alphabar[{2, 3}, {4, 6}] -> 4*barE0[{6, 0, 0, 0}]*zeta[3], 
 alphabar[{2, 2}, {4, 6}] -> (barE0[{4, 0, 0}]*zeta[3])/315 + 
   (4*barE0[{6, 0, 0}]*zeta[3])/3, alphabar[{2, 1}, {4, 6}] -> 
  (barE0[{4, 0}]*zeta[3])/210 + (2*barE0[{6, 0}]*zeta[3])/3, 
 alphabar[{2, 0}, {4, 6}] -> (barE0[{4}]*zeta[3])/105 + 
   (2*barE0[{6}]*zeta[3])/3, alphabar[{1, 4}, {4, 6}] -> 
  (-2*barE0[{4, 0}]*zeta[5])/5, alphabar[{1, 3}, {4, 6}] -> 
  -(barE0[{4, 0, 0}]*zeta[3])/210, alphabar[{1, 2}, {4, 6}] -> 
  -(barE0[{4, 0}]*zeta[3])/315, alphabar[{1, 1}, {4, 6}] -> 
  -(barE0[{4}]*zeta[3])/420, alphabar[{1, 0}, {4, 6}] -> 0, 
 alphabar[{0, 4}, {4, 6}] -> (2*barE0[{4, 0, 0}]*zeta[3])/105 - 
   (2*barE0[{4}]*zeta[5])/5, alphabar[{0, 3}, {4, 6}] -> 
  (barE0[{4, 0}]*zeta[3])/210, alphabar[{0, 2}, {4, 6}] -> 
  (barE0[{4}]*zeta[3])/630, alphabar[{0, 1}, {4, 6}] -> 0, 
 alphabar[{0, 0}, {4, 6}] -> 0, alphabar[{2, 6}, {4, 8}] -> 
  480*barE0[{8, 0, 0, 0, 0, 0, 0}]*zeta[3] - (4*barE0[{4, 0, 0}]*zeta[7])/7, 
 alphabar[{2, 5}, {4, 8}] -> 80*barE0[{8, 0, 0, 0, 0, 0}]*zeta[3], 
 alphabar[{2, 4}, {4, 8}] -> (2*barE0[{6, 0, 0, 0, 0}]*zeta[3])/105 + 
   16*barE0[{8, 0, 0, 0, 0}]*zeta[3], alphabar[{2, 3}, {4, 8}] -> 
  (barE0[{6, 0, 0, 0}]*zeta[3])/70 + 4*barE0[{8, 0, 0, 0}]*zeta[3], 
 alphabar[{2, 2}, {4, 8}] -> (barE0[{6, 0, 0}]*zeta[3])/105 + 
   (4*barE0[{8, 0, 0}]*zeta[3])/3, alphabar[{2, 1}, {4, 8}] -> 
  (barE0[{6, 0}]*zeta[3])/126 + (2*barE0[{8, 0}]*zeta[3])/3, 
 alphabar[{2, 0}, {4, 8}] -> (barE0[{6}]*zeta[3])/84 + 
   (2*barE0[{8}]*zeta[3])/3, alphabar[{1, 6}, {4, 8}] -> 
  (-2*barE0[{4, 0}]*zeta[7])/7, alphabar[{1, 5}, {4, 8}] -> 
  -(barE0[{6, 0, 0, 0, 0}]*zeta[3])/21, alphabar[{1, 4}, {4, 8}] -> 
  (-2*barE0[{6, 0, 0, 0}]*zeta[3])/105, alphabar[{1, 3}, {4, 8}] -> 
  -(barE0[{6, 0, 0}]*zeta[3])/140, alphabar[{1, 2}, {4, 8}] -> 
  -(barE0[{6, 0}]*zeta[3])/315, alphabar[{1, 1}, {4, 8}] -> 
  -(barE0[{6}]*zeta[3])/504, alphabar[{1, 0}, {4, 8}] -> 0, 
 alphabar[{0, 6}, {4, 8}] -> (2*barE0[{6, 0, 0, 0, 0}]*zeta[3])/7 - 
   (2*barE0[{4}]*zeta[7])/7, alphabar[{0, 5}, {4, 8}] -> 
  (barE0[{6, 0, 0, 0}]*zeta[3])/21, alphabar[{0, 4}, {4, 8}] -> 
  (barE0[{6, 0, 0}]*zeta[3])/105, alphabar[{0, 3}, {4, 8}] -> 
  (barE0[{6, 0}]*zeta[3])/420, alphabar[{0, 2}, {4, 8}] -> 
  (barE0[{6}]*zeta[3])/1260, alphabar[{0, 1}, {4, 8}] -> 0, 
 alphabar[{0, 0}, {4, 8}] -> 0, alphabar[{2, 8}, {4, 10}] -> 
  26880*barE0[{10, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[3] - 
   (4*barE0[{4, 0, 0}]*zeta[9])/9, alphabar[{2, 7}, {4, 10}] -> 
  3360*barE0[{10, 0, 0, 0, 0, 0, 0, 0}]*zeta[3], 
 alphabar[{2, 6}, {4, 10}] -> (100*barE0[{8, 0, 0, 0, 0, 0, 0}]*zeta[3])/
    297 + 480*barE0[{10, 0, 0, 0, 0, 0, 0}]*zeta[3], 
 alphabar[{2, 5}, {4, 10}] -> (50*barE0[{8, 0, 0, 0, 0, 0}]*zeta[3])/297 + 
   80*barE0[{10, 0, 0, 0, 0, 0}]*zeta[3], alphabar[{2, 4}, {4, 10}] -> 
  (20*barE0[{8, 0, 0, 0, 0}]*zeta[3])/297 + 16*barE0[{10, 0, 0, 0, 0}]*
    zeta[3], alphabar[{2, 3}, {4, 10}] -> 
  (25*barE0[{8, 0, 0, 0}]*zeta[3])/891 + 4*barE0[{10, 0, 0, 0}]*zeta[3], 
 alphabar[{2, 2}, {4, 10}] -> (25*barE0[{8, 0, 0}]*zeta[3])/1782 + 
   (4*barE0[{10, 0, 0}]*zeta[3])/3, alphabar[{2, 1}, {4, 10}] -> 
  (35*barE0[{8, 0}]*zeta[3])/3564 + (2*barE0[{10, 0}]*zeta[3])/3, 
 alphabar[{2, 0}, {4, 10}] -> (35*barE0[{8}]*zeta[3])/2673 + 
   (2*barE0[{10}]*zeta[3])/3, alphabar[{1, 8}, {4, 10}] -> 
  (-2*barE0[{4, 0}]*zeta[9])/9, alphabar[{1, 7}, {4, 10}] -> 
  (-350*barE0[{8, 0, 0, 0, 0, 0, 0}]*zeta[3])/297, 
 alphabar[{1, 6}, {4, 10}] -> (-100*barE0[{8, 0, 0, 0, 0, 0}]*zeta[3])/297, 
 alphabar[{1, 5}, {4, 10}] -> (-25*barE0[{8, 0, 0, 0, 0}]*zeta[3])/297, 
 alphabar[{1, 4}, {4, 10}] -> (-20*barE0[{8, 0, 0, 0}]*zeta[3])/891, 
 alphabar[{1, 3}, {4, 10}] -> (-25*barE0[{8, 0, 0}]*zeta[3])/3564, 
 alphabar[{1, 2}, {4, 10}] -> (-5*barE0[{8, 0}]*zeta[3])/1782, 
 alphabar[{1, 1}, {4, 10}] -> (-35*barE0[{8}]*zeta[3])/21384, 
 alphabar[{1, 0}, {4, 10}] -> 0, alphabar[{0, 8}, {4, 10}] -> 
  (2800*barE0[{8, 0, 0, 0, 0, 0, 0}]*zeta[3])/297 - (2*barE0[{4}]*zeta[9])/9, 
 alphabar[{0, 7}, {4, 10}] -> (350*barE0[{8, 0, 0, 0, 0, 0}]*zeta[3])/297, 
 alphabar[{0, 6}, {4, 10}] -> (50*barE0[{8, 0, 0, 0, 0}]*zeta[3])/297, 
 alphabar[{0, 5}, {4, 10}] -> (25*barE0[{8, 0, 0, 0}]*zeta[3])/891, 
 alphabar[{0, 4}, {4, 10}] -> (5*barE0[{8, 0, 0}]*zeta[3])/891, 
 alphabar[{0, 3}, {4, 10}] -> (5*barE0[{8, 0}]*zeta[3])/3564, 
 alphabar[{0, 2}, {4, 10}] -> (5*barE0[{8}]*zeta[3])/10692, 
 alphabar[{0, 1}, {4, 10}] -> 0, alphabar[{0, 0}, {4, 10}] -> 0, 
 alphabar[{2, 10}, {4, 12}] -> 
  2419200*barE0[{12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[3] - 
   (4*barE0[{4, 0, 0}]*zeta[11])/11, alphabar[{2, 9}, {4, 12}] -> 
  241920*barE0[{12, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[3], 
 alphabar[{2, 8}, {4, 12}] -> 
  (44224*barE0[{10, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[3])/3575 + 
   26880*barE0[{12, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[3], 
 alphabar[{2, 7}, {4, 12}] -> 
  (16584*barE0[{10, 0, 0, 0, 0, 0, 0, 0}]*zeta[3])/3575 + 
   3360*barE0[{12, 0, 0, 0, 0, 0, 0, 0}]*zeta[3], 
 alphabar[{2, 6}, {4, 12}] -> (33168*barE0[{10, 0, 0, 0, 0, 0, 0}]*zeta[3])/
    25025 + 480*barE0[{12, 0, 0, 0, 0, 0, 0}]*zeta[3], 
 alphabar[{2, 5}, {4, 12}] -> (5528*barE0[{10, 0, 0, 0, 0, 0}]*zeta[3])/
    15015 + 80*barE0[{12, 0, 0, 0, 0, 0}]*zeta[3], 
 alphabar[{2, 4}, {4, 12}] -> (2764*barE0[{10, 0, 0, 0, 0}]*zeta[3])/25025 + 
   16*barE0[{12, 0, 0, 0, 0}]*zeta[3], alphabar[{2, 3}, {4, 12}] -> 
  (691*barE0[{10, 0, 0, 0}]*zeta[3])/17875 + 4*barE0[{12, 0, 0, 0}]*zeta[3], 
 alphabar[{2, 2}, {4, 12}] -> (2764*barE0[{10, 0, 0}]*zeta[3])/160875 + 
   (4*barE0[{12, 0, 0}]*zeta[3])/3, alphabar[{2, 1}, {4, 12}] -> 
  (1382*barE0[{10, 0}]*zeta[3])/125125 + (2*barE0[{12, 0}]*zeta[3])/3, 
 alphabar[{2, 0}, {4, 12}] -> (691*barE0[{10}]*zeta[3])/50050 + 
   (2*barE0[{12}]*zeta[3])/3, alphabar[{1, 10}, {4, 12}] -> 
  (-2*barE0[{4, 0}]*zeta[11])/11, alphabar[{1, 9}, {4, 12}] -> 
  (-199008*barE0[{10, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[3])/3575, 
 alphabar[{1, 8}, {4, 12}] -> (-44224*barE0[{10, 0, 0, 0, 0, 0, 0, 0}]*
    zeta[3])/3575, alphabar[{1, 7}, {4, 12}] -> 
  (-8292*barE0[{10, 0, 0, 0, 0, 0, 0}]*zeta[3])/3575, 
 alphabar[{1, 6}, {4, 12}] -> (-11056*barE0[{10, 0, 0, 0, 0, 0}]*zeta[3])/
   25025, alphabar[{1, 5}, {4, 12}] -> 
  (-1382*barE0[{10, 0, 0, 0, 0}]*zeta[3])/15015, 
 alphabar[{1, 4}, {4, 12}] -> (-2764*barE0[{10, 0, 0, 0}]*zeta[3])/125125, 
 alphabar[{1, 3}, {4, 12}] -> (-691*barE0[{10, 0, 0}]*zeta[3])/107250, 
 alphabar[{1, 2}, {4, 12}] -> (-2764*barE0[{10, 0}]*zeta[3])/1126125, 
 alphabar[{1, 1}, {4, 12}] -> (-691*barE0[{10}]*zeta[3])/500500, 
 alphabar[{1, 0}, {4, 12}] -> 0, alphabar[{0, 10}, {4, 12}] -> 
  (398016*barE0[{10, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[3])/715 - 
   (2*barE0[{4}]*zeta[11])/11, alphabar[{0, 9}, {4, 12}] -> 
  (199008*barE0[{10, 0, 0, 0, 0, 0, 0, 0}]*zeta[3])/3575, 
 alphabar[{0, 8}, {4, 12}] -> (22112*barE0[{10, 0, 0, 0, 0, 0, 0}]*zeta[3])/
   3575, alphabar[{0, 7}, {4, 12}] -> 
  (2764*barE0[{10, 0, 0, 0, 0, 0}]*zeta[3])/3575, 
 alphabar[{0, 6}, {4, 12}] -> (2764*barE0[{10, 0, 0, 0, 0}]*zeta[3])/25025, 
 alphabar[{0, 5}, {4, 12}] -> (1382*barE0[{10, 0, 0, 0}]*zeta[3])/75075, 
 alphabar[{0, 4}, {4, 12}] -> (1382*barE0[{10, 0, 0}]*zeta[3])/375375, 
 alphabar[{0, 3}, {4, 12}] -> (691*barE0[{10, 0}]*zeta[3])/750750, 
 alphabar[{0, 2}, {4, 12}] -> (691*barE0[{10}]*zeta[3])/2252250, 
 alphabar[{0, 1}, {4, 12}] -> 0, alphabar[{0, 0}, {4, 12}] -> 0, 
 alphabar[{2, 12}, {4, 14}] -> 
  319334400*barE0[{14, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[3] - 
   (4*barE0[{4, 0, 0}]*zeta[13])/13, alphabar[{2, 11}, {4, 14}] -> 
  26611200*barE0[{14, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[3], 
 alphabar[{2, 10}, {4, 14}] -> 
  (7056000*barE0[{12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[3])/8983 + 
   2419200*barE0[{14, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[3], 
 alphabar[{2, 9}, {4, 14}] -> 
  (2116800*barE0[{12, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[3])/8983 + 
   241920*barE0[{14, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[3], 
 alphabar[{2, 8}, {4, 14}] -> 
  (470400*barE0[{12, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[3])/8983 + 
   26880*barE0[{14, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[3], 
 alphabar[{2, 7}, {4, 14}] -> 
  (98000*barE0[{12, 0, 0, 0, 0, 0, 0, 0}]*zeta[3])/8983 + 
   3360*barE0[{14, 0, 0, 0, 0, 0, 0, 0}]*zeta[3], 
 alphabar[{2, 6}, {4, 14}] -> (21000*barE0[{12, 0, 0, 0, 0, 0, 0}]*zeta[3])/
    8983 + 480*barE0[{14, 0, 0, 0, 0, 0, 0}]*zeta[3], 
 alphabar[{2, 5}, {4, 14}] -> (4900*barE0[{12, 0, 0, 0, 0, 0}]*zeta[3])/
    8983 + 80*barE0[{14, 0, 0, 0, 0, 0}]*zeta[3], 
 alphabar[{2, 4}, {4, 14}] -> (3920*barE0[{12, 0, 0, 0, 0}]*zeta[3])/26949 + 
   16*barE0[{14, 0, 0, 0, 0}]*zeta[3], alphabar[{2, 3}, {4, 14}] -> 
  (420*barE0[{12, 0, 0, 0}]*zeta[3])/8983 + 4*barE0[{14, 0, 0, 0}]*zeta[3], 
 alphabar[{2, 2}, {4, 14}] -> (175*barE0[{12, 0, 0}]*zeta[3])/8983 + 
   (4*barE0[{14, 0, 0}]*zeta[3])/3, alphabar[{2, 1}, {4, 14}] -> 
  (1925*barE0[{12, 0}]*zeta[3])/161694 + (2*barE0[{14, 0}]*zeta[3])/3, 
 alphabar[{2, 0}, {4, 14}] -> (385*barE0[{12}]*zeta[3])/26949 + 
   (2*barE0[{14}]*zeta[3])/3, alphabar[{1, 12}, {4, 14}] -> 
  (-2*barE0[{4, 0}]*zeta[13])/13, alphabar[{1, 11}, {4, 14}] -> 
  (-38808000*barE0[{12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[3])/8983, 
 alphabar[{1, 10}, {4, 14}] -> 
  (-7056000*barE0[{12, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[3])/8983, 
 alphabar[{1, 9}, {4, 14}] -> (-1058400*barE0[{12, 0, 0, 0, 0, 0, 0, 0, 0}]*
    zeta[3])/8983, alphabar[{1, 8}, {4, 14}] -> 
  (-156800*barE0[{12, 0, 0, 0, 0, 0, 0, 0}]*zeta[3])/8983, 
 alphabar[{1, 7}, {4, 14}] -> (-24500*barE0[{12, 0, 0, 0, 0, 0, 0}]*zeta[3])/
   8983, alphabar[{1, 6}, {4, 14}] -> 
  (-4200*barE0[{12, 0, 0, 0, 0, 0}]*zeta[3])/8983, 
 alphabar[{1, 5}, {4, 14}] -> (-2450*barE0[{12, 0, 0, 0, 0}]*zeta[3])/26949, 
 alphabar[{1, 4}, {4, 14}] -> (-560*barE0[{12, 0, 0, 0}]*zeta[3])/26949, 
 alphabar[{1, 3}, {4, 14}] -> (-105*barE0[{12, 0, 0}]*zeta[3])/17966, 
 alphabar[{1, 2}, {4, 14}] -> (-175*barE0[{12, 0}]*zeta[3])/80847, 
 alphabar[{1, 1}, {4, 14}] -> (-385*barE0[{12}]*zeta[3])/323388, 
 alphabar[{1, 0}, {4, 14}] -> 0, alphabar[{0, 12}, {4, 14}] -> 
  (465696000*barE0[{12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[3])/8983 - 
   (2*barE0[{4}]*zeta[13])/13, alphabar[{0, 11}, {4, 14}] -> 
  (38808000*barE0[{12, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[3])/8983, 
 alphabar[{0, 10}, {4, 14}] -> (3528000*barE0[{12, 0, 0, 0, 0, 0, 0, 0, 0}]*
    zeta[3])/8983, alphabar[{0, 9}, {4, 14}] -> 
  (352800*barE0[{12, 0, 0, 0, 0, 0, 0, 0}]*zeta[3])/8983, 
 alphabar[{0, 8}, {4, 14}] -> (39200*barE0[{12, 0, 0, 0, 0, 0, 0}]*zeta[3])/
   8983, alphabar[{0, 7}, {4, 14}] -> 
  (4900*barE0[{12, 0, 0, 0, 0, 0}]*zeta[3])/8983, 
 alphabar[{0, 6}, {4, 14}] -> (700*barE0[{12, 0, 0, 0, 0}]*zeta[3])/8983, 
 alphabar[{0, 5}, {4, 14}] -> (350*barE0[{12, 0, 0, 0}]*zeta[3])/26949, 
 alphabar[{0, 4}, {4, 14}] -> (70*barE0[{12, 0, 0}]*zeta[3])/26949, 
 alphabar[{0, 3}, {4, 14}] -> (35*barE0[{12, 0}]*zeta[3])/53898, 
 alphabar[{0, 2}, {4, 14}] -> (35*barE0[{12}]*zeta[3])/161694, 
 alphabar[{0, 1}, {4, 14}] -> 0, alphabar[{0, 0}, {4, 14}] -> 0, 
 alphabar[{2, 14}, {4, 16}] -> 
  58118860800*barE0[{16, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[3] - 
   (4*barE0[{4, 0, 0}]*zeta[15])/15, alphabar[{2, 13}, {4, 16}] -> 
  4151347200*barE0[{16, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[3], 
 alphabar[{2, 12}, {4, 16}] -> 
  (45834624*barE0[{14, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[3])/595 + 
   319334400*barE0[{16, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[3], 
 alphabar[{2, 11}, {4, 16}] -> 
  (11458656*barE0[{14, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[3])/595 + 
   26611200*barE0[{16, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[3], 
 alphabar[{2, 10}, {4, 16}] -> 
  (2083392*barE0[{14, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[3])/595 + 
   2419200*barE0[{16, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[3], 
 alphabar[{2, 9}, {4, 16}] -> 
  (347232*barE0[{14, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[3])/595 + 
   241920*barE0[{16, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[3], 
 alphabar[{2, 8}, {4, 16}] -> 
  (57872*barE0[{14, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[3])/595 + 
   26880*barE0[{16, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[3], 
 alphabar[{2, 7}, {4, 16}] -> (7234*barE0[{14, 0, 0, 0, 0, 0, 0, 0}]*zeta[3])/
    425 + 3360*barE0[{16, 0, 0, 0, 0, 0, 0, 0}]*zeta[3], 
 alphabar[{2, 6}, {4, 16}] -> (28936*barE0[{14, 0, 0, 0, 0, 0, 0}]*zeta[3])/
    8925 + 480*barE0[{16, 0, 0, 0, 0, 0, 0}]*zeta[3], 
 alphabar[{2, 5}, {4, 16}] -> (14468*barE0[{14, 0, 0, 0, 0, 0}]*zeta[3])/
    20825 + 80*barE0[{16, 0, 0, 0, 0, 0}]*zeta[3], 
 alphabar[{2, 4}, {4, 16}] -> (3617*barE0[{14, 0, 0, 0, 0}]*zeta[3])/20825 + 
   16*barE0[{16, 0, 0, 0, 0}]*zeta[3], alphabar[{2, 3}, {4, 16}] -> 
  (39787*barE0[{14, 0, 0, 0}]*zeta[3])/749700 + 4*barE0[{16, 0, 0, 0}]*
    zeta[3], alphabar[{2, 2}, {4, 16}] -> 
  (39787*barE0[{14, 0, 0}]*zeta[3])/1874250 + (4*barE0[{16, 0, 0}]*zeta[3])/
    3, alphabar[{2, 1}, {4, 16}] -> (47021*barE0[{14, 0}]*zeta[3])/3748500 + 
   (2*barE0[{16, 0}]*zeta[3])/3, alphabar[{2, 0}, {4, 16}] -> 
  (47021*barE0[{14}]*zeta[3])/3213000 + (2*barE0[{16}]*zeta[3])/3, 
 alphabar[{1, 14}, {4, 16}] -> (-2*barE0[{4, 0}]*zeta[15])/15, 
 alphabar[{1, 13}, {4, 16}] -> 
  (-297925056*barE0[{14, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[3])/595, 
 alphabar[{1, 12}, {4, 16}] -> 
  (-45834624*barE0[{14, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[3])/595, 
 alphabar[{1, 11}, {4, 16}] -> 
  (-5729328*barE0[{14, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[3])/595, 
 alphabar[{1, 10}, {4, 16}] -> 
  (-694464*barE0[{14, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[3])/595, 
 alphabar[{1, 9}, {4, 16}] -> (-86808*barE0[{14, 0, 0, 0, 0, 0, 0, 0, 0}]*
    zeta[3])/595, alphabar[{1, 8}, {4, 16}] -> 
  (-57872*barE0[{14, 0, 0, 0, 0, 0, 0, 0}]*zeta[3])/2975, 
 alphabar[{1, 7}, {4, 16}] -> (-3617*barE0[{14, 0, 0, 0, 0, 0, 0}]*zeta[3])/
   1275, alphabar[{1, 6}, {4, 16}] -> 
  (-28936*barE0[{14, 0, 0, 0, 0, 0}]*zeta[3])/62475, 
 alphabar[{1, 5}, {4, 16}] -> (-3617*barE0[{14, 0, 0, 0, 0}]*zeta[3])/41650, 
 alphabar[{1, 4}, {4, 16}] -> (-3617*barE0[{14, 0, 0, 0}]*zeta[3])/187425, 
 alphabar[{1, 3}, {4, 16}] -> (-39787*barE0[{14, 0, 0}]*zeta[3])/7497000, 
 alphabar[{1, 2}, {4, 16}] -> (-3617*barE0[{14, 0}]*zeta[3])/1874250, 
 alphabar[{1, 1}, {4, 16}] -> (-47021*barE0[{14}]*zeta[3])/44982000, 
 alphabar[{1, 0}, {4, 16}] -> 0, alphabar[{0, 14}, {4, 16}] -> 
  (595850112*barE0[{14, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[3])/85 - 
   (2*barE0[{4}]*zeta[15])/15, alphabar[{0, 13}, {4, 16}] -> 
  (297925056*barE0[{14, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[3])/595, 
 alphabar[{0, 12}, {4, 16}] -> 
  (22917312*barE0[{14, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[3])/595, 
 alphabar[{0, 11}, {4, 16}] -> 
  (1909776*barE0[{14, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[3])/595, 
 alphabar[{0, 10}, {4, 16}] -> (173616*barE0[{14, 0, 0, 0, 0, 0, 0, 0, 0}]*
    zeta[3])/595, alphabar[{0, 9}, {4, 16}] -> 
  (86808*barE0[{14, 0, 0, 0, 0, 0, 0, 0}]*zeta[3])/2975, 
 alphabar[{0, 8}, {4, 16}] -> (28936*barE0[{14, 0, 0, 0, 0, 0, 0}]*zeta[3])/
   8925, alphabar[{0, 7}, {4, 16}] -> 
  (3617*barE0[{14, 0, 0, 0, 0, 0}]*zeta[3])/8925, 
 alphabar[{0, 6}, {4, 16}] -> (3617*barE0[{14, 0, 0, 0, 0}]*zeta[3])/62475, 
 alphabar[{0, 5}, {4, 16}] -> (3617*barE0[{14, 0, 0, 0}]*zeta[3])/374850, 
 alphabar[{0, 4}, {4, 16}] -> (3617*barE0[{14, 0, 0}]*zeta[3])/1874250, 
 alphabar[{0, 3}, {4, 16}] -> (3617*barE0[{14, 0}]*zeta[3])/7497000, 
 alphabar[{0, 2}, {4, 16}] -> (3617*barE0[{14}]*zeta[3])/22491000, 
 alphabar[{0, 1}, {4, 16}] -> 0, alphabar[{0, 0}, {4, 16}] -> 0, 
 alphabar[{2, 16}, {4, 18}] -> 
  13948526592000*barE0[{18, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*
    zeta[3] - (4*barE0[{4, 0, 0}]*zeta[17])/17, 
 alphabar[{2, 15}, {4, 18}] -> 871782912000*
   barE0[{18, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[3], 
 alphabar[{2, 14}, {4, 18}] -> 
  (12646329696000*barE0[{16, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*
     zeta[3])/1168291 + 58118860800*barE0[{18, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0}]*zeta[3], alphabar[{2, 13}, {4, 18}] -> 
  (2709927792000*barE0[{16, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[3])/
    1168291 + 4151347200*barE0[{18, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*
    zeta[3], alphabar[{2, 12}, {4, 18}] -> 
  (416911968000*barE0[{16, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[3])/
    1168291 + 319334400*barE0[{18, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*
    zeta[3], alphabar[{2, 11}, {4, 18}] -> 
  (57904440000*barE0[{16, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[3])/
    1168291 + 26611200*barE0[{18, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[3], 
 alphabar[{2, 10}, {4, 18}] -> 
  (7896060000*barE0[{16, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[3])/1168291 + 
   2419200*barE0[{18, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[3], 
 alphabar[{2, 9}, {4, 18}] -> 
  (1105448400*barE0[{16, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[3])/1168291 + 
   241920*barE0[{18, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[3], 
 alphabar[{2, 8}, {4, 18}] -> 
  (491310400*barE0[{16, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[3])/3504873 + 
   26880*barE0[{18, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[3], 
 alphabar[{2, 7}, {4, 18}] -> 
  (26320200*barE0[{16, 0, 0, 0, 0, 0, 0, 0}]*zeta[3])/1168291 + 
   3360*barE0[{18, 0, 0, 0, 0, 0, 0, 0}]*zeta[3], 
 alphabar[{2, 6}, {4, 18}] -> 
  (32900250*barE0[{16, 0, 0, 0, 0, 0, 0}]*zeta[3])/8178037 + 
   480*barE0[{18, 0, 0, 0, 0, 0, 0}]*zeta[3], alphabar[{2, 5}, {4, 18}] -> 
  (60317125*barE0[{16, 0, 0, 0, 0, 0}]*zeta[3])/73602333 + 
   80*barE0[{18, 0, 0, 0, 0, 0}]*zeta[3], alphabar[{2, 4}, {4, 18}] -> 
  (4825370*barE0[{16, 0, 0, 0, 0}]*zeta[3])/24534111 + 
   16*barE0[{18, 0, 0, 0, 0}]*zeta[3], alphabar[{2, 3}, {4, 18}] -> 
  (2851355*barE0[{16, 0, 0, 0}]*zeta[3])/49068222 + 
   4*barE0[{18, 0, 0, 0}]*zeta[3], alphabar[{2, 2}, {4, 18}] -> 
  (2851355*barE0[{16, 0, 0}]*zeta[3])/126175428 + 
   (4*barE0[{18, 0, 0}]*zeta[3])/3, alphabar[{2, 1}, {4, 18}] -> 
  (1096675*barE0[{16, 0}]*zeta[3])/84116952 + (2*barE0[{18, 0}]*zeta[3])/3, 
 alphabar[{2, 0}, {4, 18}] -> (1096675*barE0[{16}]*zeta[3])/73602333 + 
   (2*barE0[{18}]*zeta[3])/3, alphabar[{1, 16}, {4, 18}] -> 
  (-2*barE0[{4, 0}]*zeta[17])/17, alphabar[{1, 15}, {4, 18}] -> 
  (-94847472720000*barE0[{16, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*
    zeta[3])/1168291, alphabar[{1, 14}, {4, 18}] -> 
  (-12646329696000*barE0[{16, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*
    zeta[3])/1168291, alphabar[{1, 13}, {4, 18}] -> 
  (-1354963896000*barE0[{16, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[3])/
   1168291, alphabar[{1, 12}, {4, 18}] -> 
  (-138970656000*barE0[{16, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[3])/
   1168291, alphabar[{1, 11}, {4, 18}] -> 
  (-14476110000*barE0[{16, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[3])/1168291, 
 alphabar[{1, 10}, {4, 18}] -> 
  (-1579212000*barE0[{16, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[3])/1168291, 
 alphabar[{1, 9}, {4, 18}] -> (-184241400*barE0[{16, 0, 0, 0, 0, 0, 0, 0, 0}]*
    zeta[3])/1168291, alphabar[{1, 8}, {4, 18}] -> 
  (-70187200*barE0[{16, 0, 0, 0, 0, 0, 0, 0}]*zeta[3])/3504873, 
 alphabar[{1, 7}, {4, 18}] -> (-3290025*barE0[{16, 0, 0, 0, 0, 0, 0}]*
    zeta[3])/1168291, alphabar[{1, 6}, {4, 18}] -> 
  (-10966750*barE0[{16, 0, 0, 0, 0, 0}]*zeta[3])/24534111, 
 alphabar[{1, 5}, {4, 18}] -> (-12063425*barE0[{16, 0, 0, 0, 0}]*zeta[3])/
   147204666, alphabar[{1, 4}, {4, 18}] -> 
  (-438670*barE0[{16, 0, 0, 0}]*zeta[3])/24534111, 
 alphabar[{1, 3}, {4, 18}] -> (-2851355*barE0[{16, 0, 0}]*zeta[3])/588818664, 
 alphabar[{1, 2}, {4, 18}] -> (-219335*barE0[{16, 0}]*zeta[3])/126175428, 
 alphabar[{1, 1}, {4, 18}] -> (-1096675*barE0[{16}]*zeta[3])/1177637328, 
 alphabar[{1, 0}, {4, 18}] -> 0, alphabar[{0, 16}, {4, 18}] -> 
  (1517559563520000*barE0[{16, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*
     zeta[3])/1168291 - (2*barE0[{4}]*zeta[17])/17, 
 alphabar[{0, 15}, {4, 18}] -> 
  (94847472720000*barE0[{16, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[3])/
   1168291, alphabar[{0, 14}, {4, 18}] -> 
  (6323164848000*barE0[{16, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[3])/
   1168291, alphabar[{0, 13}, {4, 18}] -> 
  (451654632000*barE0[{16, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[3])/
   1168291, alphabar[{0, 12}, {4, 18}] -> 
  (34742664000*barE0[{16, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[3])/1168291, 
 alphabar[{0, 11}, {4, 18}] -> 
  (2895222000*barE0[{16, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[3])/1168291, 
 alphabar[{0, 10}, {4, 18}] -> (263202000*barE0[{16, 0, 0, 0, 0, 0, 0, 0, 0}]*
    zeta[3])/1168291, alphabar[{0, 9}, {4, 18}] -> 
  (26320200*barE0[{16, 0, 0, 0, 0, 0, 0, 0}]*zeta[3])/1168291, 
 alphabar[{0, 8}, {4, 18}] -> (8773400*barE0[{16, 0, 0, 0, 0, 0, 0}]*zeta[3])/
   3504873, alphabar[{0, 7}, {4, 18}] -> 
  (1096675*barE0[{16, 0, 0, 0, 0, 0}]*zeta[3])/3504873, 
 alphabar[{0, 6}, {4, 18}] -> (1096675*barE0[{16, 0, 0, 0, 0}]*zeta[3])/
   24534111, alphabar[{0, 5}, {4, 18}] -> 
  (1096675*barE0[{16, 0, 0, 0}]*zeta[3])/147204666, 
 alphabar[{0, 4}, {4, 18}] -> (219335*barE0[{16, 0, 0}]*zeta[3])/147204666, 
 alphabar[{0, 3}, {4, 18}] -> (219335*barE0[{16, 0}]*zeta[3])/588818664, 
 alphabar[{0, 2}, {4, 18}] -> (219335*barE0[{16}]*zeta[3])/1766455992, 
 alphabar[{0, 1}, {4, 18}] -> 0, alphabar[{0, 0}, {4, 18}] -> 0, 
 alphabar[{2, 18}, {4, 20}] -> 
  4268249137152000*barE0[{20, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}]*zeta[3] - (4*barE0[{4, 0, 0}]*zeta[19])/19, 
 alphabar[{2, 17}, {4, 20}] -> 237124952064000*
   barE0[{20, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[3], 
 alphabar[{2, 16}, {4, 20}] -> 
  (1722117498716160*barE0[{18, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0}]*zeta[3])/833473 + 13948526592000*
    barE0[{20, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[3], 
 alphabar[{2, 15}, {4, 20}] -> 
  (322897031009280*barE0[{18, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*
     zeta[3])/833473 + 871782912000*barE0[{20, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}]*zeta[3], alphabar[{2, 14}, {4, 20}] -> 
  (43052937467904*barE0[{18, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*
     zeta[3])/833473 + 58118860800*barE0[{20, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0}]*zeta[3], alphabar[{2, 13}, {4, 20}] -> 
  (5125349698560*barE0[{18, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[3])/
    833473 + 4151347200*barE0[{20, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*
    zeta[3], alphabar[{2, 12}, {4, 20}] -> 
  (591386503680*barE0[{18, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[3])/
    833473 + 319334400*barE0[{20, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*
    zeta[3], alphabar[{2, 11}, {4, 20}] -> 
  (68995092096*barE0[{18, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[3])/833473 + 
   26611200*barE0[{20, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[3], 
 alphabar[{2, 10}, {4, 20}] -> 
  (91993456128*barE0[{18, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[3])/9168203 + 
   2419200*barE0[{20, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[3], 
 alphabar[{2, 9}, {4, 20}] -> 
  (59138650368*barE0[{18, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[3])/45841015 + 
   241920*barE0[{20, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[3], 
 alphabar[{2, 8}, {4, 20}] -> 
  (1642740288*barE0[{18, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[3])/9168203 + 
   26880*barE0[{20, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[3], 
 alphabar[{2, 7}, {4, 20}] -> 
  (68447512*barE0[{18, 0, 0, 0, 0, 0, 0, 0}]*zeta[3])/2500419 + 
   3360*barE0[{20, 0, 0, 0, 0, 0, 0, 0}]*zeta[3], 
 alphabar[{2, 6}, {4, 20}] -> 
  (19556432*barE0[{18, 0, 0, 0, 0, 0, 0}]*zeta[3])/4167365 + 
   480*barE0[{20, 0, 0, 0, 0, 0, 0}]*zeta[3], alphabar[{2, 5}, {4, 20}] -> 
  (127116808*barE0[{18, 0, 0, 0, 0, 0}]*zeta[3])/137523045 + 
   80*barE0[{20, 0, 0, 0, 0, 0}]*zeta[3], alphabar[{2, 4}, {4, 20}] -> 
  (444908828*barE0[{18, 0, 0, 0, 0}]*zeta[3])/2062845675 + 
   16*barE0[{20, 0, 0, 0, 0}]*zeta[3], alphabar[{2, 3}, {4, 20}] -> 
  (8555939*barE0[{18, 0, 0, 0}]*zeta[3])/137523045 + 
   4*barE0[{20, 0, 0, 0}]*zeta[3], alphabar[{2, 2}, {4, 20}] -> 
  (9778216*barE0[{18, 0, 0}]*zeta[3])/412569135 + 
   (4*barE0[{20, 0, 0}]*zeta[3])/3, alphabar[{2, 1}, {4, 20}] -> 
  (83114836*barE0[{18, 0}]*zeta[3])/6188537025 + (2*barE0[{20, 0}]*zeta[3])/
    3, alphabar[{2, 0}, {4, 20}] -> 
  (20778709*barE0[{18}]*zeta[3])/1375230450 + (2*barE0[{20}]*zeta[3])/3, 
 alphabar[{1, 18}, {4, 20}] -> (-2*barE0[{4, 0}]*zeta[19])/19, 
 alphabar[{1, 17}, {4, 20}] -> 
  (-14637998739087360*barE0[{18, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0}]*zeta[3])/833473, alphabar[{1, 16}, {4, 20}] -> 
  (-1722117498716160*barE0[{18, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*
    zeta[3])/833473, alphabar[{1, 15}, {4, 20}] -> 
  (-161448515504640*barE0[{18, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*
    zeta[3])/833473, alphabar[{1, 14}, {4, 20}] -> 
  (-14350979155968*barE0[{18, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*
    zeta[3])/833473, alphabar[{1, 13}, {4, 20}] -> 
  (-1281337424640*barE0[{18, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[3])/
   833473, alphabar[{1, 12}, {4, 20}] -> 
  (-118277300736*barE0[{18, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[3])/
   833473, alphabar[{1, 11}, {4, 20}] -> 
  (-11499182016*barE0[{18, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[3])/833473, 
 alphabar[{1, 10}, {4, 20}] -> 
  (-13141922304*barE0[{18, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[3])/9168203, 
 alphabar[{1, 9}, {4, 20}] -> 
  (-7392331296*barE0[{18, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[3])/45841015, 
 alphabar[{1, 8}, {4, 20}] -> (-547580096*barE0[{18, 0, 0, 0, 0, 0, 0, 0}]*
    zeta[3])/27504609, alphabar[{1, 7}, {4, 20}] -> 
  (-34223756*barE0[{18, 0, 0, 0, 0, 0, 0}]*zeta[3])/12502095, 
 alphabar[{1, 6}, {4, 20}] -> (-19556432*barE0[{18, 0, 0, 0, 0, 0}]*zeta[3])/
   45841015, alphabar[{1, 5}, {4, 20}] -> 
  (-31779202*barE0[{18, 0, 0, 0, 0}]*zeta[3])/412569135, 
 alphabar[{1, 4}, {4, 20}] -> (-34223756*barE0[{18, 0, 0, 0}]*zeta[3])/
   2062845675, alphabar[{1, 3}, {4, 20}] -> 
  (-1222277*barE0[{18, 0, 0}]*zeta[3])/275046090, 
 alphabar[{1, 2}, {4, 20}] -> (-9778216*barE0[{18, 0}]*zeta[3])/6188537025, 
 alphabar[{1, 1}, {4, 20}] -> (-20778709*barE0[{18}]*zeta[3])/24754148100, 
 alphabar[{1, 0}, {4, 20}] -> 0, alphabar[{0, 18}, {4, 20}] -> 
  (263483977303572480*barE0[{18, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0}]*zeta[3])/833473 - (2*barE0[{4}]*zeta[19])/19, 
 alphabar[{0, 17}, {4, 20}] -> 
  (14637998739087360*barE0[{18, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*
    zeta[3])/833473, alphabar[{0, 16}, {4, 20}] -> 
  (861058749358080*barE0[{18, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*
    zeta[3])/833473, alphabar[{0, 15}, {4, 20}] -> 
  (53816171834880*barE0[{18, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[3])/
   833473, alphabar[{0, 14}, {4, 20}] -> 
  (3587744788992*barE0[{18, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[3])/
   833473, alphabar[{0, 13}, {4, 20}] -> 
  (256267484928*barE0[{18, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[3])/833473, 
 alphabar[{0, 12}, {4, 20}] -> 
  (19712883456*barE0[{18, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[3])/833473, 
 alphabar[{0, 11}, {4, 20}] -> 
  (1642740288*barE0[{18, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[3])/833473, 
 alphabar[{0, 10}, {4, 20}] -> 
  (1642740288*barE0[{18, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[3])/9168203, 
 alphabar[{0, 9}, {4, 20}] -> (821370144*barE0[{18, 0, 0, 0, 0, 0, 0, 0}]*
    zeta[3])/45841015, alphabar[{0, 8}, {4, 20}] -> 
  (273790048*barE0[{18, 0, 0, 0, 0, 0, 0}]*zeta[3])/137523045, 
 alphabar[{0, 7}, {4, 20}] -> (34223756*barE0[{18, 0, 0, 0, 0, 0}]*zeta[3])/
   137523045, alphabar[{0, 6}, {4, 20}] -> 
  (4889108*barE0[{18, 0, 0, 0, 0}]*zeta[3])/137523045, 
 alphabar[{0, 5}, {4, 20}] -> (2444554*barE0[{18, 0, 0, 0}]*zeta[3])/
   412569135, alphabar[{0, 4}, {4, 20}] -> 
  (2444554*barE0[{18, 0, 0}]*zeta[3])/2062845675, 
 alphabar[{0, 3}, {4, 20}] -> (1222277*barE0[{18, 0}]*zeta[3])/4125691350, 
 alphabar[{0, 2}, {4, 20}] -> (1222277*barE0[{18}]*zeta[3])/12377074050, 
 alphabar[{0, 1}, {4, 20}] -> 0, alphabar[{0, 0}, {4, 20}] -> 0, 
 alphabar[{2, 20}, {4, 22}] -> 
  1621934672117760000*barE0[{22, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}]*zeta[3] - (4*barE0[{4, 0, 0}]*zeta[21])/21, 
 alphabar[{2, 19}, {4, 22}] -> 81096733605888000*
   barE0[{22, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*
   zeta[3], alphabar[{2, 18}, {4, 22}] -> 
  (2067615858806784000*barE0[{20, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0}]*zeta[3])/4016053 + 4268249137152000*
    barE0[{22, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*
    zeta[3], alphabar[{2, 17}, {4, 22}] -> 
  (344602643134464000*barE0[{20, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0}]*zeta[3])/4016053 + 237124952064000*
    barE0[{22, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[3], 
 alphabar[{2, 16}, {4, 22}] -> 
  (40541487427584000*barE0[{20, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0}]*zeta[3])/4016053 + 13948526592000*
    barE0[{22, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[3], 
 alphabar[{2, 15}, {4, 22}] -> 
  (4223071607040000*barE0[{20, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*
     zeta[3])/4016053 + 871782912000*barE0[{22, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}]*zeta[3], alphabar[{2, 14}, {4, 22}] -> 
  (422307160704000*barE0[{20, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*
     zeta[3])/4016053 + 58118860800*barE0[{22, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0}]*zeta[3], alphabar[{2, 13}, {4, 22}] -> 
  (42230716070400*barE0[{20, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[3])/
    4016053 + 4151347200*barE0[{22, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*
    zeta[3], alphabar[{2, 12}, {4, 22}] -> 
  (4331355494400*barE0[{20, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[3])/
    4016053 + 319334400*barE0[{22, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*
    zeta[3], alphabar[{2, 11}, {4, 22}] -> 
  (3248516620800*barE0[{20, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[3])/
    28112371 + 26611200*barE0[{22, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[3], 
 alphabar[{2, 10}, {4, 22}] -> 
  (369149616000*barE0[{20, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[3])/28112371 + 
   2419200*barE0[{22, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[3], 
 alphabar[{2, 9}, {4, 22}] -> 
  (45118286400*barE0[{20, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[3])/28112371 + 
   241920*barE0[{22, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[3], 
 alphabar[{2, 8}, {4, 22}] -> 
  (6015771520*barE0[{20, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[3])/28112371 + 
   26880*barE0[{22, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[3], 
 alphabar[{2, 7}, {4, 22}] -> 
  (888693520*barE0[{20, 0, 0, 0, 0, 0, 0, 0}]*zeta[3])/28112371 + 
   3360*barE0[{22, 0, 0, 0, 0, 0, 0, 0}]*zeta[3], 
 alphabar[{2, 6}, {4, 22}] -> 
  (444346760*barE0[{20, 0, 0, 0, 0, 0, 0}]*zeta[3])/84337113 + 
   480*barE0[{22, 0, 0, 0, 0, 0, 0}]*zeta[3], alphabar[{2, 5}, {4, 22}] -> 
  (85451300*barE0[{20, 0, 0, 0, 0, 0}]*zeta[3])/84337113 + 
   80*barE0[{22, 0, 0, 0, 0, 0}]*zeta[3], alphabar[{2, 4}, {4, 22}] -> 
  (136722080*barE0[{20, 0, 0, 0, 0}]*zeta[3])/590359791 + 
   16*barE0[{22, 0, 0, 0, 0}]*zeta[3], alphabar[{2, 3}, {4, 22}] -> 
  (116213768*barE0[{20, 0, 0, 0}]*zeta[3])/1771079373 + 
   4*barE0[{22, 0, 0, 0}]*zeta[3], alphabar[{2, 2}, {4, 22}] -> 
  (14526721*barE0[{20, 0, 0}]*zeta[3])/590359791 + 
   (4*barE0[{22, 0, 0}]*zeta[3])/3, alphabar[{2, 1}, {4, 22}] -> 
  (16235747*barE0[{20, 0}]*zeta[3])/1180719582 + (2*barE0[{22, 0}]*zeta[3])/
    3, alphabar[{2, 0}, {4, 22}] -> 
  (81178735*barE0[{20}]*zeta[3])/5313238119 + (2*barE0[{22}]*zeta[3])/3, 
 alphabar[{1, 20}, {4, 22}] -> (-2*barE0[{4, 0}]*zeta[21])/21, 
 alphabar[{1, 19}, {4, 22}] -> 
  (-19642350658664448000*barE0[{20, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0}]*zeta[3])/4016053, alphabar[{1, 18}, {4, 22}] -> 
  (-2067615858806784000*barE0[{20, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}]*zeta[3])/4016053, alphabar[{1, 17}, {4, 22}] -> 
  (-172301321567232000*barE0[{20, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}]*zeta[3])/4016053, alphabar[{1, 16}, {4, 22}] -> 
  (-13513829142528000*barE0[{20, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0}]*zeta[3])/4016053, alphabar[{1, 15}, {4, 22}] -> 
  (-1055767901760000*barE0[{20, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*
    zeta[3])/4016053, alphabar[{1, 14}, {4, 22}] -> 
  (-84461432140800*barE0[{20, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*
    zeta[3])/4016053, alphabar[{1, 13}, {4, 22}] -> 
  (-7038452678400*barE0[{20, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[3])/
   4016053, alphabar[{1, 12}, {4, 22}] -> 
  (-4331355494400*barE0[{20, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[3])/
   28112371, alphabar[{1, 11}, {4, 22}] -> 
  (-406064577600*barE0[{20, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[3])/28112371, 
 alphabar[{1, 10}, {4, 22}] -> 
  (-41016624000*barE0[{20, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[3])/28112371, 
 alphabar[{1, 9}, {4, 22}] -> 
  (-4511828640*barE0[{20, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[3])/28112371, 
 alphabar[{1, 8}, {4, 22}] -> (-546888320*barE0[{20, 0, 0, 0, 0, 0, 0, 0}]*
    zeta[3])/28112371, alphabar[{1, 7}, {4, 22}] -> 
  (-222173380*barE0[{20, 0, 0, 0, 0, 0, 0}]*zeta[3])/84337113, 
 alphabar[{1, 6}, {4, 22}] -> (-34180520*barE0[{20, 0, 0, 0, 0, 0}]*zeta[3])/
   84337113, alphabar[{1, 5}, {4, 22}] -> 
  (-42725650*barE0[{20, 0, 0, 0, 0}]*zeta[3])/590359791, 
 alphabar[{1, 4}, {4, 22}] -> (-27344416*barE0[{20, 0, 0, 0}]*zeta[3])/
   1771079373, alphabar[{1, 3}, {4, 22}] -> 
  (-14526721*barE0[{20, 0, 0}]*zeta[3])/3542158746, 
 alphabar[{1, 2}, {4, 22}] -> (-854513*barE0[{20, 0}]*zeta[3])/590359791, 
 alphabar[{1, 1}, {4, 22}] -> (-16235747*barE0[{20}]*zeta[3])/21252952476, 
 alphabar[{1, 0}, {4, 22}] -> 0, alphabar[{0, 20}, {4, 22}] -> 
  (392847013173288960000*barE0[{20, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0}]*zeta[3])/4016053 - (2*barE0[{4}]*zeta[21])/21, 
 alphabar[{0, 19}, {4, 22}] -> 
  (19642350658664448000*barE0[{20, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}]*zeta[3])/4016053, alphabar[{0, 18}, {4, 22}] -> 
  (1033807929403392000*barE0[{20, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}]*zeta[3])/4016053, alphabar[{0, 17}, {4, 22}] -> 
  (57433773855744000*barE0[{20, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*
    zeta[3])/4016053, alphabar[{0, 16}, {4, 22}] -> 
  (3378457285632000*barE0[{20, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*
    zeta[3])/4016053, alphabar[{0, 15}, {4, 22}] -> 
  (211153580352000*barE0[{20, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*
    zeta[3])/4016053, alphabar[{0, 14}, {4, 22}] -> 
  (14076905356800*barE0[{20, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[3])/
   4016053, alphabar[{0, 13}, {4, 22}] -> 
  (7038452678400*barE0[{20, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[3])/
   28112371, alphabar[{0, 12}, {4, 22}] -> 
  (541419436800*barE0[{20, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[3])/28112371, 
 alphabar[{0, 11}, {4, 22}] -> 
  (45118286400*barE0[{20, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[3])/28112371, 
 alphabar[{0, 10}, {4, 22}] -> 
  (4101662400*barE0[{20, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[3])/28112371, 
 alphabar[{0, 9}, {4, 22}] -> (410166240*barE0[{20, 0, 0, 0, 0, 0, 0, 0}]*
    zeta[3])/28112371, alphabar[{0, 8}, {4, 22}] -> 
  (136722080*barE0[{20, 0, 0, 0, 0, 0, 0}]*zeta[3])/84337113, 
 alphabar[{0, 7}, {4, 22}] -> (17090260*barE0[{20, 0, 0, 0, 0, 0}]*zeta[3])/
   84337113, alphabar[{0, 6}, {4, 22}] -> 
  (17090260*barE0[{20, 0, 0, 0, 0}]*zeta[3])/590359791, 
 alphabar[{0, 5}, {4, 22}] -> (8545130*barE0[{20, 0, 0, 0}]*zeta[3])/
   1771079373, alphabar[{0, 4}, {4, 22}] -> 
  (1709026*barE0[{20, 0, 0}]*zeta[3])/1771079373, 
 alphabar[{0, 3}, {4, 22}] -> (854513*barE0[{20, 0}]*zeta[3])/3542158746, 
 alphabar[{0, 2}, {4, 22}] -> (854513*barE0[{20}]*zeta[3])/10626476238, 
 alphabar[{0, 1}, {4, 22}] -> 0, alphabar[{0, 0}, {4, 22}] -> 0, 
 alphabar[{2, 22}, {4, 24}] -> 
  749333818518405120000*barE0[{24, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}]*zeta[3] - (4*barE0[{4, 0, 0}]*zeta[23])/23, 
 alphabar[{2, 21}, {4, 24}] -> 34060628114472960000*
   barE0[{24, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*
   zeta[3], alphabar[{2, 20}, {4, 24}] -> 
  (3191534419218259968000*barE0[{22, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0}]*zeta[3])/19653799 + 
   1621934672117760000*barE0[{24, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0}]*zeta[3], alphabar[{2, 19}, {4, 24}] -> 
  (478730162882738995200*barE0[{22, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0}]*zeta[3])/19653799 + 81096733605888000*
    barE0[{24, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*
    zeta[3], alphabar[{2, 18}, {4, 24}] -> 
  (50392648724498841600*barE0[{22, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0}]*zeta[3])/19653799 + 4268249137152000*
    barE0[{24, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*
    zeta[3], alphabar[{2, 17}, {4, 24}] -> 
  (4665985993009152000*barE0[{22, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0}]*zeta[3])/19653799 + 237124952064000*
    barE0[{24, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[3], 
 alphabar[{2, 16}, {4, 24}] -> 
  (411704646441984000*barE0[{22, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0}]*zeta[3])/19653799 + 13948526592000*
    barE0[{24, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[3], 
 alphabar[{2, 15}, {4, 24}] -> 
  (36024156563673600*barE0[{22, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*
     zeta[3])/19653799 + 871782912000*barE0[{24, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0}]*zeta[3], alphabar[{2, 14}, {4, 24}] -> 
  (3202147250104320*barE0[{22, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*
     zeta[3])/19653799 + 58118860800*barE0[{24, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0}]*zeta[3], alphabar[{2, 13}, {4, 24}] -> 
  (294074747458560*barE0[{22, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*
     zeta[3])/19653799 + 4151347200*barE0[{24, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}]*zeta[3], alphabar[{2, 12}, {4, 24}] -> 
  (367593434323200*barE0[{22, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[3])/
    255499387 + 319334400*barE0[{24, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*
    zeta[3], alphabar[{2, 11}, {4, 24}] -> 
  (3403642910400*barE0[{22, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[3])/
    23227217 + 26611200*barE0[{24, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[3], 
 alphabar[{2, 10}, {4, 24}] -> 
  (4084371492480*barE0[{22, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[3])/
    255499387 + 2419200*barE0[{24, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[3], 
 alphabar[{2, 9}, {4, 24}] -> 
  (408437149248*barE0[{22, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[3])/216191789 + 
   241920*barE0[{24, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[3], 
 alphabar[{2, 8}, {4, 24}] -> 
  (52945556384*barE0[{22, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[3])/216191789 + 
   26880*barE0[{24, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[3], 
 alphabar[{2, 7}, {4, 24}] -> 
  (99272918220*barE0[{22, 0, 0, 0, 0, 0, 0, 0}]*zeta[3])/2810493257 + 
   3360*barE0[{24, 0, 0, 0, 0, 0, 0, 0}]*zeta[3], 
 alphabar[{2, 6}, {4, 24}] -> 
  (113454763680*barE0[{22, 0, 0, 0, 0, 0, 0}]*zeta[3])/19673452799 + 
   480*barE0[{24, 0, 0, 0, 0, 0, 0}]*zeta[3], alphabar[{2, 5}, {4, 24}] -> 
  (64291032752*barE0[{22, 0, 0, 0, 0, 0}]*zeta[3])/59020358397 + 
   80*barE0[{24, 0, 0, 0, 0, 0}]*zeta[3], alphabar[{2, 4}, {4, 24}] -> 
  (24109137282*barE0[{22, 0, 0, 0, 0}]*zeta[3])/98367263995 + 
   16*barE0[{24, 0, 0, 0, 0}]*zeta[3], alphabar[{2, 3}, {4, 24}] -> 
  (13472753187*barE0[{22, 0, 0, 0}]*zeta[3])/196734527990 + 
   4*barE0[{24, 0, 0, 0}]*zeta[3], alphabar[{2, 2}, {4, 24}] -> 
  (4490917729*barE0[{22, 0, 0}]*zeta[3])/177061075191 + 
   (4*barE0[{24, 0, 0}]*zeta[3])/3, alphabar[{2, 1}, {4, 24}] -> 
  (236364091*barE0[{22, 0}]*zeta[3])/16862959542 + 
   (2*barE0[{24, 0}]*zeta[3])/3, alphabar[{2, 0}, {4, 24}] -> 
  (236364091*barE0[{22}]*zeta[3])/15329963220 + (2*barE0[{24}]*zeta[3])/3, 
 alphabar[{1, 22}, {4, 24}] -> (-2*barE0[{4, 0}]*zeta[23])/23, 
 alphabar[{1, 21}, {4, 24}] -> (-33511111401791729664000*
    barE0[{22, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*
    zeta[3])/19653799, alphabar[{1, 20}, {4, 24}] -> 
  (-3191534419218259968000*barE0[{22, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0}]*zeta[3])/19653799, alphabar[{1, 19}, {4, 24}] -> 
  (-239365081441369497600*barE0[{22, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}]*zeta[3])/19653799, alphabar[{1, 18}, {4, 24}] -> 
  (-16797549574832947200*barE0[{22, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}]*zeta[3])/19653799, alphabar[{1, 17}, {4, 24}] -> 
  (-1166496498252288000*barE0[{22, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}]*zeta[3])/19653799, alphabar[{1, 16}, {4, 24}] -> 
  (-82340929288396800*barE0[{22, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0}]*zeta[3])/19653799, alphabar[{1, 15}, {4, 24}] -> 
  (-6004026093945600*barE0[{22, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*
    zeta[3])/19653799, alphabar[{1, 14}, {4, 24}] -> 
  (-457449607157760*barE0[{22, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*
    zeta[3])/19653799, alphabar[{1, 13}, {4, 24}] -> 
  (-36759343432320*barE0[{22, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[3])/
   19653799, alphabar[{1, 12}, {4, 24}] -> 
  (-40843714924800*barE0[{22, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[3])/
   255499387, alphabar[{1, 11}, {4, 24}] -> 
  (-340364291040*barE0[{22, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[3])/23227217, 
 alphabar[{1, 10}, {4, 24}] -> 
  (-4084371492480*barE0[{22, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[3])/2810493257, 
 alphabar[{1, 9}, {4, 24}] -> 
  (-34036429104*barE0[{22, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[3])/216191789, 
 alphabar[{1, 8}, {4, 24}] -> (-52945556384*barE0[{22, 0, 0, 0, 0, 0, 0, 0}]*
    zeta[3])/2810493257, alphabar[{1, 7}, {4, 24}] -> 
  (-7090922730*barE0[{22, 0, 0, 0, 0, 0, 0}]*zeta[3])/2810493257, 
 alphabar[{1, 6}, {4, 24}] -> (-7563650912*barE0[{22, 0, 0, 0, 0, 0}]*
    zeta[3])/19673452799, alphabar[{1, 5}, {4, 24}] -> 
  (-4018189547*barE0[{22, 0, 0, 0, 0}]*zeta[3])/59020358397, 
 alphabar[{1, 4}, {4, 24}] -> (-1418184546*barE0[{22, 0, 0, 0}]*zeta[3])/
   98367263995, alphabar[{1, 3}, {4, 24}] -> 
  (-4490917729*barE0[{22, 0, 0}]*zeta[3])/1180407167940, 
 alphabar[{1, 2}, {4, 24}] -> (-236364091*barE0[{22, 0}]*zeta[3])/
   177061075191, alphabar[{1, 1}, {4, 24}] -> 
  (-236364091*barE0[{22}]*zeta[3])/337259190840, 
 alphabar[{1, 0}, {4, 24}] -> 0, alphabar[{0, 22}, {4, 24}] -> 
  (67022222803583459328000*barE0[{22, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0}]*zeta[3])/1786709 - (2*barE0[{4}]*zeta[23])/23, 
 alphabar[{0, 21}, {4, 24}] -> 
  (33511111401791729664000*barE0[{22, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0}]*zeta[3])/19653799, alphabar[{0, 20}, {4, 24}] -> 
  (1595767209609129984000*barE0[{22, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}]*zeta[3])/19653799, alphabar[{0, 19}, {4, 24}] -> 
  (79788360480456499200*barE0[{22, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}]*zeta[3])/19653799, alphabar[{0, 18}, {4, 24}] -> 
  (4199387393708236800*barE0[{22, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}]*zeta[3])/19653799, alphabar[{0, 17}, {4, 24}] -> 
  (233299299650457600*barE0[{22, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0}]*zeta[3])/19653799, alphabar[{0, 16}, {4, 24}] -> 
  (13723488214732800*barE0[{22, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*
    zeta[3])/19653799, alphabar[{0, 15}, {4, 24}] -> 
  (857718013420800*barE0[{22, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*
    zeta[3])/19653799, alphabar[{0, 14}, {4, 24}] -> 
  (57181200894720*barE0[{22, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[3])/
   19653799, alphabar[{0, 13}, {4, 24}] -> 
  (4084371492480*barE0[{22, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[3])/
   19653799, alphabar[{0, 12}, {4, 24}] -> 
  (4084371492480*barE0[{22, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[3])/
   255499387, alphabar[{0, 11}, {4, 24}] -> 
  (340364291040*barE0[{22, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[3])/255499387, 
 alphabar[{0, 10}, {4, 24}] -> 
  (340364291040*barE0[{22, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[3])/2810493257, 
 alphabar[{0, 9}, {4, 24}] -> (34036429104*barE0[{22, 0, 0, 0, 0, 0, 0, 0}]*
    zeta[3])/2810493257, alphabar[{0, 8}, {4, 24}] -> 
  (3781825456*barE0[{22, 0, 0, 0, 0, 0, 0}]*zeta[3])/2810493257, 
 alphabar[{0, 7}, {4, 24}] -> (472728182*barE0[{22, 0, 0, 0, 0, 0}]*zeta[3])/
   2810493257, alphabar[{0, 6}, {4, 24}] -> 
  (472728182*barE0[{22, 0, 0, 0, 0}]*zeta[3])/19673452799, 
 alphabar[{0, 5}, {4, 24}] -> (236364091*barE0[{22, 0, 0, 0}]*zeta[3])/
   59020358397, alphabar[{0, 4}, {4, 24}] -> 
  (236364091*barE0[{22, 0, 0}]*zeta[3])/295101791985, 
 alphabar[{0, 3}, {4, 24}] -> (236364091*barE0[{22, 0}]*zeta[3])/
   1180407167940, alphabar[{0, 2}, {4, 24}] -> 
  (236364091*barE0[{22}]*zeta[3])/3541221503820, 
 alphabar[{0, 1}, {4, 24}] -> 0, alphabar[{0, 0}, {4, 24}] -> 0, 
 alphabar[{3, 4}, {6, 6}] -> (-12*barE0[{6, 0, 0, 0}]*zeta[5])/5, 
 alphabar[{2, 4}, {6, 6}] -> (-4*barE0[{6, 0, 0}]*zeta[5])/5, 
 alphabar[{1, 4}, {6, 6}] -> (-2*barE0[{6, 0}]*zeta[5])/5, 
 alphabar[{0, 4}, {6, 6}] -> (-2*barE0[{6}]*zeta[5])/5, 
 alphabar[{2, 3}, {6, 6}] -> 0, alphabar[{1, 3}, {6, 6}] -> 0, 
 alphabar[{0, 3}, {6, 6}] -> 0, alphabar[{1, 2}, {6, 6}] -> 0, 
 alphabar[{0, 2}, {6, 6}] -> 0, alphabar[{0, 1}, {6, 6}] -> 0, 
 alphabar[{0, 0}, {6, 6}] -> 0, alphabar[{1, 0}, {6, 6}] -> 0, 
 alphabar[{2, 0}, {6, 6}] -> 0, alphabar[{3, 0}, {6, 6}] -> 0, 
 alphabar[{4, 0}, {6, 6}] -> (2*barE0[{6}]*zeta[5])/5, 
 alphabar[{1, 1}, {6, 6}] -> 0, alphabar[{2, 1}, {6, 6}] -> 0, 
 alphabar[{3, 1}, {6, 6}] -> 0, alphabar[{4, 1}, {6, 6}] -> 
  (2*barE0[{6, 0}]*zeta[5])/5, alphabar[{2, 2}, {6, 6}] -> 0, 
 alphabar[{3, 2}, {6, 6}] -> 0, alphabar[{4, 2}, {6, 6}] -> 
  (4*barE0[{6, 0, 0}]*zeta[5])/5, alphabar[{3, 3}, {6, 6}] -> 0, 
 alphabar[{4, 3}, {6, 6}] -> (12*barE0[{6, 0, 0, 0}]*zeta[5])/5, 
 alphabar[{4, 4}, {6, 6}] -> 0, alphabar[{4, 6}, {6, 8}] -> 
  288*barE0[{8, 0, 0, 0, 0, 0, 0}]*zeta[5] - 
   (48*barE0[{6, 0, 0, 0, 0}]*zeta[7])/7, alphabar[{4, 5}, {6, 8}] -> 
  48*barE0[{8, 0, 0, 0, 0, 0}]*zeta[5], alphabar[{4, 4}, {6, 8}] -> 
  (48*barE0[{8, 0, 0, 0, 0}]*zeta[5])/5, alphabar[{4, 3}, {6, 8}] -> 
  (12*barE0[{8, 0, 0, 0}]*zeta[5])/5, alphabar[{4, 2}, {6, 8}] -> 
  -(barE0[{4, 0, 0}]*zeta[5])/73500 + (4*barE0[{8, 0, 0}]*zeta[5])/5, 
 alphabar[{4, 1}, {6, 8}] -> -(barE0[{4, 0}]*zeta[5])/29400 + 
   (2*barE0[{8, 0}]*zeta[5])/5, alphabar[{4, 0}, {6, 8}] -> 
  -(barE0[{4}]*zeta[5])/9800 + (2*barE0[{8}]*zeta[5])/5, 
 alphabar[{3, 6}, {6, 8}] -> (-12*barE0[{6, 0, 0, 0}]*zeta[7])/7, 
 alphabar[{3, 5}, {6, 8}] -> 0, alphabar[{3, 4}, {6, 8}] -> 0, 
 alphabar[{3, 3}, {6, 8}] -> (barE0[{4, 0, 0}]*zeta[5])/98000, 
 alphabar[{3, 2}, {6, 8}] -> (barE0[{4, 0}]*zeta[5])/73500, 
 alphabar[{3, 1}, {6, 8}] -> (barE0[{4}]*zeta[5])/58800, 
 alphabar[{3, 0}, {6, 8}] -> 0, alphabar[{2, 6}, {6, 8}] -> 
  (-4*barE0[{6, 0, 0}]*zeta[7])/7, alphabar[{2, 5}, {6, 8}] -> 0, 
 alphabar[{2, 4}, {6, 8}] -> -(barE0[{4, 0, 0}]*zeta[5])/73500, 
 alphabar[{2, 3}, {6, 8}] -> -(barE0[{4, 0}]*zeta[5])/98000, 
 alphabar[{2, 2}, {6, 8}] -> -(barE0[{4}]*zeta[5])/147000, 
 alphabar[{2, 1}, {6, 8}] -> 0, alphabar[{2, 0}, {6, 8}] -> 0, 
 alphabar[{1, 6}, {6, 8}] -> (-2*barE0[{6, 0}]*zeta[7])/7, 
 alphabar[{1, 5}, {6, 8}] -> (barE0[{4, 0, 0}]*zeta[5])/29400, 
 alphabar[{1, 4}, {6, 8}] -> (barE0[{4, 0}]*zeta[5])/73500, 
 alphabar[{1, 3}, {6, 8}] -> (barE0[{4}]*zeta[5])/196000, 
 alphabar[{1, 2}, {6, 8}] -> 0, alphabar[{1, 1}, {6, 8}] -> 0, 
 alphabar[{1, 0}, {6, 8}] -> 0, alphabar[{0, 6}, {6, 8}] -> 
  -(barE0[{4, 0, 0}]*zeta[5])/4900 - (2*barE0[{6}]*zeta[7])/7, 
 alphabar[{0, 5}, {6, 8}] -> -(barE0[{4, 0}]*zeta[5])/29400, 
 alphabar[{0, 4}, {6, 8}] -> -(barE0[{4}]*zeta[5])/147000, 
 alphabar[{0, 3}, {6, 8}] -> 0, alphabar[{0, 2}, {6, 8}] -> 0, 
 alphabar[{0, 1}, {6, 8}] -> 0, alphabar[{0, 0}, {6, 8}] -> 0, 
 alphabar[{4, 8}, {6, 10}] -> 16128*barE0[{10, 0, 0, 0, 0, 0, 0, 0, 0}]*
    zeta[5] - (16*barE0[{6, 0, 0, 0, 0}]*zeta[9])/3, 
 alphabar[{4, 7}, {6, 10}] -> 2016*barE0[{10, 0, 0, 0, 0, 0, 0, 0}]*zeta[5], 
 alphabar[{4, 6}, {6, 10}] -> 288*barE0[{10, 0, 0, 0, 0, 0, 0}]*zeta[5], 
 alphabar[{4, 5}, {6, 10}] -> 48*barE0[{10, 0, 0, 0, 0, 0}]*zeta[5], 
 alphabar[{4, 4}, {6, 10}] -> -(barE0[{6, 0, 0, 0, 0}]*zeta[5])/20790 + 
   (48*barE0[{10, 0, 0, 0, 0}]*zeta[5])/5, alphabar[{4, 3}, {6, 10}] -> 
  -(barE0[{6, 0, 0, 0}]*zeta[5])/16632 + (12*barE0[{10, 0, 0, 0}]*zeta[5])/5, 
 alphabar[{4, 2}, {6, 10}] -> -(barE0[{6, 0, 0}]*zeta[5])/16632 + 
   (4*barE0[{10, 0, 0}]*zeta[5])/5, alphabar[{4, 1}, {6, 10}] -> 
  -(barE0[{6, 0}]*zeta[5])/14256 + (2*barE0[{10, 0}]*zeta[5])/5, 
 alphabar[{4, 0}, {6, 10}] -> -(barE0[{6}]*zeta[5])/7128 + 
   (2*barE0[{10}]*zeta[5])/5, alphabar[{3, 8}, {6, 10}] -> 
  (-4*barE0[{6, 0, 0, 0}]*zeta[9])/3, alphabar[{3, 7}, {6, 10}] -> 0, 
 alphabar[{3, 6}, {6, 10}] -> 0, alphabar[{3, 5}, {6, 10}] -> 
  (barE0[{6, 0, 0, 0, 0}]*zeta[5])/16632, alphabar[{3, 4}, {6, 10}] -> 
  (barE0[{6, 0, 0, 0}]*zeta[5])/20790, alphabar[{3, 3}, {6, 10}] -> 
  (barE0[{6, 0, 0}]*zeta[5])/33264, alphabar[{3, 2}, {6, 10}] -> 
  (barE0[{6, 0}]*zeta[5])/49896, alphabar[{3, 1}, {6, 10}] -> 
  (barE0[{6}]*zeta[5])/57024, alphabar[{3, 0}, {6, 10}] -> 0, 
 alphabar[{2, 8}, {6, 10}] -> (-4*barE0[{6, 0, 0}]*zeta[9])/9, 
 alphabar[{2, 7}, {6, 10}] -> 0, alphabar[{2, 6}, {6, 10}] -> 
  -(barE0[{6, 0, 0, 0, 0}]*zeta[5])/8316, alphabar[{2, 5}, {6, 10}] -> 
  -(barE0[{6, 0, 0, 0}]*zeta[5])/16632, alphabar[{2, 4}, {6, 10}] -> 
  -(barE0[{6, 0, 0}]*zeta[5])/41580, alphabar[{2, 3}, {6, 10}] -> 
  -(barE0[{6, 0}]*zeta[5])/99792, alphabar[{2, 2}, {6, 10}] -> 
  -(barE0[{6}]*zeta[5])/199584, alphabar[{2, 1}, {6, 10}] -> 0, 
 alphabar[{2, 0}, {6, 10}] -> 0, alphabar[{1, 8}, {6, 10}] -> 
  (-2*barE0[{6, 0}]*zeta[9])/9, alphabar[{1, 7}, {6, 10}] -> 
  (barE0[{6, 0, 0, 0, 0}]*zeta[5])/2376, alphabar[{1, 6}, {6, 10}] -> 
  (barE0[{6, 0, 0, 0}]*zeta[5])/8316, alphabar[{1, 5}, {6, 10}] -> 
  (barE0[{6, 0, 0}]*zeta[5])/33264, alphabar[{1, 4}, {6, 10}] -> 
  (barE0[{6, 0}]*zeta[5])/124740, alphabar[{1, 3}, {6, 10}] -> 
  (barE0[{6}]*zeta[5])/399168, alphabar[{1, 2}, {6, 10}] -> 0, 
 alphabar[{1, 1}, {6, 10}] -> 0, alphabar[{1, 0}, {6, 10}] -> 0, 
 alphabar[{0, 8}, {6, 10}] -> -(barE0[{6, 0, 0, 0, 0}]*zeta[5])/297 - 
   (2*barE0[{6}]*zeta[9])/9, alphabar[{0, 7}, {6, 10}] -> 
  -(barE0[{6, 0, 0, 0}]*zeta[5])/2376, alphabar[{0, 6}, {6, 10}] -> 
  -(barE0[{6, 0, 0}]*zeta[5])/16632, alphabar[{0, 5}, {6, 10}] -> 
  -(barE0[{6, 0}]*zeta[5])/99792, alphabar[{0, 4}, {6, 10}] -> 
  -(barE0[{6}]*zeta[5])/498960, alphabar[{0, 3}, {6, 10}] -> 0, 
 alphabar[{0, 2}, {6, 10}] -> 0, alphabar[{0, 1}, {6, 10}] -> 0, 
 alphabar[{0, 0}, {6, 10}] -> 0, alphabar[{4, 10}, {6, 12}] -> 
  1451520*barE0[{12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[5] - 
   (48*barE0[{6, 0, 0, 0, 0}]*zeta[11])/11, alphabar[{4, 9}, {6, 12}] -> 
  145152*barE0[{12, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[5], 
 alphabar[{4, 8}, {6, 12}] -> 16128*barE0[{12, 0, 0, 0, 0, 0, 0, 0, 0}]*
   zeta[5], alphabar[{4, 7}, {6, 12}] -> 
  2016*barE0[{12, 0, 0, 0, 0, 0, 0, 0}]*zeta[5], 
 alphabar[{4, 6}, {6, 12}] -> (-1382*barE0[{8, 0, 0, 0, 0, 0, 0}]*zeta[5])/
    2477475 + 288*barE0[{12, 0, 0, 0, 0, 0, 0}]*zeta[5], 
 alphabar[{4, 5}, {6, 12}] -> (-691*barE0[{8, 0, 0, 0, 0, 0}]*zeta[5])/
    1486485 + 48*barE0[{12, 0, 0, 0, 0, 0}]*zeta[5], 
 alphabar[{4, 4}, {6, 12}] -> (-691*barE0[{8, 0, 0, 0, 0}]*zeta[5])/2477475 + 
   (48*barE0[{12, 0, 0, 0, 0}]*zeta[5])/5, alphabar[{4, 3}, {6, 12}] -> 
  (-691*barE0[{8, 0, 0, 0}]*zeta[5])/4247100 + 
   (12*barE0[{12, 0, 0, 0}]*zeta[5])/5, alphabar[{4, 2}, {6, 12}] -> 
  (-691*barE0[{8, 0, 0}]*zeta[5])/6370650 + (4*barE0[{12, 0, 0}]*zeta[5])/5, 
 alphabar[{4, 1}, {6, 12}] -> (-691*barE0[{8, 0}]*zeta[5])/7078500 + 
   (2*barE0[{12, 0}]*zeta[5])/5, alphabar[{4, 0}, {6, 12}] -> 
  (-691*barE0[{8}]*zeta[5])/4247100 + (2*barE0[{12}]*zeta[5])/5, 
 alphabar[{3, 10}, {6, 12}] -> (-12*barE0[{6, 0, 0, 0}]*zeta[11])/11, 
 alphabar[{3, 9}, {6, 12}] -> 0, alphabar[{3, 8}, {6, 12}] -> 0, 
 alphabar[{3, 7}, {6, 12}] -> (691*barE0[{8, 0, 0, 0, 0, 0, 0}]*zeta[5])/
   707850, alphabar[{3, 6}, {6, 12}] -> 
  (1382*barE0[{8, 0, 0, 0, 0, 0}]*zeta[5])/2477475, 
 alphabar[{3, 5}, {6, 12}] -> (691*barE0[{8, 0, 0, 0, 0}]*zeta[5])/2972970, 
 alphabar[{3, 4}, {6, 12}] -> (691*barE0[{8, 0, 0, 0}]*zeta[5])/7432425, 
 alphabar[{3, 3}, {6, 12}] -> (691*barE0[{8, 0, 0}]*zeta[5])/16988400, 
 alphabar[{3, 2}, {6, 12}] -> (691*barE0[{8, 0}]*zeta[5])/31853250, 
 alphabar[{3, 1}, {6, 12}] -> (691*barE0[{8}]*zeta[5])/42471000, 
 alphabar[{3, 0}, {6, 12}] -> 0, alphabar[{2, 10}, {6, 12}] -> 
  (-4*barE0[{6, 0, 0}]*zeta[11])/11, alphabar[{2, 9}, {6, 12}] -> 0, 
 alphabar[{2, 8}, {6, 12}] -> (-2764*barE0[{8, 0, 0, 0, 0, 0, 0}]*zeta[5])/
   1061775, alphabar[{2, 7}, {6, 12}] -> 
  (-691*barE0[{8, 0, 0, 0, 0, 0}]*zeta[5])/707850, 
 alphabar[{2, 6}, {6, 12}] -> (-691*barE0[{8, 0, 0, 0, 0}]*zeta[5])/2477475, 
 alphabar[{2, 5}, {6, 12}] -> (-691*barE0[{8, 0, 0, 0}]*zeta[5])/8918910, 
 alphabar[{2, 4}, {6, 12}] -> (-691*barE0[{8, 0, 0}]*zeta[5])/29729700, 
 alphabar[{2, 3}, {6, 12}] -> (-691*barE0[{8, 0}]*zeta[5])/84942000, 
 alphabar[{2, 2}, {6, 12}] -> (-691*barE0[{8}]*zeta[5])/191119500, 
 alphabar[{2, 1}, {6, 12}] -> 0, alphabar[{2, 0}, {6, 12}] -> 0, 
 alphabar[{1, 10}, {6, 12}] -> (-2*barE0[{6, 0}]*zeta[11])/11, 
 alphabar[{1, 9}, {6, 12}] -> (1382*barE0[{8, 0, 0, 0, 0, 0, 0}]*zeta[5])/
   117975, alphabar[{1, 8}, {6, 12}] -> 
  (2764*barE0[{8, 0, 0, 0, 0, 0}]*zeta[5])/1061775, 
 alphabar[{1, 7}, {6, 12}] -> (691*barE0[{8, 0, 0, 0, 0}]*zeta[5])/1415700, 
 alphabar[{1, 6}, {6, 12}] -> (691*barE0[{8, 0, 0, 0}]*zeta[5])/7432425, 
 alphabar[{1, 5}, {6, 12}] -> (691*barE0[{8, 0, 0}]*zeta[5])/35675640, 
 alphabar[{1, 4}, {6, 12}] -> (691*barE0[{8, 0}]*zeta[5])/148648500, 
 alphabar[{1, 3}, {6, 12}] -> (691*barE0[{8}]*zeta[5])/509652000, 
 alphabar[{1, 2}, {6, 12}] -> 0, alphabar[{1, 1}, {6, 12}] -> 0, 
 alphabar[{1, 0}, {6, 12}] -> 0, alphabar[{0, 10}, {6, 12}] -> 
  (-2764*barE0[{8, 0, 0, 0, 0, 0, 0}]*zeta[5])/23595 - 
   (2*barE0[{6}]*zeta[11])/11, alphabar[{0, 9}, {6, 12}] -> 
  (-1382*barE0[{8, 0, 0, 0, 0, 0}]*zeta[5])/117975, 
 alphabar[{0, 8}, {6, 12}] -> (-1382*barE0[{8, 0, 0, 0, 0}]*zeta[5])/1061775, 
 alphabar[{0, 7}, {6, 12}] -> (-691*barE0[{8, 0, 0, 0}]*zeta[5])/4247100, 
 alphabar[{0, 6}, {6, 12}] -> (-691*barE0[{8, 0, 0}]*zeta[5])/29729700, 
 alphabar[{0, 5}, {6, 12}] -> (-691*barE0[{8, 0}]*zeta[5])/178378200, 
 alphabar[{0, 4}, {6, 12}] -> (-691*barE0[{8}]*zeta[5])/891891000, 
 alphabar[{0, 3}, {6, 12}] -> 0, alphabar[{0, 2}, {6, 12}] -> 0, 
 alphabar[{0, 1}, {6, 12}] -> 0, alphabar[{0, 0}, {6, 12}] -> 0, 
 alphabar[{4, 12}, {6, 14}] -> 
  191600640*barE0[{14, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[5] - 
   (48*barE0[{6, 0, 0, 0, 0}]*zeta[13])/13, alphabar[{4, 11}, {6, 14}] -> 
  15966720*barE0[{14, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[5], 
 alphabar[{4, 10}, {6, 14}] -> 
  1451520*barE0[{14, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[5], 
 alphabar[{4, 9}, {6, 14}] -> 145152*barE0[{14, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*
   zeta[5], alphabar[{4, 8}, {6, 14}] -> 
  (-672*barE0[{10, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[5])/46475 + 
   16128*barE0[{14, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[5], 
 alphabar[{4, 7}, {6, 14}] -> (-84*barE0[{10, 0, 0, 0, 0, 0, 0, 0}]*zeta[5])/
    9295 + 2016*barE0[{14, 0, 0, 0, 0, 0, 0, 0}]*zeta[5], 
 alphabar[{4, 6}, {6, 14}] -> (-36*barE0[{10, 0, 0, 0, 0, 0, 0}]*zeta[5])/
    9295 + 288*barE0[{14, 0, 0, 0, 0, 0, 0}]*zeta[5], 
 alphabar[{4, 5}, {6, 14}] -> (-14*barE0[{10, 0, 0, 0, 0, 0}]*zeta[5])/9295 + 
   48*barE0[{14, 0, 0, 0, 0, 0}]*zeta[5], alphabar[{4, 4}, {6, 14}] -> 
  (-28*barE0[{10, 0, 0, 0, 0}]*zeta[5])/46475 + 
   (48*barE0[{14, 0, 0, 0, 0}]*zeta[5])/5, alphabar[{4, 3}, {6, 14}] -> 
  (-63*barE0[{10, 0, 0, 0}]*zeta[5])/232375 + 
   (12*barE0[{14, 0, 0, 0}]*zeta[5])/5, alphabar[{4, 2}, {6, 14}] -> 
  (-7*barE0[{10, 0, 0}]*zeta[5])/46475 + (4*barE0[{14, 0, 0}]*zeta[5])/5, 
 alphabar[{4, 1}, {6, 14}] -> -(barE0[{10, 0}]*zeta[5])/8450 + 
   (2*barE0[{14, 0}]*zeta[5])/5, alphabar[{4, 0}, {6, 14}] -> 
  (-3*barE0[{10}]*zeta[5])/16900 + (2*barE0[{14}]*zeta[5])/5, 
 alphabar[{3, 12}, {6, 14}] -> (-12*barE0[{6, 0, 0, 0}]*zeta[13])/13, 
 alphabar[{3, 11}, {6, 14}] -> 0, alphabar[{3, 10}, {6, 14}] -> 0, 
 alphabar[{3, 9}, {6, 14}] -> (1512*barE0[{10, 0, 0, 0, 0, 0, 0, 0, 0}]*
    zeta[5])/46475, alphabar[{3, 8}, {6, 14}] -> 
  (672*barE0[{10, 0, 0, 0, 0, 0, 0, 0}]*zeta[5])/46475, 
 alphabar[{3, 7}, {6, 14}] -> (42*barE0[{10, 0, 0, 0, 0, 0, 0}]*zeta[5])/
   9295, alphabar[{3, 6}, {6, 14}] -> (12*barE0[{10, 0, 0, 0, 0, 0}]*zeta[5])/
   9295, alphabar[{3, 5}, {6, 14}] -> (7*barE0[{10, 0, 0, 0, 0}]*zeta[5])/
   18590, alphabar[{3, 4}, {6, 14}] -> (28*barE0[{10, 0, 0, 0}]*zeta[5])/
   232375, alphabar[{3, 3}, {6, 14}] -> (21*barE0[{10, 0, 0}]*zeta[5])/
   464750, alphabar[{3, 2}, {6, 14}] -> (barE0[{10, 0}]*zeta[5])/46475, 
 alphabar[{3, 1}, {6, 14}] -> (barE0[{10}]*zeta[5])/67600, 
 alphabar[{3, 0}, {6, 14}] -> 0, alphabar[{2, 12}, {6, 14}] -> 
  (-4*barE0[{6, 0, 0}]*zeta[13])/13, alphabar[{2, 11}, {6, 14}] -> 0, 
 alphabar[{2, 10}, {6, 14}] -> (-1008*barE0[{10, 0, 0, 0, 0, 0, 0, 0, 0}]*
    zeta[5])/9295, alphabar[{2, 9}, {6, 14}] -> 
  (-1512*barE0[{10, 0, 0, 0, 0, 0, 0, 0}]*zeta[5])/46475, 
 alphabar[{2, 8}, {6, 14}] -> (-336*barE0[{10, 0, 0, 0, 0, 0, 0}]*zeta[5])/
   46475, alphabar[{2, 7}, {6, 14}] -> 
  (-14*barE0[{10, 0, 0, 0, 0, 0}]*zeta[5])/9295, 
 alphabar[{2, 6}, {6, 14}] -> (-3*barE0[{10, 0, 0, 0, 0}]*zeta[5])/9295, 
 alphabar[{2, 5}, {6, 14}] -> (-7*barE0[{10, 0, 0, 0}]*zeta[5])/92950, 
 alphabar[{2, 4}, {6, 14}] -> (-14*barE0[{10, 0, 0}]*zeta[5])/697125, 
 alphabar[{2, 3}, {6, 14}] -> (-3*barE0[{10, 0}]*zeta[5])/464750, 
 alphabar[{2, 2}, {6, 14}] -> -(barE0[{10}]*zeta[5])/371800, 
 alphabar[{2, 1}, {6, 14}] -> 0, alphabar[{2, 0}, {6, 14}] -> 0, 
 alphabar[{1, 12}, {6, 14}] -> (-2*barE0[{6, 0}]*zeta[13])/13, 
 alphabar[{1, 11}, {6, 14}] -> (504*barE0[{10, 0, 0, 0, 0, 0, 0, 0, 0}]*
    zeta[5])/845, alphabar[{1, 10}, {6, 14}] -> 
  (1008*barE0[{10, 0, 0, 0, 0, 0, 0, 0}]*zeta[5])/9295, 
 alphabar[{1, 9}, {6, 14}] -> (756*barE0[{10, 0, 0, 0, 0, 0, 0}]*zeta[5])/
   46475, alphabar[{1, 8}, {6, 14}] -> 
  (112*barE0[{10, 0, 0, 0, 0, 0}]*zeta[5])/46475, 
 alphabar[{1, 7}, {6, 14}] -> (7*barE0[{10, 0, 0, 0, 0}]*zeta[5])/18590, 
 alphabar[{1, 6}, {6, 14}] -> (3*barE0[{10, 0, 0, 0}]*zeta[5])/46475, 
 alphabar[{1, 5}, {6, 14}] -> (7*barE0[{10, 0, 0}]*zeta[5])/557700, 
 alphabar[{1, 4}, {6, 14}] -> (2*barE0[{10, 0}]*zeta[5])/697125, 
 alphabar[{1, 3}, {6, 14}] -> (3*barE0[{10}]*zeta[5])/3718000, 
 alphabar[{1, 2}, {6, 14}] -> 0, alphabar[{1, 1}, {6, 14}] -> 0, 
 alphabar[{1, 0}, {6, 14}] -> 0, alphabar[{0, 12}, {6, 14}] -> 
  (-6048*barE0[{10, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[5])/845 - 
   (2*barE0[{6}]*zeta[13])/13, alphabar[{0, 11}, {6, 14}] -> 
  (-504*barE0[{10, 0, 0, 0, 0, 0, 0, 0}]*zeta[5])/845, 
 alphabar[{0, 10}, {6, 14}] -> (-504*barE0[{10, 0, 0, 0, 0, 0, 0}]*zeta[5])/
   9295, alphabar[{0, 9}, {6, 14}] -> 
  (-252*barE0[{10, 0, 0, 0, 0, 0}]*zeta[5])/46475, 
 alphabar[{0, 8}, {6, 14}] -> (-28*barE0[{10, 0, 0, 0, 0}]*zeta[5])/46475, 
 alphabar[{0, 7}, {6, 14}] -> (-7*barE0[{10, 0, 0, 0}]*zeta[5])/92950, 
 alphabar[{0, 6}, {6, 14}] -> -(barE0[{10, 0, 0}]*zeta[5])/92950, 
 alphabar[{0, 5}, {6, 14}] -> -(barE0[{10, 0}]*zeta[5])/557700, 
 alphabar[{0, 4}, {6, 14}] -> -(barE0[{10}]*zeta[5])/2788500, 
 alphabar[{0, 3}, {6, 14}] -> 0, alphabar[{0, 2}, {6, 14}] -> 0, 
 alphabar[{0, 1}, {6, 14}] -> 0, alphabar[{0, 0}, {6, 14}] -> 0, 
 alphabar[{4, 14}, {6, 16}] -> 
  34871316480*barE0[{16, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[5] - 
   (16*barE0[{6, 0, 0, 0, 0}]*zeta[15])/5, alphabar[{4, 13}, {6, 16}] -> 
  2490808320*barE0[{16, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[5], 
 alphabar[{4, 12}, {6, 16}] -> 
  191600640*barE0[{16, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[5], 
 alphabar[{4, 11}, {6, 16}] -> 
  15966720*barE0[{16, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[5], 
 alphabar[{4, 10}, {6, 16}] -> 
  (-520848*barE0[{12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[5])/763555 + 
   1451520*barE0[{16, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[5], 
 alphabar[{4, 9}, {6, 16}] -> 
  (-260424*barE0[{12, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[5])/763555 + 
   145152*barE0[{16, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[5], 
 alphabar[{4, 8}, {6, 16}] -> 
  (-86808*barE0[{12, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[5])/763555 + 
   16128*barE0[{16, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[5], 
 alphabar[{4, 7}, {6, 16}] -> 
  (-25319*barE0[{12, 0, 0, 0, 0, 0, 0, 0}]*zeta[5])/763555 + 
   2016*barE0[{16, 0, 0, 0, 0, 0, 0, 0}]*zeta[5], 
 alphabar[{4, 6}, {6, 16}] -> (-7234*barE0[{12, 0, 0, 0, 0, 0, 0}]*zeta[5])/
    763555 + 288*barE0[{16, 0, 0, 0, 0, 0, 0}]*zeta[5], 
 alphabar[{4, 5}, {6, 16}] -> (-10851*barE0[{12, 0, 0, 0, 0, 0}]*zeta[5])/
    3817775 + 48*barE0[{16, 0, 0, 0, 0, 0}]*zeta[5], 
 alphabar[{4, 4}, {6, 16}] -> (-3617*barE0[{12, 0, 0, 0, 0}]*zeta[5])/
    3817775 + (48*barE0[{16, 0, 0, 0, 0}]*zeta[5])/5, 
 alphabar[{4, 3}, {6, 16}] -> (-39787*barE0[{12, 0, 0, 0}]*zeta[5])/
    106897700 + (12*barE0[{16, 0, 0, 0}]*zeta[5])/5, 
 alphabar[{4, 2}, {6, 16}] -> (-39787*barE0[{12, 0, 0}]*zeta[5])/213795400 + 
   (4*barE0[{16, 0, 0}]*zeta[5])/5, alphabar[{4, 1}, {6, 16}] -> 
  (-39787*barE0[{12, 0}]*zeta[5])/296024400 + (2*barE0[{16, 0}]*zeta[5])/5, 
 alphabar[{4, 0}, {6, 16}] -> (-39787*barE0[{12}]*zeta[5])/211446000 + 
   (2*barE0[{16}]*zeta[5])/5, alphabar[{3, 14}, {6, 16}] -> 
  (-4*barE0[{6, 0, 0, 0}]*zeta[15])/5, alphabar[{3, 13}, {6, 16}] -> 0, 
 alphabar[{3, 12}, {6, 16}] -> 0, alphabar[{3, 11}, {6, 16}] -> 
  (1432332*barE0[{12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[5])/763555, 
 alphabar[{3, 10}, {6, 16}] -> (520848*barE0[{12, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*
    zeta[5])/763555, alphabar[{3, 9}, {6, 16}] -> 
  (130212*barE0[{12, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[5])/763555, 
 alphabar[{3, 8}, {6, 16}] -> (28936*barE0[{12, 0, 0, 0, 0, 0, 0, 0}]*
    zeta[5])/763555, alphabar[{3, 7}, {6, 16}] -> 
  (25319*barE0[{12, 0, 0, 0, 0, 0, 0}]*zeta[5])/3054220, 
 alphabar[{3, 6}, {6, 16}] -> (7234*barE0[{12, 0, 0, 0, 0, 0}]*zeta[5])/
   3817775, alphabar[{3, 5}, {6, 16}] -> 
  (3617*barE0[{12, 0, 0, 0, 0}]*zeta[5])/7635550, 
 alphabar[{3, 4}, {6, 16}] -> (3617*barE0[{12, 0, 0, 0}]*zeta[5])/26724425, 
 alphabar[{3, 3}, {6, 16}] -> (39787*barE0[{12, 0, 0}]*zeta[5])/855181600, 
 alphabar[{3, 2}, {6, 16}] -> (39787*barE0[{12, 0}]*zeta[5])/1924158600, 
 alphabar[{3, 1}, {6, 16}] -> (39787*barE0[{12}]*zeta[5])/2960244000, 
 alphabar[{3, 0}, {6, 16}] -> 0, alphabar[{2, 14}, {6, 16}] -> 
  (-4*barE0[{6, 0, 0}]*zeta[15])/15, alphabar[{2, 13}, {6, 16}] -> 0, 
 alphabar[{2, 12}, {6, 16}] -> 
  (-5729328*barE0[{12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[5])/763555, 
 alphabar[{2, 11}, {6, 16}] -> 
  (-1432332*barE0[{12, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[5])/763555, 
 alphabar[{2, 10}, {6, 16}] -> (-260424*barE0[{12, 0, 0, 0, 0, 0, 0, 0, 0}]*
    zeta[5])/763555, alphabar[{2, 9}, {6, 16}] -> 
  (-43404*barE0[{12, 0, 0, 0, 0, 0, 0, 0}]*zeta[5])/763555, 
 alphabar[{2, 8}, {6, 16}] -> (-7234*barE0[{12, 0, 0, 0, 0, 0, 0}]*zeta[5])/
   763555, alphabar[{2, 7}, {6, 16}] -> 
  (-25319*barE0[{12, 0, 0, 0, 0, 0}]*zeta[5])/15271100, 
 alphabar[{2, 6}, {6, 16}] -> (-3617*barE0[{12, 0, 0, 0, 0}]*zeta[5])/
   11453325, alphabar[{2, 5}, {6, 16}] -> 
  (-3617*barE0[{12, 0, 0, 0}]*zeta[5])/53448850, 
 alphabar[{2, 4}, {6, 16}] -> (-3617*barE0[{12, 0, 0}]*zeta[5])/213795400, 
 alphabar[{2, 3}, {6, 16}] -> (-39787*barE0[{12, 0}]*zeta[5])/7696634400, 
 alphabar[{2, 2}, {6, 16}] -> (-39787*barE0[{12}]*zeta[5])/19241586000, 
 alphabar[{2, 1}, {6, 16}] -> 0, alphabar[{2, 0}, {6, 16}] -> 0, 
 alphabar[{1, 14}, {6, 16}] -> (-2*barE0[{6, 0}]*zeta[15])/15, 
 alphabar[{1, 13}, {6, 16}] -> 
  (2864664*barE0[{12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[5])/58735, 
 alphabar[{1, 12}, {6, 16}] -> 
  (5729328*barE0[{12, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[5])/763555, 
 alphabar[{1, 11}, {6, 16}] -> (716166*barE0[{12, 0, 0, 0, 0, 0, 0, 0, 0}]*
    zeta[5])/763555, alphabar[{1, 10}, {6, 16}] -> 
  (86808*barE0[{12, 0, 0, 0, 0, 0, 0, 0}]*zeta[5])/763555, 
 alphabar[{1, 9}, {6, 16}] -> (10851*barE0[{12, 0, 0, 0, 0, 0, 0}]*zeta[5])/
   763555, alphabar[{1, 8}, {6, 16}] -> 
  (7234*barE0[{12, 0, 0, 0, 0, 0}]*zeta[5])/3817775, 
 alphabar[{1, 7}, {6, 16}] -> (25319*barE0[{12, 0, 0, 0, 0}]*zeta[5])/
   91626600, alphabar[{1, 6}, {6, 16}] -> (3617*barE0[{12, 0, 0, 0}]*zeta[5])/
   80173275, alphabar[{1, 5}, {6, 16}] -> (3617*barE0[{12, 0, 0}]*zeta[5])/
   427590800, alphabar[{1, 4}, {6, 16}] -> (3617*barE0[{12, 0}]*zeta[5])/
   1924158600, alphabar[{1, 3}, {6, 16}] -> (39787*barE0[{12}]*zeta[5])/
   76966344000, alphabar[{1, 2}, {6, 16}] -> 0, 
 alphabar[{1, 1}, {6, 16}] -> 0, alphabar[{1, 0}, {6, 16}] -> 0, 
 alphabar[{0, 14}, {6, 16}] -> 
  (-40105296*barE0[{12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[5])/58735 - 
   (2*barE0[{6}]*zeta[15])/15, alphabar[{0, 13}, {6, 16}] -> 
  (-2864664*barE0[{12, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[5])/58735, 
 alphabar[{0, 12}, {6, 16}] -> (-2864664*barE0[{12, 0, 0, 0, 0, 0, 0, 0, 0}]*
    zeta[5])/763555, alphabar[{0, 11}, {6, 16}] -> 
  (-238722*barE0[{12, 0, 0, 0, 0, 0, 0, 0}]*zeta[5])/763555, 
 alphabar[{0, 10}, {6, 16}] -> (-21702*barE0[{12, 0, 0, 0, 0, 0, 0}]*zeta[5])/
   763555, alphabar[{0, 9}, {6, 16}] -> 
  (-10851*barE0[{12, 0, 0, 0, 0, 0}]*zeta[5])/3817775, 
 alphabar[{0, 8}, {6, 16}] -> (-3617*barE0[{12, 0, 0, 0, 0}]*zeta[5])/
   11453325, alphabar[{0, 7}, {6, 16}] -> 
  (-3617*barE0[{12, 0, 0, 0}]*zeta[5])/91626600, 
 alphabar[{0, 6}, {6, 16}] -> (-3617*barE0[{12, 0, 0}]*zeta[5])/641386200, 
 alphabar[{0, 5}, {6, 16}] -> (-3617*barE0[{12, 0}]*zeta[5])/3848317200, 
 alphabar[{0, 4}, {6, 16}] -> (-3617*barE0[{12}]*zeta[5])/19241586000, 
 alphabar[{0, 3}, {6, 16}] -> 0, alphabar[{0, 2}, {6, 16}] -> 0, 
 alphabar[{0, 1}, {6, 16}] -> 0, alphabar[{0, 0}, {6, 16}] -> 0, 
 alphabar[{4, 16}, {6, 18}] -> 
  8369115955200*barE0[{18, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*
    zeta[5] - (48*barE0[{6, 0, 0, 0, 0}]*zeta[17])/17, 
 alphabar[{4, 15}, {6, 18}] -> 523069747200*
   barE0[{18, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[5], 
 alphabar[{4, 14}, {6, 18}] -> 34871316480*
   barE0[{18, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[5], 
 alphabar[{4, 13}, {6, 18}] -> 
  2490808320*barE0[{18, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[5], 
 alphabar[{4, 12}, {6, 18}] -> 
  (-69485328*barE0[{14, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[5])/
    1345295 + 191600640*barE0[{18, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*
    zeta[5], alphabar[{4, 11}, {6, 18}] -> 
  (-5790444*barE0[{14, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[5])/269059 + 
   15966720*barE0[{18, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[5], 
 alphabar[{4, 10}, {6, 18}] -> 
  (-1579212*barE0[{14, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[5])/269059 + 
   1451520*barE0[{18, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[5], 
 alphabar[{4, 9}, {6, 18}] -> 
  (-263202*barE0[{14, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[5])/192185 + 
   145152*barE0[{18, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[5], 
 alphabar[{4, 8}, {6, 18}] -> 
  (-175468*barE0[{14, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[5])/576555 + 
   16128*barE0[{18, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[5], 
 alphabar[{4, 7}, {6, 18}] -> 
  (-131601*barE0[{14, 0, 0, 0, 0, 0, 0, 0}]*zeta[5])/1921850 + 
   2016*barE0[{18, 0, 0, 0, 0, 0, 0, 0}]*zeta[5], 
 alphabar[{4, 6}, {6, 18}] -> (-43867*barE0[{14, 0, 0, 0, 0, 0, 0}]*zeta[5])/
    2690590 + 288*barE0[{18, 0, 0, 0, 0, 0, 0}]*zeta[5], 
 alphabar[{4, 5}, {6, 18}] -> (-482537*barE0[{14, 0, 0, 0, 0, 0}]*zeta[5])/
    113004780 + 48*barE0[{18, 0, 0, 0, 0, 0}]*zeta[5], 
 alphabar[{4, 4}, {6, 18}] -> (-482537*barE0[{14, 0, 0, 0, 0}]*zeta[5])/
    376682600 + (48*barE0[{18, 0, 0, 0, 0}]*zeta[5])/5, 
 alphabar[{4, 3}, {6, 18}] -> (-6272981*barE0[{14, 0, 0, 0}]*zeta[5])/
    13560573600 + (12*barE0[{18, 0, 0, 0}]*zeta[5])/5, 
 alphabar[{4, 2}, {6, 18}] -> (-6272981*barE0[{14, 0, 0}]*zeta[5])/
    29058372000 + (4*barE0[{18, 0, 0}]*zeta[5])/5, 
 alphabar[{4, 1}, {6, 18}] -> (-570271*barE0[{14, 0}]*zeta[5])/3874449600 + 
   (2*barE0[{18, 0}]*zeta[5])/5, alphabar[{4, 0}, {6, 18}] -> 
  (-570271*barE0[{14}]*zeta[5])/2905837200 + (2*barE0[{18}]*zeta[5])/5, 
 alphabar[{3, 16}, {6, 18}] -> (-12*barE0[{6, 0, 0, 0}]*zeta[17])/17, 
 alphabar[{3, 15}, {6, 18}] -> 0, alphabar[{3, 14}, {6, 18}] -> 0, 
 alphabar[{3, 13}, {6, 18}] -> 
  (225827316*barE0[{14, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[5])/
   1345295, alphabar[{3, 12}, {6, 18}] -> 
  (69485328*barE0[{14, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[5])/1345295, 
 alphabar[{3, 11}, {6, 18}] -> 
  (2895222*barE0[{14, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[5])/269059, 
 alphabar[{3, 10}, {6, 18}] -> (526404*barE0[{14, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*
    zeta[5])/269059, alphabar[{3, 9}, {6, 18}] -> 
  (131601*barE0[{14, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[5])/384370, 
 alphabar[{3, 8}, {6, 18}] -> (175468*barE0[{14, 0, 0, 0, 0, 0, 0, 0}]*
    zeta[5])/2882775, alphabar[{3, 7}, {6, 18}] -> 
  (43867*barE0[{14, 0, 0, 0, 0, 0, 0}]*zeta[5])/3843700, 
 alphabar[{3, 6}, {6, 18}] -> (43867*barE0[{14, 0, 0, 0, 0, 0}]*zeta[5])/
   18834130, alphabar[{3, 5}, {6, 18}] -> 
  (482537*barE0[{14, 0, 0, 0, 0}]*zeta[5])/904038240, 
 alphabar[{3, 4}, {6, 18}] -> (482537*barE0[{14, 0, 0, 0}]*zeta[5])/
   3390143400, alphabar[{3, 3}, {6, 18}] -> 
  (6272981*barE0[{14, 0, 0}]*zeta[5])/135605736000, 
 alphabar[{3, 2}, {6, 18}] -> (570271*barE0[{14, 0}]*zeta[5])/29058372000, 
 alphabar[{3, 1}, {6, 18}] -> (570271*barE0[{14}]*zeta[5])/46493395200, 
 alphabar[{3, 0}, {6, 18}] -> 0, alphabar[{2, 16}, {6, 18}] -> 
  (-4*barE0[{6, 0, 0}]*zeta[17])/17, alphabar[{2, 15}, {6, 18}] -> 0, 
 alphabar[{2, 14}, {6, 18}] -> 
  (-150551544*barE0[{14, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[5])/
   192185, alphabar[{2, 13}, {6, 18}] -> 
  (-225827316*barE0[{14, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[5])/1345295, 
 alphabar[{2, 12}, {6, 18}] -> 
  (-34742664*barE0[{14, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[5])/1345295, 
 alphabar[{2, 11}, {6, 18}] -> 
  (-965074*barE0[{14, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[5])/269059, 
 alphabar[{2, 10}, {6, 18}] -> (-131601*barE0[{14, 0, 0, 0, 0, 0, 0, 0, 0}]*
    zeta[5])/269059, alphabar[{2, 9}, {6, 18}] -> 
  (-131601*barE0[{14, 0, 0, 0, 0, 0, 0, 0}]*zeta[5])/1921850, 
 alphabar[{2, 8}, {6, 18}] -> (-87734*barE0[{14, 0, 0, 0, 0, 0, 0}]*zeta[5])/
   8648325, alphabar[{2, 7}, {6, 18}] -> 
  (-43867*barE0[{14, 0, 0, 0, 0, 0}]*zeta[5])/26905900, 
 alphabar[{2, 6}, {6, 18}] -> (-43867*barE0[{14, 0, 0, 0, 0}]*zeta[5])/
   150673040, alphabar[{2, 5}, {6, 18}] -> 
  (-482537*barE0[{14, 0, 0, 0}]*zeta[5])/8136344160, 
 alphabar[{2, 4}, {6, 18}] -> (-482537*barE0[{14, 0, 0}]*zeta[5])/
   33901434000, alphabar[{2, 3}, {6, 18}] -> (-570271*barE0[{14, 0}]*zeta[5])/
   135605736000, alphabar[{2, 2}, {6, 18}] -> (-570271*barE0[{14}]*zeta[5])/
   348700464000, alphabar[{2, 1}, {6, 18}] -> 0, 
 alphabar[{2, 0}, {6, 18}] -> 0, alphabar[{1, 16}, {6, 18}] -> 
  (-2*barE0[{6, 0}]*zeta[17])/17, alphabar[{1, 15}, {6, 18}] -> 
  (225827316*barE0[{14, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[5])/38437, 
 alphabar[{1, 14}, {6, 18}] -> 
  (150551544*barE0[{14, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[5])/192185, 
 alphabar[{1, 13}, {6, 18}] -> 
  (112913658*barE0[{14, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[5])/1345295, 
 alphabar[{1, 12}, {6, 18}] -> 
  (11580888*barE0[{14, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[5])/1345295, 
 alphabar[{1, 11}, {6, 18}] -> (482537*barE0[{14, 0, 0, 0, 0, 0, 0, 0, 0}]*
    zeta[5])/538118, alphabar[{1, 10}, {6, 18}] -> 
  (131601*barE0[{14, 0, 0, 0, 0, 0, 0, 0}]*zeta[5])/1345295, 
 alphabar[{1, 9}, {6, 18}] -> (43867*barE0[{14, 0, 0, 0, 0, 0, 0}]*zeta[5])/
   3843700, alphabar[{1, 8}, {6, 18}] -> 
  (87734*barE0[{14, 0, 0, 0, 0, 0}]*zeta[5])/60538275, 
 alphabar[{1, 7}, {6, 18}] -> (43867*barE0[{14, 0, 0, 0, 0}]*zeta[5])/
   215247200, alphabar[{1, 6}, {6, 18}] -> 
  (43867*barE0[{14, 0, 0, 0}]*zeta[5])/1356057360, 
 alphabar[{1, 5}, {6, 18}] -> (482537*barE0[{14, 0, 0}]*zeta[5])/81363441600, 
 alphabar[{1, 4}, {6, 18}] -> (43867*barE0[{14, 0}]*zeta[5])/33901434000, 
 alphabar[{1, 3}, {6, 18}] -> (570271*barE0[{14}]*zeta[5])/1627268832000, 
 alphabar[{1, 2}, {6, 18}] -> 0, alphabar[{1, 1}, {6, 18}] -> 0, 
 alphabar[{1, 0}, {6, 18}] -> 0, alphabar[{0, 16}, {6, 18}] -> 
  (-3613237056*barE0[{14, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[5])/
    38437 - (2*barE0[{6}]*zeta[17])/17, alphabar[{0, 15}, {6, 18}] -> 
  (-225827316*barE0[{14, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[5])/38437, 
 alphabar[{0, 14}, {6, 18}] -> 
  (-75275772*barE0[{14, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[5])/192185, 
 alphabar[{0, 13}, {6, 18}] -> 
  (-37637886*barE0[{14, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[5])/1345295, 
 alphabar[{0, 12}, {6, 18}] -> (-2895222*barE0[{14, 0, 0, 0, 0, 0, 0, 0, 0}]*
    zeta[5])/1345295, alphabar[{0, 11}, {6, 18}] -> 
  (-482537*barE0[{14, 0, 0, 0, 0, 0, 0, 0}]*zeta[5])/2690590, 
 alphabar[{0, 10}, {6, 18}] -> (-43867*barE0[{14, 0, 0, 0, 0, 0, 0}]*zeta[5])/
   2690590, alphabar[{0, 9}, {6, 18}] -> 
  (-43867*barE0[{14, 0, 0, 0, 0, 0}]*zeta[5])/26905900, 
 alphabar[{0, 8}, {6, 18}] -> (-43867*barE0[{14, 0, 0, 0, 0}]*zeta[5])/
   242153100, alphabar[{0, 7}, {6, 18}] -> 
  (-43867*barE0[{14, 0, 0, 0}]*zeta[5])/1937224800, 
 alphabar[{0, 6}, {6, 18}] -> (-43867*barE0[{14, 0, 0}]*zeta[5])/13560573600, 
 alphabar[{0, 5}, {6, 18}] -> (-43867*barE0[{14, 0}]*zeta[5])/81363441600, 
 alphabar[{0, 4}, {6, 18}] -> (-43867*barE0[{14}]*zeta[5])/406817208000, 
 alphabar[{0, 3}, {6, 18}] -> 0, alphabar[{0, 2}, {6, 18}] -> 0, 
 alphabar[{0, 1}, {6, 18}] -> 0, alphabar[{0, 0}, {6, 18}] -> 0, 
 alphabar[{4, 18}, {6, 20}] -> 
  2560949482291200*barE0[{20, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}]*zeta[5] - (48*barE0[{6, 0, 0, 0, 0}]*zeta[19])/19, 
 alphabar[{4, 17}, {6, 20}] -> 142274971238400*
   barE0[{20, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[5], 
 alphabar[{4, 16}, {6, 20}] -> 8369115955200*
   barE0[{20, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[5], 
 alphabar[{4, 15}, {6, 20}] -> 523069747200*
   barE0[{20, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[5], 
 alphabar[{4, 14}, {6, 20}] -> 
  (-128133742464*barE0[{16, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*
     zeta[5])/22197529 + 34871316480*barE0[{20, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0}]*zeta[5], alphabar[{4, 13}, {6, 20}] -> 
  (-45762050880*barE0[{16, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[5])/
    22197529 + 2490808320*barE0[{20, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*
    zeta[5], alphabar[{4, 12}, {6, 20}] -> 
  (-10560473280*barE0[{16, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[5])/
    22197529 + 191600640*barE0[{20, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*
    zeta[5], alphabar[{4, 11}, {6, 20}] -> 
  (-2053425360*barE0[{16, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[5])/
    22197529 + 15966720*barE0[{20, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[5], 
 alphabar[{4, 10}, {6, 20}] -> 
  (-4106850720*barE0[{16, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[5])/244172819 + 
   1451520*barE0[{20, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[5], 
 alphabar[{4, 9}, {6, 20}] -> 
  (-3696165648*barE0[{16, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[5])/1220864095 + 
   145152*barE0[{20, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[5], 
 alphabar[{4, 8}, {6, 20}] -> 
  (-136895024*barE0[{16, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[5])/244172819 + 
   16128*barE0[{20, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[5], 
 alphabar[{4, 7}, {6, 20}] -> 
  (-2444554*barE0[{16, 0, 0, 0, 0, 0, 0, 0}]*zeta[5])/22197529 + 
   2016*barE0[{20, 0, 0, 0, 0, 0, 0, 0}]*zeta[5], 
 alphabar[{4, 6}, {6, 20}] -> (-523833*barE0[{16, 0, 0, 0, 0, 0, 0}]*zeta[5])/
    22197529 + 288*barE0[{20, 0, 0, 0, 0, 0, 0}]*zeta[5], 
 alphabar[{4, 5}, {6, 20}] -> (-2269943*barE0[{16, 0, 0, 0, 0, 0}]*zeta[5])/
    399555522 + 48*barE0[{20, 0, 0, 0, 0, 0}]*zeta[5], 
 alphabar[{4, 4}, {6, 20}] -> (-15889601*barE0[{16, 0, 0, 0, 0}]*zeta[5])/
    9988888050 + (48*barE0[{20, 0, 0, 0, 0}]*zeta[5])/5, 
 alphabar[{4, 3}, {6, 20}] -> (-15889601*barE0[{16, 0, 0, 0}]*zeta[5])/
    29300738280 + (12*barE0[{20, 0, 0, 0}]*zeta[5])/5, 
 alphabar[{4, 2}, {6, 20}] -> (-15889601*barE0[{16, 0, 0}]*zeta[5])/
    65926661130 + (4*barE0[{20, 0, 0}]*zeta[5])/5, 
 alphabar[{4, 1}, {6, 20}] -> (-1222277*barE0[{16, 0}]*zeta[5])/7756077780 + 
   (2*barE0[{20, 0}]*zeta[5])/5, alphabar[{4, 0}, {6, 20}] -> 
  (-174611*barE0[{16}]*zeta[5])/861786420 + (2*barE0[{20}]*zeta[5])/5, 
 alphabar[{3, 18}, {6, 20}] -> (-12*barE0[{6, 0, 0, 0}]*zeta[19])/19, 
 alphabar[{3, 17}, {6, 20}] -> 0, alphabar[{3, 16}, {6, 20}] -> 0, 
 alphabar[{3, 15}, {6, 20}] -> 
  (480501534240*barE0[{16, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*
    zeta[5])/22197529, alphabar[{3, 14}, {6, 20}] -> 
  (128133742464*barE0[{16, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[5])/
   22197529, alphabar[{3, 13}, {6, 20}] -> 
  (22881025440*barE0[{16, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[5])/
   22197529, alphabar[{3, 12}, {6, 20}] -> 
  (3520157760*barE0[{16, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[5])/22197529, 
 alphabar[{3, 11}, {6, 20}] -> 
  (513356340*barE0[{16, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[5])/22197529, 
 alphabar[{3, 10}, {6, 20}] -> 
  (821370144*barE0[{16, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[5])/244172819, 
 alphabar[{3, 9}, {6, 20}] -> (616027608*barE0[{16, 0, 0, 0, 0, 0, 0, 0, 0}]*
    zeta[5])/1220864095, alphabar[{3, 8}, {6, 20}] -> 
  (19556432*barE0[{16, 0, 0, 0, 0, 0, 0, 0}]*zeta[5])/244172819, 
 alphabar[{3, 7}, {6, 20}] -> (1222277*barE0[{16, 0, 0, 0, 0, 0, 0}]*zeta[5])/
   88790116, alphabar[{3, 6}, {6, 20}] -> 
  (174611*barE0[{16, 0, 0, 0, 0, 0}]*zeta[5])/66592587, 
 alphabar[{3, 5}, {6, 20}] -> (2269943*barE0[{16, 0, 0, 0, 0}]*zeta[5])/
   3995555220, alphabar[{3, 4}, {6, 20}] -> 
  (15889601*barE0[{16, 0, 0, 0}]*zeta[5])/109877768550, 
 alphabar[{3, 3}, {6, 20}] -> (15889601*barE0[{16, 0, 0}]*zeta[5])/
   351608859360, alphabar[{3, 2}, {6, 20}] -> 
  (1222277*barE0[{16, 0}]*zeta[5])/65926661130, 
 alphabar[{3, 1}, {6, 20}] -> (174611*barE0[{16}]*zeta[5])/15512155560, 
 alphabar[{3, 0}, {6, 20}] -> 0, alphabar[{2, 18}, {6, 20}] -> 
  (-4*barE0[{6, 0, 0}]*zeta[19])/19, alphabar[{2, 17}, {6, 20}] -> 0, 
 alphabar[{2, 16}, {6, 20}] -> 
  (-2562674849280*barE0[{16, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*
    zeta[5])/22197529, alphabar[{2, 15}, {6, 20}] -> 
  (-480501534240*barE0[{16, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[5])/
   22197529, alphabar[{2, 14}, {6, 20}] -> 
  (-64066871232*barE0[{16, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[5])/
   22197529, alphabar[{2, 13}, {6, 20}] -> 
  (-7627008480*barE0[{16, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[5])/
   22197529, alphabar[{2, 12}, {6, 20}] -> 
  (-880039440*barE0[{16, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[5])/22197529, 
 alphabar[{2, 11}, {6, 20}] -> 
  (-102671268*barE0[{16, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[5])/22197529, 
 alphabar[{2, 10}, {6, 20}] -> 
  (-136895024*barE0[{16, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[5])/244172819, 
 alphabar[{2, 9}, {6, 20}] -> (-88003944*barE0[{16, 0, 0, 0, 0, 0, 0, 0}]*
    zeta[5])/1220864095, alphabar[{2, 8}, {6, 20}] -> 
  (-2444554*barE0[{16, 0, 0, 0, 0, 0, 0}]*zeta[5])/244172819, 
 alphabar[{2, 7}, {6, 20}] -> (-1222277*barE0[{16, 0, 0, 0, 0, 0}]*zeta[5])/
   799111044, alphabar[{2, 6}, {6, 20}] -> 
  (-174611*barE0[{16, 0, 0, 0, 0}]*zeta[5])/665925870, 
 alphabar[{2, 5}, {6, 20}] -> (-2269943*barE0[{16, 0, 0, 0}]*zeta[5])/
   43951107420, alphabar[{2, 4}, {6, 20}] -> 
  (-15889601*barE0[{16, 0, 0}]*zeta[5])/1318533222600, 
 alphabar[{2, 3}, {6, 20}] -> (-1222277*barE0[{16, 0}]*zeta[5])/351608859360, 
 alphabar[{2, 2}, {6, 20}] -> (-174611*barE0[{16}]*zeta[5])/131853322260, 
 alphabar[{2, 1}, {6, 20}] -> 0, alphabar[{2, 0}, {6, 20}] -> 0, 
 alphabar[{1, 18}, {6, 20}] -> (-2*barE0[{6, 0}]*zeta[19])/19, 
 alphabar[{1, 17}, {6, 20}] -> 
  (1281337424640*barE0[{16, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*
    zeta[5])/1305737, alphabar[{1, 16}, {6, 20}] -> 
  (2562674849280*barE0[{16, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[5])/
   22197529, alphabar[{1, 15}, {6, 20}] -> 
  (240250767120*barE0[{16, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[5])/
   22197529, alphabar[{1, 14}, {6, 20}] -> 
  (21355623744*barE0[{16, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[5])/
   22197529, alphabar[{1, 13}, {6, 20}] -> 
  (1906752120*barE0[{16, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[5])/22197529, 
 alphabar[{1, 12}, {6, 20}] -> 
  (176007888*barE0[{16, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[5])/22197529, 
 alphabar[{1, 11}, {6, 20}] -> (17111878*barE0[{16, 0, 0, 0, 0, 0, 0, 0, 0}]*
    zeta[5])/22197529, alphabar[{1, 10}, {6, 20}] -> 
  (19556432*barE0[{16, 0, 0, 0, 0, 0, 0, 0}]*zeta[5])/244172819, 
 alphabar[{1, 9}, {6, 20}] -> (11000493*barE0[{16, 0, 0, 0, 0, 0, 0}]*
    zeta[5])/1220864095, alphabar[{1, 8}, {6, 20}] -> 
  (2444554*barE0[{16, 0, 0, 0, 0, 0}]*zeta[5])/2197555371, 
 alphabar[{1, 7}, {6, 20}] -> (1222277*barE0[{16, 0, 0, 0, 0}]*zeta[5])/
   7991110440, alphabar[{1, 6}, {6, 20}] -> 
  (174611*barE0[{16, 0, 0, 0}]*zeta[5])/7325184570, 
 alphabar[{1, 5}, {6, 20}] -> (2269943*barE0[{16, 0, 0}]*zeta[5])/
   527413289040, alphabar[{1, 4}, {6, 20}] -> 
  (1222277*barE0[{16, 0}]*zeta[5])/1318533222600, 
 alphabar[{1, 3}, {6, 20}] -> (174611*barE0[{16}]*zeta[5])/703217718720, 
 alphabar[{1, 2}, {6, 20}] -> 0, alphabar[{1, 1}, {6, 20}] -> 0, 
 alphabar[{1, 0}, {6, 20}] -> 0, alphabar[{0, 18}, {6, 20}] -> 
  (-23064073643520*barE0[{16, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*
     zeta[5])/1305737 - (2*barE0[{6}]*zeta[19])/19, 
 alphabar[{0, 17}, {6, 20}] -> 
  (-1281337424640*barE0[{16, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[5])/
   1305737, alphabar[{0, 16}, {6, 20}] -> 
  (-1281337424640*barE0[{16, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[5])/
   22197529, alphabar[{0, 15}, {6, 20}] -> 
  (-80083589040*barE0[{16, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[5])/
   22197529, alphabar[{0, 14}, {6, 20}] -> 
  (-5338905936*barE0[{16, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[5])/22197529, 
 alphabar[{0, 13}, {6, 20}] -> 
  (-381350424*barE0[{16, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[5])/22197529, 
 alphabar[{0, 12}, {6, 20}] -> (-29334648*barE0[{16, 0, 0, 0, 0, 0, 0, 0, 0}]*
    zeta[5])/22197529, alphabar[{0, 11}, {6, 20}] -> 
  (-2444554*barE0[{16, 0, 0, 0, 0, 0, 0, 0}]*zeta[5])/22197529, 
 alphabar[{0, 10}, {6, 20}] -> (-2444554*barE0[{16, 0, 0, 0, 0, 0, 0}]*
    zeta[5])/244172819, alphabar[{0, 9}, {6, 20}] -> 
  (-1222277*barE0[{16, 0, 0, 0, 0, 0}]*zeta[5])/1220864095, 
 alphabar[{0, 8}, {6, 20}] -> (-1222277*barE0[{16, 0, 0, 0, 0}]*zeta[5])/
   10987776855, alphabar[{0, 7}, {6, 20}] -> 
  (-1222277*barE0[{16, 0, 0, 0}]*zeta[5])/87902214840, 
 alphabar[{0, 6}, {6, 20}] -> (-174611*barE0[{16, 0, 0}]*zeta[5])/
   87902214840, alphabar[{0, 5}, {6, 20}] -> (-174611*barE0[{16, 0}]*zeta[5])/
   527413289040, alphabar[{0, 4}, {6, 20}] -> (-174611*barE0[{16}]*zeta[5])/
   2637066445200, alphabar[{0, 3}, {6, 20}] -> 0, 
 alphabar[{0, 2}, {6, 20}] -> 0, alphabar[{0, 1}, {6, 20}] -> 0, 
 alphabar[{0, 0}, {6, 20}] -> 0, alphabar[{4, 20}, {6, 22}] -> 
  973160803270656000*barE0[{22, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}]*zeta[5] - (16*barE0[{6, 0, 0, 0, 0}]*zeta[21])/7, 
 alphabar[{4, 19}, {6, 22}] -> 48658040163532800*
   barE0[{22, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*
   zeta[5], alphabar[{4, 18}, {6, 22}] -> 2560949482291200*
   barE0[{22, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[5], 
 alphabar[{4, 17}, {6, 22}] -> 142274971238400*
   barE0[{22, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[5], 
 alphabar[{4, 16}, {6, 22}] -> 
  (-17199418908672*barE0[{18, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0}]*zeta[5])/19169879 + 8369115955200*
    barE0[{22, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[5], 
 alphabar[{4, 15}, {6, 22}] -> 
  (-5374818408960*barE0[{18, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*
     zeta[5])/19169879 + 523069747200*barE0[{22, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0}]*zeta[5], alphabar[{4, 14}, {6, 22}] -> 
  (-1074963681792*barE0[{18, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*
     zeta[5])/19169879 + 34871316480*barE0[{22, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0}]*zeta[5], alphabar[{4, 13}, {6, 22}] -> 
  (-179160613632*barE0[{18, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[5])/
    19169879 + 2490808320*barE0[{22, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*
    zeta[5], alphabar[{4, 12}, {6, 22}] -> 
  (-27563171328*barE0[{18, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[5])/
    19169879 + 191600640*barE0[{22, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*
    zeta[5], alphabar[{4, 11}, {6, 22}] -> 
  (-20672378496*barE0[{18, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[5])/
    95849395 + 15966720*barE0[{22, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[5], 
 alphabar[{4, 10}, {6, 22}] -> 
  (-626435712*barE0[{18, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[5])/19169879 + 
   1451520*barE0[{22, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[5], 
 alphabar[{4, 9}, {6, 22}] -> 
  (-492199488*barE0[{18, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[5])/95849395 + 
   145152*barE0[{22, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[5], 
 alphabar[{4, 8}, {6, 22}] -> 
  (-82033248*barE0[{18, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[5])/95849395 + 
   16128*barE0[{22, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[5], 
 alphabar[{4, 7}, {6, 22}] -> 
  (-44434676*barE0[{18, 0, 0, 0, 0, 0, 0, 0}]*zeta[5])/287548185 + 
   2016*barE0[{22, 0, 0, 0, 0, 0, 0, 0}]*zeta[5], 
 alphabar[{4, 6}, {6, 22}] -> 
  (-44434676*barE0[{18, 0, 0, 0, 0, 0, 0}]*zeta[5])/1437740925 + 
   288*barE0[{22, 0, 0, 0, 0, 0, 0}]*zeta[5], alphabar[{4, 5}, {6, 22}] -> 
  (-2019758*barE0[{18, 0, 0, 0, 0, 0}]*zeta[5])/287548185 + 
   48*barE0[{22, 0, 0, 0, 0, 0}]*zeta[5], alphabar[{4, 4}, {6, 22}] -> 
  (-8079032*barE0[{18, 0, 0, 0, 0}]*zeta[5])/4313222775 + 
   (48*barE0[{22, 0, 0, 0, 0}]*zeta[5])/5, alphabar[{4, 3}, {6, 22}] -> 
  (-2641222*barE0[{18, 0, 0, 0}]*zeta[5])/4313222775 + 
   (12*barE0[{22, 0, 0, 0}]*zeta[5])/5, alphabar[{4, 2}, {6, 22}] -> 
  (-2641222*barE0[{18, 0, 0}]*zeta[5])/10064186475 + 
   (4*barE0[{22, 0, 0}]*zeta[5])/5, alphabar[{4, 1}, {6, 22}] -> 
  (-1320611*barE0[{18, 0}]*zeta[5])/7945410375 + (2*barE0[{22, 0}]*zeta[5])/
    5, alphabar[{4, 0}, {6, 22}] -> 
  (-1320611*barE0[{18}]*zeta[5])/6356328300 + (2*barE0[{22}]*zeta[5])/5, 
 alphabar[{3, 20}, {6, 22}] -> (-4*barE0[{6, 0, 0, 0}]*zeta[21])/7, 
 alphabar[{3, 19}, {6, 22}] -> 0, alphabar[{3, 18}, {6, 22}] -> 0, 
 alphabar[{3, 17}, {6, 22}] -> 
  (73097530361856*barE0[{18, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*
    zeta[5])/19169879, alphabar[{3, 16}, {6, 22}] -> 
  (17199418908672*barE0[{18, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*
    zeta[5])/19169879, alphabar[{3, 15}, {6, 22}] -> 
  (2687409204480*barE0[{18, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*
    zeta[5])/19169879, alphabar[{3, 14}, {6, 22}] -> 
  (358321227264*barE0[{18, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[5])/
   19169879, alphabar[{3, 13}, {6, 22}] -> 
  (44790153408*barE0[{18, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[5])/
   19169879, alphabar[{3, 12}, {6, 22}] -> 
  (27563171328*barE0[{18, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[5])/
   95849395, alphabar[{3, 11}, {6, 22}] -> 
  (3445396416*barE0[{18, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[5])/95849395, 
 alphabar[{3, 10}, {6, 22}] -> 
  (89490816*barE0[{18, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[5])/19169879, 
 alphabar[{3, 9}, {6, 22}] -> (61524936*barE0[{18, 0, 0, 0, 0, 0, 0, 0, 0}]*
    zeta[5])/95849395, alphabar[{3, 8}, {6, 22}] -> 
  (27344416*barE0[{18, 0, 0, 0, 0, 0, 0, 0}]*zeta[5])/287548185, 
 alphabar[{3, 7}, {6, 22}] -> (22217338*barE0[{18, 0, 0, 0, 0, 0, 0}]*
    zeta[5])/1437740925, alphabar[{3, 6}, {6, 22}] -> 
  (4039516*barE0[{18, 0, 0, 0, 0, 0}]*zeta[5])/1437740925, 
 alphabar[{3, 5}, {6, 22}] -> (1009879*barE0[{18, 0, 0, 0, 0}]*zeta[5])/
   1725289110, alphabar[{3, 4}, {6, 22}] -> 
  (621464*barE0[{18, 0, 0, 0}]*zeta[5])/4313222775, 
 alphabar[{3, 3}, {6, 22}] -> (1320611*barE0[{18, 0, 0}]*zeta[5])/
   30192559425, alphabar[{3, 2}, {6, 22}] -> (2641222*barE0[{18, 0}]*zeta[5])/
   150962797125, alphabar[{3, 1}, {6, 22}] -> (1320611*barE0[{18}]*zeta[5])/
   127126566000, alphabar[{3, 0}, {6, 22}] -> 0, 
 alphabar[{2, 20}, {6, 22}] -> (-4*barE0[{6, 0, 0}]*zeta[21])/21, 
 alphabar[{2, 19}, {6, 22}] -> 0, alphabar[{2, 18}, {6, 22}] -> 
  (-438585182171136*barE0[{18, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0}]*zeta[5])/19169879, alphabar[{2, 17}, {6, 22}] -> 
  (-73097530361856*barE0[{18, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*
    zeta[5])/19169879, alphabar[{2, 16}, {6, 22}] -> 
  (-8599709454336*barE0[{18, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*
    zeta[5])/19169879, alphabar[{2, 15}, {6, 22}] -> 
  (-895803068160*barE0[{18, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[5])/
   19169879, alphabar[{2, 14}, {6, 22}] -> 
  (-89580306816*barE0[{18, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[5])/
   19169879, alphabar[{2, 13}, {6, 22}] -> 
  (-44790153408*barE0[{18, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[5])/
   95849395, alphabar[{2, 12}, {6, 22}] -> 
  (-4593861888*barE0[{18, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[5])/95849395, 
 alphabar[{2, 11}, {6, 22}] -> 
  (-492199488*barE0[{18, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[5])/95849395, 
 alphabar[{2, 10}, {6, 22}] -> (-11186352*barE0[{18, 0, 0, 0, 0, 0, 0, 0, 0}]*
    zeta[5])/19169879, alphabar[{2, 9}, {6, 22}] -> 
  (-6836104*barE0[{18, 0, 0, 0, 0, 0, 0, 0}]*zeta[5])/95849395, 
 alphabar[{2, 8}, {6, 22}] -> (-13672208*barE0[{18, 0, 0, 0, 0, 0, 0}]*
    zeta[5])/1437740925, alphabar[{2, 7}, {6, 22}] -> 
  (-2019758*barE0[{18, 0, 0, 0, 0, 0}]*zeta[5])/1437740925, 
 alphabar[{2, 6}, {6, 22}] -> (-1009879*barE0[{18, 0, 0, 0, 0}]*zeta[5])/
   4313222775, alphabar[{2, 5}, {6, 22}] -> 
  (-77683*barE0[{18, 0, 0, 0}]*zeta[5])/1725289110, 
 alphabar[{2, 4}, {6, 22}] -> (-310732*barE0[{18, 0, 0}]*zeta[5])/
   30192559425, alphabar[{2, 3}, {6, 22}] -> 
  (-1320611*barE0[{18, 0}]*zeta[5])/452888391375, 
 alphabar[{2, 2}, {6, 22}] -> (-1320611*barE0[{18}]*zeta[5])/1207702377000, 
 alphabar[{2, 1}, {6, 22}] -> 0, alphabar[{2, 0}, {6, 22}] -> 0, 
 alphabar[{1, 20}, {6, 22}] -> (-2*barE0[{6, 0}]*zeta[21])/21, 
 alphabar[{1, 19}, {6, 22}] -> 
  (219292591085568*barE0[{18, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0}]*zeta[5])/1008941, alphabar[{1, 18}, {6, 22}] -> 
  (438585182171136*barE0[{18, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*
    zeta[5])/19169879, alphabar[{1, 17}, {6, 22}] -> 
  (36548765180928*barE0[{18, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*
    zeta[5])/19169879, alphabar[{1, 16}, {6, 22}] -> 
  (2866569818112*barE0[{18, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[5])/
   19169879, alphabar[{1, 15}, {6, 22}] -> 
  (223950767040*barE0[{18, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[5])/
   19169879, alphabar[{1, 14}, {6, 22}] -> 
  (89580306816*barE0[{18, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[5])/
   95849395, alphabar[{1, 13}, {6, 22}] -> 
  (7465025568*barE0[{18, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[5])/95849395, 
 alphabar[{1, 12}, {6, 22}] -> 
  (656265984*barE0[{18, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[5])/95849395, 
 alphabar[{1, 11}, {6, 22}] -> (61524936*barE0[{18, 0, 0, 0, 0, 0, 0, 0, 0}]*
    zeta[5])/95849395, alphabar[{1, 10}, {6, 22}] -> 
  (1242928*barE0[{18, 0, 0, 0, 0, 0, 0, 0}]*zeta[5])/19169879, 
 alphabar[{1, 9}, {6, 22}] -> (3418052*barE0[{18, 0, 0, 0, 0, 0, 0}]*zeta[5])/
   479246975, alphabar[{1, 8}, {6, 22}] -> 
  (1242928*barE0[{18, 0, 0, 0, 0, 0}]*zeta[5])/1437740925, 
 alphabar[{1, 7}, {6, 22}] -> (1009879*barE0[{18, 0, 0, 0, 0}]*zeta[5])/
   8626445550, alphabar[{1, 6}, {6, 22}] -> 
  (77683*barE0[{18, 0, 0, 0}]*zeta[5])/4313222775, 
 alphabar[{1, 5}, {6, 22}] -> (77683*barE0[{18, 0, 0}]*zeta[5])/24154047540, 
 alphabar[{1, 4}, {6, 22}] -> (310732*barE0[{18, 0}]*zeta[5])/452888391375, 
 alphabar[{1, 3}, {6, 22}] -> (1320611*barE0[{18}]*zeta[5])/7246214262000, 
 alphabar[{1, 2}, {6, 22}] -> 0, alphabar[{1, 1}, {6, 22}] -> 0, 
 alphabar[{1, 0}, {6, 22}] -> 0, alphabar[{0, 20}, {6, 22}] -> 
  (-4385851821711360*barE0[{18, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0}]*zeta[5])/1008941 - (2*barE0[{6}]*zeta[21])/21, 
 alphabar[{0, 19}, {6, 22}] -> 
  (-219292591085568*barE0[{18, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*
    zeta[5])/1008941, alphabar[{0, 18}, {6, 22}] -> 
  (-219292591085568*barE0[{18, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*
    zeta[5])/19169879, alphabar[{0, 17}, {6, 22}] -> 
  (-12182921726976*barE0[{18, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*
    zeta[5])/19169879, alphabar[{0, 16}, {6, 22}] -> 
  (-716642454528*barE0[{18, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[5])/
   19169879, alphabar[{0, 15}, {6, 22}] -> 
  (-44790153408*barE0[{18, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[5])/
   19169879, alphabar[{0, 14}, {6, 22}] -> 
  (-14930051136*barE0[{18, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[5])/95849395, 
 alphabar[{0, 13}, {6, 22}] -> 
  (-1066432224*barE0[{18, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[5])/95849395, 
 alphabar[{0, 12}, {6, 22}] -> (-82033248*barE0[{18, 0, 0, 0, 0, 0, 0, 0, 0}]*
    zeta[5])/95849395, alphabar[{0, 11}, {6, 22}] -> 
  (-6836104*barE0[{18, 0, 0, 0, 0, 0, 0, 0}]*zeta[5])/95849395, 
 alphabar[{0, 10}, {6, 22}] -> (-621464*barE0[{18, 0, 0, 0, 0, 0, 0}]*
    zeta[5])/95849395, alphabar[{0, 9}, {6, 22}] -> 
  (-310732*barE0[{18, 0, 0, 0, 0, 0}]*zeta[5])/479246975, 
 alphabar[{0, 8}, {6, 22}] -> (-310732*barE0[{18, 0, 0, 0, 0}]*zeta[5])/
   4313222775, alphabar[{0, 7}, {6, 22}] -> 
  (-77683*barE0[{18, 0, 0, 0}]*zeta[5])/8626445550, 
 alphabar[{0, 6}, {6, 22}] -> (-77683*barE0[{18, 0, 0}]*zeta[5])/60385118850, 
 alphabar[{0, 5}, {6, 22}] -> (-77683*barE0[{18, 0}]*zeta[5])/362310713100, 
 alphabar[{0, 4}, {6, 22}] -> (-77683*barE0[{18}]*zeta[5])/1811553565500, 
 alphabar[{0, 3}, {6, 22}] -> 0, alphabar[{0, 2}, {6, 22}] -> 0, 
 alphabar[{0, 1}, {6, 22}] -> 0, alphabar[{0, 0}, {6, 22}] -> 0, 
 alphabar[{5, 6}, {8, 8}] -> (-240*barE0[{8, 0, 0, 0, 0, 0}]*zeta[7])/7, 
 alphabar[{4, 6}, {8, 8}] -> (-48*barE0[{8, 0, 0, 0, 0}]*zeta[7])/7, 
 alphabar[{3, 6}, {8, 8}] -> (-12*barE0[{8, 0, 0, 0}]*zeta[7])/7, 
 alphabar[{2, 6}, {8, 8}] -> (-4*barE0[{8, 0, 0}]*zeta[7])/7, 
 alphabar[{1, 6}, {8, 8}] -> (-2*barE0[{8, 0}]*zeta[7])/7, 
 alphabar[{0, 6}, {8, 8}] -> (-2*barE0[{8}]*zeta[7])/7, 
 alphabar[{4, 5}, {8, 8}] -> 0, alphabar[{3, 5}, {8, 8}] -> 0, 
 alphabar[{2, 5}, {8, 8}] -> 0, alphabar[{1, 5}, {8, 8}] -> 0, 
 alphabar[{0, 5}, {8, 8}] -> 0, alphabar[{3, 4}, {8, 8}] -> 0, 
 alphabar[{2, 4}, {8, 8}] -> 0, alphabar[{1, 4}, {8, 8}] -> 0, 
 alphabar[{0, 4}, {8, 8}] -> 0, alphabar[{2, 3}, {8, 8}] -> 0, 
 alphabar[{1, 3}, {8, 8}] -> 0, alphabar[{0, 3}, {8, 8}] -> 0, 
 alphabar[{1, 2}, {8, 8}] -> 0, alphabar[{0, 2}, {8, 8}] -> 0, 
 alphabar[{0, 1}, {8, 8}] -> 0, alphabar[{0, 0}, {8, 8}] -> 0, 
 alphabar[{1, 0}, {8, 8}] -> 0, alphabar[{2, 0}, {8, 8}] -> 0, 
 alphabar[{3, 0}, {8, 8}] -> 0, alphabar[{4, 0}, {8, 8}] -> 0, 
 alphabar[{5, 0}, {8, 8}] -> 0, alphabar[{6, 0}, {8, 8}] -> 
  (2*barE0[{8}]*zeta[7])/7, alphabar[{1, 1}, {8, 8}] -> 0, 
 alphabar[{2, 1}, {8, 8}] -> 0, alphabar[{3, 1}, {8, 8}] -> 0, 
 alphabar[{4, 1}, {8, 8}] -> 0, alphabar[{5, 1}, {8, 8}] -> 0, 
 alphabar[{6, 1}, {8, 8}] -> (2*barE0[{8, 0}]*zeta[7])/7, 
 alphabar[{2, 2}, {8, 8}] -> 0, alphabar[{3, 2}, {8, 8}] -> 0, 
 alphabar[{4, 2}, {8, 8}] -> 0, alphabar[{5, 2}, {8, 8}] -> 0, 
 alphabar[{6, 2}, {8, 8}] -> (4*barE0[{8, 0, 0}]*zeta[7])/7, 
 alphabar[{3, 3}, {8, 8}] -> 0, alphabar[{4, 3}, {8, 8}] -> 0, 
 alphabar[{5, 3}, {8, 8}] -> 0, alphabar[{6, 3}, {8, 8}] -> 
  (12*barE0[{8, 0, 0, 0}]*zeta[7])/7, alphabar[{4, 4}, {8, 8}] -> 0, 
 alphabar[{5, 4}, {8, 8}] -> 0, alphabar[{6, 4}, {8, 8}] -> 
  (48*barE0[{8, 0, 0, 0, 0}]*zeta[7])/7, alphabar[{5, 5}, {8, 8}] -> 0, 
 alphabar[{6, 5}, {8, 8}] -> (240*barE0[{8, 0, 0, 0, 0, 0}]*zeta[7])/7, 
 alphabar[{6, 6}, {8, 8}] -> 0, alphabar[{6, 8}, {8, 10}] -> 
  11520*barE0[{10, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[7] - 
   160*barE0[{8, 0, 0, 0, 0, 0, 0}]*zeta[9], alphabar[{6, 7}, {8, 10}] -> 
  1440*barE0[{10, 0, 0, 0, 0, 0, 0, 0}]*zeta[7], 
 alphabar[{6, 6}, {8, 10}] -> (1440*barE0[{10, 0, 0, 0, 0, 0, 0}]*zeta[7])/7, 
 alphabar[{6, 5}, {8, 10}] -> (240*barE0[{10, 0, 0, 0, 0, 0}]*zeta[7])/7, 
 alphabar[{6, 4}, {8, 10}] -> (48*barE0[{10, 0, 0, 0, 0}]*zeta[7])/7, 
 alphabar[{6, 3}, {8, 10}] -> (12*barE0[{10, 0, 0, 0}]*zeta[7])/7, 
 alphabar[{6, 2}, {8, 10}] -> (barE0[{4, 0, 0}]*zeta[7])/9779616 + 
   (4*barE0[{10, 0, 0}]*zeta[7])/7, alphabar[{6, 1}, {8, 10}] -> 
  (barE0[{4, 0}]*zeta[7])/2794176 + (2*barE0[{10, 0}]*zeta[7])/7, 
 alphabar[{6, 0}, {8, 10}] -> (barE0[{4}]*zeta[7])/698544 + 
   (2*barE0[{10}]*zeta[7])/7, alphabar[{5, 8}, {8, 10}] -> 
  (-80*barE0[{8, 0, 0, 0, 0, 0}]*zeta[9])/3, alphabar[{5, 7}, {8, 10}] -> 0, 
 alphabar[{5, 6}, {8, 10}] -> 0, alphabar[{5, 5}, {8, 10}] -> 0, 
 alphabar[{5, 4}, {8, 10}] -> 0, alphabar[{5, 3}, {8, 10}] -> 
  -(barE0[{4, 0, 0}]*zeta[7])/19559232, alphabar[{5, 2}, {8, 10}] -> 
  -(barE0[{4, 0}]*zeta[7])/9779616, alphabar[{5, 1}, {8, 10}] -> 
  -(barE0[{4}]*zeta[7])/5588352, alphabar[{5, 0}, {8, 10}] -> 0, 
 alphabar[{4, 8}, {8, 10}] -> (-16*barE0[{8, 0, 0, 0, 0}]*zeta[9])/3, 
 alphabar[{4, 7}, {8, 10}] -> 0, alphabar[{4, 6}, {8, 10}] -> 0, 
 alphabar[{4, 5}, {8, 10}] -> 0, alphabar[{4, 4}, {8, 10}] -> 
  (barE0[{4, 0, 0}]*zeta[7])/24449040, alphabar[{4, 3}, {8, 10}] -> 
  (barE0[{4, 0}]*zeta[7])/19559232, alphabar[{4, 2}, {8, 10}] -> 
  (barE0[{4}]*zeta[7])/19559232, alphabar[{4, 1}, {8, 10}] -> 0, 
 alphabar[{4, 0}, {8, 10}] -> 0, alphabar[{3, 8}, {8, 10}] -> 
  (-4*barE0[{8, 0, 0, 0}]*zeta[9])/3, alphabar[{3, 7}, {8, 10}] -> 0, 
 alphabar[{3, 6}, {8, 10}] -> 0, alphabar[{3, 5}, {8, 10}] -> 
  -(barE0[{4, 0, 0}]*zeta[7])/19559232, alphabar[{3, 4}, {8, 10}] -> 
  -(barE0[{4, 0}]*zeta[7])/24449040, alphabar[{3, 3}, {8, 10}] -> 
  -(barE0[{4}]*zeta[7])/39118464, alphabar[{3, 2}, {8, 10}] -> 0, 
 alphabar[{3, 1}, {8, 10}] -> 0, alphabar[{3, 0}, {8, 10}] -> 0, 
 alphabar[{2, 8}, {8, 10}] -> (-4*barE0[{8, 0, 0}]*zeta[9])/9, 
 alphabar[{2, 7}, {8, 10}] -> 0, alphabar[{2, 6}, {8, 10}] -> 
  (barE0[{4, 0, 0}]*zeta[7])/9779616, alphabar[{2, 5}, {8, 10}] -> 
  (barE0[{4, 0}]*zeta[7])/19559232, alphabar[{2, 4}, {8, 10}] -> 
  (barE0[{4}]*zeta[7])/48898080, alphabar[{2, 3}, {8, 10}] -> 0, 
 alphabar[{2, 2}, {8, 10}] -> 0, alphabar[{2, 1}, {8, 10}] -> 0, 
 alphabar[{2, 0}, {8, 10}] -> 0, alphabar[{1, 8}, {8, 10}] -> 
  (-2*barE0[{8, 0}]*zeta[9])/9, alphabar[{1, 7}, {8, 10}] -> 
  -(barE0[{4, 0, 0}]*zeta[7])/2794176, alphabar[{1, 6}, {8, 10}] -> 
  -(barE0[{4, 0}]*zeta[7])/9779616, alphabar[{1, 5}, {8, 10}] -> 
  -(barE0[{4}]*zeta[7])/39118464, alphabar[{1, 4}, {8, 10}] -> 0, 
 alphabar[{1, 3}, {8, 10}] -> 0, alphabar[{1, 2}, {8, 10}] -> 0, 
 alphabar[{1, 1}, {8, 10}] -> 0, alphabar[{1, 0}, {8, 10}] -> 0, 
 alphabar[{0, 8}, {8, 10}] -> (barE0[{4, 0, 0}]*zeta[7])/349272 - 
   (2*barE0[{8}]*zeta[9])/9, alphabar[{0, 7}, {8, 10}] -> 
  (barE0[{4, 0}]*zeta[7])/2794176, alphabar[{0, 6}, {8, 10}] -> 
  (barE0[{4}]*zeta[7])/19559232, alphabar[{0, 5}, {8, 10}] -> 0, 
 alphabar[{0, 4}, {8, 10}] -> 0, alphabar[{0, 3}, {8, 10}] -> 0, 
 alphabar[{0, 2}, {8, 10}] -> 0, alphabar[{0, 1}, {8, 10}] -> 0, 
 alphabar[{0, 0}, {8, 10}] -> 0, alphabar[{6, 10}, {8, 12}] -> 
  1036800*barE0[{12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[7] - 
   (1440*barE0[{8, 0, 0, 0, 0, 0, 0}]*zeta[11])/11, 
 alphabar[{6, 9}, {8, 12}] -> 103680*barE0[{12, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*
   zeta[7], alphabar[{6, 8}, {8, 12}] -> 
  11520*barE0[{12, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[7], 
 alphabar[{6, 7}, {8, 12}] -> 1440*barE0[{12, 0, 0, 0, 0, 0, 0, 0}]*zeta[7], 
 alphabar[{6, 6}, {8, 12}] -> (1440*barE0[{12, 0, 0, 0, 0, 0, 0}]*zeta[7])/7, 
 alphabar[{6, 5}, {8, 12}] -> (240*barE0[{12, 0, 0, 0, 0, 0}]*zeta[7])/7, 
 alphabar[{6, 4}, {8, 12}] -> (691*barE0[{6, 0, 0, 0, 0}]*zeta[7])/
    2913510600 + (48*barE0[{12, 0, 0, 0, 0}]*zeta[7])/7, 
 alphabar[{6, 3}, {8, 12}] -> (691*barE0[{6, 0, 0, 0}]*zeta[7])/1664863200 + 
   (12*barE0[{12, 0, 0, 0}]*zeta[7])/7, alphabar[{6, 2}, {8, 12}] -> 
  (691*barE0[{6, 0, 0}]*zeta[7])/1248647400 + (4*barE0[{12, 0, 0}]*zeta[7])/
    7, alphabar[{6, 1}, {8, 12}] -> (691*barE0[{6, 0}]*zeta[7])/832431600 + 
   (2*barE0[{12, 0}]*zeta[7])/7, alphabar[{6, 0}, {8, 12}] -> 
  (691*barE0[{6}]*zeta[7])/332972640 + (2*barE0[{12}]*zeta[7])/7, 
 alphabar[{5, 10}, {8, 12}] -> (-240*barE0[{8, 0, 0, 0, 0, 0}]*zeta[11])/11, 
 alphabar[{5, 9}, {8, 12}] -> 0, alphabar[{5, 8}, {8, 12}] -> 0, 
 alphabar[{5, 7}, {8, 12}] -> 0, alphabar[{5, 6}, {8, 12}] -> 0, 
 alphabar[{5, 5}, {8, 12}] -> (-691*barE0[{6, 0, 0, 0, 0}]*zeta[7])/
   3496212720, alphabar[{5, 4}, {8, 12}] -> 
  (-691*barE0[{6, 0, 0, 0}]*zeta[7])/2913510600, 
 alphabar[{5, 3}, {8, 12}] -> (-691*barE0[{6, 0, 0}]*zeta[7])/3329726400, 
 alphabar[{5, 2}, {8, 12}] -> (-691*barE0[{6, 0}]*zeta[7])/3745942200, 
 alphabar[{5, 1}, {8, 12}] -> (-691*barE0[{6}]*zeta[7])/3329726400, 
 alphabar[{5, 0}, {8, 12}] -> 0, alphabar[{4, 10}, {8, 12}] -> 
  (-48*barE0[{8, 0, 0, 0, 0}]*zeta[11])/11, alphabar[{4, 9}, {8, 12}] -> 0, 
 alphabar[{4, 8}, {8, 12}] -> 0, alphabar[{4, 7}, {8, 12}] -> 0, 
 alphabar[{4, 6}, {8, 12}] -> (691*barE0[{6, 0, 0, 0, 0}]*zeta[7])/
   2913510600, alphabar[{4, 5}, {8, 12}] -> (691*barE0[{6, 0, 0, 0}]*zeta[7])/
   3496212720, alphabar[{4, 4}, {8, 12}] -> (691*barE0[{6, 0, 0}]*zeta[7])/
   5827021200, alphabar[{4, 3}, {8, 12}] -> (691*barE0[{6, 0}]*zeta[7])/
   9989179200, alphabar[{4, 2}, {8, 12}] -> (691*barE0[{6}]*zeta[7])/
   14983768800, alphabar[{4, 1}, {8, 12}] -> 0, 
 alphabar[{4, 0}, {8, 12}] -> 0, alphabar[{3, 10}, {8, 12}] -> 
  (-12*barE0[{8, 0, 0, 0}]*zeta[11])/11, alphabar[{3, 9}, {8, 12}] -> 0, 
 alphabar[{3, 8}, {8, 12}] -> 0, alphabar[{3, 7}, {8, 12}] -> 
  (-691*barE0[{6, 0, 0, 0, 0}]*zeta[7])/1664863200, 
 alphabar[{3, 6}, {8, 12}] -> (-691*barE0[{6, 0, 0, 0}]*zeta[7])/2913510600, 
 alphabar[{3, 5}, {8, 12}] -> (-691*barE0[{6, 0, 0}]*zeta[7])/6992425440, 
 alphabar[{3, 4}, {8, 12}] -> (-691*barE0[{6, 0}]*zeta[7])/17481063600, 
 alphabar[{3, 3}, {8, 12}] -> (-691*barE0[{6}]*zeta[7])/39956716800, 
 alphabar[{3, 2}, {8, 12}] -> 0, alphabar[{3, 1}, {8, 12}] -> 0, 
 alphabar[{3, 0}, {8, 12}] -> 0, alphabar[{2, 10}, {8, 12}] -> 
  (-4*barE0[{8, 0, 0}]*zeta[11])/11, alphabar[{2, 9}, {8, 12}] -> 0, 
 alphabar[{2, 8}, {8, 12}] -> (691*barE0[{6, 0, 0, 0, 0}]*zeta[7])/624323700, 
 alphabar[{2, 7}, {8, 12}] -> (691*barE0[{6, 0, 0, 0}]*zeta[7])/1664863200, 
 alphabar[{2, 6}, {8, 12}] -> (691*barE0[{6, 0, 0}]*zeta[7])/5827021200, 
 alphabar[{2, 5}, {8, 12}] -> (691*barE0[{6, 0}]*zeta[7])/20977276320, 
 alphabar[{2, 4}, {8, 12}] -> (691*barE0[{6}]*zeta[7])/69924254400, 
 alphabar[{2, 3}, {8, 12}] -> 0, alphabar[{2, 2}, {8, 12}] -> 0, 
 alphabar[{2, 1}, {8, 12}] -> 0, alphabar[{2, 0}, {8, 12}] -> 0, 
 alphabar[{1, 10}, {8, 12}] -> (-2*barE0[{8, 0}]*zeta[11])/11, 
 alphabar[{1, 9}, {8, 12}] -> (-691*barE0[{6, 0, 0, 0, 0}]*zeta[7])/
   138738600, alphabar[{1, 8}, {8, 12}] -> (-691*barE0[{6, 0, 0, 0}]*zeta[7])/
   624323700, alphabar[{1, 7}, {8, 12}] -> (-691*barE0[{6, 0, 0}]*zeta[7])/
   3329726400, alphabar[{1, 6}, {8, 12}] -> (-691*barE0[{6, 0}]*zeta[7])/
   17481063600, alphabar[{1, 5}, {8, 12}] -> (-691*barE0[{6}]*zeta[7])/
   83909105280, alphabar[{1, 4}, {8, 12}] -> 0, 
 alphabar[{1, 3}, {8, 12}] -> 0, alphabar[{1, 2}, {8, 12}] -> 0, 
 alphabar[{1, 1}, {8, 12}] -> 0, alphabar[{1, 0}, {8, 12}] -> 0, 
 alphabar[{0, 10}, {8, 12}] -> (691*barE0[{6, 0, 0, 0, 0}]*zeta[7])/
    13873860 - (2*barE0[{8}]*zeta[11])/11, alphabar[{0, 9}, {8, 12}] -> 
  (691*barE0[{6, 0, 0, 0}]*zeta[7])/138738600, 
 alphabar[{0, 8}, {8, 12}] -> (691*barE0[{6, 0, 0}]*zeta[7])/1248647400, 
 alphabar[{0, 7}, {8, 12}] -> (691*barE0[{6, 0}]*zeta[7])/9989179200, 
 alphabar[{0, 6}, {8, 12}] -> (691*barE0[{6}]*zeta[7])/69924254400, 
 alphabar[{0, 5}, {8, 12}] -> 0, alphabar[{0, 4}, {8, 12}] -> 0, 
 alphabar[{0, 3}, {8, 12}] -> 0, alphabar[{0, 2}, {8, 12}] -> 0, 
 alphabar[{0, 1}, {8, 12}] -> 0, alphabar[{0, 0}, {8, 12}] -> 0, 
 alphabar[{6, 12}, {8, 14}] -> 
  136857600*barE0[{14, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[7] - 
   (1440*barE0[{8, 0, 0, 0, 0, 0, 0}]*zeta[13])/13, 
 alphabar[{6, 11}, {8, 14}] -> 
  11404800*barE0[{14, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[7], 
 alphabar[{6, 10}, {8, 14}] -> 
  1036800*barE0[{14, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[7], 
 alphabar[{6, 9}, {8, 14}] -> 103680*barE0[{14, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*
   zeta[7], alphabar[{6, 8}, {8, 14}] -> 
  11520*barE0[{14, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[7], 
 alphabar[{6, 7}, {8, 14}] -> 1440*barE0[{14, 0, 0, 0, 0, 0, 0, 0}]*zeta[7], 
 alphabar[{6, 6}, {8, 14}] -> (5*barE0[{8, 0, 0, 0, 0, 0, 0}]*zeta[7])/
    2576574 + (1440*barE0[{14, 0, 0, 0, 0, 0, 0}]*zeta[7])/7, 
 alphabar[{6, 5}, {8, 14}] -> (5*barE0[{8, 0, 0, 0, 0, 0}]*zeta[7])/2208492 + 
   (240*barE0[{14, 0, 0, 0, 0, 0}]*zeta[7])/7, 
 alphabar[{6, 4}, {8, 14}] -> (barE0[{8, 0, 0, 0, 0}]*zeta[7])/552123 + 
   (48*barE0[{14, 0, 0, 0, 0}]*zeta[7])/7, alphabar[{6, 3}, {8, 14}] -> 
  (barE0[{8, 0, 0, 0}]*zeta[7])/736164 + (12*barE0[{14, 0, 0, 0}]*zeta[7])/7, 
 alphabar[{6, 2}, {8, 14}] -> (5*barE0[{8, 0, 0}]*zeta[7])/4416984 + 
   (4*barE0[{14, 0, 0}]*zeta[7])/7, alphabar[{6, 1}, {8, 14}] -> 
  (barE0[{8, 0}]*zeta[7])/803088 + (2*barE0[{14, 0}]*zeta[7])/7, 
 alphabar[{6, 0}, {8, 14}] -> (barE0[{8}]*zeta[7])/401544 + 
   (2*barE0[{14}]*zeta[7])/7, alphabar[{5, 12}, {8, 14}] -> 
  (-240*barE0[{8, 0, 0, 0, 0, 0}]*zeta[13])/13, 
 alphabar[{5, 11}, {8, 14}] -> 0, alphabar[{5, 10}, {8, 14}] -> 0, 
 alphabar[{5, 9}, {8, 14}] -> 0, alphabar[{5, 8}, {8, 14}] -> 0, 
 alphabar[{5, 7}, {8, 14}] -> (-5*barE0[{8, 0, 0, 0, 0, 0, 0}]*zeta[7])/
   2208492, alphabar[{5, 6}, {8, 14}] -> 
  (-5*barE0[{8, 0, 0, 0, 0, 0}]*zeta[7])/2576574, 
 alphabar[{5, 5}, {8, 14}] -> (-5*barE0[{8, 0, 0, 0, 0}]*zeta[7])/4416984, 
 alphabar[{5, 4}, {8, 14}] -> -(barE0[{8, 0, 0, 0}]*zeta[7])/1656369, 
 alphabar[{5, 3}, {8, 14}] -> -(barE0[{8, 0, 0}]*zeta[7])/2944656, 
 alphabar[{5, 2}, {8, 14}] -> -(barE0[{8, 0}]*zeta[7])/4416984, 
 alphabar[{5, 1}, {8, 14}] -> -(barE0[{8}]*zeta[7])/4818528, 
 alphabar[{5, 0}, {8, 14}] -> 0, alphabar[{4, 12}, {8, 14}] -> 
  (-48*barE0[{8, 0, 0, 0, 0}]*zeta[13])/13, alphabar[{4, 11}, {8, 14}] -> 0, 
 alphabar[{4, 10}, {8, 14}] -> 0, alphabar[{4, 9}, {8, 14}] -> 0, 
 alphabar[{4, 8}, {8, 14}] -> (2*barE0[{8, 0, 0, 0, 0, 0, 0}]*zeta[7])/
   552123, alphabar[{4, 7}, {8, 14}] -> (5*barE0[{8, 0, 0, 0, 0, 0}]*zeta[7])/
   2208492, alphabar[{4, 6}, {8, 14}] -> (5*barE0[{8, 0, 0, 0, 0}]*zeta[7])/
   5153148, alphabar[{4, 5}, {8, 14}] -> (5*barE0[{8, 0, 0, 0}]*zeta[7])/
   13250952, alphabar[{4, 4}, {8, 14}] -> (barE0[{8, 0, 0}]*zeta[7])/6625476, 
 alphabar[{4, 3}, {8, 14}] -> (barE0[{8, 0}]*zeta[7])/14723280, 
 alphabar[{4, 2}, {8, 14}] -> (barE0[{8}]*zeta[7])/26501904, 
 alphabar[{4, 1}, {8, 14}] -> 0, alphabar[{4, 0}, {8, 14}] -> 0, 
 alphabar[{3, 12}, {8, 14}] -> (-12*barE0[{8, 0, 0, 0}]*zeta[13])/13, 
 alphabar[{3, 11}, {8, 14}] -> 0, alphabar[{3, 10}, {8, 14}] -> 0, 
 alphabar[{3, 9}, {8, 14}] -> -(barE0[{8, 0, 0, 0, 0, 0, 0}]*zeta[7])/122694, 
 alphabar[{3, 8}, {8, 14}] -> (-2*barE0[{8, 0, 0, 0, 0, 0}]*zeta[7])/552123, 
 alphabar[{3, 7}, {8, 14}] -> (-5*barE0[{8, 0, 0, 0, 0}]*zeta[7])/4416984, 
 alphabar[{3, 6}, {8, 14}] -> (-5*barE0[{8, 0, 0, 0}]*zeta[7])/15459444, 
 alphabar[{3, 5}, {8, 14}] -> (-5*barE0[{8, 0, 0}]*zeta[7])/53003808, 
 alphabar[{3, 4}, {8, 14}] -> -(barE0[{8, 0}]*zeta[7])/33127380, 
 alphabar[{3, 3}, {8, 14}] -> -(barE0[{8}]*zeta[7])/88339680, 
 alphabar[{3, 2}, {8, 14}] -> 0, alphabar[{3, 1}, {8, 14}] -> 0, 
 alphabar[{3, 0}, {8, 14}] -> 0, alphabar[{2, 12}, {8, 14}] -> 
  (-4*barE0[{8, 0, 0}]*zeta[13])/13, alphabar[{2, 11}, {8, 14}] -> 0, 
 alphabar[{2, 10}, {8, 14}] -> (5*barE0[{8, 0, 0, 0, 0, 0, 0}]*zeta[7])/
   184041, alphabar[{2, 9}, {8, 14}] -> (barE0[{8, 0, 0, 0, 0, 0}]*zeta[7])/
   122694, alphabar[{2, 8}, {8, 14}] -> (barE0[{8, 0, 0, 0, 0}]*zeta[7])/
   552123, alphabar[{2, 7}, {8, 14}] -> (5*barE0[{8, 0, 0, 0}]*zeta[7])/
   13250952, alphabar[{2, 6}, {8, 14}] -> (5*barE0[{8, 0, 0}]*zeta[7])/
   61837776, alphabar[{2, 5}, {8, 14}] -> (barE0[{8, 0}]*zeta[7])/53003808, 
 alphabar[{2, 4}, {8, 14}] -> (barE0[{8}]*zeta[7])/198764280, 
 alphabar[{2, 3}, {8, 14}] -> 0, alphabar[{2, 2}, {8, 14}] -> 0, 
 alphabar[{2, 1}, {8, 14}] -> 0, alphabar[{2, 0}, {8, 14}] -> 0, 
 alphabar[{1, 12}, {8, 14}] -> (-2*barE0[{8, 0}]*zeta[13])/13, 
 alphabar[{1, 11}, {8, 14}] -> (-5*barE0[{8, 0, 0, 0, 0, 0, 0}]*zeta[7])/
   33462, alphabar[{1, 10}, {8, 14}] -> 
  (-5*barE0[{8, 0, 0, 0, 0, 0}]*zeta[7])/184041, 
 alphabar[{1, 9}, {8, 14}] -> -(barE0[{8, 0, 0, 0, 0}]*zeta[7])/245388, 
 alphabar[{1, 8}, {8, 14}] -> -(barE0[{8, 0, 0, 0}]*zeta[7])/1656369, 
 alphabar[{1, 7}, {8, 14}] -> (-5*barE0[{8, 0, 0}]*zeta[7])/53003808, 
 alphabar[{1, 6}, {8, 14}] -> -(barE0[{8, 0}]*zeta[7])/61837776, 
 alphabar[{1, 5}, {8, 14}] -> -(barE0[{8}]*zeta[7])/318022848, 
 alphabar[{1, 4}, {8, 14}] -> 0, alphabar[{1, 3}, {8, 14}] -> 0, 
 alphabar[{1, 2}, {8, 14}] -> 0, alphabar[{1, 1}, {8, 14}] -> 0, 
 alphabar[{1, 0}, {8, 14}] -> 0, alphabar[{0, 12}, {8, 14}] -> 
  (10*barE0[{8, 0, 0, 0, 0, 0, 0}]*zeta[7])/5577 - 
   (2*barE0[{8}]*zeta[13])/13, alphabar[{0, 11}, {8, 14}] -> 
  (5*barE0[{8, 0, 0, 0, 0, 0}]*zeta[7])/33462, 
 alphabar[{0, 10}, {8, 14}] -> (5*barE0[{8, 0, 0, 0, 0}]*zeta[7])/368082, 
 alphabar[{0, 9}, {8, 14}] -> (barE0[{8, 0, 0, 0}]*zeta[7])/736164, 
 alphabar[{0, 8}, {8, 14}] -> (barE0[{8, 0, 0}]*zeta[7])/6625476, 
 alphabar[{0, 7}, {8, 14}] -> (barE0[{8, 0}]*zeta[7])/53003808, 
 alphabar[{0, 6}, {8, 14}] -> (barE0[{8}]*zeta[7])/371026656, 
 alphabar[{0, 5}, {8, 14}] -> 0, alphabar[{0, 4}, {8, 14}] -> 0, 
 alphabar[{0, 3}, {8, 14}] -> 0, alphabar[{0, 2}, {8, 14}] -> 0, 
 alphabar[{0, 1}, {8, 14}] -> 0, alphabar[{0, 0}, {8, 14}] -> 0, 
 alphabar[{6, 14}, {8, 16}] -> 
  24908083200*barE0[{16, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[7] - 
   96*barE0[{8, 0, 0, 0, 0, 0, 0}]*zeta[15], alphabar[{6, 13}, {8, 16}] -> 
  1779148800*barE0[{16, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[7], 
 alphabar[{6, 12}, {8, 16}] -> 
  136857600*barE0[{16, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[7], 
 alphabar[{6, 11}, {8, 16}] -> 
  11404800*barE0[{16, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[7], 
 alphabar[{6, 10}, {8, 16}] -> 
  1036800*barE0[{16, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[7], 
 alphabar[{6, 9}, {8, 16}] -> 103680*barE0[{16, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*
   zeta[7], alphabar[{6, 8}, {8, 16}] -> 
  (7234*barE0[{10, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[7])/193568375 + 
   11520*barE0[{16, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[7], 
 alphabar[{6, 7}, {8, 16}] -> (3617*barE0[{10, 0, 0, 0, 0, 0, 0, 0}]*zeta[7])/
    110610500 + 1440*barE0[{16, 0, 0, 0, 0, 0, 0, 0}]*zeta[7], 
 alphabar[{6, 6}, {8, 16}] -> (3617*barE0[{10, 0, 0, 0, 0, 0, 0}]*zeta[7])/
    193568375 + (1440*barE0[{16, 0, 0, 0, 0, 0, 0}]*zeta[7])/7, 
 alphabar[{6, 5}, {8, 16}] -> (3617*barE0[{10, 0, 0, 0, 0, 0}]*zeta[7])/
    387136750 + (240*barE0[{16, 0, 0, 0, 0, 0}]*zeta[7])/7, 
 alphabar[{6, 4}, {8, 16}] -> (3617*barE0[{10, 0, 0, 0, 0}]*zeta[7])/
    774273500 + (48*barE0[{16, 0, 0, 0, 0}]*zeta[7])/7, 
 alphabar[{6, 3}, {8, 16}] -> (3617*barE0[{10, 0, 0, 0}]*zeta[7])/
    1407770000 + (12*barE0[{16, 0, 0, 0}]*zeta[7])/7, 
 alphabar[{6, 2}, {8, 16}] -> (3617*barE0[{10, 0, 0}]*zeta[7])/2111655000 + 
   (4*barE0[{16, 0, 0}]*zeta[7])/7, alphabar[{6, 1}, {8, 16}] -> 
  (3617*barE0[{10, 0}]*zeta[7])/2274090000 + (2*barE0[{16, 0}]*zeta[7])/7, 
 alphabar[{6, 0}, {8, 16}] -> (3617*barE0[{10}]*zeta[7])/1299480000 + 
   (2*barE0[{16}]*zeta[7])/7, alphabar[{5, 14}, {8, 16}] -> 
  -16*barE0[{8, 0, 0, 0, 0, 0}]*zeta[15], alphabar[{5, 13}, {8, 16}] -> 0, 
 alphabar[{5, 12}, {8, 16}] -> 0, alphabar[{5, 11}, {8, 16}] -> 0, 
 alphabar[{5, 10}, {8, 16}] -> 0, alphabar[{5, 9}, {8, 16}] -> 
  (-10851*barE0[{10, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[7])/193568375, 
 alphabar[{5, 8}, {8, 16}] -> (-7234*barE0[{10, 0, 0, 0, 0, 0, 0, 0}]*
    zeta[7])/193568375, alphabar[{5, 7}, {8, 16}] -> 
  (-3617*barE0[{10, 0, 0, 0, 0, 0, 0}]*zeta[7])/221221000, 
 alphabar[{5, 6}, {8, 16}] -> (-3617*barE0[{10, 0, 0, 0, 0, 0}]*zeta[7])/
   580705125, alphabar[{5, 5}, {8, 16}] -> 
  (-3617*barE0[{10, 0, 0, 0, 0}]*zeta[7])/1548547000, 
 alphabar[{5, 4}, {8, 16}] -> (-3617*barE0[{10, 0, 0, 0}]*zeta[7])/
   3871367500, alphabar[{5, 3}, {8, 16}] -> (-3617*barE0[{10, 0, 0}]*zeta[7])/
   8446620000, alphabar[{5, 2}, {8, 16}] -> (-3617*barE0[{10, 0}]*zeta[7])/
   14781585000, alphabar[{5, 1}, {8, 16}] -> (-3617*barE0[{10}]*zeta[7])/
   18192720000, alphabar[{5, 0}, {8, 16}] -> 0, 
 alphabar[{4, 14}, {8, 16}] -> (-16*barE0[{8, 0, 0, 0, 0}]*zeta[15])/5, 
 alphabar[{4, 13}, {8, 16}] -> 0, alphabar[{4, 12}, {8, 16}] -> 0, 
 alphabar[{4, 11}, {8, 16}] -> 0, alphabar[{4, 10}, {8, 16}] -> 
  (21702*barE0[{10, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[7])/193568375, 
 alphabar[{4, 9}, {8, 16}] -> (10851*barE0[{10, 0, 0, 0, 0, 0, 0, 0}]*
    zeta[7])/193568375, alphabar[{4, 8}, {8, 16}] -> 
  (3617*barE0[{10, 0, 0, 0, 0, 0, 0}]*zeta[7])/193568375, 
 alphabar[{4, 7}, {8, 16}] -> (3617*barE0[{10, 0, 0, 0, 0, 0}]*zeta[7])/
   663663000, alphabar[{4, 6}, {8, 16}] -> 
  (3617*barE0[{10, 0, 0, 0, 0}]*zeta[7])/2322820500, 
 alphabar[{4, 5}, {8, 16}] -> (3617*barE0[{10, 0, 0, 0}]*zeta[7])/7742735000, 
 alphabar[{4, 4}, {8, 16}] -> (3617*barE0[{10, 0, 0}]*zeta[7])/23228205000, 
 alphabar[{4, 3}, {8, 16}] -> (3617*barE0[{10, 0}]*zeta[7])/59126340000, 
 alphabar[{4, 2}, {8, 16}] -> (3617*barE0[{10}]*zeta[7])/118252680000, 
 alphabar[{4, 1}, {8, 16}] -> 0, alphabar[{4, 0}, {8, 16}] -> 0, 
 alphabar[{3, 14}, {8, 16}] -> (-4*barE0[{8, 0, 0, 0}]*zeta[15])/5, 
 alphabar[{3, 13}, {8, 16}] -> 0, alphabar[{3, 12}, {8, 16}] -> 0, 
 alphabar[{3, 11}, {8, 16}] -> (-10851*barE0[{10, 0, 0, 0, 0, 0, 0, 0, 0}]*
    zeta[7])/35194250, alphabar[{3, 10}, {8, 16}] -> 
  (-21702*barE0[{10, 0, 0, 0, 0, 0, 0, 0}]*zeta[7])/193568375, 
 alphabar[{3, 9}, {8, 16}] -> (-10851*barE0[{10, 0, 0, 0, 0, 0, 0}]*zeta[7])/
   387136750, alphabar[{3, 8}, {8, 16}] -> 
  (-3617*barE0[{10, 0, 0, 0, 0, 0}]*zeta[7])/580705125, 
 alphabar[{3, 7}, {8, 16}] -> (-3617*barE0[{10, 0, 0, 0, 0}]*zeta[7])/
   2654652000, alphabar[{3, 6}, {8, 16}] -> 
  (-3617*barE0[{10, 0, 0, 0}]*zeta[7])/11614102500, 
 alphabar[{3, 5}, {8, 16}] -> (-3617*barE0[{10, 0, 0}]*zeta[7])/46456410000, 
 alphabar[{3, 4}, {8, 16}] -> (-3617*barE0[{10, 0}]*zeta[7])/162597435000, 
 alphabar[{3, 3}, {8, 16}] -> (-3617*barE0[{10}]*zeta[7])/473010720000, 
 alphabar[{3, 2}, {8, 16}] -> 0, alphabar[{3, 1}, {8, 16}] -> 0, 
 alphabar[{3, 0}, {8, 16}] -> 0, alphabar[{2, 14}, {8, 16}] -> 
  (-4*barE0[{8, 0, 0}]*zeta[15])/15, alphabar[{2, 13}, {8, 16}] -> 0, 
 alphabar[{2, 12}, {8, 16}] -> (21702*barE0[{10, 0, 0, 0, 0, 0, 0, 0, 0}]*
    zeta[7])/17597125, alphabar[{2, 11}, {8, 16}] -> 
  (10851*barE0[{10, 0, 0, 0, 0, 0, 0, 0}]*zeta[7])/35194250, 
 alphabar[{2, 10}, {8, 16}] -> (10851*barE0[{10, 0, 0, 0, 0, 0, 0}]*zeta[7])/
   193568375, alphabar[{2, 9}, {8, 16}] -> 
  (3617*barE0[{10, 0, 0, 0, 0, 0}]*zeta[7])/387136750, 
 alphabar[{2, 8}, {8, 16}] -> (3617*barE0[{10, 0, 0, 0, 0}]*zeta[7])/
   2322820500, alphabar[{2, 7}, {8, 16}] -> 
  (3617*barE0[{10, 0, 0, 0}]*zeta[7])/13273260000, 
 alphabar[{2, 6}, {8, 16}] -> (3617*barE0[{10, 0, 0}]*zeta[7])/69684615000, 
 alphabar[{2, 5}, {8, 16}] -> (3617*barE0[{10, 0}]*zeta[7])/325194870000, 
 alphabar[{2, 4}, {8, 16}] -> (3617*barE0[{10}]*zeta[7])/1300779480000, 
 alphabar[{2, 3}, {8, 16}] -> 0, alphabar[{2, 2}, {8, 16}] -> 0, 
 alphabar[{2, 1}, {8, 16}] -> 0, alphabar[{2, 0}, {8, 16}] -> 0, 
 alphabar[{1, 14}, {8, 16}] -> (-2*barE0[{8, 0}]*zeta[15])/15, 
 alphabar[{1, 13}, {8, 16}] -> (-10851*barE0[{10, 0, 0, 0, 0, 0, 0, 0, 0}]*
    zeta[7])/1353625, alphabar[{1, 12}, {8, 16}] -> 
  (-21702*barE0[{10, 0, 0, 0, 0, 0, 0, 0}]*zeta[7])/17597125, 
 alphabar[{1, 11}, {8, 16}] -> (-10851*barE0[{10, 0, 0, 0, 0, 0, 0}]*zeta[7])/
   70388500, alphabar[{1, 10}, {8, 16}] -> 
  (-3617*barE0[{10, 0, 0, 0, 0, 0}]*zeta[7])/193568375, 
 alphabar[{1, 9}, {8, 16}] -> (-3617*barE0[{10, 0, 0, 0, 0}]*zeta[7])/
   1548547000, alphabar[{1, 8}, {8, 16}] -> 
  (-3617*barE0[{10, 0, 0, 0}]*zeta[7])/11614102500, 
 alphabar[{1, 7}, {8, 16}] -> (-3617*barE0[{10, 0, 0}]*zeta[7])/79639560000, 
 alphabar[{1, 6}, {8, 16}] -> (-3617*barE0[{10, 0}]*zeta[7])/487792305000, 
 alphabar[{1, 5}, {8, 16}] -> (-3617*barE0[{10}]*zeta[7])/2601558960000, 
 alphabar[{1, 4}, {8, 16}] -> 0, alphabar[{1, 3}, {8, 16}] -> 0, 
 alphabar[{1, 2}, {8, 16}] -> 0, alphabar[{1, 1}, {8, 16}] -> 0, 
 alphabar[{1, 0}, {8, 16}] -> 0, alphabar[{0, 14}, {8, 16}] -> 
  (21702*barE0[{10, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[7])/193375 - 
   (2*barE0[{8}]*zeta[15])/15, alphabar[{0, 13}, {8, 16}] -> 
  (10851*barE0[{10, 0, 0, 0, 0, 0, 0, 0}]*zeta[7])/1353625, 
 alphabar[{0, 12}, {8, 16}] -> (10851*barE0[{10, 0, 0, 0, 0, 0, 0}]*zeta[7])/
   17597125, alphabar[{0, 11}, {8, 16}] -> 
  (3617*barE0[{10, 0, 0, 0, 0, 0}]*zeta[7])/70388500, 
 alphabar[{0, 10}, {8, 16}] -> (3617*barE0[{10, 0, 0, 0, 0}]*zeta[7])/
   774273500, alphabar[{0, 9}, {8, 16}] -> 
  (3617*barE0[{10, 0, 0, 0}]*zeta[7])/7742735000, 
 alphabar[{0, 8}, {8, 16}] -> (3617*barE0[{10, 0, 0}]*zeta[7])/69684615000, 
 alphabar[{0, 7}, {8, 16}] -> (3617*barE0[{10, 0}]*zeta[7])/557476920000, 
 alphabar[{0, 6}, {8, 16}] -> (3617*barE0[{10}]*zeta[7])/3902338440000, 
 alphabar[{0, 5}, {8, 16}] -> 0, alphabar[{0, 4}, {8, 16}] -> 0, 
 alphabar[{0, 3}, {8, 16}] -> 0, alphabar[{0, 2}, {8, 16}] -> 0, 
 alphabar[{0, 1}, {8, 16}] -> 0, alphabar[{0, 0}, {8, 16}] -> 0, 
 alphabar[{6, 16}, {8, 18}] -> 
  5977939968000*barE0[{18, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*
    zeta[7] - (1440*barE0[{8, 0, 0, 0, 0, 0, 0}]*zeta[17])/17, 
 alphabar[{6, 15}, {8, 18}] -> 373621248000*
   barE0[{18, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[7], 
 alphabar[{6, 14}, {8, 18}] -> 24908083200*
   barE0[{18, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[7], 
 alphabar[{6, 13}, {8, 18}] -> 
  1779148800*barE0[{18, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[7], 
 alphabar[{6, 12}, {8, 18}] -> 
  136857600*barE0[{18, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[7], 
 alphabar[{6, 11}, {8, 18}] -> 
  11404800*barE0[{18, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[7], 
 alphabar[{6, 10}, {8, 18}] -> 
  (3290025*barE0[{12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[7])/2416956997 + 
   1036800*barE0[{18, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[7], 
 alphabar[{6, 9}, {8, 18}] -> 
  (658005*barE0[{12, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[7])/690559142 + 
   103680*barE0[{18, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[7], 
 alphabar[{6, 8}, {8, 18}] -> 
  (438670*barE0[{12, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[7])/1035838713 + 
   11520*barE0[{18, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[7], 
 alphabar[{6, 7}, {8, 18}] -> 
  (219335*barE0[{12, 0, 0, 0, 0, 0, 0, 0}]*zeta[7])/1381118284 + 
   1440*barE0[{18, 0, 0, 0, 0, 0, 0, 0}]*zeta[7], 
 alphabar[{6, 6}, {8, 18}] -> (1096675*barE0[{12, 0, 0, 0, 0, 0, 0}]*zeta[7])/
    19335655976 + (1440*barE0[{18, 0, 0, 0, 0, 0, 0}]*zeta[7])/7, 
 alphabar[{6, 5}, {8, 18}] -> (2412685*barE0[{12, 0, 0, 0, 0, 0}]*zeta[7])/
    116013935856 + (240*barE0[{18, 0, 0, 0, 0, 0}]*zeta[7])/7, 
 alphabar[{6, 4}, {8, 18}] -> (482537*barE0[{12, 0, 0, 0, 0}]*zeta[7])/
    58006967928 + (48*barE0[{18, 0, 0, 0, 0}]*zeta[7])/7, 
 alphabar[{6, 3}, {8, 18}] -> (482537*barE0[{12, 0, 0, 0}]*zeta[7])/
    124938084768 + (12*barE0[{18, 0, 0, 0}]*zeta[7])/7, 
 alphabar[{6, 2}, {8, 18}] -> (482537*barE0[{12, 0, 0}]*zeta[7])/
    214179573888 + (4*barE0[{18, 0, 0}]*zeta[7])/7, 
 alphabar[{6, 1}, {8, 18}] -> (2412685*barE0[{12, 0}]*zeta[7])/
    1285077443328 + (2*barE0[{18, 0}]*zeta[7])/7, 
 alphabar[{6, 0}, {8, 18}] -> (482537*barE0[{12}]*zeta[7])/160634680416 + 
   (2*barE0[{18}]*zeta[7])/7, alphabar[{5, 16}, {8, 18}] -> 
  (-240*barE0[{8, 0, 0, 0, 0, 0}]*zeta[17])/17, 
 alphabar[{5, 15}, {8, 18}] -> 0, alphabar[{5, 14}, {8, 18}] -> 0, 
 alphabar[{5, 13}, {8, 18}] -> 0, alphabar[{5, 12}, {8, 18}] -> 0, 
 alphabar[{5, 11}, {8, 18}] -> 
  (-12063425*barE0[{12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[7])/4833913994, 
 alphabar[{5, 10}, {8, 18}] -> 
  (-3290025*barE0[{12, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[7])/2416956997, 
 alphabar[{5, 9}, {8, 18}] -> (-658005*barE0[{12, 0, 0, 0, 0, 0, 0, 0, 0}]*
    zeta[7])/1381118284, alphabar[{5, 8}, {8, 18}] -> 
  (-438670*barE0[{12, 0, 0, 0, 0, 0, 0, 0}]*zeta[7])/3107516139, 
 alphabar[{5, 7}, {8, 18}] -> (-219335*barE0[{12, 0, 0, 0, 0, 0, 0}]*zeta[7])/
   5524473136, alphabar[{5, 6}, {8, 18}] -> 
  (-219335*barE0[{12, 0, 0, 0, 0, 0}]*zeta[7])/19335655976, 
 alphabar[{5, 5}, {8, 18}] -> (-2412685*barE0[{12, 0, 0, 0, 0}]*zeta[7])/
   696083615136, alphabar[{5, 4}, {8, 18}] -> 
  (-482537*barE0[{12, 0, 0, 0}]*zeta[7])/406048775496, 
 alphabar[{5, 3}, {8, 18}] -> (-482537*barE0[{12, 0, 0}]*zeta[7])/
   999504678144, alphabar[{5, 2}, {8, 18}] -> 
  (-482537*barE0[{12, 0}]*zeta[7])/1927616164992, 
 alphabar[{5, 1}, {8, 18}] -> (-482537*barE0[{12}]*zeta[7])/2570154886656, 
 alphabar[{5, 0}, {8, 18}] -> 0, alphabar[{4, 16}, {8, 18}] -> 
  (-48*barE0[{8, 0, 0, 0, 0}]*zeta[17])/17, alphabar[{4, 15}, {8, 18}] -> 0, 
 alphabar[{4, 14}, {8, 18}] -> 0, alphabar[{4, 13}, {8, 18}] -> 0, 
 alphabar[{4, 12}, {8, 18}] -> 
  (14476110*barE0[{12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[7])/2416956997, 
 alphabar[{4, 11}, {8, 18}] -> 
  (12063425*barE0[{12, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[7])/4833913994, 
 alphabar[{4, 10}, {8, 18}] -> (3290025*barE0[{12, 0, 0, 0, 0, 0, 0, 0, 0}]*
    zeta[7])/4833913994, alphabar[{4, 9}, {8, 18}] -> 
  (219335*barE0[{12, 0, 0, 0, 0, 0, 0, 0}]*zeta[7])/1381118284, 
 alphabar[{4, 8}, {8, 18}] -> (219335*barE0[{12, 0, 0, 0, 0, 0, 0}]*zeta[7])/
   6215032278, alphabar[{4, 7}, {8, 18}] -> 
  (43867*barE0[{12, 0, 0, 0, 0, 0}]*zeta[7])/5524473136, 
 alphabar[{4, 6}, {8, 18}] -> (219335*barE0[{12, 0, 0, 0, 0}]*zeta[7])/
   116013935856, alphabar[{4, 5}, {8, 18}] -> 
  (2412685*barE0[{12, 0, 0, 0}]*zeta[7])/4872585305952, 
 alphabar[{4, 4}, {8, 18}] -> (482537*barE0[{12, 0, 0}]*zeta[7])/
   3248390203968, alphabar[{4, 3}, {8, 18}] -> 
  (482537*barE0[{12, 0}]*zeta[7])/8995542103296, 
 alphabar[{4, 2}, {8, 18}] -> (482537*barE0[{12}]*zeta[7])/19276161649920, 
 alphabar[{4, 1}, {8, 18}] -> 0, alphabar[{4, 0}, {8, 18}] -> 0, 
 alphabar[{3, 16}, {8, 18}] -> (-12*barE0[{8, 0, 0, 0}]*zeta[17])/17, 
 alphabar[{3, 15}, {8, 18}] -> 0, alphabar[{3, 14}, {8, 18}] -> 0, 
 alphabar[{3, 13}, {8, 18}] -> 
  (-7238055*barE0[{12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[7])/371839538, 
 alphabar[{3, 12}, {8, 18}] -> 
  (-14476110*barE0[{12, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[7])/2416956997, 
 alphabar[{3, 11}, {8, 18}] -> (-12063425*barE0[{12, 0, 0, 0, 0, 0, 0, 0, 0}]*
    zeta[7])/9667827988, alphabar[{3, 10}, {8, 18}] -> 
  (-1096675*barE0[{12, 0, 0, 0, 0, 0, 0, 0}]*zeta[7])/4833913994, 
 alphabar[{3, 9}, {8, 18}] -> (-219335*barE0[{12, 0, 0, 0, 0, 0, 0}]*zeta[7])/
   5524473136, alphabar[{3, 8}, {8, 18}] -> 
  (-43867*barE0[{12, 0, 0, 0, 0, 0}]*zeta[7])/6215032278, 
 alphabar[{3, 7}, {8, 18}] -> (-43867*barE0[{12, 0, 0, 0, 0}]*zeta[7])/
   33146838816, alphabar[{3, 6}, {8, 18}] -> 
  (-219335*barE0[{12, 0, 0, 0}]*zeta[7])/812097550992, 
 alphabar[{3, 5}, {8, 18}] -> (-2412685*barE0[{12, 0, 0}]*zeta[7])/
   38980682447616, alphabar[{3, 4}, {8, 18}] -> 
  (-482537*barE0[{12, 0}]*zeta[7])/29235511835712, 
 alphabar[{3, 3}, {8, 18}] -> (-482537*barE0[{12}]*zeta[7])/89955421032960, 
 alphabar[{3, 2}, {8, 18}] -> 0, alphabar[{3, 1}, {8, 18}] -> 0, 
 alphabar[{3, 0}, {8, 18}] -> 0, alphabar[{2, 16}, {8, 18}] -> 
  (-4*barE0[{8, 0, 0}]*zeta[17])/17, alphabar[{2, 15}, {8, 18}] -> 0, 
 alphabar[{2, 14}, {8, 18}] -> 
  (2412685*barE0[{12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[7])/26559967, 
 alphabar[{2, 13}, {8, 18}] -> 
  (7238055*barE0[{12, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[7])/371839538, 
 alphabar[{2, 12}, {8, 18}] -> (7238055*barE0[{12, 0, 0, 0, 0, 0, 0, 0, 0}]*
    zeta[7])/2416956997, alphabar[{2, 11}, {8, 18}] -> 
  (12063425*barE0[{12, 0, 0, 0, 0, 0, 0, 0}]*zeta[7])/29003483964, 
 alphabar[{2, 10}, {8, 18}] -> (1096675*barE0[{12, 0, 0, 0, 0, 0, 0}]*
    zeta[7])/19335655976, alphabar[{2, 9}, {8, 18}] -> 
  (43867*barE0[{12, 0, 0, 0, 0, 0}]*zeta[7])/5524473136, 
 alphabar[{2, 8}, {8, 18}] -> (43867*barE0[{12, 0, 0, 0, 0}]*zeta[7])/
   37290193668, alphabar[{2, 7}, {8, 18}] -> 
  (43867*barE0[{12, 0, 0, 0}]*zeta[7])/232027871712, 
 alphabar[{2, 6}, {8, 18}] -> (219335*barE0[{12, 0, 0}]*zeta[7])/
   6496780407936, alphabar[{2, 5}, {8, 18}] -> 
  (2412685*barE0[{12, 0}]*zeta[7])/350826142028544, 
 alphabar[{2, 4}, {8, 18}] -> (482537*barE0[{12}]*zeta[7])/292355118357120, 
 alphabar[{2, 3}, {8, 18}] -> 0, alphabar[{2, 2}, {8, 18}] -> 0, 
 alphabar[{2, 1}, {8, 18}] -> 0, alphabar[{2, 0}, {8, 18}] -> 0, 
 alphabar[{1, 16}, {8, 18}] -> (-2*barE0[{8, 0}]*zeta[17])/17, 
 alphabar[{1, 15}, {8, 18}] -> 
  (-36190275*barE0[{12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[7])/53119934, 
 alphabar[{1, 14}, {8, 18}] -> 
  (-2412685*barE0[{12, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[7])/26559967, 
 alphabar[{1, 13}, {8, 18}] -> (-7238055*barE0[{12, 0, 0, 0, 0, 0, 0, 0, 0}]*
    zeta[7])/743679076, alphabar[{1, 12}, {8, 18}] -> 
  (-2412685*barE0[{12, 0, 0, 0, 0, 0, 0, 0}]*zeta[7])/2416956997, 
 alphabar[{1, 11}, {8, 18}] -> (-12063425*barE0[{12, 0, 0, 0, 0, 0, 0}]*
    zeta[7])/116013935856, alphabar[{1, 10}, {8, 18}] -> 
  (-219335*barE0[{12, 0, 0, 0, 0, 0}]*zeta[7])/19335655976, 
 alphabar[{1, 9}, {8, 18}] -> (-43867*barE0[{12, 0, 0, 0, 0}]*zeta[7])/
   33146838816, alphabar[{1, 8}, {8, 18}] -> 
  (-43867*barE0[{12, 0, 0, 0}]*zeta[7])/261031355676, 
 alphabar[{1, 7}, {8, 18}] -> (-43867*barE0[{12, 0, 0}]*zeta[7])/
   1856222973696, alphabar[{1, 6}, {8, 18}] -> 
  (-219335*barE0[{12, 0}]*zeta[7])/58471023671424, 
 alphabar[{1, 5}, {8, 18}] -> (-482537*barE0[{12}]*zeta[7])/701652284057088, 
 alphabar[{1, 4}, {8, 18}] -> 0, alphabar[{1, 3}, {8, 18}] -> 0, 
 alphabar[{1, 2}, {8, 18}] -> 0, alphabar[{1, 1}, {8, 18}] -> 0, 
 alphabar[{1, 0}, {8, 18}] -> 0, alphabar[{0, 16}, {8, 18}] -> 
  (289522200*barE0[{12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[7])/26559967 - 
   (2*barE0[{8}]*zeta[17])/17, alphabar[{0, 15}, {8, 18}] -> 
  (36190275*barE0[{12, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[7])/53119934, 
 alphabar[{0, 14}, {8, 18}] -> (2412685*barE0[{12, 0, 0, 0, 0, 0, 0, 0, 0}]*
    zeta[7])/53119934, alphabar[{0, 13}, {8, 18}] -> 
  (2412685*barE0[{12, 0, 0, 0, 0, 0, 0, 0}]*zeta[7])/743679076, 
 alphabar[{0, 12}, {8, 18}] -> (2412685*barE0[{12, 0, 0, 0, 0, 0, 0}]*
    zeta[7])/9667827988, alphabar[{0, 11}, {8, 18}] -> 
  (2412685*barE0[{12, 0, 0, 0, 0, 0}]*zeta[7])/116013935856, 
 alphabar[{0, 10}, {8, 18}] -> (219335*barE0[{12, 0, 0, 0, 0}]*zeta[7])/
   116013935856, alphabar[{0, 9}, {8, 18}] -> 
  (43867*barE0[{12, 0, 0, 0}]*zeta[7])/232027871712, 
 alphabar[{0, 8}, {8, 18}] -> (43867*barE0[{12, 0, 0}]*zeta[7])/
   2088250845408, alphabar[{0, 7}, {8, 18}] -> (43867*barE0[{12, 0}]*zeta[7])/
   16706006763264, alphabar[{0, 6}, {8, 18}] -> 
  (43867*barE0[{12}]*zeta[7])/116942047342848, 
 alphabar[{0, 5}, {8, 18}] -> 0, alphabar[{0, 4}, {8, 18}] -> 0, 
 alphabar[{0, 3}, {8, 18}] -> 0, alphabar[{0, 2}, {8, 18}] -> 0, 
 alphabar[{0, 1}, {8, 18}] -> 0, alphabar[{0, 0}, {8, 18}] -> 0, 
 alphabar[{6, 18}, {8, 20}] -> 
  1829249630208000*barE0[{20, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}]*zeta[7] - (1440*barE0[{8, 0, 0, 0, 0, 0, 0}]*zeta[19])/19, 
 alphabar[{6, 17}, {8, 20}] -> 101624979456000*
   barE0[{20, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[7], 
 alphabar[{6, 16}, {8, 20}] -> 5977939968000*
   barE0[{20, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[7], 
 alphabar[{6, 15}, {8, 20}] -> 373621248000*
   barE0[{20, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[7], 
 alphabar[{6, 14}, {8, 20}] -> 24908083200*
   barE0[{20, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[7], 
 alphabar[{6, 13}, {8, 20}] -> 
  1779148800*barE0[{20, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[7], 
 alphabar[{6, 12}, {8, 20}] -> 
  (2095332*barE0[{14, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[7])/
    25560605 + 136857600*barE0[{20, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*
    zeta[7], alphabar[{6, 11}, {8, 20}] -> 
  (174611*barE0[{14, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[7])/3651515 + 
   11404800*barE0[{20, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[7], 
 alphabar[{6, 10}, {8, 20}] -> 
  (698444*barE0[{14, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[7])/40166665 + 
   1036800*barE0[{20, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[7], 
 alphabar[{6, 9}, {8, 20}] -> 
  (1047666*barE0[{14, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[7])/200833325 + 
   103680*barE0[{20, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[7], 
 alphabar[{6, 8}, {8, 20}] -> 
  (174611*barE0[{14, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[7])/120499995 + 
   11520*barE0[{20, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[7], 
 alphabar[{6, 7}, {8, 20}] -> 
  (174611*barE0[{14, 0, 0, 0, 0, 0, 0, 0}]*zeta[7])/438181800 + 
   1440*barE0[{20, 0, 0, 0, 0, 0, 0, 0}]*zeta[7], 
 alphabar[{6, 6}, {8, 20}] -> (174611*barE0[{14, 0, 0, 0, 0, 0, 0}]*zeta[7])/
    1533636300 + (1440*barE0[{20, 0, 0, 0, 0, 0, 0}]*zeta[7])/7, 
 alphabar[{6, 5}, {8, 20}] -> (2269943*barE0[{14, 0, 0, 0, 0, 0}]*zeta[7])/
    64412724600 + (240*barE0[{20, 0, 0, 0, 0, 0}]*zeta[7])/7, 
 alphabar[{6, 4}, {8, 20}] -> (2269943*barE0[{14, 0, 0, 0, 0}]*zeta[7])/
    184036356000 + (48*barE0[{20, 0, 0, 0, 0}]*zeta[7])/7, 
 alphabar[{6, 3}, {8, 20}] -> (2269943*barE0[{14, 0, 0, 0}]*zeta[7])/
    441687254400 + (12*barE0[{20, 0, 0, 0}]*zeta[7])/7, 
 alphabar[{6, 2}, {8, 20}] -> (2269943*barE0[{14, 0, 0}]*zeta[7])/
    828163602000 + (4*barE0[{20, 0, 0}]*zeta[7])/7, 
 alphabar[{6, 1}, {8, 20}] -> (2269943*barE0[{14, 0}]*zeta[7])/
    1071741132000 + (2*barE0[{20, 0}]*zeta[7])/7, 
 alphabar[{6, 0}, {8, 20}] -> (2269943*barE0[{14}]*zeta[7])/714494088000 + 
   (2*barE0[{20}]*zeta[7])/7, alphabar[{5, 18}, {8, 20}] -> 
  (-240*barE0[{8, 0, 0, 0, 0, 0}]*zeta[19])/19, 
 alphabar[{5, 17}, {8, 20}] -> 0, alphabar[{5, 16}, {8, 20}] -> 0, 
 alphabar[{5, 15}, {8, 20}] -> 0, alphabar[{5, 14}, {8, 20}] -> 0, 
 alphabar[{5, 13}, {8, 20}] -> 
  (-4539886*barE0[{14, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[7])/
   25560605, alphabar[{5, 12}, {8, 20}] -> 
  (-2095332*barE0[{14, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[7])/25560605, 
 alphabar[{5, 11}, {8, 20}] -> 
  (-174611*barE0[{14, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[7])/7303030, 
 alphabar[{5, 10}, {8, 20}] -> 
  (-698444*barE0[{14, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[7])/120499995, 
 alphabar[{5, 9}, {8, 20}] -> (-523833*barE0[{14, 0, 0, 0, 0, 0, 0, 0, 0}]*
    zeta[7])/401666650, alphabar[{5, 8}, {8, 20}] -> 
  (-174611*barE0[{14, 0, 0, 0, 0, 0, 0, 0}]*zeta[7])/602499975, 
 alphabar[{5, 7}, {8, 20}] -> (-174611*barE0[{14, 0, 0, 0, 0, 0, 0}]*zeta[7])/
   2629090800, alphabar[{5, 6}, {8, 20}] -> 
  (-174611*barE0[{14, 0, 0, 0, 0, 0}]*zeta[7])/10735454100, 
 alphabar[{5, 5}, {8, 20}] -> (-2269943*barE0[{14, 0, 0, 0, 0}]*zeta[7])/
   515301796800, alphabar[{5, 4}, {8, 20}] -> 
  (-2269943*barE0[{14, 0, 0, 0}]*zeta[7])/1656327204000, 
 alphabar[{5, 3}, {8, 20}] -> (-2269943*barE0[{14, 0, 0}]*zeta[7])/
   4416872544000, alphabar[{5, 2}, {8, 20}] -> 
  (-2269943*barE0[{14, 0}]*zeta[7])/9109799622000, 
 alphabar[{5, 1}, {8, 20}] -> (-2269943*barE0[{14}]*zeta[7])/12860893584000, 
 alphabar[{5, 0}, {8, 20}] -> 0, alphabar[{4, 18}, {8, 20}] -> 
  (-48*barE0[{8, 0, 0, 0, 0}]*zeta[19])/19, alphabar[{4, 17}, {8, 20}] -> 0, 
 alphabar[{4, 16}, {8, 20}] -> 0, alphabar[{4, 15}, {8, 20}] -> 0, 
 alphabar[{4, 14}, {8, 20}] -> 
  (9079772*barE0[{14, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[7])/18257575, 
 alphabar[{4, 13}, {8, 20}] -> 
  (4539886*barE0[{14, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[7])/25560605, 
 alphabar[{4, 12}, {8, 20}] -> 
  (1047666*barE0[{14, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[7])/25560605, 
 alphabar[{4, 11}, {8, 20}] -> (174611*barE0[{14, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*
    zeta[7])/21909090, alphabar[{4, 10}, {8, 20}] -> 
  (174611*barE0[{14, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[7])/120499995, 
 alphabar[{4, 9}, {8, 20}] -> (523833*barE0[{14, 0, 0, 0, 0, 0, 0, 0}]*
    zeta[7])/2008333250, alphabar[{4, 8}, {8, 20}] -> 
  (174611*barE0[{14, 0, 0, 0, 0, 0, 0}]*zeta[7])/3614999850, 
 alphabar[{4, 7}, {8, 20}] -> (174611*barE0[{14, 0, 0, 0, 0, 0}]*zeta[7])/
   18403635600, alphabar[{4, 6}, {8, 20}] -> 
  (174611*barE0[{14, 0, 0, 0, 0}]*zeta[7])/85883632800, 
 alphabar[{4, 5}, {8, 20}] -> (2269943*barE0[{14, 0, 0, 0}]*zeta[7])/
   4637716171200, alphabar[{4, 4}, {8, 20}] -> 
  (2269943*barE0[{14, 0, 0}]*zeta[7])/16563272040000, 
 alphabar[{4, 3}, {8, 20}] -> (2269943*barE0[{14, 0}]*zeta[7])/
   48585597984000, alphabar[{4, 2}, {8, 20}] -> 
  (2269943*barE0[{14}]*zeta[7])/109317595464000, 
 alphabar[{4, 1}, {8, 20}] -> 0, alphabar[{4, 0}, {8, 20}] -> 0, 
 alphabar[{3, 18}, {8, 20}] -> (-12*barE0[{8, 0, 0, 0}]*zeta[19])/19, 
 alphabar[{3, 17}, {8, 20}] -> 0, alphabar[{3, 16}, {8, 20}] -> 0, 
 alphabar[{3, 15}, {8, 20}] -> 
  (-6809829*barE0[{14, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[7])/3651515, 
 alphabar[{3, 14}, {8, 20}] -> 
  (-9079772*barE0[{14, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[7])/18257575, 
 alphabar[{3, 13}, {8, 20}] -> 
  (-2269943*barE0[{14, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[7])/25560605, 
 alphabar[{3, 12}, {8, 20}] -> 
  (-349222*barE0[{14, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[7])/25560605, 
 alphabar[{3, 11}, {8, 20}] -> (-174611*barE0[{14, 0, 0, 0, 0, 0, 0, 0, 0}]*
    zeta[7])/87636360, alphabar[{3, 10}, {8, 20}] -> 
  (-174611*barE0[{14, 0, 0, 0, 0, 0, 0, 0}]*zeta[7])/602499975, 
 alphabar[{3, 9}, {8, 20}] -> (-174611*barE0[{14, 0, 0, 0, 0, 0, 0}]*zeta[7])/
   4016666500, alphabar[{3, 8}, {8, 20}] -> 
  (-174611*barE0[{14, 0, 0, 0, 0, 0}]*zeta[7])/25304998950, 
 alphabar[{3, 7}, {8, 20}] -> (-174611*barE0[{14, 0, 0, 0, 0}]*zeta[7])/
   147229084800, alphabar[{3, 6}, {8, 20}] -> 
  (-174611*barE0[{14, 0, 0, 0}]*zeta[7])/772952695200, 
 alphabar[{3, 5}, {8, 20}] -> (-2269943*barE0[{14, 0, 0}]*zeta[7])/
   46377161712000, alphabar[{3, 4}, {8, 20}] -> 
  (-2269943*barE0[{14, 0}]*zeta[7])/182195992440000, 
 alphabar[{3, 3}, {8, 20}] -> (-2269943*barE0[{14}]*zeta[7])/583027175808000, 
 alphabar[{3, 2}, {8, 20}] -> 0, alphabar[{3, 1}, {8, 20}] -> 0, 
 alphabar[{3, 0}, {8, 20}] -> 0, alphabar[{2, 18}, {8, 20}] -> 
  (-4*barE0[{8, 0, 0}]*zeta[19])/19, alphabar[{2, 17}, {8, 20}] -> 0, 
 alphabar[{2, 16}, {8, 20}] -> 
  (36319088*barE0[{14, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[7])/3651515, 
 alphabar[{2, 15}, {8, 20}] -> 
  (6809829*barE0[{14, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[7])/3651515, 
 alphabar[{2, 14}, {8, 20}] -> 
  (4539886*barE0[{14, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[7])/18257575, 
 alphabar[{2, 13}, {8, 20}] -> 
  (2269943*barE0[{14, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[7])/76681815, 
 alphabar[{2, 12}, {8, 20}] -> (174611*barE0[{14, 0, 0, 0, 0, 0, 0, 0, 0}]*
    zeta[7])/51121210, alphabar[{2, 11}, {8, 20}] -> 
  (174611*barE0[{14, 0, 0, 0, 0, 0, 0, 0}]*zeta[7])/438181800, 
 alphabar[{2, 10}, {8, 20}] -> (174611*barE0[{14, 0, 0, 0, 0, 0, 0}]*zeta[7])/
   3614999850, alphabar[{2, 9}, {8, 20}] -> 
  (174611*barE0[{14, 0, 0, 0, 0, 0}]*zeta[7])/28116665500, 
 alphabar[{2, 8}, {8, 20}] -> (174611*barE0[{14, 0, 0, 0, 0}]*zeta[7])/
   202439991600, alphabar[{2, 7}, {8, 20}] -> 
  (174611*barE0[{14, 0, 0, 0}]*zeta[7])/1325061763200, 
 alphabar[{2, 6}, {8, 20}] -> (174611*barE0[{14, 0, 0}]*zeta[7])/
   7729526952000, alphabar[{2, 5}, {8, 20}] -> 
  (2269943*barE0[{14, 0}]*zeta[7])/510148778832000, 
 alphabar[{2, 4}, {8, 20}] -> (2269943*barE0[{14}]*zeta[7])/2186351909280000, 
 alphabar[{2, 3}, {8, 20}] -> 0, alphabar[{2, 2}, {8, 20}] -> 0, 
 alphabar[{2, 1}, {8, 20}] -> 0, alphabar[{2, 0}, {8, 20}] -> 0, 
 alphabar[{1, 18}, {8, 20}] -> (-2*barE0[{8, 0}]*zeta[19])/19, 
 alphabar[{1, 17}, {8, 20}] -> 
  (-18159544*barE0[{14, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[7])/214795, 
 alphabar[{1, 16}, {8, 20}] -> 
  (-36319088*barE0[{14, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[7])/3651515, 
 alphabar[{1, 15}, {8, 20}] -> 
  (-6809829*barE0[{14, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[7])/7303030, 
 alphabar[{1, 14}, {8, 20}] -> 
  (-4539886*barE0[{14, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[7])/54772725, 
 alphabar[{1, 13}, {8, 20}] -> (-2269943*barE0[{14, 0, 0, 0, 0, 0, 0, 0, 0}]*
    zeta[7])/306727260, alphabar[{1, 12}, {8, 20}] -> 
  (-174611*barE0[{14, 0, 0, 0, 0, 0, 0, 0}]*zeta[7])/255606050, 
 alphabar[{1, 11}, {8, 20}] -> (-174611*barE0[{14, 0, 0, 0, 0, 0, 0}]*
    zeta[7])/2629090800, alphabar[{1, 10}, {8, 20}] -> 
  (-174611*barE0[{14, 0, 0, 0, 0, 0}]*zeta[7])/25304998950, 
 alphabar[{1, 9}, {8, 20}] -> (-174611*barE0[{14, 0, 0, 0, 0}]*zeta[7])/
   224933324000, alphabar[{1, 8}, {8, 20}] -> 
  (-174611*barE0[{14, 0, 0, 0}]*zeta[7])/1821959924400, 
 alphabar[{1, 7}, {8, 20}] -> (-174611*barE0[{14, 0, 0}]*zeta[7])/
   13250617632000, alphabar[{1, 6}, {8, 20}] -> 
  (-174611*barE0[{14, 0}]*zeta[7])/85024796472000, 
 alphabar[{1, 5}, {8, 20}] -> (-2269943*barE0[{14}]*zeta[7])/
   6121785345984000, alphabar[{1, 4}, {8, 20}] -> 0, 
 alphabar[{1, 3}, {8, 20}] -> 0, alphabar[{1, 2}, {8, 20}] -> 0, 
 alphabar[{1, 1}, {8, 20}] -> 0, alphabar[{1, 0}, {8, 20}] -> 0, 
 alphabar[{0, 18}, {8, 20}] -> 
  (326871792*barE0[{14, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[7])/
    214795 - (2*barE0[{8}]*zeta[19])/19, alphabar[{0, 17}, {8, 20}] -> 
  (18159544*barE0[{14, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[7])/214795, 
 alphabar[{0, 16}, {8, 20}] -> 
  (18159544*barE0[{14, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[7])/3651515, 
 alphabar[{0, 15}, {8, 20}] -> 
  (2269943*barE0[{14, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[7])/7303030, 
 alphabar[{0, 14}, {8, 20}] -> (2269943*barE0[{14, 0, 0, 0, 0, 0, 0, 0, 0}]*
    zeta[7])/109545450, alphabar[{0, 13}, {8, 20}] -> 
  (2269943*barE0[{14, 0, 0, 0, 0, 0, 0, 0}]*zeta[7])/1533636300, 
 alphabar[{0, 12}, {8, 20}] -> (174611*barE0[{14, 0, 0, 0, 0, 0, 0}]*zeta[7])/
   1533636300, alphabar[{0, 11}, {8, 20}] -> 
  (174611*barE0[{14, 0, 0, 0, 0, 0}]*zeta[7])/18403635600, 
 alphabar[{0, 10}, {8, 20}] -> (174611*barE0[{14, 0, 0, 0, 0}]*zeta[7])/
   202439991600, alphabar[{0, 9}, {8, 20}] -> 
  (174611*barE0[{14, 0, 0, 0}]*zeta[7])/2024399916000, 
 alphabar[{0, 8}, {8, 20}] -> (174611*barE0[{14, 0, 0}]*zeta[7])/
   18219599244000, alphabar[{0, 7}, {8, 20}] -> 
  (174611*barE0[{14, 0}]*zeta[7])/145756793952000, 
 alphabar[{0, 6}, {8, 20}] -> (174611*barE0[{14}]*zeta[7])/1020297557664000, 
 alphabar[{0, 5}, {8, 20}] -> 0, alphabar[{0, 4}, {8, 20}] -> 0, 
 alphabar[{0, 3}, {8, 20}] -> 0, alphabar[{0, 2}, {8, 20}] -> 0, 
 alphabar[{0, 1}, {8, 20}] -> 0, alphabar[{0, 0}, {8, 20}] -> 0, 
 alphabar[{7, 8}, {10, 10}] -> -1120*barE0[{10, 0, 0, 0, 0, 0, 0, 0}]*
   zeta[9], alphabar[{6, 8}, {10, 10}] -> -160*barE0[{10, 0, 0, 0, 0, 0, 0}]*
   zeta[9], alphabar[{5, 8}, {10, 10}] -> 
  (-80*barE0[{10, 0, 0, 0, 0, 0}]*zeta[9])/3, alphabar[{4, 8}, {10, 10}] -> 
  (-16*barE0[{10, 0, 0, 0, 0}]*zeta[9])/3, alphabar[{3, 8}, {10, 10}] -> 
  (-4*barE0[{10, 0, 0, 0}]*zeta[9])/3, alphabar[{2, 8}, {10, 10}] -> 
  (-4*barE0[{10, 0, 0}]*zeta[9])/9, alphabar[{1, 8}, {10, 10}] -> 
  (-2*barE0[{10, 0}]*zeta[9])/9, alphabar[{0, 8}, {10, 10}] -> 
  (-2*barE0[{10}]*zeta[9])/9, alphabar[{6, 7}, {10, 10}] -> 0, 
 alphabar[{5, 7}, {10, 10}] -> 0, alphabar[{4, 7}, {10, 10}] -> 0, 
 alphabar[{3, 7}, {10, 10}] -> 0, alphabar[{2, 7}, {10, 10}] -> 0, 
 alphabar[{1, 7}, {10, 10}] -> 0, alphabar[{0, 7}, {10, 10}] -> 0, 
 alphabar[{5, 6}, {10, 10}] -> 0, alphabar[{4, 6}, {10, 10}] -> 0, 
 alphabar[{3, 6}, {10, 10}] -> 0, alphabar[{2, 6}, {10, 10}] -> 0, 
 alphabar[{1, 6}, {10, 10}] -> 0, alphabar[{0, 6}, {10, 10}] -> 0, 
 alphabar[{4, 5}, {10, 10}] -> 0, alphabar[{3, 5}, {10, 10}] -> 0, 
 alphabar[{2, 5}, {10, 10}] -> 0, alphabar[{1, 5}, {10, 10}] -> 0, 
 alphabar[{0, 5}, {10, 10}] -> 0, alphabar[{3, 4}, {10, 10}] -> 0, 
 alphabar[{2, 4}, {10, 10}] -> 0, alphabar[{1, 4}, {10, 10}] -> 0, 
 alphabar[{0, 4}, {10, 10}] -> 0, alphabar[{2, 3}, {10, 10}] -> 0, 
 alphabar[{1, 3}, {10, 10}] -> 0, alphabar[{0, 3}, {10, 10}] -> 0, 
 alphabar[{1, 2}, {10, 10}] -> 0, alphabar[{0, 2}, {10, 10}] -> 0, 
 alphabar[{0, 1}, {10, 10}] -> 0, alphabar[{0, 0}, {10, 10}] -> 0, 
 alphabar[{1, 0}, {10, 10}] -> 0, alphabar[{2, 0}, {10, 10}] -> 0, 
 alphabar[{3, 0}, {10, 10}] -> 0, alphabar[{4, 0}, {10, 10}] -> 0, 
 alphabar[{5, 0}, {10, 10}] -> 0, alphabar[{6, 0}, {10, 10}] -> 0, 
 alphabar[{7, 0}, {10, 10}] -> 0, alphabar[{8, 0}, {10, 10}] -> 
  (2*barE0[{10}]*zeta[9])/9, alphabar[{1, 1}, {10, 10}] -> 0, 
 alphabar[{2, 1}, {10, 10}] -> 0, alphabar[{3, 1}, {10, 10}] -> 0, 
 alphabar[{4, 1}, {10, 10}] -> 0, alphabar[{5, 1}, {10, 10}] -> 0, 
 alphabar[{6, 1}, {10, 10}] -> 0, alphabar[{7, 1}, {10, 10}] -> 0, 
 alphabar[{8, 1}, {10, 10}] -> (2*barE0[{10, 0}]*zeta[9])/9, 
 alphabar[{2, 2}, {10, 10}] -> 0, alphabar[{3, 2}, {10, 10}] -> 0, 
 alphabar[{4, 2}, {10, 10}] -> 0, alphabar[{5, 2}, {10, 10}] -> 0, 
 alphabar[{6, 2}, {10, 10}] -> 0, alphabar[{7, 2}, {10, 10}] -> 0, 
 alphabar[{8, 2}, {10, 10}] -> (4*barE0[{10, 0, 0}]*zeta[9])/9, 
 alphabar[{3, 3}, {10, 10}] -> 0, alphabar[{4, 3}, {10, 10}] -> 0, 
 alphabar[{5, 3}, {10, 10}] -> 0, alphabar[{6, 3}, {10, 10}] -> 0, 
 alphabar[{7, 3}, {10, 10}] -> 0, alphabar[{8, 3}, {10, 10}] -> 
  (4*barE0[{10, 0, 0, 0}]*zeta[9])/3, alphabar[{4, 4}, {10, 10}] -> 0, 
 alphabar[{5, 4}, {10, 10}] -> 0, alphabar[{6, 4}, {10, 10}] -> 0, 
 alphabar[{7, 4}, {10, 10}] -> 0, alphabar[{8, 4}, {10, 10}] -> 
  (16*barE0[{10, 0, 0, 0, 0}]*zeta[9])/3, alphabar[{5, 5}, {10, 10}] -> 0, 
 alphabar[{6, 5}, {10, 10}] -> 0, alphabar[{7, 5}, {10, 10}] -> 0, 
 alphabar[{8, 5}, {10, 10}] -> (80*barE0[{10, 0, 0, 0, 0, 0}]*zeta[9])/3, 
 alphabar[{6, 6}, {10, 10}] -> 0, alphabar[{7, 6}, {10, 10}] -> 0, 
 alphabar[{8, 6}, {10, 10}] -> 160*barE0[{10, 0, 0, 0, 0, 0, 0}]*zeta[9], 
 alphabar[{7, 7}, {10, 10}] -> 0, alphabar[{8, 7}, {10, 10}] -> 
  1120*barE0[{10, 0, 0, 0, 0, 0, 0, 0}]*zeta[9], 
 alphabar[{8, 8}, {10, 10}] -> 0, alphabar[{8, 10}, {10, 12}] -> 
  806400*barE0[{12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[9] - 
   (80640*barE0[{10, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[11])/11, 
 alphabar[{8, 9}, {10, 12}] -> 80640*barE0[{12, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*
   zeta[9], alphabar[{8, 8}, {10, 12}] -> 
  8960*barE0[{12, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[9], 
 alphabar[{8, 7}, {10, 12}] -> 1120*barE0[{12, 0, 0, 0, 0, 0, 0, 0}]*zeta[9], 
 alphabar[{8, 6}, {10, 12}] -> 160*barE0[{12, 0, 0, 0, 0, 0, 0}]*zeta[9], 
 alphabar[{8, 5}, {10, 12}] -> (80*barE0[{12, 0, 0, 0, 0, 0}]*zeta[9])/3, 
 alphabar[{8, 4}, {10, 12}] -> (16*barE0[{12, 0, 0, 0, 0}]*zeta[9])/3, 
 alphabar[{8, 3}, {10, 12}] -> (4*barE0[{12, 0, 0, 0}]*zeta[9])/3, 
 alphabar[{8, 2}, {10, 12}] -> (-691*barE0[{4, 0, 0}]*zeta[9])/674269596000 + 
   (4*barE0[{12, 0, 0}]*zeta[9])/9, alphabar[{8, 1}, {10, 12}] -> 
  (-691*barE0[{4, 0}]*zeta[9])/149837688000 + (2*barE0[{12, 0}]*zeta[9])/9, 
 alphabar[{8, 0}, {10, 12}] -> (-691*barE0[{4}]*zeta[9])/29967537600 + 
   (2*barE0[{12}]*zeta[9])/9, alphabar[{7, 10}, {10, 12}] -> 
  (-10080*barE0[{10, 0, 0, 0, 0, 0, 0, 0}]*zeta[11])/11, 
 alphabar[{7, 9}, {10, 12}] -> 0, alphabar[{7, 8}, {10, 12}] -> 0, 
 alphabar[{7, 7}, {10, 12}] -> 0, alphabar[{7, 6}, {10, 12}] -> 0, 
 alphabar[{7, 5}, {10, 12}] -> 0, alphabar[{7, 4}, {10, 12}] -> 0, 
 alphabar[{7, 3}, {10, 12}] -> (691*barE0[{4, 0, 0}]*zeta[9])/1798052256000, 
 alphabar[{7, 2}, {10, 12}] -> (691*barE0[{4, 0}]*zeta[9])/674269596000, 
 alphabar[{7, 1}, {10, 12}] -> (691*barE0[{4}]*zeta[9])/299675376000, 
 alphabar[{7, 0}, {10, 12}] -> 0, alphabar[{6, 10}, {10, 12}] -> 
  (-1440*barE0[{10, 0, 0, 0, 0, 0, 0}]*zeta[11])/11, 
 alphabar[{6, 9}, {10, 12}] -> 0, alphabar[{6, 8}, {10, 12}] -> 0, 
 alphabar[{6, 7}, {10, 12}] -> 0, alphabar[{6, 6}, {10, 12}] -> 0, 
 alphabar[{6, 5}, {10, 12}] -> 0, alphabar[{6, 4}, {10, 12}] -> 
  (-691*barE0[{4, 0, 0}]*zeta[9])/3146591448000, 
 alphabar[{6, 3}, {10, 12}] -> (-691*barE0[{4, 0}]*zeta[9])/1798052256000, 
 alphabar[{6, 2}, {10, 12}] -> (-691*barE0[{4}]*zeta[9])/1348539192000, 
 alphabar[{6, 1}, {10, 12}] -> 0, alphabar[{6, 0}, {10, 12}] -> 0, 
 alphabar[{5, 10}, {10, 12}] -> (-240*barE0[{10, 0, 0, 0, 0, 0}]*zeta[11])/
   11, alphabar[{5, 9}, {10, 12}] -> 0, alphabar[{5, 8}, {10, 12}] -> 0, 
 alphabar[{5, 7}, {10, 12}] -> 0, alphabar[{5, 6}, {10, 12}] -> 0, 
 alphabar[{5, 5}, {10, 12}] -> (691*barE0[{4, 0, 0}]*zeta[9])/3775909737600, 
 alphabar[{5, 4}, {10, 12}] -> (691*barE0[{4, 0}]*zeta[9])/3146591448000, 
 alphabar[{5, 3}, {10, 12}] -> (691*barE0[{4}]*zeta[9])/3596104512000, 
 alphabar[{5, 2}, {10, 12}] -> 0, alphabar[{5, 1}, {10, 12}] -> 0, 
 alphabar[{5, 0}, {10, 12}] -> 0, alphabar[{4, 10}, {10, 12}] -> 
  (-48*barE0[{10, 0, 0, 0, 0}]*zeta[11])/11, alphabar[{4, 9}, {10, 12}] -> 0, 
 alphabar[{4, 8}, {10, 12}] -> 0, alphabar[{4, 7}, {10, 12}] -> 0, 
 alphabar[{4, 6}, {10, 12}] -> (-691*barE0[{4, 0, 0}]*zeta[9])/3146591448000, 
 alphabar[{4, 5}, {10, 12}] -> (-691*barE0[{4, 0}]*zeta[9])/3775909737600, 
 alphabar[{4, 4}, {10, 12}] -> (-691*barE0[{4}]*zeta[9])/6293182896000, 
 alphabar[{4, 3}, {10, 12}] -> 0, alphabar[{4, 2}, {10, 12}] -> 0, 
 alphabar[{4, 1}, {10, 12}] -> 0, alphabar[{4, 0}, {10, 12}] -> 0, 
 alphabar[{3, 10}, {10, 12}] -> (-12*barE0[{10, 0, 0, 0}]*zeta[11])/11, 
 alphabar[{3, 9}, {10, 12}] -> 0, alphabar[{3, 8}, {10, 12}] -> 0, 
 alphabar[{3, 7}, {10, 12}] -> (691*barE0[{4, 0, 0}]*zeta[9])/1798052256000, 
 alphabar[{3, 6}, {10, 12}] -> (691*barE0[{4, 0}]*zeta[9])/3146591448000, 
 alphabar[{3, 5}, {10, 12}] -> (691*barE0[{4}]*zeta[9])/7551819475200, 
 alphabar[{3, 4}, {10, 12}] -> 0, alphabar[{3, 3}, {10, 12}] -> 0, 
 alphabar[{3, 2}, {10, 12}] -> 0, alphabar[{3, 1}, {10, 12}] -> 0, 
 alphabar[{3, 0}, {10, 12}] -> 0, alphabar[{2, 10}, {10, 12}] -> 
  (-4*barE0[{10, 0, 0}]*zeta[11])/11, alphabar[{2, 9}, {10, 12}] -> 0, 
 alphabar[{2, 8}, {10, 12}] -> (-691*barE0[{4, 0, 0}]*zeta[9])/674269596000, 
 alphabar[{2, 7}, {10, 12}] -> (-691*barE0[{4, 0}]*zeta[9])/1798052256000, 
 alphabar[{2, 6}, {10, 12}] -> (-691*barE0[{4}]*zeta[9])/6293182896000, 
 alphabar[{2, 5}, {10, 12}] -> 0, alphabar[{2, 4}, {10, 12}] -> 0, 
 alphabar[{2, 3}, {10, 12}] -> 0, alphabar[{2, 2}, {10, 12}] -> 0, 
 alphabar[{2, 1}, {10, 12}] -> 0, alphabar[{2, 0}, {10, 12}] -> 0, 
 alphabar[{1, 10}, {10, 12}] -> (-2*barE0[{10, 0}]*zeta[11])/11, 
 alphabar[{1, 9}, {10, 12}] -> (691*barE0[{4, 0, 0}]*zeta[9])/149837688000, 
 alphabar[{1, 8}, {10, 12}] -> (691*barE0[{4, 0}]*zeta[9])/674269596000, 
 alphabar[{1, 7}, {10, 12}] -> (691*barE0[{4}]*zeta[9])/3596104512000, 
 alphabar[{1, 6}, {10, 12}] -> 0, alphabar[{1, 5}, {10, 12}] -> 0, 
 alphabar[{1, 4}, {10, 12}] -> 0, alphabar[{1, 3}, {10, 12}] -> 0, 
 alphabar[{1, 2}, {10, 12}] -> 0, alphabar[{1, 1}, {10, 12}] -> 0, 
 alphabar[{1, 0}, {10, 12}] -> 0, alphabar[{0, 10}, {10, 12}] -> 
  (-691*barE0[{4, 0, 0}]*zeta[9])/14983768800 - (2*barE0[{10}]*zeta[11])/11, 
 alphabar[{0, 9}, {10, 12}] -> (-691*barE0[{4, 0}]*zeta[9])/149837688000, 
 alphabar[{0, 8}, {10, 12}] -> (-691*barE0[{4}]*zeta[9])/1348539192000, 
 alphabar[{0, 7}, {10, 12}] -> 0, alphabar[{0, 6}, {10, 12}] -> 0, 
 alphabar[{0, 5}, {10, 12}] -> 0, alphabar[{0, 4}, {10, 12}] -> 0, 
 alphabar[{0, 3}, {10, 12}] -> 0, alphabar[{0, 2}, {10, 12}] -> 0, 
 alphabar[{0, 1}, {10, 12}] -> 0, alphabar[{0, 0}, {10, 12}] -> 0, 
 alphabar[{8, 12}, {10, 14}] -> 
  106444800*barE0[{14, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[9] - 
   (80640*barE0[{10, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[13])/13, 
 alphabar[{8, 11}, {10, 14}] -> 
  8870400*barE0[{14, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[9], 
 alphabar[{8, 10}, {10, 14}] -> 
  806400*barE0[{14, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[9], 
 alphabar[{8, 9}, {10, 14}] -> 80640*barE0[{14, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*
   zeta[9], alphabar[{8, 8}, {10, 14}] -> 
  8960*barE0[{14, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[9], 
 alphabar[{8, 7}, {10, 14}] -> 1120*barE0[{14, 0, 0, 0, 0, 0, 0, 0}]*zeta[9], 
 alphabar[{8, 6}, {10, 14}] -> 160*barE0[{14, 0, 0, 0, 0, 0, 0}]*zeta[9], 
 alphabar[{8, 5}, {10, 14}] -> (80*barE0[{14, 0, 0, 0, 0, 0}]*zeta[9])/3, 
 alphabar[{8, 4}, {10, 14}] -> -(barE0[{6, 0, 0, 0, 0}]*zeta[9])/596292840 + 
   (16*barE0[{14, 0, 0, 0, 0}]*zeta[9])/3, alphabar[{8, 3}, {10, 14}] -> 
  -(barE0[{6, 0, 0, 0}]*zeta[9])/265019040 + (4*barE0[{14, 0, 0, 0}]*zeta[9])/
    3, alphabar[{8, 2}, {10, 14}] -> -(barE0[{6, 0, 0}]*zeta[9])/159011424 + 
   (4*barE0[{14, 0, 0}]*zeta[9])/9, alphabar[{8, 1}, {10, 14}] -> 
  -(barE0[{6, 0}]*zeta[9])/86733504 + (2*barE0[{14, 0}]*zeta[9])/9, 
 alphabar[{8, 0}, {10, 14}] -> -(barE0[{6}]*zeta[9])/28911168 + 
   (2*barE0[{14}]*zeta[9])/9, alphabar[{7, 12}, {10, 14}] -> 
  (-10080*barE0[{10, 0, 0, 0, 0, 0, 0, 0}]*zeta[13])/13, 
 alphabar[{7, 11}, {10, 14}] -> 0, alphabar[{7, 10}, {10, 14}] -> 0, 
 alphabar[{7, 9}, {10, 14}] -> 0, alphabar[{7, 8}, {10, 14}] -> 0, 
 alphabar[{7, 7}, {10, 14}] -> 0, alphabar[{7, 6}, {10, 14}] -> 0, 
 alphabar[{7, 5}, {10, 14}] -> (barE0[{6, 0, 0, 0, 0}]*zeta[9])/954068544, 
 alphabar[{7, 4}, {10, 14}] -> (barE0[{6, 0, 0, 0}]*zeta[9])/596292840, 
 alphabar[{7, 3}, {10, 14}] -> (barE0[{6, 0, 0}]*zeta[9])/530038080, 
 alphabar[{7, 2}, {10, 14}] -> (barE0[{6, 0}]*zeta[9])/477034272, 
 alphabar[{7, 1}, {10, 14}] -> (barE0[{6}]*zeta[9])/346934016, 
 alphabar[{7, 0}, {10, 14}] -> 0, alphabar[{6, 12}, {10, 14}] -> 
  (-1440*barE0[{10, 0, 0, 0, 0, 0, 0}]*zeta[13])/13, 
 alphabar[{6, 11}, {10, 14}] -> 0, alphabar[{6, 10}, {10, 14}] -> 0, 
 alphabar[{6, 9}, {10, 14}] -> 0, alphabar[{6, 8}, {10, 14}] -> 0, 
 alphabar[{6, 7}, {10, 14}] -> 0, alphabar[{6, 6}, {10, 14}] -> 
  -(barE0[{6, 0, 0, 0, 0}]*zeta[9])/1113079968, 
 alphabar[{6, 5}, {10, 14}] -> -(barE0[{6, 0, 0, 0}]*zeta[9])/954068544, 
 alphabar[{6, 4}, {10, 14}] -> -(barE0[{6, 0, 0}]*zeta[9])/1192585680, 
 alphabar[{6, 3}, {10, 14}] -> -(barE0[{6, 0}]*zeta[9])/1590114240, 
 alphabar[{6, 2}, {10, 14}] -> -(barE0[{6}]*zeta[9])/1908137088, 
 alphabar[{6, 1}, {10, 14}] -> 0, alphabar[{6, 0}, {10, 14}] -> 0, 
 alphabar[{5, 12}, {10, 14}] -> (-240*barE0[{10, 0, 0, 0, 0, 0}]*zeta[13])/
   13, alphabar[{5, 11}, {10, 14}] -> 0, alphabar[{5, 10}, {10, 14}] -> 0, 
 alphabar[{5, 9}, {10, 14}] -> 0, alphabar[{5, 8}, {10, 14}] -> 0, 
 alphabar[{5, 7}, {10, 14}] -> (barE0[{6, 0, 0, 0, 0}]*zeta[9])/954068544, 
 alphabar[{5, 6}, {10, 14}] -> (barE0[{6, 0, 0, 0}]*zeta[9])/1113079968, 
 alphabar[{5, 5}, {10, 14}] -> (barE0[{6, 0, 0}]*zeta[9])/1908137088, 
 alphabar[{5, 4}, {10, 14}] -> (barE0[{6, 0}]*zeta[9])/3577757040, 
 alphabar[{5, 3}, {10, 14}] -> (barE0[{6}]*zeta[9])/6360456960, 
 alphabar[{5, 2}, {10, 14}] -> 0, alphabar[{5, 1}, {10, 14}] -> 0, 
 alphabar[{5, 0}, {10, 14}] -> 0, alphabar[{4, 12}, {10, 14}] -> 
  (-48*barE0[{10, 0, 0, 0, 0}]*zeta[13])/13, alphabar[{4, 11}, {10, 14}] -> 
  0, alphabar[{4, 10}, {10, 14}] -> 0, alphabar[{4, 9}, {10, 14}] -> 0, 
 alphabar[{4, 8}, {10, 14}] -> -(barE0[{6, 0, 0, 0, 0}]*zeta[9])/596292840, 
 alphabar[{4, 7}, {10, 14}] -> -(barE0[{6, 0, 0, 0}]*zeta[9])/954068544, 
 alphabar[{4, 6}, {10, 14}] -> -(barE0[{6, 0, 0}]*zeta[9])/2226159936, 
 alphabar[{4, 5}, {10, 14}] -> -(barE0[{6, 0}]*zeta[9])/5724411264, 
 alphabar[{4, 4}, {10, 14}] -> -(barE0[{6}]*zeta[9])/14311028160, 
 alphabar[{4, 3}, {10, 14}] -> 0, alphabar[{4, 2}, {10, 14}] -> 0, 
 alphabar[{4, 1}, {10, 14}] -> 0, alphabar[{4, 0}, {10, 14}] -> 0, 
 alphabar[{3, 12}, {10, 14}] -> (-12*barE0[{10, 0, 0, 0}]*zeta[13])/13, 
 alphabar[{3, 11}, {10, 14}] -> 0, alphabar[{3, 10}, {10, 14}] -> 0, 
 alphabar[{3, 9}, {10, 14}] -> (barE0[{6, 0, 0, 0, 0}]*zeta[9])/265019040, 
 alphabar[{3, 8}, {10, 14}] -> (barE0[{6, 0, 0, 0}]*zeta[9])/596292840, 
 alphabar[{3, 7}, {10, 14}] -> (barE0[{6, 0, 0}]*zeta[9])/1908137088, 
 alphabar[{3, 6}, {10, 14}] -> (barE0[{6, 0}]*zeta[9])/6678479808, 
 alphabar[{3, 5}, {10, 14}] -> (barE0[{6}]*zeta[9])/22897645056, 
 alphabar[{3, 4}, {10, 14}] -> 0, alphabar[{3, 3}, {10, 14}] -> 0, 
 alphabar[{3, 2}, {10, 14}] -> 0, alphabar[{3, 1}, {10, 14}] -> 0, 
 alphabar[{3, 0}, {10, 14}] -> 0, alphabar[{2, 12}, {10, 14}] -> 
  (-4*barE0[{10, 0, 0}]*zeta[13])/13, alphabar[{2, 11}, {10, 14}] -> 0, 
 alphabar[{2, 10}, {10, 14}] -> -(barE0[{6, 0, 0, 0, 0}]*zeta[9])/79505712, 
 alphabar[{2, 9}, {10, 14}] -> -(barE0[{6, 0, 0, 0}]*zeta[9])/265019040, 
 alphabar[{2, 8}, {10, 14}] -> -(barE0[{6, 0, 0}]*zeta[9])/1192585680, 
 alphabar[{2, 7}, {10, 14}] -> -(barE0[{6, 0}]*zeta[9])/5724411264, 
 alphabar[{2, 6}, {10, 14}] -> -(barE0[{6}]*zeta[9])/26713919232, 
 alphabar[{2, 5}, {10, 14}] -> 0, alphabar[{2, 4}, {10, 14}] -> 0, 
 alphabar[{2, 3}, {10, 14}] -> 0, alphabar[{2, 2}, {10, 14}] -> 0, 
 alphabar[{2, 1}, {10, 14}] -> 0, alphabar[{2, 0}, {10, 14}] -> 0, 
 alphabar[{1, 12}, {10, 14}] -> (-2*barE0[{10, 0}]*zeta[13])/13, 
 alphabar[{1, 11}, {10, 14}] -> (barE0[{6, 0, 0, 0, 0}]*zeta[9])/14455584, 
 alphabar[{1, 10}, {10, 14}] -> (barE0[{6, 0, 0, 0}]*zeta[9])/79505712, 
 alphabar[{1, 9}, {10, 14}] -> (barE0[{6, 0, 0}]*zeta[9])/530038080, 
 alphabar[{1, 8}, {10, 14}] -> (barE0[{6, 0}]*zeta[9])/3577757040, 
 alphabar[{1, 7}, {10, 14}] -> (barE0[{6}]*zeta[9])/22897645056, 
 alphabar[{1, 6}, {10, 14}] -> 0, alphabar[{1, 5}, {10, 14}] -> 0, 
 alphabar[{1, 4}, {10, 14}] -> 0, alphabar[{1, 3}, {10, 14}] -> 0, 
 alphabar[{1, 2}, {10, 14}] -> 0, alphabar[{1, 1}, {10, 14}] -> 0, 
 alphabar[{1, 0}, {10, 14}] -> 0, alphabar[{0, 12}, {10, 14}] -> 
  -(barE0[{6, 0, 0, 0, 0}]*zeta[9])/1204632 - (2*barE0[{10}]*zeta[13])/13, 
 alphabar[{0, 11}, {10, 14}] -> -(barE0[{6, 0, 0, 0}]*zeta[9])/14455584, 
 alphabar[{0, 10}, {10, 14}] -> -(barE0[{6, 0, 0}]*zeta[9])/159011424, 
 alphabar[{0, 9}, {10, 14}] -> -(barE0[{6, 0}]*zeta[9])/1590114240, 
 alphabar[{0, 8}, {10, 14}] -> -(barE0[{6}]*zeta[9])/14311028160, 
 alphabar[{0, 7}, {10, 14}] -> 0, alphabar[{0, 6}, {10, 14}] -> 0, 
 alphabar[{0, 5}, {10, 14}] -> 0, alphabar[{0, 4}, {10, 14}] -> 0, 
 alphabar[{0, 3}, {10, 14}] -> 0, alphabar[{0, 2}, {10, 14}] -> 0, 
 alphabar[{0, 1}, {10, 14}] -> 0, alphabar[{0, 0}, {10, 14}] -> 0, 
 alphabar[{8, 14}, {10, 16}] -> 
  19372953600*barE0[{16, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[9] - 
   5376*barE0[{10, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[15], 
 alphabar[{8, 13}, {10, 16}] -> 
  1383782400*barE0[{16, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[9], 
 alphabar[{8, 12}, {10, 16}] -> 
  106444800*barE0[{16, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[9], 
 alphabar[{8, 11}, {10, 16}] -> 
  8870400*barE0[{16, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[9], 
 alphabar[{8, 10}, {10, 16}] -> 
  806400*barE0[{16, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[9], 
 alphabar[{8, 9}, {10, 16}] -> 80640*barE0[{16, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*
   zeta[9], alphabar[{8, 8}, {10, 16}] -> 
  8960*barE0[{16, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[9], 
 alphabar[{8, 7}, {10, 16}] -> 1120*barE0[{16, 0, 0, 0, 0, 0, 0, 0}]*zeta[9], 
 alphabar[{8, 6}, {10, 16}] -> (-3617*barE0[{8, 0, 0, 0, 0, 0, 0}]*zeta[9])/
    354794239800 + 160*barE0[{16, 0, 0, 0, 0, 0, 0}]*zeta[9], 
 alphabar[{8, 5}, {10, 16}] -> (-3617*barE0[{8, 0, 0, 0, 0, 0}]*zeta[9])/
    236529493200 + (80*barE0[{16, 0, 0, 0, 0, 0}]*zeta[9])/3, 
 alphabar[{8, 4}, {10, 16}] -> (-3617*barE0[{8, 0, 0, 0, 0}]*zeta[9])/
    236529493200 + (16*barE0[{16, 0, 0, 0, 0}]*zeta[9])/3, 
 alphabar[{8, 3}, {10, 16}] -> (-3617*barE0[{8, 0, 0, 0}]*zeta[9])/
    258032174400 + (4*barE0[{16, 0, 0, 0}]*zeta[9])/3, 
 alphabar[{8, 2}, {10, 16}] -> (-3617*barE0[{8, 0, 0}]*zeta[9])/
    258032174400 + (4*barE0[{16, 0, 0}]*zeta[9])/9, 
 alphabar[{8, 1}, {10, 16}] -> (-3617*barE0[{8, 0}]*zeta[9])/198486288000 + 
   (2*barE0[{16, 0}]*zeta[9])/9, alphabar[{8, 0}, {10, 16}] -> 
  (-3617*barE0[{8}]*zeta[9])/85065552000 + (2*barE0[{16}]*zeta[9])/9, 
 alphabar[{7, 14}, {10, 16}] -> -672*barE0[{10, 0, 0, 0, 0, 0, 0, 0}]*
   zeta[15], alphabar[{7, 13}, {10, 16}] -> 0, 
 alphabar[{7, 12}, {10, 16}] -> 0, alphabar[{7, 11}, {10, 16}] -> 0, 
 alphabar[{7, 10}, {10, 16}] -> 0, alphabar[{7, 9}, {10, 16}] -> 0, 
 alphabar[{7, 8}, {10, 16}] -> 0, alphabar[{7, 7}, {10, 16}] -> 
  (3617*barE0[{8, 0, 0, 0, 0, 0, 0}]*zeta[9])/405479131200, 
 alphabar[{7, 6}, {10, 16}] -> (3617*barE0[{8, 0, 0, 0, 0, 0}]*zeta[9])/
   354794239800, alphabar[{7, 5}, {10, 16}] -> 
  (3617*barE0[{8, 0, 0, 0, 0}]*zeta[9])/473058986400, 
 alphabar[{7, 4}, {10, 16}] -> (3617*barE0[{8, 0, 0, 0}]*zeta[9])/
   709588479600, alphabar[{7, 3}, {10, 16}] -> 
  (3617*barE0[{8, 0, 0}]*zeta[9])/1032128697600, 
 alphabar[{7, 2}, {10, 16}] -> (3617*barE0[{8, 0}]*zeta[9])/1290160872000, 
 alphabar[{7, 1}, {10, 16}] -> (3617*barE0[{8}]*zeta[9])/1190917728000, 
 alphabar[{7, 0}, {10, 16}] -> 0, alphabar[{6, 14}, {10, 16}] -> 
  -96*barE0[{10, 0, 0, 0, 0, 0, 0}]*zeta[15], alphabar[{6, 13}, {10, 16}] -> 
  0, alphabar[{6, 12}, {10, 16}] -> 0, alphabar[{6, 11}, {10, 16}] -> 0, 
 alphabar[{6, 10}, {10, 16}] -> 0, alphabar[{6, 9}, {10, 16}] -> 0, 
 alphabar[{6, 8}, {10, 16}] -> (-3617*barE0[{8, 0, 0, 0, 0, 0, 0}]*zeta[9])/
   354794239800, alphabar[{6, 7}, {10, 16}] -> 
  (-3617*barE0[{8, 0, 0, 0, 0, 0}]*zeta[9])/405479131200, 
 alphabar[{6, 6}, {10, 16}] -> (-3617*barE0[{8, 0, 0, 0, 0}]*zeta[9])/
   709588479600, alphabar[{6, 5}, {10, 16}] -> 
  (-3617*barE0[{8, 0, 0, 0}]*zeta[9])/1419176959200, 
 alphabar[{6, 4}, {10, 16}] -> (-3617*barE0[{8, 0, 0}]*zeta[9])/
   2838353918400, alphabar[{6, 3}, {10, 16}] -> 
  (-3617*barE0[{8, 0}]*zeta[9])/5160643488000, 
 alphabar[{6, 2}, {10, 16}] -> (-3617*barE0[{8}]*zeta[9])/7740965232000, 
 alphabar[{6, 1}, {10, 16}] -> 0, alphabar[{6, 0}, {10, 16}] -> 0, 
 alphabar[{5, 14}, {10, 16}] -> -16*barE0[{10, 0, 0, 0, 0, 0}]*zeta[15], 
 alphabar[{5, 13}, {10, 16}] -> 0, alphabar[{5, 12}, {10, 16}] -> 0, 
 alphabar[{5, 11}, {10, 16}] -> 0, alphabar[{5, 10}, {10, 16}] -> 0, 
 alphabar[{5, 9}, {10, 16}] -> (3617*barE0[{8, 0, 0, 0, 0, 0, 0}]*zeta[9])/
   236529493200, alphabar[{5, 8}, {10, 16}] -> 
  (3617*barE0[{8, 0, 0, 0, 0, 0}]*zeta[9])/354794239800, 
 alphabar[{5, 7}, {10, 16}] -> (3617*barE0[{8, 0, 0, 0, 0}]*zeta[9])/
   810958262400, alphabar[{5, 6}, {10, 16}] -> 
  (3617*barE0[{8, 0, 0, 0}]*zeta[9])/2128765438800, 
 alphabar[{5, 5}, {10, 16}] -> (3617*barE0[{8, 0, 0}]*zeta[9])/5676707836800, 
 alphabar[{5, 4}, {10, 16}] -> (3617*barE0[{8, 0}]*zeta[9])/14191769592000, 
 alphabar[{5, 3}, {10, 16}] -> (3617*barE0[{8}]*zeta[9])/30963860928000, 
 alphabar[{5, 2}, {10, 16}] -> 0, alphabar[{5, 1}, {10, 16}] -> 0, 
 alphabar[{5, 0}, {10, 16}] -> 0, alphabar[{4, 14}, {10, 16}] -> 
  (-16*barE0[{10, 0, 0, 0, 0}]*zeta[15])/5, alphabar[{4, 13}, {10, 16}] -> 0, 
 alphabar[{4, 12}, {10, 16}] -> 0, alphabar[{4, 11}, {10, 16}] -> 0, 
 alphabar[{4, 10}, {10, 16}] -> (-3617*barE0[{8, 0, 0, 0, 0, 0, 0}]*zeta[9])/
   118264746600, alphabar[{4, 9}, {10, 16}] -> 
  (-3617*barE0[{8, 0, 0, 0, 0, 0}]*zeta[9])/236529493200, 
 alphabar[{4, 8}, {10, 16}] -> (-3617*barE0[{8, 0, 0, 0, 0}]*zeta[9])/
   709588479600, alphabar[{4, 7}, {10, 16}] -> 
  (-3617*barE0[{8, 0, 0, 0}]*zeta[9])/2432874787200, 
 alphabar[{4, 6}, {10, 16}] -> (-3617*barE0[{8, 0, 0}]*zeta[9])/
   8515061755200, alphabar[{4, 5}, {10, 16}] -> 
  (-3617*barE0[{8, 0}]*zeta[9])/28383539184000, 
 alphabar[{4, 4}, {10, 16}] -> (-3617*barE0[{8}]*zeta[9])/85150617552000, 
 alphabar[{4, 3}, {10, 16}] -> 0, alphabar[{4, 2}, {10, 16}] -> 0, 
 alphabar[{4, 1}, {10, 16}] -> 0, alphabar[{4, 0}, {10, 16}] -> 0, 
 alphabar[{3, 14}, {10, 16}] -> (-4*barE0[{10, 0, 0, 0}]*zeta[15])/5, 
 alphabar[{3, 13}, {10, 16}] -> 0, alphabar[{3, 12}, {10, 16}] -> 0, 
 alphabar[{3, 11}, {10, 16}] -> (3617*barE0[{8, 0, 0, 0, 0, 0, 0}]*zeta[9])/
   43005362400, alphabar[{3, 10}, {10, 16}] -> 
  (3617*barE0[{8, 0, 0, 0, 0, 0}]*zeta[9])/118264746600, 
 alphabar[{3, 9}, {10, 16}] -> (3617*barE0[{8, 0, 0, 0, 0}]*zeta[9])/
   473058986400, alphabar[{3, 8}, {10, 16}] -> 
  (3617*barE0[{8, 0, 0, 0}]*zeta[9])/2128765438800, 
 alphabar[{3, 7}, {10, 16}] -> (3617*barE0[{8, 0, 0}]*zeta[9])/9731499148800, 
 alphabar[{3, 6}, {10, 16}] -> (3617*barE0[{8, 0}]*zeta[9])/42575308776000, 
 alphabar[{3, 5}, {10, 16}] -> (3617*barE0[{8}]*zeta[9])/170301235104000, 
 alphabar[{3, 4}, {10, 16}] -> 0, alphabar[{3, 3}, {10, 16}] -> 0, 
 alphabar[{3, 2}, {10, 16}] -> 0, alphabar[{3, 1}, {10, 16}] -> 0, 
 alphabar[{3, 0}, {10, 16}] -> 0, alphabar[{2, 14}, {10, 16}] -> 
  (-4*barE0[{10, 0, 0}]*zeta[15])/15, alphabar[{2, 13}, {10, 16}] -> 0, 
 alphabar[{2, 12}, {10, 16}] -> (-3617*barE0[{8, 0, 0, 0, 0, 0, 0}]*zeta[9])/
   10751340600, alphabar[{2, 11}, {10, 16}] -> 
  (-3617*barE0[{8, 0, 0, 0, 0, 0}]*zeta[9])/43005362400, 
 alphabar[{2, 10}, {10, 16}] -> (-3617*barE0[{8, 0, 0, 0, 0}]*zeta[9])/
   236529493200, alphabar[{2, 9}, {10, 16}] -> 
  (-3617*barE0[{8, 0, 0, 0}]*zeta[9])/1419176959200, 
 alphabar[{2, 8}, {10, 16}] -> (-3617*barE0[{8, 0, 0}]*zeta[9])/
   8515061755200, alphabar[{2, 7}, {10, 16}] -> 
  (-3617*barE0[{8, 0}]*zeta[9])/48657495744000, 
 alphabar[{2, 6}, {10, 16}] -> (-3617*barE0[{8}]*zeta[9])/255451852656000, 
 alphabar[{2, 5}, {10, 16}] -> 0, alphabar[{2, 4}, {10, 16}] -> 0, 
 alphabar[{2, 3}, {10, 16}] -> 0, alphabar[{2, 2}, {10, 16}] -> 0, 
 alphabar[{2, 1}, {10, 16}] -> 0, alphabar[{2, 0}, {10, 16}] -> 0, 
 alphabar[{1, 14}, {10, 16}] -> (-2*barE0[{10, 0}]*zeta[15])/15, 
 alphabar[{1, 13}, {10, 16}] -> (3617*barE0[{8, 0, 0, 0, 0, 0, 0}]*zeta[9])/
   1654052400, alphabar[{1, 12}, {10, 16}] -> 
  (3617*barE0[{8, 0, 0, 0, 0, 0}]*zeta[9])/10751340600, 
 alphabar[{1, 11}, {10, 16}] -> (3617*barE0[{8, 0, 0, 0, 0}]*zeta[9])/
   86010724800, alphabar[{1, 10}, {10, 16}] -> 
  (3617*barE0[{8, 0, 0, 0}]*zeta[9])/709588479600, 
 alphabar[{1, 9}, {10, 16}] -> (3617*barE0[{8, 0, 0}]*zeta[9])/5676707836800, 
 alphabar[{1, 8}, {10, 16}] -> (3617*barE0[{8, 0}]*zeta[9])/42575308776000, 
 alphabar[{1, 7}, {10, 16}] -> (3617*barE0[{8}]*zeta[9])/291944974464000, 
 alphabar[{1, 6}, {10, 16}] -> 0, alphabar[{1, 5}, {10, 16}] -> 0, 
 alphabar[{1, 4}, {10, 16}] -> 0, alphabar[{1, 3}, {10, 16}] -> 0, 
 alphabar[{1, 2}, {10, 16}] -> 0, alphabar[{1, 1}, {10, 16}] -> 0, 
 alphabar[{1, 0}, {10, 16}] -> 0, alphabar[{0, 14}, {10, 16}] -> 
  (-3617*barE0[{8, 0, 0, 0, 0, 0, 0}]*zeta[9])/118146600 - 
   (2*barE0[{10}]*zeta[15])/15, alphabar[{0, 13}, {10, 16}] -> 
  (-3617*barE0[{8, 0, 0, 0, 0, 0}]*zeta[9])/1654052400, 
 alphabar[{0, 12}, {10, 16}] -> (-3617*barE0[{8, 0, 0, 0, 0}]*zeta[9])/
   21502681200, alphabar[{0, 11}, {10, 16}] -> 
  (-3617*barE0[{8, 0, 0, 0}]*zeta[9])/258032174400, 
 alphabar[{0, 10}, {10, 16}] -> (-3617*barE0[{8, 0, 0}]*zeta[9])/
   2838353918400, alphabar[{0, 9}, {10, 16}] -> 
  (-3617*barE0[{8, 0}]*zeta[9])/28383539184000, 
 alphabar[{0, 8}, {10, 16}] -> (-3617*barE0[{8}]*zeta[9])/255451852656000, 
 alphabar[{0, 7}, {10, 16}] -> 0, alphabar[{0, 6}, {10, 16}] -> 0, 
 alphabar[{0, 5}, {10, 16}] -> 0, alphabar[{0, 4}, {10, 16}] -> 0, 
 alphabar[{0, 3}, {10, 16}] -> 0, alphabar[{0, 2}, {10, 16}] -> 0, 
 alphabar[{0, 1}, {10, 16}] -> 0, alphabar[{0, 0}, {10, 16}] -> 0, 
 alphabar[{8, 16}, {10, 18}] -> 
  4649508864000*barE0[{18, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*
    zeta[9] - (80640*barE0[{10, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[17])/17, 
 alphabar[{8, 15}, {10, 18}] -> 290594304000*
   barE0[{18, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[9], 
 alphabar[{8, 14}, {10, 18}] -> 19372953600*
   barE0[{18, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[9], 
 alphabar[{8, 13}, {10, 18}] -> 
  1383782400*barE0[{18, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[9], 
 alphabar[{8, 12}, {10, 18}] -> 
  106444800*barE0[{18, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[9], 
 alphabar[{8, 11}, {10, 18}] -> 
  8870400*barE0[{18, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[9], 
 alphabar[{8, 10}, {10, 18}] -> 
  806400*barE0[{18, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[9], 
 alphabar[{8, 9}, {10, 18}] -> 80640*barE0[{18, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*
   zeta[9], alphabar[{8, 8}, {10, 18}] -> 
  (-43867*barE0[{10, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[9])/289390251150 + 
   8960*barE0[{18, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[9], 
 alphabar[{8, 7}, {10, 18}] -> 
  (-43867*barE0[{10, 0, 0, 0, 0, 0, 0, 0}]*zeta[9])/257235778800 + 
   1120*barE0[{18, 0, 0, 0, 0, 0, 0, 0}]*zeta[9], 
 alphabar[{8, 6}, {10, 18}] -> (-43867*barE0[{10, 0, 0, 0, 0, 0, 0}]*zeta[9])/
    360130090320 + 160*barE0[{18, 0, 0, 0, 0, 0, 0}]*zeta[9], 
 alphabar[{8, 5}, {10, 18}] -> (-43867*barE0[{10, 0, 0, 0, 0, 0}]*zeta[9])/
    589303784160 + (80*barE0[{18, 0, 0, 0, 0, 0}]*zeta[9])/3, 
 alphabar[{8, 4}, {10, 18}] -> (-43867*barE0[{10, 0, 0, 0, 0}]*zeta[9])/
    982172973600 + (16*barE0[{18, 0, 0, 0, 0}]*zeta[9])/3, 
 alphabar[{8, 3}, {10, 18}] -> (-43867*barE0[{10, 0, 0, 0}]*zeta[9])/
    1511035344000 + (4*barE0[{18, 0, 0, 0}]*zeta[9])/3, 
 alphabar[{8, 2}, {10, 18}] -> (-43867*barE0[{10, 0, 0}]*zeta[9])/
    1942759728000 + (4*barE0[{18, 0, 0}]*zeta[9])/9, 
 alphabar[{8, 1}, {10, 18}] -> (-43867*barE0[{10, 0}]*zeta[9])/
    1813242412800 + (2*barE0[{18, 0}]*zeta[9])/9, 
 alphabar[{8, 0}, {10, 18}] -> (-43867*barE0[{10}]*zeta[9])/906621206400 + 
   (2*barE0[{18}]*zeta[9])/9, alphabar[{7, 16}, {10, 18}] -> 
  (-10080*barE0[{10, 0, 0, 0, 0, 0, 0, 0}]*zeta[17])/17, 
 alphabar[{7, 15}, {10, 18}] -> 0, alphabar[{7, 14}, {10, 18}] -> 0, 
 alphabar[{7, 13}, {10, 18}] -> 0, alphabar[{7, 12}, {10, 18}] -> 0, 
 alphabar[{7, 11}, {10, 18}] -> 0, alphabar[{7, 10}, {10, 18}] -> 0, 
 alphabar[{7, 9}, {10, 18}] -> (43867*barE0[{10, 0, 0, 0, 0, 0, 0, 0, 0}]*
    zeta[9])/257235778800, alphabar[{7, 8}, {10, 18}] -> 
  (43867*barE0[{10, 0, 0, 0, 0, 0, 0, 0}]*zeta[9])/289390251150, 
 alphabar[{7, 7}, {10, 18}] -> (43867*barE0[{10, 0, 0, 0, 0, 0, 0}]*zeta[9])/
   514471557600, alphabar[{7, 6}, {10, 18}] -> 
  (43867*barE0[{10, 0, 0, 0, 0, 0}]*zeta[9])/1080390270960, 
 alphabar[{7, 5}, {10, 18}] -> (43867*barE0[{10, 0, 0, 0, 0}]*zeta[9])/
   2357215136640, alphabar[{7, 4}, {10, 18}] -> 
  (43867*barE0[{10, 0, 0, 0}]*zeta[9])/4910864868000, 
 alphabar[{7, 3}, {10, 18}] -> (43867*barE0[{10, 0, 0}]*zeta[9])/
   9066212064000, alphabar[{7, 2}, {10, 18}] -> 
  (43867*barE0[{10, 0}]*zeta[9])/13599318096000, 
 alphabar[{7, 1}, {10, 18}] -> (43867*barE0[{10}]*zeta[9])/14505939302400, 
 alphabar[{7, 0}, {10, 18}] -> 0, alphabar[{6, 16}, {10, 18}] -> 
  (-1440*barE0[{10, 0, 0, 0, 0, 0, 0}]*zeta[17])/17, 
 alphabar[{6, 15}, {10, 18}] -> 0, alphabar[{6, 14}, {10, 18}] -> 0, 
 alphabar[{6, 13}, {10, 18}] -> 0, alphabar[{6, 12}, {10, 18}] -> 0, 
 alphabar[{6, 11}, {10, 18}] -> 0, alphabar[{6, 10}, {10, 18}] -> 
  (-43867*barE0[{10, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[9])/180065045160, 
 alphabar[{6, 9}, {10, 18}] -> (-43867*barE0[{10, 0, 0, 0, 0, 0, 0, 0}]*
    zeta[9])/257235778800, alphabar[{6, 8}, {10, 18}] -> 
  (-43867*barE0[{10, 0, 0, 0, 0, 0, 0}]*zeta[9])/578780502300, 
 alphabar[{6, 7}, {10, 18}] -> (-43867*barE0[{10, 0, 0, 0, 0, 0}]*zeta[9])/
   1543414672800, alphabar[{6, 6}, {10, 18}] -> 
  (-43867*barE0[{10, 0, 0, 0, 0}]*zeta[9])/4321561083840, 
 alphabar[{6, 5}, {10, 18}] -> (-43867*barE0[{10, 0, 0, 0}]*zeta[9])/
   11786075683200, alphabar[{6, 4}, {10, 18}] -> 
  (-43867*barE0[{10, 0, 0}]*zeta[9])/29465189208000, 
 alphabar[{6, 3}, {10, 18}] -> (-43867*barE0[{10, 0}]*zeta[9])/
   63463484448000, alphabar[{6, 2}, {10, 18}] -> 
  (-43867*barE0[{10}]*zeta[9])/108794544768000, 
 alphabar[{6, 1}, {10, 18}] -> 0, alphabar[{6, 0}, {10, 18}] -> 0, 
 alphabar[{5, 16}, {10, 18}] -> (-240*barE0[{10, 0, 0, 0, 0, 0}]*zeta[17])/
   17, alphabar[{5, 15}, {10, 18}] -> 0, alphabar[{5, 14}, {10, 18}] -> 0, 
 alphabar[{5, 13}, {10, 18}] -> 0, alphabar[{5, 12}, {10, 18}] -> 0, 
 alphabar[{5, 11}, {10, 18}] -> (43867*barE0[{10, 0, 0, 0, 0, 0, 0, 0, 0}]*
    zeta[9])/98217297360, alphabar[{5, 10}, {10, 18}] -> 
  (43867*barE0[{10, 0, 0, 0, 0, 0, 0, 0}]*zeta[9])/180065045160, 
 alphabar[{5, 9}, {10, 18}] -> (43867*barE0[{10, 0, 0, 0, 0, 0, 0}]*zeta[9])/
   514471557600, alphabar[{5, 8}, {10, 18}] -> 
  (43867*barE0[{10, 0, 0, 0, 0, 0}]*zeta[9])/1736341506900, 
 alphabar[{5, 7}, {10, 18}] -> (43867*barE0[{10, 0, 0, 0, 0}]*zeta[9])/
   6173658691200, alphabar[{5, 6}, {10, 18}] -> 
  (43867*barE0[{10, 0, 0, 0}]*zeta[9])/21607805419200, 
 alphabar[{5, 5}, {10, 18}] -> (43867*barE0[{10, 0, 0}]*zeta[9])/
   70716454099200, alphabar[{5, 4}, {10, 18}] -> 
  (43867*barE0[{10, 0}]*zeta[9])/206256324456000, 
 alphabar[{5, 3}, {10, 18}] -> (43867*barE0[{10}]*zeta[9])/507707875584000, 
 alphabar[{5, 2}, {10, 18}] -> 0, alphabar[{5, 1}, {10, 18}] -> 0, 
 alphabar[{5, 0}, {10, 18}] -> 0, alphabar[{4, 16}, {10, 18}] -> 
  (-48*barE0[{10, 0, 0, 0, 0}]*zeta[17])/17, alphabar[{4, 15}, {10, 18}] -> 
  0, alphabar[{4, 14}, {10, 18}] -> 0, alphabar[{4, 13}, {10, 18}] -> 0, 
 alphabar[{4, 12}, {10, 18}] -> (-43867*barE0[{10, 0, 0, 0, 0, 0, 0, 0, 0}]*
    zeta[9])/40923873900, alphabar[{4, 11}, {10, 18}] -> 
  (-43867*barE0[{10, 0, 0, 0, 0, 0, 0, 0}]*zeta[9])/98217297360, 
 alphabar[{4, 10}, {10, 18}] -> (-43867*barE0[{10, 0, 0, 0, 0, 0, 0}]*
    zeta[9])/360130090320, alphabar[{4, 9}, {10, 18}] -> 
  (-43867*barE0[{10, 0, 0, 0, 0, 0}]*zeta[9])/1543414672800, 
 alphabar[{4, 8}, {10, 18}] -> (-43867*barE0[{10, 0, 0, 0, 0}]*zeta[9])/
   6945366027600, alphabar[{4, 7}, {10, 18}] -> 
  (-43867*barE0[{10, 0, 0, 0}]*zeta[9])/30868293456000, 
 alphabar[{4, 6}, {10, 18}] -> (-43867*barE0[{10, 0, 0}]*zeta[9])/
   129646832515200, alphabar[{4, 5}, {10, 18}] -> 
  (-43867*barE0[{10, 0}]*zeta[9])/495015178694400, 
 alphabar[{4, 4}, {10, 18}] -> (-43867*barE0[{10}]*zeta[9])/1650050595648000, 
 alphabar[{4, 3}, {10, 18}] -> 0, alphabar[{4, 2}, {10, 18}] -> 0, 
 alphabar[{4, 1}, {10, 18}] -> 0, alphabar[{4, 0}, {10, 18}] -> 0, 
 alphabar[{3, 16}, {10, 18}] -> (-12*barE0[{10, 0, 0, 0}]*zeta[17])/17, 
 alphabar[{3, 15}, {10, 18}] -> 0, alphabar[{3, 14}, {10, 18}] -> 0, 
 alphabar[{3, 13}, {10, 18}] -> (43867*barE0[{10, 0, 0, 0, 0, 0, 0, 0, 0}]*
    zeta[9])/12591961200, alphabar[{3, 12}, {10, 18}] -> 
  (43867*barE0[{10, 0, 0, 0, 0, 0, 0, 0}]*zeta[9])/40923873900, 
 alphabar[{3, 11}, {10, 18}] -> (43867*barE0[{10, 0, 0, 0, 0, 0, 0}]*zeta[9])/
   196434594720, alphabar[{3, 10}, {10, 18}] -> 
  (43867*barE0[{10, 0, 0, 0, 0, 0}]*zeta[9])/1080390270960, 
 alphabar[{3, 9}, {10, 18}] -> (43867*barE0[{10, 0, 0, 0, 0}]*zeta[9])/
   6173658691200, alphabar[{3, 8}, {10, 18}] -> 
  (43867*barE0[{10, 0, 0, 0}]*zeta[9])/34726830138000, 
 alphabar[{3, 7}, {10, 18}] -> (43867*barE0[{10, 0, 0}]*zeta[9])/
   185209760736000, alphabar[{3, 6}, {10, 18}] -> 
  (43867*barE0[{10, 0}]*zeta[9])/907527827606400, 
 alphabar[{3, 5}, {10, 18}] -> (43867*barE0[{10}]*zeta[9])/3960121429555200, 
 alphabar[{3, 4}, {10, 18}] -> 0, alphabar[{3, 3}, {10, 18}] -> 0, 
 alphabar[{3, 2}, {10, 18}] -> 0, alphabar[{3, 1}, {10, 18}] -> 0, 
 alphabar[{3, 0}, {10, 18}] -> 0, alphabar[{2, 16}, {10, 18}] -> 
  (-4*barE0[{10, 0, 0}]*zeta[17])/17, alphabar[{2, 15}, {10, 18}] -> 0, 
 alphabar[{2, 14}, {10, 18}] -> (-43867*barE0[{10, 0, 0, 0, 0, 0, 0, 0, 0}]*
    zeta[9])/2698277400, alphabar[{2, 13}, {10, 18}] -> 
  (-43867*barE0[{10, 0, 0, 0, 0, 0, 0, 0}]*zeta[9])/12591961200, 
 alphabar[{2, 12}, {10, 18}] -> (-43867*barE0[{10, 0, 0, 0, 0, 0, 0}]*
    zeta[9])/81847747800, alphabar[{2, 11}, {10, 18}] -> 
  (-43867*barE0[{10, 0, 0, 0, 0, 0}]*zeta[9])/589303784160, 
 alphabar[{2, 10}, {10, 18}] -> (-43867*barE0[{10, 0, 0, 0, 0}]*zeta[9])/
   4321561083840, alphabar[{2, 9}, {10, 18}] -> 
  (-43867*barE0[{10, 0, 0, 0}]*zeta[9])/30868293456000, 
 alphabar[{2, 8}, {10, 18}] -> (-43867*barE0[{10, 0, 0}]*zeta[9])/
   208360980828000, alphabar[{2, 7}, {10, 18}] -> 
  (-43867*barE0[{10, 0}]*zeta[9])/1296468325152000, 
 alphabar[{2, 6}, {10, 18}] -> (-43867*barE0[{10}]*zeta[9])/7260222620851200, 
 alphabar[{2, 5}, {10, 18}] -> 0, alphabar[{2, 4}, {10, 18}] -> 0, 
 alphabar[{2, 3}, {10, 18}] -> 0, alphabar[{2, 2}, {10, 18}] -> 0, 
 alphabar[{2, 1}, {10, 18}] -> 0, alphabar[{2, 0}, {10, 18}] -> 0, 
 alphabar[{1, 16}, {10, 18}] -> (-2*barE0[{10, 0}]*zeta[17])/17, 
 alphabar[{1, 15}, {10, 18}] -> (43867*barE0[{10, 0, 0, 0, 0, 0, 0, 0, 0}]*
    zeta[9])/359770320, alphabar[{1, 14}, {10, 18}] -> 
  (43867*barE0[{10, 0, 0, 0, 0, 0, 0, 0}]*zeta[9])/2698277400, 
 alphabar[{1, 13}, {10, 18}] -> (43867*barE0[{10, 0, 0, 0, 0, 0, 0}]*zeta[9])/
   25183922400, alphabar[{1, 12}, {10, 18}] -> 
  (43867*barE0[{10, 0, 0, 0, 0, 0}]*zeta[9])/245543243400, 
 alphabar[{1, 11}, {10, 18}] -> (43867*barE0[{10, 0, 0, 0, 0}]*zeta[9])/
   2357215136640, alphabar[{1, 10}, {10, 18}] -> 
  (43867*barE0[{10, 0, 0, 0}]*zeta[9])/21607805419200, 
 alphabar[{1, 9}, {10, 18}] -> (43867*barE0[{10, 0, 0}]*zeta[9])/
   185209760736000, alphabar[{1, 8}, {10, 18}] -> 
  (43867*barE0[{10, 0}]*zeta[9])/1458526865796000, 
 alphabar[{1, 7}, {10, 18}] -> (43867*barE0[{10}]*zeta[9])/10371746601216000, 
 alphabar[{1, 6}, {10, 18}] -> 0, alphabar[{1, 5}, {10, 18}] -> 0, 
 alphabar[{1, 4}, {10, 18}] -> 0, alphabar[{1, 3}, {10, 18}] -> 0, 
 alphabar[{1, 2}, {10, 18}] -> 0, alphabar[{1, 1}, {10, 18}] -> 0, 
 alphabar[{1, 0}, {10, 18}] -> 0, alphabar[{0, 16}, {10, 18}] -> 
  (-43867*barE0[{10, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[9])/22485645 - 
   (2*barE0[{10}]*zeta[17])/17, alphabar[{0, 15}, {10, 18}] -> 
  (-43867*barE0[{10, 0, 0, 0, 0, 0, 0, 0}]*zeta[9])/359770320, 
 alphabar[{0, 14}, {10, 18}] -> (-43867*barE0[{10, 0, 0, 0, 0, 0, 0}]*
    zeta[9])/5396554800, alphabar[{0, 13}, {10, 18}] -> 
  (-43867*barE0[{10, 0, 0, 0, 0, 0}]*zeta[9])/75551767200, 
 alphabar[{0, 12}, {10, 18}] -> (-43867*barE0[{10, 0, 0, 0, 0}]*zeta[9])/
   982172973600, alphabar[{0, 11}, {10, 18}] -> 
  (-43867*barE0[{10, 0, 0, 0}]*zeta[9])/11786075683200, 
 alphabar[{0, 10}, {10, 18}] -> (-43867*barE0[{10, 0, 0}]*zeta[9])/
   129646832515200, alphabar[{0, 9}, {10, 18}] -> 
  (-43867*barE0[{10, 0}]*zeta[9])/1296468325152000, 
 alphabar[{0, 8}, {10, 18}] -> (-43867*barE0[{10}]*zeta[9])/
   11668214926368000, alphabar[{0, 7}, {10, 18}] -> 0, 
 alphabar[{0, 6}, {10, 18}] -> 0, alphabar[{0, 5}, {10, 18}] -> 0, 
 alphabar[{0, 4}, {10, 18}] -> 0, alphabar[{0, 3}, {10, 18}] -> 0, 
 alphabar[{0, 2}, {10, 18}] -> 0, alphabar[{0, 1}, {10, 18}] -> 0, 
 alphabar[{0, 0}, {10, 18}] -> 0, alphabar[{9, 10}, {12, 12}] -> 
  (-725760*barE0[{12, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[11])/11, 
 alphabar[{8, 10}, {12, 12}] -> (-80640*barE0[{12, 0, 0, 0, 0, 0, 0, 0, 0}]*
    zeta[11])/11, alphabar[{7, 10}, {12, 12}] -> 
  (-10080*barE0[{12, 0, 0, 0, 0, 0, 0, 0}]*zeta[11])/11, 
 alphabar[{6, 10}, {12, 12}] -> (-1440*barE0[{12, 0, 0, 0, 0, 0, 0}]*
    zeta[11])/11, alphabar[{5, 10}, {12, 12}] -> 
  (-240*barE0[{12, 0, 0, 0, 0, 0}]*zeta[11])/11, 
 alphabar[{4, 10}, {12, 12}] -> (-48*barE0[{12, 0, 0, 0, 0}]*zeta[11])/11, 
 alphabar[{3, 10}, {12, 12}] -> (-12*barE0[{12, 0, 0, 0}]*zeta[11])/11, 
 alphabar[{2, 10}, {12, 12}] -> (-4*barE0[{12, 0, 0}]*zeta[11])/11, 
 alphabar[{1, 10}, {12, 12}] -> (-2*barE0[{12, 0}]*zeta[11])/11, 
 alphabar[{0, 10}, {12, 12}] -> (-2*barE0[{12}]*zeta[11])/11, 
 alphabar[{8, 9}, {12, 12}] -> 0, alphabar[{7, 9}, {12, 12}] -> 0, 
 alphabar[{6, 9}, {12, 12}] -> 0, alphabar[{5, 9}, {12, 12}] -> 0, 
 alphabar[{4, 9}, {12, 12}] -> 0, alphabar[{3, 9}, {12, 12}] -> 0, 
 alphabar[{2, 9}, {12, 12}] -> 0, alphabar[{1, 9}, {12, 12}] -> 0, 
 alphabar[{0, 9}, {12, 12}] -> 0, alphabar[{7, 8}, {12, 12}] -> 0, 
 alphabar[{6, 8}, {12, 12}] -> 0, alphabar[{5, 8}, {12, 12}] -> 0, 
 alphabar[{4, 8}, {12, 12}] -> 0, alphabar[{3, 8}, {12, 12}] -> 0, 
 alphabar[{2, 8}, {12, 12}] -> 0, alphabar[{1, 8}, {12, 12}] -> 0, 
 alphabar[{0, 8}, {12, 12}] -> 0, alphabar[{6, 7}, {12, 12}] -> 0, 
 alphabar[{5, 7}, {12, 12}] -> 0, alphabar[{4, 7}, {12, 12}] -> 0, 
 alphabar[{3, 7}, {12, 12}] -> 0, alphabar[{2, 7}, {12, 12}] -> 0, 
 alphabar[{1, 7}, {12, 12}] -> 0, alphabar[{0, 7}, {12, 12}] -> 0, 
 alphabar[{5, 6}, {12, 12}] -> 0, alphabar[{4, 6}, {12, 12}] -> 0, 
 alphabar[{3, 6}, {12, 12}] -> 0, alphabar[{2, 6}, {12, 12}] -> 0, 
 alphabar[{1, 6}, {12, 12}] -> 0, alphabar[{0, 6}, {12, 12}] -> 0, 
 alphabar[{4, 5}, {12, 12}] -> 0, alphabar[{3, 5}, {12, 12}] -> 0, 
 alphabar[{2, 5}, {12, 12}] -> 0, alphabar[{1, 5}, {12, 12}] -> 0, 
 alphabar[{0, 5}, {12, 12}] -> 0, alphabar[{3, 4}, {12, 12}] -> 0, 
 alphabar[{2, 4}, {12, 12}] -> 0, alphabar[{1, 4}, {12, 12}] -> 0, 
 alphabar[{0, 4}, {12, 12}] -> 0, alphabar[{2, 3}, {12, 12}] -> 0, 
 alphabar[{1, 3}, {12, 12}] -> 0, alphabar[{0, 3}, {12, 12}] -> 0, 
 alphabar[{1, 2}, {12, 12}] -> 0, alphabar[{0, 2}, {12, 12}] -> 0, 
 alphabar[{0, 1}, {12, 12}] -> 0, alphabar[{0, 0}, {12, 12}] -> 0, 
 alphabar[{1, 0}, {12, 12}] -> 0, alphabar[{2, 0}, {12, 12}] -> 0, 
 alphabar[{3, 0}, {12, 12}] -> 0, alphabar[{4, 0}, {12, 12}] -> 0, 
 alphabar[{5, 0}, {12, 12}] -> 0, alphabar[{6, 0}, {12, 12}] -> 0, 
 alphabar[{7, 0}, {12, 12}] -> 0, alphabar[{8, 0}, {12, 12}] -> 0, 
 alphabar[{9, 0}, {12, 12}] -> 0, alphabar[{10, 0}, {12, 12}] -> 
  (2*barE0[{12}]*zeta[11])/11, alphabar[{1, 1}, {12, 12}] -> 0, 
 alphabar[{2, 1}, {12, 12}] -> 0, alphabar[{3, 1}, {12, 12}] -> 0, 
 alphabar[{4, 1}, {12, 12}] -> 0, alphabar[{5, 1}, {12, 12}] -> 0, 
 alphabar[{6, 1}, {12, 12}] -> 0, alphabar[{7, 1}, {12, 12}] -> 0, 
 alphabar[{8, 1}, {12, 12}] -> 0, alphabar[{9, 1}, {12, 12}] -> 0, 
 alphabar[{10, 1}, {12, 12}] -> (2*barE0[{12, 0}]*zeta[11])/11, 
 alphabar[{2, 2}, {12, 12}] -> 0, alphabar[{3, 2}, {12, 12}] -> 0, 
 alphabar[{4, 2}, {12, 12}] -> 0, alphabar[{5, 2}, {12, 12}] -> 0, 
 alphabar[{6, 2}, {12, 12}] -> 0, alphabar[{7, 2}, {12, 12}] -> 0, 
 alphabar[{8, 2}, {12, 12}] -> 0, alphabar[{9, 2}, {12, 12}] -> 0, 
 alphabar[{10, 2}, {12, 12}] -> (4*barE0[{12, 0, 0}]*zeta[11])/11, 
 alphabar[{3, 3}, {12, 12}] -> 0, alphabar[{4, 3}, {12, 12}] -> 0, 
 alphabar[{5, 3}, {12, 12}] -> 0, alphabar[{6, 3}, {12, 12}] -> 0, 
 alphabar[{7, 3}, {12, 12}] -> 0, alphabar[{8, 3}, {12, 12}] -> 0, 
 alphabar[{9, 3}, {12, 12}] -> 0, alphabar[{10, 3}, {12, 12}] -> 
  (12*barE0[{12, 0, 0, 0}]*zeta[11])/11, alphabar[{4, 4}, {12, 12}] -> 0, 
 alphabar[{5, 4}, {12, 12}] -> 0, alphabar[{6, 4}, {12, 12}] -> 0, 
 alphabar[{7, 4}, {12, 12}] -> 0, alphabar[{8, 4}, {12, 12}] -> 0, 
 alphabar[{9, 4}, {12, 12}] -> 0, alphabar[{10, 4}, {12, 12}] -> 
  (48*barE0[{12, 0, 0, 0, 0}]*zeta[11])/11, alphabar[{5, 5}, {12, 12}] -> 0, 
 alphabar[{6, 5}, {12, 12}] -> 0, alphabar[{7, 5}, {12, 12}] -> 0, 
 alphabar[{8, 5}, {12, 12}] -> 0, alphabar[{9, 5}, {12, 12}] -> 0, 
 alphabar[{10, 5}, {12, 12}] -> (240*barE0[{12, 0, 0, 0, 0, 0}]*zeta[11])/11, 
 alphabar[{6, 6}, {12, 12}] -> 0, alphabar[{7, 6}, {12, 12}] -> 0, 
 alphabar[{8, 6}, {12, 12}] -> 0, alphabar[{9, 6}, {12, 12}] -> 0, 
 alphabar[{10, 6}, {12, 12}] -> (1440*barE0[{12, 0, 0, 0, 0, 0, 0}]*zeta[11])/
   11, alphabar[{7, 7}, {12, 12}] -> 0, alphabar[{8, 7}, {12, 12}] -> 0, 
 alphabar[{9, 7}, {12, 12}] -> 0, alphabar[{10, 7}, {12, 12}] -> 
  (10080*barE0[{12, 0, 0, 0, 0, 0, 0, 0}]*zeta[11])/11, 
 alphabar[{8, 8}, {12, 12}] -> 0, alphabar[{9, 8}, {12, 12}] -> 0, 
 alphabar[{10, 8}, {12, 12}] -> (80640*barE0[{12, 0, 0, 0, 0, 0, 0, 0, 0}]*
    zeta[11])/11, alphabar[{9, 9}, {12, 12}] -> 0, 
 alphabar[{10, 9}, {12, 12}] -> 
  (725760*barE0[{12, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[11])/11, 
 alphabar[{10, 10}, {12, 12}] -> 0, alphabar[{10, 12}, {12, 14}] -> 
  87091200*barE0[{14, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[11] - 
   (7257600*barE0[{12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[13])/13, 
 alphabar[{10, 11}, {12, 14}] -> 
  7257600*barE0[{14, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[11], 
 alphabar[{10, 10}, {12, 14}] -> 
  (7257600*barE0[{14, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[11])/11, 
 alphabar[{10, 9}, {12, 14}] -> 
  (725760*barE0[{14, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[11])/11, 
 alphabar[{10, 8}, {12, 14}] -> (80640*barE0[{14, 0, 0, 0, 0, 0, 0, 0, 0}]*
    zeta[11])/11, alphabar[{10, 7}, {12, 14}] -> 
  (10080*barE0[{14, 0, 0, 0, 0, 0, 0, 0}]*zeta[11])/11, 
 alphabar[{10, 6}, {12, 14}] -> (1440*barE0[{14, 0, 0, 0, 0, 0, 0}]*zeta[11])/
   11, alphabar[{10, 5}, {12, 14}] -> 
  (240*barE0[{14, 0, 0, 0, 0, 0}]*zeta[11])/11, 
 alphabar[{10, 4}, {12, 14}] -> (48*barE0[{14, 0, 0, 0, 0}]*zeta[11])/11, 
 alphabar[{10, 3}, {12, 14}] -> (12*barE0[{14, 0, 0, 0}]*zeta[11])/11, 
 alphabar[{10, 2}, {12, 14}] -> (barE0[{4, 0, 0}]*zeta[11])/81625864320 + 
   (4*barE0[{14, 0, 0}]*zeta[11])/11, alphabar[{10, 1}, {12, 14}] -> 
  (barE0[{4, 0}]*zeta[11])/14841066240 + (2*barE0[{14, 0}]*zeta[11])/11, 
 alphabar[{10, 0}, {12, 14}] -> (barE0[{4}]*zeta[11])/2473511040 + 
   (2*barE0[{14}]*zeta[11])/11, alphabar[{9, 12}, {12, 14}] -> 
  (-725760*barE0[{12, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[13])/13, 
 alphabar[{9, 11}, {12, 14}] -> 0, alphabar[{9, 10}, {12, 14}] -> 0, 
 alphabar[{9, 9}, {12, 14}] -> 0, alphabar[{9, 8}, {12, 14}] -> 0, 
 alphabar[{9, 7}, {12, 14}] -> 0, alphabar[{9, 6}, {12, 14}] -> 0, 
 alphabar[{9, 5}, {12, 14}] -> 0, alphabar[{9, 4}, {12, 14}] -> 0, 
 alphabar[{9, 3}, {12, 14}] -> -(barE0[{4, 0, 0}]*zeta[11])/272086214400, 
 alphabar[{9, 2}, {12, 14}] -> -(barE0[{4, 0}]*zeta[11])/81625864320, 
 alphabar[{9, 1}, {12, 14}] -> -(barE0[{4}]*zeta[11])/29682132480, 
 alphabar[{9, 0}, {12, 14}] -> 0, alphabar[{8, 12}, {12, 14}] -> 
  (-80640*barE0[{12, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[13])/13, 
 alphabar[{8, 11}, {12, 14}] -> 0, alphabar[{8, 10}, {12, 14}] -> 0, 
 alphabar[{8, 9}, {12, 14}] -> 0, alphabar[{8, 8}, {12, 14}] -> 0, 
 alphabar[{8, 7}, {12, 14}] -> 0, alphabar[{8, 6}, {12, 14}] -> 0, 
 alphabar[{8, 5}, {12, 14}] -> 0, alphabar[{8, 4}, {12, 14}] -> 
  (barE0[{4, 0, 0}]*zeta[11])/612193982400, alphabar[{8, 3}, {12, 14}] -> 
  (barE0[{4, 0}]*zeta[11])/272086214400, alphabar[{8, 2}, {12, 14}] -> 
  (barE0[{4}]*zeta[11])/163251728640, alphabar[{8, 1}, {12, 14}] -> 0, 
 alphabar[{8, 0}, {12, 14}] -> 0, alphabar[{7, 12}, {12, 14}] -> 
  (-10080*barE0[{12, 0, 0, 0, 0, 0, 0, 0}]*zeta[13])/13, 
 alphabar[{7, 11}, {12, 14}] -> 0, alphabar[{7, 10}, {12, 14}] -> 0, 
 alphabar[{7, 9}, {12, 14}] -> 0, alphabar[{7, 8}, {12, 14}] -> 0, 
 alphabar[{7, 7}, {12, 14}] -> 0, alphabar[{7, 6}, {12, 14}] -> 0, 
 alphabar[{7, 5}, {12, 14}] -> -(barE0[{4, 0, 0}]*zeta[11])/979510371840, 
 alphabar[{7, 4}, {12, 14}] -> -(barE0[{4, 0}]*zeta[11])/612193982400, 
 alphabar[{7, 3}, {12, 14}] -> -(barE0[{4}]*zeta[11])/544172428800, 
 alphabar[{7, 2}, {12, 14}] -> 0, alphabar[{7, 1}, {12, 14}] -> 0, 
 alphabar[{7, 0}, {12, 14}] -> 0, alphabar[{6, 12}, {12, 14}] -> 
  (-1440*barE0[{12, 0, 0, 0, 0, 0, 0}]*zeta[13])/13, 
 alphabar[{6, 11}, {12, 14}] -> 0, alphabar[{6, 10}, {12, 14}] -> 0, 
 alphabar[{6, 9}, {12, 14}] -> 0, alphabar[{6, 8}, {12, 14}] -> 0, 
 alphabar[{6, 7}, {12, 14}] -> 0, alphabar[{6, 6}, {12, 14}] -> 
  (barE0[{4, 0, 0}]*zeta[11])/1142762100480, alphabar[{6, 5}, {12, 14}] -> 
  (barE0[{4, 0}]*zeta[11])/979510371840, alphabar[{6, 4}, {12, 14}] -> 
  (barE0[{4}]*zeta[11])/1224387964800, alphabar[{6, 3}, {12, 14}] -> 0, 
 alphabar[{6, 2}, {12, 14}] -> 0, alphabar[{6, 1}, {12, 14}] -> 0, 
 alphabar[{6, 0}, {12, 14}] -> 0, alphabar[{5, 12}, {12, 14}] -> 
  (-240*barE0[{12, 0, 0, 0, 0, 0}]*zeta[13])/13, 
 alphabar[{5, 11}, {12, 14}] -> 0, alphabar[{5, 10}, {12, 14}] -> 0, 
 alphabar[{5, 9}, {12, 14}] -> 0, alphabar[{5, 8}, {12, 14}] -> 0, 
 alphabar[{5, 7}, {12, 14}] -> -(barE0[{4, 0, 0}]*zeta[11])/979510371840, 
 alphabar[{5, 6}, {12, 14}] -> -(barE0[{4, 0}]*zeta[11])/1142762100480, 
 alphabar[{5, 5}, {12, 14}] -> -(barE0[{4}]*zeta[11])/1959020743680, 
 alphabar[{5, 4}, {12, 14}] -> 0, alphabar[{5, 3}, {12, 14}] -> 0, 
 alphabar[{5, 2}, {12, 14}] -> 0, alphabar[{5, 1}, {12, 14}] -> 0, 
 alphabar[{5, 0}, {12, 14}] -> 0, alphabar[{4, 12}, {12, 14}] -> 
  (-48*barE0[{12, 0, 0, 0, 0}]*zeta[13])/13, alphabar[{4, 11}, {12, 14}] -> 
  0, alphabar[{4, 10}, {12, 14}] -> 0, alphabar[{4, 9}, {12, 14}] -> 0, 
 alphabar[{4, 8}, {12, 14}] -> (barE0[{4, 0, 0}]*zeta[11])/612193982400, 
 alphabar[{4, 7}, {12, 14}] -> (barE0[{4, 0}]*zeta[11])/979510371840, 
 alphabar[{4, 6}, {12, 14}] -> (barE0[{4}]*zeta[11])/2285524200960, 
 alphabar[{4, 5}, {12, 14}] -> 0, alphabar[{4, 4}, {12, 14}] -> 0, 
 alphabar[{4, 3}, {12, 14}] -> 0, alphabar[{4, 2}, {12, 14}] -> 0, 
 alphabar[{4, 1}, {12, 14}] -> 0, alphabar[{4, 0}, {12, 14}] -> 0, 
 alphabar[{3, 12}, {12, 14}] -> (-12*barE0[{12, 0, 0, 0}]*zeta[13])/13, 
 alphabar[{3, 11}, {12, 14}] -> 0, alphabar[{3, 10}, {12, 14}] -> 0, 
 alphabar[{3, 9}, {12, 14}] -> -(barE0[{4, 0, 0}]*zeta[11])/272086214400, 
 alphabar[{3, 8}, {12, 14}] -> -(barE0[{4, 0}]*zeta[11])/612193982400, 
 alphabar[{3, 7}, {12, 14}] -> -(barE0[{4}]*zeta[11])/1959020743680, 
 alphabar[{3, 6}, {12, 14}] -> 0, alphabar[{3, 5}, {12, 14}] -> 0, 
 alphabar[{3, 4}, {12, 14}] -> 0, alphabar[{3, 3}, {12, 14}] -> 0, 
 alphabar[{3, 2}, {12, 14}] -> 0, alphabar[{3, 1}, {12, 14}] -> 0, 
 alphabar[{3, 0}, {12, 14}] -> 0, alphabar[{2, 12}, {12, 14}] -> 
  (-4*barE0[{12, 0, 0}]*zeta[13])/13, alphabar[{2, 11}, {12, 14}] -> 0, 
 alphabar[{2, 10}, {12, 14}] -> (barE0[{4, 0, 0}]*zeta[11])/81625864320, 
 alphabar[{2, 9}, {12, 14}] -> (barE0[{4, 0}]*zeta[11])/272086214400, 
 alphabar[{2, 8}, {12, 14}] -> (barE0[{4}]*zeta[11])/1224387964800, 
 alphabar[{2, 7}, {12, 14}] -> 0, alphabar[{2, 6}, {12, 14}] -> 0, 
 alphabar[{2, 5}, {12, 14}] -> 0, alphabar[{2, 4}, {12, 14}] -> 0, 
 alphabar[{2, 3}, {12, 14}] -> 0, alphabar[{2, 2}, {12, 14}] -> 0, 
 alphabar[{2, 1}, {12, 14}] -> 0, alphabar[{2, 0}, {12, 14}] -> 0, 
 alphabar[{1, 12}, {12, 14}] -> (-2*barE0[{12, 0}]*zeta[13])/13, 
 alphabar[{1, 11}, {12, 14}] -> -(barE0[{4, 0, 0}]*zeta[11])/14841066240, 
 alphabar[{1, 10}, {12, 14}] -> -(barE0[{4, 0}]*zeta[11])/81625864320, 
 alphabar[{1, 9}, {12, 14}] -> -(barE0[{4}]*zeta[11])/544172428800, 
 alphabar[{1, 8}, {12, 14}] -> 0, alphabar[{1, 7}, {12, 14}] -> 0, 
 alphabar[{1, 6}, {12, 14}] -> 0, alphabar[{1, 5}, {12, 14}] -> 0, 
 alphabar[{1, 4}, {12, 14}] -> 0, alphabar[{1, 3}, {12, 14}] -> 0, 
 alphabar[{1, 2}, {12, 14}] -> 0, alphabar[{1, 1}, {12, 14}] -> 0, 
 alphabar[{1, 0}, {12, 14}] -> 0, alphabar[{0, 12}, {12, 14}] -> 
  (barE0[{4, 0, 0}]*zeta[11])/1236755520 - (2*barE0[{12}]*zeta[13])/13, 
 alphabar[{0, 11}, {12, 14}] -> (barE0[{4, 0}]*zeta[11])/14841066240, 
 alphabar[{0, 10}, {12, 14}] -> (barE0[{4}]*zeta[11])/163251728640, 
 alphabar[{0, 9}, {12, 14}] -> 0, alphabar[{0, 8}, {12, 14}] -> 0, 
 alphabar[{0, 7}, {12, 14}] -> 0, alphabar[{0, 6}, {12, 14}] -> 0, 
 alphabar[{0, 5}, {12, 14}] -> 0, alphabar[{0, 4}, {12, 14}] -> 0, 
 alphabar[{0, 3}, {12, 14}] -> 0, alphabar[{0, 2}, {12, 14}] -> 0, 
 alphabar[{0, 1}, {12, 14}] -> 0, alphabar[{0, 0}, {12, 14}] -> 0, 
 alphabar[{10, 14}, {12, 16}] -> 
  15850598400*barE0[{16, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*
    zeta[11] - 483840*barE0[{12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[15], 
 alphabar[{10, 13}, {12, 16}] -> 
  1132185600*barE0[{16, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[11], 
 alphabar[{10, 12}, {12, 16}] -> 
  87091200*barE0[{16, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[11], 
 alphabar[{10, 11}, {12, 16}] -> 
  7257600*barE0[{16, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[11], 
 alphabar[{10, 10}, {12, 16}] -> 
  (7257600*barE0[{16, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[11])/11, 
 alphabar[{10, 9}, {12, 16}] -> 
  (725760*barE0[{16, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[11])/11, 
 alphabar[{10, 8}, {12, 16}] -> (80640*barE0[{16, 0, 0, 0, 0, 0, 0, 0, 0}]*
    zeta[11])/11, alphabar[{10, 7}, {12, 16}] -> 
  (10080*barE0[{16, 0, 0, 0, 0, 0, 0, 0}]*zeta[11])/11, 
 alphabar[{10, 6}, {12, 16}] -> (1440*barE0[{16, 0, 0, 0, 0, 0, 0}]*zeta[11])/
   11, alphabar[{10, 5}, {12, 16}] -> 
  (240*barE0[{16, 0, 0, 0, 0, 0}]*zeta[11])/11, 
 alphabar[{10, 4}, {12, 16}] -> (3617*barE0[{6, 0, 0, 0, 0}]*zeta[11])/
    242836946352000 + (48*barE0[{16, 0, 0, 0, 0}]*zeta[11])/11, 
 alphabar[{10, 3}, {12, 16}] -> (3617*barE0[{6, 0, 0, 0}]*zeta[11])/
    88304344128000 + (12*barE0[{16, 0, 0, 0}]*zeta[11])/11, 
 alphabar[{10, 2}, {12, 16}] -> (3617*barE0[{6, 0, 0}]*zeta[11])/
    44152172064000 + (4*barE0[{16, 0, 0}]*zeta[11])/11, 
 alphabar[{10, 1}, {12, 16}] -> (3617*barE0[{6, 0}]*zeta[11])/
    20377925568000 + (2*barE0[{16, 0}]*zeta[11])/11, 
 alphabar[{10, 0}, {12, 16}] -> (3617*barE0[{6}]*zeta[11])/5822264448000 + 
   (2*barE0[{16}]*zeta[11])/11, alphabar[{9, 14}, {12, 16}] -> 
  -48384*barE0[{12, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[15], 
 alphabar[{9, 13}, {12, 16}] -> 0, alphabar[{9, 12}, {12, 16}] -> 0, 
 alphabar[{9, 11}, {12, 16}] -> 0, alphabar[{9, 10}, {12, 16}] -> 0, 
 alphabar[{9, 9}, {12, 16}] -> 0, alphabar[{9, 8}, {12, 16}] -> 0, 
 alphabar[{9, 7}, {12, 16}] -> 0, alphabar[{9, 6}, {12, 16}] -> 0, 
 alphabar[{9, 5}, {12, 16}] -> (-3617*barE0[{6, 0, 0, 0, 0}]*zeta[11])/
   485673892704000, alphabar[{9, 4}, {12, 16}] -> 
  (-3617*barE0[{6, 0, 0, 0}]*zeta[11])/242836946352000, 
 alphabar[{9, 3}, {12, 16}] -> (-3617*barE0[{6, 0, 0}]*zeta[11])/
   176608688256000, alphabar[{9, 2}, {12, 16}] -> 
  (-3617*barE0[{6, 0}]*zeta[11])/132456516192000, 
 alphabar[{9, 1}, {12, 16}] -> (-3617*barE0[{6}]*zeta[11])/81511702272000, 
 alphabar[{9, 0}, {12, 16}] -> 0, alphabar[{8, 14}, {12, 16}] -> 
  -5376*barE0[{12, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[15], 
 alphabar[{8, 13}, {12, 16}] -> 0, alphabar[{8, 12}, {12, 16}] -> 0, 
 alphabar[{8, 11}, {12, 16}] -> 0, alphabar[{8, 10}, {12, 16}] -> 0, 
 alphabar[{8, 9}, {12, 16}] -> 0, alphabar[{8, 8}, {12, 16}] -> 0, 
 alphabar[{8, 7}, {12, 16}] -> 0, alphabar[{8, 6}, {12, 16}] -> 
  (3617*barE0[{6, 0, 0, 0, 0}]*zeta[11])/728510839056000, 
 alphabar[{8, 5}, {12, 16}] -> (3617*barE0[{6, 0, 0, 0}]*zeta[11])/
   485673892704000, alphabar[{8, 4}, {12, 16}] -> 
  (3617*barE0[{6, 0, 0}]*zeta[11])/485673892704000, 
 alphabar[{8, 3}, {12, 16}] -> (3617*barE0[{6, 0}]*zeta[11])/529826064768000, 
 alphabar[{8, 2}, {12, 16}] -> (3617*barE0[{6}]*zeta[11])/529826064768000, 
 alphabar[{8, 1}, {12, 16}] -> 0, alphabar[{8, 0}, {12, 16}] -> 0, 
 alphabar[{7, 14}, {12, 16}] -> -672*barE0[{12, 0, 0, 0, 0, 0, 0, 0}]*
   zeta[15], alphabar[{7, 13}, {12, 16}] -> 0, 
 alphabar[{7, 12}, {12, 16}] -> 0, alphabar[{7, 11}, {12, 16}] -> 0, 
 alphabar[{7, 10}, {12, 16}] -> 0, alphabar[{7, 9}, {12, 16}] -> 0, 
 alphabar[{7, 8}, {12, 16}] -> 0, alphabar[{7, 7}, {12, 16}] -> 
  (-3617*barE0[{6, 0, 0, 0, 0}]*zeta[11])/832583816064000, 
 alphabar[{7, 6}, {12, 16}] -> (-3617*barE0[{6, 0, 0, 0}]*zeta[11])/
   728510839056000, alphabar[{7, 5}, {12, 16}] -> 
  (-3617*barE0[{6, 0, 0}]*zeta[11])/971347785408000, 
 alphabar[{7, 4}, {12, 16}] -> (-3617*barE0[{6, 0}]*zeta[11])/
   1457021678112000, alphabar[{7, 3}, {12, 16}] -> 
  (-3617*barE0[{6}]*zeta[11])/2119304259072000, 
 alphabar[{7, 2}, {12, 16}] -> 0, alphabar[{7, 1}, {12, 16}] -> 0, 
 alphabar[{7, 0}, {12, 16}] -> 0, alphabar[{6, 14}, {12, 16}] -> 
  -96*barE0[{12, 0, 0, 0, 0, 0, 0}]*zeta[15], alphabar[{6, 13}, {12, 16}] -> 
  0, alphabar[{6, 12}, {12, 16}] -> 0, alphabar[{6, 11}, {12, 16}] -> 0, 
 alphabar[{6, 10}, {12, 16}] -> 0, alphabar[{6, 9}, {12, 16}] -> 0, 
 alphabar[{6, 8}, {12, 16}] -> (3617*barE0[{6, 0, 0, 0, 0}]*zeta[11])/
   728510839056000, alphabar[{6, 7}, {12, 16}] -> 
  (3617*barE0[{6, 0, 0, 0}]*zeta[11])/832583816064000, 
 alphabar[{6, 6}, {12, 16}] -> (3617*barE0[{6, 0, 0}]*zeta[11])/
   1457021678112000, alphabar[{6, 5}, {12, 16}] -> 
  (3617*barE0[{6, 0}]*zeta[11])/2914043356224000, 
 alphabar[{6, 4}, {12, 16}] -> (3617*barE0[{6}]*zeta[11])/5828086712448000, 
 alphabar[{6, 3}, {12, 16}] -> 0, alphabar[{6, 2}, {12, 16}] -> 0, 
 alphabar[{6, 1}, {12, 16}] -> 0, alphabar[{6, 0}, {12, 16}] -> 0, 
 alphabar[{5, 14}, {12, 16}] -> -16*barE0[{12, 0, 0, 0, 0, 0}]*zeta[15], 
 alphabar[{5, 13}, {12, 16}] -> 0, alphabar[{5, 12}, {12, 16}] -> 0, 
 alphabar[{5, 11}, {12, 16}] -> 0, alphabar[{5, 10}, {12, 16}] -> 0, 
 alphabar[{5, 9}, {12, 16}] -> (-3617*barE0[{6, 0, 0, 0, 0}]*zeta[11])/
   485673892704000, alphabar[{5, 8}, {12, 16}] -> 
  (-3617*barE0[{6, 0, 0, 0}]*zeta[11])/728510839056000, 
 alphabar[{5, 7}, {12, 16}] -> (-3617*barE0[{6, 0, 0}]*zeta[11])/
   1665167632128000, alphabar[{5, 6}, {12, 16}] -> 
  (-3617*barE0[{6, 0}]*zeta[11])/4371065034336000, 
 alphabar[{5, 5}, {12, 16}] -> (-3617*barE0[{6}]*zeta[11])/11656173424896000, 
 alphabar[{5, 4}, {12, 16}] -> 0, alphabar[{5, 3}, {12, 16}] -> 0, 
 alphabar[{5, 2}, {12, 16}] -> 0, alphabar[{5, 1}, {12, 16}] -> 0, 
 alphabar[{5, 0}, {12, 16}] -> 0, alphabar[{4, 14}, {12, 16}] -> 
  (-16*barE0[{12, 0, 0, 0, 0}]*zeta[15])/5, alphabar[{4, 13}, {12, 16}] -> 0, 
 alphabar[{4, 12}, {12, 16}] -> 0, alphabar[{4, 11}, {12, 16}] -> 0, 
 alphabar[{4, 10}, {12, 16}] -> (3617*barE0[{6, 0, 0, 0, 0}]*zeta[11])/
   242836946352000, alphabar[{4, 9}, {12, 16}] -> 
  (3617*barE0[{6, 0, 0, 0}]*zeta[11])/485673892704000, 
 alphabar[{4, 8}, {12, 16}] -> (3617*barE0[{6, 0, 0}]*zeta[11])/
   1457021678112000, alphabar[{4, 7}, {12, 16}] -> 
  (3617*barE0[{6, 0}]*zeta[11])/4995502896384000, 
 alphabar[{4, 6}, {12, 16}] -> (3617*barE0[{6}]*zeta[11])/17484260137344000, 
 alphabar[{4, 5}, {12, 16}] -> 0, alphabar[{4, 4}, {12, 16}] -> 0, 
 alphabar[{4, 3}, {12, 16}] -> 0, alphabar[{4, 2}, {12, 16}] -> 0, 
 alphabar[{4, 1}, {12, 16}] -> 0, alphabar[{4, 0}, {12, 16}] -> 0, 
 alphabar[{3, 14}, {12, 16}] -> (-4*barE0[{12, 0, 0, 0}]*zeta[15])/5, 
 alphabar[{3, 13}, {12, 16}] -> 0, alphabar[{3, 12}, {12, 16}] -> 0, 
 alphabar[{3, 11}, {12, 16}] -> (-3617*barE0[{6, 0, 0, 0, 0}]*zeta[11])/
   88304344128000, alphabar[{3, 10}, {12, 16}] -> 
  (-3617*barE0[{6, 0, 0, 0}]*zeta[11])/242836946352000, 
 alphabar[{3, 9}, {12, 16}] -> (-3617*barE0[{6, 0, 0}]*zeta[11])/
   971347785408000, alphabar[{3, 8}, {12, 16}] -> 
  (-3617*barE0[{6, 0}]*zeta[11])/4371065034336000, 
 alphabar[{3, 7}, {12, 16}] -> (-3617*barE0[{6}]*zeta[11])/19982011585536000, 
 alphabar[{3, 6}, {12, 16}] -> 0, alphabar[{3, 5}, {12, 16}] -> 0, 
 alphabar[{3, 4}, {12, 16}] -> 0, alphabar[{3, 3}, {12, 16}] -> 0, 
 alphabar[{3, 2}, {12, 16}] -> 0, alphabar[{3, 1}, {12, 16}] -> 0, 
 alphabar[{3, 0}, {12, 16}] -> 0, alphabar[{2, 14}, {12, 16}] -> 
  (-4*barE0[{12, 0, 0}]*zeta[15])/15, alphabar[{2, 13}, {12, 16}] -> 0, 
 alphabar[{2, 12}, {12, 16}] -> (3617*barE0[{6, 0, 0, 0, 0}]*zeta[11])/
   22076086032000, alphabar[{2, 11}, {12, 16}] -> 
  (3617*barE0[{6, 0, 0, 0}]*zeta[11])/88304344128000, 
 alphabar[{2, 10}, {12, 16}] -> (3617*barE0[{6, 0, 0}]*zeta[11])/
   485673892704000, alphabar[{2, 9}, {12, 16}] -> 
  (3617*barE0[{6, 0}]*zeta[11])/2914043356224000, 
 alphabar[{2, 8}, {12, 16}] -> (3617*barE0[{6}]*zeta[11])/17484260137344000, 
 alphabar[{2, 7}, {12, 16}] -> 0, alphabar[{2, 6}, {12, 16}] -> 0, 
 alphabar[{2, 5}, {12, 16}] -> 0, alphabar[{2, 4}, {12, 16}] -> 0, 
 alphabar[{2, 3}, {12, 16}] -> 0, alphabar[{2, 2}, {12, 16}] -> 0, 
 alphabar[{2, 1}, {12, 16}] -> 0, alphabar[{2, 0}, {12, 16}] -> 0, 
 alphabar[{1, 14}, {12, 16}] -> (-2*barE0[{12, 0}]*zeta[15])/15, 
 alphabar[{1, 13}, {12, 16}] -> (-3617*barE0[{6, 0, 0, 0, 0}]*zeta[11])/
   3396320928000, alphabar[{1, 12}, {12, 16}] -> 
  (-3617*barE0[{6, 0, 0, 0}]*zeta[11])/22076086032000, 
 alphabar[{1, 11}, {12, 16}] -> (-3617*barE0[{6, 0, 0}]*zeta[11])/
   176608688256000, alphabar[{1, 10}, {12, 16}] -> 
  (-3617*barE0[{6, 0}]*zeta[11])/1457021678112000, 
 alphabar[{1, 9}, {12, 16}] -> (-3617*barE0[{6}]*zeta[11])/11656173424896000, 
 alphabar[{1, 8}, {12, 16}] -> 0, alphabar[{1, 7}, {12, 16}] -> 0, 
 alphabar[{1, 6}, {12, 16}] -> 0, alphabar[{1, 5}, {12, 16}] -> 0, 
 alphabar[{1, 4}, {12, 16}] -> 0, alphabar[{1, 3}, {12, 16}] -> 0, 
 alphabar[{1, 2}, {12, 16}] -> 0, alphabar[{1, 1}, {12, 16}] -> 0, 
 alphabar[{1, 0}, {12, 16}] -> 0, alphabar[{0, 14}, {12, 16}] -> 
  (3617*barE0[{6, 0, 0, 0, 0}]*zeta[11])/242594352000 - 
   (2*barE0[{12}]*zeta[15])/15, alphabar[{0, 13}, {12, 16}] -> 
  (3617*barE0[{6, 0, 0, 0}]*zeta[11])/3396320928000, 
 alphabar[{0, 12}, {12, 16}] -> (3617*barE0[{6, 0, 0}]*zeta[11])/
   44152172064000, alphabar[{0, 11}, {12, 16}] -> 
  (3617*barE0[{6, 0}]*zeta[11])/529826064768000, 
 alphabar[{0, 10}, {12, 16}] -> (3617*barE0[{6}]*zeta[11])/5828086712448000, 
 alphabar[{0, 9}, {12, 16}] -> 0, alphabar[{0, 8}, {12, 16}] -> 0, 
 alphabar[{0, 7}, {12, 16}] -> 0, alphabar[{0, 6}, {12, 16}] -> 0, 
 alphabar[{0, 5}, {12, 16}] -> 0, alphabar[{0, 4}, {12, 16}] -> 0, 
 alphabar[{0, 3}, {12, 16}] -> 0, alphabar[{0, 2}, {12, 16}] -> 0, 
 alphabar[{0, 1}, {12, 16}] -> 0, alphabar[{0, 0}, {12, 16}] -> 0, 
 alphabar[{11, 12}, {14, 14}] -> 
  (-79833600*barE0[{14, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[13])/13, 
 alphabar[{10, 12}, {14, 14}] -> 
  (-7257600*barE0[{14, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[13])/13, 
 alphabar[{9, 12}, {14, 14}] -> 
  (-725760*barE0[{14, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[13])/13, 
 alphabar[{8, 12}, {14, 14}] -> (-80640*barE0[{14, 0, 0, 0, 0, 0, 0, 0, 0}]*
    zeta[13])/13, alphabar[{7, 12}, {14, 14}] -> 
  (-10080*barE0[{14, 0, 0, 0, 0, 0, 0, 0}]*zeta[13])/13, 
 alphabar[{6, 12}, {14, 14}] -> (-1440*barE0[{14, 0, 0, 0, 0, 0, 0}]*
    zeta[13])/13, alphabar[{5, 12}, {14, 14}] -> 
  (-240*barE0[{14, 0, 0, 0, 0, 0}]*zeta[13])/13, 
 alphabar[{4, 12}, {14, 14}] -> (-48*barE0[{14, 0, 0, 0, 0}]*zeta[13])/13, 
 alphabar[{3, 12}, {14, 14}] -> (-12*barE0[{14, 0, 0, 0}]*zeta[13])/13, 
 alphabar[{2, 12}, {14, 14}] -> (-4*barE0[{14, 0, 0}]*zeta[13])/13, 
 alphabar[{1, 12}, {14, 14}] -> (-2*barE0[{14, 0}]*zeta[13])/13, 
 alphabar[{0, 12}, {14, 14}] -> (-2*barE0[{14}]*zeta[13])/13, 
 alphabar[{10, 11}, {14, 14}] -> 0, alphabar[{9, 11}, {14, 14}] -> 0, 
 alphabar[{8, 11}, {14, 14}] -> 0, alphabar[{7, 11}, {14, 14}] -> 0, 
 alphabar[{6, 11}, {14, 14}] -> 0, alphabar[{5, 11}, {14, 14}] -> 0, 
 alphabar[{4, 11}, {14, 14}] -> 0, alphabar[{3, 11}, {14, 14}] -> 0, 
 alphabar[{2, 11}, {14, 14}] -> 0, alphabar[{1, 11}, {14, 14}] -> 0, 
 alphabar[{0, 11}, {14, 14}] -> 0, alphabar[{9, 10}, {14, 14}] -> 0, 
 alphabar[{8, 10}, {14, 14}] -> 0, alphabar[{7, 10}, {14, 14}] -> 0, 
 alphabar[{6, 10}, {14, 14}] -> 0, alphabar[{5, 10}, {14, 14}] -> 0, 
 alphabar[{4, 10}, {14, 14}] -> 0, alphabar[{3, 10}, {14, 14}] -> 0, 
 alphabar[{2, 10}, {14, 14}] -> 0, alphabar[{1, 10}, {14, 14}] -> 0, 
 alphabar[{0, 10}, {14, 14}] -> 0, alphabar[{8, 9}, {14, 14}] -> 0, 
 alphabar[{7, 9}, {14, 14}] -> 0, alphabar[{6, 9}, {14, 14}] -> 0, 
 alphabar[{5, 9}, {14, 14}] -> 0, alphabar[{4, 9}, {14, 14}] -> 0, 
 alphabar[{3, 9}, {14, 14}] -> 0, alphabar[{2, 9}, {14, 14}] -> 0, 
 alphabar[{1, 9}, {14, 14}] -> 0, alphabar[{0, 9}, {14, 14}] -> 0, 
 alphabar[{7, 8}, {14, 14}] -> 0, alphabar[{6, 8}, {14, 14}] -> 0, 
 alphabar[{5, 8}, {14, 14}] -> 0, alphabar[{4, 8}, {14, 14}] -> 0, 
 alphabar[{3, 8}, {14, 14}] -> 0, alphabar[{2, 8}, {14, 14}] -> 0, 
 alphabar[{1, 8}, {14, 14}] -> 0, alphabar[{0, 8}, {14, 14}] -> 0, 
 alphabar[{6, 7}, {14, 14}] -> 0, alphabar[{5, 7}, {14, 14}] -> 0, 
 alphabar[{4, 7}, {14, 14}] -> 0, alphabar[{3, 7}, {14, 14}] -> 0, 
 alphabar[{2, 7}, {14, 14}] -> 0, alphabar[{1, 7}, {14, 14}] -> 0, 
 alphabar[{0, 7}, {14, 14}] -> 0, alphabar[{5, 6}, {14, 14}] -> 0, 
 alphabar[{4, 6}, {14, 14}] -> 0, alphabar[{3, 6}, {14, 14}] -> 0, 
 alphabar[{2, 6}, {14, 14}] -> 0, alphabar[{1, 6}, {14, 14}] -> 0, 
 alphabar[{0, 6}, {14, 14}] -> 0, alphabar[{4, 5}, {14, 14}] -> 0, 
 alphabar[{3, 5}, {14, 14}] -> 0, alphabar[{2, 5}, {14, 14}] -> 0, 
 alphabar[{1, 5}, {14, 14}] -> 0, alphabar[{0, 5}, {14, 14}] -> 0, 
 alphabar[{3, 4}, {14, 14}] -> 0, alphabar[{2, 4}, {14, 14}] -> 0, 
 alphabar[{1, 4}, {14, 14}] -> 0, alphabar[{0, 4}, {14, 14}] -> 0, 
 alphabar[{2, 3}, {14, 14}] -> 0, alphabar[{1, 3}, {14, 14}] -> 0, 
 alphabar[{0, 3}, {14, 14}] -> 0, alphabar[{1, 2}, {14, 14}] -> 0, 
 alphabar[{0, 2}, {14, 14}] -> 0, alphabar[{0, 1}, {14, 14}] -> 0, 
 alphabar[{0, 0}, {14, 14}] -> 0, alphabar[{1, 0}, {14, 14}] -> 0, 
 alphabar[{2, 0}, {14, 14}] -> 0, alphabar[{3, 0}, {14, 14}] -> 0, 
 alphabar[{4, 0}, {14, 14}] -> 0, alphabar[{5, 0}, {14, 14}] -> 0, 
 alphabar[{6, 0}, {14, 14}] -> 0, alphabar[{7, 0}, {14, 14}] -> 0, 
 alphabar[{8, 0}, {14, 14}] -> 0, alphabar[{9, 0}, {14, 14}] -> 0, 
 alphabar[{10, 0}, {14, 14}] -> 0, alphabar[{11, 0}, {14, 14}] -> 0, 
 alphabar[{12, 0}, {14, 14}] -> (2*barE0[{14}]*zeta[13])/13, 
 alphabar[{1, 1}, {14, 14}] -> 0, alphabar[{2, 1}, {14, 14}] -> 0, 
 alphabar[{3, 1}, {14, 14}] -> 0, alphabar[{4, 1}, {14, 14}] -> 0, 
 alphabar[{5, 1}, {14, 14}] -> 0, alphabar[{6, 1}, {14, 14}] -> 0, 
 alphabar[{7, 1}, {14, 14}] -> 0, alphabar[{8, 1}, {14, 14}] -> 0, 
 alphabar[{9, 1}, {14, 14}] -> 0, alphabar[{10, 1}, {14, 14}] -> 0, 
 alphabar[{11, 1}, {14, 14}] -> 0, alphabar[{12, 1}, {14, 14}] -> 
  (2*barE0[{14, 0}]*zeta[13])/13, alphabar[{2, 2}, {14, 14}] -> 0, 
 alphabar[{3, 2}, {14, 14}] -> 0, alphabar[{4, 2}, {14, 14}] -> 0, 
 alphabar[{5, 2}, {14, 14}] -> 0, alphabar[{6, 2}, {14, 14}] -> 0, 
 alphabar[{7, 2}, {14, 14}] -> 0, alphabar[{8, 2}, {14, 14}] -> 0, 
 alphabar[{9, 2}, {14, 14}] -> 0, alphabar[{10, 2}, {14, 14}] -> 0, 
 alphabar[{11, 2}, {14, 14}] -> 0, alphabar[{12, 2}, {14, 14}] -> 
  (4*barE0[{14, 0, 0}]*zeta[13])/13, alphabar[{3, 3}, {14, 14}] -> 0, 
 alphabar[{4, 3}, {14, 14}] -> 0, alphabar[{5, 3}, {14, 14}] -> 0, 
 alphabar[{6, 3}, {14, 14}] -> 0, alphabar[{7, 3}, {14, 14}] -> 0, 
 alphabar[{8, 3}, {14, 14}] -> 0, alphabar[{9, 3}, {14, 14}] -> 0, 
 alphabar[{10, 3}, {14, 14}] -> 0, alphabar[{11, 3}, {14, 14}] -> 0, 
 alphabar[{12, 3}, {14, 14}] -> (12*barE0[{14, 0, 0, 0}]*zeta[13])/13, 
 alphabar[{4, 4}, {14, 14}] -> 0, alphabar[{5, 4}, {14, 14}] -> 0, 
 alphabar[{6, 4}, {14, 14}] -> 0, alphabar[{7, 4}, {14, 14}] -> 0, 
 alphabar[{8, 4}, {14, 14}] -> 0, alphabar[{9, 4}, {14, 14}] -> 0, 
 alphabar[{10, 4}, {14, 14}] -> 0, alphabar[{11, 4}, {14, 14}] -> 0, 
 alphabar[{12, 4}, {14, 14}] -> (48*barE0[{14, 0, 0, 0, 0}]*zeta[13])/13, 
 alphabar[{5, 5}, {14, 14}] -> 0, alphabar[{6, 5}, {14, 14}] -> 0, 
 alphabar[{7, 5}, {14, 14}] -> 0, alphabar[{8, 5}, {14, 14}] -> 0, 
 alphabar[{9, 5}, {14, 14}] -> 0, alphabar[{10, 5}, {14, 14}] -> 0, 
 alphabar[{11, 5}, {14, 14}] -> 0, alphabar[{12, 5}, {14, 14}] -> 
  (240*barE0[{14, 0, 0, 0, 0, 0}]*zeta[13])/13, 
 alphabar[{6, 6}, {14, 14}] -> 0, alphabar[{7, 6}, {14, 14}] -> 0, 
 alphabar[{8, 6}, {14, 14}] -> 0, alphabar[{9, 6}, {14, 14}] -> 0, 
 alphabar[{10, 6}, {14, 14}] -> 0, alphabar[{11, 6}, {14, 14}] -> 0, 
 alphabar[{12, 6}, {14, 14}] -> (1440*barE0[{14, 0, 0, 0, 0, 0, 0}]*zeta[13])/
   13, alphabar[{7, 7}, {14, 14}] -> 0, alphabar[{8, 7}, {14, 14}] -> 0, 
 alphabar[{9, 7}, {14, 14}] -> 0, alphabar[{10, 7}, {14, 14}] -> 0, 
 alphabar[{11, 7}, {14, 14}] -> 0, alphabar[{12, 7}, {14, 14}] -> 
  (10080*barE0[{14, 0, 0, 0, 0, 0, 0, 0}]*zeta[13])/13, 
 alphabar[{8, 8}, {14, 14}] -> 0, alphabar[{9, 8}, {14, 14}] -> 0, 
 alphabar[{10, 8}, {14, 14}] -> 0, alphabar[{11, 8}, {14, 14}] -> 0, 
 alphabar[{12, 8}, {14, 14}] -> (80640*barE0[{14, 0, 0, 0, 0, 0, 0, 0, 0}]*
    zeta[13])/13, alphabar[{9, 9}, {14, 14}] -> 0, 
 alphabar[{10, 9}, {14, 14}] -> 0, alphabar[{11, 9}, {14, 14}] -> 0, 
 alphabar[{12, 9}, {14, 14}] -> 
  (725760*barE0[{14, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[13])/13, 
 alphabar[{10, 10}, {14, 14}] -> 0, alphabar[{11, 10}, {14, 14}] -> 0, 
 alphabar[{12, 10}, {14, 14}] -> 
  (7257600*barE0[{14, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[13])/13, 
 alphabar[{11, 11}, {14, 14}] -> 0, alphabar[{12, 11}, {14, 14}] -> 
  (79833600*barE0[{14, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]*zeta[13])/13, 
 alphabar[{12, 12}, {14, 14}] -> 0}


==> anc/pinablaBarFmrules.txt <==
{pinablaBarFm[2, 3, 2, 0] -> -90*betasv[{1, 2}, {4, 6}] + 
   90*betasv[{2, 1}, {4, 6}] + 90*betasv[{2, 1}, {6, 4}] - 
   90*betasv[{3, 0}, {6, 4}] - (5*betasv[{1}, {4}]*zeta[3])/7 - 
   60*betasv[{1}, {6}]*zeta[3] + (15*betasv[{2}, {6}]*zeta[3])/y - 
   zeta[5]/40 + (9*betasv[{0}, {4}]*zeta[5])/y - (9*betasv[{1}, {4}]*zeta[5])/
    (4*y^2), pinablaBarFm[2, 3, 2, 1]/y^2 -> 360*betasv[{0, 2}, {4, 6}] - 
   720*betasv[{1, 1}, {6, 4}] - 360*betasv[{2, 0}, {4, 6}] + 
   720*betasv[{2, 0}, {6, 4}] + (20*betasv[{0}, {4}]*zeta[3])/7 + 
   240*betasv[{0}, {6}]*zeta[3] - (15*betasv[{2}, {6}]*zeta[3])/y^2 + 
   zeta[5]/(20*y) - (18*betasv[{0}, {4}]*zeta[5])/y^2 + 
   (9*betasv[{1}, {4}]*zeta[5])/(2*y^3), pinablaBarFm[2, 3, 4, 0] -> 
  -90*betasv[{1, 2}, {4, 6}] - 60*betasv[{2, 1}, {4, 6}] + 
   90*betasv[{2, 1}, {6, 4}] + 60*betasv[{3, 0}, {6, 4}] + 
   40*betasv[{1}, {6}]*zeta[3] + (15*betasv[{2}, {6}]*zeta[3])/y + 
   zeta[5]/360 - (6*betasv[{0}, {4}]*zeta[5])/y - 
   (9*betasv[{1}, {4}]*zeta[5])/(4*y^2), pinablaBarFm[2, 3, 4, 1]/y^2 -> 
  360*betasv[{0, 2}, {4, 6}] + 1200*betasv[{1, 1}, {4, 6}] - 
   720*betasv[{1, 1}, {6, 4}] + 240*betasv[{2, 0}, {4, 6}] - 
   1080*betasv[{2, 0}, {6, 4}] - 160*betasv[{0}, {6}]*zeta[3] - 
   (200*betasv[{1}, {6}]*zeta[3])/y - (15*betasv[{2}, {6}]*zeta[3])/y^2 - 
   zeta[5]/(30*y) + (27*betasv[{0}, {4}]*zeta[5])/y^2 + 
   (9*betasv[{1}, {4}]*zeta[5])/(2*y^3), pinablaBarFm[2, 3, 4, 2]/y^4 -> 
  -7680*betasv[{0, 1}, {4, 6}] + 2880*betasv[{0, 1}, {6, 4}] - 
   6720*betasv[{1, 0}, {4, 6}] + 11520*betasv[{1, 0}, {6, 4}] - 
   (ee[3]*pinablaBarE[2, 2])/(2*y^4) + (4*zeta[3])/189 + 
   (1120*betasv[{0}, {6}]*zeta[3])/y + (320*betasv[{1}, {6}]*zeta[3])/y^2 + 
   zeta[5]/(6*y^2) - (72*betasv[{0}, {4}]*zeta[5])/y^3 - 
   (9*betasv[{1}, {4}]*zeta[5])/(2*y^4), pinablaBarFm[2, 3, 4, 3]/y^6 -> 
  57600*betasv[{0, 0}, {4, 6}] - 57600*betasv[{0, 0}, {6, 4}] - 
   (ee[3]*pinablaBarE[2, 3])/(2*y^6) - 
   (11*pinablaBarE[2, 2]*pinablaBarE[3, 1])/(6*y^6) + 
   (ee[2]*pinablaBarE[3, 3])/(2*y^6) - (8*zeta[3])/(63*y) - 
   (2400*betasv[{0}, {6}]*zeta[3])/y^2 - zeta[5]/(3*y^3) + 
   (90*betasv[{0}, {4}]*zeta[5])/y^4, pinablaBarFm[2, 4, 3, 0] -> 
  -420*betasv[{1, 3}, {4, 8}] + 420*betasv[{2, 2}, {4, 8}] + 
   420*betasv[{3, 1}, {8, 4}] - 420*betasv[{4, 0}, {8, 4}] - 
   (7*betasv[{2}, {6}]*zeta[3])/2 - 280*betasv[{2}, {8}]*zeta[3] + 
   (70*betasv[{3}, {8}]*zeta[3])/y - zeta[7]/(48*y) + 
   (15*betasv[{0}, {4}]*zeta[7])/(2*y^2) - (15*betasv[{1}, {4}]*zeta[7])/
    (8*y^3), pinablaBarFm[2, 4, 3, 1]/y^2 -> 1680*betasv[{0, 3}, {4, 8}] + 
   1680*betasv[{1, 2}, {4, 8}] - 3360*betasv[{2, 1}, {4, 8}] - 
   5040*betasv[{2, 1}, {8, 4}] + 5040*betasv[{3, 0}, {8, 4}] + 
   28*betasv[{1}, {6}]*zeta[3] + 2240*betasv[{1}, {8}]*zeta[3] - 
   (280*betasv[{2}, {8}]*zeta[3])/y - (70*betasv[{3}, {8}]*zeta[3])/y^2 + 
   zeta[7]/(16*y^2) - (45*betasv[{0}, {4}]*zeta[7])/(2*y^3) + 
   (45*betasv[{1}, {4}]*zeta[7])/(8*y^4), pinablaBarFm[2, 4, 3, 2]/y^4 -> 
  -26880*betasv[{0, 2}, {4, 8}] + 13440*betasv[{1, 1}, {4, 8}] + 
   40320*betasv[{1, 1}, {8, 4}] + 13440*betasv[{2, 0}, {4, 8}] - 
   40320*betasv[{2, 0}, {8, 4}] - (ee[4]*pinablaBarE[2, 2])/(2*y^4) - 
   112*betasv[{0}, {6}]*zeta[3] - 8960*betasv[{0}, {8}]*zeta[3] - 
   (2240*betasv[{1}, {8}]*zeta[3])/y + (1120*betasv[{2}, {8}]*zeta[3])/y^2 - 
   zeta[7]/(12*y^3) + (45*betasv[{0}, {4}]*zeta[7])/y^4 - 
   (45*betasv[{1}, {4}]*zeta[7])/(4*y^5), pinablaBarFm[2, 4, 5, 0] -> 
  -420*betasv[{1, 3}, {4, 8}] - 315*betasv[{2, 2}, {4, 8}] + 
   420*betasv[{3, 1}, {8, 4}] + 315*betasv[{4, 0}, {8, 4}] + 
   210*betasv[{2}, {8}]*zeta[3] + (70*betasv[{3}, {8}]*zeta[3])/y + 
   zeta[7]/(288*y) - (45*betasv[{0}, {4}]*zeta[7])/(8*y^2) - 
   (15*betasv[{1}, {4}]*zeta[7])/(8*y^3), pinablaBarFm[2, 4, 5, 1]/y^2 -> 
  1680*betasv[{0, 3}, {4, 8}] + 7560*betasv[{1, 2}, {4, 8}] + 
   2520*betasv[{2, 1}, {4, 8}] - 5040*betasv[{2, 1}, {8, 4}] - 
   6720*betasv[{3, 0}, {8, 4}] - 1680*betasv[{1}, {8}]*zeta[3] - 
   (1260*betasv[{2}, {8}]*zeta[3])/y - (70*betasv[{3}, {8}]*zeta[3])/y^2 - 
   (5*zeta[7])/(144*y^2) + (30*betasv[{0}, {4}]*zeta[7])/y^3 + 
   (45*betasv[{1}, {4}]*zeta[7])/(8*y^4), pinablaBarFm[2, 4, 5, 2]/y^4 -> 
  -50400*betasv[{0, 2}, {4, 8}] - 80640*betasv[{1, 1}, {4, 8}] + 
   40320*betasv[{1, 1}, {8, 4}] - 10080*betasv[{2, 0}, {4, 8}] + 
   100800*betasv[{2, 0}, {8, 4}] - (ee[4]*pinablaBarE[2, 2])/(2*y^4) + 
   6720*betasv[{0}, {8}]*zeta[3] + (13440*betasv[{1}, {8}]*zeta[3])/y + 
   (2100*betasv[{2}, {8}]*zeta[3])/y^2 + (5*zeta[7])/(24*y^3) - 
   (225*betasv[{0}, {4}]*zeta[7])/(2*y^4) - (45*betasv[{1}, {4}]*zeta[7])/
    (4*y^5), pinablaBarFm[2, 4, 5, 3]/y^6 -> 725760*betasv[{0, 1}, {4, 8}] - 
   161280*betasv[{0, 1}, {8, 4}] + 403200*betasv[{1, 0}, {4, 8}] - 
   967680*betasv[{1, 0}, {8, 4}] - (ee[4]*pinablaBarE[2, 3])/(2*y^6) - 
   (7*pinablaBarE[2, 2]*pinablaBarE[4, 1])/(4*y^6) + zeta[3]/45 - 
   (67200*betasv[{0}, {8}]*zeta[3])/y - (30240*betasv[{1}, {8}]*zeta[3])/
    y^2 - (35*zeta[7])/(48*y^4) + (270*betasv[{0}, {4}]*zeta[7])/y^5 + 
   (45*betasv[{1}, {4}]*zeta[7])/(4*y^6), pinablaBarFm[2, 4, 5, 4]/y^8 -> 
  -4515840*betasv[{0, 0}, {4, 8}] + 4515840*betasv[{0, 0}, {8, 4}] - 
   (ee[4]*pinablaBarE[2, 4])/(2*y^8) - 
   (9*pinablaBarE[2, 3]*pinablaBarE[4, 1])/(4*y^8) - 
   (4*pinablaBarE[2, 2]*pinablaBarE[4, 2])/y^8 + (ee[2]*pinablaBarE[4, 4])/
    (2*y^8) - (8*zeta[3])/(45*y) + (188160*betasv[{0}, {8}]*zeta[3])/y^2 + 
   (7*zeta[7])/(6*y^5) - (315*betasv[{0}, {4}]*zeta[7])/y^6, 
 pinablaBarFm[2, 5, 4, 0] -> -1890*betasv[{1, 4}, {4, 10}] + 
   1890*betasv[{2, 3}, {4, 10}] + 1890*betasv[{4, 1}, {10, 4}] - 
   1890*betasv[{5, 0}, {10, 4}] - (175*betasv[{3}, {8}]*zeta[3])/11 - 
   1260*betasv[{3}, {10}]*zeta[3] + (315*betasv[{4}, {10}]*zeta[3])/y - 
   (7*zeta[9])/(384*y^2) + (105*betasv[{0}, {4}]*zeta[9])/(16*y^3) - 
   (105*betasv[{1}, {4}]*zeta[9])/(64*y^4), pinablaBarFm[2, 5, 4, 1]/y^2 -> 
  7560*betasv[{0, 4}, {4, 10}] + 15120*betasv[{1, 3}, {4, 10}] - 
   22680*betasv[{2, 2}, {4, 10}] - 30240*betasv[{3, 1}, {10, 4}] + 
   30240*betasv[{4, 0}, {10, 4}] + (2100*betasv[{2}, {8}]*zeta[3])/11 + 
   15120*betasv[{2}, {10}]*zeta[3] - (2520*betasv[{3}, {10}]*zeta[3])/y - 
   (315*betasv[{4}, {10}]*zeta[3])/y^2 + (7*zeta[9])/(96*y^3) - 
   (105*betasv[{0}, {4}]*zeta[9])/(4*y^4) + (105*betasv[{1}, {4}]*zeta[9])/
    (16*y^5), pinablaBarFm[2, 5, 4, 2]/y^4 -> 
  -181440*betasv[{0, 3}, {4, 10}] + 181440*betasv[{2, 1}, {4, 10}] + 
   362880*betasv[{2, 1}, {10, 4}] - 362880*betasv[{3, 0}, {10, 4}] - 
   (ee[5]*pinablaBarE[2, 2])/(2*y^4) - (16800*betasv[{1}, {8}]*zeta[3])/11 - 
   120960*betasv[{1}, {10}]*zeta[3] + (7560*betasv[{3}, {10}]*zeta[3])/y^2 - 
   (35*zeta[9])/(192*y^4) + (315*betasv[{0}, {4}]*zeta[9])/(4*y^5) - 
   (315*betasv[{1}, {4}]*zeta[9])/(16*y^6), pinablaBarFm[2, 5, 4, 3]/y^6 -> 
  2177280*betasv[{0, 2}, {4, 10}] - 1451520*betasv[{1, 1}, {4, 10}] - 
   2903040*betasv[{1, 1}, {10, 4}] - 725760*betasv[{2, 0}, {4, 10}] + 
   2903040*betasv[{2, 0}, {10, 4}] - (ee[5]*pinablaBarE[2, 3])/(2*y^6) - 
   (5*pinablaBarE[2, 2]*pinablaBarE[5, 1])/(4*y^6) + 
   (67200*betasv[{0}, {8}]*zeta[3])/11 + 483840*betasv[{0}, {10}]*zeta[3] + 
   (241920*betasv[{1}, {10}]*zeta[3])/y - (90720*betasv[{2}, {10}]*zeta[3])/
    y^2 + (7*zeta[9])/(32*y^5) - (315*betasv[{0}, {4}]*zeta[9])/(2*y^6) + 
   (315*betasv[{1}, {4}]*zeta[9])/(8*y^7), pinablaBarFm[2, 5, 6, 0] -> 
  -1890*betasv[{1, 4}, {4, 10}] - 1512*betasv[{2, 3}, {4, 10}] + 
   1890*betasv[{4, 1}, {10, 4}] + 1512*betasv[{5, 0}, {10, 4}] + 
   1008*betasv[{3}, {10}]*zeta[3] + (315*betasv[{4}, {10}]*zeta[3])/y + 
   (7*zeta[9])/(1920*y^2) - (21*betasv[{0}, {4}]*zeta[9])/(4*y^3) - 
   (105*betasv[{1}, {4}]*zeta[9])/(64*y^4), pinablaBarFm[2, 5, 6, 1]/y^2 -> 
  7560*betasv[{0, 4}, {4, 10}] + 42336*betasv[{1, 3}, {4, 10}] + 
   18144*betasv[{2, 2}, {4, 10}] - 30240*betasv[{3, 1}, {10, 4}] - 
   37800*betasv[{4, 0}, {10, 4}] - 12096*betasv[{2}, {10}]*zeta[3] - 
   (7056*betasv[{3}, {10}]*zeta[3])/y - (315*betasv[{4}, {10}]*zeta[3])/y^2 - 
   (7*zeta[9])/(192*y^3) + (525*betasv[{0}, {4}]*zeta[9])/(16*y^4) + 
   (105*betasv[{1}, {4}]*zeta[9])/(16*y^5), pinablaBarFm[2, 5, 6, 2]/y^4 -> 
  -290304*betasv[{0, 3}, {4, 10}] - 653184*betasv[{1, 2}, {4, 10}] - 
   145152*betasv[{2, 1}, {4, 10}] + 362880*betasv[{2, 1}, {10, 4}] + 
   725760*betasv[{3, 0}, {10, 4}] - (ee[5]*pinablaBarE[2, 2])/(2*y^4) + 
   96768*betasv[{1}, {10}]*zeta[3] + (108864*betasv[{2}, {10}]*zeta[3])/y + 
   (12096*betasv[{3}, {10}]*zeta[3])/y^2 + (49*zeta[9])/(192*y^4) - 
   (315*betasv[{0}, {4}]*zeta[9])/(2*y^5) - (315*betasv[{1}, {4}]*zeta[9])/
    (16*y^6), pinablaBarFm[2, 5, 6, 3]/y^6 -> 
  6096384*betasv[{0, 2}, {4, 10}] + 6386688*betasv[{1, 1}, {4, 10}] - 
   2903040*betasv[{1, 1}, {10, 4}] + 580608*betasv[{2, 0}, {4, 10}] - 
   10160640*betasv[{2, 0}, {10, 4}] - (ee[5]*pinablaBarE[2, 3])/(2*y^6) - 
   (17*pinablaBarE[2, 2]*pinablaBarE[5, 1])/(10*y^6) - 
   387072*betasv[{0}, {10}]*zeta[3] - (1064448*betasv[{1}, {10}]*zeta[3])/y - 
   (254016*betasv[{2}, {10}]*zeta[3])/y^2 - (49*zeta[9])/(40*y^5) + 
   (2205*betasv[{0}, {4}]*zeta[9])/(4*y^6) + (315*betasv[{1}, {4}]*zeta[9])/
    (8*y^7), pinablaBarFm[2, 5, 6, 4]/y^8 -> 
  -74317824*betasv[{0, 1}, {4, 10}] + 11612160*betasv[{0, 1}, {10, 4}] - 
   30191616*betasv[{1, 0}, {4, 10}] + 92897280*betasv[{1, 0}, {10, 4}] - 
   (ee[5]*pinablaBarE[2, 4])/(2*y^8) - 
   (11*pinablaBarE[2, 3]*pinablaBarE[5, 1])/(5*y^8) - 
   (19*pinablaBarE[2, 2]*pinablaBarE[5, 2])/(5*y^8) + (16*zeta[3])/495 + 
   (5031936*betasv[{0}, {10}]*zeta[3])/y + 
   (3096576*betasv[{1}, {10}]*zeta[3])/y^2 + (147*zeta[9])/(40*y^6) - 
   (1260*betasv[{0}, {4}]*zeta[9])/y^7 - (315*betasv[{1}, {4}]*zeta[9])/
    (8*y^8), pinablaBarFm[2, 5, 6, 5]/y^10 -> 
  418037760*betasv[{0, 0}, {4, 10}] - 418037760*betasv[{0, 0}, {10, 4}] - 
   (ee[5]*pinablaBarE[2, 5])/(2*y^10) - 
   (27*pinablaBarE[2, 4]*pinablaBarE[5, 1])/(10*y^10) - 
   (6*pinablaBarE[2, 3]*pinablaBarE[5, 2])/y^10 - 
   (7*pinablaBarE[2, 2]*pinablaBarE[5, 3])/y^10 + 
   (ee[2]*pinablaBarE[5, 5])/(2*y^10) - (32*zeta[3])/(99*y) - 
   (17418240*betasv[{0}, {10}]*zeta[3])/y^2 - (21*zeta[9])/(4*y^7) + 
   (2835*betasv[{0}, {4}]*zeta[9])/(2*y^8), pinablaBarFm[2, 6, 5, 0] -> 
  -8316*betasv[{1, 5}, {4, 12}] + 8316*betasv[{2, 4}, {4, 12}] + 
   8316*betasv[{5, 1}, {12, 4}] - 8316*betasv[{6, 0}, {12, 4}] - 
   (22803*betasv[{4}, {10}]*zeta[3])/325 - 5544*betasv[{4}, {12}]*zeta[3] + 
   (1386*betasv[{5}, {12}]*zeta[3])/y - (21*zeta[11])/(1280*y^3) + 
   (189*betasv[{0}, {4}]*zeta[11])/(32*y^4) - (189*betasv[{1}, {4}]*zeta[11])/
    (128*y^5), pinablaBarFm[2, 6, 5, 1]/y^2 -> 
  33264*betasv[{0, 5}, {4, 12}] + 99792*betasv[{1, 4}, {4, 12}] - 
   133056*betasv[{2, 3}, {4, 12}] - 166320*betasv[{4, 1}, {12, 4}] + 
   166320*betasv[{5, 0}, {12, 4}] + (364848*betasv[{3}, {10}]*zeta[3])/325 + 
   88704*betasv[{3}, {12}]*zeta[3] - (16632*betasv[{4}, {12}]*zeta[3])/y - 
   (1386*betasv[{5}, {12}]*zeta[3])/y^2 + (21*zeta[11])/(256*y^4) - 
   (945*betasv[{0}, {4}]*zeta[11])/(32*y^5) + (945*betasv[{1}, {4}]*zeta[11])/
    (128*y^6), pinablaBarFm[2, 6, 5, 2]/y^4 -> 
  -1064448*betasv[{0, 4}, {4, 12}] - 532224*betasv[{1, 3}, {4, 12}] + 
   1596672*betasv[{2, 2}, {4, 12}] + 2661120*betasv[{3, 1}, {12, 4}] - 
   2661120*betasv[{4, 0}, {12, 4}] - (ee[6]*pinablaBarE[2, 2])/(2*y^4) - 
   (4378176*betasv[{2}, {10}]*zeta[3])/325 - 1064448*betasv[{2}, {12}]*
    zeta[3] + (88704*betasv[{3}, {12}]*zeta[3])/y + 
   (44352*betasv[{4}, {12}]*zeta[3])/y^2 - (189*zeta[11])/(640*y^5) + 
   (945*betasv[{0}, {4}]*zeta[11])/(8*y^6) - (945*betasv[{1}, {4}]*zeta[11])/
    (32*y^7), pinablaBarFm[2, 6, 5, 3]/y^6 -> 
  19160064*betasv[{0, 3}, {4, 12}] - 6386688*betasv[{1, 2}, {4, 12}] - 
   12773376*betasv[{2, 1}, {4, 12}] - 31933440*betasv[{2, 1}, {12, 4}] + 
   31933440*betasv[{3, 0}, {12, 4}] - (ee[6]*pinablaBarE[2, 3])/(2*y^6) - 
   (13*pinablaBarE[2, 2]*pinablaBarE[6, 1])/(10*y^6) + 
   (35025408*betasv[{1}, {10}]*zeta[3])/325 + 8515584*betasv[{1}, {12}]*
    zeta[3] + (1064448*betasv[{2}, {12}]*zeta[3])/y - 
   (798336*betasv[{3}, {12}]*zeta[3])/y^2 + (441*zeta[11])/(640*y^6) - 
   (2835*betasv[{0}, {4}]*zeta[11])/(8*y^7) + 
   (2835*betasv[{1}, {4}]*zeta[11])/(32*y^8), pinablaBarFm[2, 6, 5, 4]/y^8 -> 
  -204374016*betasv[{0, 2}, {4, 12}] + 153280512*betasv[{1, 1}, {4, 12}] + 
   255467520*betasv[{1, 1}, {12, 4}] + 51093504*betasv[{2, 0}, {4, 12}] - 
   255467520*betasv[{2, 0}, {12, 4}] - (ee[6]*pinablaBarE[2, 4])/(2*y^8) - 
   (9*pinablaBarE[2, 3]*pinablaBarE[6, 1])/(5*y^8) - 
   (11*pinablaBarE[2, 2]*pinablaBarE[6, 2])/(5*y^8) - 
   (140101632*betasv[{0}, {10}]*zeta[3])/325 - 34062336*betasv[{0}, {12}]*
    zeta[3] - (25546752*betasv[{1}, {12}]*zeta[3])/y + 
   (8515584*betasv[{2}, {12}]*zeta[3])/y^2 - (63*zeta[11])/(80*y^7) + 
   (2835*betasv[{0}, {4}]*zeta[11])/(4*y^8) - 
   (2835*betasv[{1}, {4}]*zeta[11])/(16*y^9), pinablaBarFm[2, 6, 7, 0] -> 
  -8316*betasv[{1, 5}, {4, 12}] - 6930*betasv[{2, 4}, {4, 12}] + 
   8316*betasv[{5, 1}, {12, 4}] + 6930*betasv[{6, 0}, {12, 4}] + 
   4620*betasv[{4}, {12}]*zeta[3] + (1386*betasv[{5}, {12}]*zeta[3])/y + 
   (7*zeta[11])/(1920*y^3) - (315*betasv[{0}, {4}]*zeta[11])/(64*y^4) - 
   (189*betasv[{1}, {4}]*zeta[11])/(128*y^5), pinablaBarFm[2, 6, 7, 1]/y^2 -> 
  33264*betasv[{0, 5}, {4, 12}] + 221760*betasv[{1, 4}, {4, 12}] + 
   110880*betasv[{2, 3}, {4, 12}] - 166320*betasv[{4, 1}, {12, 4}] - 
   199584*betasv[{5, 0}, {12, 4}] - 73920*betasv[{3}, {12}]*zeta[3] - 
   (36960*betasv[{4}, {12}]*zeta[3])/y - (1386*betasv[{5}, {12}]*zeta[3])/
    y^2 - (49*zeta[11])/(1280*y^4) + (567*betasv[{0}, {4}]*zeta[11])/
    (16*y^5) + (945*betasv[{1}, {4}]*zeta[11])/(128*y^6), 
 pinablaBarFm[2, 6, 7, 2]/y^4 -> -1552320*betasv[{0, 4}, {4, 12}] - 
   4435200*betasv[{1, 3}, {4, 12}] - 1330560*betasv[{2, 2}, {4, 12}] + 
   2661120*betasv[{3, 1}, {12, 4}] + 4656960*betasv[{4, 0}, {12, 4}] - 
   (ee[6]*pinablaBarE[2, 2])/(2*y^4) + 887040*betasv[{2}, {12}]*zeta[3] + 
   (739200*betasv[{3}, {12}]*zeta[3])/y + (64680*betasv[{4}, {12}]*zeta[3])/
    y^2 + (49*zeta[11])/(160*y^5) - (6615*betasv[{0}, {4}]*zeta[11])/
    (32*y^6) - (945*betasv[{1}, {4}]*zeta[11])/(32*y^7), 
 pinablaBarFm[2, 6, 7, 3]/y^6 -> 42577920*betasv[{0, 3}, {4, 12}] + 
   63866880*betasv[{1, 2}, {4, 12}] + 10644480*betasv[{2, 1}, {4, 12}] - 
   31933440*betasv[{2, 1}, {12, 4}] - 85155840*betasv[{3, 0}, {12, 4}] - 
   (ee[6]*pinablaBarE[2, 3])/(2*y^6) - 
   (5*pinablaBarE[2, 2]*pinablaBarE[6, 1])/(3*y^6) - 
   7096320*betasv[{1}, {12}]*zeta[3] - (10644480*betasv[{2}, {12}]*zeta[3])/
    y - (1774080*betasv[{3}, {12}]*zeta[3])/y^2 - (147*zeta[11])/(80*y^6) + 
   (945*betasv[{0}, {4}]*zeta[11])/y^7 + (2835*betasv[{1}, {4}]*zeta[11])/
    (32*y^8), pinablaBarFm[2, 6, 7, 4]/y^8 -> 
  -766402560*betasv[{0, 2}, {4, 12}] - 596090880*betasv[{1, 1}, {4, 12}] + 
   255467520*betasv[{1, 1}, {12, 4}] - 42577920*betasv[{2, 0}, {4, 12}] + 
   1149603840*betasv[{2, 0}, {12, 4}] - (ee[6]*pinablaBarE[2, 4])/(2*y^8) - 
   (13*pinablaBarE[2, 3]*pinablaBarE[6, 1])/(6*y^8) - 
   (11*pinablaBarE[2, 2]*pinablaBarE[6, 2])/(3*y^8) + 
   28385280*betasv[{0}, {12}]*zeta[3] + (99348480*betasv[{1}, {12}]*zeta[3])/
    y + (31933440*betasv[{2}, {12}]*zeta[3])/y^2 + (63*zeta[11])/(8*y^7) - 
   (25515*betasv[{0}, {4}]*zeta[11])/(8*y^8) - 
   (2835*betasv[{1}, {4}]*zeta[11])/(16*y^9), 
 pinablaBarFm[2, 6, 7, 5]/y^10 -> 8515584000*betasv[{0, 1}, {4, 12}] - 
   1021870080*betasv[{0, 1}, {12, 4}] + 2724986880*betasv[{1, 0}, {4, 12}] - 
   10218700800*betasv[{1, 0}, {12, 4}] - (ee[6]*pinablaBarE[2, 5])/(2*y^10) - 
   (8*pinablaBarE[2, 4]*pinablaBarE[6, 1])/(3*y^10) - 
   (35*pinablaBarE[2, 3]*pinablaBarE[6, 2])/(6*y^10) - 
   (20*pinablaBarE[2, 2]*pinablaBarE[6, 3])/(3*y^10) + 
   (11056*zeta[3])/184275 - (454164480*betasv[{0}, {12}]*zeta[3])/y - 
   (354816000*betasv[{1}, {12}]*zeta[3])/y^2 - (693*zeta[11])/(32*y^8) + 
   (14175*betasv[{0}, {4}]*zeta[11])/(2*y^9) + 
   (2835*betasv[{1}, {4}]*zeta[11])/(16*y^10), 
 pinablaBarFm[2, 6, 7, 6]/y^12 -> -44962283520*betasv[{0, 0}, {4, 12}] + 
   44962283520*betasv[{0, 0}, {12, 4}] - (ee[6]*pinablaBarE[2, 6])/(2*y^12) - 
   (19*pinablaBarE[2, 5]*pinablaBarE[6, 1])/(6*y^12) - 
   (17*pinablaBarE[2, 4]*pinablaBarE[6, 2])/(2*y^12) - 
   (25*pinablaBarE[2, 3]*pinablaBarE[6, 3])/(2*y^12) - 
   (65*pinablaBarE[2, 2]*pinablaBarE[6, 4])/(6*y^12) + 
   (ee[2]*pinablaBarE[6, 6])/(2*y^12) - (44224*zeta[3])/(61425*y) + 
   (1873428480*betasv[{0}, {12}]*zeta[3])/y^2 + (231*zeta[11])/(8*y^9) - 
   (31185*betasv[{0}, {4}]*zeta[11])/(4*y^10), 
 pinablaBarFm[2, 7, 6, 0] -> -36036*betasv[{1, 6}, {4, 14}] + 
   36036*betasv[{2, 5}, {4, 14}] + 36036*betasv[{6, 1}, {14, 4}] - 
   36036*betasv[{7, 0}, {14, 4}] - (210210*betasv[{5}, {12}]*zeta[3])/691 - 
   24024*betasv[{5}, {14}]*zeta[3] + (6006*betasv[{6}, {14}]*zeta[3])/y - 
   (77*zeta[13])/(5120*y^4) + (693*betasv[{0}, {4}]*zeta[13])/(128*y^5) - 
   (693*betasv[{1}, {4}]*zeta[13])/(512*y^6), pinablaBarFm[2, 7, 6, 1]/y^2 -> 
  144144*betasv[{0, 6}, {4, 14}] + 576576*betasv[{1, 5}, {4, 14}] - 
   720720*betasv[{2, 4}, {4, 14}] - 864864*betasv[{5, 1}, {14, 4}] + 
   864864*betasv[{6, 0}, {14, 4}] + (4204200*betasv[{4}, {12}]*zeta[3])/691 + 
   480480*betasv[{4}, {14}]*zeta[3] - (96096*betasv[{5}, {14}]*zeta[3])/y - 
   (6006*betasv[{6}, {14}]*zeta[3])/y^2 + (231*zeta[13])/(2560*y^5) - 
   (2079*betasv[{0}, {4}]*zeta[13])/(64*y^6) + 
   (2079*betasv[{1}, {4}]*zeta[13])/(256*y^7), 
 pinablaBarFm[2, 7, 6, 2]/y^4 -> -5765760*betasv[{0, 5}, {4, 14}] - 
   5765760*betasv[{1, 4}, {4, 14}] + 11531520*betasv[{2, 3}, {4, 14}] + 
   17297280*betasv[{4, 1}, {14, 4}] - 17297280*betasv[{5, 0}, {14, 4}] - 
   (ee[7]*pinablaBarE[2, 2])/(2*y^4) - (67267200*betasv[{3}, {12}]*zeta[3])/
    691 - 7687680*betasv[{3}, {14}]*zeta[3] + 
   (960960*betasv[{4}, {14}]*zeta[3])/y + (240240*betasv[{5}, {14}]*zeta[3])/
    y^2 - (539*zeta[13])/(1280*y^6) + (10395*betasv[{0}, {4}]*zeta[13])/
    (64*y^7) - (10395*betasv[{1}, {4}]*zeta[13])/(256*y^8), 
 pinablaBarFm[2, 7, 6, 3]/y^6 -> 138378240*betasv[{0, 4}, {4, 14}] - 
   138378240*betasv[{2, 2}, {4, 14}] - 276756480*betasv[{3, 1}, {14, 4}] + 
   276756480*betasv[{4, 0}, {14, 4}] - (ee[7]*pinablaBarE[2, 3])/(2*y^6) - 
   (4*pinablaBarE[2, 2]*pinablaBarE[7, 1])/(3*y^6) + 
   (807206400*betasv[{2}, {12}]*zeta[3])/691 + 92252160*betasv[{2}, {14}]*
    zeta[3] - (5765760*betasv[{4}, {14}]*zeta[3])/y^2 + 
   (231*zeta[13])/(160*y^7) - (10395*betasv[{0}, {4}]*zeta[13])/(16*y^8) + 
   (10395*betasv[{1}, {4}]*zeta[13])/(64*y^9), 
 pinablaBarFm[2, 7, 6, 4]/y^8 -> -2214051840*betasv[{0, 3}, {4, 14}] + 
   1107025920*betasv[{1, 2}, {4, 14}] + 1107025920*betasv[{2, 1}, {4, 14}] + 
   3321077760*betasv[{2, 1}, {14, 4}] - 3321077760*betasv[{3, 0}, {14, 4}] - 
   (ee[7]*pinablaBarE[2, 4])/(2*y^8) - 
   (11*pinablaBarE[2, 3]*pinablaBarE[7, 1])/(6*y^8) - 
   (7*pinablaBarE[2, 2]*pinablaBarE[7, 2])/(3*y^8) - 
   (6457651200*betasv[{1}, {12}]*zeta[3])/691 - 738017280*betasv[{1}, {14}]*
    zeta[3] - (184504320*betasv[{2}, {14}]*zeta[3])/y + 
   (92252160*betasv[{3}, {14}]*zeta[3])/y^2 - (2079*zeta[13])/(640*y^8) + 
   (31185*betasv[{0}, {4}]*zeta[13])/(16*y^9) - 
   (31185*betasv[{1}, {4}]*zeta[13])/(64*y^10), 
 pinablaBarFm[2, 7, 6, 5]/y^10 -> 22140518400*betasv[{0, 2}, {4, 14}] - 
   17712414720*betasv[{1, 1}, {4, 14}] - 
   26568622080*betasv[{1, 1}, {14, 4}] - 4428103680*betasv[{2, 0}, {4, 14}] + 
   26568622080*betasv[{2, 0}, {14, 4}] - (ee[7]*pinablaBarE[2, 5])/(2*y^10) - 
   (7*pinablaBarE[2, 4]*pinablaBarE[7, 1])/(3*y^10) - 
   (25*pinablaBarE[2, 3]*pinablaBarE[7, 2])/(6*y^10) - 
   (10*pinablaBarE[2, 2]*pinablaBarE[7, 3])/(3*y^10) + 
   (25830604800*betasv[{0}, {12}]*zeta[3])/691 + 2952069120*betasv[{0}, {14}]*
    zeta[3] + (2952069120*betasv[{1}, {14}]*zeta[3])/y - 
   (922521600*betasv[{2}, {14}]*zeta[3])/y^2 + (231*zeta[13])/(64*y^9) - 
   (31185*betasv[{0}, {4}]*zeta[13])/(8*y^10) + 
   (31185*betasv[{1}, {4}]*zeta[13])/(32*y^11), 
 pinablaBarFm[2, 7, 8, 0] -> -36036*betasv[{1, 6}, {4, 14}] - 
   30888*betasv[{2, 5}, {4, 14}] + 36036*betasv[{6, 1}, {14, 4}] + 
   30888*betasv[{7, 0}, {14, 4}] + 20592*betasv[{5}, {14}]*zeta[3] + 
   (6006*betasv[{6}, {14}]*zeta[3])/y + (11*zeta[13])/(3072*y^4) - 
   (297*betasv[{0}, {4}]*zeta[13])/(64*y^5) - (693*betasv[{1}, {4}]*zeta[13])/
    (512*y^6), pinablaBarFm[2, 7, 8, 1]/y^2 -> 
  144144*betasv[{0, 6}, {4, 14}] + 1111968*betasv[{1, 5}, {4, 14}] + 
   617760*betasv[{2, 4}, {4, 14}] - 864864*betasv[{5, 1}, {14, 4}] - 
   1009008*betasv[{6, 0}, {14, 4}] - 411840*betasv[{4}, {14}]*zeta[3] - 
   (185328*betasv[{5}, {14}]*zeta[3])/y - (6006*betasv[{6}, {14}]*zeta[3])/
    y^2 - (77*zeta[13])/(1920*y^5) + (4851*betasv[{0}, {4}]*zeta[13])/
    (128*y^6) + (2079*betasv[{1}, {4}]*zeta[13])/(256*y^7), 
 pinablaBarFm[2, 7, 8, 2]/y^4 -> -7907328*betasv[{0, 5}, {4, 14}] - 
   27181440*betasv[{1, 4}, {4, 14}] - 9884160*betasv[{2, 3}, {4, 14}] + 
   17297280*betasv[{4, 1}, {14, 4}] + 27675648*betasv[{5, 0}, {14, 4}] - 
   (ee[7]*pinablaBarE[2, 2])/(2*y^4) + 6589440*betasv[{3}, {14}]*zeta[3] + 
   (4530240*betasv[{4}, {14}]*zeta[3])/y + (329472*betasv[{5}, {14}]*zeta[3])/
    y^2 + (231*zeta[13])/(640*y^6) - (2079*betasv[{0}, {4}]*zeta[13])/
    (8*y^7) - (10395*betasv[{1}, {4}]*zeta[13])/(256*y^8), 
 pinablaBarFm[2, 7, 8, 3]/y^6 -> 266872320*betasv[{0, 4}, {4, 14}] + 
   513976320*betasv[{1, 3}, {4, 14}] + 118609920*betasv[{2, 2}, {4, 14}] - 
   276756480*betasv[{3, 1}, {14, 4}] - 622702080*betasv[{4, 0}, {14, 4}] - 
   (ee[7]*pinablaBarE[2, 3])/(2*y^6) - 
   (23*pinablaBarE[2, 2]*pinablaBarE[7, 1])/(14*y^6) - 
   79073280*betasv[{2}, {14}]*zeta[3] - (85662720*betasv[{3}, {14}]*zeta[3])/
    y - (11119680*betasv[{4}, {14}]*zeta[3])/y^2 - (165*zeta[13])/(64*y^7) + 
   (93555*betasv[{0}, {4}]*zeta[13])/(64*y^8) + 
   (10395*betasv[{1}, {4}]*zeta[13])/(64*y^9), 
 pinablaBarFm[2, 7, 8, 4]/y^8 -> -6325862400*betasv[{0, 3}, {4, 14}] - 
   7116595200*betasv[{1, 2}, {4, 14}] - 948879360*betasv[{2, 1}, {4, 14}] + 
   3321077760*betasv[{2, 1}, {14, 4}] + 11070259200*betasv[{3, 0}, {14, 4}] - 
   (ee[7]*pinablaBarE[2, 4])/(2*y^8) - 
   (15*pinablaBarE[2, 3]*pinablaBarE[7, 1])/(7*y^8) - 
   (25*pinablaBarE[2, 2]*pinablaBarE[7, 2])/(7*y^8) + 
   632586240*betasv[{1}, {14}]*zeta[3] + 
   (1186099200*betasv[{2}, {14}]*zeta[3])/y + 
   (263577600*betasv[{3}, {14}]*zeta[3])/y^2 + (1815*zeta[13])/(128*y^8) - 
   (51975*betasv[{0}, {4}]*zeta[13])/(8*y^9) - 
   (31185*betasv[{1}, {4}]*zeta[13])/(64*y^10), 
 pinablaBarFm[2, 7, 8, 5]/y^10 -> 104376729600*betasv[{0, 2}, {4, 14}] + 
   64523796480*betasv[{1, 1}, {4, 14}] - 
   26568622080*betasv[{1, 1}, {14, 4}] + 3795517440*betasv[{2, 0}, {4, 14}] - 
   146127421440*betasv[{2, 0}, {14, 4}] - (ee[7]*pinablaBarE[2, 5])/
    (2*y^10) - (37*pinablaBarE[2, 4]*pinablaBarE[7, 1])/(14*y^10) - 
   (40*pinablaBarE[2, 3]*pinablaBarE[7, 2])/(7*y^10) - 
   (45*pinablaBarE[2, 2]*pinablaBarE[7, 3])/(7*y^10) - 
   2530344960*betasv[{0}, {14}]*zeta[3] - 
   (10753966080*betasv[{1}, {14}]*zeta[3])/y - 
   (4349030400*betasv[{2}, {14}]*zeta[3])/y^2 - (1815*zeta[13])/(32*y^9) + 
   (343035*betasv[{0}, {4}]*zeta[13])/(16*y^10) + 
   (31185*betasv[{1}, {4}]*zeta[13])/(32*y^11), 
 pinablaBarFm[2, 7, 8, 6]/y^12 -> -1093109022720*betasv[{0, 1}, {4, 14}] + 
   106274488320*betasv[{0, 1}, {14, 4}] - 
   288459325440*betasv[{1, 0}, {4, 14}] + 
   1275293859840*betasv[{1, 0}, {14, 4}] - (ee[7]*pinablaBarE[2, 6])/
    (2*y^12) - (22*pinablaBarE[2, 5]*pinablaBarE[7, 1])/(7*y^12) - 
   (117*pinablaBarE[2, 4]*pinablaBarE[7, 2])/(14*y^12) - 
   (85*pinablaBarE[2, 3]*pinablaBarE[7, 3])/(7*y^12) - 
   (145*pinablaBarE[2, 2]*pinablaBarE[7, 4])/(14*y^12) + (128*zeta[3])/945 + 
   (48076554240*betasv[{0}, {14}]*zeta[3])/y + 
   (45546209280*betasv[{1}, {14}]*zeta[3])/y^2 + (4719*zeta[13])/(32*y^10) - 
   (93555*betasv[{0}, {4}]*zeta[13])/(2*y^11) - 
   (31185*betasv[{1}, {4}]*zeta[13])/(32*y^12), 
 pinablaBarFm[2, 7, 8, 7]/y^14 -> 5526273392640*betasv[{0, 0}, {4, 14}] - 
   5526273392640*betasv[{0, 0}, {14, 4}] - (ee[7]*pinablaBarE[2, 7])/
    (2*y^14) - (51*pinablaBarE[2, 6]*pinablaBarE[7, 1])/(14*y^14) - 
   (23*pinablaBarE[2, 5]*pinablaBarE[7, 2])/(2*y^14) - 
   (41*pinablaBarE[2, 4]*pinablaBarE[7, 3])/(2*y^14) - 
   (45*pinablaBarE[2, 3]*pinablaBarE[7, 4])/(2*y^14) - 
   (31*pinablaBarE[2, 2]*pinablaBarE[7, 5])/(2*y^14) + 
   (ee[2]*pinablaBarE[7, 7])/(2*y^14) - (256*zeta[3])/(135*y) - 
   (230261391360*betasv[{0}, {14}]*zeta[3])/y^2 - (3003*zeta[13])/(16*y^11) + 
   (405405*betasv[{0}, {4}]*zeta[13])/(8*y^12), 
 pinablaBarFm[2, 8, 7, 0] -> -154440*betasv[{1, 7}, {4, 16}] + 
   154440*betasv[{2, 6}, {4, 16}] + 154440*betasv[{7, 1}, {16, 4}] - 
   154440*betasv[{8, 0}, {16, 4}] - (1551693*betasv[{6}, {14}]*zeta[3])/
    1190 - 102960*betasv[{6}, {16}]*zeta[3] + 
   (25740*betasv[{7}, {16}]*zeta[3])/y - (143*zeta[15])/(10240*y^5) + 
   (1287*betasv[{0}, {4}]*zeta[15])/(256*y^6) - 
   (1287*betasv[{1}, {4}]*zeta[15])/(1024*y^7), 
 pinablaBarFm[2, 8, 7, 1]/y^2 -> 617760*betasv[{0, 7}, {4, 16}] + 
   3088800*betasv[{1, 6}, {4, 16}] - 3706560*betasv[{2, 5}, {4, 16}] - 
   4324320*betasv[{6, 1}, {16, 4}] + 4324320*betasv[{7, 0}, {16, 4}] + 
   (18620316*betasv[{5}, {14}]*zeta[3])/595 + 2471040*betasv[{5}, {16}]*
    zeta[3] - (514800*betasv[{6}, {16}]*zeta[3])/y - 
   (25740*betasv[{7}, {16}]*zeta[3])/y^2 + (1001*zeta[15])/(10240*y^6) - 
   (9009*betasv[{0}, {4}]*zeta[15])/(256*y^7) + 
   (9009*betasv[{1}, {4}]*zeta[15])/(1024*y^8), 
 pinablaBarFm[2, 8, 7, 2]/y^4 -> -29652480*betasv[{0, 6}, {4, 16}] - 
   44478720*betasv[{1, 5}, {4, 16}] + 74131200*betasv[{2, 4}, {4, 16}] + 
   103783680*betasv[{5, 1}, {16, 4}] - 103783680*betasv[{6, 0}, {16, 4}] - 
   (ee[8]*pinablaBarE[2, 2])/(2*y^4) - (74481264*betasv[{4}, {14}]*zeta[3])/
    119 - 49420800*betasv[{4}, {16}]*zeta[3] + 
   (7413120*betasv[{5}, {16}]*zeta[3])/y + 
   (1235520*betasv[{6}, {16}]*zeta[3])/y^2 - (143*zeta[15])/(256*y^7) + 
   (27027*betasv[{0}, {4}]*zeta[15])/(128*y^8) - 
   (27027*betasv[{1}, {4}]*zeta[15])/(512*y^9), 
 pinablaBarFm[2, 8, 7, 3]/y^6 -> 889574400*betasv[{0, 5}, {4, 16}] + 
   296524800*betasv[{1, 4}, {4, 16}] - 1186099200*betasv[{2, 3}, {4, 16}] - 
   2075673600*betasv[{4, 1}, {16, 4}] + 2075673600*betasv[{5, 0}, {16, 4}] - 
   (ee[8]*pinablaBarE[2, 3])/(2*y^6) - 
   (19*pinablaBarE[2, 2]*pinablaBarE[8, 1])/(14*y^6) + 
   (1191700224*betasv[{3}, {14}]*zeta[3])/119 + 790732800*betasv[{3}, {16}]*
    zeta[3] - (49420800*betasv[{4}, {16}]*zeta[3])/y - 
   (37065600*betasv[{5}, {16}]*zeta[3])/y^2 + (1287*zeta[15])/(512*y^8) - 
   (135135*betasv[{0}, {4}]*zeta[15])/(128*y^9) + 
   (135135*betasv[{1}, {4}]*zeta[15])/(512*y^10), 
 pinablaBarFm[2, 8, 7, 4]/y^8 -> -18977587200*betasv[{0, 4}, {4, 16}] + 
   4744396800*betasv[{1, 3}, {4, 16}] + 14233190400*betasv[{2, 2}, {4, 16}] + 
   33210777600*betasv[{3, 1}, {16, 4}] - 
   33210777600*betasv[{4, 0}, {16, 4}] - (ee[8]*pinablaBarE[2, 4])/(2*y^8) - 
   (13*pinablaBarE[2, 3]*pinablaBarE[8, 1])/(7*y^8) - 
   (17*pinablaBarE[2, 2]*pinablaBarE[8, 2])/(7*y^8) - 
   (14300402688*betasv[{2}, {14}]*zeta[3])/119 - 9488793600*betasv[{2}, {16}]*
    zeta[3] - (790732800*betasv[{3}, {16}]*zeta[3])/y + 
   (790732800*betasv[{4}, {16}]*zeta[3])/y^2 - (2145*zeta[15])/(256*y^9) + 
   (135135*betasv[{0}, {4}]*zeta[15])/(32*y^10) - 
   (135135*betasv[{1}, {4}]*zeta[15])/(128*y^11), 
 pinablaBarFm[2, 8, 7, 5]/y^10 -> 284663808000*betasv[{0, 3}, {4, 16}] - 
   170798284800*betasv[{1, 2}, {4, 16}] - 
   113865523200*betasv[{2, 1}, {4, 16}] - 
   398529331200*betasv[{2, 1}, {16, 4}] + 
   398529331200*betasv[{3, 0}, {16, 4}] - (ee[8]*pinablaBarE[2, 5])/
    (2*y^10) - (33*pinablaBarE[2, 4]*pinablaBarE[8, 1])/(14*y^10) - 
   (30*pinablaBarE[2, 3]*pinablaBarE[8, 2])/(7*y^10) - 
   (25*pinablaBarE[2, 2]*pinablaBarE[8, 3])/(7*y^10) + 
   (114403221504*betasv[{1}, {14}]*zeta[3])/119 + 
   75910348800*betasv[{1}, {16}]*zeta[3] + 
   (28466380800*betasv[{2}, {16}]*zeta[3])/y - 
   (11860992000*betasv[{3}, {16}]*zeta[3])/y^2 + (4719*zeta[15])/(256*y^10) - 
   (405405*betasv[{0}, {4}]*zeta[15])/(32*y^11) + 
   (405405*betasv[{1}, {4}]*zeta[15])/(128*y^12), 
 pinablaBarFm[2, 8, 7, 6]/y^12 -> -2732772556800*betasv[{0, 2}, {4, 16}] + 
   2277310464000*betasv[{1, 1}, {4, 16}] + 
   3188234649600*betasv[{1, 1}, {16, 4}] + 
   455462092800*betasv[{2, 0}, {4, 16}] - 
   3188234649600*betasv[{2, 0}, {16, 4}] - (ee[8]*pinablaBarE[2, 6])/
    (2*y^12) - (20*pinablaBarE[2, 5]*pinablaBarE[8, 1])/(7*y^12) - 
   (93*pinablaBarE[2, 4]*pinablaBarE[8, 2])/(14*y^12) - 
   (55*pinablaBarE[2, 3]*pinablaBarE[8, 3])/(7*y^12) - 
   (65*pinablaBarE[2, 2]*pinablaBarE[8, 4])/(14*y^12) - 
   (457612886016*betasv[{0}, {14}]*zeta[3])/119 - 
   303641395200*betasv[{0}, {16}]*zeta[3] - 
   (379551744000*betasv[{1}, {16}]*zeta[3])/y + 
   (113865523200*betasv[{2}, {16}]*zeta[3])/y^2 - (1287*zeta[15])/(64*y^11) + 
   (405405*betasv[{0}, {4}]*zeta[15])/(16*y^12) - 
   (405405*betasv[{1}, {4}]*zeta[15])/(64*y^13), 
 pinablaBarFm[2, 8, 9, 0] -> -154440*betasv[{1, 7}, {4, 16}] - 
   135135*betasv[{2, 6}, {4, 16}] + 154440*betasv[{7, 1}, {16, 4}] + 
   135135*betasv[{8, 0}, {16, 4}] + 90090*betasv[{6}, {16}]*zeta[3] + 
   (25740*betasv[{7}, {16}]*zeta[3])/y + (143*zeta[15])/(40960*y^5) - 
   (9009*betasv[{0}, {4}]*zeta[15])/(2048*y^6) - 
   (1287*betasv[{1}, {4}]*zeta[15])/(1024*y^7), 
 pinablaBarFm[2, 8, 9, 1]/y^2 -> 617760*betasv[{0, 7}, {4, 16}] + 
   5405400*betasv[{1, 6}, {4, 16}] + 3243240*betasv[{2, 5}, {4, 16}] - 
   4324320*betasv[{6, 1}, {16, 4}] - 4942080*betasv[{7, 0}, {16, 4}] - 
   2162160*betasv[{5}, {16}]*zeta[3] - (900900*betasv[{6}, {16}]*zeta[3])/y - 
   (25740*betasv[{7}, {16}]*zeta[3])/y^2 - (429*zeta[15])/(10240*y^6) + 
   (1287*betasv[{0}, {4}]*zeta[15])/(32*y^7) + 
   (9009*betasv[{1}, {4}]*zeta[15])/(1024*y^8), 
 pinablaBarFm[2, 8, 9, 2]/y^4 -> -38918880*betasv[{0, 6}, {4, 16}] - 
   155675520*betasv[{1, 5}, {4, 16}] - 64864800*betasv[{2, 4}, {4, 16}] + 
   103783680*betasv[{5, 1}, {16, 4}] + 155675520*betasv[{6, 0}, {16, 4}] - 
   (ee[8]*pinablaBarE[2, 2])/(2*y^4) + 43243200*betasv[{4}, {16}]*zeta[3] + 
   (25945920*betasv[{5}, {16}]*zeta[3])/y + 
   (1621620*betasv[{6}, {16}]*zeta[3])/y^2 + (429*zeta[15])/(1024*y^7) - 
   (81081*betasv[{0}, {4}]*zeta[15])/(256*y^8) - 
   (27027*betasv[{1}, {4}]*zeta[15])/(512*y^9), 
 pinablaBarFm[2, 8, 9, 3]/y^6 -> 1556755200*betasv[{0, 5}, {4, 16}] + 
   3632428800*betasv[{1, 4}, {4, 16}] + 1037836800*betasv[{2, 3}, {4, 16}] - 
   2075673600*betasv[{4, 1}, {16, 4}] - 4151347200*betasv[{5, 0}, {16, 4}] - 
   (ee[8]*pinablaBarE[2, 3])/(2*y^6) - 
   (13*pinablaBarE[2, 2]*pinablaBarE[8, 1])/(8*y^6) - 
   691891200*betasv[{3}, {16}]*zeta[3] - 
   (605404800*betasv[{4}, {16}]*zeta[3])/y - 
   (64864800*betasv[{5}, {16}]*zeta[3])/y^2 - (14157*zeta[15])/(4096*y^8) + 
   (135135*betasv[{0}, {4}]*zeta[15])/(64*y^9) + 
   (135135*betasv[{1}, {4}]*zeta[15])/(512*y^10), 
 pinablaBarFm[2, 8, 9, 4]/y^8 -> -45664819200*betasv[{0, 4}, {4, 16}] - 
   66421555200*betasv[{1, 3}, {4, 16}] - 
   12454041600*betasv[{2, 2}, {4, 16}] + 
   33210777600*betasv[{3, 1}, {16, 4}] + 
   91329638400*betasv[{4, 0}, {16, 4}] - (ee[8]*pinablaBarE[2, 4])/(2*y^8) - 
   (17*pinablaBarE[2, 3]*pinablaBarE[8, 1])/(8*y^8) - 
   (7*pinablaBarE[2, 2]*pinablaBarE[8, 2])/(2*y^8) + 
   8302694400*betasv[{2}, {16}]*zeta[3] + 
   (11070259200*betasv[{3}, {16}]*zeta[3])/y + 
   (1902700800*betasv[{4}, {16}]*zeta[3])/y^2 + (23595*zeta[15])/(1024*y^9) - 
   (1486485*betasv[{0}, {4}]*zeta[15])/(128*y^10) - 
   (135135*betasv[{1}, {4}]*zeta[15])/(128*y^11), 
 pinablaBarFm[2, 8, 9, 5]/y^10 -> 996323328000*betasv[{0, 3}, {4, 16}] + 
   896690995200*betasv[{1, 2}, {4, 16}] + 
   99632332800*betasv[{2, 1}, {4, 16}] - 
   398529331200*betasv[{2, 1}, {16, 4}] - 
   1594117324800*betasv[{3, 0}, {16, 4}] - (ee[8]*pinablaBarE[2, 5])/
    (2*y^10) - (21*pinablaBarE[2, 4]*pinablaBarE[8, 1])/(8*y^10) - 
   (45*pinablaBarE[2, 3]*pinablaBarE[8, 2])/(8*y^10) - 
   (25*pinablaBarE[2, 2]*pinablaBarE[8, 3])/(4*y^10) - 
   66421555200*betasv[{1}, {16}]*zeta[3] - 
   (149448499200*betasv[{2}, {16}]*zeta[3])/y - 
   (41513472000*betasv[{3}, {16}]*zeta[3])/y^2 - 
   (61347*zeta[15])/(512*y^10) + (405405*betasv[{0}, {4}]*zeta[15])/
    (8*y^11) + (405405*betasv[{1}, {4}]*zeta[15])/(128*y^12), 
 pinablaBarFm[2, 8, 9, 6]/y^12 -> -15542643916800*betasv[{0, 2}, {4, 16}] - 
   7970586624000*betasv[{1, 1}, {4, 16}] + 
   3188234649600*betasv[{1, 1}, {16, 4}] - 
   398529331200*betasv[{2, 0}, {4, 16}] + 20723525222400*
    betasv[{2, 0}, {16, 4}] - (ee[8]*pinablaBarE[2, 6])/(2*y^12) - 
   (25*pinablaBarE[2, 5]*pinablaBarE[8, 1])/(8*y^12) - 
   (33*pinablaBarE[2, 4]*pinablaBarE[8, 2])/(4*y^12) - 
   (95*pinablaBarE[2, 3]*pinablaBarE[8, 3])/(8*y^12) - 
   (10*pinablaBarE[2, 2]*pinablaBarE[8, 4])/y^12 + 
   265686220800*betasv[{0}, {16}]*zeta[3] + 
   (1328431104000*betasv[{1}, {16}]*zeta[3])/y + 
   (647610163200*betasv[{2}, {16}]*zeta[3])/y^2 + 
   (117117*zeta[15])/(256*y^11) - (5270265*betasv[{0}, {4}]*zeta[15])/
    (32*y^12) - (405405*betasv[{1}, {4}]*zeta[15])/(64*y^13), 
 pinablaBarFm[2, 8, 9, 7]/y^14 -> 156223497830400*betasv[{0, 1}, {4, 16}] - 
   12752938598400*betasv[{0, 1}, {16, 4}] + 
   35070581145600*betasv[{1, 0}, {4, 16}] - 178541140377600*
    betasv[{1, 0}, {16, 4}] - (ee[8]*pinablaBarE[2, 7])/(2*y^14) - 
   (29*pinablaBarE[2, 6]*pinablaBarE[8, 1])/(8*y^14) - 
   (91*pinablaBarE[2, 5]*pinablaBarE[8, 2])/(8*y^14) - 
   (161*pinablaBarE[2, 4]*pinablaBarE[8, 3])/(8*y^14) - 
   (175*pinablaBarE[2, 3]*pinablaBarE[8, 4])/(8*y^14) - 
   (119*pinablaBarE[2, 2]*pinablaBarE[8, 5])/(8*y^14) + 
   (28936*zeta[3])/80325 - (5845096857600*betasv[{0}, {16}]*zeta[3])/y - 
   (6509312409600*betasv[{1}, {16}]*zeta[3])/y^2 - 
   (585585*zeta[15])/(512*y^12) + (2837835*betasv[{0}, {4}]*zeta[15])/
    (8*y^13) + (405405*betasv[{1}, {4}]*zeta[15])/(64*y^14), 
 pinablaBarFm[2, 8, 9, 8]/y^16 -> -765176315904000*betasv[{0, 0}, {4, 16}] + 
   765176315904000*betasv[{0, 0}, {16, 4}] - (ee[8]*pinablaBarE[2, 8])/
    (2*y^16) - (33*pinablaBarE[2, 7]*pinablaBarE[8, 1])/(8*y^16) - 
   (15*pinablaBarE[2, 6]*pinablaBarE[8, 2])/y^16 - 
   (63*pinablaBarE[2, 5]*pinablaBarE[8, 3])/(2*y^16) - 
   (42*pinablaBarE[2, 4]*pinablaBarE[8, 4])/y^16 - 
   (147*pinablaBarE[2, 3]*pinablaBarE[8, 5])/(4*y^16) - 
   (21*pinablaBarE[2, 2]*pinablaBarE[8, 6])/y^16 + 
   (ee[2]*pinablaBarE[8, 8])/(2*y^16) - (462976*zeta[3])/(80325*y) + 
   (31882346496000*betasv[{0}, {16}]*zeta[3])/y^2 + 
   (45045*zeta[15])/(32*y^13) - (6081075*betasv[{0}, {4}]*zeta[15])/
    (16*y^14), pinablaBarFm[2, 9, 8, 0] -> -656370*betasv[{1, 8}, {4, 18}] + 
   656370*betasv[{2, 7}, {4, 18}] + 656370*betasv[{8, 1}, {18, 4}] - 
   656370*betasv[{9, 0}, {18, 4}] - (2666016925*betasv[{7}, {16}]*zeta[3])/
    481061 - 437580*betasv[{7}, {18}]*zeta[3] + 
   (109395*betasv[{8}, {18}]*zeta[3])/y - (429*zeta[17])/(32768*y^6) + 
   (19305*betasv[{0}, {4}]*zeta[17])/(4096*y^7) - 
   (19305*betasv[{1}, {4}]*zeta[17])/(16384*y^8), 
 pinablaBarFm[2, 9, 8, 1]/y^2 -> 2625480*betasv[{0, 8}, {4, 18}] + 
   15752880*betasv[{1, 7}, {4, 18}] - 18378360*betasv[{2, 6}, {4, 18}] - 
   21003840*betasv[{7, 1}, {18, 4}] + 21003840*betasv[{8, 0}, {18, 4}] + 
   (10664067700*betasv[{6}, {16}]*zeta[3])/68723 + 
   12252240*betasv[{6}, {18}]*zeta[3] - (2625480*betasv[{7}, {18}]*zeta[3])/
    y - (109395*betasv[{8}, {18}]*zeta[3])/y^2 + (429*zeta[17])/(4096*y^7) - 
   (19305*betasv[{0}, {4}]*zeta[17])/(512*y^8) + 
   (19305*betasv[{1}, {4}]*zeta[17])/(2048*y^9), 
 pinablaBarFm[2, 9, 8, 2]/y^4 -> -147026880*betasv[{0, 7}, {4, 18}] - 
   294053760*betasv[{1, 6}, {4, 18}] + 441080640*betasv[{2, 5}, {4, 18}] + 
   588107520*betasv[{6, 1}, {18, 4}] - 588107520*betasv[{7, 0}, {18, 4}] - 
   (ee[9]*pinablaBarE[2, 2])/(2*y^4) - 
   (255937624800*betasv[{5}, {16}]*zeta[3])/68723 - 
   294053760*betasv[{5}, {18}]*zeta[3] + (49008960*betasv[{6}, {18}]*zeta[3])/
    y + (6126120*betasv[{7}, {18}]*zeta[3])/y^2 - 
   (11583*zeta[17])/(16384*y^8) + (135135*betasv[{0}, {4}]*zeta[17])/
    (512*y^9) - (135135*betasv[{1}, {4}]*zeta[17])/(2048*y^10), 
 pinablaBarFm[2, 9, 8, 3]/y^6 -> 5292967680*betasv[{0, 6}, {4, 18}] + 
   3528645120*betasv[{1, 5}, {4, 18}] - 8821612800*betasv[{2, 4}, {4, 18}] - 
   14114580480*betasv[{5, 1}, {18, 4}] + 
   14114580480*betasv[{6, 0}, {18, 4}] - (ee[9]*pinablaBarE[2, 3])/(2*y^6) - 
   (11*pinablaBarE[2, 2]*pinablaBarE[9, 1])/(8*y^6) + 
   (5118752496000*betasv[{4}, {16}]*zeta[3])/68723 + 
   5881075200*betasv[{4}, {18}]*zeta[3] - 
   (588107520*betasv[{5}, {18}]*zeta[3])/y - 
   (220540320*betasv[{6}, {18}]*zeta[3])/y^2 + (32175*zeta[17])/(8192*y^9) - 
   (405405*betasv[{0}, {4}]*zeta[17])/(256*y^10) + 
   (405405*betasv[{1}, {4}]*zeta[17])/(1024*y^11), 
 pinablaBarFm[2, 9, 8, 4]/y^8 -> -141145804800*betasv[{0, 5}, {4, 18}] + 
   141145804800*betasv[{2, 3}, {4, 18}] + 
   282291609600*betasv[{4, 1}, {18, 4}] - 
   282291609600*betasv[{5, 0}, {18, 4}] - (ee[9]*pinablaBarE[2, 4])/(2*y^8) - 
   (15*pinablaBarE[2, 3]*pinablaBarE[9, 1])/(8*y^8) - 
   (5*pinablaBarE[2, 2]*pinablaBarE[9, 2])/(2*y^8) - 
   (81900039936000*betasv[{3}, {16}]*zeta[3])/68723 - 
   94097203200*betasv[{3}, {18}]*zeta[3] + 
   (5881075200*betasv[{5}, {18}]*zeta[3])/y^2 - 
   (70785*zeta[17])/(4096*y^10) + (2027025*betasv[{0}, {4}]*zeta[17])/
    (256*y^11) - (2027025*betasv[{1}, {4}]*zeta[17])/(1024*y^12), 
 pinablaBarFm[2, 9, 8, 5]/y^10 -> 2822916096000*betasv[{0, 4}, {4, 18}] - 
   1129166438400*betasv[{1, 3}, {4, 18}] - 
   1693749657600*betasv[{2, 2}, {4, 18}] - 
   4516665753600*betasv[{3, 1}, {18, 4}] + 
   4516665753600*betasv[{4, 0}, {18, 4}] - (ee[9]*pinablaBarE[2, 5])/
    (2*y^10) - (19*pinablaBarE[2, 4]*pinablaBarE[9, 1])/(8*y^10) - 
   (35*pinablaBarE[2, 3]*pinablaBarE[9, 2])/(8*y^10) - 
   (15*pinablaBarE[2, 2]*pinablaBarE[9, 3])/(4*y^10) + 
   (982800479232000*betasv[{2}, {16}]*zeta[3])/68723 + 
   1129166438400*betasv[{2}, {18}]*zeta[3] + 
   (188194406400*betasv[{3}, {18}]*zeta[3])/y - 
   (117621504000*betasv[{4}, {18}]*zeta[3])/y^2 + 
   (57915*zeta[17])/(1024*y^11) - (2027025*betasv[{0}, {4}]*zeta[17])/
    (64*y^12) + (2027025*betasv[{1}, {4}]*zeta[17])/(256*y^13), 
 pinablaBarFm[2, 9, 8, 6]/y^12 -> -40649991782400*betasv[{0, 3}, {4, 18}] + 
   27099994521600*betasv[{1, 2}, {4, 18}] + 
   13549997260800*betasv[{2, 1}, {4, 18}] + 
   54199989043200*betasv[{2, 1}, {18, 4}] - 
   54199989043200*betasv[{3, 0}, {18, 4}] - (ee[9]*pinablaBarE[2, 6])/
    (2*y^12) - (23*pinablaBarE[2, 5]*pinablaBarE[9, 1])/(8*y^12) - 
   (27*pinablaBarE[2, 4]*pinablaBarE[9, 2])/(4*y^12) - 
   (65*pinablaBarE[2, 3]*pinablaBarE[9, 3])/(8*y^12) - 
   (5*pinablaBarE[2, 2]*pinablaBarE[9, 4])/y^12 - 
   (7862403833856000*betasv[{1}, {16}]*zeta[3])/68723 - 
   9033331507200*betasv[{1}, {18}]*zeta[3] - 
   (4516665753600*betasv[{2}, {18}]*zeta[3])/y + 
   (1693749657600*betasv[{3}, {18}]*zeta[3])/y^2 - 
   (250965*zeta[17])/(2048*y^12) + (6081075*betasv[{0}, {4}]*zeta[17])/
    (64*y^13) - (6081075*betasv[{1}, {4}]*zeta[17])/(256*y^14), 
 pinablaBarFm[2, 9, 8, 7]/y^14 -> 379399923302400*betasv[{0, 2}, {4, 18}] - 
   325199934259200*betasv[{1, 1}, {4, 18}] - 
   433599912345600*betasv[{1, 1}, {18, 4}] - 
   54199989043200*betasv[{2, 0}, {4, 18}] + 433599912345600*
    betasv[{2, 0}, {18, 4}] - (ee[9]*pinablaBarE[2, 7])/(2*y^14) - 
   (27*pinablaBarE[2, 6]*pinablaBarE[9, 1])/(8*y^14) - 
   (77*pinablaBarE[2, 5]*pinablaBarE[9, 2])/(8*y^14) - 
   (119*pinablaBarE[2, 4]*pinablaBarE[9, 3])/(8*y^14) - 
   (105*pinablaBarE[2, 3]*pinablaBarE[9, 4])/(8*y^14) - 
   (49*pinablaBarE[2, 2]*pinablaBarE[9, 5])/(8*y^14) + 
   (31449615335424000*betasv[{0}, {16}]*zeta[3])/68723 + 
   36133326028800*betasv[{0}, {18}]*zeta[3] + 
   (54199989043200*betasv[{1}, {18}]*zeta[3])/y - 
   (15808330137600*betasv[{2}, {18}]*zeta[3])/y^2 + 
   (135135*zeta[17])/(1024*y^13) - (6081075*betasv[{0}, {4}]*zeta[17])/
    (32*y^14) + (6081075*betasv[{1}, {4}]*zeta[17])/(128*y^15), 
 pinablaBarFm[2, 9, 10, 0] -> -656370*betasv[{1, 8}, {4, 18}] - 
   583440*betasv[{2, 7}, {4, 18}] + 656370*betasv[{8, 1}, {18, 4}] + 
   583440*betasv[{9, 0}, {18, 4}] + 388960*betasv[{7}, {18}]*zeta[3] + 
   (109395*betasv[{8}, {18}]*zeta[3])/y + (1001*zeta[17])/(294912*y^6) - 
   (2145*betasv[{0}, {4}]*zeta[17])/(512*y^7) - 
   (19305*betasv[{1}, {4}]*zeta[17])/(16384*y^8), 
 pinablaBarFm[2, 9, 10, 1]/y^2 -> 2625480*betasv[{0, 8}, {4, 18}] + 
   25671360*betasv[{1, 7}, {4, 18}] + 16336320*betasv[{2, 6}, {4, 18}] - 
   21003840*betasv[{7, 1}, {18, 4}] - 23629320*betasv[{8, 0}, {18, 4}] - 
   10890880*betasv[{6}, {18}]*zeta[3] - (4278560*betasv[{7}, {18}]*zeta[3])/
    y - (109395*betasv[{8}, {18}]*zeta[3])/y^2 - (715*zeta[17])/(16384*y^7) + 
   (173745*betasv[{0}, {4}]*zeta[17])/(4096*y^8) + 
   (19305*betasv[{1}, {4}]*zeta[17])/(2048*y^9), 
 pinablaBarFm[2, 9, 10, 2]/y^4 -> -186700800*betasv[{0, 7}, {4, 18}] - 
   849488640*betasv[{1, 6}, {4, 18}] - 392071680*betasv[{2, 5}, {4, 18}] + 
   588107520*betasv[{6, 1}, {18, 4}] + 840153600*betasv[{7, 0}, {18, 4}] - 
   (ee[9]*pinablaBarE[2, 2])/(2*y^4) + 261381120*betasv[{5}, {18}]*zeta[3] + 
   (141581440*betasv[{6}, {18}]*zeta[3])/y + 
   (7779200*betasv[{7}, {18}]*zeta[3])/y^2 + (7865*zeta[17])/(16384*y^8) - 
   (96525*betasv[{0}, {4}]*zeta[17])/(256*y^9) - 
   (135135*betasv[{1}, {4}]*zeta[17])/(2048*y^10), 
 pinablaBarFm[2, 9, 10, 3]/y^6 -> 8625576960*betasv[{0, 6}, {4, 18}] + 
   23524300800*betasv[{1, 5}, {4, 18}] + 7841433600*betasv[{2, 4}, {4, 18}] - 
   14114580480*betasv[{5, 1}, {18, 4}] - 
   25876730880*betasv[{6, 0}, {18, 4}] - (ee[9]*pinablaBarE[2, 3])/(2*y^6) - 
   (29*pinablaBarE[2, 2]*pinablaBarE[9, 1])/(18*y^6) - 
   5227622400*betasv[{4}, {18}]*zeta[3] - 
   (3920716800*betasv[{5}, {18}]*zeta[3])/y - 
   (359399040*betasv[{6}, {18}]*zeta[3])/y^2 - (55055*zeta[17])/(12288*y^9) + 
   (1486485*betasv[{0}, {4}]*zeta[17])/(512*y^10) + 
   (405405*betasv[{1}, {4}]*zeta[17])/(1024*y^11), 
 pinablaBarFm[2, 9, 10, 4]/y^8 -> -301111050240*betasv[{0, 5}, {4, 18}] - 
   533217484800*betasv[{1, 4}, {4, 18}] - 
   125462937600*betasv[{2, 3}, {4, 18}] + 
   282291609600*betasv[{4, 1}, {18, 4}] + 
   677499863040*betasv[{5, 0}, {18, 4}] - (ee[9]*pinablaBarE[2, 4])/(2*y^8) - 
   (19*pinablaBarE[2, 3]*pinablaBarE[9, 1])/(9*y^8) - 
   (31*pinablaBarE[2, 2]*pinablaBarE[9, 2])/(9*y^8) + 
   83641958400*betasv[{3}, {18}]*zeta[3] + 
   (88869580800*betasv[{4}, {18}]*zeta[3])/y + 
   (12546293760*betasv[{5}, {18}]*zeta[3])/y^2 + 
   (143143*zeta[17])/(4096*y^10) - (1216215*betasv[{0}, {4}]*zeta[17])/
    (64*y^11) - (2027025*betasv[{1}, {4}]*zeta[17])/(1024*y^12), 
 pinablaBarFm[2, 9, 10, 5]/y^10 -> 8155090944000*betasv[{0, 4}, {4, 18}] + 
   9535183257600*betasv[{1, 3}, {4, 18}] + 
   1505555251200*betasv[{2, 2}, {4, 18}] - 
   4516665753600*betasv[{3, 1}, {18, 4}] - 
   14679163699200*betasv[{4, 0}, {18, 4}] - (ee[9]*pinablaBarE[2, 5])/
    (2*y^10) - (47*pinablaBarE[2, 4]*pinablaBarE[9, 1])/(18*y^10) - 
   (50*pinablaBarE[2, 3]*pinablaBarE[9, 2])/(9*y^10) - 
   (55*pinablaBarE[2, 2]*pinablaBarE[9, 3])/(9*y^10) - 
   1003703500800*betasv[{2}, {18}]*zeta[3] - 
   (1589197209600*betasv[{3}, {18}]*zeta[3])/y - 
   (339795456000*betasv[{4}, {18}]*zeta[3])/y^2 - 
   (455455*zeta[17])/(2048*y^11) + (26351325*betasv[{0}, {4}]*zeta[17])/
    (256*y^12) + (2027025*betasv[{1}, {4}]*zeta[17])/(256*y^13), 
 pinablaBarFm[2, 9, 10, 6]/y^12 -> -168622188134400*betasv[{0, 3}, {4, 18}] - 
   126466641100800*betasv[{1, 2}, {4, 18}] - 
   12044442009600*betasv[{2, 1}, {4, 18}] + 
   54199989043200*betasv[{2, 1}, {18, 4}] + 252933282201600*
    betasv[{3, 0}, {18, 4}] - (ee[9]*pinablaBarE[2, 6])/(2*y^12) - 
   (28*pinablaBarE[2, 5]*pinablaBarE[9, 1])/(9*y^12) - 
   (49*pinablaBarE[2, 4]*pinablaBarE[9, 2])/(6*y^12) - 
   (35*pinablaBarE[2, 3]*pinablaBarE[9, 3])/(3*y^12) - 
   (175*pinablaBarE[2, 2]*pinablaBarE[9, 4])/(18*y^12) + 
   8029628006400*betasv[{1}, {18}]*zeta[3] + 
   (21077773516800*betasv[{2}, {18}]*zeta[3])/y + 
   (7025924505600*betasv[{3}, {18}]*zeta[3])/y^2 + 
   (2277275*zeta[17])/(2048*y^12) - (14189175*betasv[{0}, {4}]*zeta[17])/
    (32*y^13) - (6081075*betasv[{1}, {4}]*zeta[17])/(256*y^14), 
 pinablaBarFm[2, 9, 10, 7]/y^14 -> 2529332822016000*betasv[{0, 2}, {4, 18}] + 
   1108088664883200*betasv[{1, 1}, {4, 18}] - 
   433599912345600*betasv[{1, 1}, {18, 4}] + 
   48177768038400*betasv[{2, 0}, {4, 18}] - 3251999342592000*
    betasv[{2, 0}, {18, 4}] - (ee[9]*pinablaBarE[2, 7])/(2*y^14) - 
   (65*pinablaBarE[2, 6]*pinablaBarE[9, 1])/(18*y^14) - 
   (203*pinablaBarE[2, 5]*pinablaBarE[9, 2])/(18*y^14) - 
   (119*pinablaBarE[2, 4]*pinablaBarE[9, 3])/(6*y^14) - 
   (385*pinablaBarE[2, 3]*pinablaBarE[9, 4])/(18*y^14) - 
   (259*pinablaBarE[2, 2]*pinablaBarE[9, 5])/(18*y^14) - 
   32118512025600*betasv[{0}, {18}]*zeta[3] - 
   (184681444147200*betasv[{1}, {18}]*zeta[3])/y - 
   (105388867584000*betasv[{2}, {18}]*zeta[3])/y^2 - 
   (525525*zeta[17])/(128*y^13) + (91216125*betasv[{0}, {4}]*zeta[17])/
    (64*y^14) + (6081075*betasv[{1}, {4}]*zeta[17])/(128*y^15), 
 pinablaBarFm[2, 9, 10, 8]/y^16 -> 
  -24667017235660800*betasv[{0, 1}, {4, 18}] + 
   1734399649382400*betasv[{0, 1}, {18, 4}] - 
   4817776803840000*betasv[{1, 0}, {4, 18}] + 
   27750394390118400*betasv[{1, 0}, {18, 4}] - (ee[9]*pinablaBarE[2, 8])/
    (2*y^16) - (37*pinablaBarE[2, 7]*pinablaBarE[9, 1])/(9*y^16) - 
   (134*pinablaBarE[2, 6]*pinablaBarE[9, 2])/(9*y^16) - 
   (280*pinablaBarE[2, 5]*pinablaBarE[9, 3])/(9*y^16) - 
   (371*pinablaBarE[2, 4]*pinablaBarE[9, 4])/(9*y^16) - 
   (322*pinablaBarE[2, 3]*pinablaBarE[9, 5])/(9*y^16) - 
   (182*pinablaBarE[2, 2]*pinablaBarE[9, 6])/(9*y^16) + 
   (11229952*zeta[3])/10180485 + (802962800640000*betasv[{0}, {18}]*zeta[3])/
    y + (1027792384819200*betasv[{1}, {18}]*zeta[3])/y^2 + 
   (1276275*zeta[17])/(128*y^14) - (6081075*betasv[{0}, {4}]*zeta[17])/
    (2*y^15) - (6081075*betasv[{1}, {4}]*zeta[17])/(128*y^16), 
 pinablaBarFm[2, 9, 10, 9]/y^18 -> 
  117939176158003200*betasv[{0, 0}, {4, 18}] - 
   117939176158003200*betasv[{0, 0}, {18, 4}] - (ee[9]*pinablaBarE[2, 9])/
    (2*y^18) - (83*pinablaBarE[2, 8]*pinablaBarE[9, 1])/(18*y^18) - 
   (19*pinablaBarE[2, 7]*pinablaBarE[9, 2])/y^18 - 
   (46*pinablaBarE[2, 6]*pinablaBarE[9, 3])/y^18 - 
   (217*pinablaBarE[2, 5]*pinablaBarE[9, 4])/(3*y^18) - 
   (77*pinablaBarE[2, 4]*pinablaBarE[9, 5])/y^18 - 
   (56*pinablaBarE[2, 3]*pinablaBarE[9, 6])/y^18 - 
   (82*pinablaBarE[2, 2]*pinablaBarE[9, 7])/(3*y^18) + 
   (ee[2]*pinablaBarE[9, 9])/(2*y^18) - (22459904*zeta[3])/(1131165*y) - 
   (4914132339916800*betasv[{0}, {18}]*zeta[3])/y^2 - 
   (765765*zeta[17])/(64*y^15) + (103378275*betasv[{0}, {4}]*zeta[17])/
    (32*y^16), pinablaBarFm[2, 10, 9, 0] -> 
  -2771340*betasv[{1, 9}, {4, 20}] + 2771340*betasv[{2, 8}, {4, 20}] + 
   2771340*betasv[{9, 1}, {20, 4}] - 2771340*betasv[{10, 0}, {20, 4}] - 
   (5132341123*betasv[{8}, {18}]*zeta[3])/219335 - 
   1847560*betasv[{8}, {20}]*zeta[3] + (461890*betasv[{9}, {20}]*zeta[3])/y - 
   (2431*zeta[19])/(196608*y^7) + (36465*betasv[{0}, {4}]*zeta[19])/
    (8192*y^8) - (36465*betasv[{1}, {4}]*zeta[19])/(32768*y^9), 
 pinablaBarFm[2, 10, 9, 1]/y^2 -> 11085360*betasv[{0, 9}, {4, 20}] + 
   77597520*betasv[{1, 8}, {4, 20}] - 88682880*betasv[{2, 7}, {4, 20}] - 
   99768240*betasv[{8, 1}, {20, 4}] + 99768240*betasv[{9, 0}, {20, 4}] + 
   (164234915936*betasv[{7}, {18}]*zeta[3])/219335 + 
   59121920*betasv[{7}, {20}]*zeta[3] - (12932920*betasv[{8}, {20}]*zeta[3])/
    y - (461890*betasv[{9}, {20}]*zeta[3])/y^2 + 
   (7293*zeta[19])/(65536*y^8) - (328185*betasv[{0}, {4}]*zeta[19])/
    (8192*y^9) + (328185*betasv[{1}, {4}]*zeta[19])/(32768*y^10), 
 pinablaBarFm[2, 10, 9, 2]/y^4 -> -709463040*betasv[{0, 8}, {4, 20}] - 
   1773657600*betasv[{1, 7}, {4, 20}] + 2483120640*betasv[{2, 6}, {4, 20}] + 
   3192583680*betasv[{7, 1}, {20, 4}] - 3192583680*betasv[{8, 0}, {20, 4}] - 
   (ee[10]*pinablaBarE[2, 2])/(2*y^4) - 
   (4598577646208*betasv[{6}, {18}]*zeta[3])/219335 - 
   1655413760*betasv[{6}, {20}]*zeta[3] + 
   (295609600*betasv[{7}, {20}]*zeta[3])/y + 
   (29560960*betasv[{8}, {20}]*zeta[3])/y^2 - (85085*zeta[19])/(98304*y^9) + 
   (328185*betasv[{0}, {4}]*zeta[19])/(1024*y^10) - 
   (328185*betasv[{1}, {4}]*zeta[19])/(4096*y^11), 
 pinablaBarFm[2, 10, 9, 3]/y^6 -> 29797447680*betasv[{0, 7}, {4, 20}] + 
   29797447680*betasv[{1, 6}, {4, 20}] - 
   59594895360*betasv[{2, 5}, {4, 20}] - 
   89392343040*betasv[{6, 1}, {20, 4}] + 
   89392343040*betasv[{7, 0}, {20, 4}] - (ee[10]*pinablaBarE[2, 3])/(2*y^6) - 
   (25*pinablaBarE[2, 2]*pinablaBarE[10, 1])/(18*y^6) + 
   (110365863508992*betasv[{5}, {18}]*zeta[3])/219335 + 
   39729930240*betasv[{5}, {20}]*zeta[3] - 
   (4966241280*betasv[{6}, {20}]*zeta[3])/y - 
   (1241560320*betasv[{7}, {20}]*zeta[3])/y^2 + 
   (187187*zeta[19])/(32768*y^10) - (2297295*betasv[{0}, {4}]*zeta[19])/
    (1024*y^11) + (2297295*betasv[{1}, {4}]*zeta[19])/(4096*y^12), 
 pinablaBarFm[2, 10, 9, 4]/y^8 -> -953518325760*betasv[{0, 6}, {4, 20}] - 
   238379581440*betasv[{1, 5}, {4, 20}] + 
   1191897907200*betasv[{2, 4}, {4, 20}] + 
   2145416232960*betasv[{5, 1}, {20, 4}] - 
   2145416232960*betasv[{6, 0}, {20, 4}] - (ee[10]*pinablaBarE[2, 4])/
    (2*y^8) - (17*pinablaBarE[2, 3]*pinablaBarE[10, 1])/(9*y^8) - 
   (23*pinablaBarE[2, 2]*pinablaBarE[10, 2])/(9*y^8) - 
   (441463454035968*betasv[{4}, {18}]*zeta[3])/43867 - 
   794598604800*betasv[{4}, {20}]*zeta[3] + 
   (39729930240*betasv[{5}, {20}]*zeta[3])/y + 
   (39729930240*betasv[{6}, {20}]*zeta[3])/y^2 - 
   (255255*zeta[19])/(8192*y^11) + (6891885*betasv[{0}, {4}]*zeta[19])/
    (512*y^12) - (6891885*betasv[{1}, {4}]*zeta[19])/(2048*y^13), 
 pinablaBarFm[2, 10, 9, 5]/y^10 -> 23837958144000*betasv[{0, 5}, {4, 20}] - 
   4767591628800*betasv[{1, 4}, {4, 20}] - 
   19070366515200*betasv[{2, 3}, {4, 20}] - 
   42908324659200*betasv[{4, 1}, {20, 4}] + 
   42908324659200*betasv[{5, 0}, {20, 4}] - (ee[10]*pinablaBarE[2, 5])/
    (2*y^10) - (43*pinablaBarE[2, 4]*pinablaBarE[10, 1])/(18*y^10) - 
   (40*pinablaBarE[2, 3]*pinablaBarE[10, 2])/(9*y^10) - 
   (35*pinablaBarE[2, 2]*pinablaBarE[10, 3])/(9*y^10) + 
   (7063415264575488*betasv[{3}, {18}]*zeta[3])/43867 + 
   12713577676800*betasv[{3}, {20}]*zeta[3] + 
   (794598604800*betasv[{4}, {20}]*zeta[3])/y - 
   (993248256000*betasv[{5}, {20}]*zeta[3])/y^2 + 
   (1106105*zeta[19])/(8192*y^12) - (34459425*betasv[{0}, {4}]*zeta[19])/
    (512*y^13) + (34459425*betasv[{1}, {4}]*zeta[19])/(2048*y^14), 
 pinablaBarFm[2, 10, 9, 6]/y^12 -> -457688796364800*betasv[{0, 4}, {4, 20}] + 
   228844398182400*betasv[{1, 3}, {4, 20}] + 
   228844398182400*betasv[{2, 2}, {4, 20}] + 
   686533194547200*betasv[{3, 1}, {20, 4}] - 
   686533194547200*betasv[{4, 0}, {20, 4}] - (ee[10]*pinablaBarE[2, 6])/
    (2*y^12) - (26*pinablaBarE[2, 5]*pinablaBarE[10, 1])/(9*y^12) - 
   (41*pinablaBarE[2, 4]*pinablaBarE[10, 2])/(6*y^12) - 
   (25*pinablaBarE[2, 3]*pinablaBarE[10, 3])/(3*y^12) - 
   (95*pinablaBarE[2, 2]*pinablaBarE[10, 4])/(18*y^12) - 
   (84760983174905856*betasv[{2}, {18}]*zeta[3])/43867 - 
   152562932121600*betasv[{2}, {20}]*zeta[3] - 
   (38140733030400*betasv[{3}, {20}]*zeta[3])/y + 
   (19070366515200*betasv[{4}, {20}]*zeta[3])/y^2 - 
   (1786785*zeta[19])/(4096*y^13) + (34459425*betasv[{0}, {4}]*zeta[19])/
    (128*y^14) - (34459425*betasv[{1}, {4}]*zeta[19])/(512*y^15), 
 pinablaBarFm[2, 10, 9, 7]/y^14 -> 6407643149107200*betasv[{0, 3}, {4, 20}] - 
   4576887963648000*betasv[{1, 2}, {4, 20}] - 
   1830755185459200*betasv[{2, 1}, {4, 20}] - 
   8238398334566400*betasv[{2, 1}, {20, 4}] + 
   8238398334566400*betasv[{3, 0}, {20, 4}] - (ee[10]*pinablaBarE[2, 7])/
    (2*y^14) - (61*pinablaBarE[2, 6]*pinablaBarE[10, 1])/(18*y^14) - 
   (175*pinablaBarE[2, 5]*pinablaBarE[10, 2])/(18*y^14) - 
   (91*pinablaBarE[2, 4]*pinablaBarE[10, 3])/(6*y^14) - 
   (245*pinablaBarE[2, 3]*pinablaBarE[10, 4])/(18*y^14) - 
   (119*pinablaBarE[2, 2]*pinablaBarE[10, 5])/(18*y^14) + 
   (678087865399246848*betasv[{1}, {18}]*zeta[3])/43867 + 
   1220503456972800*betasv[{1}, {20}]*zeta[3] + 
   (762814660608000*betasv[{2}, {20}]*zeta[3])/y - 
   (266985131212800*betasv[{3}, {20}]*zeta[3])/y^2 + 
   (3828825*zeta[19])/(4096*y^14) - (103378275*betasv[{0}, {4}]*zeta[19])/
    (128*y^15) + (103378275*betasv[{1}, {4}]*zeta[19])/(512*y^16), 
 pinablaBarFm[2, 10, 9, 8]/y^16 -> 
  -58584165934694400*betasv[{0, 2}, {4, 20}] + 
   51261145192857600*betasv[{1, 1}, {4, 20}] + 
   65907186676531200*betasv[{1, 1}, {20, 4}] + 
   7323020741836800*betasv[{2, 0}, {4, 20}] - 
   65907186676531200*betasv[{2, 0}, {20, 4}] - (ee[10]*pinablaBarE[2, 8])/
    (2*y^16) - (35*pinablaBarE[2, 7]*pinablaBarE[10, 1])/(9*y^16) - 
   (118*pinablaBarE[2, 6]*pinablaBarE[10, 2])/(9*y^16) - 
   (224*pinablaBarE[2, 5]*pinablaBarE[10, 3])/(9*y^16) - 
   (259*pinablaBarE[2, 4]*pinablaBarE[10, 4])/(9*y^16) - 
   (182*pinablaBarE[2, 3]*pinablaBarE[10, 5])/(9*y^16) - 
   (70*pinablaBarE[2, 2]*pinablaBarE[10, 6])/(9*y^16) - 
   (2712351461596987392*betasv[{0}, {18}]*zeta[3])/43867 - 
   4882013827891200*betasv[{0}, {20}]*zeta[3] - 
   (8543524198809600*betasv[{1}, {20}]*zeta[3])/y + 
   (2441006913945600*betasv[{2}, {20}]*zeta[3])/y^2 - 
   (255255*zeta[19])/(256*y^15) + (103378275*betasv[{0}, {4}]*zeta[19])/
    (64*y^16) - (103378275*betasv[{1}, {4}]*zeta[19])/(256*y^17), 
 pinablaBarFm[2, 10, 11, 0] -> -2771340*betasv[{1, 9}, {4, 20}] - 
   2494206*betasv[{2, 8}, {4, 20}] + 2771340*betasv[{9, 1}, {20, 4}] + 
   2494206*betasv[{10, 0}, {20, 4}] + 1662804*betasv[{8}, {20}]*zeta[3] + 
   (461890*betasv[{9}, {20}]*zeta[3])/y + (2431*zeta[19])/(737280*y^7) - 
   (65637*betasv[{0}, {4}]*zeta[19])/(16384*y^8) - 
   (36465*betasv[{1}, {4}]*zeta[19])/(32768*y^9), 
 pinablaBarFm[2, 10, 11, 1]/y^2 -> 11085360*betasv[{0, 9}, {4, 20}] + 
   119721888*betasv[{1, 8}, {4, 20}] + 79814592*betasv[{2, 7}, {4, 20}] - 
   99768240*betasv[{8, 1}, {20, 4}] - 110853600*betasv[{9, 0}, {20, 4}] - 
   53209728*betasv[{7}, {20}]*zeta[3] - (19953648*betasv[{8}, {20}]*zeta[3])/
    y - (461890*betasv[{9}, {20}]*zeta[3])/y^2 - 
   (26741*zeta[19])/(589824*y^8) + (182325*betasv[{0}, {4}]*zeta[19])/
    (4096*y^9) + (328185*betasv[{1}, {4}]*zeta[19])/(32768*y^10), 
 pinablaBarFm[2, 10, 11, 2]/y^4 -> -877960512*betasv[{0, 8}, {4, 20}] - 
   4469617152*betasv[{1, 7}, {4, 20}] - 2234808576*betasv[{2, 6}, {4, 20}] + 
   3192583680*betasv[{7, 1}, {20, 4}] + 4389802560*betasv[{8, 0}, {20, 4}] - 
   (ee[10]*pinablaBarE[2, 2])/(2*y^4) + 1489872384*betasv[{6}, {20}]*
    zeta[3] + (744936192*betasv[{7}, {20}]*zeta[3])/y + 
   (36581688*betasv[{8}, {20}]*zeta[3])/y^2 + (26741*zeta[19])/(49152*y^9) - 
   (3610035*betasv[{0}, {4}]*zeta[19])/(8192*y^10) - 
   (328185*betasv[{1}, {4}]*zeta[19])/(4096*y^11), 
 pinablaBarFm[2, 10, 11, 3]/y^6 -> 45973204992*betasv[{0, 7}, {4, 20}] + 
   143027748864*betasv[{1, 6}, {4, 20}] + 
   53635405824*betasv[{2, 5}, {4, 20}] - 
   89392343040*betasv[{6, 1}, {20, 4}] - 
   153244016640*betasv[{7, 0}, {20, 4}] - (ee[10]*pinablaBarE[2, 3])/
    (2*y^6) - (8*pinablaBarE[2, 2]*pinablaBarE[10, 1])/(5*y^6) - 
   35756937216*betasv[{5}, {20}]*zeta[3] - 
   (23837958144*betasv[{6}, {20}]*zeta[3])/y - 
   (1915550208*betasv[{7}, {20}]*zeta[3])/y^2 - 
   (347633*zeta[19])/(61440*y^10) + (984555*betasv[{0}, {4}]*zeta[19])/
    (256*y^11) + (2297295*betasv[{1}, {4}]*zeta[19])/(4096*y^12), 
 pinablaBarFm[2, 10, 11, 4]/y^8 -> -1859360735232*betasv[{0, 6}, {4, 20}] - 
   3861749219328*betasv[{1, 5}, {4, 20}] - 
   1072708116480*betasv[{2, 4}, {4, 20}] + 
   2145416232960*betasv[{5, 1}, {20, 4}] + 
   4648401838080*betasv[{6, 0}, {20, 4}] - (ee[10]*pinablaBarE[2, 4])/
    (2*y^8) - (21*pinablaBarE[2, 3]*pinablaBarE[10, 1])/(10*y^8) - 
   (17*pinablaBarE[2, 2]*pinablaBarE[10, 2])/(5*y^8) + 
   715138744320*betasv[{4}, {20}]*zeta[3] + 
   (643624869888*betasv[{5}, {20}]*zeta[3])/y + 
   (77473363968*betasv[{6}, {20}]*zeta[3])/y^2 + 
   (1548547*zeta[19])/(30720*y^11) - (29864835*betasv[{0}, {4}]*zeta[19])/
    (1024*y^12) - (6891885*betasv[{1}, {4}]*zeta[19])/(2048*y^13), 
 pinablaBarFm[2, 10, 11, 5]/y^10 -> 60071654522880*betasv[{0, 5}, {4, 20}] + 
   85816649318400*betasv[{1, 4}, {4, 20}] + 
   17163329863680*betasv[{2, 3}, {4, 20}] - 
   42908324659200*betasv[{4, 1}, {20, 4}] - 120143309045760*
    betasv[{5, 0}, {20, 4}] - (ee[10]*pinablaBarE[2, 5])/(2*y^10) - 
   (13*pinablaBarE[2, 4]*pinablaBarE[10, 1])/(5*y^10) - 
   (11*pinablaBarE[2, 3]*pinablaBarE[10, 2])/(2*y^10) - 
   (6*pinablaBarE[2, 2]*pinablaBarE[10, 3])/y^10 - 
   11442219909120*betasv[{3}, {20}]*zeta[3] - 
   (14302774886400*betasv[{4}, {20}]*zeta[3])/y - 
   (2502985605120*betasv[{5}, {20}]*zeta[3])/y^2 - 
   (1548547*zeta[19])/(4096*y^12) + (48243195*betasv[{0}, {4}]*zeta[19])/
    (256*y^13) + (34459425*betasv[{1}, {4}]*zeta[19])/(2048*y^14), 
 pinablaBarFm[2, 10, 11, 6]/y^12 -> 
  -1544699687731200*betasv[{0, 4}, {4, 20}] - 
   1510373028003840*betasv[{1, 3}, {4, 20}] - 
   205959958364160*betasv[{2, 2}, {4, 20}] + 
   686533194547200*betasv[{3, 1}, {20, 4}] + 2574499479552000*
    betasv[{4, 0}, {20, 4}] - (ee[10]*pinablaBarE[2, 6])/(2*y^12) - 
   (31*pinablaBarE[2, 5]*pinablaBarE[10, 1])/(10*y^12) - 
   (81*pinablaBarE[2, 4]*pinablaBarE[10, 2])/(10*y^12) - 
   (23*pinablaBarE[2, 3]*pinablaBarE[10, 3])/(2*y^12) - 
   (19*pinablaBarE[2, 2]*pinablaBarE[10, 4])/(2*y^12) + 
   137306638909440*betasv[{2}, {20}]*zeta[3] + 
   (251728838000640*betasv[{3}, {20}]*zeta[3])/y + 
   (64362486988800*betasv[{4}, {20}]*zeta[3])/y^2 + 
   (595595*zeta[19])/(256*y^13) - (516891375*betasv[{0}, {4}]*zeta[19])/
    (512*y^14) - (34459425*betasv[{1}, {4}]*zeta[19])/(512*y^15), 
 pinablaBarFm[2, 10, 11, 7]/y^14 -> 
  30756687115714560*betasv[{0, 3}, {4, 20}] + 
   19772156002959360*betasv[{1, 2}, {4, 20}] + 
   1647679666913280*betasv[{2, 1}, {4, 20}] - 
   8238398334566400*betasv[{2, 1}, {20, 4}] - 
   43938124451020800*betasv[{3, 0}, {20, 4}] - (ee[10]*pinablaBarE[2, 7])/
    (2*y^14) - (18*pinablaBarE[2, 6]*pinablaBarE[10, 1])/(5*y^14) - 
   (56*pinablaBarE[2, 5]*pinablaBarE[10, 2])/(5*y^14) - 
   (98*pinablaBarE[2, 4]*pinablaBarE[10, 3])/(5*y^14) - 
   (21*pinablaBarE[2, 3]*pinablaBarE[10, 4])/y^14 - 
   (14*pinablaBarE[2, 2]*pinablaBarE[10, 5])/y^14 - 
   1098453111275520*betasv[{1}, {20}]*zeta[3] - 
   (3295359333826560*betasv[{2}, {20}]*zeta[3])/y - 
   (1281528629821440*betasv[{3}, {20}]*zeta[3])/y^2 - 
   (1446445*zeta[19])/(128*y^14) + (34459425*betasv[{0}, {4}]*zeta[19])/
    (8*y^15) + (103378275*betasv[{1}, {4}]*zeta[19])/(512*y^16), 
 pinablaBarFm[2, 10, 11, 8]/y^16 -> 
  -448168869400412160*betasv[{0, 2}, {4, 20}] - 
   171358685358981120*betasv[{1, 1}, {4, 20}] + 
   65907186676531200*betasv[{1, 1}, {20, 4}] - 
   6590718667653120*betasv[{2, 0}, {4, 20}] + 560211086750515200*
    betasv[{2, 0}, {20, 4}] - (ee[10]*pinablaBarE[2, 8])/(2*y^16) - 
   (41*pinablaBarE[2, 7]*pinablaBarE[10, 1])/(10*y^16) - 
   (74*pinablaBarE[2, 6]*pinablaBarE[10, 2])/(5*y^16) - 
   (154*pinablaBarE[2, 5]*pinablaBarE[10, 3])/(5*y^16) - 
   (203*pinablaBarE[2, 4]*pinablaBarE[10, 4])/(5*y^16) - 
   (35*pinablaBarE[2, 3]*pinablaBarE[10, 5])/y^16 - 
   (98*pinablaBarE[2, 2]*pinablaBarE[10, 6])/(5*y^16) + 
   4393812445102080*betasv[{0}, {20}]*zeta[3] + 
   (28559780893163520*betasv[{1}, {20}]*zeta[3])/y + 
   (18673702891683840*betasv[{2}, {20}]*zeta[3])/y^2 + 
   (2603601*zeta[19])/(64*y^15) - (1757430675*betasv[{0}, {4}]*zeta[19])/
    (128*y^16) - (103378275*betasv[{1}, {4}]*zeta[19])/(256*y^17), 
 pinablaBarFm[2, 10, 11, 9]/y^18 -> 
  4270785696639221760*betasv[{0, 1}, {4, 20}] - 
   263628746706124800*betasv[{0, 1}, {20, 4}] + 
   738160490777149440*betasv[{1, 0}, {4, 20}] - 
   4745317440710246400*betasv[{1, 0}, {20, 4}] - (ee[10]*pinablaBarE[2, 9])/
    (2*y^18) - (23*pinablaBarE[2, 8]*pinablaBarE[10, 1])/(5*y^18) - 
   (189*pinablaBarE[2, 7]*pinablaBarE[10, 2])/(10*y^18) - 
   (228*pinablaBarE[2, 6]*pinablaBarE[10, 3])/(5*y^18) - 
   (357*pinablaBarE[2, 5]*pinablaBarE[10, 4])/(5*y^18) - 
   (378*pinablaBarE[2, 4]*pinablaBarE[10, 5])/(5*y^18) - 
   (273*pinablaBarE[2, 3]*pinablaBarE[10, 6])/(5*y^18) - 
   (132*pinablaBarE[2, 2]*pinablaBarE[10, 7])/(5*y^18) + 
   (44700416*zeta[3])/11694375 - (123026748462858240*betasv[{0}, {20}]*
     zeta[3])/y - (177949404026634240*betasv[{1}, {20}]*zeta[3])/y^2 - 
   (49468419*zeta[19])/(512*y^16) + (930404475*betasv[{0}, {4}]*zeta[19])/
    (32*y^17) + (103378275*betasv[{1}, {4}]*zeta[19])/(256*y^18), 
 pinablaBarFm[2, 10, 11, 10]/y^20 -> 
  -20035784749665484800*betasv[{0, 0}, {4, 20}] + 
   20035784749665484800*betasv[{0, 0}, {20, 4}] - 
   (ee[10]*pinablaBarE[2, 10])/(2*y^20) - 
   (51*pinablaBarE[2, 9]*pinablaBarE[10, 1])/(10*y^20) - 
   (47*pinablaBarE[2, 8]*pinablaBarE[10, 2])/(2*y^20) - 
   (129*pinablaBarE[2, 7]*pinablaBarE[10, 3])/(2*y^20) - 
   (117*pinablaBarE[2, 6]*pinablaBarE[10, 4])/y^20 - 
   (147*pinablaBarE[2, 5]*pinablaBarE[10, 5])/y^20 - 
   (651*pinablaBarE[2, 4]*pinablaBarE[10, 6])/(5*y^20) - 
   (81*pinablaBarE[2, 3]*pinablaBarE[10, 7])/y^20 - 
   (69*pinablaBarE[2, 2]*pinablaBarE[10, 8])/(2*y^20) + 
   (ee[2]*pinablaBarE[10, 10])/(2*y^20) - (178801664*zeta[3])/(2338875*y) + 
   (834824364569395200*betasv[{0}, {20}]*zeta[3])/y^2 + 
   (14549535*zeta[19])/(128*y^17) - (1964187225*betasv[{0}, {4}]*zeta[19])/
    (64*y^18), pinablaBarFm[2, 11, 10, 0] -> 
  -11639628*betasv[{1, 10}, {4, 22}] + 11639628*betasv[{2, 9}, {4, 22}] + 
   11639628*betasv[{10, 1}, {22, 4}] - 11639628*betasv[{11, 0}, {22, 4}] - 
   (394691009570*betasv[{9}, {20}]*zeta[3])/4016053 - 
   7759752*betasv[{9}, {22}]*zeta[3] + (1939938*betasv[{10}, {22}]*zeta[3])/
    y - (46189*zeta[21])/(3932160*y^8) + (138567*betasv[{0}, {4}]*zeta[21])/
    (32768*y^9) - (138567*betasv[{1}, {4}]*zeta[21])/(131072*y^10), 
 pinablaBarFm[2, 11, 10, 1]/y^2 -> 46558512*betasv[{0, 10}, {4, 22}] + 
   372468096*betasv[{1, 9}, {4, 22}] - 419026608*betasv[{2, 8}, {4, 22}] - 
   465585120*betasv[{9, 1}, {22, 4}] + 465585120*betasv[{10, 0}, {22, 4}] + 
   (14208876344520*betasv[{8}, {20}]*zeta[3])/4016053 + 
   279351072*betasv[{8}, {22}]*zeta[3] - (62078016*betasv[{9}, {22}]*zeta[3])/
    y - (1939938*betasv[{10}, {22}]*zeta[3])/y^2 + 
   (46189*zeta[21])/(393216*y^9) - (692835*betasv[{0}, {4}]*zeta[21])/
    (16384*y^10) + (692835*betasv[{1}, {4}]*zeta[21])/(65536*y^11), 
 pinablaBarFm[2, 11, 10, 2]/y^4 -> -3352212864*betasv[{0, 9}, {4, 22}] - 
   10056638592*betasv[{1, 8}, {4, 22}] + 
   13408851456*betasv[{2, 7}, {4, 22}] + 
   16761064320*betasv[{8, 1}, {22, 4}] - 
   16761064320*betasv[{9, 0}, {22, 4}] - (ee[11]*pinablaBarE[2, 2])/(2*y^4) - 
   (454684043024640*betasv[{7}, {20}]*zeta[3])/4016053 - 
   8939234304*betasv[{7}, {22}]*zeta[3] + 
   (1676106432*betasv[{8}, {22}]*zeta[3])/y + 
   (139675536*betasv[{9}, {22}]*zeta[3])/y^2 - 
   (508079*zeta[21])/(491520*y^10) + (6235515*betasv[{0}, {4}]*zeta[21])/
    (16384*y^11) - (6235515*betasv[{1}, {4}]*zeta[21])/(65536*y^12), 
 pinablaBarFm[2, 11, 10, 3]/y^6 -> 160906217472*betasv[{0, 8}, {4, 22}] + 
   214541623296*betasv[{1, 7}, {4, 22}] - 
   375447840768*betasv[{2, 6}, {4, 22}] - 
   536354058240*betasv[{7, 1}, {22, 4}] + 
   536354058240*betasv[{8, 0}, {22, 4}] - (ee[11]*pinablaBarE[2, 3])/
    (2*y^6) - (7*pinablaBarE[2, 2]*pinablaBarE[11, 1])/(5*y^6) + 
   (12731153204689920*betasv[{6}, {20}]*zeta[3])/4016053 + 
   250298560512*betasv[{6}, {22}]*zeta[3] - 
   (35756937216*betasv[{7}, {22}]*zeta[3])/y - 
   (6704425728*betasv[{8}, {22}]*zeta[3])/y^2 + 
   (323323*zeta[21])/(40960*y^11) - (6235515*betasv[{0}, {4}]*zeta[21])/
    (2048*y^12) + (6235515*betasv[{1}, {4}]*zeta[21])/(8192*y^13), 
 pinablaBarFm[2, 11, 10, 4]/y^8 -> -6007165452288*betasv[{0, 7}, {4, 22}] - 
   3003582726144*betasv[{1, 6}, {4, 22}] + 
   9010748178432*betasv[{2, 5}, {4, 22}] + 
   15017913630720*betasv[{6, 1}, {22, 4}] - 
   15017913630720*betasv[{7, 0}, {22, 4}] - (ee[11]*pinablaBarE[2, 4])/
    (2*y^8) - (19*pinablaBarE[2, 3]*pinablaBarE[11, 1])/(10*y^8) - 
   (13*pinablaBarE[2, 2]*pinablaBarE[11, 2])/(5*y^8) - 
   (305547676912558080*betasv[{5}, {20}]*zeta[3])/4016053 - 
   6007165452288*betasv[{5}, {22}]*zeta[3] + 
   (500597121024*betasv[{6}, {22}]*zeta[3])/y + 
   (250298560512*betasv[{7}, {22}]*zeta[3])/y^2 - 
   (4203199*zeta[21])/(81920*y^12) + (43648605*betasv[{0}, {4}]*zeta[21])/
    (2048*y^13) - (43648605*betasv[{1}, {4}]*zeta[21])/(8192*y^14), 
 pinablaBarFm[2, 11, 10, 5]/y^10 -> 180214963568640*betasv[{0, 6}, {4, 22}] - 
   180214963568640*betasv[{2, 4}, {4, 22}] - 
   360429927137280*betasv[{5, 1}, {22, 4}] + 
   360429927137280*betasv[{6, 0}, {22, 4}] - (ee[11]*pinablaBarE[2, 5])/
    (2*y^10) - (12*pinablaBarE[2, 4]*pinablaBarE[11, 1])/(5*y^10) - 
   (9*pinablaBarE[2, 3]*pinablaBarE[11, 2])/(2*y^10) - 
   (4*pinablaBarE[2, 2]*pinablaBarE[11, 3])/y^10 + 
   (6110953538251161600*betasv[{4}, {20}]*zeta[3])/4016053 + 
   120143309045760*betasv[{4}, {22}]*zeta[3] - 
   (7508956815360*betasv[{6}, {22}]*zeta[3])/y^2 + 
   (2263261*zeta[21])/(8192*y^13) - (130945815*betasv[{0}, {4}]*zeta[21])/
    (1024*y^14) + (130945815*betasv[{1}, {4}]*zeta[21])/(4096*y^15), 
 pinablaBarFm[2, 11, 10, 6]/y^12 -> 
  -4325159125647360*betasv[{0, 5}, {4, 22}] + 
   1441719708549120*betasv[{1, 4}, {4, 22}] + 
   2883439417098240*betasv[{2, 3}, {4, 22}] + 
   7208598542745600*betasv[{4, 1}, {22, 4}] - 
   7208598542745600*betasv[{5, 0}, {22, 4}] - (ee[11]*pinablaBarE[2, 6])/
    (2*y^12) - (29*pinablaBarE[2, 5]*pinablaBarE[11, 1])/(10*y^12) - 
   (69*pinablaBarE[2, 4]*pinablaBarE[11, 2])/(10*y^12) - 
   (17*pinablaBarE[2, 3]*pinablaBarE[11, 3])/(2*y^12) - 
   (11*pinablaBarE[2, 2]*pinablaBarE[11, 4])/(2*y^12) - 
   (97775256612018585600*betasv[{3}, {20}]*zeta[3])/4016053 - 
   1922292944732160*betasv[{3}, {22}]*zeta[3] - 
   (240286618091520*betasv[{4}, {22}]*zeta[3])/y + 
   (180214963568640*betasv[{5}, {22}]*zeta[3])/y^2 - 
   (4849845*zeta[21])/(4096*y^14) + (654729075*betasv[{0}, {4}]*zeta[21])/
    (1024*y^15) - (654729075*betasv[{1}, {4}]*zeta[21])/(4096*y^16), 
 pinablaBarFm[2, 11, 10, 7]/y^14 -> 
  80736303678750720*betasv[{0, 4}, {4, 22}] - 
   46135030673571840*betasv[{1, 3}, {4, 22}] - 
   34601273005178880*betasv[{2, 2}, {4, 22}] - 
   115337576683929600*betasv[{3, 1}, {22, 4}] + 
   115337576683929600*betasv[{4, 0}, {22, 4}] - (ee[11]*pinablaBarE[2, 7])/
    (2*y^14) - (17*pinablaBarE[2, 6]*pinablaBarE[11, 1])/(5*y^14) - 
   (49*pinablaBarE[2, 5]*pinablaBarE[11, 2])/(5*y^14) - 
   (77*pinablaBarE[2, 4]*pinablaBarE[11, 3])/(5*y^14) - 
   (14*pinablaBarE[2, 3]*pinablaBarE[11, 4])/y^14 - 
   (7*pinablaBarE[2, 2]*pinablaBarE[11, 5])/y^14 + 
   (1173303079344223027200*betasv[{2}, {20}]*zeta[3])/4016053 + 
   23067515336785920*betasv[{2}, {22}]*zeta[3] + 
   (7689171778928640*betasv[{3}, {22}]*zeta[3])/y - 
   (3364012653281280*betasv[{4}, {22}]*zeta[3])/y^2 + 
   (969969*zeta[21])/(256*y^15) - (654729075*betasv[{0}, {4}]*zeta[21])/
    (256*y^16) + (654729075*betasv[{1}, {4}]*zeta[21])/(1024*y^17), 
 pinablaBarFm[2, 11, 10, 8]/y^16 -> 
  -1107240736165724160*betasv[{0, 3}, {4, 22}] + 
   830430552124293120*betasv[{1, 2}, {4, 22}] + 
   276810184041431040*betasv[{2, 1}, {4, 22}] + 
   1384050920207155200*betasv[{2, 1}, {22, 4}] - 
   1384050920207155200*betasv[{3, 0}, {22, 4}] - (ee[11]*pinablaBarE[2, 8])/
    (2*y^16) - (39*pinablaBarE[2, 7]*pinablaBarE[11, 1])/(10*y^16) - 
   (66*pinablaBarE[2, 6]*pinablaBarE[11, 2])/(5*y^16) - 
   (126*pinablaBarE[2, 5]*pinablaBarE[11, 3])/(5*y^16) - 
   (147*pinablaBarE[2, 4]*pinablaBarE[11, 4])/(5*y^16) - 
   (21*pinablaBarE[2, 3]*pinablaBarE[11, 5])/y^16 - 
   (42*pinablaBarE[2, 2]*pinablaBarE[11, 6])/(5*y^16) - 
   (9386424634753784217600*betasv[{1}, {20}]*zeta[3])/4016053 - 
   184540122694287360*betasv[{1}, {22}]*zeta[3] - 
   (138405092020715520*betasv[{2}, {22}]*zeta[3])/y + 
   (46135030673571840*betasv[{3}, {22}]*zeta[3])/y^2 - 
   (16489473*zeta[21])/(2048*y^16) + (1964187225*betasv[{0}, {4}]*zeta[21])/
    (256*y^17) - (1964187225*betasv[{1}, {4}]*zeta[21])/(1024*y^18), 
 pinablaBarFm[2, 11, 10, 9]/y^18 -> 
  9965166625491517440*betasv[{0, 2}, {4, 22}] - 
   8857925889325793280*betasv[{1, 1}, {4, 22}] - 
   11072407361657241600*betasv[{1, 1}, {22, 4}] - 
   1107240736165724160*betasv[{2, 0}, {4, 22}] + 
   11072407361657241600*betasv[{2, 0}, {22, 4}] - 
   (ee[11]*pinablaBarE[2, 9])/(2*y^18) - 
   (22*pinablaBarE[2, 8]*pinablaBarE[11, 1])/(5*y^18) - 
   (171*pinablaBarE[2, 7]*pinablaBarE[11, 2])/(10*y^18) - 
   (192*pinablaBarE[2, 6]*pinablaBarE[11, 3])/(5*y^18) - 
   (273*pinablaBarE[2, 5]*pinablaBarE[11, 4])/(5*y^18) - 
   (252*pinablaBarE[2, 4]*pinablaBarE[11, 5])/(5*y^18) - 
   (147*pinablaBarE[2, 3]*pinablaBarE[11, 6])/(5*y^18) - 
   (48*pinablaBarE[2, 2]*pinablaBarE[11, 7])/(5*y^18) + 
   (37545698539015136870400*betasv[{0}, {20}]*zeta[3])/4016053 + 
   738160490777149440*betasv[{0}, {22}]*zeta[3] + 
   (1476320981554298880*betasv[{1}, {22}]*zeta[3])/y - 
   (415215276062146560*betasv[{2}, {22}]*zeta[3])/y^2 + 
   (8729721*zeta[21])/(1024*y^17) - (1964187225*betasv[{0}, {4}]*zeta[21])/
    (128*y^18) + (1964187225*betasv[{1}, {4}]*zeta[21])/(512*y^19), 
 pinablaBarFm[2, 11, 12, 0] -> -11639628*betasv[{1, 10}, {4, 22}] - 
   10581480*betasv[{2, 9}, {4, 22}] + 11639628*betasv[{10, 1}, {22, 4}] + 
   10581480*betasv[{11, 0}, {22, 4}] + 7054320*betasv[{9}, {22}]*zeta[3] + 
   (1939938*betasv[{10}, {22}]*zeta[3])/y + (4199*zeta[21])/(1310720*y^8) - 
   (62985*betasv[{0}, {4}]*zeta[21])/(16384*y^9) - 
   (138567*betasv[{1}, {4}]*zeta[21])/(131072*y^10), 
 pinablaBarFm[2, 11, 12, 1]/y^2 -> 46558512*betasv[{0, 10}, {4, 22}] + 
   550236960*betasv[{1, 9}, {4, 22}] + 380933280*betasv[{2, 8}, {4, 22}] - 
   465585120*betasv[{9, 1}, {22, 4}] - 512143632*betasv[{10, 0}, {22, 4}] - 
   253955520*betasv[{8}, {22}]*zeta[3] - (91706160*betasv[{9}, {22}]*zeta[3])/
    y - (1939938*betasv[{10}, {22}]*zeta[3])/y^2 - 
   (46189*zeta[21])/(983040*y^9) + (1524237*betasv[{0}, {4}]*zeta[21])/
    (32768*y^10) + (692835*betasv[{1}, {4}]*zeta[21])/(65536*y^11), 
 pinablaBarFm[2, 11, 12, 2]/y^4 -> -4063288320*betasv[{0, 9}, {4, 22}] - 
   22855996800*betasv[{1, 8}, {4, 22}] - 
   12189864960*betasv[{2, 7}, {4, 22}] + 
   16761064320*betasv[{8, 1}, {22, 4}] + 
   22348085760*betasv[{9, 0}, {22, 4}] - (ee[11]*pinablaBarE[2, 2])/(2*y^4) + 
   8126576640*betasv[{7}, {22}]*zeta[3] + 
   (3809332800*betasv[{8}, {22}]*zeta[3])/y + 
   (169303680*betasv[{9}, {22}]*zeta[3])/y^2 + 
   (600457*zeta[21])/(983040*y^10) - (2078505*betasv[{0}, {4}]*zeta[21])/
    (4096*y^11) - (6235515*betasv[{1}, {4}]*zeta[21])/(65536*y^12), 
 pinablaBarFm[2, 11, 12, 3]/y^6 -> 237702366720*betasv[{0, 8}, {4, 22}] + 
   828910817280*betasv[{1, 7}, {4, 22}] + 
   341316218880*betasv[{2, 6}, {4, 22}] - 
   536354058240*betasv[{7, 1}, {22, 4}] - 
   871575344640*betasv[{8, 0}, {22, 4}] - (ee[11]*pinablaBarE[2, 3])/
    (2*y^6) - (35*pinablaBarE[2, 2]*pinablaBarE[11, 1])/(22*y^6) - 
   227544145920*betasv[{6}, {22}]*zeta[3] - 
   (138151802880*betasv[{7}, {22}]*zeta[3])/y - 
   (9904265280*betasv[{8}, {22}]*zeta[3])/y^2 - 
   (1146327*zeta[21])/(163840*y^11) + (81061695*betasv[{0}, {4}]*zeta[21])/
    (16384*y^12) + (6235515*betasv[{1}, {4}]*zeta[21])/(8192*y^13), 
 pinablaBarFm[2, 11, 12, 4]/y^8 -> -10922119004160*betasv[{0, 7}, {4, 22}] - 
   25940032634880*betasv[{1, 6}, {4, 22}] - 
   8191589253120*betasv[{2, 5}, {4, 22}] + 
   15017913630720*betasv[{6, 1}, {22, 4}] + 
   30035827261440*betasv[{7, 0}, {22, 4}] - (ee[11]*pinablaBarE[2, 4])/
    (2*y^8) - (23*pinablaBarE[2, 3]*pinablaBarE[11, 1])/(11*y^8) - 
   (37*pinablaBarE[2, 2]*pinablaBarE[11, 2])/(11*y^8) + 
   5461059502080*betasv[{5}, {22}]*zeta[3] + 
   (4323338772480*betasv[{6}, {22}]*zeta[3])/y + 
   (455088291840*betasv[{7}, {22}]*zeta[3])/y^2 + 
   (1146327*zeta[21])/(16384*y^12) - (43648605*betasv[{0}, {4}]*zeta[21])/
    (1024*y^13) - (43648605*betasv[{1}, {4}]*zeta[21])/(8192*y^14), 
 pinablaBarFm[2, 11, 12, 5]/y^10 -> 409579462656000*betasv[{0, 6}, {4, 22}] + 
   688093497262080*betasv[{1, 5}, {4, 22}] + 
   163831785062400*betasv[{2, 4}, {4, 22}] - 
   360429927137280*betasv[{5, 1}, {22, 4}] - 
   901074817843200*betasv[{6, 0}, {22, 4}] - (ee[11]*pinablaBarE[2, 5])/
    (2*y^10) - (57*pinablaBarE[2, 4]*pinablaBarE[11, 1])/(22*y^10) - 
   (60*pinablaBarE[2, 3]*pinablaBarE[11, 2])/(11*y^10) - 
   (65*pinablaBarE[2, 2]*pinablaBarE[11, 3])/(11*y^10) - 
   109221190041600*betasv[{4}, {22}]*zeta[3] - 
   (114682249543680*betasv[{5}, {22}]*zeta[3])/y - 
   (17065810944000*betasv[{6}, {22}]*zeta[3])/y^2 - 
   (617253*zeta[21])/(1024*y^13) + (654729075*betasv[{0}, {4}]*zeta[21])/
    (2048*y^14) + (130945815*betasv[{1}, {4}]*zeta[21])/(4096*y^15), 
 pinablaBarFm[2, 11, 12, 6]/y^12 -> 
  -12582281092792320*betasv[{0, 5}, {4, 22}] - 
   15072524225740800*betasv[{1, 4}, {4, 22}] - 
   2621308560998400*betasv[{2, 3}, {4, 22}] + 
   7208598542745600*betasv[{4, 1}, {22, 4}] + 
   23067515336785920*betasv[{5, 0}, {22, 4}] - (ee[11]*pinablaBarE[2, 6])/
    (2*y^12) - (34*pinablaBarE[2, 5]*pinablaBarE[11, 1])/(11*y^12) - 
   (177*pinablaBarE[2, 4]*pinablaBarE[11, 2])/(22*y^12) - 
   (125*pinablaBarE[2, 3]*pinablaBarE[11, 3])/(11*y^12) - 
   (205*pinablaBarE[2, 2]*pinablaBarE[11, 4])/(22*y^12) + 
   1747539040665600*betasv[{3}, {22}]*zeta[3] + 
   (2512087370956800*betasv[{4}, {22}]*zeta[3])/y + 
   (524261712199680*betasv[{5}, {22}]*zeta[3])/y^2 + 
   (4497129*zeta[21])/(1024*y^14) - (130945815*betasv[{0}, {4}]*zeta[21])/
    (64*y^15) - (654729075*betasv[{1}, {4}]*zeta[21])/(4096*y^16), 
 pinablaBarFm[2, 11, 12, 7]/y^14 -> 
  311935718758809600*betasv[{0, 4}, {4, 22}] + 
   262130856099840000*betasv[{1, 3}, {4, 22}] + 
   31455702731980800*betasv[{2, 2}, {4, 22}] - 
   115337576683929600*betasv[{3, 1}, {22, 4}] - 
   490184700906700800*betasv[{4, 0}, {22, 4}] - (ee[11]*pinablaBarE[2, 7])/
    (2*y^14) - (79*pinablaBarE[2, 6]*pinablaBarE[11, 1])/(22*y^14) - 
   (245*pinablaBarE[2, 5]*pinablaBarE[11, 2])/(22*y^14) - 
   (427*pinablaBarE[2, 4]*pinablaBarE[11, 3])/(22*y^14) - 
   (455*pinablaBarE[2, 3]*pinablaBarE[11, 4])/(22*y^14) - 
   (301*pinablaBarE[2, 2]*pinablaBarE[11, 5])/(22*y^14) - 
   20970468487987200*betasv[{2}, {22}]*zeta[3] - 
   (43688476016640000*betasv[{3}, {22}]*zeta[3])/y - 
   (12997321614950400*betasv[{4}, {22}]*zeta[3])/y^2 - 
   (13491387*zeta[21])/(512*y^15) + (11130394275*betasv[{0}, {4}]*zeta[21])/
    (1024*y^16) + (654729075*betasv[{1}, {4}]*zeta[21])/(1024*y^17), 
 pinablaBarFm[2, 11, 12, 8]/y^16 -> 
  -6039494924540313600*betasv[{0, 3}, {4, 22}] - 
   3397215895053926400*betasv[{1, 2}, {4, 22}] - 
   251645621855846400*betasv[{2, 1}, {4, 22}] + 
   1384050920207155200*betasv[{2, 1}, {22, 4}] + 
   8304305521242931200*betasv[{3, 0}, {22, 4}] - (ee[11]*pinablaBarE[2, 8])/
    (2*y^16) - (45*pinablaBarE[2, 7]*pinablaBarE[11, 1])/(11*y^16) - 
   (162*pinablaBarE[2, 6]*pinablaBarE[11, 2])/(11*y^16) - 
   (336*pinablaBarE[2, 5]*pinablaBarE[11, 3])/(11*y^16) - 
   (441*pinablaBarE[2, 4]*pinablaBarE[11, 4])/(11*y^16) - 
   (378*pinablaBarE[2, 3]*pinablaBarE[11, 5])/(11*y^16) - 
   (210*pinablaBarE[2, 2]*pinablaBarE[11, 6])/(11*y^16) + 
   167763747903897600*betasv[{1}, {22}]*zeta[3] + 
   (566202649175654400*betasv[{2}, {22}]*zeta[3])/y + 
   (251645621855846400*betasv[{3}, {22}]*zeta[3])/y^2 + 
   (256336353*zeta[21])/(2048*y^16) - (5892561675*betasv[{0}, {4}]*zeta[21])/
    (128*y^17) - (1964187225*betasv[{1}, {4}]*zeta[21])/(1024*y^18), 
 pinablaBarFm[2, 11, 12, 9]/y^18 -> 
  86062802674699468800*betasv[{0, 2}, {4, 22}] + 
   29190892135278182400*betasv[{1, 1}, {4, 22}] - 
   11072407361657241600*betasv[{1, 1}, {22, 4}] + 
   1006582487423385600*betasv[{2, 0}, {4, 22}] - 
   105187869935743795200*betasv[{2, 0}, {22, 4}] - 
   (ee[11]*pinablaBarE[2, 9])/(2*y^18) - 
   (101*pinablaBarE[2, 8]*pinablaBarE[11, 1])/(22*y^18) - 
   (207*pinablaBarE[2, 7]*pinablaBarE[11, 2])/(11*y^18) - 
   (498*pinablaBarE[2, 6]*pinablaBarE[11, 3])/(11*y^18) - 
   (777*pinablaBarE[2, 5]*pinablaBarE[11, 4])/(11*y^18) - 
   (819*pinablaBarE[2, 4]*pinablaBarE[11, 5])/(11*y^18) - 
   (588*pinablaBarE[2, 3]*pinablaBarE[11, 6])/(11*y^18) - 
   (282*pinablaBarE[2, 2]*pinablaBarE[11, 7])/(11*y^18) - 
   671054991615590400*betasv[{0}, {22}]*zeta[3] - 
   (4865148689213030400*betasv[{1}, {22}]*zeta[3])/y - 
   (3585950111445811200*betasv[{2}, {22}]*zeta[3])/y^2 - 
   (226179135*zeta[21])/(512*y^17) + (37319557275*betasv[{0}, {4}]*zeta[21])/
    (256*y^18) + (1964187225*betasv[{1}, {4}]*zeta[21])/(512*y^19), 
 pinablaBarFm[2, 11, 12, 10]/y^20 -> 
  -805265989938708480000*betasv[{0, 1}, {4, 22}] + 
   44289629446628966400*betasv[{0, 1}, {22, 4}] - 
   124816228440499814400*betasv[{1, 0}, {4, 22}] + 
   885792588932579328000*betasv[{1, 0}, {22, 4}] - 
   (ee[11]*pinablaBarE[2, 10])/(2*y^20) - 
   (56*pinablaBarE[2, 9]*pinablaBarE[11, 1])/(11*y^20) - 
   (515*pinablaBarE[2, 8]*pinablaBarE[11, 2])/(22*y^20) - 
   (705*pinablaBarE[2, 7]*pinablaBarE[11, 3])/(11*y^20) - 
   (1275*pinablaBarE[2, 6]*pinablaBarE[11, 4])/(11*y^20) - 
   (1596*pinablaBarE[2, 5]*pinablaBarE[11, 5])/(11*y^20) - 
   (1407*pinablaBarE[2, 4]*pinablaBarE[11, 6])/(11*y^20) - 
   (870*pinablaBarE[2, 3]*pinablaBarE[11, 7])/(11*y^20) - 
   (735*pinablaBarE[2, 2]*pinablaBarE[11, 8])/(22*y^20) + 
   (159094784*zeta[3])/10758825 + (20802704740083302400*betasv[{0}, {22}]*
     zeta[3])/y + (33552749580779520000*betasv[{1}, {22}]*zeta[3])/y^2 + 
   (527751315*zeta[21])/(512*y^18) - (9820936125*betasv[{0}, {4}]*zeta[21])/
    (32*y^19) - (1964187225*betasv[{1}, {4}]*zeta[21])/(512*y^20), 
 pinablaBarFm[2, 11, 12, 11]/y^22 -> 
  3720328873516833177600*betasv[{0, 0}, {4, 22}] - 
   3720328873516833177600*betasv[{0, 0}, {22, 4}] - 
   (ee[11]*pinablaBarE[2, 11])/(2*y^22) - 
   (123*pinablaBarE[2, 10]*pinablaBarE[11, 1])/(22*y^22) - 
   (57*pinablaBarE[2, 9]*pinablaBarE[11, 2])/(2*y^22) - 
   (175*pinablaBarE[2, 8]*pinablaBarE[11, 3])/(2*y^22) - 
   (180*pinablaBarE[2, 7]*pinablaBarE[11, 4])/y^22 - 
   (261*pinablaBarE[2, 6]*pinablaBarE[11, 5])/y^22 - 
   (273*pinablaBarE[2, 5]*pinablaBarE[11, 6])/y^22 - 
   (207*pinablaBarE[2, 4]*pinablaBarE[11, 7])/y^22 - 
   (225*pinablaBarE[2, 3]*pinablaBarE[11, 8])/(2*y^22) - 
   (85*pinablaBarE[2, 2]*pinablaBarE[11, 9])/(2*y^22) + 
   (ee[2]*pinablaBarE[11, 11])/(2*y^22) - (318189568*zeta[3])/(978075*y) - 
   (155013703063201382400*betasv[{0}, {22}]*zeta[3])/y^2 - 
   (305540235*zeta[21])/(256*y^19) + (41247931725*betasv[{0}, {4}]*zeta[21])/
    (128*y^20), pinablaBarFm[2, 12, 11, 0] -> 
  -48674808*betasv[{1, 11}, {4, 24}] + 48674808*betasv[{2, 10}, {4, 24}] + 
   48674808*betasv[{11, 1}, {24, 4}] - 48674808*betasv[{12, 0}, {24, 4}] - 
   (1755948832039*betasv[{10}, {22}]*zeta[3])/4272565 - 
   32449872*betasv[{10}, {24}]*zeta[3] + (8112468*betasv[{11}, {24}]*zeta[3])/
    y - (29393*zeta[23])/(2621440*y^9) + (264537*betasv[{0}, {4}]*zeta[23])/
    (65536*y^10) - (264537*betasv[{1}, {4}]*zeta[23])/(262144*y^11), 
 pinablaBarFm[2, 12, 11, 1]/y^2 -> 194699232*betasv[{0, 11}, {4, 24}] + 
   1752293088*betasv[{1, 10}, {4, 24}] - 1946992320*betasv[{2, 9}, {4, 24}] - 
   2141691552*betasv[{10, 1}, {24, 4}] + 
   2141691552*betasv[{11, 0}, {24, 4}] + 
   (14047590656312*betasv[{9}, {22}]*zeta[3])/854513 + 
   1297994880*betasv[{9}, {24}]*zeta[3] - 
   (292048848*betasv[{10}, {24}]*zeta[3])/y - 
   (8112468*betasv[{11}, {24}]*zeta[3])/y^2 + 
   (323323*zeta[23])/(2621440*y^10) - (2909907*betasv[{0}, {4}]*zeta[23])/
    (65536*y^11) + (2909907*betasv[{1}, {4}]*zeta[23])/(262144*y^12), 
 pinablaBarFm[2, 12, 11, 2]/y^4 -> -15575938560*betasv[{0, 10}, {4, 24}] - 
   54515784960*betasv[{1, 9}, {4, 24}] + 
   70091723520*betasv[{2, 8}, {4, 24}] + 
   85667662080*betasv[{9, 1}, {24, 4}] - 
   85667662080*betasv[{10, 0}, {24, 4}] - (ee[12]*pinablaBarE[2, 2])/
    (2*y^4) - (505713263627232*betasv[{8}, {22}]*zeta[3])/854513 - 
   46727815680*betasv[{8}, {24}]*zeta[3] + 
   (9085964160*betasv[{9}, {24}]*zeta[3])/y + 
   (648997440*betasv[{10}, {24}]*zeta[3])/y^2 - 
   (793611*zeta[23])/(655360*y^11) + (14549535*betasv[{0}, {4}]*zeta[23])/
    (32768*y^12) - (14549535*betasv[{1}, {4}]*zeta[23])/(131072*y^13), 
 pinablaBarFm[2, 12, 11, 3]/y^6 -> 841100682240*betasv[{0, 9}, {4, 24}] + 
   1401834470400*betasv[{1, 8}, {4, 24}] - 
   2242935152640*betasv[{2, 7}, {4, 24}] - 
   3084035834880*betasv[{8, 1}, {24, 4}] + 
   3084035834880*betasv[{9, 0}, {24, 4}] - (ee[12]*pinablaBarE[2, 3])/
    (2*y^6) - (31*pinablaBarE[2, 2]*pinablaBarE[12, 1])/(22*y^6) + 
   (16182824436071424*betasv[{7}, {22}]*zeta[3])/854513 + 
   1495290101760*betasv[{7}, {24}]*zeta[3] - 
   (233639078400*betasv[{8}, {24}]*zeta[3])/y - 
   (35045861760*betasv[{9}, {24}]*zeta[3])/y^2 + 
   (3438981*zeta[23])/(327680*y^12) - (130945815*betasv[{0}, {4}]*zeta[23])/
    (32768*y^13) + (130945815*betasv[{1}, {4}]*zeta[23])/(131072*y^14), 
 pinablaBarFm[2, 12, 11, 4]/y^8 -> -35886962442240*betasv[{0, 8}, {4, 24}] - 
   26915221831680*betasv[{1, 7}, {4, 24}] + 
   62802184273920*betasv[{2, 6}, {4, 24}] + 
   98689146716160*betasv[{7, 1}, {24, 4}] - 
   98689146716160*betasv[{8, 0}, {24, 4}] - (ee[12]*pinablaBarE[2, 4])/
    (2*y^8) - (21*pinablaBarE[2, 3]*pinablaBarE[12, 1])/(11*y^8) - 
   (29*pinablaBarE[2, 2]*pinablaBarE[12, 2])/(11*y^8) - 
   (453119084209999872*betasv[{6}, {22}]*zeta[3])/854513 - 
   41868122849280*betasv[{6}, {24}]*zeta[3] + 
   (4485870305280*betasv[{7}, {24}]*zeta[3])/y + 
   (1495290101760*betasv[{8}, {24}]*zeta[3])/y^2 - 
   (12962313*zeta[23])/(163840*y^13) + (130945815*betasv[{0}, {4}]*zeta[23])/
    (4096*y^14) - (130945815*betasv[{1}, {4}]*zeta[23])/(16384*y^15), 
 pinablaBarFm[2, 12, 11, 5]/y^10 -> 
  1256043685478400*betasv[{0, 7}, {4, 24}] + 
   251208737095680*betasv[{1, 6}, {4, 24}] - 1507252422574080*
    betasv[{2, 5}, {4, 24}] - 2763296108052480*betasv[{6, 1}, {24, 4}] + 
   2763296108052480*betasv[{7, 0}, {24, 4}] - (ee[12]*pinablaBarE[2, 5])/
    (2*y^10) - (53*pinablaBarE[2, 4]*pinablaBarE[12, 1])/(22*y^10) - 
   (50*pinablaBarE[2, 3]*pinablaBarE[12, 2])/(11*y^10) - 
   (45*pinablaBarE[2, 2]*pinablaBarE[12, 3])/(11*y^10) + 
   (10874858021039996928*betasv[{5}, {22}]*zeta[3])/854513 + 
   1004834948382720*betasv[{5}, {24}]*zeta[3] - 
   (41868122849280*betasv[{6}, {24}]*zeta[3])/y - 
   (52335153561600*betasv[{7}, {24}]*zeta[3])/y^2 + 
   (16665831*zeta[23])/(32768*y^14) - (916620705*betasv[{0}, {4}]*zeta[23])/
    (4096*y^15) + (916620705*betasv[{1}, {4}]*zeta[23])/(16384*y^16), 
 pinablaBarFm[2, 12, 11, 6]/y^12 -> 
  -36174058141777920*betasv[{0, 6}, {4, 24}] + 
   6029009690296320*betasv[{1, 5}, {4, 24}] + 
   30145048451481600*betasv[{2, 4}, {4, 24}] + 
   66319106593259520*betasv[{5, 1}, {24, 4}] - 
   66319106593259520*betasv[{6, 0}, {24, 4}] - (ee[12]*pinablaBarE[2, 6])/
    (2*y^12) - (32*pinablaBarE[2, 5]*pinablaBarE[12, 1])/(11*y^12) - 
   (153*pinablaBarE[2, 4]*pinablaBarE[12, 2])/(22*y^12) - 
   (95*pinablaBarE[2, 3]*pinablaBarE[12, 3])/(11*y^12) - 
   (125*pinablaBarE[2, 2]*pinablaBarE[12, 4])/(22*y^12) - 
   (217497160420799938560*betasv[{4}, {22}]*zeta[3])/854513 - 
   20096698967654400*betasv[{4}, {24}]*zeta[3] - 
   (1004834948382720*betasv[{5}, {24}]*zeta[3])/y + 
   (1507252422574080*betasv[{6}, {24}]*zeta[3])/y^2 - 
   (5555277*zeta[23])/(2048*y^15) + (2749862115*betasv[{0}, {4}]*zeta[23])/
    (2048*y^16) - (2749862115*betasv[{1}, {4}]*zeta[23])/(8192*y^17), 
 pinablaBarFm[2, 12, 11, 7]/y^14 -> 
  844061356641484800*betasv[{0, 5}, {4, 24}] - 
   361740581417779200*betasv[{1, 4}, {4, 24}] - 
   482320775223705600*betasv[{2, 3}, {4, 24}] - 
   1326382131865190400*betasv[{4, 1}, {24, 4}] + 
   1326382131865190400*betasv[{5, 0}, {24, 4}] - (ee[12]*pinablaBarE[2, 7])/
    (2*y^14) - (75*pinablaBarE[2, 6]*pinablaBarE[12, 1])/(22*y^14) - 
   (217*pinablaBarE[2, 5]*pinablaBarE[12, 2])/(22*y^14) - 
   (343*pinablaBarE[2, 4]*pinablaBarE[12, 3])/(22*y^14) - 
   (315*pinablaBarE[2, 3]*pinablaBarE[12, 4])/(22*y^14) - 
   (161*pinablaBarE[2, 2]*pinablaBarE[12, 5])/(22*y^14) + 
   (3479954566732799016960*betasv[{3}, {22}]*zeta[3])/854513 + 
   321547183482470400*betasv[{3}, {24}]*zeta[3] + 
   (60290096902963200*betasv[{4}, {24}]*zeta[3])/y - 
   (35169223193395200*betasv[{5}, {24}]*zeta[3])/y^2 + 
   (94439709*zeta[23])/(8192*y^16) - (13749310575*betasv[{0}, {4}]*zeta[23])/
    (2048*y^17) + (13749310575*betasv[{1}, {4}]*zeta[23])/(8192*y^18), 
 pinablaBarFm[2, 12, 11, 8]/y^16 -> 
  -15434264807158579200*betasv[{0, 4}, {4, 24}] + 
   9646415504474112000*betasv[{1, 3}, {4, 24}] + 
   5787849302684467200*betasv[{2, 2}, {4, 24}] + 
   21222114109843046400*betasv[{3, 1}, {24, 4}] - 
   21222114109843046400*betasv[{4, 0}, {24, 4}] - 
   (ee[12]*pinablaBarE[2, 8])/(2*y^16) - 
   (43*pinablaBarE[2, 7]*pinablaBarE[12, 1])/(11*y^16) - 
   (146*pinablaBarE[2, 6]*pinablaBarE[12, 2])/(11*y^16) - 
   (280*pinablaBarE[2, 5]*pinablaBarE[12, 3])/(11*y^16) - 
   (329*pinablaBarE[2, 4]*pinablaBarE[12, 4])/(11*y^16) - 
   (238*pinablaBarE[2, 3]*pinablaBarE[12, 5])/(11*y^16) - 
   (98*pinablaBarE[2, 2]*pinablaBarE[12, 6])/(11*y^16) - 
   (41759454800793588203520*betasv[{2}, {22}]*zeta[3])/854513 - 
   3858566201789644800*betasv[{2}, {24}]*zeta[3] - 
   (1607735917412352000*betasv[{3}, {24}]*zeta[3])/y + 
   (643094366964940800*betasv[{4}, {24}]*zeta[3])/y^2 - 
   (149992479*zeta[23])/(4096*y^17) + (13749310575*betasv[{0}, {4}]*zeta[23])/
    (512*y^18) - (13749310575*betasv[{1}, {4}]*zeta[23])/(2048*y^19), 
 pinablaBarFm[2, 12, 11, 9]/y^18 -> 
  208362574896640819200*betasv[{0, 3}, {4, 24}] - 
   162059780475165081600*betasv[{1, 2}, {4, 24}] - 
   46302794421475737600*betasv[{2, 1}, {4, 24}] - 
   254665369318116556800*betasv[{2, 1}, {24, 4}] + 
   254665369318116556800*betasv[{3, 0}, {24, 4}] - 
   (ee[12]*pinablaBarE[2, 9])/(2*y^18) - 
   (97*pinablaBarE[2, 8]*pinablaBarE[12, 1])/(22*y^18) - 
   (189*pinablaBarE[2, 7]*pinablaBarE[12, 2])/(11*y^18) - 
   (426*pinablaBarE[2, 6]*pinablaBarE[12, 3])/(11*y^18) - 
   (609*pinablaBarE[2, 5]*pinablaBarE[12, 4])/(11*y^18) - 
   (567*pinablaBarE[2, 4]*pinablaBarE[12, 5])/(11*y^18) - 
   (336*pinablaBarE[2, 3]*pinablaBarE[12, 6])/(11*y^18) - 
   (114*pinablaBarE[2, 2]*pinablaBarE[12, 7])/(11*y^18) + 
   (334075638406348705628160*betasv[{1}, {22}]*zeta[3])/854513 + 
   30868529614317158400*betasv[{1}, {24}]*zeta[3] + 
   (27009963412527513600*betasv[{2}, {24}]*zeta[3])/y - 
   (8681773954026700800*betasv[{3}, {24}]*zeta[3])/y^2 + 
   (316650789*zeta[23])/(4096*y^18) - (41247931725*betasv[{0}, {4}]*zeta[23])/
    (512*y^19) + (41247931725*betasv[{1}, {4}]*zeta[23])/(2048*y^20), 
 pinablaBarFm[2, 12, 11, 10]/y^20 -> 
  -1852111776859029504000*betasv[{0, 2}, {4, 24}] + 
   1666900599173126553600*betasv[{1, 1}, {4, 24}] + 
   2037322954544932454400*betasv[{1, 1}, {24, 4}] + 
   185211177685902950400*betasv[{2, 0}, {4, 24}] - 
   2037322954544932454400*betasv[{2, 0}, {24, 4}] - 
   (ee[12]*pinablaBarE[2, 10])/(2*y^20) - 
   (54*pinablaBarE[2, 9]*pinablaBarE[12, 1])/(11*y^20) - 
   (475*pinablaBarE[2, 8]*pinablaBarE[12, 2])/(22*y^20) - 
   (615*pinablaBarE[2, 7]*pinablaBarE[12, 3])/(11*y^20) - 
   (1035*pinablaBarE[2, 6]*pinablaBarE[12, 4])/(11*y^20) - 
   (1176*pinablaBarE[2, 5]*pinablaBarE[12, 5])/(11*y^20) - 
   (903*pinablaBarE[2, 4]*pinablaBarE[12, 6])/(11*y^20) - 
   (450*pinablaBarE[2, 3]*pinablaBarE[12, 7])/(11*y^20) - 
   (255*pinablaBarE[2, 2]*pinablaBarE[12, 8])/(22*y^20) - 
   (1336302553625394822512640*betasv[{0}, {22}]*zeta[3])/854513 - 
   123474118457268633600*betasv[{0}, {24}]*zeta[3] - 
   (277816766528854425600*betasv[{1}, {24}]*zeta[3])/y + 
   (77171324035792896000*betasv[{2}, {24}]*zeta[3])/y^2 - 
   (83329155*zeta[23])/(1024*y^19) + (41247931725*betasv[{0}, {4}]*zeta[23])/
    (256*y^20) - (41247931725*betasv[{1}, {4}]*zeta[23])/(1024*y^21), 
 pinablaBarFm[2, 12, 13, 0] -> -48674808*betasv[{1, 11}, {4, 24}] - 
   44618574*betasv[{2, 10}, {4, 24}] + 48674808*betasv[{11, 1}, {24, 4}] + 
   44618574*betasv[{12, 0}, {24, 4}] + 29745716*betasv[{10}, {24}]*zeta[3] + 
   (8112468*betasv[{11}, {24}]*zeta[3])/y + (29393*zeta[23])/(9437184*y^9) - 
   (969969*betasv[{0}, {4}]*zeta[23])/(262144*y^10) - 
   (264537*betasv[{1}, {4}]*zeta[23])/(262144*y^11), 
 pinablaBarFm[2, 12, 13, 1]/y^2 -> 194699232*betasv[{0, 11}, {4, 24}] + 
   2498640144*betasv[{1, 10}, {4, 24}] + 1784742960*betasv[{2, 9}, {4, 24}] - 
   2141691552*betasv[{10, 1}, {24, 4}] - 
   2336390784*betasv[{11, 0}, {24, 4}] - 1189828640*betasv[{9}, {24}]*
    zeta[3] - (416440024*betasv[{10}, {24}]*zeta[3])/y - 
   (8112468*betasv[{11}, {24}]*zeta[3])/y^2 - 
   (382109*zeta[23])/(7864320*y^10) + (793611*betasv[{0}, {4}]*zeta[23])/
    (16384*y^11) + (2909907*betasv[{1}, {4}]*zeta[23])/(262144*y^12), 
 pinablaBarFm[2, 12, 13, 2]/y^4 -> -18561326784*betasv[{0, 10}, {4, 24}] - 
   114223549440*betasv[{1, 9}, {4, 24}] - 
   64250746560*betasv[{2, 8}, {4, 24}] + 
   85667662080*betasv[{9, 1}, {24, 4}] + 
   111367960704*betasv[{10, 0}, {24, 4}] - (ee[12]*pinablaBarE[2, 2])/
    (2*y^4) + 42833831040*betasv[{8}, {24}]*zeta[3] + 
   (19037258240*betasv[{9}, {24}]*zeta[3])/y + 
   (773388616*betasv[{10}, {24}]*zeta[3])/y^2 + 
   (2674763*zeta[23])/(3932160*y^11) - (37828791*betasv[{0}, {4}]*zeta[23])/
    (65536*y^12) - (14549535*betasv[{1}, {4}]*zeta[23])/(131072*y^13), 
 pinablaBarFm[2, 12, 13, 3]/y^6 -> 1199347269120*betasv[{0, 9}, {4, 24}] + 
   4626053752320*betasv[{1, 8}, {4, 24}] + 
   2056023889920*betasv[{2, 7}, {4, 24}] - 
   3084035834880*betasv[{8, 1}, {24, 4}] - 
   4797389076480*betasv[{9, 0}, {24, 4}] - (ee[12]*pinablaBarE[2, 3])/
    (2*y^6) - (19*pinablaBarE[2, 2]*pinablaBarE[12, 1])/(12*y^6) - 
   1370682593280*betasv[{7}, {24}]*zeta[3] - 
   (771008958720*betasv[{8}, {24}]*zeta[3])/y - 
   (49972802880*betasv[{9}, {24}]*zeta[3])/y^2 - 
   (13373815*zeta[23])/(1572864*y^12) + (101846745*betasv[{0}, {4}]*zeta[23])/
    (16384*y^13) + (130945815*betasv[{1}, {4}]*zeta[23])/(131072*y^14), 
 pinablaBarFm[2, 12, 13, 4]/y^8 -> -61680716697600*betasv[{0, 8}, {4, 24}] - 
   164481911193600*betasv[{1, 7}, {4, 24}] - 
   57568668917760*betasv[{2, 6}, {4, 24}] + 
   98689146716160*betasv[{7, 1}, {24, 4}] + 185042150092800*
    betasv[{8, 0}, {24, 4}] - (ee[12]*pinablaBarE[2, 4])/(2*y^8) - 
   (25*pinablaBarE[2, 3]*pinablaBarE[12, 1])/(12*y^8) - 
   (10*pinablaBarE[2, 2]*pinablaBarE[12, 2])/(3*y^8) + 
   38379112611840*betasv[{6}, {24}]*zeta[3] + 
   (27413651865600*betasv[{7}, {24}]*zeta[3])/y + 
   (2570029862400*betasv[{8}, {24}]*zeta[3])/y^2 + 
   (3086265*zeta[23])/(32768*y^13) - (1964187225*betasv[{0}, {4}]*zeta[23])/
    (32768*y^14) - (130945815*betasv[{1}, {4}]*zeta[23])/(16384*y^15), 
 pinablaBarFm[2, 12, 13, 5]/y^10 -> 
  2631710579097600*betasv[{0, 7}, {4, 24}] + 5066042864762880*
    betasv[{1, 6}, {4, 24}] + 1381648054026240*betasv[{2, 5}, {4, 24}] - 
   2763296108052480*betasv[{6, 1}, {24, 4}] - 
   6316105389834240*betasv[{7, 0}, {24, 4}] - (ee[12]*pinablaBarE[2, 5])/
    (2*y^10) - (31*pinablaBarE[2, 4]*pinablaBarE[12, 1])/(12*y^10) - 
   (65*pinablaBarE[2, 3]*pinablaBarE[12, 2])/(12*y^10) - 
   (35*pinablaBarE[2, 2]*pinablaBarE[12, 3])/(6*y^10) - 
   921098702684160*betasv[{5}, {24}]*zeta[3] - 
   (844340477460480*betasv[{6}, {24}]*zeta[3])/y - 
   (109654607462400*betasv[{7}, {24}]*zeta[3])/y^2 - 
   (7495215*zeta[23])/(8192*y^14) + (130945815*betasv[{0}, {4}]*zeta[23])/
    (256*y^15) + (916620705*betasv[{1}, {4}]*zeta[23])/(16384*y^16), 
 pinablaBarFm[2, 12, 13, 6]/y^12 -> 
  -93952067673784320*betasv[{0, 6}, {4, 24}] - 
   132638213186519040*betasv[{1, 5}, {4, 24}] - 
   27632961080524800*betasv[{2, 4}, {4, 24}] + 
   66319106593259520*betasv[{5, 1}, {24, 4}] + 
   187904135347568640*betasv[{6, 0}, {24, 4}] - (ee[12]*pinablaBarE[2, 6])/
    (2*y^12) - (37*pinablaBarE[2, 5]*pinablaBarE[12, 1])/(12*y^12) - 
   (8*pinablaBarE[2, 4]*pinablaBarE[12, 2])/y^12 - 
   (45*pinablaBarE[2, 3]*pinablaBarE[12, 3])/(4*y^12) - 
   (55*pinablaBarE[2, 2]*pinablaBarE[12, 4])/(6*y^12) + 
   18421974053683200*betasv[{4}, {24}]*zeta[3] + 
   (22106368864419840*betasv[{5}, {24}]*zeta[3])/y + 
   (3914669486407680*betasv[{6}, {24}]*zeta[3])/y^2 + 
   (31479903*zeta[23])/(4096*y^15) - (15582551985*betasv[{0}, {4}]*zeta[23])/
    (4096*y^16) - (2749862115*betasv[{1}, {4}]*zeta[23])/(8192*y^17), 
 pinablaBarFm[2, 12, 13, 7]/y^14 -> 
  2785402476916899840*betasv[{0, 5}, {4, 24}] + 
   2873827952374579200*betasv[{1, 4}, {4, 24}] + 
   442127377288396800*betasv[{2, 3}, {4, 24}] - 
   1326382131865190400*betasv[{4, 1}, {24, 4}] - 
   4774975674714685440*betasv[{5, 0}, {24, 4}] - (ee[12]*pinablaBarE[2, 7])/
    (2*y^14) - (43*pinablaBarE[2, 6]*pinablaBarE[12, 1])/(12*y^14) - 
   (133*pinablaBarE[2, 5]*pinablaBarE[12, 2])/(12*y^14) - 
   (77*pinablaBarE[2, 4]*pinablaBarE[12, 3])/(4*y^14) - 
   (245*pinablaBarE[2, 3]*pinablaBarE[12, 4])/(12*y^14) - 
   (161*pinablaBarE[2, 2]*pinablaBarE[12, 5])/(12*y^14) - 
   294751584858931200*betasv[{3}, {24}]*zeta[3] - 
   (478971325395763200*betasv[{4}, {24}]*zeta[3])/y - 
   (116058436538204160*betasv[{5}, {24}]*zeta[3])/y^2 - 
   (1794354471*zeta[23])/(32768*y^16) + 
   (24748759035*betasv[{0}, {4}]*zeta[23])/(1024*y^17) + 
   (13749310575*betasv[{1}, {4}]*zeta[23])/(8192*y^18), 
 pinablaBarFm[2, 12, 13, 8]/y^16 -> 
  -67203361347836313600*betasv[{0, 4}, {4, 24}] - 
   49518266256300441600*betasv[{1, 3}, {4, 24}] - 
   5305528527460761600*betasv[{2, 2}, {4, 24}] + 
   21222114109843046400*betasv[{3, 1}, {24, 4}] + 
   100805042021754470400*betasv[{4, 0}, {24, 4}] - 
   (ee[12]*pinablaBarE[2, 8])/(2*y^16) - 
   (49*pinablaBarE[2, 7]*pinablaBarE[12, 1])/(12*y^16) - 
   (44*pinablaBarE[2, 6]*pinablaBarE[12, 2])/(3*y^16) - 
   (91*pinablaBarE[2, 5]*pinablaBarE[12, 3])/(3*y^16) - 
   (119*pinablaBarE[2, 4]*pinablaBarE[12, 4])/(3*y^16) - 
   (203*pinablaBarE[2, 3]*pinablaBarE[12, 5])/(6*y^16) - 
   (56*pinablaBarE[2, 2]*pinablaBarE[12, 6])/(3*y^16) + 
   3537019018307174400*betasv[{2}, {24}]*zeta[3] + 
   (8253044376050073600*betasv[{3}, {24}]*zeta[3])/y + 
   (2800140056159846400*betasv[{4}, {24}]*zeta[3])/y^2 + 
   (2638756575*zeta[23])/(8192*y^17) - 
   (261236900925*betasv[{0}, {4}]*zeta[23])/(2048*y^18) - 
   (13749310575*betasv[{1}, {4}]*zeta[23])/(2048*y^19), 
 pinablaBarFm[2, 12, 13, 9]/y^18 -> 
  1273326846590582784000*betasv[{0, 3}, {4, 24}] + 
   636663423295291392000*betasv[{1, 2}, {4, 24}] + 
   42444228219686092800*betasv[{2, 1}, {4, 24}] - 
   254665369318116556800*betasv[{2, 1}, {24, 4}] - 
   1697769128787443712000*betasv[{3, 0}, {24, 4}] - 
   (ee[12]*pinablaBarE[2, 9])/(2*y^18) - 
   (55*pinablaBarE[2, 8]*pinablaBarE[12, 1])/(12*y^18) - 
   (75*pinablaBarE[2, 7]*pinablaBarE[12, 2])/(4*y^18) - 
   (45*pinablaBarE[2, 6]*pinablaBarE[12, 3])/y^18 - 
   (70*pinablaBarE[2, 5]*pinablaBarE[12, 4])/y^18 - 
   (147*pinablaBarE[2, 4]*pinablaBarE[12, 5])/(2*y^18) - 
   (105*pinablaBarE[2, 3]*pinablaBarE[12, 6])/(2*y^18) - 
   (25*pinablaBarE[2, 2]*pinablaBarE[12, 7])/y^18 - 
   28296152146457395200*betasv[{1}, {24}]*zeta[3] - 
   (106110570549215232000*betasv[{2}, {24}]*zeta[3])/y - 
   (53055285274607616000*betasv[{3}, {24}]*zeta[3])/y^2 - 
   (6157098675*zeta[23])/(4096*y^18) + 
   (68746552875*betasv[{0}, {4}]*zeta[23])/(128*y^19) + 
   (41247931725*betasv[{1}, {4}]*zeta[23])/(2048*y^20), 
 pinablaBarFm[2, 12, 13, 10]/y^20 -> 
  -17826575852268158976000*betasv[{0, 2}, {4, 24}] - 
   5432861212119819878400*betasv[{1, 1}, {4, 24}] + 
   2037322954544932454400*betasv[{1, 1}, {24, 4}] - 
   169776912878744371200*betasv[{2, 0}, {4, 24}] + 
   21391891022721790771200*betasv[{2, 0}, {24, 4}] - 
   (ee[12]*pinablaBarE[2, 10])/(2*y^20) - 
   (61*pinablaBarE[2, 9]*pinablaBarE[12, 1])/(12*y^20) - 
   (70*pinablaBarE[2, 8]*pinablaBarE[12, 2])/(3*y^20) - 
   (255*pinablaBarE[2, 7]*pinablaBarE[12, 3])/(4*y^20) - 
   (115*pinablaBarE[2, 6]*pinablaBarE[12, 4])/y^20 - 
   (287*pinablaBarE[2, 5]*pinablaBarE[12, 5])/(2*y^20) - 
   (126*pinablaBarE[2, 4]*pinablaBarE[12, 6])/y^20 - 
   (155*pinablaBarE[2, 3]*pinablaBarE[12, 7])/(2*y^20) - 
   (65*pinablaBarE[2, 2]*pinablaBarE[12, 8])/(2*y^20) + 
   113184608585829580800*betasv[{0}, {24}]*zeta[3] + 
   (905476868686636646400*betasv[{1}, {24}]*zeta[3])/y + 
   (742773993844506624000*betasv[{2}, {24}]*zeta[3])/y^2 + 
   (10693908225*zeta[23])/(2048*y^19) - 
   (866206566225*betasv[{0}, {4}]*zeta[23])/(512*y^20) - 
   (41247931725*betasv[{1}, {4}]*zeta[23])/(1024*y^21), 
 pinablaBarFm[2, 12, 13, 11]/y^22 -> 
  164344051666624551321600*betasv[{0, 1}, {4, 24}] - 
   8149291818179729817600*betasv[{0, 1}, {24, 4}] + 
   23089660151509234483200*betasv[{1, 0}, {4, 24}] - 
   179284419999954055987200*betasv[{1, 0}, {24, 4}] - 
   (ee[12]*pinablaBarE[2, 11])/(2*y^22) - 
   (67*pinablaBarE[2, 10]*pinablaBarE[12, 1])/(12*y^22) - 
   (341*pinablaBarE[2, 9]*pinablaBarE[12, 2])/(12*y^22) - 
   (1045*pinablaBarE[2, 8]*pinablaBarE[12, 3])/(12*y^22) - 
   (715*pinablaBarE[2, 7]*pinablaBarE[12, 4])/(4*y^22) - 
   (517*pinablaBarE[2, 6]*pinablaBarE[12, 5])/(2*y^22) - 
   (539*pinablaBarE[2, 5]*pinablaBarE[12, 6])/(2*y^22) - 
   (407*pinablaBarE[2, 4]*pinablaBarE[12, 7])/(2*y^22) - 
   (110*pinablaBarE[2, 3]*pinablaBarE[12, 8])/y^22 - 
   (165*pinablaBarE[2, 2]*pinablaBarE[12, 9])/(4*y^22) + 
   (121018414592*zeta[3])/1915538625 - 
   (3848276691918205747200*betasv[{0}, {24}]*zeta[3])/y - 
   (6847668819442689638400*betasv[{1}, {24}]*zeta[3])/y^2 - 
   (49191977835*zeta[23])/(4096*y^20) + 
   (453727248975*betasv[{0}, {4}]*zeta[23])/(128*y^21) + 
   (41247931725*betasv[{1}, {4}]*zeta[23])/(1024*y^22), 
 pinablaBarFm[2, 12, 13, 12]/y^24 -> 
  -749734847272535143219200*betasv[{0, 0}, {4, 24}] + 
   749734847272535143219200*betasv[{0, 0}, {24, 4}] - 
   (ee[12]*pinablaBarE[2, 12])/(2*y^24) - 
   (73*pinablaBarE[2, 11]*pinablaBarE[12, 1])/(12*y^24) - 
   (34*pinablaBarE[2, 10]*pinablaBarE[12, 2])/y^24 - 
   (231*pinablaBarE[2, 9]*pinablaBarE[12, 3])/(2*y^24) - 
   (1595*pinablaBarE[2, 8]*pinablaBarE[12, 4])/(6*y^24) - 
   (1749*pinablaBarE[2, 7]*pinablaBarE[12, 5])/(4*y^24) - 
   (528*pinablaBarE[2, 6]*pinablaBarE[12, 6])/y^24 - 
   (473*pinablaBarE[2, 5]*pinablaBarE[12, 7])/y^24 - 
   (627*pinablaBarE[2, 4]*pinablaBarE[12, 8])/(2*y^24) - 
   (605*pinablaBarE[2, 3]*pinablaBarE[12, 9])/(4*y^24) - 
   (154*pinablaBarE[2, 2]*pinablaBarE[12, 10])/(3*y^24) + 
   (ee[2]*pinablaBarE[12, 12])/(2*y^24) - (968147316736*zeta[3])/
    (638512875*y) + (31238951969688964300800*betasv[{0}, {24}]*zeta[3])/y^2 + 
   (7027425405*zeta[23])/(512*y^21) - 
   (948702429675*betasv[{0}, {4}]*zeta[23])/(256*y^22), 
 pinablaBarFm[3, 4, 2, 0] -> -2100*betasv[{2, 3}, {6, 8}] + 
   2800*betasv[{3, 2}, {6, 8}] + 2100*betasv[{3, 2}, {8, 6}] - 
   700*betasv[{4, 1}, {6, 8}] - 2800*betasv[{4, 1}, {8, 6}] + 
   700*betasv[{5, 0}, {8, 6}] - (betasv[{1}, {4}]*zeta[5])/12 + 
   280*betasv[{1}, {8}]*zeta[5] - (280*betasv[{2}, {8}]*zeta[5])/y + 
   (105*betasv[{3}, {8}]*zeta[5])/(2*y^2) - (5*zeta[7])/1512 - 
   (50*betasv[{0}, {6}]*zeta[7])/y + (50*betasv[{1}, {6}]*zeta[7])/y^2 - 
   (75*betasv[{2}, {6}]*zeta[7])/(8*y^3), pinablaBarFm[3, 4, 2, 1]/y^2 -> 
  16800*betasv[{1, 3}, {6, 8}] - 8400*betasv[{2, 2}, {6, 8}] - 
   25200*betasv[{2, 2}, {8, 6}] - 11200*betasv[{3, 1}, {6, 8}] + 
   28000*betasv[{3, 1}, {8, 6}] + 2800*betasv[{4, 0}, {6, 8}] - 
   2800*betasv[{4, 0}, {8, 6}] + (betasv[{0}, {4}]*zeta[5])/3 - 
   1120*betasv[{0}, {8}]*zeta[5] + (1120*betasv[{1}, {8}]*zeta[5])/y + 
   (210*betasv[{2}, {8}]*zeta[5])/y^2 - (105*betasv[{3}, {8}]*zeta[5])/y^3 + 
   (5*zeta[7])/(756*y) + (50*betasv[{0}, {6}]*zeta[7])/y^2 - 
   (125*betasv[{1}, {6}]*zeta[7])/y^3 + (225*betasv[{2}, {6}]*zeta[7])/
    (8*y^4), pinablaBarFm[3, 4, 4, 0] -> -2100*betasv[{2, 3}, {6, 8}] + 
   1050*betasv[{3, 2}, {6, 8}] + 2100*betasv[{3, 2}, {8, 6}] + 
   1050*betasv[{4, 1}, {6, 8}] - 1050*betasv[{4, 1}, {8, 6}] - 
   1050*betasv[{5, 0}, {8, 6}] - 420*betasv[{1}, {8}]*zeta[5] - 
   (105*betasv[{2}, {8}]*zeta[5])/y + (105*betasv[{3}, {8}]*zeta[5])/
    (2*y^2) + (5*zeta[7])/6048 + (75*betasv[{0}, {6}]*zeta[7])/y + 
   (75*betasv[{1}, {6}]*zeta[7])/(4*y^2) - (75*betasv[{2}, {6}]*zeta[7])/
    (8*y^3), pinablaBarFm[3, 4, 4, 1]/y^2 -> 16800*betasv[{1, 3}, {6, 8}] + 
   12600*betasv[{2, 2}, {6, 8}] - 25200*betasv[{2, 2}, {8, 6}] - 
   25200*betasv[{3, 1}, {6, 8}] - 4200*betasv[{4, 0}, {6, 8}] + 
   25200*betasv[{4, 0}, {8, 6}] + 1680*betasv[{0}, {8}]*zeta[5] + 
   (2520*betasv[{1}, {8}]*zeta[5])/y - (315*betasv[{2}, {8}]*zeta[5])/y^2 - 
   (105*betasv[{3}, {8}]*zeta[5])/y^3 - (5*zeta[7])/(504*y) - 
   (450*betasv[{0}, {6}]*zeta[7])/y^2 + (225*betasv[{2}, {6}]*zeta[7])/
    (8*y^4), pinablaBarFm[3, 4, 4, 2]/y^4 -> -67200*betasv[{0, 3}, {6, 8}] - 
   302400*betasv[{1, 2}, {6, 8}] + 201600*betasv[{1, 2}, {8, 6}] + 
   201600*betasv[{2, 1}, {6, 8}] + 201600*betasv[{2, 1}, {8, 6}] + 
   168000*betasv[{3, 0}, {6, 8}] - 403200*betasv[{3, 0}, {8, 6}] + 
   zeta[5]/180 - (16800*betasv[{0}, {8}]*zeta[5])/y - 
   (5040*betasv[{1}, {8}]*zeta[5])/y^2 + (1890*betasv[{2}, {8}]*zeta[5])/
    y^3 + (105*betasv[{3}, {8}]*zeta[5])/y^4 + (25*zeta[7])/(504*y^2) + 
   (1800*betasv[{0}, {6}]*zeta[7])/y^3 - (225*betasv[{1}, {6}]*zeta[7])/y^4 - 
   (225*betasv[{2}, {6}]*zeta[7])/(4*y^5), pinablaBarFm[3, 4, 4, 3]/y^6 -> 
  2016000*betasv[{0, 2}, {6, 8}] - 806400*betasv[{0, 2}, {8, 6}] + 
   806400*betasv[{1, 1}, {6, 8}] - 3225600*betasv[{1, 1}, {8, 6}] - 
   2822400*betasv[{2, 0}, {6, 8}] + 4032000*betasv[{2, 0}, {8, 6}] - 
   (ee[4]*pinablaBarE[3, 3])/(2*y^6) - zeta[5]/(30*y) + 
   (70560*betasv[{0}, {8}]*zeta[5])/y^2 - (5040*betasv[{1}, {8}]*zeta[5])/
    y^3 - (3150*betasv[{2}, {8}]*zeta[5])/y^4 - (25*zeta[7])/(252*y^3) - 
   (4500*betasv[{0}, {6}]*zeta[7])/y^4 + (900*betasv[{1}, {6}]*zeta[7])/y^5 + 
   (225*betasv[{2}, {6}]*zeta[7])/(4*y^6), pinablaBarFm[3, 4, 6, 0] -> 
  -2100*betasv[{2, 3}, {6, 8}] - 2100*betasv[{3, 2}, {6, 8}] + 
   2100*betasv[{3, 2}, {8, 6}] - 210*betasv[{4, 1}, {6, 8}] + 
   2100*betasv[{4, 1}, {8, 6}] + 210*betasv[{5, 0}, {8, 6}] + 
   84*betasv[{1}, {8}]*zeta[5] + (210*betasv[{2}, {8}]*zeta[5])/y + 
   (105*betasv[{3}, {8}]*zeta[5])/(2*y^2) - zeta[7]/15120 - 
   (15*betasv[{0}, {6}]*zeta[7])/y - (75*betasv[{1}, {6}]*zeta[7])/(2*y^2) - 
   (75*betasv[{2}, {6}]*zeta[7])/(8*y^3), pinablaBarFm[3, 4, 6, 1]/y^2 -> 
  16800*betasv[{1, 3}, {6, 8}] + 50400*betasv[{2, 2}, {6, 8}] - 
   25200*betasv[{2, 2}, {8, 6}] + 20160*betasv[{3, 1}, {6, 8}] - 
   50400*betasv[{3, 1}, {8, 6}] + 840*betasv[{4, 0}, {6, 8}] - 
   12600*betasv[{4, 0}, {8, 6}] - 336*betasv[{0}, {8}]*zeta[5] - 
   (2016*betasv[{1}, {8}]*zeta[5])/y - (1260*betasv[{2}, {8}]*zeta[5])/y^2 - 
   (105*betasv[{3}, {8}]*zeta[5])/y^3 + zeta[7]/(504*y) + 
   (225*betasv[{0}, {6}]*zeta[7])/y^2 + (225*betasv[{1}, {6}]*zeta[7])/y^3 + 
   (225*betasv[{2}, {6}]*zeta[7])/(8*y^4), pinablaBarFm[3, 4, 6, 2]/y^4 -> 
  -67200*betasv[{0, 3}, {6, 8}] - 604800*betasv[{1, 2}, {6, 8}] + 
   201600*betasv[{1, 2}, {8, 6}] - 645120*betasv[{2, 1}, {6, 8}] + 
   806400*betasv[{2, 1}, {8, 6}] - 94080*betasv[{3, 0}, {6, 8}] + 
   403200*betasv[{3, 0}, {8, 6}] - zeta[5]/900 + 
   (9408*betasv[{0}, {8}]*zeta[5])/y + (16128*betasv[{1}, {8}]*zeta[5])/y^2 + 
   (3780*betasv[{2}, {8}]*zeta[5])/y^3 + (105*betasv[{3}, {8}]*zeta[5])/y^4 - 
   zeta[7]/(36*y^2) - (1800*betasv[{0}, {6}]*zeta[7])/y^3 - 
   (900*betasv[{1}, {6}]*zeta[7])/y^4 - (225*betasv[{2}, {6}]*zeta[7])/
    (4*y^5), pinablaBarFm[3, 4, 6, 3]/y^6 -> 3225600*betasv[{0, 2}, {6, 8}] - 
   806400*betasv[{0, 2}, {8, 6}] + 9999360*betasv[{1, 1}, {6, 8}] - 
   8064000*betasv[{1, 1}, {8, 6}] + 3709440*betasv[{2, 0}, {6, 8}] - 
   8064000*betasv[{2, 0}, {8, 6}] - (ee[4]*pinablaBarE[3, 3])/(2*y^6) + 
   (2*zeta[5])/(75*y) - (92736*betasv[{0}, {8}]*zeta[5])/y^2 - 
   (62496*betasv[{1}, {8}]*zeta[5])/y^3 - (5040*betasv[{2}, {8}]*zeta[5])/
    y^4 + (2*zeta[7])/(9*y^3) + (9000*betasv[{0}, {6}]*zeta[7])/y^4 + 
   (2250*betasv[{1}, {6}]*zeta[7])/y^5 + (225*betasv[{2}, {6}]*zeta[7])/
    (4*y^6), pinablaBarFm[3, 4, 6, 4]/y^8 -> 
  -65802240*betasv[{0, 1}, {6, 8}] + 38707200*betasv[{0, 1}, {8, 6}] - 
   69672960*betasv[{1, 0}, {6, 8}] + 96768000*betasv[{1, 0}, {8, 6}] - 
   (ee[4]*pinablaBarE[3, 4])/(2*y^8) - 
   (5*pinablaBarE[3, 3]*pinablaBarE[4, 1])/(2*y^8) + 
   (ee[3]*pinablaBarE[4, 4])/(2*y^8) - (6*zeta[5])/(25*y^2) + 
   (435456*betasv[{0}, {8}]*zeta[5])/y^3 + (102816*betasv[{1}, {8}]*zeta[5])/
    y^4 - zeta[7]/y^4 - (27000*betasv[{0}, {6}]*zeta[7])/y^5 - 
   (2700*betasv[{1}, {6}]*zeta[7])/y^6, pinablaBarFm[3, 4, 6, 5]/y^10 -> 
  541900800*betasv[{0, 0}, {6, 8}] - 541900800*betasv[{0, 0}, {8, 6}] - 
   (ee[4]*pinablaBarE[3, 5])/(2*y^10) - 
   (3*pinablaBarE[3, 4]*pinablaBarE[4, 1])/y^10 - 
   (38*pinablaBarE[3, 3]*pinablaBarE[4, 2])/(5*y^10) + 
   (7*pinablaBarE[3, 1]*pinablaBarE[4, 4])/(2*y^10) + 
   (ee[3]*pinablaBarE[4, 5])/(2*y^10) + (4*zeta[5])/(5*y^3) - 
   (846720*betasv[{0}, {8}]*zeta[5])/y^4 + (2*zeta[7])/y^5 + 
   (37800*betasv[{0}, {6}]*zeta[7])/y^6, pinablaBarFm[3, 5, 3, 0] -> 
  -9450*betasv[{2, 4}, {6, 10}] + 12600*betasv[{3, 3}, {6, 10}] - 
   3150*betasv[{4, 2}, {6, 10}] + 9450*betasv[{4, 2}, {10, 6}] - 
   12600*betasv[{5, 1}, {10, 6}] + 3150*betasv[{6, 0}, {10, 6}] - 
   (35*betasv[{2}, {6}]*zeta[5])/88 + 1260*betasv[{2}, {10}]*zeta[5] - 
   (1260*betasv[{3}, {10}]*zeta[5])/y + (945*betasv[{4}, {10}]*zeta[5])/
    (4*y^2) - (5*zeta[9])/(1728*y) - (175*betasv[{0}, {6}]*zeta[9])/(4*y^2) + 
   (175*betasv[{1}, {6}]*zeta[9])/(4*y^3) - (525*betasv[{2}, {6}]*zeta[9])/
    (64*y^4), pinablaBarFm[3, 5, 3, 1]/y^2 -> 75600*betasv[{1, 4}, {6, 10}] - 
   100800*betasv[{3, 2}, {6, 10}] - 151200*betasv[{3, 2}, {10, 6}] + 
   25200*betasv[{4, 1}, {6, 10}] + 176400*betasv[{4, 1}, {10, 6}] - 
   25200*betasv[{5, 0}, {10, 6}] + (35*betasv[{1}, {6}]*zeta[5])/11 - 
   10080*betasv[{1}, {10}]*zeta[5] + (10080*betasv[{2}, {10}]*zeta[5])/y - 
   (945*betasv[{4}, {10}]*zeta[5])/(2*y^3) + (5*zeta[9])/(576*y^2) + 
   (175*betasv[{0}, {6}]*zeta[9])/(2*y^3) - (1225*betasv[{1}, {6}]*zeta[9])/
    (8*y^4) + (525*betasv[{2}, {6}]*zeta[9])/(16*y^5), 
 pinablaBarFm[3, 5, 3, 2]/y^4 -> -302400*betasv[{0, 4}, {6, 10}] - 
   1209600*betasv[{1, 3}, {6, 10}] + 1209600*betasv[{2, 2}, {6, 10}] + 
   1814400*betasv[{2, 2}, {10, 6}] + 403200*betasv[{3, 1}, {6, 10}] - 
   1612800*betasv[{3, 1}, {10, 6}] - 100800*betasv[{4, 0}, {6, 10}] - 
   201600*betasv[{4, 0}, {10, 6}] - (140*betasv[{0}, {6}]*zeta[5])/11 + 
   40320*betasv[{0}, {10}]*zeta[5] - (40320*betasv[{1}, {10}]*zeta[5])/y - 
   (30240*betasv[{2}, {10}]*zeta[5])/y^2 + (7560*betasv[{3}, {10}]*zeta[5])/
    y^3 + (945*betasv[{4}, {10}]*zeta[5])/(2*y^4) - (5*zeta[9])/(432*y^3) + 
   (175*betasv[{0}, {6}]*zeta[9])/y^4 + (350*betasv[{1}, {6}]*zeta[9])/y^5 - 
   (1575*betasv[{2}, {6}]*zeta[9])/(16*y^6), pinablaBarFm[3, 5, 5, 0] -> 
  -9450*betasv[{2, 4}, {6, 10}] + 3780*betasv[{3, 3}, {6, 10}] + 
   5670*betasv[{4, 2}, {6, 10}] + 9450*betasv[{4, 2}, {10, 6}] - 
   3780*betasv[{5, 1}, {10, 6}] - 5670*betasv[{6, 0}, {10, 6}] - 
   2268*betasv[{2}, {10}]*zeta[5] - (378*betasv[{3}, {10}]*zeta[5])/y + 
   (945*betasv[{4}, {10}]*zeta[5])/(4*y^2) + zeta[9]/(864*y) + 
   (315*betasv[{0}, {6}]*zeta[9])/(4*y^2) + (105*betasv[{1}, {6}]*zeta[9])/
    (8*y^3) - (525*betasv[{2}, {6}]*zeta[9])/(64*y^4), 
 pinablaBarFm[3, 5, 5, 1]/y^2 -> 75600*betasv[{1, 4}, {6, 10}] + 
   105840*betasv[{2, 3}, {6, 10}] - 136080*betasv[{3, 2}, {6, 10}] - 
   151200*betasv[{3, 2}, {10, 6}] - 45360*betasv[{4, 1}, {6, 10}] + 
   151200*betasv[{5, 0}, {10, 6}] + 18144*betasv[{1}, {10}]*zeta[5] + 
   (13608*betasv[{2}, {10}]*zeta[5])/y - (2646*betasv[{3}, {10}]*zeta[5])/
    y^2 - (945*betasv[{4}, {10}]*zeta[5])/(2*y^3) - (5*zeta[9])/(432*y^2) - 
   (525*betasv[{0}, {6}]*zeta[9])/y^3 + (525*betasv[{2}, {6}]*zeta[9])/
    (16*y^5), pinablaBarFm[3, 5, 5, 2]/y^4 -> 
  -302400*betasv[{0, 4}, {6, 10}] - 2056320*betasv[{1, 3}, {6, 10}] + 
   362880*betasv[{2, 2}, {6, 10}] + 1814400*betasv[{2, 2}, {10, 6}] + 
   1814400*betasv[{3, 1}, {6, 10}] + 1209600*betasv[{3, 1}, {10, 6}] + 
   181440*betasv[{4, 0}, {6, 10}] - 3024000*betasv[{4, 0}, {10, 6}] - 
   72576*betasv[{0}, {10}]*zeta[5] - (181440*betasv[{1}, {10}]*zeta[5])/y - 
   (9072*betasv[{2}, {10}]*zeta[5])/y^2 + (12852*betasv[{3}, {10}]*zeta[5])/
    y^3 + (945*betasv[{4}, {10}]*zeta[5])/(2*y^4) + (5*zeta[9])/(72*y^3) + 
   (2625*betasv[{0}, {6}]*zeta[9])/y^4 - (525*betasv[{1}, {6}]*zeta[9])/
    (2*y^5) - (1575*betasv[{2}, {6}]*zeta[9])/(16*y^6), 
 pinablaBarFm[3, 5, 5, 3]/y^6 -> 13063680*betasv[{0, 3}, {6, 10}] + 
   21772800*betasv[{1, 2}, {6, 10}] - 14515200*betasv[{1, 2}, {10, 6}] - 
   24675840*betasv[{2, 1}, {6, 10}] - 29030400*betasv[{2, 1}, {10, 6}] - 
   10160640*betasv[{3, 0}, {6, 10}] + 43545600*betasv[{3, 0}, {10, 6}] - 
   (ee[5]*pinablaBarE[3, 3])/(2*y^6) + zeta[5]/165 + 
   (1016064*betasv[{0}, {10}]*zeta[5])/y + (616896*betasv[{1}, {10}]*zeta[5])/
    y^2 - (136080*betasv[{2}, {10}]*zeta[5])/y^3 - 
   (20412*betasv[{3}, {10}]*zeta[5])/y^4 - (35*zeta[9])/(144*y^4) - 
   (9450*betasv[{0}, {6}]*zeta[9])/y^5 + (1575*betasv[{1}, {6}]*zeta[9])/
    y^6 + (1575*betasv[{2}, {6}]*zeta[9])/(8*y^7), 
 pinablaBarFm[3, 5, 5, 4]/y^8 -> -243855360*betasv[{0, 2}, {6, 10}] + 
   58060800*betasv[{0, 2}, {10, 6}] + 23224320*betasv[{1, 1}, {6, 10}] + 
   348364800*betasv[{1, 1}, {10, 6}] + 220631040*betasv[{2, 0}, {6, 10}] - 
   406425600*betasv[{2, 0}, {10, 6}] - (ee[5]*pinablaBarE[3, 4])/(2*y^8) - 
   (37*pinablaBarE[3, 3]*pinablaBarE[5, 1])/(20*y^8) - (8*zeta[5])/(165*y) - 
   (5515776*betasv[{0}, {10}]*zeta[5])/y^2 - 
   (145152*betasv[{1}, {10}]*zeta[5])/y^3 + 
   (381024*betasv[{2}, {10}]*zeta[5])/y^4 + (7*zeta[9])/(18*y^5) + 
   (22050*betasv[{0}, {6}]*zeta[9])/y^6 - (4725*betasv[{1}, {6}]*zeta[9])/
    y^7 - (1575*betasv[{2}, {6}]*zeta[9])/(8*y^8), 
 pinablaBarFm[3, 5, 7, 0] -> -9450*betasv[{2, 4}, {6, 10}] - 
   10080*betasv[{3, 3}, {6, 10}] - 1260*betasv[{4, 2}, {6, 10}] + 
   9450*betasv[{4, 2}, {10, 6}] + 10080*betasv[{5, 1}, {10, 6}] + 
   1260*betasv[{6, 0}, {10, 6}] + 504*betasv[{2}, {10}]*zeta[5] + 
   (1008*betasv[{3}, {10}]*zeta[5])/y + (945*betasv[{4}, {10}]*zeta[5])/
    (4*y^2) - zeta[9]/(8640*y) - (35*betasv[{0}, {6}]*zeta[9])/(2*y^2) - 
   (35*betasv[{1}, {6}]*zeta[9])/y^3 - (525*betasv[{2}, {6}]*zeta[9])/
    (64*y^4), pinablaBarFm[3, 5, 7, 1]/y^2 -> 75600*betasv[{1, 4}, {6, 10}] + 
   272160*betasv[{2, 3}, {6, 10}] + 141120*betasv[{3, 2}, {6, 10}] - 
   151200*betasv[{3, 2}, {10, 6}] + 10080*betasv[{4, 1}, {6, 10}] - 
   277200*betasv[{4, 1}, {10, 6}] - 70560*betasv[{5, 0}, {10, 6}] - 
   4032*betasv[{1}, {10}]*zeta[5] - (14112*betasv[{2}, {10}]*zeta[5])/y - 
   (6804*betasv[{3}, {10}]*zeta[5])/y^2 - (945*betasv[{4}, {10}]*zeta[5])/
    (2*y^3) + (7*zeta[9])/(2880*y^2) + (245*betasv[{0}, {6}]*zeta[9])/y^3 + 
   (1925*betasv[{1}, {6}]*zeta[9])/(8*y^4) + (525*betasv[{2}, {6}]*zeta[9])/
    (16*y^5), pinablaBarFm[3, 5, 7, 2]/y^4 -> 
  -302400*betasv[{0, 4}, {6, 10}] - 3386880*betasv[{1, 3}, {6, 10}] - 
   4959360*betasv[{2, 2}, {6, 10}] + 1814400*betasv[{2, 2}, {10, 6}] - 
   1290240*betasv[{3, 1}, {6, 10}] + 5644800*betasv[{3, 1}, {10, 6}] - 
   40320*betasv[{4, 0}, {6, 10}] + 2520000*betasv[{4, 0}, {10, 6}] + 
   16128*betasv[{0}, {10}]*zeta[5] + (129024*betasv[{1}, {10}]*zeta[5])/y + 
   (123984*betasv[{2}, {10}]*zeta[5])/y^2 + (21168*betasv[{3}, {10}]*zeta[5])/
    y^3 + (945*betasv[{4}, {10}]*zeta[5])/(2*y^4) - (7*zeta[9])/(216*y^3) - 
   (4375*betasv[{0}, {6}]*zeta[9])/(2*y^4) - (1225*betasv[{1}, {6}]*zeta[9])/
    y^5 - (1575*betasv[{2}, {6}]*zeta[9])/(16*y^6), 
 pinablaBarFm[3, 5, 7, 3]/y^6 -> 18385920*betasv[{0, 3}, {6, 10}] + 
   80317440*betasv[{1, 2}, {6, 10}] - 14515200*betasv[{1, 2}, {10, 6}] + 
   55157760*betasv[{2, 1}, {6, 10}] - 82252800*betasv[{2, 1}, {10, 6}] + 
   5806080*betasv[{3, 0}, {6, 10}] - 62899200*betasv[{3, 0}, {10, 6}] - 
   (ee[5]*pinablaBarE[3, 3])/(2*y^6) - (2*zeta[5])/1485 - 
   (580608*betasv[{0}, {10}]*zeta[5])/y - (1378944*betasv[{1}, {10}]*zeta[5])/
    y^2 - (501984*betasv[{2}, {10}]*zeta[5])/y^3 - 
   (28728*betasv[{3}, {10}]*zeta[5])/y^4 + (7*zeta[9])/(24*y^4) + 
   (13650*betasv[{0}, {6}]*zeta[9])/y^5 + (8925*betasv[{1}, {6}]*zeta[9])/
    (2*y^6) + (1575*betasv[{2}, {6}]*zeta[9])/(8*y^7), 
 pinablaBarFm[3, 5, 7, 4]/y^8 -> -541900800*betasv[{0, 2}, {6, 10}] + 
   58060800*betasv[{0, 2}, {10, 6}] - 1083801600*betasv[{1, 1}, {6, 10}] + 
   774144000*betasv[{1, 1}, {10, 6}] - 290304000*betasv[{2, 0}, {6, 10}] + 
   1083801600*betasv[{2, 0}, {10, 6}] - (ee[5]*pinablaBarE[3, 4])/(2*y^8) - 
   (12*pinablaBarE[3, 3]*pinablaBarE[5, 1])/(5*y^8) + (4*zeta[5])/(99*y) + 
   (7257600*betasv[{0}, {10}]*zeta[5])/y^2 + 
   (6773760*betasv[{1}, {10}]*zeta[5])/y^3 + 
   (846720*betasv[{2}, {10}]*zeta[5])/y^4 - (7*zeta[9])/(4*y^5) - 
   (58800*betasv[{0}, {6}]*zeta[9])/y^6 - (10500*betasv[{1}, {6}]*zeta[9])/
    y^7 - (1575*betasv[{2}, {6}]*zeta[9])/(8*y^8), 
 pinablaBarFm[3, 5, 7, 5]/y^10 -> 8670412800*betasv[{0, 1}, {6, 10}] - 
   3561062400*betasv[{0, 1}, {10, 6}] + 6657638400*betasv[{1, 0}, {6, 10}] - 
   11766988800*betasv[{1, 0}, {10, 6}] - (ee[5]*pinablaBarE[3, 5])/(2*y^10) - 
   (29*pinablaBarE[3, 4]*pinablaBarE[5, 1])/(10*y^10) - 
   (106*pinablaBarE[3, 3]*pinablaBarE[5, 2])/(15*y^10) + 
   (ee[3]*pinablaBarE[5, 5])/(2*y^10) - (4*zeta[5])/(9*y^2) - 
   (41610240*betasv[{0}, {10}]*zeta[5])/y^3 - 
   (13547520*betasv[{1}, {10}]*zeta[5])/y^4 + (77*zeta[9])/(12*y^6) + 
   (159600*betasv[{0}, {6}]*zeta[9])/y^7 + (12075*betasv[{1}, {6}]*zeta[9])/
    y^8, pinablaBarFm[3, 5, 7, 6]/y^12 -> 
  -61312204800*betasv[{0, 0}, {6, 10}] + 
   61312204800*betasv[{0, 0}, {10, 6}] - (ee[5]*pinablaBarE[3, 6])/(2*y^12) - 
   (17*pinablaBarE[3, 5]*pinablaBarE[5, 1])/(5*y^12) - 
   (299*pinablaBarE[3, 4]*pinablaBarE[5, 2])/(30*y^12) - 
   (82*pinablaBarE[3, 3]*pinablaBarE[5, 3])/(5*y^12) + 
   (13*pinablaBarE[3, 1]*pinablaBarE[5, 5])/(3*y^12) + 
   (ee[3]*pinablaBarE[5, 6])/(2*y^12) + (16*zeta[5])/(9*y^3) + 
   (95800320*betasv[{0}, {10}]*zeta[5])/y^4 - (11*zeta[9])/y^7 - 
   (207900*betasv[{0}, {6}]*zeta[9])/y^8, pinablaBarFm[3, 6, 4, 0] -> 
  -41580*betasv[{2, 5}, {6, 12}] + 55440*betasv[{3, 4}, {6, 12}] - 
   13860*betasv[{4, 3}, {6, 12}] + 41580*betasv[{5, 2}, {12, 6}] - 
   55440*betasv[{6, 1}, {12, 6}] + 13860*betasv[{7, 0}, {12, 6}] - 
   (691*betasv[{3}, {8}]*zeta[5])/390 + 5544*betasv[{3}, {12}]*zeta[5] - 
   (5544*betasv[{4}, {12}]*zeta[5])/y + (2079*betasv[{5}, {12}]*zeta[5])/
    (2*y^2) - zeta[11]/(384*y^2) - (315*betasv[{0}, {6}]*zeta[11])/(8*y^3) + 
   (315*betasv[{1}, {6}]*zeta[11])/(8*y^4) - (945*betasv[{2}, {6}]*zeta[11])/
    (128*y^5), pinablaBarFm[3, 6, 4, 1]/y^2 -> 
  332640*betasv[{1, 5}, {6, 12}] + 166320*betasv[{2, 4}, {6, 12}] - 
   665280*betasv[{3, 3}, {6, 12}] + 166320*betasv[{4, 2}, {6, 12}] - 
   831600*betasv[{4, 2}, {12, 6}] + 997920*betasv[{5, 1}, {12, 6}] - 
   166320*betasv[{6, 0}, {12, 6}] + (1382*betasv[{2}, {8}]*zeta[5])/65 - 
   66528*betasv[{2}, {12}]*zeta[5] + (66528*betasv[{3}, {12}]*zeta[5])/y - 
   (4158*betasv[{4}, {12}]*zeta[5])/y^2 - (2079*betasv[{5}, {12}]*zeta[5])/
    y^3 + zeta[11]/(96*y^3) + (945*betasv[{0}, {6}]*zeta[11])/(8*y^4) - 
   (2835*betasv[{1}, {6}]*zeta[11])/(16*y^5) + 
   (4725*betasv[{2}, {6}]*zeta[11])/(128*y^6), 
 pinablaBarFm[3, 6, 4, 2]/y^4 -> -1330560*betasv[{0, 5}, {6, 12}] - 
   7983360*betasv[{1, 4}, {6, 12}] + 5322240*betasv[{2, 3}, {6, 12}] + 
   5322240*betasv[{3, 2}, {6, 12}] + 13305600*betasv[{3, 2}, {12, 6}] - 
   1330560*betasv[{4, 1}, {6, 12}] - 13305600*betasv[{4, 1}, {12, 6}] - 
   (11056*betasv[{1}, {8}]*zeta[5])/65 + 532224*betasv[{1}, {12}]*zeta[5] - 
   (532224*betasv[{2}, {12}]*zeta[5])/y - (133056*betasv[{3}, {12}]*zeta[5])/
    y^2 + (49896*betasv[{4}, {12}]*zeta[5])/y^3 + 
   (2079*betasv[{5}, {12}]*zeta[5])/y^4 - (5*zeta[11])/(192*y^4) + 
   (4725*betasv[{1}, {6}]*zeta[11])/(8*y^6) - 
   (4725*betasv[{2}, {6}]*zeta[11])/(32*y^7), pinablaBarFm[3, 6, 4, 3]/y^6 -> 
  58544640*betasv[{0, 4}, {6, 12}] + 85155840*betasv[{1, 3}, {6, 12}] - 
   127733760*betasv[{2, 2}, {6, 12}] - 159667200*betasv[{2, 2}, {12, 6}] - 
   21288960*betasv[{3, 1}, {6, 12}] + 106444800*betasv[{3, 1}, {12, 6}] + 
   5322240*betasv[{4, 0}, {6, 12}] + 53222400*betasv[{4, 0}, {12, 6}] - 
   (ee[6]*pinablaBarE[3, 3])/(2*y^6) + (44224*betasv[{0}, {8}]*zeta[5])/65 - 
   2128896*betasv[{0}, {12}]*zeta[5] + (2128896*betasv[{1}, {12}]*zeta[5])/
    y + (3193344*betasv[{2}, {12}]*zeta[5])/y^2 - 
   (532224*betasv[{3}, {12}]*zeta[5])/y^3 - (91476*betasv[{4}, {12}]*zeta[5])/
    y^4 + zeta[11]/(32*y^5) - (4725*betasv[{0}, {6}]*zeta[11])/(2*y^6) - 
   (4725*betasv[{1}, {6}]*zeta[11])/(4*y^7) + 
   (14175*betasv[{2}, {6}]*zeta[11])/(32*y^8), 
 pinablaBarFm[3, 6, 6, 0] -> -41580*betasv[{2, 5}, {6, 12}] + 
   13860*betasv[{3, 4}, {6, 12}] + 27720*betasv[{4, 3}, {6, 12}] + 
   41580*betasv[{5, 2}, {12, 6}] - 13860*betasv[{6, 1}, {12, 6}] - 
   27720*betasv[{7, 0}, {12, 6}] - 11088*betasv[{3}, {12}]*zeta[5] - 
   (1386*betasv[{4}, {12}]*zeta[5])/y + (2079*betasv[{5}, {12}]*zeta[5])/
    (2*y^2) + zeta[11]/(768*y^2) + (315*betasv[{0}, {6}]*zeta[11])/(4*y^3) + 
   (315*betasv[{1}, {6}]*zeta[11])/(32*y^4) - (945*betasv[{2}, {6}]*zeta[11])/
    (128*y^5), pinablaBarFm[3, 6, 6, 1]/y^2 -> 
  332640*betasv[{1, 5}, {6, 12}] + 665280*betasv[{2, 4}, {6, 12}] - 
   665280*betasv[{3, 3}, {6, 12}] - 332640*betasv[{4, 2}, {6, 12}] - 
   831600*betasv[{4, 2}, {12, 6}] + 831600*betasv[{6, 0}, {12, 6}] + 
   133056*betasv[{2}, {12}]*zeta[5] + (66528*betasv[{3}, {12}]*zeta[5])/y - 
   (16632*betasv[{4}, {12}]*zeta[5])/y^2 - (2079*betasv[{5}, {12}]*zeta[5])/
    y^3 - (5*zeta[11])/(384*y^3) - (4725*betasv[{0}, {6}]*zeta[11])/(8*y^4) + 
   (4725*betasv[{2}, {6}]*zeta[11])/(128*y^6), 
 pinablaBarFm[3, 6, 6, 2]/y^4 -> -1330560*betasv[{0, 5}, {6, 12}] - 
   11975040*betasv[{1, 4}, {6, 12}] - 2661120*betasv[{2, 3}, {6, 12}] + 
   13305600*betasv[{3, 2}, {6, 12}] + 13305600*betasv[{3, 2}, {12, 6}] + 
   2661120*betasv[{4, 1}, {6, 12}] + 6652800*betasv[{4, 1}, {12, 6}] - 
   19958400*betasv[{5, 0}, {12, 6}] - 1064448*betasv[{1}, {12}]*zeta[5] - 
   (1330560*betasv[{2}, {12}]*zeta[5])/y + (66528*betasv[{3}, {12}]*zeta[5])/
    y^2 + (74844*betasv[{4}, {12}]*zeta[5])/y^3 + 
   (2079*betasv[{5}, {12}]*zeta[5])/y^4 + (35*zeta[11])/(384*y^4) + 
   (14175*betasv[{0}, {6}]*zeta[11])/(4*y^5) - 
   (4725*betasv[{1}, {6}]*zeta[11])/(16*y^6) - 
   (4725*betasv[{2}, {6}]*zeta[11])/(32*y^7), pinablaBarFm[3, 6, 6, 3]/y^6 -> 
  74511360*betasv[{0, 4}, {6, 12}] + 212889600*betasv[{1, 3}, {6, 12}] - 
   127733760*betasv[{2, 2}, {6, 12}] - 159667200*betasv[{2, 2}, {12, 6}] - 
   149022720*betasv[{3, 1}, {6, 12}] - 212889600*betasv[{3, 1}, {12, 6}] - 
   10644480*betasv[{4, 0}, {6, 12}] + 372556800*betasv[{4, 0}, {12, 6}] - 
   (ee[6]*pinablaBarE[3, 3])/(2*y^6) + 4257792*betasv[{0}, {12}]*zeta[5] + 
   (14902272*betasv[{1}, {12}]*zeta[5])/y + 
   (3193344*betasv[{2}, {12}]*zeta[5])/y^2 - 
   (1330560*betasv[{3}, {12}]*zeta[5])/y^3 - 
   (116424*betasv[{4}, {12}]*zeta[5])/y^4 - (7*zeta[11])/(16*y^5) - 
   (33075*betasv[{0}, {6}]*zeta[11])/(2*y^6) + 
   (4725*betasv[{1}, {6}]*zeta[11])/(2*y^7) + 
   (14175*betasv[{2}, {6}]*zeta[11])/(32*y^8), 
 pinablaBarFm[3, 6, 6, 4]/y^8 -> -2043740160*betasv[{0, 3}, {6, 12}] - 
   1532805120*betasv[{1, 2}, {6, 12}] + 1277337600*betasv[{1, 2}, {12, 6}] + 
   2810142720*betasv[{2, 1}, {6, 12}] + 3832012800*betasv[{2, 1}, {12, 6}] + 
   766402560*betasv[{3, 0}, {6, 12}] - 5109350400*betasv[{3, 0}, {12, 6}] - 
   (ee[6]*pinablaBarE[3, 4])/(2*y^8) - 
   (19*pinablaBarE[3, 3]*pinablaBarE[6, 1])/(10*y^8) + 
   (2764*zeta[5])/307125 - (76640256*betasv[{0}, {12}]*zeta[5])/y - 
   (70253568*betasv[{1}, {12}]*zeta[5])/y^2 + 
   (9580032*betasv[{2}, {12}]*zeta[5])/y^3 + 
   (3193344*betasv[{3}, {12}]*zeta[5])/y^4 + (21*zeta[11])/(16*y^6) + 
   (56700*betasv[{0}, {6}]*zeta[11])/y^7 - (42525*betasv[{1}, {6}]*zeta[11])/
    (4*y^8) - (14175*betasv[{2}, {6}]*zeta[11])/(16*y^9), 
 pinablaBarFm[3, 6, 6, 5]/y^10 -> 30656102400*betasv[{0, 2}, {6, 12}] - 
   5109350400*betasv[{0, 2}, {12, 6}] - 10218700800*betasv[{1, 1}, {6, 12}] - 
   40874803200*betasv[{1, 1}, {12, 6}] - 
   20437401600*betasv[{2, 0}, {6, 12}] + 
   45984153600*betasv[{2, 0}, {12, 6}] - (ee[6]*pinablaBarE[3, 5])/(2*y^10) - 
   (12*pinablaBarE[3, 4]*pinablaBarE[6, 1])/(5*y^10) - 
   (43*pinablaBarE[3, 3]*pinablaBarE[6, 2])/(10*y^10) - 
   (5528*zeta[5])/(61425*y) + (510935040*betasv[{0}, {12}]*zeta[5])/y^2 + 
   (63866880*betasv[{1}, {12}]*zeta[5])/y^3 - 
   (47900160*betasv[{2}, {12}]*zeta[5])/y^4 - (15*zeta[11])/(8*y^7) - 
   (127575*betasv[{0}, {6}]*zeta[11])/y^8 + (28350*betasv[{1}, {6}]*zeta[11])/
    y^9 + (14175*betasv[{2}, {6}]*zeta[11])/(16*y^10), 
 pinablaBarFm[3, 6, 8, 0] -> -41580*betasv[{2, 5}, {6, 12}] - 
   46200*betasv[{3, 4}, {6, 12}] - 6600*betasv[{4, 3}, {6, 12}] + 
   41580*betasv[{5, 2}, {12, 6}] + 46200*betasv[{6, 1}, {12, 6}] + 
   6600*betasv[{7, 0}, {12, 6}] + 2640*betasv[{3}, {12}]*zeta[5] + 
   (4620*betasv[{4}, {12}]*zeta[5])/y + (2079*betasv[{5}, {12}]*zeta[5])/
    (2*y^2) - zeta[11]/(6720*y^2) - (75*betasv[{0}, {6}]*zeta[11])/(4*y^3) - 
   (525*betasv[{1}, {6}]*zeta[11])/(16*y^4) - (945*betasv[{2}, {6}]*zeta[11])/
    (128*y^5), pinablaBarFm[3, 6, 8, 1]/y^2 -> 
  332640*betasv[{1, 5}, {6, 12}] + 1386000*betasv[{2, 4}, {6, 12}] + 
   844800*betasv[{3, 3}, {6, 12}] + 79200*betasv[{4, 2}, {6, 12}] - 
   831600*betasv[{4, 2}, {12, 6}] - 1441440*betasv[{5, 1}, {12, 6}] - 
   369600*betasv[{6, 0}, {12, 6}] - 31680*betasv[{2}, {12}]*zeta[5] - 
   (84480*betasv[{3}, {12}]*zeta[5])/y - (34650*betasv[{4}, {12}]*zeta[5])/
    y^2 - (2079*betasv[{5}, {12}]*zeta[5])/y^3 + zeta[11]/(360*y^3) + 
   (525*betasv[{0}, {6}]*zeta[11])/(2*y^4) + (4095*betasv[{1}, {6}]*zeta[11])/
    (16*y^5) + (4725*betasv[{2}, {6}]*zeta[11])/(128*y^6), 
 pinablaBarFm[3, 6, 8, 2]/y^4 -> -1330560*betasv[{0, 5}, {6, 12}] - 
   17740800*betasv[{1, 4}, {6, 12}] - 32313600*betasv[{2, 3}, {6, 12}] - 
   11404800*betasv[{3, 2}, {6, 12}] + 13305600*betasv[{3, 2}, {12, 6}] - 
   633600*betasv[{4, 1}, {6, 12}] + 35481600*betasv[{4, 1}, {12, 6}] + 
   14636160*betasv[{5, 0}, {12, 6}] + 253440*betasv[{1}, {12}]*zeta[5] + 
   (1140480*betasv[{2}, {12}]*zeta[5])/y + (807840*betasv[{3}, {12}]*zeta[5])/
    y^2 + (110880*betasv[{4}, {12}]*zeta[5])/y^3 + 
   (2079*betasv[{5}, {12}]*zeta[5])/y^4 - (3*zeta[11])/(80*y^4) - 
   (10395*betasv[{0}, {6}]*zeta[11])/(4*y^5) - 
   (1575*betasv[{1}, {6}]*zeta[11])/y^6 - (4725*betasv[{2}, {6}]*zeta[11])/
    (32*y^7), pinablaBarFm[3, 6, 8, 3]/y^6 -> 
  97574400*betasv[{0, 4}, {6, 12}] + 542361600*betasv[{1, 3}, {6, 12}] + 
   524620800*betasv[{2, 2}, {6, 12}] - 159667200*betasv[{2, 2}, {12, 6}] + 
   101376000*betasv[{3, 1}, {6, 12}] - 674150400*betasv[{3, 1}, {12, 6}] + 
   2534400*betasv[{4, 0}, {6, 12}] - 434649600*betasv[{4, 0}, {12, 6}] - 
   (ee[6]*pinablaBarE[3, 3])/(2*y^6) - 1013760*betasv[{0}, {12}]*zeta[5] - 
   (10137600*betasv[{1}, {12}]*zeta[5])/y - 
   (13115520*betasv[{2}, {12}]*zeta[5])/y^2 - 
   (3389760*betasv[{3}, {12}]*zeta[5])/y^3 - 
   (152460*betasv[{4}, {12}]*zeta[5])/y^4 + (3*zeta[11])/(8*y^5) + 
   (77175*betasv[{0}, {6}]*zeta[11])/(4*y^6) + 
   (29925*betasv[{1}, {6}]*zeta[11])/(4*y^7) + 
   (14175*betasv[{2}, {6}]*zeta[11])/(32*y^8), 
 pinablaBarFm[3, 6, 8, 4]/y^8 -> -3730636800*betasv[{0, 3}, {6, 12}] - 
   10705305600*betasv[{1, 2}, {6, 12}] + 1277337600*betasv[{1, 2}, {12, 6}] - 
   5413478400*betasv[{2, 1}, {6, 12}] + 9367142400*betasv[{2, 1}, {12, 6}] - 
   446054400*betasv[{3, 0}, {6, 12}] + 9650995200*betasv[{3, 0}, {12, 6}] - 
   (ee[6]*pinablaBarE[3, 4])/(2*y^8) - 
   (7*pinablaBarE[3, 3]*pinablaBarE[6, 1])/(3*y^8) - (2764*zeta[5])/1289925 + 
   (44605440*betasv[{0}, {12}]*zeta[5])/y + 
   (135336960*betasv[{1}, {12}]*zeta[5])/y^2 + 
   (66908160*betasv[{2}, {12}]*zeta[5])/y^3 + 
   (5829120*betasv[{3}, {12}]*zeta[5])/y^4 - (11*zeta[11])/(4*y^6) - 
   (107100*betasv[{0}, {6}]*zeta[11])/y^7 - (51975*betasv[{1}, {6}]*zeta[11])/
    (2*y^8) - (14175*betasv[{2}, {6}]*zeta[11])/(16*y^9), 
 pinablaBarFm[3, 6, 8, 5]/y^10 -> 87588864000*betasv[{0, 2}, {6, 12}] - 
   5109350400*betasv[{0, 2}, {12, 6}] + 
   128950272000*betasv[{1, 1}, {6, 12}] - 
   85155840000*betasv[{1, 1}, {12, 6}] + 
   27006566400*betasv[{2, 0}, {6, 12}] - 
   153280512000*betasv[{2, 0}, {12, 6}] - (ee[6]*pinablaBarE[3, 5])/
    (2*y^10) - (17*pinablaBarE[3, 4]*pinablaBarE[6, 1])/(6*y^10) - 
   (47*pinablaBarE[3, 3]*pinablaBarE[6, 2])/(7*y^10) + 
   (11056*zeta[5])/(143325*y) - (675164160*betasv[{0}, {12}]*zeta[5])/y^2 - 
   (805939200*betasv[{1}, {12}]*zeta[5])/y^3 - 
   (136857600*betasv[{2}, {12}]*zeta[5])/y^4 + (99*zeta[11])/(7*y^7) + 
   (425250*betasv[{0}, {6}]*zeta[11])/y^8 + 
   (118125*betasv[{1}, {6}]*zeta[11])/(2*y^9) + 
   (14175*betasv[{2}, {6}]*zeta[11])/(16*y^10), 
 pinablaBarFm[3, 6, 8, 6]/y^12 -> -1216512000000*betasv[{0, 1}, {6, 12}] + 
   381498163200*betasv[{0, 1}, {12, 6}] - 
   731853619200*betasv[{1, 0}, {6, 12}] + 
   1566867456000*betasv[{1, 0}, {12, 6}] - (ee[6]*pinablaBarE[3, 6])/
    (2*y^12) - (10*pinablaBarE[3, 5]*pinablaBarE[6, 1])/(3*y^12) - 
   (401*pinablaBarE[3, 4]*pinablaBarE[6, 2])/(42*y^12) - 
   (107*pinablaBarE[3, 3]*pinablaBarE[6, 3])/(7*y^12) + 
   (ee[3]*pinablaBarE[6, 6])/(2*y^12) - (11056*zeta[5])/(11025*y^2) + 
   (4574085120*betasv[{0}, {12}]*zeta[5])/y^3 + 
   (1900800000*betasv[{1}, {12}]*zeta[5])/y^4 - (1287*zeta[11])/(28*y^8) - 
   (1086750*betasv[{0}, {6}]*zeta[11])/y^9 - 
   (66150*betasv[{1}, {6}]*zeta[11])/y^10, pinablaBarFm[3, 6, 8, 7]/y^14 -> 
  7793462476800*betasv[{0, 0}, {6, 12}] - 
   7793462476800*betasv[{0, 0}, {12, 6}] - (ee[6]*pinablaBarE[3, 7])/
    (2*y^14) - (23*pinablaBarE[3, 6]*pinablaBarE[6, 1])/(6*y^14) - 
   (541*pinablaBarE[3, 5]*pinablaBarE[6, 2])/(42*y^14) - 
   (149*pinablaBarE[3, 4]*pinablaBarE[6, 3])/(6*y^14) - 
   (181*pinablaBarE[3, 3]*pinablaBarE[6, 4])/(6*y^14) + 
   (31*pinablaBarE[3, 1]*pinablaBarE[6, 6])/(6*y^14) + 
   (ee[3]*pinablaBarE[6, 7])/(2*y^14) + (22112*zeta[5])/(4725*y^3) - 
   (12177285120*betasv[{0}, {12}]*zeta[5])/y^4 + (143*zeta[11])/(2*y^9) + 
   (1351350*betasv[{0}, {6}]*zeta[11])/y^10, pinablaBarFm[3, 7, 5, 0] -> 
  -180180*betasv[{2, 6}, {6, 14}] + 240240*betasv[{3, 5}, {6, 14}] - 
   60060*betasv[{4, 4}, {6, 14}] + 180180*betasv[{6, 2}, {14, 6}] - 
   240240*betasv[{7, 1}, {14, 6}] + 60060*betasv[{8, 0}, {14, 6}] - 
   (77*betasv[{4}, {10}]*zeta[5])/10 + 24024*betasv[{4}, {14}]*zeta[5] - 
   (24024*betasv[{5}, {14}]*zeta[5])/y + (9009*betasv[{6}, {14}]*zeta[5])/
    (2*y^2) - (11*zeta[13])/(4608*y^3) - (1155*betasv[{0}, {6}]*zeta[13])/
    (32*y^4) + (1155*betasv[{1}, {6}]*zeta[13])/(32*y^5) - 
   (3465*betasv[{2}, {6}]*zeta[13])/(512*y^6), 
 pinablaBarFm[3, 7, 5, 1]/y^2 -> 1441440*betasv[{1, 6}, {6, 14}] + 
   1441440*betasv[{2, 5}, {6, 14}] - 3843840*betasv[{3, 4}, {6, 14}] + 
   960960*betasv[{4, 3}, {6, 14}] - 4324320*betasv[{5, 2}, {14, 6}] + 
   5285280*betasv[{6, 1}, {14, 6}] - 960960*betasv[{7, 0}, {14, 6}] + 
   (616*betasv[{3}, {10}]*zeta[5])/5 - 384384*betasv[{3}, {14}]*zeta[5] + 
   (384384*betasv[{4}, {14}]*zeta[5])/y - (36036*betasv[{5}, {14}]*zeta[5])/
    y^2 - (9009*betasv[{6}, {14}]*zeta[5])/y^3 + (55*zeta[13])/(4608*y^4) + 
   (1155*betasv[{0}, {6}]*zeta[13])/(8*y^5) - 
   (12705*betasv[{1}, {6}]*zeta[13])/(64*y^6) + 
   (10395*betasv[{2}, {6}]*zeta[13])/(256*y^7), 
 pinablaBarFm[3, 7, 5, 2]/y^4 -> -5765760*betasv[{0, 6}, {6, 14}] - 
   46126080*betasv[{1, 5}, {6, 14}] + 17297280*betasv[{2, 4}, {6, 14}] + 
   46126080*betasv[{3, 3}, {6, 14}] - 11531520*betasv[{4, 2}, {6, 14}] + 
   86486400*betasv[{4, 2}, {14, 6}] - 92252160*betasv[{5, 1}, {14, 6}] + 
   5765760*betasv[{6, 0}, {14, 6}] - (7392*betasv[{2}, {10}]*zeta[5])/5 + 
   4612608*betasv[{2}, {14}]*zeta[5] - (4612608*betasv[{3}, {14}]*zeta[5])/
    y - (432432*betasv[{4}, {14}]*zeta[5])/y^2 + 
   (288288*betasv[{5}, {14}]*zeta[5])/y^3 + (9009*betasv[{6}, {14}]*zeta[5])/
    y^4 - (11*zeta[13])/(256*y^5) - (3465*betasv[{0}, {6}]*zeta[13])/
    (16*y^6) + (3465*betasv[{1}, {6}]*zeta[13])/(4*y^7) - 
   (51975*betasv[{2}, {6}]*zeta[13])/(256*y^8), 
 pinablaBarFm[3, 7, 5, 3]/y^6 -> 322882560*betasv[{0, 5}, {6, 14}] + 
   784143360*betasv[{1, 4}, {6, 14}] - 830269440*betasv[{2, 3}, {6, 14}] - 
   369008640*betasv[{3, 2}, {6, 14}] - 1383782400*betasv[{3, 2}, {14, 6}] + 
   92252160*betasv[{4, 1}, {6, 14}] + 1153152000*betasv[{4, 1}, {14, 6}] + 
   230630400*betasv[{5, 0}, {14, 6}] - (ee[7]*pinablaBarE[3, 3])/(2*y^6) + 
   (59136*betasv[{1}, {10}]*zeta[5])/5 - 36900864*betasv[{1}, {14}]*zeta[5] + 
   (36900864*betasv[{2}, {14}]*zeta[5])/y + 
   (20756736*betasv[{3}, {14}]*zeta[5])/y^2 - 
   (4900896*betasv[{4}, {14}]*zeta[5])/y^3 - 
   (504504*betasv[{5}, {14}]*zeta[5])/y^4 + (77*zeta[13])/(768*y^6) - 
   (17325*betasv[{0}, {6}]*zeta[13])/(8*y^7) - 
   (86625*betasv[{1}, {6}]*zeta[13])/(32*y^8) + 
   (51975*betasv[{2}, {6}]*zeta[13])/(64*y^9), 
 pinablaBarFm[3, 7, 5, 4]/y^8 -> -9594224640*betasv[{0, 4}, {6, 14}] - 
   5904138240*betasv[{1, 3}, {6, 14}] + 14391336960*betasv[{2, 2}, {6, 14}] + 
   16605388800*betasv[{2, 2}, {14, 6}] + 1476034560*betasv[{3, 1}, {6, 14}] - 
   7380172800*betasv[{3, 1}, {14, 6}] - 369008640*betasv[{4, 0}, {6, 14}] - 
   9225216000*betasv[{4, 0}, {14, 6}] - (ee[7]*pinablaBarE[3, 4])/(2*y^8) - 
   (5*pinablaBarE[3, 3]*pinablaBarE[7, 1])/(3*y^8) - 
   (236544*betasv[{0}, {10}]*zeta[5])/5 + 147603456*betasv[{0}, {14}]*
    zeta[5] - (147603456*betasv[{1}, {14}]*zeta[5])/y - 
   (359783424*betasv[{2}, {14}]*zeta[5])/y^2 + 
   (36900864*betasv[{3}, {14}]*zeta[5])/y^3 + 
   (14990976*betasv[{4}, {14}]*zeta[5])/y^4 - (11*zeta[13])/(96*y^7) + 
   (86625*betasv[{0}, {6}]*zeta[13])/(4*y^8) + 
   (17325*betasv[{1}, {6}]*zeta[13])/(4*y^9) - 
   (155925*betasv[{2}, {6}]*zeta[13])/(64*y^10), 
 pinablaBarFm[3, 7, 7, 0] -> -180180*betasv[{2, 6}, {6, 14}] + 
   51480*betasv[{3, 5}, {6, 14}] + 128700*betasv[{4, 4}, {6, 14}] + 
   180180*betasv[{6, 2}, {14, 6}] - 51480*betasv[{7, 1}, {14, 6}] - 
   128700*betasv[{8, 0}, {14, 6}] - 51480*betasv[{4}, {14}]*zeta[5] - 
   (5148*betasv[{5}, {14}]*zeta[5])/y + (9009*betasv[{6}, {14}]*zeta[5])/
    (2*y^2) + (11*zeta[13])/(8064*y^3) + (2475*betasv[{0}, {6}]*zeta[13])/
    (32*y^4) + (495*betasv[{1}, {6}]*zeta[13])/(64*y^5) - 
   (3465*betasv[{2}, {6}]*zeta[13])/(512*y^6), 
 pinablaBarFm[3, 7, 7, 1]/y^2 -> 1441440*betasv[{1, 6}, {6, 14}] + 
   3706560*betasv[{2, 5}, {6, 14}] - 3088800*betasv[{3, 4}, {6, 14}] - 
   2059200*betasv[{4, 3}, {6, 14}] - 4324320*betasv[{5, 2}, {14, 6}] + 
   4324320*betasv[{7, 0}, {14, 6}] + 823680*betasv[{3}, {14}]*zeta[5] + 
   (308880*betasv[{4}, {14}]*zeta[5])/y - (92664*betasv[{5}, {14}]*zeta[5])/
    y^2 - (9009*betasv[{6}, {14}]*zeta[5])/y^3 - (11*zeta[13])/(768*y^4) - 
   (10395*betasv[{0}, {6}]*zeta[13])/(16*y^5) + 
   (10395*betasv[{2}, {6}]*zeta[13])/(256*y^7), 
 pinablaBarFm[3, 7, 7, 2]/y^4 -> -5765760*betasv[{0, 6}, {6, 14}] - 
   64247040*betasv[{1, 5}, {6, 14}] - 37065600*betasv[{2, 4}, {6, 14}] + 
   82368000*betasv[{3, 3}, {6, 14}] + 24710400*betasv[{4, 2}, {6, 14}] + 
   86486400*betasv[{4, 2}, {14, 6}] + 34594560*betasv[{5, 1}, {14, 6}] - 
   121080960*betasv[{6, 0}, {14, 6}] - 9884160*betasv[{2}, {14}]*zeta[5] - 
   (8236800*betasv[{3}, {14}]*zeta[5])/y + (926640*betasv[{4}, {14}]*zeta[5])/
    y^2 + (401544*betasv[{5}, {14}]*zeta[5])/y^3 + 
   (9009*betasv[{6}, {14}]*zeta[5])/y^4 + (11*zeta[13])/(96*y^5) + 
   (72765*betasv[{0}, {6}]*zeta[13])/(16*y^6) - 
   (10395*betasv[{1}, {6}]*zeta[13])/(32*y^7) - 
   (51975*betasv[{2}, {6}]*zeta[13])/(256*y^8), 
 pinablaBarFm[3, 7, 7, 3]/y^6 -> 395366400*betasv[{0, 5}, {6, 14}] + 
   1581465600*betasv[{1, 4}, {6, 14}] - 395366400*betasv[{2, 3}, {6, 14}] - 
   1383782400*betasv[{3, 2}, {6, 14}] - 1383782400*betasv[{3, 2}, {14, 6}] - 
   197683200*betasv[{4, 1}, {6, 14}] - 1383782400*betasv[{4, 1}, {14, 6}] + 
   2767564800*betasv[{5, 0}, {14, 6}] - (ee[7]*pinablaBarE[3, 3])/(2*y^6) + 
   79073280*betasv[{1}, {14}]*zeta[5] + (138378240*betasv[{2}, {14}]*zeta[5])/
    y + (9884160*betasv[{3}, {14}]*zeta[5])/y^2 - 
   (9884160*betasv[{4}, {14}]*zeta[5])/y^3 - 
   (617760*betasv[{5}, {14}]*zeta[5])/y^4 - (11*zeta[13])/(16*y^6) - 
   (51975*betasv[{0}, {6}]*zeta[13])/(2*y^7) + 
   (51975*betasv[{1}, {6}]*zeta[13])/(16*y^8) + 
   (51975*betasv[{2}, {6}]*zeta[13])/(64*y^9), 
 pinablaBarFm[3, 7, 7, 4]/y^8 -> -14233190400*betasv[{0, 4}, {6, 14}] - 
   22140518400*betasv[{1, 3}, {6, 14}] + 
   21349785600*betasv[{2, 2}, {6, 14}] + 
   16605388800*betasv[{2, 2}, {14, 6}] + 
   14233190400*betasv[{3, 1}, {6, 14}] + 
   33210777600*betasv[{3, 1}, {14, 6}] + 790732800*betasv[{4, 0}, {6, 14}] - 
   49816166400*betasv[{4, 0}, {14, 6}] - (ee[7]*pinablaBarE[3, 4])/(2*y^8) - 
   (27*pinablaBarE[3, 3]*pinablaBarE[7, 1])/(14*y^8) - 
   316293120*betasv[{0}, {14}]*zeta[5] - 
   (1423319040*betasv[{1}, {14}]*zeta[5])/y - 
   (533744640*betasv[{2}, {14}]*zeta[5])/y^2 + 
   (138378240*betasv[{3}, {14}]*zeta[5])/y^3 + 
   (22239360*betasv[{4}, {14}]*zeta[5])/y^4 + (165*zeta[13])/(56*y^7) + 
   (467775*betasv[{0}, {6}]*zeta[13])/(4*y^8) - 
   (155925*betasv[{1}, {6}]*zeta[13])/(8*y^9) - 
   (155925*betasv[{2}, {6}]*zeta[13])/(64*y^10), 
 pinablaBarFm[3, 7, 7, 5]/y^10 -> 316293120000*betasv[{0, 3}, {6, 14}] + 
   94887936000*betasv[{1, 2}, {6, 14}] - 
   132843110400*betasv[{1, 2}, {14, 6}] - 
   341596569600*betasv[{2, 1}, {6, 14}] - 
   531372441600*betasv[{2, 1}, {14, 6}] - 
   69584486400*betasv[{3, 0}, {6, 14}] + 
   664215552000*betasv[{3, 0}, {14, 6}] - (ee[7]*pinablaBarE[3, 5])/
    (2*y^10) - (17*pinablaBarE[3, 4]*pinablaBarE[7, 1])/(7*y^10) - 
   (9*pinablaBarE[3, 3]*pinablaBarE[7, 2])/(2*y^10) + (16*zeta[5])/945 + 
   (6958448640*betasv[{0}, {14}]*zeta[5])/y + 
   (8539914240*betasv[{1}, {14}]*zeta[5])/y^2 - 
   (593049600*betasv[{2}, {14}]*zeta[5])/y^3 - 
   (494208000*betasv[{3}, {14}]*zeta[5])/y^4 - (1815*zeta[13])/(224*y^8) - 
   (779625*betasv[{0}, {6}]*zeta[13])/(2*y^9) + 
   (155925*betasv[{1}, {6}]*zeta[13])/(2*y^10) + 
   (155925*betasv[{2}, {6}]*zeta[13])/(32*y^11), 
 pinablaBarFm[3, 7, 7, 6]/y^12 -> -4175069184000*betasv[{0, 2}, {6, 14}] + 
   531372441600*betasv[{0, 2}, {14, 6}] + 
   1973669068800*betasv[{1, 1}, {6, 14}] + 
   5313724416000*betasv[{1, 1}, {14, 6}] + 
   2201400115200*betasv[{2, 0}, {6, 14}] - 
   5845096857600*betasv[{2, 0}, {14, 6}] - (ee[7]*pinablaBarE[3, 6])/
    (2*y^12) - (41*pinablaBarE[3, 5]*pinablaBarE[7, 1])/(14*y^12) - 
   (97*pinablaBarE[3, 4]*pinablaBarE[7, 2])/(14*y^12) - 
   (113*pinablaBarE[3, 3]*pinablaBarE[7, 3])/(14*y^12) - 
   (64*zeta[5])/(315*y) - (55035002880*betasv[{0}, {14}]*zeta[5])/y^2 - 
   (12335431680*betasv[{1}, {14}]*zeta[5])/y^3 + 
   (6523545600*betasv[{2}, {14}]*zeta[5])/y^4 + (605*zeta[13])/(56*y^9) + 
   (1715175*betasv[{0}, {6}]*zeta[13])/(2*y^10) - 
   (779625*betasv[{1}, {6}]*zeta[13])/(4*y^11) - 
   (155925*betasv[{2}, {6}]*zeta[13])/(32*y^12), 
 pinablaBarFm[3, 7, 9, 0] -> -180180*betasv[{2, 6}, {6, 14}] - 
   205920*betasv[{3, 5}, {6, 14}] - 32175*betasv[{4, 4}, {6, 14}] + 
   180180*betasv[{6, 2}, {14, 6}] + 205920*betasv[{7, 1}, {14, 6}] + 
   32175*betasv[{8, 0}, {14, 6}] + 12870*betasv[{4}, {14}]*zeta[5] + 
   (20592*betasv[{5}, {14}]*zeta[5])/y + (9009*betasv[{6}, {14}]*zeta[5])/
    (2*y^2) - (11*zeta[13])/(64512*y^3) - (2475*betasv[{0}, {6}]*zeta[13])/
    (128*y^4) - (495*betasv[{1}, {6}]*zeta[13])/(16*y^5) - 
   (3465*betasv[{2}, {6}]*zeta[13])/(512*y^6), 
 pinablaBarFm[3, 7, 9, 1]/y^2 -> 1441440*betasv[{1, 6}, {6, 14}] + 
   6795360*betasv[{2, 5}, {6, 14}] + 4633200*betasv[{3, 4}, {6, 14}] + 
   514800*betasv[{4, 3}, {6, 14}] - 4324320*betasv[{5, 2}, {14, 6}] - 
   7207200*betasv[{6, 1}, {14, 6}] - 1853280*betasv[{7, 0}, {14, 6}] - 
   205920*betasv[{3}, {14}]*zeta[5] - (463320*betasv[{4}, {14}]*zeta[5])/y - 
   (169884*betasv[{5}, {14}]*zeta[5])/y^2 - (9009*betasv[{6}, {14}]*zeta[5])/
    y^3 + (11*zeta[13])/(3584*y^4) + (4455*betasv[{0}, {6}]*zeta[13])/
    (16*y^5) + (17325*betasv[{1}, {6}]*zeta[13])/(64*y^6) + 
   (10395*betasv[{2}, {6}]*zeta[13])/(256*y^7), 
 pinablaBarFm[3, 7, 9, 2]/y^4 -> -5765760*betasv[{0, 6}, {6, 14}] - 
   88957440*betasv[{1, 5}, {6, 14}] - 191505600*betasv[{2, 4}, {6, 14}] - 
   82368000*betasv[{3, 3}, {6, 14}] - 6177600*betasv[{4, 2}, {6, 14}] + 
   86486400*betasv[{4, 2}, {14, 6}] + 207567360*betasv[{5, 1}, {14, 6}] + 
   80720640*betasv[{6, 0}, {14, 6}] + 2471040*betasv[{2}, {14}]*zeta[5] + 
   (8236800*betasv[{3}, {14}]*zeta[5])/y + 
   (4787640*betasv[{4}, {14}]*zeta[5])/y^2 + 
   (555984*betasv[{5}, {14}]*zeta[5])/y^3 + (9009*betasv[{6}, {14}]*zeta[5])/
    y^4 - (11*zeta[13])/(256*y^5) - (24255*betasv[{0}, {6}]*zeta[13])/
    (8*y^6) - (31185*betasv[{1}, {6}]*zeta[13])/(16*y^7) - 
   (51975*betasv[{2}, {6}]*zeta[13])/(256*y^8), 
 pinablaBarFm[3, 7, 9, 3]/y^6 -> 494208000*betasv[{0, 5}, {6, 14}] + 
   3311193600*betasv[{1, 4}, {6, 14}] + 4052505600*betasv[{2, 3}, {6, 14}] + 
   1087257600*betasv[{3, 2}, {6, 14}] - 1383782400*betasv[{3, 2}, {14, 6}] + 
   49420800*betasv[{4, 1}, {6, 14}] - 4843238400*betasv[{4, 1}, {14, 6}] - 
   2767564800*betasv[{5, 0}, {14, 6}] - (ee[7]*pinablaBarE[3, 3])/(2*y^6) - 
   19768320*betasv[{1}, {14}]*zeta[5] - (108725760*betasv[{2}, {14}]*zeta[5])/
    y - (101312640*betasv[{3}, {14}]*zeta[5])/y^2 - 
   (20694960*betasv[{4}, {14}]*zeta[5])/y^3 - 
   (772200*betasv[{5}, {14}]*zeta[5])/y^4 + (121*zeta[13])/(256*y^6) + 
   (51975*betasv[{0}, {6}]*zeta[13])/(2*y^7) + 
   (363825*betasv[{1}, {6}]*zeta[13])/(32*y^8) + 
   (51975*betasv[{2}, {6}]*zeta[13])/(64*y^9), 
 pinablaBarFm[3, 7, 9, 4]/y^8 -> -23128934400*betasv[{0, 4}, {6, 14}] - 
   85399142400*betasv[{1, 3}, {6, 14}] - 
   61677158400*betasv[{2, 2}, {6, 14}] + 
   16605388800*betasv[{2, 2}, {14, 6}] - 9488793600*betasv[{3, 1}, {6, 14}] + 
   88562073600*betasv[{3, 1}, {14, 6}] - 197683200*betasv[{4, 0}, {6, 14}] + 
   74724249600*betasv[{4, 0}, {14, 6}] - (ee[7]*pinablaBarE[3, 4])/(2*y^8) - 
   (16*pinablaBarE[3, 3]*pinablaBarE[7, 1])/(7*y^8) + 
   79073280*betasv[{0}, {14}]*zeta[5] + (948879360*betasv[{1}, {14}]*zeta[5])/
    y + (1541928960*betasv[{2}, {14}]*zeta[5])/y^2 + 
   (533744640*betasv[{3}, {14}]*zeta[5])/y^3 + 
   (36138960*betasv[{4}, {14}]*zeta[5])/y^4 - (1815*zeta[13])/(448*y^7) - 
   (1403325*betasv[{0}, {6}]*zeta[13])/(8*y^8) - 
   (51975*betasv[{1}, {6}]*zeta[13])/y^9 - (155925*betasv[{2}, {6}]*zeta[13])/
    (64*y^10), pinablaBarFm[3, 7, 9, 5]/y^10 -> 
  711659520000*betasv[{0, 3}, {6, 14}] + 1518206976000*
    betasv[{1, 2}, {6, 14}] - 132843110400*betasv[{1, 2}, {14, 6}] + 
   607282790400*betasv[{2, 1}, {6, 14}] - 
   1195587993600*betasv[{2, 1}, {14, 6}] + 
   41118105600*betasv[{3, 0}, {6, 14}] - 1549836288000*
    betasv[{3, 0}, {14, 6}] - (ee[7]*pinablaBarE[3, 5])/(2*y^10) - 
   (39*pinablaBarE[3, 4]*pinablaBarE[7, 1])/(14*y^10) - 
   (181*pinablaBarE[3, 3]*pinablaBarE[7, 2])/(28*y^10) - (4*zeta[5])/945 - 
   (4111810560*betasv[{0}, {14}]*zeta[5])/y - 
   (15182069760*betasv[{1}, {14}]*zeta[5])/y^2 - 
   (9488793600*betasv[{2}, {14}]*zeta[5])/y^3 - 
   (1111968000*betasv[{3}, {14}]*zeta[5])/y^4 + (23595*zeta[13])/(896*y^8) + 
   (1819125*betasv[{0}, {6}]*zeta[13])/(2*y^9) + 
   (1403325*betasv[{1}, {6}]*zeta[13])/(8*y^10) + 
   (155925*betasv[{2}, {6}]*zeta[13])/(32*y^11), 
 pinablaBarFm[3, 7, 9, 6]/y^12 -> -14612742144000*betasv[{0, 2}, {6, 14}] + 
   531372441600*betasv[{0, 2}, {14, 6}] - 17003918131200*
    betasv[{1, 1}, {6, 14}] + 10627448832000*betasv[{1, 1}, {14, 6}] - 
   2922548428800*betasv[{2, 0}, {6, 14}] + 
   23380387430400*betasv[{2, 0}, {14, 6}] - (ee[7]*pinablaBarE[3, 6])/
    (2*y^12) - (23*pinablaBarE[3, 5]*pinablaBarE[7, 1])/(7*y^12) - 
   (37*pinablaBarE[3, 4]*pinablaBarE[7, 2])/(4*y^12) - 
   (29*pinablaBarE[3, 3]*pinablaBarE[7, 3])/(2*y^12) + (8*zeta[5])/(45*y) + 
   (73063710720*betasv[{0}, {14}]*zeta[5])/y^2 + 
   (106274488320*betasv[{1}, {14}]*zeta[5])/y^3 + 
   (22832409600*betasv[{2}, {14}]*zeta[5])/y^4 - (7865*zeta[13])/(64*y^9) - 
   (3430350*betasv[{0}, {6}]*zeta[13])/y^10 - 
   (779625*betasv[{1}, {6}]*zeta[13])/(2*y^11) - 
   (155925*betasv[{2}, {6}]*zeta[13])/(32*y^12), 
 pinablaBarFm[3, 7, 9, 7]/y^14 -> 184917609676800*betasv[{0, 1}, {6, 14}] - 
   46760774860800*betasv[{0, 1}, {14, 6}] + 
   91396059955200*betasv[{1, 0}, {6, 14}] - 229552894771200*
    betasv[{1, 0}, {14, 6}] - (ee[7]*pinablaBarE[3, 7])/(2*y^14) - 
   (53*pinablaBarE[3, 6]*pinablaBarE[7, 1])/(14*y^14) - 
   (351*pinablaBarE[3, 5]*pinablaBarE[7, 2])/(28*y^14) - 
   (95*pinablaBarE[3, 4]*pinablaBarE[7, 3])/(4*y^14) - 
   (113*pinablaBarE[3, 3]*pinablaBarE[7, 4])/(4*y^14) + 
   (ee[3]*pinablaBarE[7, 7])/(2*y^14) - (8*zeta[5])/(3*y^2) - 
   (571225374720*betasv[{0}, {14}]*zeta[5])/y^3 - 
   (288933765120*betasv[{1}, {14}]*zeta[5])/y^4 + 
   (23595*zeta[13])/(64*y^10) + (8419950*betasv[{0}, {6}]*zeta[13])/y^11 + 
   (1715175*betasv[{1}, {6}]*zeta[13])/(4*y^12), 
 pinablaBarFm[3, 7, 9, 8]/y^16 -> -1105254678528000*betasv[{0, 0}, {6, 14}] + 
   1105254678528000*betasv[{0, 0}, {14, 6}] - (ee[7]*pinablaBarE[3, 8])/
    (2*y^16) - (30*pinablaBarE[3, 7]*pinablaBarE[7, 1])/(7*y^16) - 
   (457*pinablaBarE[3, 6]*pinablaBarE[7, 2])/(28*y^16) - 
   (254*pinablaBarE[3, 5]*pinablaBarE[7, 3])/(7*y^16) - 
   (52*pinablaBarE[3, 4]*pinablaBarE[7, 4])/y^16 - 
   (50*pinablaBarE[3, 3]*pinablaBarE[7, 5])/y^16 + 
   (6*pinablaBarE[3, 1]*pinablaBarE[7, 7])/y^16 + 
   (ee[3]*pinablaBarE[7, 8])/(2*y^16) + (128*zeta[5])/(9*y^3) + 
   (1726960435200*betasv[{0}, {14}]*zeta[5])/y^4 - (2145*zeta[13])/(4*y^11) - 
   (10135125*betasv[{0}, {6}]*zeta[13])/y^12, pinablaBarFm[3, 8, 6, 0] -> 
  -772200*betasv[{2, 7}, {6, 16}] + 1029600*betasv[{3, 6}, {6, 16}] - 
   257400*betasv[{4, 5}, {6, 16}] + 772200*betasv[{7, 2}, {16, 6}] - 
   1029600*betasv[{8, 1}, {16, 6}] + 257400*betasv[{9, 0}, {16, 6}] - 
   (1551693*betasv[{5}, {12}]*zeta[5])/46988 + 102960*betasv[{5}, {16}]*
    zeta[5] - (102960*betasv[{6}, {16}]*zeta[5])/y + 
   (19305*betasv[{7}, {16}]*zeta[5])/y^2 - (143*zeta[15])/(64512*y^4) - 
   (2145*betasv[{0}, {6}]*zeta[15])/(64*y^5) + 
   (2145*betasv[{1}, {6}]*zeta[15])/(64*y^6) - 
   (6435*betasv[{2}, {6}]*zeta[15])/(1024*y^7), 
 pinablaBarFm[3, 8, 6, 1]/y^2 -> 6177600*betasv[{1, 7}, {6, 16}] + 
   9266400*betasv[{2, 6}, {6, 16}] - 20592000*betasv[{3, 5}, {6, 16}] + 
   5148000*betasv[{4, 4}, {6, 16}] - 21621600*betasv[{6, 2}, {16, 6}] + 
   26769600*betasv[{7, 1}, {16, 6}] - 5148000*betasv[{8, 0}, {16, 6}] + 
   (7758465*betasv[{4}, {12}]*zeta[5])/11747 - 2059200*betasv[{4}, {16}]*
    zeta[5] + (2059200*betasv[{5}, {16}]*zeta[5])/y - 
   (231660*betasv[{6}, {16}]*zeta[5])/y^2 - (38610*betasv[{7}, {16}]*zeta[5])/
    y^3 + (143*zeta[15])/(10752*y^5) + (10725*betasv[{0}, {6}]*zeta[15])/
    (64*y^6) - (27885*betasv[{1}, {6}]*zeta[15])/(128*y^7) + 
   (45045*betasv[{2}, {6}]*zeta[15])/(1024*y^8), 
 pinablaBarFm[3, 8, 6, 2]/y^4 -> -24710400*betasv[{0, 7}, {6, 16}] - 
   247104000*betasv[{1, 6}, {6, 16}] + 24710400*betasv[{2, 5}, {6, 16}] + 
   329472000*betasv[{3, 4}, {6, 16}] - 82368000*betasv[{4, 3}, {6, 16}] + 
   518918400*betasv[{5, 2}, {16, 6}] - 576576000*betasv[{6, 1}, {16, 6}] + 
   57657600*betasv[{7, 0}, {16, 6}] - (124135440*betasv[{3}, {12}]*zeta[5])/
    11747 + 32947200*betasv[{3}, {16}]*zeta[5] - 
   (32947200*betasv[{4}, {16}]*zeta[5])/y - 
   (617760*betasv[{5}, {16}]*zeta[5])/y^2 + 
   (1544400*betasv[{6}, {16}]*zeta[5])/y^3 + 
   (38610*betasv[{7}, {16}]*zeta[5])/y^4 - (143*zeta[15])/(2304*y^6) - 
   (15015*betasv[{0}, {6}]*zeta[15])/(32*y^7) + 
   (75075*betasv[{1}, {6}]*zeta[15])/(64*y^8) - 
   (135135*betasv[{2}, {6}]*zeta[15])/(512*y^9), 
 pinablaBarFm[3, 8, 6, 3]/y^6 -> 1680307200*betasv[{0, 6}, {6, 16}] + 
   5732812800*betasv[{1, 5}, {6, 16}] - 4447872000*betasv[{2, 4}, {6, 16}] - 
   3953664000*betasv[{3, 3}, {6, 16}] + 988416000*betasv[{4, 2}, {6, 16}] - 
   10378368000*betasv[{4, 2}, {16, 6}] + 9686476800*betasv[{5, 1}, {16, 6}] + 
   691891200*betasv[{6, 0}, {16, 6}] - (ee[8]*pinablaBarE[3, 3])/(2*y^6) + 
   (1489625280*betasv[{2}, {12}]*zeta[5])/11747 - 
   395366400*betasv[{2}, {16}]*zeta[5] + 
   (395366400*betasv[{3}, {16}]*zeta[5])/y + 
   (111196800*betasv[{4}, {16}]*zeta[5])/y^2 - 
   (35830080*betasv[{5}, {16}]*zeta[5])/y^3 - 
   (2625480*betasv[{6}, {16}]*zeta[5])/y^4 + (143*zeta[15])/(672*y^7) - 
   (45045*betasv[{0}, {6}]*zeta[15])/(32*y^8) - 
   (315315*betasv[{1}, {6}]*zeta[15])/(64*y^9) + 
   (675675*betasv[{2}, {6}]*zeta[15])/(512*y^10), 
 pinablaBarFm[3, 8, 6, 4]/y^8 -> -63258624000*betasv[{0, 5}, {6, 16}] - 
   79073280000*betasv[{1, 4}, {6, 16}] + 
   118609920000*betasv[{2, 3}, {6, 16}] + 
   31629312000*betasv[{3, 2}, {6, 16}] + 
   166053888000*betasv[{3, 2}, {16, 6}] - 
   7907328000*betasv[{4, 1}, {6, 16}] - 
   110702592000*betasv[{4, 1}, {16, 6}] - 
   55351296000*betasv[{5, 0}, {16, 6}] - (ee[8]*pinablaBarE[3, 4])/(2*y^8) - 
   (12*pinablaBarE[3, 3]*pinablaBarE[8, 1])/(7*y^8) - 
   (11917002240*betasv[{1}, {12}]*zeta[5])/11747 + 
   3162931200*betasv[{1}, {16}]*zeta[5] - 
   (3162931200*betasv[{2}, {16}]*zeta[5])/y - 
   (2965248000*betasv[{3}, {16}]*zeta[5])/y^2 + 
   (494208000*betasv[{4}, {16}]*zeta[5])/y^3 + 
   (98841600*betasv[{5}, {16}]*zeta[5])/y^4 - (429*zeta[15])/(896*y^8) + 
   (225225*betasv[{0}, {6}]*zeta[15])/(8*y^9) + 
   (225225*betasv[{1}, {6}]*zeta[15])/(16*y^10) - 
   (675675*betasv[{2}, {6}]*zeta[15])/(128*y^11), 
 pinablaBarFm[3, 8, 6, 5]/y^10 -> 1581465600000*betasv[{0, 4}, {6, 16}] + 
   316293120000*betasv[{1, 3}, {6, 16}] - 
   1802870784000*betasv[{2, 2}, {6, 16}] - 
   1992646656000*betasv[{2, 2}, {16, 6}] - 
   126517248000*betasv[{3, 1}, {6, 16}] + 
   442810368000*betasv[{3, 1}, {16, 6}] + 
   31629312000*betasv[{4, 0}, {6, 16}] + 1549836288000*
    betasv[{4, 0}, {16, 6}] - (ee[8]*pinablaBarE[3, 5])/(2*y^10) - 
   (31*pinablaBarE[3, 4]*pinablaBarE[8, 1])/(14*y^10) - 
   (76*pinablaBarE[3, 3]*pinablaBarE[8, 2])/(21*y^10) + 
   (47668008960*betasv[{0}, {12}]*zeta[5])/11747 - 
   12651724800*betasv[{0}, {16}]*zeta[5] + 
   (12651724800*betasv[{1}, {16}]*zeta[5])/y + 
   (45071769600*betasv[{2}, {16}]*zeta[5])/y^2 - 
   (1976832000*betasv[{3}, {16}]*zeta[5])/y^3 - 
   (2471040000*betasv[{4}, {16}]*zeta[5])/y^4 + (715*zeta[15])/(1344*y^9) - 
   (1576575*betasv[{0}, {6}]*zeta[15])/(8*y^10) - 
   (225225*betasv[{1}, {6}]*zeta[15])/(16*y^11) + 
   (2027025*betasv[{2}, {6}]*zeta[15])/(128*y^12), 
 pinablaBarFm[3, 8, 8, 0] -> -772200*betasv[{2, 7}, {6, 16}] + 
   193050*betasv[{3, 6}, {6, 16}] + 579150*betasv[{4, 5}, {6, 16}] + 
   772200*betasv[{7, 2}, {16, 6}] - 193050*betasv[{8, 1}, {16, 6}] - 
   579150*betasv[{9, 0}, {16, 6}] - 231660*betasv[{5}, {16}]*zeta[5] - 
   (19305*betasv[{6}, {16}]*zeta[5])/y + (19305*betasv[{7}, {16}]*zeta[5])/
    y^2 + (715*zeta[15])/(516096*y^4) + (19305*betasv[{0}, {6}]*zeta[15])/
    (256*y^5) + (6435*betasv[{1}, {6}]*zeta[15])/(1024*y^6) - 
   (6435*betasv[{2}, {6}]*zeta[15])/(1024*y^7), 
 pinablaBarFm[3, 8, 8, 1]/y^2 -> 6177600*betasv[{1, 7}, {6, 16}] + 
   19305000*betasv[{2, 6}, {6, 16}] - 13899600*betasv[{3, 5}, {6, 16}] - 
   11583000*betasv[{4, 4}, {6, 16}] - 21621600*betasv[{6, 2}, {16, 6}] + 
   21621600*betasv[{8, 0}, {16, 6}] + 4633200*betasv[{4}, {16}]*zeta[5] + 
   (1389960*betasv[{5}, {16}]*zeta[5])/y - (482625*betasv[{6}, {16}]*zeta[5])/
    y^2 - (38610*betasv[{7}, {16}]*zeta[5])/y^3 - (143*zeta[15])/(9216*y^5) - 
   (45045*betasv[{0}, {6}]*zeta[15])/(64*y^6) + 
   (45045*betasv[{2}, {6}]*zeta[15])/(1024*y^8), 
 pinablaBarFm[3, 8, 8, 2]/y^4 -> -24710400*betasv[{0, 7}, {6, 16}] - 
   327412800*betasv[{1, 6}, {6, 16}] - 296524800*betasv[{2, 5}, {6, 16}] + 
   463320000*betasv[{3, 4}, {6, 16}] + 185328000*betasv[{4, 3}, {6, 16}] + 
   518918400*betasv[{5, 2}, {16, 6}] + 172972800*betasv[{6, 1}, {16, 6}] - 
   691891200*betasv[{7, 0}, {16, 6}] - 74131200*betasv[{3}, {16}]*zeta[5] - 
   (46332000*betasv[{4}, {16}]*zeta[5])/y + 
   (7413120*betasv[{5}, {16}]*zeta[5])/y^2 + 
   (2046330*betasv[{6}, {16}]*zeta[5])/y^3 + 
   (38610*betasv[{7}, {16}]*zeta[5])/y^4 + (143*zeta[15])/(1024*y^6) + 
   (45045*betasv[{0}, {6}]*zeta[15])/(8*y^7) - 
   (45045*betasv[{1}, {6}]*zeta[15])/(128*y^8) - 
   (135135*betasv[{2}, {6}]*zeta[15])/(512*y^9), 
 pinablaBarFm[3, 8, 8, 3]/y^6 -> 2001542400*betasv[{0, 6}, {6, 16}] + 
   10230105600*betasv[{1, 5}, {6, 16}] + 370656000*betasv[{2, 4}, {6, 16}] - 
   10378368000*betasv[{3, 3}, {6, 16}] - 2223936000*betasv[{4, 2}, {6, 16}] - 
   10378368000*betasv[{4, 2}, {16, 6}] - 8302694400*betasv[{5, 1}, {16, 6}] + 
   18681062400*betasv[{6, 0}, {16, 6}] - (ee[8]*pinablaBarE[3, 3])/(2*y^6) + 
   889574400*betasv[{2}, {16}]*zeta[5] + 
   (1037836800*betasv[{3}, {16}]*zeta[5])/y - 
   (9266400*betasv[{4}, {16}]*zeta[5])/y^2 - 
   (63938160*betasv[{5}, {16}]*zeta[5])/y^3 - 
   (3127410*betasv[{6}, {16}]*zeta[5])/y^4 - (3575*zeta[15])/(3584*y^7) - 
   (1216215*betasv[{0}, {6}]*zeta[15])/(32*y^8) + 
   (135135*betasv[{1}, {6}]*zeta[15])/(32*y^9) + 
   (675675*betasv[{2}, {6}]*zeta[15])/(512*y^10), 
 pinablaBarFm[3, 8, 8, 4]/y^8 -> -88957440000*betasv[{0, 5}, {6, 16}] - 
   207567360000*betasv[{1, 4}, {6, 16}] + 
   118609920000*betasv[{2, 3}, {6, 16}] + 
   160123392000*betasv[{3, 2}, {6, 16}] + 
   166053888000*betasv[{3, 2}, {16, 6}] + 
   17791488000*betasv[{4, 1}, {6, 16}] + 
   249080832000*betasv[{4, 1}, {16, 6}] - 
   415134720000*betasv[{5, 0}, {16, 6}] - (ee[8]*pinablaBarE[3, 4])/(2*y^8) - 
   (109*pinablaBarE[3, 3]*pinablaBarE[8, 1])/(56*y^8) - 
   7116595200*betasv[{1}, {16}]*zeta[5] - 
   (16012339200*betasv[{2}, {16}]*zeta[5])/y - 
   (2965248000*betasv[{3}, {16}]*zeta[5])/y^2 + 
   (1297296000*betasv[{4}, {16}]*zeta[5])/y^3 + 
   (138996000*betasv[{5}, {16}]*zeta[5])/y^4 + (39325*zeta[15])/(7168*y^8) + 
   (3378375*betasv[{0}, {6}]*zeta[15])/(16*y^9) - 
   (2027025*betasv[{1}, {6}]*zeta[15])/(64*y^10) - 
   (675675*betasv[{2}, {6}]*zeta[15])/(128*y^11), 
 pinablaBarFm[3, 8, 8, 5]/y^10 -> 2609418240000*betasv[{0, 4}, {6, 16}] + 
   2372198400000*betasv[{1, 3}, {6, 16}] - 
   3344799744000*betasv[{2, 2}, {6, 16}] - 
   1992646656000*betasv[{2, 2}, {16, 6}] - 
   1565650944000*betasv[{3, 1}, {6, 16}] - 
   5313724416000*betasv[{3, 1}, {16, 6}] - 
   71165952000*betasv[{4, 0}, {6, 16}] + 7306371072000*
    betasv[{4, 0}, {16, 6}] - (ee[8]*pinablaBarE[3, 5])/(2*y^10) - 
   (137*pinablaBarE[3, 4]*pinablaBarE[8, 1])/(56*y^10) - 
   (37*pinablaBarE[3, 3]*pinablaBarE[8, 2])/(8*y^10) + 
   28466380800*betasv[{0}, {16}]*zeta[5] + 
   (156565094400*betasv[{1}, {16}]*zeta[5])/y + 
   (83619993600*betasv[{2}, {16}]*zeta[5])/y^2 - 
   (14826240000*betasv[{3}, {16}]*zeta[5])/y^3 - 
   (4077216000*betasv[{4}, {16}]*zeta[5])/y^4 - (39325*zeta[15])/(1792*y^9) - 
   (7432425*betasv[{0}, {6}]*zeta[15])/(8*y^10) + 
   (675675*betasv[{1}, {6}]*zeta[15])/(4*y^11) + 
   (2027025*betasv[{2}, {6}]*zeta[15])/(128*y^12), 
 pinablaBarFm[3, 8, 8, 6]/y^12 -> -51239485440000*betasv[{0, 3}, {6, 16}] - 
   1707982848000*betasv[{1, 2}, {6, 16}] + 
   15941173248000*betasv[{1, 2}, {16, 6}] + 
   45546209280000*betasv[{2, 1}, {6, 16}] + 
   79705866240000*betasv[{2, 1}, {16, 6}] + 
   7401259008000*betasv[{3, 0}, {6, 16}] - 
   95647039488000*betasv[{3, 0}, {16, 6}] - (ee[8]*pinablaBarE[3, 6])/
    (2*y^12) - (165*pinablaBarE[3, 5]*pinablaBarE[8, 1])/(56*y^12) - 
   (99*pinablaBarE[3, 4]*pinablaBarE[8, 2])/(14*y^12) - 
   (479*pinablaBarE[3, 3]*pinablaBarE[8, 3])/(56*y^12) + 
   (7234*zeta[5])/187425 - (740125900800*betasv[{0}, {16}]*zeta[5])/y - 
   (1138655232000*betasv[{1}, {16}]*zeta[5])/y^2 + 
   (10674892800*betasv[{2}, {16}]*zeta[5])/y^3 + 
   (80061696000*betasv[{3}, {16}]*zeta[5])/y^4 + 
   (102245*zeta[15])/(1792*y^10) + (6081075*betasv[{0}, {6}]*zeta[15])/
    (2*y^11) - (10135125*betasv[{1}, {6}]*zeta[15])/(16*y^12) - 
   (2027025*betasv[{2}, {6}]*zeta[15])/(64*y^13), 
 pinablaBarFm[3, 8, 8, 7]/y^14 -> 621705756672000*betasv[{0, 2}, {6, 16}] - 
   63764692992000*betasv[{0, 2}, {16, 6}] - 350705811456000*
    betasv[{1, 1}, {6, 16}] - 765176315904000*betasv[{1, 1}, {16, 6}] - 
   270999945216000*betasv[{2, 0}, {6, 16}] + 
   828941008896000*betasv[{2, 0}, {16, 6}] - (ee[8]*pinablaBarE[3, 7])/
    (2*y^14) - (193*pinablaBarE[3, 6]*pinablaBarE[8, 1])/(56*y^14) - 
   (561*pinablaBarE[3, 5]*pinablaBarE[8, 2])/(56*y^14) - 
   (125*pinablaBarE[3, 4]*pinablaBarE[8, 3])/(8*y^14) - 
   (107*pinablaBarE[3, 3]*pinablaBarE[8, 4])/(8*y^14) - 
   (14468*zeta[5])/(26775*y) + (6774998630400*betasv[{0}, {16}]*zeta[5])/
    y^2 + (2191911321600*betasv[{1}, {16}]*zeta[5])/y^3 - 
   (971415244800*betasv[{2}, {16}]*zeta[5])/y^4 - 
   (9295*zeta[15])/(128*y^11) - (26351325*betasv[{0}, {6}]*zeta[15])/
    (4*y^12) + (6081075*betasv[{1}, {6}]*zeta[15])/(4*y^13) + 
   (2027025*betasv[{2}, {6}]*zeta[15])/(64*y^14), 
 pinablaBarFm[3, 8, 10, 0] -> -772200*betasv[{2, 7}, {6, 16}] - 
   900900*betasv[{3, 6}, {6, 16}] - 150150*betasv[{4, 5}, {6, 16}] + 
   772200*betasv[{7, 2}, {16, 6}] + 900900*betasv[{8, 1}, {16, 6}] + 
   150150*betasv[{9, 0}, {16, 6}] + 60060*betasv[{5}, {16}]*zeta[5] + 
   (90090*betasv[{6}, {16}]*zeta[5])/y + (19305*betasv[{7}, {16}]*zeta[5])/
    y^2 - (143*zeta[15])/(774144*y^4) - (5005*betasv[{0}, {6}]*zeta[15])/
    (256*y^5) - (15015*betasv[{1}, {6}]*zeta[15])/(512*y^6) - 
   (6435*betasv[{2}, {6}]*zeta[15])/(1024*y^7), 
 pinablaBarFm[3, 8, 10, 1]/y^2 -> 6177600*betasv[{1, 7}, {6, 16}] + 
   32432400*betasv[{2, 6}, {6, 16}] + 24024000*betasv[{3, 5}, {6, 16}] + 
   3003000*betasv[{4, 4}, {6, 16}] - 21621600*betasv[{6, 2}, {16, 6}] - 
   35006400*betasv[{7, 1}, {16, 6}] - 9009000*betasv[{8, 0}, {16, 6}] - 
   1201200*betasv[{4}, {16}]*zeta[5] - (2402400*betasv[{5}, {16}]*zeta[5])/
    y - (810810*betasv[{6}, {16}]*zeta[5])/y^2 - 
   (38610*betasv[{7}, {16}]*zeta[5])/y^3 + (143*zeta[15])/(43008*y^5) + 
   (75075*betasv[{0}, {6}]*zeta[15])/(256*y^6) + 
   (36465*betasv[{1}, {6}]*zeta[15])/(128*y^7) + 
   (45045*betasv[{2}, {6}]*zeta[15])/(1024*y^8), 
 pinablaBarFm[3, 8, 10, 2]/y^4 -> -24710400*betasv[{0, 7}, {6, 16}] - 
   432432000*betasv[{1, 6}, {6, 16}] - 1066665600*betasv[{2, 5}, {6, 16}] - 
   528528000*betasv[{3, 4}, {6, 16}] - 48048000*betasv[{4, 3}, {6, 16}] + 
   518918400*betasv[{5, 2}, {16, 6}] + 1153152000*betasv[{6, 1}, {16, 6}] + 
   428313600*betasv[{7, 0}, {16, 6}] + 19219200*betasv[{3}, {16}]*zeta[5] + 
   (52852800*betasv[{4}, {16}]*zeta[5])/y + 
   (26666640*betasv[{5}, {16}]*zeta[5])/y^2 + 
   (2702700*betasv[{6}, {16}]*zeta[5])/y^3 + 
   (38610*betasv[{7}, {16}]*zeta[5])/y^4 - (1573*zeta[15])/(32256*y^6) - 
   (27885*betasv[{0}, {6}]*zeta[15])/(8*y^7) - 
   (75075*betasv[{1}, {6}]*zeta[15])/(32*y^8) - 
   (135135*betasv[{2}, {6}]*zeta[15])/(512*y^9), 
 pinablaBarFm[3, 8, 10, 3]/y^6 -> 2421619200*betasv[{0, 6}, {6, 16}] + 
   18911692800*betasv[{1, 5}, {6, 16}] + 
   27675648000*betasv[{2, 4}, {6, 16}] + 9225216000*betasv[{3, 3}, {6, 16}] + 
   576576000*betasv[{4, 2}, {6, 16}] - 10378368000*betasv[{4, 2}, {16, 6}] - 
   31826995200*betasv[{5, 1}, {16, 6}] - 
   16605388800*betasv[{6, 0}, {16, 6}] - (ee[8]*pinablaBarE[3, 3])/(2*y^6) - 
   230630400*betasv[{2}, {16}]*zeta[5] - 
   (922521600*betasv[{3}, {16}]*zeta[5])/y - 
   (691891200*betasv[{4}, {16}]*zeta[5])/y^2 - 
   (118198080*betasv[{5}, {16}]*zeta[5])/y^3 - 
   (3783780*betasv[{6}, {16}]*zeta[5])/y^4 + (1573*zeta[15])/(2688*y^7) + 
   (135135*betasv[{0}, {6}]*zeta[15])/(4*y^8) + 
   (1036035*betasv[{1}, {6}]*zeta[15])/(64*y^9) + 
   (675675*betasv[{2}, {6}]*zeta[15])/(512*y^10), 
 pinablaBarFm[3, 8, 10, 4]/y^8 -> -133765632000*betasv[{0, 5}, {6, 16}] - 
   599639040000*betasv[{1, 4}, {6, 16}] - 
   553512960000*betasv[{2, 3}, {6, 16}] - 
   119927808000*betasv[{3, 2}, {6, 16}] + 
   166053888000*betasv[{3, 2}, {16, 6}] - 
   4612608000*betasv[{4, 1}, {6, 16}] + 
   719566848000*betasv[{4, 1}, {16, 6}] + 
   525837312000*betasv[{5, 0}, {16, 6}] - (ee[8]*pinablaBarE[3, 4])/(2*y^8) - 
   (9*pinablaBarE[3, 3]*pinablaBarE[8, 1])/(4*y^8) + 
   1845043200*betasv[{1}, {16}]*zeta[5] + 
   (11992780800*betasv[{2}, {16}]*zeta[5])/y + 
   (13837824000*betasv[{3}, {16}]*zeta[5])/y^2 + 
   (3747744000*betasv[{4}, {16}]*zeta[5])/y^3 + 
   (209008800*betasv[{5}, {16}]*zeta[5])/y^4 - (20449*zeta[15])/(3584*y^8) - 
   (4279275*betasv[{0}, {6}]*zeta[15])/(16*y^9) - 
   (2927925*betasv[{1}, {6}]*zeta[15])/(32*y^10) - 
   (675675*betasv[{2}, {6}]*zeta[15])/(128*y^11), 
 pinablaBarFm[3, 8, 10, 5]/y^10 -> 5073868800000*betasv[{0, 4}, {6, 16}] + 
   14022328320000*betasv[{1, 3}, {6, 16}] + 
   8081289216000*betasv[{2, 2}, {6, 16}] - 
   1992646656000*betasv[{2, 2}, {16, 6}] + 
   1033224192000*betasv[{3, 1}, {6, 16}] - 
   12841500672000*betasv[{3, 1}, {16, 6}] + 
   18450432000*betasv[{4, 0}, {6, 16}] - 13395013632000*
    betasv[{4, 0}, {16, 6}] - (ee[8]*pinablaBarE[3, 5])/(2*y^10) - 
   (11*pinablaBarE[3, 4]*pinablaBarE[8, 1])/(4*y^10) - 
   (113*pinablaBarE[3, 3]*pinablaBarE[8, 2])/(18*y^10) - 
   7380172800*betasv[{0}, {16}]*zeta[5] - 
   (103322419200*betasv[{1}, {16}]*zeta[5])/y - 
   (202032230400*betasv[{2}, {16}]*zeta[5])/y^2 - 
   (87639552000*betasv[{3}, {16}]*zeta[5])/y^3 - 
   (7927920000*betasv[{4}, {16}]*zeta[5])/y^4 + 
   (102245*zeta[15])/(2304*y^9) + (27252225*betasv[{0}, {6}]*zeta[15])/
    (16*y^10) + (6531525*betasv[{1}, {6}]*zeta[15])/(16*y^11) + 
   (2027025*betasv[{2}, {6}]*zeta[15])/(128*y^12), 
 pinablaBarFm[3, 8, 10, 6]/y^12 -> -137271214080000*betasv[{0, 3}, {6, 16}] - 
   232918253568000*betasv[{1, 2}, {6, 16}] + 
   15941173248000*betasv[{1, 2}, {16, 6}] - 
   77049004032000*betasv[{2, 1}, {6, 16}] + 170039181312000*
    betasv[{2, 1}, {16, 6}] - 4428103680000*betasv[{3, 0}, {6, 16}] + 
   265686220800000*betasv[{3, 0}, {16, 6}] - (ee[8]*pinablaBarE[3, 6])/
    (2*y^12) - (13*pinablaBarE[3, 5]*pinablaBarE[8, 1])/(4*y^12) - 
   (325*pinablaBarE[3, 4]*pinablaBarE[8, 2])/(36*y^12) - 
   (167*pinablaBarE[3, 3]*pinablaBarE[8, 3])/(12*y^12) - 
   (7234*zeta[5])/722925 + (442810368000*betasv[{0}, {16}]*zeta[5])/y + 
   (1926225100800*betasv[{1}, {16}]*zeta[5])/y^2 + 
   (1455739084800*betasv[{2}, {16}]*zeta[5])/y^3 + 
   (214486272000*betasv[{3}, {16}]*zeta[5])/y^4 - 
   (102245*zeta[15])/(384*y^10) - (16891875*betasv[{0}, {6}]*zeta[15])/
    (2*y^11) - (1351350*betasv[{1}, {6}]*zeta[15])/y^12 - 
   (2027025*betasv[{2}, {6}]*zeta[15])/(64*y^13), 
 pinablaBarFm[3, 8, 10, 7]/y^14 -> 2578927583232000*betasv[{0, 2}, {6, 16}] - 
   63764692992000*betasv[{0, 2}, {16, 6}] + 2479738060800000*
    betasv[{1, 1}, {6, 16}] - 1487842836480000*betasv[{1, 1}, {16, 6}] + 
   361333260288000*betasv[{2, 0}, {6, 16}] - 3868391374848000*
    betasv[{2, 0}, {16, 6}] - (ee[8]*pinablaBarE[3, 7])/(2*y^14) - 
   (15*pinablaBarE[3, 6]*pinablaBarE[8, 1])/(4*y^14) - 
   (221*pinablaBarE[3, 5]*pinablaBarE[8, 2])/(18*y^14) - 
   (413*pinablaBarE[3, 4]*pinablaBarE[8, 3])/(18*y^14) - 
   (161*pinablaBarE[3, 3]*pinablaBarE[8, 4])/(6*y^14) + 
   (115744*zeta[5])/(240975*y) - (9033331507200*betasv[{0}, {16}]*zeta[5])/
    y^2 - (15498362880000*betasv[{1}, {16}]*zeta[5])/y^3 - 
   (4029574348800*betasv[{2}, {16}]*zeta[5])/y^4 + (9295*zeta[15])/(8*y^11) + 
   (61486425*betasv[{0}, {6}]*zeta[15])/(2*y^12) + 
   (23648625*betasv[{1}, {6}]*zeta[15])/(8*y^13) + 
   (2027025*betasv[{2}, {6}]*zeta[15])/(64*y^14), 
 pinablaBarFm[3, 8, 10, 8]/y^16 -> 
  -30550372909056000*betasv[{0, 1}, {6, 16}] + 
   6461488889856000*betasv[{0, 1}, {16, 6}] - 
   12809618325504000*betasv[{1, 0}, {6, 16}] + 
   36898502344704000*betasv[{1, 0}, {16, 6}] - (ee[8]*pinablaBarE[3, 8])/
    (2*y^16) - (17*pinablaBarE[3, 7]*pinablaBarE[8, 1])/(4*y^16) - 
   (577*pinablaBarE[3, 6]*pinablaBarE[8, 2])/(36*y^16) - 
   (317*pinablaBarE[3, 5]*pinablaBarE[8, 3])/(9*y^16) - 
   (448*pinablaBarE[3, 4]*pinablaBarE[8, 4])/(9*y^16) - 
   (847*pinablaBarE[3, 3]*pinablaBarE[8, 5])/(18*y^16) + 
   (ee[3]*pinablaBarE[8, 8])/(2*y^16) - (115744*zeta[5])/(14175*y^2) + 
   (80060114534400*betasv[{0}, {16}]*zeta[5])/y^3 + 
   (47734957670400*betasv[{1}, {16}]*zeta[5])/y^4 - 
   (158015*zeta[15])/(48*y^12) - (146621475*betasv[{0}, {6}]*zeta[15])/
    (2*y^13) - (12837825*betasv[{1}, {6}]*zeta[15])/(4*y^14), 
 pinablaBarFm[3, 8, 10, 9]/y^18 -> 
  173439964938240000*betasv[{0, 0}, {6, 16}] - 
   173439964938240000*betasv[{0, 0}, {16, 6}] - (ee[8]*pinablaBarE[3, 9])/
    (2*y^18) - (19*pinablaBarE[3, 8]*pinablaBarE[8, 1])/(4*y^18) - 
   (365*pinablaBarE[3, 7]*pinablaBarE[8, 2])/(18*y^18) - 
   (205*pinablaBarE[3, 6]*pinablaBarE[8, 3])/(4*y^18) - 
   (85*pinablaBarE[3, 5]*pinablaBarE[8, 4])/y^18 - 
   (581*pinablaBarE[3, 4]*pinablaBarE[8, 5])/(6*y^18) - 
   (77*pinablaBarE[3, 3]*pinablaBarE[8, 6])/y^18 + 
   (41*pinablaBarE[3, 1]*pinablaBarE[8, 8])/(6*y^18) + 
   (ee[3]*pinablaBarE[8, 9])/(2*y^18) + (231488*zeta[5])/(4725*y^3) - 
   (270999945216000*betasv[{0}, {16}]*zeta[5])/y^4 + 
   (36465*zeta[15])/(8*y^13) + (172297125*betasv[{0}, {6}]*zeta[15])/
    (2*y^14), pinablaBarFm[3, 9, 7, 0] -> -3281850*betasv[{2, 8}, {6, 18}] + 
   4375800*betasv[{3, 7}, {6, 18}] - 1093950*betasv[{4, 6}, {6, 18}] + 
   3281850*betasv[{8, 2}, {18, 6}] - 4375800*betasv[{9, 1}, {18, 6}] + 
   1093950*betasv[{10, 0}, {18, 6}] - (6272981*betasv[{6}, {14}]*zeta[5])/
    44688 + 437580*betasv[{6}, {18}]*zeta[5] - 
   (437580*betasv[{7}, {18}]*zeta[5])/y + (328185*betasv[{8}, {18}]*zeta[5])/
    (4*y^2) - (715*zeta[17])/(344064*y^5) - (32175*betasv[{0}, {6}]*zeta[17])/
    (1024*y^6) + (32175*betasv[{1}, {6}]*zeta[17])/(1024*y^7) - 
   (96525*betasv[{2}, {6}]*zeta[17])/(16384*y^8), 
 pinablaBarFm[3, 9, 7, 1]/y^2 -> 26254800*betasv[{1, 8}, {6, 18}] + 
   52509600*betasv[{2, 7}, {6, 18}] - 105019200*betasv[{3, 6}, {6, 18}] + 
   26254800*betasv[{4, 5}, {6, 18}] - 105019200*betasv[{7, 2}, {18, 6}] + 
   131274000*betasv[{8, 1}, {18, 6}] - 26254800*betasv[{9, 0}, {18, 6}] + 
   (6272981*betasv[{5}, {14}]*zeta[5])/1862 - 10501920*betasv[{5}, {18}]*
    zeta[5] + (10501920*betasv[{6}, {18}]*zeta[5])/y - 
   (1312740*betasv[{7}, {18}]*zeta[5])/y^2 - 
   (328185*betasv[{8}, {18}]*zeta[5])/(2*y^3) + (715*zeta[17])/(49152*y^6) + 
   (96525*betasv[{0}, {6}]*zeta[17])/(512*y^7) - 
   (482625*betasv[{1}, {6}]*zeta[17])/(2048*y^8) + 
   (96525*betasv[{2}, {6}]*zeta[17])/(2048*y^9), 
 pinablaBarFm[3, 9, 7, 2]/y^4 -> -105019200*betasv[{0, 8}, {6, 18}] - 
   1260230400*betasv[{1, 7}, {6, 18}] - 210038400*betasv[{2, 6}, {6, 18}] + 
   2100384000*betasv[{3, 5}, {6, 18}] - 525096000*betasv[{4, 4}, {6, 18}] + 
   2940537600*betasv[{6, 2}, {18, 6}] - 3360614400*betasv[{7, 1}, {18, 6}] + 
   420076800*betasv[{8, 0}, {18, 6}] - (62729810*betasv[{4}, {14}]*zeta[5])/
    931 + 210038400*betasv[{4}, {18}]*zeta[5] - 
   (210038400*betasv[{5}, {18}]*zeta[5])/y + 
   (5250960*betasv[{6}, {18}]*zeta[5])/y^2 + 
   (7876440*betasv[{7}, {18}]*zeta[5])/y^3 + 
   (328185*betasv[{8}, {18}]*zeta[5])/(2*y^4) - (3575*zeta[17])/(43008*y^7) - 
   (96525*betasv[{0}, {6}]*zeta[17])/(128*y^8) + 
   (96525*betasv[{1}, {6}]*zeta[17])/(64*y^9) - 
   (675675*betasv[{2}, {6}]*zeta[17])/(2048*y^10), 
 pinablaBarFm[3, 9, 7, 3]/y^6 -> 8401536000*betasv[{0, 7}, {6, 18}] + 
   36966758400*betasv[{1, 6}, {6, 18}] - 
   20163686400*betasv[{2, 5}, {6, 18}] - 
   33606144000*betasv[{3, 4}, {6, 18}] + 8401536000*betasv[{4, 3}, {6, 18}] - 
   70572902400*betasv[{5, 2}, {18, 6}] + 
   70572902400*betasv[{6, 1}, {18, 6}] - (ee[9]*pinablaBarE[3, 3])/(2*y^6) + 
   (1003676960*betasv[{3}, {14}]*zeta[5])/931 - 3360614400*betasv[{3}, {18}]*
    zeta[5] + (3360614400*betasv[{4}, {18}]*zeta[5])/y + 
   (504092160*betasv[{5}, {18}]*zeta[5])/y^2 - 
   (231042240*betasv[{6}, {18}]*zeta[5])/y^3 - 
   (13127400*betasv[{7}, {18}]*zeta[5])/y^4 + (10725*zeta[17])/(28672*y^8) - 
   (2027025*betasv[{1}, {6}]*zeta[17])/(256*y^10) + 
   (2027025*betasv[{2}, {6}]*zeta[17])/(1024*y^11), 
 pinablaBarFm[3, 9, 7, 4]/y^8 -> -383110041600*betasv[{0, 6}, {6, 18}] - 
   725892710400*betasv[{1, 5}, {6, 18}] + 
   806547456000*betasv[{2, 4}, {6, 18}] + 
   403273728000*betasv[{3, 3}, {6, 18}] - 
   100818432000*betasv[{4, 2}, {6, 18}] + 
   1411458048000*betasv[{4, 2}, {18, 6}] - 
   1129166438400*betasv[{5, 1}, {18, 6}] - 
   282291609600*betasv[{6, 0}, {18, 6}] - (ee[9]*pinablaBarE[3, 4])/(2*y^8) - 
   (7*pinablaBarE[3, 3]*pinablaBarE[9, 1])/(4*y^8) - 
   (12044123520*betasv[{2}, {14}]*zeta[5])/931 + 
   40327372800*betasv[{2}, {18}]*zeta[5] - 
   (40327372800*betasv[{3}, {18}]*zeta[5])/y - 
   (20163686400*betasv[{4}, {18}]*zeta[5])/y^2 + 
   (4536829440*betasv[{5}, {18}]*zeta[5])/y^3 + 
   (598609440*betasv[{6}, {18}]*zeta[5])/y^4 - (17875*zeta[17])/(14336*y^9) + 
   (2027025*betasv[{0}, {6}]*zeta[17])/(64*y^10) + 
   (2027025*betasv[{1}, {6}]*zeta[17])/(64*y^11) - 
   (10135125*betasv[{2}, {6}]*zeta[17])/(1024*y^12), 
 pinablaBarFm[3, 9, 7, 5]/y^10 -> 12098211840000*betasv[{0, 5}, {6, 18}] + 
   8065474560000*betasv[{1, 4}, {6, 18}] - 
   17744044032000*betasv[{2, 3}, {6, 18}] - 
   3226189824000*betasv[{3, 2}, {6, 18}] - 
   22583328768000*betasv[{3, 2}, {18, 6}] + 
   806547456000*betasv[{4, 1}, {6, 18}] + 11291664384000*
    betasv[{4, 1}, {18, 6}] + 11291664384000*betasv[{5, 0}, {18, 6}] - 
   (ee[9]*pinablaBarE[3, 5])/(2*y^10) - 
   (9*pinablaBarE[3, 4]*pinablaBarE[9, 1])/(4*y^10) - 
   (53*pinablaBarE[3, 3]*pinablaBarE[9, 2])/(14*y^10) + 
   (96352988160*betasv[{1}, {14}]*zeta[5])/931 - 
   322618982400*betasv[{1}, {18}]*zeta[5] + 
   (322618982400*betasv[{2}, {18}]*zeta[5])/y + 
   (443601100800*betasv[{3}, {18}]*zeta[5])/y^2 - 
   (50409216000*betasv[{4}, {18}]*zeta[5])/y^3 - 
   (18903456000*betasv[{5}, {18}]*zeta[5])/y^4 + 
   (39325*zeta[17])/(14336*y^10) - (10135125*betasv[{0}, {6}]*zeta[17])/
    (32*y^11) - (10135125*betasv[{1}, {6}]*zeta[17])/(128*y^12) + 
   (10135125*betasv[{2}, {6}]*zeta[17])/(256*y^13), 
 pinablaBarFm[3, 9, 7, 6]/y^12 -> -274226135040000*betasv[{0, 4}, {6, 18}] + 
   12904759296000*betasv[{1, 3}, {6, 18}] + 251642806272000*
    betasv[{2, 2}, {6, 18}] + 270999945216000*betasv[{2, 2}, {18, 6}] + 
   12904759296000*betasv[{3, 1}, {6, 18}] - 
   3226189824000*betasv[{4, 0}, {6, 18}] - 270999945216000*
    betasv[{4, 0}, {18, 6}] - (ee[9]*pinablaBarE[3, 6])/(2*y^12) - 
   (11*pinablaBarE[3, 5]*pinablaBarE[9, 1])/(4*y^12) - 
   (169*pinablaBarE[3, 4]*pinablaBarE[9, 2])/(28*y^12) - 
   (181*pinablaBarE[3, 3]*pinablaBarE[9, 3])/(28*y^12) - 
   (385411952640*betasv[{0}, {14}]*zeta[5])/931 + 
   1290475929600*betasv[{0}, {18}]*zeta[5] - 
   (1290475929600*betasv[{1}, {18}]*zeta[5])/y - 
   (6291070156800*betasv[{2}, {18}]*zeta[5])/y^2 - 
   (80654745600*betasv[{3}, {18}]*zeta[5])/y^3 + 
   (428478336000*betasv[{4}, {18}]*zeta[5])/y^4 - 
   (10725*zeta[17])/(3584*y^11) + (30405375*betasv[{0}, {6}]*zeta[17])/
    (16*y^12) - (30405375*betasv[{2}, {6}]*zeta[17])/(256*y^14), 
 pinablaBarFm[3, 9, 9, 0] -> -3281850*betasv[{2, 8}, {6, 18}] + 
   729300*betasv[{3, 7}, {6, 18}] + 2552550*betasv[{4, 6}, {6, 18}] + 
   3281850*betasv[{8, 2}, {18, 6}] - 729300*betasv[{9, 1}, {18, 6}] - 
   2552550*betasv[{10, 0}, {18, 6}] - 1021020*betasv[{6}, {18}]*zeta[5] - 
   (72930*betasv[{7}, {18}]*zeta[5])/y + (328185*betasv[{8}, {18}]*zeta[5])/
    (4*y^2) + (715*zeta[17])/(516096*y^5) + (75075*betasv[{0}, {6}]*zeta[17])/
    (1024*y^6) + (10725*betasv[{1}, {6}]*zeta[17])/(2048*y^7) - 
   (96525*betasv[{2}, {6}]*zeta[17])/(16384*y^8), 
 pinablaBarFm[3, 9, 9, 1]/y^2 -> 26254800*betasv[{1, 8}, {6, 18}] + 
   96267600*betasv[{2, 7}, {6, 18}] - 61261200*betasv[{3, 6}, {6, 18}] - 
   61261200*betasv[{4, 5}, {6, 18}] - 105019200*betasv[{7, 2}, {18, 6}] + 
   105019200*betasv[{9, 0}, {18, 6}] + 24504480*betasv[{5}, {18}]*zeta[5] + 
   (6126120*betasv[{6}, {18}]*zeta[5])/y - 
   (2406690*betasv[{7}, {18}]*zeta[5])/y^2 - 
   (328185*betasv[{8}, {18}]*zeta[5])/(2*y^3) - (715*zeta[17])/(43008*y^6) - 
   (96525*betasv[{0}, {6}]*zeta[17])/(128*y^7) + 
   (96525*betasv[{2}, {6}]*zeta[17])/(2048*y^9), 
 pinablaBarFm[3, 9, 9, 2]/y^4 -> -105019200*betasv[{0, 8}, {6, 18}] - 
   1610294400*betasv[{1, 7}, {6, 18}] - 1960358400*betasv[{2, 6}, {6, 18}] + 
   2450448000*betasv[{3, 5}, {6, 18}] + 1225224000*betasv[{4, 4}, {6, 18}] + 
   2940537600*betasv[{6, 2}, {18, 6}] + 840153600*betasv[{7, 1}, {18, 6}] - 
   3780691200*betasv[{8, 0}, {18, 6}] - 490089600*betasv[{4}, {18}]*zeta[5] - 
   (245044800*betasv[{5}, {18}]*zeta[5])/y + 
   (49008960*betasv[{6}, {18}]*zeta[5])/y^2 + 
   (10064340*betasv[{7}, {18}]*zeta[5])/y^3 + 
   (328185*betasv[{8}, {18}]*zeta[5])/(2*y^4) + (3575*zeta[17])/(21504*y^7) + 
   (868725*betasv[{0}, {6}]*zeta[17])/(128*y^8) - 
   (96525*betasv[{1}, {6}]*zeta[17])/(256*y^9) - 
   (675675*betasv[{2}, {6}]*zeta[17])/(2048*y^10), 
 pinablaBarFm[3, 9, 9, 3]/y^6 -> 9801792000*betasv[{0, 7}, {6, 18}] + 
   60771110400*betasv[{1, 6}, {6, 18}] + 
   17643225600*betasv[{2, 5}, {6, 18}] - 
   68612544000*betasv[{3, 4}, {6, 18}] - 
   19603584000*betasv[{4, 3}, {6, 18}] - 
   70572902400*betasv[{5, 2}, {18, 6}] - 
   47048601600*betasv[{6, 1}, {18, 6}] + 
   117621504000*betasv[{7, 0}, {18, 6}] - (ee[9]*pinablaBarE[3, 3])/(2*y^6) + 
   7841433600*betasv[{3}, {18}]*zeta[5] + 
   (6861254400*betasv[{4}, {18}]*zeta[5])/y - 
   (441080640*betasv[{5}, {18}]*zeta[5])/y^2 - 
   (379819440*betasv[{6}, {18}]*zeta[5])/y^3 - 
   (15315300*betasv[{7}, {18}]*zeta[5])/y^4 - (39325*zeta[17])/(28672*y^8) - 
   (3378375*betasv[{0}, {6}]*zeta[17])/(64*y^9) + 
   (675675*betasv[{1}, {6}]*zeta[17])/(128*y^10) + 
   (2027025*betasv[{2}, {6}]*zeta[17])/(1024*y^11), 
 pinablaBarFm[3, 9, 9, 4]/y^8 -> -517534617600*betasv[{0, 6}, {6, 18}] - 
   1599652454400*betasv[{1, 5}, {6, 18}] + 
   470486016000*betasv[{2, 4}, {6, 18}] + 
   1411458048000*betasv[{3, 3}, {6, 18}] + 
   235243008000*betasv[{4, 2}, {6, 18}] + 
   1411458048000*betasv[{4, 2}, {18, 6}] + 
   1693749657600*betasv[{5, 1}, {18, 6}] - 
   3105207705600*betasv[{6, 0}, {18, 6}] - (ee[9]*pinablaBarE[3, 4])/
    (2*y^8) - (47*pinablaBarE[3, 3]*pinablaBarE[9, 1])/(24*y^8) - 
   94097203200*betasv[{2}, {18}]*zeta[5] - 
   (141145804800*betasv[{3}, {18}]*zeta[5])/y - 
   (11762150400*betasv[{4}, {18}]*zeta[5])/y^2 + 
   (9997827840*betasv[{5}, {18}]*zeta[5])/y^3 + 
   (808647840*betasv[{6}, {18}]*zeta[5])/y^4 + 
   (196625*zeta[17])/(21504*y^9) + (22297275*betasv[{0}, {6}]*zeta[17])/
    (64*y^10) - (6081075*betasv[{1}, {6}]*zeta[17])/(128*y^11) - 
   (10135125*betasv[{2}, {6}]*zeta[17])/(1024*y^12), 
 pinablaBarFm[3, 9, 9, 5]/y^10 -> 18819440640000*betasv[{0, 5}, {6, 18}] + 
   28229160960000*betasv[{1, 4}, {6, 18}] - 
   24465272832000*betasv[{2, 3}, {6, 18}] - 
   20701384704000*betasv[{3, 2}, {6, 18}] - 
   22583328768000*betasv[{3, 2}, {18, 6}] - 
   1881944064000*betasv[{4, 1}, {6, 18}] - 
   45166657536000*betasv[{4, 1}, {18, 6}] + 
   67749986304000*betasv[{5, 0}, {18, 6}] - (ee[9]*pinablaBarE[3, 5])/
    (2*y^10) - (59*pinablaBarE[3, 4]*pinablaBarE[9, 1])/(24*y^10) - 
   (113*pinablaBarE[3, 3]*pinablaBarE[9, 2])/(24*y^10) + 
   752777625600*betasv[{1}, {18}]*zeta[5] + 
   (2070138470400*betasv[{2}, {18}]*zeta[5])/y + 
   (611631820800*betasv[{3}, {18}]*zeta[5])/y^2 - 
   (176432256000*betasv[{4}, {18}]*zeta[5])/y^3 - 
   (29405376000*betasv[{5}, {18}]*zeta[5])/y^4 - 
   (511225*zeta[17])/(10752*y^10) - (30405375*betasv[{0}, {6}]*zeta[17])/
    (16*y^11) + (10135125*betasv[{1}, {6}]*zeta[17])/(32*y^12) + 
   (10135125*betasv[{2}, {6}]*zeta[17])/(256*y^13), 
 pinablaBarFm[3, 9, 9, 6]/y^12 -> -489305456640000*betasv[{0, 4}, {6, 18}] - 
   255944392704000*betasv[{1, 3}, {6, 18}] + 
   541999890432000*betasv[{2, 2}, {6, 18}] + 
   270999945216000*betasv[{2, 2}, {18, 6}] + 
   195722182656000*betasv[{3, 1}, {6, 18}] + 
   903333150720000*betasv[{3, 1}, {18, 6}] + 
   7527776256000*betasv[{4, 0}, {6, 18}] - 1174333095936000*
    betasv[{4, 0}, {18, 6}] - (ee[9]*pinablaBarE[3, 6])/(2*y^12) - 
   (71*pinablaBarE[3, 5]*pinablaBarE[9, 1])/(24*y^12) - 
   (43*pinablaBarE[3, 4]*pinablaBarE[9, 2])/(6*y^12) - 
   (71*pinablaBarE[3, 3]*pinablaBarE[9, 3])/(8*y^12) - 
   3011110502400*betasv[{0}, {18}]*zeta[5] - 
   (19572218265600*betasv[{1}, {18}]*zeta[5])/y - 
   (13549997260800*betasv[{2}, {18}]*zeta[5])/y^2 + 
   (1599652454400*betasv[{3}, {18}]*zeta[5])/y^3 + 
   (764539776000*betasv[{4}, {18}]*zeta[5])/y^4 + 
   (46475*zeta[17])/(256*y^11) + (131756625*betasv[{0}, {6}]*zeta[17])/
    (16*y^12) - (50675625*betasv[{1}, {6}]*zeta[17])/(32*y^13) - 
   (30405375*betasv[{2}, {6}]*zeta[17])/(256*y^14), 
 pinablaBarFm[3, 9, 9, 7]/y^14 -> 8852664877056000*betasv[{0, 3}, {6, 18}] - 
   1264666411008000*betasv[{1, 2}, {6, 18}] - 
   2167999561728000*betasv[{1, 2}, {18, 6}] - 
   6684665315328000*betasv[{2, 1}, {6, 18}] - 
   13007997370368000*betasv[{2, 1}, {18, 6}] - 
   903333150720000*betasv[{3, 0}, {6, 18}] + 15175996932096000*
    betasv[{3, 0}, {18, 6}] - (ee[9]*pinablaBarE[3, 7])/(2*y^14) - 
   (83*pinablaBarE[3, 6]*pinablaBarE[9, 1])/(24*y^14) - 
   (81*pinablaBarE[3, 5]*pinablaBarE[9, 2])/(8*y^14) - 
   (385*pinablaBarE[3, 4]*pinablaBarE[9, 3])/(24*y^14) - 
   (343*pinablaBarE[3, 3]*pinablaBarE[9, 4])/(24*y^14) + 
   (350936*zeta[5])/3393495 + (90333315072000*betasv[{0}, {18}]*zeta[5])/y + 
   (167116632883200*betasv[{1}, {18}]*zeta[5])/y^2 + 
   (7904165068800*betasv[{2}, {18}]*zeta[5])/y^3 - 
   (13832288870400*betasv[{3}, {18}]*zeta[5])/y^4 - 
   (232375*zeta[17])/(512*y^12) - (212837625*betasv[{0}, {6}]*zeta[17])/
    (8*y^13) + (91216125*betasv[{1}, {6}]*zeta[17])/(16*y^14) + 
   (30405375*betasv[{2}, {6}]*zeta[17])/(128*y^15), 
 pinablaBarFm[3, 9, 9, 8]/y^16 -> 
  -101173312880640000*betasv[{0, 2}, {6, 18}] + 
   8671998246912000*betasv[{0, 2}, {18, 6}] + 
   63594653810688000*betasv[{1, 1}, {6, 18}] + 
   121407975456768000*betasv[{1, 1}, {18, 6}] + 
   37578659069952000*betasv[{2, 0}, {6, 18}] - 
   130079973703680000*betasv[{2, 0}, {18, 6}] - (ee[9]*pinablaBarE[3, 8])/
    (2*y^16) - (95*pinablaBarE[3, 7]*pinablaBarE[9, 1])/(24*y^16) - 
   (163*pinablaBarE[3, 6]*pinablaBarE[9, 2])/(12*y^16) - 
   (157*pinablaBarE[3, 5]*pinablaBarE[9, 3])/(6*y^16) - 
   (91*pinablaBarE[3, 4]*pinablaBarE[9, 4])/(3*y^16) - 
   (245*pinablaBarE[3, 3]*pinablaBarE[9, 5])/(12*y^16) - 
   (5614976*zeta[5])/(3393495*y) - (939466476748800*betasv[{0}, {18}]*
     zeta[5])/y^2 - (397466586316800*betasv[{1}, {18}]*zeta[5])/y^3 + 
   (158083301376000*betasv[{2}, {18}]*zeta[5])/y^4 + 
   (17875*zeta[17])/(32*y^13) + (456080625*betasv[{0}, {6}]*zeta[17])/
    (8*y^14) - (212837625*betasv[{1}, {6}]*zeta[17])/(16*y^15) - 
   (30405375*betasv[{2}, {6}]*zeta[17])/(128*y^16), 
 pinablaBarFm[3, 9, 11, 0] -> -3281850*betasv[{2, 8}, {6, 18}] - 
   3889600*betasv[{3, 7}, {6, 18}] - 680680*betasv[{4, 6}, {6, 18}] + 
   3281850*betasv[{8, 2}, {18, 6}] + 3889600*betasv[{9, 1}, {18, 6}] + 
   680680*betasv[{10, 0}, {18, 6}] + 272272*betasv[{6}, {18}]*zeta[5] + 
   (388960*betasv[{7}, {18}]*zeta[5])/y + (328185*betasv[{8}, {18}]*zeta[5])/
    (4*y^2) - (143*zeta[17])/(737280*y^5) - (5005*betasv[{0}, {6}]*zeta[17])/
    (256*y^6) - (3575*betasv[{1}, {6}]*zeta[17])/(128*y^7) - 
   (96525*betasv[{2}, {6}]*zeta[17])/(16384*y^8), 
 pinablaBarFm[3, 9, 11, 1]/y^2 -> 26254800*betasv[{1, 8}, {6, 18}] + 
   151694400*betasv[{2, 7}, {6, 18}] + 119799680*betasv[{3, 6}, {6, 18}] + 
   16336320*betasv[{4, 5}, {6, 18}] - 105019200*betasv[{7, 2}, {18, 6}] - 
   166280400*betasv[{8, 1}, {18, 6}] - 42785600*betasv[{9, 0}, {18, 6}] - 
   6534528*betasv[{5}, {18}]*zeta[5] - (11979968*betasv[{6}, {18}]*zeta[5])/
    y - (3792360*betasv[{7}, {18}]*zeta[5])/y^2 - 
   (328185*betasv[{8}, {18}]*zeta[5])/(2*y^3) + 
   (1573*zeta[17])/(442368*y^6) + (39325*betasv[{0}, {6}]*zeta[17])/
    (128*y^7) + (611325*betasv[{1}, {6}]*zeta[17])/(2048*y^8) + 
   (96525*betasv[{2}, {6}]*zeta[17])/(2048*y^9), 
 pinablaBarFm[3, 9, 11, 2]/y^4 -> -105019200*betasv[{0, 8}, {6, 18}] - 
   2053708800*betasv[{1, 7}, {6, 18}] - 5685039360*betasv[{2, 6}, {6, 18}] - 
   3136573440*betasv[{3, 5}, {6, 18}] - 326726400*betasv[{4, 4}, {6, 18}] + 
   2940537600*betasv[{6, 2}, {18, 6}] + 6161126400*betasv[{7, 1}, {18, 6}] + 
   2205403200*betasv[{8, 0}, {18, 6}] + 130690560*betasv[{4}, {18}]*zeta[5] + 
   (313657344*betasv[{5}, {18}]*zeta[5])/y + 
   (142125984*betasv[{6}, {18}]*zeta[5])/y^2 + 
   (12835680*betasv[{7}, {18}]*zeta[5])/y^3 + 
   (328185*betasv[{8}, {18}]*zeta[5])/(2*y^4) - (1573*zeta[17])/(28672*y^7) - 
   (2027025*betasv[{0}, {6}]*zeta[17])/(512*y^8) - 
   (353925*betasv[{1}, {6}]*zeta[17])/(128*y^9) - 
   (675675*betasv[{2}, {6}]*zeta[17])/(2048*y^10), 
 pinablaBarFm[3, 9, 11, 3]/y^6 -> 11575449600*betasv[{0, 7}, {6, 18}] + 
   102984161280*betasv[{1, 6}, {6, 18}] + 
   174079825920*betasv[{2, 5}, {6, 18}] + 
   67959091200*betasv[{3, 4}, {6, 18}] + 5227622400*betasv[{4, 3}, {6, 18}] - 
   70572902400*betasv[{5, 2}, {18, 6}] - 
   196035840000*betasv[{6, 1}, {18, 6}] - 
   95217408000*betasv[{7, 0}, {18, 6}] - (ee[9]*pinablaBarE[3, 3])/(2*y^6) - 
   2091048960*betasv[{3}, {18}]*zeta[5] - 
   (6795909120*betasv[{4}, {18}]*zeta[5])/y - 
   (4351995648*betasv[{5}, {18}]*zeta[5])/y^2 - 
   (643651008*betasv[{6}, {18}]*zeta[5])/y^3 - 
   (18086640*betasv[{7}, {18}]*zeta[5])/y^4 + (20449*zeta[17])/(28672*y^8) + 
   (2734875*betasv[{0}, {6}]*zeta[17])/(64*y^9) + 
   (5630625*betasv[{1}, {6}]*zeta[17])/(256*y^10) + 
   (2027025*betasv[{2}, {6}]*zeta[17])/(1024*y^11), 
 pinablaBarFm[3, 9, 11, 4]/y^8 -> -736049233920*betasv[{0, 6}, {6, 18}] - 
   3864258478080*betasv[{1, 5}, {6, 18}] - 
   4297105612800*betasv[{2, 4}, {6, 18}] - 
   1170987417600*betasv[{3, 3}, {6, 18}] - 
   62731468800*betasv[{4, 2}, {6, 18}] + 1411458048000*
    betasv[{4, 2}, {18, 6}] + 5269443379200*betasv[{5, 1}, {18, 6}] + 
   3450230784000*betasv[{6, 0}, {18, 6}] - (ee[9]*pinablaBarE[3, 4])/
    (2*y^8) - (20*pinablaBarE[3, 3]*pinablaBarE[9, 1])/(9*y^8) + 
   25092587520*betasv[{2}, {18}]*zeta[5] + 
   (117098741760*betasv[{3}, {18}]*zeta[5])/y + 
   (107427640320*betasv[{4}, {18}]*zeta[5])/y^2 + 
   (24151615488*betasv[{5}, {18}]*zeta[5])/y^3 + 
   (1150076928*betasv[{6}, {18}]*zeta[5])/y^4 - 
   (143143*zeta[17])/(18432*y^9) - (12387375*betasv[{0}, {6}]*zeta[17])/
    (32*y^10) - (4729725*betasv[{1}, {6}]*zeta[17])/(32*y^11) - 
   (10135125*betasv[{2}, {6}]*zeta[17])/(1024*y^12), 
 pinablaBarFm[3, 9, 11, 5]/y^10 -> 33122215526400*betasv[{0, 5}, {6, 18}] + 
   111662014464000*betasv[{1, 4}, {6, 18}] + 
   82805538816000*betasv[{2, 3}, {6, 18}] + 
   15055552512000*betasv[{3, 2}, {6, 18}] - 
   22583328768000*betasv[{3, 2}, {18, 6}] + 
   501851750400*betasv[{4, 1}, {6, 18}] - 116680531968000*
    betasv[{4, 1}, {18, 6}] - 103883312332800*betasv[{5, 0}, {18, 6}] - 
   (ee[9]*pinablaBarE[3, 5])/(2*y^10) - 
   (49*pinablaBarE[3, 4]*pinablaBarE[9, 1])/(18*y^10) - 
   (92*pinablaBarE[3, 3]*pinablaBarE[9, 2])/(15*y^10) - 
   200740700160*betasv[{1}, {18}]*zeta[5] - 
   (1505555251200*betasv[{2}, {18}]*zeta[5])/y - 
   (2070138470400*betasv[{3}, {18}]*zeta[5])/y^2 - 
   (697887590400*betasv[{4}, {18}]*zeta[5])/y^3 - 
   (51753461760*betasv[{5}, {18}]*zeta[5])/y^4 + 
   (143143*zeta[17])/(2048*y^10) + (46621575*betasv[{0}, {6}]*zeta[17])/
    (16*y^11) + (104729625*betasv[{1}, {6}]*zeta[17])/(128*y^12) + 
   (10135125*betasv[{2}, {6}]*zeta[17])/(256*y^13), 
 pinablaBarFm[3, 9, 11, 6]/y^12 -> 
  -1109092368384000*betasv[{0, 4}, {6, 18}] - 
   2449036541952000*betasv[{1, 3}, {6, 18}] - 
   1174333095936000*betasv[{2, 2}, {6, 18}] + 
   270999945216000*betasv[{2, 2}, {18, 6}] - 
   128474048102400*betasv[{3, 1}, {6, 18}] + 2047555141632000*
    betasv[{3, 1}, {18, 6}] - 2007407001600*betasv[{4, 0}, {6, 18}] + 
   2544388374528000*betasv[{4, 0}, {18, 6}] - (ee[9]*pinablaBarE[3, 6])/
    (2*y^12) - (29*pinablaBarE[3, 5]*pinablaBarE[9, 1])/(9*y^12) - 
   (797*pinablaBarE[3, 4]*pinablaBarE[9, 2])/(90*y^12) - 
   (202*pinablaBarE[3, 3]*pinablaBarE[9, 3])/(15*y^12) + 
   802962800640*betasv[{0}, {18}]*zeta[5] + 
   (12847404810240*betasv[{1}, {18}]*zeta[5])/y + 
   (29358327398400*betasv[{2}, {18}]*zeta[5])/y^2 + 
   (15306478387200*betasv[{3}, {18}]*zeta[5])/y^3 + 
   (1732956825600*betasv[{4}, {18}]*zeta[5])/y^4 - 
   (65065*zeta[17])/(128*y^11) - (570945375*betasv[{0}, {6}]*zeta[17])/
    (32*y^12) - (57432375*betasv[{1}, {6}]*zeta[17])/(16*y^13) - 
   (30405375*betasv[{2}, {6}]*zeta[17])/(256*y^14), 
 pinablaBarFm[3, 9, 11, 7]/y^14 -> 
  27541624061952000*betasv[{0, 3}, {6, 18}] + 
   38783103270912000*betasv[{1, 2}, {6, 18}] - 
   2167999561728000*betasv[{1, 2}, {18, 6}] + 
   10936353344716800*betasv[{2, 1}, {6, 18}] - 
   26738661261312000*betasv[{2, 1}, {18, 6}] + 
   546014704435200*betasv[{3, 0}, {6, 18}] - 48900434558976000*
    betasv[{3, 0}, {18, 6}] - (ee[9]*pinablaBarE[3, 7])/(2*y^14) - 
   (67*pinablaBarE[3, 6]*pinablaBarE[9, 1])/(18*y^14) - 
   (1087*pinablaBarE[3, 5]*pinablaBarE[9, 2])/(90*y^14) - 
   (2009*pinablaBarE[3, 4]*pinablaBarE[9, 3])/(90*y^14) - 
   (2317*pinablaBarE[3, 3]*pinablaBarE[9, 4])/(90*y^14) - 
   (1403744*zeta[5])/50902425 - (54601470443520*betasv[{0}, {18}]*zeta[5])/
    y - (273408833617920*betasv[{1}, {18}]*zeta[5])/y^2 - 
   (242394395443200*betasv[{2}, {18}]*zeta[5])/y^3 - 
   (43033787596800*betasv[{3}, {18}]*zeta[5])/y^4 + 
   (1106105*zeta[17])/(384*y^12) + (685810125*betasv[{0}, {6}]*zeta[17])/
    (8*y^13) + (374999625*betasv[{1}, {6}]*zeta[17])/(32*y^14) + 
   (30405375*betasv[{2}, {6}]*zeta[17])/(128*y^15), 
 pinablaBarFm[3, 9, 11, 8]/y^16 -> 
  -485631901827072000*betasv[{0, 2}, {6, 18}] + 
   8671998246912000*betasv[{0, 2}, {18, 6}] - 397755652925030400*
    betasv[{1, 1}, {6, 18}] + 231253286584320000*betasv[{1, 1}, {18, 6}] - 
   50297589832089600*betasv[{2, 0}, {6, 18}] + 
   693759859752960000*betasv[{2, 0}, {18, 6}] - (ee[9]*pinablaBarE[3, 8])/
    (2*y^16) - (38*pinablaBarE[3, 7]*pinablaBarE[9, 1])/(9*y^16) - 
   (79*pinablaBarE[3, 6]*pinablaBarE[9, 2])/(5*y^16) - 
   (172*pinablaBarE[3, 5]*pinablaBarE[9, 3])/(5*y^16) - 
   (721*pinablaBarE[3, 4]*pinablaBarE[9, 4])/(15*y^16) - 
   (224*pinablaBarE[3, 3]*pinablaBarE[9, 5])/(5*y^16) + 
   (2807488*zeta[5])/(1885275*y) + (1257439745802240*betasv[{0}, {18}]*
     zeta[5])/y^2 + (2485972830781440*betasv[{1}, {18}]*zeta[5])/y^3 + 
   (758799846604800*betasv[{2}, {18}]*zeta[5])/y^4 - 
   (765765*zeta[17])/(64*y^13) - (304053750*betasv[{0}, {6}]*zeta[17])/y^14 - 
   (50675625*betasv[{1}, {6}]*zeta[17])/(2*y^15) - 
   (30405375*betasv[{2}, {6}]*zeta[17])/(128*y^16), 
 pinablaBarFm[3, 9, 11, 9]/y^18 -> 
  5476077826316697600*betasv[{0, 1}, {6, 18}] - 
   994389132312576000*betasv[{0, 1}, {18, 6}] + 
   1993403330356838400*betasv[{1, 0}, {6, 18}] - 
   6475092024360960000*betasv[{1, 0}, {18, 6}] - (ee[9]*pinablaBarE[3, 9])/
    (2*y^18) - (85*pinablaBarE[3, 8]*pinablaBarE[9, 1])/(18*y^18) - 
   (901*pinablaBarE[3, 7]*pinablaBarE[9, 2])/(45*y^18) - 
   (251*pinablaBarE[3, 6]*pinablaBarE[9, 3])/(5*y^18) - 
   (1237*pinablaBarE[3, 5]*pinablaBarE[9, 4])/(15*y^18) - 
   (1393*pinablaBarE[3, 4]*pinablaBarE[9, 5])/(15*y^18) - 
   (364*pinablaBarE[3, 3]*pinablaBarE[9, 6])/(5*y^18) + 
   (ee[3]*pinablaBarE[9, 9])/(2*y^18) - (2807488*zeta[5])/(99225*y^2) - 
   (12458770814730240*betasv[{0}, {18}]*zeta[5])/y^3 - 
   (8556371603619840*betasv[{1}, {18}]*zeta[5])/y^4 + 
   (2078505*zeta[17])/(64*y^14) + (709458750*betasv[{0}, {6}]*zeta[17])/
    y^15 + (435810375*betasv[{1}, {6}]*zeta[17])/(16*y^16), 
 pinablaBarFm[3, 9, 11, 10]/y^20 -> 
  -29877924626694144000*betasv[{0, 0}, {6, 18}] + 
   29877924626694144000*betasv[{0, 0}, {18, 6}] - 
   (ee[9]*pinablaBarE[3, 10])/(2*y^20) - 
   (47*pinablaBarE[3, 9]*pinablaBarE[9, 1])/(9*y^20) - 
   (2227*pinablaBarE[3, 8]*pinablaBarE[9, 2])/(90*y^20) - 
   (632*pinablaBarE[3, 7]*pinablaBarE[9, 3])/(9*y^20) - 
   (398*pinablaBarE[3, 6]*pinablaBarE[9, 4])/(3*y^20) - 
   (526*pinablaBarE[3, 5]*pinablaBarE[9, 5])/(3*y^20) - 
   (497*pinablaBarE[3, 4]*pinablaBarE[9, 6])/(3*y^20) - 
   (1684*pinablaBarE[3, 3]*pinablaBarE[9, 7])/(15*y^20) + 
   (23*pinablaBarE[3, 1]*pinablaBarE[9, 9])/(3*y^20) + 
   (ee[3]*pinablaBarE[9, 10])/(2*y^20) + (11229952*zeta[5])/(59535*y^3) + 
   (46684257229209600*betasv[{0}, {18}]*zeta[5])/y^4 - 
   (692835*zeta[17])/(16*y^15) - (3273645375*betasv[{0}, {6}]*zeta[17])/
    (4*y^16), pinablaBarFm[3, 10, 8, 0] -> 
  -13856700*betasv[{2, 9}, {6, 20}] + 18475600*betasv[{3, 8}, {6, 20}] - 
   4618900*betasv[{4, 7}, {6, 20}] + 13856700*betasv[{9, 2}, {20, 6}] - 
   18475600*betasv[{10, 1}, {20, 6}] + 4618900*betasv[{11, 0}, {20, 6}] - 
   (38589031*betasv[{7}, {16}]*zeta[5])/65106 + 1847560*betasv[{7}, {20}]*
    zeta[5] - (1847560*betasv[{8}, {20}]*zeta[5])/y + 
   (692835*betasv[{9}, {20}]*zeta[5])/(2*y^2) - 
   (12155*zeta[19])/(6193152*y^6) - (60775*betasv[{0}, {6}]*zeta[19])/
    (2048*y^7) + (60775*betasv[{1}, {6}]*zeta[19])/(2048*y^8) - 
   (182325*betasv[{2}, {6}]*zeta[19])/(32768*y^9), 
 pinablaBarFm[3, 10, 8, 1]/y^2 -> 110853600*betasv[{1, 9}, {6, 20}] + 
   277134000*betasv[{2, 8}, {6, 20}] - 517316800*betasv[{3, 7}, {6, 20}] + 
   129329200*betasv[{4, 6}, {6, 20}] - 498841200*betasv[{8, 2}, {20, 6}] + 
   628170400*betasv[{9, 1}, {20, 6}] - 129329200*betasv[{10, 0}, {20, 6}] + 
   (540246434*betasv[{6}, {16}]*zeta[5])/32553 - 51731680*betasv[{6}, {20}]*
    zeta[5] + (51731680*betasv[{7}, {20}]*zeta[5])/y - 
   (6928350*betasv[{8}, {20}]*zeta[5])/y^2 - 
   (692835*betasv[{9}, {20}]*zeta[5])/y^3 + (12155*zeta[19])/(774144*y^7) + 
   (425425*betasv[{0}, {6}]*zeta[19])/(2048*y^8) - 
   (1033175*betasv[{1}, {6}]*zeta[19])/(4096*y^9) + 
   (1640925*betasv[{2}, {6}]*zeta[19])/(32768*y^10), 
 pinablaBarFm[3, 10, 8, 2]/y^4 -> -443414400*betasv[{0, 9}, {6, 20}] - 
   6207801600*betasv[{1, 8}, {6, 20}] - 2660486400*betasv[{2, 7}, {6, 20}] + 
   12415603200*betasv[{3, 6}, {6, 20}] - 3103900800*betasv[{4, 5}, {6, 20}] + 
   15962918400*betasv[{7, 2}, {20, 6}] - 
   18623404800*betasv[{8, 1}, {20, 6}] + 2660486400*betasv[{9, 0}, {20, 6}] - 
   (4321971472*betasv[{5}, {16}]*zeta[5])/10851 + 
   1241560320*betasv[{5}, {20}]*zeta[5] - 
   (1241560320*betasv[{6}, {20}]*zeta[5])/y + 
   (66512160*betasv[{7}, {20}]*zeta[5])/y^2 + 
   (38798760*betasv[{8}, {20}]*zeta[5])/y^3 + 
   (692835*betasv[{9}, {20}]*zeta[5])/y^4 - (12155*zeta[19])/(114688*y^8) - 
   (546975*betasv[{0}, {6}]*zeta[19])/(512*y^9) + 
   (3828825*betasv[{1}, {6}]*zeta[19])/(2048*y^10) - 
   (1640925*betasv[{2}, {6}]*zeta[19])/(4096*y^11), 
 pinablaBarFm[3, 10, 8, 3]/y^6 -> 40794124800*betasv[{0, 8}, {6, 20}] + 
   219933542400*betasv[{1, 7}, {6, 20}] - 
   74493619200*betasv[{2, 6}, {6, 20}] - 
   248312064000*betasv[{3, 5}, {6, 20}] + 
   62078016000*betasv[{4, 4}, {6, 20}] - 
   446961715200*betasv[{6, 2}, {20, 6}] + 
   468245606400*betasv[{7, 1}, {20, 6}] - 
   21283891200*betasv[{8, 0}, {20, 6}] - (ee[10]*pinablaBarE[3, 3])/(2*y^6) + 
   (86439429440*betasv[{4}, {16}]*zeta[5])/10851 - 
   24831206400*betasv[{4}, {20}]*zeta[5] + 
   (24831206400*betasv[{5}, {20}]*zeta[5])/y + 
   (1862340480*betasv[{6}, {20}]*zeta[5])/y^2 - 
   (1374584640*betasv[{7}, {20}]*zeta[5])/y^3 - 
   (63740820*betasv[{8}, {20}]*zeta[5])/y^4 + 
   (303875*zeta[19])/(516096*y^9) + (546975*betasv[{0}, {6}]*zeta[19])/
    (256*y^10) - (6016725*betasv[{1}, {6}]*zeta[19])/(512*y^11) + 
   (11486475*betasv[{2}, {6}]*zeta[19])/(4096*y^12), 
 pinablaBarFm[3, 10, 8, 4]/y^8 -> -2185146163200*betasv[{0, 7}, {6, 20}] - 
   5562190233600*betasv[{1, 6}, {6, 20}] + 
   4767591628800*betasv[{2, 5}, {6, 20}] + 
   3972993024000*betasv[{3, 4}, {6, 20}] - 
   993248256000*betasv[{4, 3}, {6, 20}] + 10727081164800*
    betasv[{5, 2}, {20, 6}] - 9535183257600*betasv[{6, 1}, {20, 6}] - 
   1191897907200*betasv[{7, 0}, {20, 6}] - (ee[10]*pinablaBarE[3, 4])/
    (2*y^8) - (16*pinablaBarE[3, 3]*pinablaBarE[10, 1])/(9*y^8) - 
   (1383030871040*betasv[{3}, {16}]*zeta[5])/10851 + 
   397299302400*betasv[{3}, {20}]*zeta[5] - 
   (397299302400*betasv[{4}, {20}]*zeta[5])/y - 
   (119189790720*betasv[{5}, {20}]*zeta[5])/y^2 + 
   (34763688960*betasv[{6}, {20}]*zeta[5])/y^3 + 
   (3414290880*betasv[{7}, {20}]*zeta[5])/y^4 - 
   (668525*zeta[19])/(258048*y^10) + (3828825*betasv[{0}, {6}]*zeta[19])/
    (128*y^11) + (3828825*betasv[{1}, {6}]*zeta[19])/(64*y^12) - 
   (34459425*betasv[{2}, {6}]*zeta[19])/(2048*y^13), 
 pinablaBarFm[3, 10, 8, 5]/y^10 -> 83432853504000*betasv[{0, 6}, {6, 20}] + 
   95351832576000*betasv[{1, 5}, {6, 20}] - 143027748864000*
    betasv[{2, 4}, {6, 20}] - 47675916288000*betasv[{3, 3}, {6, 20}] + 
   11918979072000*betasv[{4, 2}, {6, 20}] - 214541623296000*
    betasv[{4, 2}, {20, 6}] + 143027748864000*betasv[{5, 1}, {20, 6}] + 
   71513874432000*betasv[{6, 0}, {20, 6}] - (ee[10]*pinablaBarE[3, 5])/
    (2*y^10) - (41*pinablaBarE[3, 4]*pinablaBarE[10, 1])/(18*y^10) - 
   (47*pinablaBarE[3, 3]*pinablaBarE[10, 2])/(12*y^10) + 
   (5532123484160*betasv[{2}, {16}]*zeta[5])/3617 - 
   4767591628800*betasv[{2}, {20}]*zeta[5] + 
   (4767591628800*betasv[{3}, {20}]*zeta[5])/y + 
   (3575693721600*betasv[{4}, {20}]*zeta[5])/y^2 - 
   (595948953600*betasv[{5}, {20}]*zeta[5])/y^3 - 
   (130363833600*betasv[{6}, {20}]*zeta[5])/y^4 + 
   (60775*zeta[19])/(7168*y^11) - (57432375*betasv[{0}, {6}]*zeta[19])/
    (128*y^12) - (57432375*betasv[{1}, {6}]*zeta[19])/(256*y^13) + 
   (172297125*betasv[{2}, {6}]*zeta[19])/(2048*y^14), 
 pinablaBarFm[3, 10, 8, 6]/y^12 -> 
  -2383795814400000*betasv[{0, 5}, {6, 20}] - 
   762814660608000*betasv[{1, 4}, {6, 20}] + 2860554977280000*
    betasv[{2, 3}, {6, 20}] + 381407330304000*betasv[{3, 2}, {6, 20}] + 
   3432665972736000*betasv[{3, 2}, {20, 6}] - 
   95351832576000*betasv[{4, 1}, {6, 20}] - 1144221990912000*
    betasv[{4, 1}, {20, 6}] - 2288443981824000*betasv[{5, 0}, {20, 6}] - 
   (ee[10]*pinablaBarE[3, 6])/(2*y^12) - 
   (25*pinablaBarE[3, 5]*pinablaBarE[10, 1])/(9*y^12) - 
   (223*pinablaBarE[3, 4]*pinablaBarE[10, 2])/(36*y^12) - 
   (41*pinablaBarE[3, 3]*pinablaBarE[10, 3])/(6*y^12) - 
   (44256987873280*betasv[{1}, {16}]*zeta[5])/3617 + 
   38140733030400*betasv[{1}, {20}]*zeta[5] - 
   (38140733030400*betasv[{2}, {20}]*zeta[5])/y - 
   (71513874432000*betasv[{3}, {20}]*zeta[5])/y^2 + 
   (4767591628800*betasv[{4}, {20}]*zeta[5])/y^3 + 
   (3724680960000*betasv[{5}, {20}]*zeta[5])/y^4 - 
   (790075*zeta[19])/(43008*y^12) + (57432375*betasv[{0}, {6}]*zeta[19])/
    (16*y^13) + (57432375*betasv[{1}, {6}]*zeta[19])/(128*y^14) - 
   (172297125*betasv[{2}, {6}]*zeta[19])/(512*y^15), 
 pinablaBarFm[3, 10, 8, 7]/y^14 -> 
  50727174930432000*betasv[{0, 4}, {6, 20}] - 
   10679405248512000*betasv[{1, 3}, {6, 20}] - 
   38903547691008000*betasv[{2, 2}, {6, 20}] - 
   41191991672832000*betasv[{2, 2}, {20, 6}] - 
   1525629321216000*betasv[{3, 1}, {6, 20}] - 
   9153775927296000*betasv[{3, 1}, {20, 6}] + 
   381407330304000*betasv[{4, 0}, {6, 20}] + 50345767600128000*
    betasv[{4, 0}, {20, 6}] - (ee[10]*pinablaBarE[3, 7])/(2*y^14) - 
   (59*pinablaBarE[3, 6]*pinablaBarE[10, 1])/(18*y^14) - 
   (323*pinablaBarE[3, 5]*pinablaBarE[10, 2])/(36*y^14) - 
   (469*pinablaBarE[3, 4]*pinablaBarE[10, 3])/(36*y^14) - 
   (371*pinablaBarE[3, 3]*pinablaBarE[10, 4])/(36*y^14) + 
   (177027951493120*betasv[{0}, {16}]*zeta[5])/3617 - 
   152562932121600*betasv[{0}, {20}]*zeta[5] + 
   (152562932121600*betasv[{1}, {20}]*zeta[5])/y + 
   (972588692275200*betasv[{2}, {20}]*zeta[5])/y^2 + 
   (66746282803200*betasv[{3}, {20}]*zeta[5])/y^3 - 
   (79261210828800*betasv[{4}, {20}]*zeta[5])/y^4 + 
   (60775*zeta[19])/(3072*y^13) - (631756125*betasv[{0}, {6}]*zeta[19])/
    (32*y^14) + (57432375*betasv[{1}, {6}]*zeta[19])/(64*y^15) + 
   (516891375*betasv[{2}, {6}]*zeta[19])/(512*y^16), 
 pinablaBarFm[3, 10, 10, 0] -> -13856700*betasv[{2, 9}, {6, 20}] + 
   2771340*betasv[{3, 8}, {6, 20}] + 11085360*betasv[{4, 7}, {6, 20}] + 
   13856700*betasv[{9, 2}, {20, 6}] - 2771340*betasv[{10, 1}, {20, 6}] - 
   11085360*betasv[{11, 0}, {20, 6}] - 4434144*betasv[{7}, {20}]*zeta[5] - 
   (277134*betasv[{8}, {20}]*zeta[5])/y + (692835*betasv[{9}, {20}]*zeta[5])/
    (2*y^2) + (2431*zeta[19])/(1769472*y^6) + 
   (36465*betasv[{0}, {6}]*zeta[19])/(512*y^7) + 
   (36465*betasv[{1}, {6}]*zeta[19])/(8192*y^8) - 
   (182325*betasv[{2}, {6}]*zeta[19])/(32768*y^9), 
 pinablaBarFm[3, 10, 10, 1]/y^2 -> 110853600*betasv[{1, 9}, {6, 20}] + 
   465585120*betasv[{2, 8}, {6, 20}] - 266048640*betasv[{3, 7}, {6, 20}] - 
   310390080*betasv[{4, 6}, {6, 20}] - 498841200*betasv[{8, 2}, {20, 6}] + 
   498841200*betasv[{10, 0}, {20, 6}] + 124156032*betasv[{6}, {20}]*zeta[5] + 
   (26604864*betasv[{7}, {20}]*zeta[5])/y - 
   (11639628*betasv[{8}, {20}]*zeta[5])/y^2 - 
   (692835*betasv[{9}, {20}]*zeta[5])/y^3 - (12155*zeta[19])/(688128*y^7) - 
   (1640925*betasv[{0}, {6}]*zeta[19])/(2048*y^8) + 
   (1640925*betasv[{2}, {6}]*zeta[19])/(32768*y^10), 
 pinablaBarFm[3, 10, 10, 2]/y^4 -> -443414400*betasv[{0, 9}, {6, 20}] - 
   7715410560*betasv[{1, 8}, {6, 20}] - 11706140160*betasv[{2, 7}, {6, 20}] + 
   12415603200*betasv[{3, 6}, {6, 20}] + 7449361920*betasv[{4, 5}, {6, 20}] + 
   15962918400*betasv[{7, 2}, {20, 6}] + 3990729600*betasv[{8, 1}, {20, 6}] - 
   19953648000*betasv[{9, 0}, {20, 6}] - 2979744768*betasv[{5}, {20}]*
    zeta[5] - (1241560320*betasv[{6}, {20}]*zeta[5])/y + 
   (292653504*betasv[{7}, {20}]*zeta[5])/y^2 + 
   (48221316*betasv[{8}, {20}]*zeta[5])/y^3 + 
   (692835*betasv[{9}, {20}]*zeta[5])/y^4 + (133705*zeta[19])/(688128*y^8) + 
   (8204625*betasv[{0}, {6}]*zeta[19])/(1024*y^9) - 
   (1640925*betasv[{1}, {6}]*zeta[19])/(4096*y^10) - 
   (1640925*betasv[{2}, {6}]*zeta[19])/(4096*y^11), 
 pinablaBarFm[3, 10, 10, 3]/y^6 -> 46824560640*betasv[{0, 8}, {6, 20}] + 
   340542259200*betasv[{1, 7}, {6, 20}] + 
   178784686080*betasv[{2, 6}, {6, 20}] - 
   417164267520*betasv[{3, 5}, {6, 20}] - 
   148987238400*betasv[{4, 4}, {6, 20}] - 
   446961715200*betasv[{6, 2}, {20, 6}] - 
   255406694400*betasv[{7, 1}, {20, 6}] + 
   702368409600*betasv[{8, 0}, {20, 6}] - (ee[10]*pinablaBarE[3, 3])/
    (2*y^6) + 59594895360*betasv[{4}, {20}]*zeta[5] + 
   (41716426752*betasv[{5}, {20}]*zeta[5])/y - 
   (4469617152*betasv[{6}, {20}]*zeta[5])/y^2 - 
   (2128389120*betasv[{7}, {20}]*zeta[5])/y^3 - 
   (73163376*betasv[{8}, {20}]*zeta[5])/y^4 - (133705*zeta[19])/(73728*y^9) - 
   (18050175*betasv[{0}, {6}]*zeta[19])/(256*y^10) + 
   (1640925*betasv[{1}, {6}]*zeta[19])/(256*y^11) + 
   (11486475*betasv[{2}, {6}]*zeta[19])/(4096*y^12), 
 pinablaBarFm[3, 10, 10, 4]/y^8 -> -2860554977280*betasv[{0, 7}, {6, 20}] - 
   10965460746240*betasv[{1, 6}, {6, 20}] + 
   715138744320*betasv[{2, 5}, {6, 20}] + 10727081164800*
    betasv[{3, 4}, {6, 20}] + 2383795814400*betasv[{4, 3}, {6, 20}] + 
   10727081164800*betasv[{5, 2}, {20, 6}] + 
   10727081164800*betasv[{6, 1}, {20, 6}] - 
   21454162329600*betasv[{7, 0}, {20, 6}] - (ee[10]*pinablaBarE[3, 4])/
    (2*y^8) - (59*pinablaBarE[3, 3]*pinablaBarE[10, 1])/(30*y^8) - 
   953518325760*betasv[{3}, {20}]*zeta[5] - 
   (1072708116480*betasv[{4}, {20}]*zeta[5])/y - 
   (17878468608*betasv[{5}, {20}]*zeta[5])/y^2 + 
   (68534129664*betasv[{6}, {20}]*zeta[5])/y^3 + 
   (4469617152*betasv[{7}, {20}]*zeta[5])/y^4 + 
   (347633*zeta[19])/(24576*y^10) + (34459425*betasv[{0}, {6}]*zeta[19])/
    (64*y^11) - (34459425*betasv[{1}, {6}]*zeta[19])/(512*y^12) - 
   (34459425*betasv[{2}, {6}]*zeta[19])/(2048*y^13), 
 pinablaBarFm[3, 10, 10, 5]/y^10 -> 123957382348800*betasv[{0, 6}, {6, 20}] + 
   257449947955200*betasv[{1, 5}, {6, 20}] - 
   143027748864000*betasv[{2, 4}, {6, 20}] - 
   209774031667200*betasv[{3, 3}, {6, 20}] - 
   28605549772800*betasv[{4, 2}, {6, 20}] - 214541623296000*
    betasv[{4, 2}, {20, 6}] - 343266597273600*betasv[{5, 1}, {20, 6}] + 
   557808220569600*betasv[{6, 0}, {20, 6}] - (ee[10]*pinablaBarE[3, 5])/
    (2*y^10) - (37*pinablaBarE[3, 4]*pinablaBarE[10, 1])/(15*y^10) - 
   (143*pinablaBarE[3, 3]*pinablaBarE[10, 2])/(30*y^10) + 
   11442219909120*betasv[{2}, {20}]*zeta[5] + 
   (20977403166720*betasv[{3}, {20}]*zeta[5])/y + 
   (3575693721600*betasv[{4}, {20}]*zeta[5])/y^2 - 
   (1609062174720*betasv[{5}, {20}]*zeta[5])/y^3 - 
   (193683409920*betasv[{6}, {20}]*zeta[5])/y^4 - 
   (1106105*zeta[19])/(12288*y^11) - (447972525*betasv[{0}, {6}]*zeta[19])/
    (128*y^12) + (34459425*betasv[{1}, {6}]*zeta[19])/(64*y^13) + 
   (172297125*betasv[{2}, {6}]*zeta[19])/(2048*y^14), 
 pinablaBarFm[3, 10, 10, 6]/y^12 -> 
  -4004776968192000*betasv[{0, 5}, {6, 20}] - 
   4004776968192000*betasv[{1, 4}, {6, 20}] + 
   4805732361830400*betasv[{2, 3}, {6, 20}] + 
   2974977176371200*betasv[{3, 2}, {6, 20}] + 
   3432665972736000*betasv[{3, 2}, {20, 6}] + 
   228844398182400*betasv[{4, 1}, {6, 20}] + 8581664931840000*
    betasv[{4, 1}, {20, 6}] - 12014330904576000*betasv[{5, 0}, {20, 6}] - 
   (ee[10]*pinablaBarE[3, 6])/(2*y^12) - 
   (89*pinablaBarE[3, 5]*pinablaBarE[10, 1])/(30*y^12) - 
   (217*pinablaBarE[3, 4]*pinablaBarE[10, 2])/(30*y^12) - 
   (91*pinablaBarE[3, 3]*pinablaBarE[10, 3])/(10*y^12) - 
   91537759272960*betasv[{1}, {20}]*zeta[5] - 
   (297497717637120*betasv[{2}, {20}]*zeta[5])/y - 
   (120143309045760*betasv[{3}, {20}]*zeta[5])/y^2 + 
   (25029856051200*betasv[{4}, {20}]*zeta[5])/y^3 + 
   (6257464012800*betasv[{5}, {20}]*zeta[5])/y^4 + 
   (5530525*zeta[19])/(12288*y^12) + (1206079875*betasv[{0}, {6}]*zeta[19])/
    (64*y^13) - (861485625*betasv[{1}, {6}]*zeta[19])/(256*y^14) - 
   (172297125*betasv[{2}, {6}]*zeta[19])/(512*y^15), 
 pinablaBarFm[3, 10, 10, 7]/y^14 -> 
  96114647236608000*betasv[{0, 4}, {6, 20}] + 
   25630572596428800*betasv[{1, 3}, {6, 20}] - 
   93368514458419200*betasv[{2, 2}, {6, 20}] - 
   41191991672832000*betasv[{2, 2}, {20, 6}] - 
   27461327781888000*betasv[{3, 1}, {6, 20}] - 
   164767966691328000*betasv[{3, 1}, {20, 6}] - 
   915377592729600*betasv[{4, 0}, {6, 20}] + 205959958364160000*
    betasv[{4, 0}, {20, 6}] - (ee[10]*pinablaBarE[3, 7])/(2*y^14) - 
   (52*pinablaBarE[3, 6]*pinablaBarE[10, 1])/(15*y^14) - 
   (51*pinablaBarE[3, 5]*pinablaBarE[10, 2])/(5*y^14) - 
   (49*pinablaBarE[3, 4]*pinablaBarE[10, 3])/(3*y^14) - 
   (224*pinablaBarE[3, 3]*pinablaBarE[10, 4])/(15*y^14) + 
   366151037091840*betasv[{0}, {20}]*zeta[5] + 
   (2746132778188800*betasv[{1}, {20}]*zeta[5])/y + 
   (2334212861460480*betasv[{2}, {20}]*zeta[5])/y^2 - 
   (160191078727680*betasv[{3}, {20}]*zeta[5])/y^3 - 
   (150179136307200*betasv[{4}, {20}]*zeta[5])/y^4 - 
   (425425*zeta[19])/(256*y^13) - (2584456875*betasv[{0}, {6}]*zeta[19])/
    (32*y^14) + (516891375*betasv[{1}, {6}]*zeta[19])/(32*y^15) + 
   (516891375*betasv[{2}, {6}]*zeta[19])/(512*y^16), 
 pinablaBarFm[3, 10, 10, 8]/y^16 -> 
  -1640356646171443200*betasv[{0, 3}, {6, 20}] + 
   439381244510208000*betasv[{1, 2}, {6, 20}] + 
   329535933382656000*betasv[{1, 2}, {20, 6}] + 
   1076484049050009600*betasv[{2, 1}, {6, 20}] + 
   2306751533678592000*betasv[{2, 1}, {20, 6}] + 
   124491352611225600*betasv[{3, 0}, {6, 20}] - 
   2636287467061248000*betasv[{3, 0}, {20, 6}] - (ee[10]*pinablaBarE[3, 8])/
    (2*y^16) - (119*pinablaBarE[3, 7]*pinablaBarE[10, 1])/(30*y^16) - 
   (41*pinablaBarE[3, 6]*pinablaBarE[10, 2])/(3*y^16) - 
   (398*pinablaBarE[3, 5]*pinablaBarE[10, 3])/(15*y^16) - 
   (469*pinablaBarE[3, 4]*pinablaBarE[10, 4])/(15*y^16) - 
   (329*pinablaBarE[3, 3]*pinablaBarE[10, 5])/(15*y^16) + 
   (11175104*zeta[5])/35083125 - (12449135261122560*betasv[{0}, {20}]*
     zeta[5])/y - (26912101226250240*betasv[{1}, {20}]*zeta[5])/y^2 - 
   (2746132778188800*betasv[{2}, {20}]*zeta[5])/y^3 + 
   (2563057259642880*betasv[{3}, {20}]*zeta[5])/y^4 + 
   (1033175*zeta[19])/(256*y^14) + (516891375*betasv[{0}, {6}]*zeta[19])/
    (2*y^15) - (3618239625*betasv[{1}, {6}]*zeta[19])/(64*y^16) - 
   (516891375*betasv[{2}, {6}]*zeta[19])/(256*y^17), 
 pinablaBarFm[3, 10, 10, 9]/y^18 -> 
  17926754776016486400*betasv[{0, 2}, {6, 20}] - 
   1318143733530624000*betasv[{0, 2}, {20, 6}] - 
   12126922348481740800*betasv[{1, 1}, {6, 20}] - 
   21090299736489984000*betasv[{1, 1}, {20, 6}] - 
   5799832427534745600*betasv[{2, 0}, {6, 20}] + 
   22408443470020608000*betasv[{2, 0}, {20, 6}] - 
   (ee[10]*pinablaBarE[3, 9])/(2*y^18) - 
   (67*pinablaBarE[3, 8]*pinablaBarE[10, 1])/(15*y^18) - 
   (529*pinablaBarE[3, 7]*pinablaBarE[10, 2])/(30*y^18) - 
   (201*pinablaBarE[3, 6]*pinablaBarE[10, 3])/(5*y^18) - 
   (289*pinablaBarE[3, 5]*pinablaBarE[10, 4])/(5*y^18) - 
   (266*pinablaBarE[3, 4]*pinablaBarE[10, 5])/(5*y^18) - 
   (147*pinablaBarE[3, 3]*pinablaBarE[10, 6])/(5*y^18) - 
   (22350208*zeta[5])/(3898125*y) + (144995810688368640*betasv[{0}, {20}]*
     zeta[5])/y^2 + (75793264678010880*betasv[{1}, {20}]*zeta[5])/y^3 - 
   (28010554337525760*betasv[{2}, {20}]*zeta[5])/y^4 - 
   (619905*zeta[19])/(128*y^15) - (8787153375*betasv[{0}, {6}]*zeta[19])/
    (16*y^16) + (516891375*betasv[{1}, {6}]*zeta[19])/(4*y^17) + 
   (516891375*betasv[{2}, {6}]*zeta[19])/(256*y^18), 
 pinablaBarFm[3, 10, 12, 0] -> -13856700*betasv[{2, 9}, {6, 20}] - 
   16628040*betasv[{3, 8}, {6, 20}] - 3023280*betasv[{4, 7}, {6, 20}] + 
   13856700*betasv[{9, 2}, {20, 6}] + 16628040*betasv[{10, 1}, {20, 6}] + 
   3023280*betasv[{11, 0}, {20, 6}] + 1209312*betasv[{7}, {20}]*zeta[5] + 
   (1662804*betasv[{8}, {20}]*zeta[5])/y + (692835*betasv[{9}, {20}]*zeta[5])/
    (2*y^2) - (221*zeta[19])/(1105920*y^6) - (9945*betasv[{0}, {6}]*zeta[19])/
    (512*y^7) - (109395*betasv[{1}, {6}]*zeta[19])/(4096*y^8) - 
   (182325*betasv[{2}, {6}]*zeta[19])/(32768*y^9), 
 pinablaBarFm[3, 10, 12, 1]/y^2 -> 110853600*betasv[{1, 9}, {6, 20}] + 
   698377680*betasv[{2, 8}, {6, 20}] + 580469760*betasv[{3, 7}, {6, 20}] + 
   84651840*betasv[{4, 6}, {6, 20}] - 498841200*betasv[{8, 2}, {20, 6}] - 
   775975200*betasv[{9, 1}, {20, 6}] - 199536480*betasv[{10, 0}, {20, 6}] - 
   33860736*betasv[{6}, {20}]*zeta[5] - (58046976*betasv[{7}, {20}]*zeta[5])/
    y - (17459442*betasv[{8}, {20}]*zeta[5])/y^2 - 
   (692835*betasv[{9}, {20}]*zeta[5])/y^3 + (2431*zeta[19])/(645120*y^7) + 
   (328185*betasv[{0}, {6}]*zeta[19])/(1024*y^8) + 
   (1276275*betasv[{1}, {6}]*zeta[19])/(4096*y^9) + 
   (1640925*betasv[{2}, {6}]*zeta[19])/(32768*y^10), 
 pinablaBarFm[3, 10, 12, 2]/y^4 -> -443414400*betasv[{0, 9}, {6, 20}] - 
   9577751040*betasv[{1, 8}, {6, 20}] - 29313722880*betasv[{2, 7}, {6, 20}] - 
   17607582720*betasv[{3, 6}, {6, 20}] - 2031644160*betasv[{4, 5}, {6, 20}] + 
   15962918400*betasv[{7, 2}, {20, 6}] + 
   31925836800*betasv[{8, 1}, {20, 6}] + 
   11085360000*betasv[{9, 0}, {20, 6}] + 812657664*betasv[{5}, {20}]*
    zeta[5] + (1760758272*betasv[{6}, {20}]*zeta[5])/y + 
   (732843072*betasv[{7}, {20}]*zeta[5])/y^2 + 
   (59860944*betasv[{8}, {20}]*zeta[5])/y^3 + 
   (692835*betasv[{9}, {20}]*zeta[5])/y^4 - (31603*zeta[19])/(516096*y^8) - 
   (4558125*betasv[{0}, {6}]*zeta[19])/(1024*y^9) - 
   (1640925*betasv[{1}, {6}]*zeta[19])/(512*y^10) - 
   (1640925*betasv[{2}, {6}]*zeta[19])/(4096*y^11), 
 pinablaBarFm[3, 10, 12, 3]/y^6 -> 54273922560*betasv[{0, 8}, {6, 20}] + 
   540997816320*betasv[{1, 7}, {6, 20}] + 
   1032075233280*betasv[{2, 6}, {6, 20}] + 
   455088291840*betasv[{3, 5}, {6, 20}] + 
   40632883200*betasv[{4, 4}, {6, 20}] - 
   446961715200*betasv[{6, 2}, {20, 6}] - 
   1149330124800*betasv[{7, 1}, {20, 6}] - 
   526776307200*betasv[{8, 0}, {20, 6}] - (ee[10]*pinablaBarE[3, 3])/
    (2*y^6) - 16253153280*betasv[{4}, {20}]*zeta[5] - 
   (45508829184*betasv[{5}, {20}]*zeta[5])/y - 
   (25801880832*betasv[{6}, {20}]*zeta[5])/y^2 - 
   (3381236352*betasv[{7}, {20}]*zeta[5])/y^3 - 
   (84803004*betasv[{8}, {20}]*zeta[5])/y^4 + (31603*zeta[19])/(36864*y^9) + 
   (54150525*betasv[{0}, {6}]*zeta[19])/(1024*y^10) + 
   (14768325*betasv[{1}, {6}]*zeta[19])/(512*y^11) + 
   (11486475*betasv[{2}, {6}]*zeta[19])/(4096*y^12), 
 pinablaBarFm[3, 10, 12, 4]/y^8 -> -3900756787200*betasv[{0, 7}, {6, 20}] - 
   23404540723200*betasv[{1, 6}, {6, 20}] - 
   30230865100800*betasv[{2, 5}, {6, 20}] - 
   9751891968000*betasv[{3, 4}, {6, 20}] - 
   650126131200*betasv[{4, 3}, {6, 20}] + 10727081164800*
    betasv[{5, 2}, {20, 6}] + 35756937216000*betasv[{6, 1}, {20, 6}] + 
   21454162329600*betasv[{7, 0}, {20, 6}] - (ee[10]*pinablaBarE[3, 4])/
    (2*y^8) - (11*pinablaBarE[3, 3]*pinablaBarE[10, 1])/(5*y^8) + 
   260050452480*betasv[{3}, {20}]*zeta[5] + 
   (975189196800*betasv[{4}, {20}]*zeta[5])/y + 
   (755771627520*betasv[{5}, {20}]*zeta[5])/y^2 + 
   (146278379520*betasv[{6}, {20}]*zeta[5])/y^3 + 
   (6094932480*betasv[{7}, {20}]*zeta[5])/y^4 - 
   (31603*zeta[19])/(3072*y^10) - (34459425*betasv[{0}, {6}]*zeta[19])/
    (64*y^11) - (57432375*betasv[{1}, {6}]*zeta[19])/(256*y^12) - 
   (34459425*betasv[{2}, {6}]*zeta[19])/(2048*y^13), 
 pinablaBarFm[3, 10, 12, 5]/y^10 -> 202839352934400*betasv[{0, 6}, {6, 20}] + 
   803555898163200*betasv[{1, 5}, {6, 20}] + 
   721640005632000*betasv[{2, 4}, {6, 20}] + 
   166432289587200*betasv[{3, 3}, {6, 20}] + 
   7801513574400*betasv[{4, 2}, {6, 20}] - 214541623296000*
    betasv[{4, 2}, {20, 6}] - 943983142502400*betasv[{5, 1}, {20, 6}] - 
   743744294092800*betasv[{6, 0}, {20, 6}] - (ee[10]*pinablaBarE[3, 5])/
    (2*y^10) - (27*pinablaBarE[3, 4]*pinablaBarE[10, 1])/(10*y^10) - 
   (331*pinablaBarE[3, 3]*pinablaBarE[10, 2])/(55*y^10) - 
   3120605429760*betasv[{2}, {20}]*zeta[5] - 
   (16643228958720*betasv[{3}, {20}]*zeta[5])/y - 
   (18041000140800*betasv[{4}, {20}]*zeta[5])/y^2 - 
   (5022224363520*betasv[{5}, {20}]*zeta[5])/y^3 - 
   (316936488960*betasv[{6}, {20}]*zeta[5])/y^4 + 
   (20111*zeta[19])/(192*y^11) + (149324175*betasv[{0}, {6}]*zeta[19])/
    (32*y^12) + (379053675*betasv[{1}, {6}]*zeta[19])/(256*y^13) + 
   (172297125*betasv[{2}, {6}]*zeta[19])/(2048*y^14), 
 pinablaBarFm[3, 10, 12, 6]/y^12 -> 
  -8082368063078400*betasv[{0, 5}, {6, 20}] - 
   21844238008320000*betasv[{1, 4}, {6, 20}] - 
   13543427565158400*betasv[{2, 3}, {6, 20}] - 
   2122011692236800*betasv[{3, 2}, {6, 20}] + 
   3432665972736000*betasv[{3, 2}, {20, 6}] - 
   62412108595200*betasv[{4, 1}, {6, 20}] + 20595995836416000*
    betasv[{4, 1}, {20, 6}] + 21625795628236800*betasv[{5, 0}, {20, 6}] - 
   (ee[10]*pinablaBarE[3, 6])/(2*y^12) - 
   (16*pinablaBarE[3, 5]*pinablaBarE[10, 1])/(5*y^12) - 
   (959*pinablaBarE[3, 4]*pinablaBarE[10, 2])/(110*y^12) - 
   (721*pinablaBarE[3, 3]*pinablaBarE[10, 3])/(55*y^12) + 
   24964843438080*betasv[{1}, {20}]*zeta[5] + 
   (212201169223680*betasv[{2}, {20}]*zeta[5])/y + 
   (338585689128960*betasv[{3}, {20}]*zeta[5])/y^2 + 
   (136526487552000*betasv[{4}, {20}]*zeta[5])/y^3 + 
   (12628700098560*betasv[{5}, {20}]*zeta[5])/y^4 - 
   (341887*zeta[19])/(384*y^12) - (2170943775*betasv[{0}, {6}]*zeta[19])/
    (64*y^13) - (516891375*betasv[{1}, {6}]*zeta[19])/(64*y^14) - 
   (172297125*betasv[{2}, {6}]*zeta[19])/(512*y^15), 
 pinablaBarFm[3, 10, 12, 7]/y^14 -> 
  249024313294848000*betasv[{0, 4}, {6, 20}] + 
   457855228654387200*betasv[{1, 3}, {6, 20}] + 
   187985271088742400*betasv[{2, 2}, {6, 20}] - 
   41191991672832000*betasv[{2, 2}, {20, 6}] + 
   17974687275417600*betasv[{3, 1}, {6, 20}] - 
   356997261164544000*betasv[{3, 1}, {20, 6}] + 
   249648434380800*betasv[{4, 0}, {6, 20}] - 514899895910400000*
    betasv[{4, 0}, {20, 6}] - (ee[10]*pinablaBarE[3, 7])/(2*y^14) - 
   (37*pinablaBarE[3, 6]*pinablaBarE[10, 1])/(10*y^14) - 
   (1311*pinablaBarE[3, 5]*pinablaBarE[10, 2])/(110*y^14) - 
   (2401*pinablaBarE[3, 4]*pinablaBarE[10, 3])/(110*y^14) - 
   (2737*pinablaBarE[3, 3]*pinablaBarE[10, 4])/(110*y^14) - 
   99859373752320*betasv[{0}, {20}]*zeta[5] - 
   (1797468727541760*betasv[{1}, {20}]*zeta[5])/y - 
   (4699631777218560*betasv[{2}, {20}]*zeta[5])/y^2 - 
   (2861595179089920*betasv[{3}, {20}]*zeta[5])/y^3 - 
   (389100489523200*betasv[{4}, {20}]*zeta[5])/y^4 + 
   (394485*zeta[19])/(64*y^13) + (12922284375*betasv[{0}, {6}]*zeta[19])/
    (64*y^14) + (2239862625*betasv[{1}, {6}]*zeta[19])/(64*y^15) + 
   (516891375*betasv[{2}, {6}]*zeta[19])/(512*y^16), 
 pinablaBarFm[3, 10, 12, 8]/y^16 -> 
  -5815809927335116800*betasv[{0, 3}, {6, 20}] - 
   6998144912562585600*betasv[{1, 2}, {6, 20}] + 
   329535933382656000*betasv[{1, 2}, {20, 6}] - 
   1719578416014950400*betasv[{2, 1}, {6, 20}] + 
   4613503067357184000*betasv[{2, 1}, {20, 6}] - 
   75893124051763200*betasv[{3, 0}, {6, 20}] + 9666387379224576000*
    betasv[{3, 0}, {20, 6}] - (ee[10]*pinablaBarE[3, 8])/(2*y^16) - 
   (21*pinablaBarE[3, 7]*pinablaBarE[10, 1])/(5*y^16) - 
   (859*pinablaBarE[3, 6]*pinablaBarE[10, 2])/(55*y^16) - 
   (1856*pinablaBarE[3, 5]*pinablaBarE[10, 3])/(55*y^16) - 
   (2569*pinablaBarE[3, 4]*pinablaBarE[10, 4])/(55*y^16) - 
   (2366*pinablaBarE[3, 3]*pinablaBarE[10, 5])/(55*y^16) - 
   (11175104*zeta[5])/128638125 + (7589312405176320*betasv[{0}, {20}]*
     zeta[5])/y + (42989460400373760*betasv[{1}, {20}]*zeta[5])/y^2 + 
   (43738405703516160*betasv[{2}, {20}]*zeta[5])/y^3 + 
   (9087203011461120*betasv[{3}, {20}]*zeta[5])/y^4 - 
   (1070745*zeta[19])/(32*y^14) - (1895268375*betasv[{0}, {6}]*zeta[19])/
    (2*y^15) - (3618239625*betasv[{1}, {6}]*zeta[19])/(32*y^16) - 
   (516891375*betasv[{2}, {6}]*zeta[19])/(256*y^17), 
 pinablaBarFm[3, 10, 12, 9]/y^18 -> 
  97782298778271744000*betasv[{0, 2}, {6, 20}] - 
   1318143733530624000*betasv[{0, 2}, {20, 6}] + 
   69741786628620288000*betasv[{1, 1}, {6, 20}] - 
   39544312005918720000*betasv[{1, 1}, {20, 6}] + 
   7789031152680960000*betasv[{2, 0}, {6, 20}] - 
   134450660820123648000*betasv[{2, 0}, {20, 6}] - 
   (ee[10]*pinablaBarE[3, 9])/(2*y^18) - 
   (47*pinablaBarE[3, 8]*pinablaBarE[10, 1])/(10*y^18) - 
   (218*pinablaBarE[3, 7]*pinablaBarE[10, 2])/(11*y^18) - 
   (543*pinablaBarE[3, 6]*pinablaBarE[10, 3])/(11*y^18) - 
   (885*pinablaBarE[3, 5]*pinablaBarE[10, 4])/(11*y^18) - 
   (987*pinablaBarE[3, 4]*pinablaBarE[10, 5])/(11*y^18) - 
   (3822*pinablaBarE[3, 3]*pinablaBarE[10, 6])/(55*y^18) + 
   (44700416*zeta[5])/(8575875*y) - (194725778817024000*betasv[{0}, {20}]*
     zeta[5])/y^2 - (435886166428876800*betasv[{1}, {20}]*zeta[5])/y^3 - 
   (152784841841049600*betasv[{2}, {20}]*zeta[5])/y^4 + 
   (1070745*zeta[19])/(8*y^15) + (26361460125*betasv[{0}, {6}]*zeta[19])/
    (8*y^16) + (7753370625*betasv[{1}, {6}]*zeta[19])/(32*y^17) + 
   (516891375*betasv[{2}, {6}]*zeta[19])/(256*y^18), 
 pinablaBarFm[3, 10, 12, 10]/y^20 -> 
  -1061225536740655104000*betasv[{0, 1}, {6, 20}] + 
   168722397891919872000*betasv[{0, 1}, {20, 6}] - 
   341279395735928832000*betasv[{1, 0}, {6, 20}] + 
   1233782534584664064000*betasv[{1, 0}, {20, 6}] - 
   (ee[10]*pinablaBarE[3, 10])/(2*y^20) - 
   (26*pinablaBarE[3, 9]*pinablaBarE[10, 1])/(5*y^20) - 
   (2697*pinablaBarE[3, 8]*pinablaBarE[10, 2])/(110*y^20) - 
   (761*pinablaBarE[3, 7]*pinablaBarE[10, 3])/(11*y^20) - 
   (1428*pinablaBarE[3, 6]*pinablaBarE[10, 4])/(11*y^20) - 
   (1872*pinablaBarE[3, 5]*pinablaBarE[10, 5])/(11*y^20) - 
   (8757*pinablaBarE[3, 4]*pinablaBarE[10, 6])/(55*y^20) - 
   (5862*pinablaBarE[3, 3]*pinablaBarE[10, 7])/(55*y^20) + 
   (ee[3]*pinablaBarE[10, 10])/(2*y^20) - (44700416*zeta[5])/(408375*y^2) + 
   (2132996223349555200*betasv[{0}, {20}]*zeta[5])/y^3 + 
   (1658164901157273600*betasv[{1}, {20}]*zeta[5])/y^4 - 
   (22485645*zeta[19])/(64*y^16) - (60476290875*betasv[{0}, {6}]*zeta[19])/
    (8*y^17) - (516891375*betasv[{1}, {6}]*zeta[19])/(2*y^18), 
 pinablaBarFm[3, 10, 12, 11]/y^22 -> 
  5610019729906335744000*betasv[{0, 0}, {6, 20}] - 
   5610019729906335744000*betasv[{0, 0}, {20, 6}] - 
   (ee[10]*pinablaBarE[3, 11])/(2*y^22) - 
   (57*pinablaBarE[3, 10]*pinablaBarE[10, 1])/(10*y^22) - 
   (3269*pinablaBarE[3, 9]*pinablaBarE[10, 2])/(110*y^22) - 
   (937*pinablaBarE[3, 8]*pinablaBarE[10, 3])/(10*y^22) - 
   (199*pinablaBarE[3, 7]*pinablaBarE[10, 4])/y^22 - 
   (300*pinablaBarE[3, 6]*pinablaBarE[10, 5])/y^22 - 
   (1647*pinablaBarE[3, 5]*pinablaBarE[10, 6])/(5*y^22) - 
   (1329*pinablaBarE[3, 4]*pinablaBarE[10, 7])/(5*y^22) - 
   (1569*pinablaBarE[3, 3]*pinablaBarE[10, 8])/(10*y^22) + 
   (17*pinablaBarE[3, 1]*pinablaBarE[10, 10])/(2*y^22) + 
   (ee[3]*pinablaBarE[10, 11])/(2*y^22) + (89400832*zeta[5])/(111375*y^3) - 
   (8765655827978649600*betasv[{0}, {20}]*zeta[5])/y^4 + 
   (14549535*zeta[19])/(32*y^17) + (68746552875*betasv[{0}, {6}]*zeta[19])/
    (8*y^18), pinablaBarFm[3, 11, 9, 0] -> 
  -58198140*betasv[{2, 10}, {6, 22}] + 77597520*betasv[{3, 9}, {6, 22}] - 
   19399380*betasv[{4, 8}, {6, 22}] + 58198140*betasv[{10, 2}, {22, 6}] - 
   77597520*betasv[{11, 1}, {22, 6}] + 19399380*betasv[{12, 0}, {22, 6}] - 
   (25116700609*betasv[{8}, {18}]*zeta[5])/10089410 + 
   7759752*betasv[{8}, {22}]*zeta[5] - (7759752*betasv[{9}, {22}]*zeta[5])/
    y + (2909907*betasv[{10}, {22}]*zeta[5])/(2*y^2) - 
   (46189*zeta[21])/(24772608*y^7) - (230945*betasv[{0}, {6}]*zeta[21])/
    (8192*y^8) + (230945*betasv[{1}, {6}]*zeta[21])/(8192*y^9) - 
   (692835*betasv[{2}, {6}]*zeta[21])/(131072*y^10), 
 pinablaBarFm[3, 11, 9, 1]/y^2 -> 465585120*betasv[{1, 10}, {6, 22}] + 
   1396755360*betasv[{2, 9}, {6, 22}] - 2483120640*betasv[{3, 8}, {6, 22}] + 
   620780160*betasv[{4, 7}, {6, 22}] - 2327925600*betasv[{9, 2}, {22, 6}] + 
   2948705760*betasv[{10, 1}, {22, 6}] - 620780160*betasv[{11, 0}, {22, 6}] + 
   (401867209744*betasv[{7}, {18}]*zeta[5])/5044705 - 
   248312064*betasv[{7}, {22}]*zeta[5] + 
   (248312064*betasv[{8}, {22}]*zeta[5])/y - 
   (34918884*betasv[{9}, {22}]*zeta[5])/y^2 - 
   (2909907*betasv[{10}, {22}]*zeta[5])/y^3 + 
   (46189*zeta[21])/(2752512*y^8) + (230945*betasv[{0}, {6}]*zeta[21])/
    (1024*y^9) - (4387955*betasv[{1}, {6}]*zeta[21])/(16384*y^10) + 
   (3464175*betasv[{2}, {6}]*zeta[21])/(65536*y^11), 
 pinablaBarFm[3, 11, 9, 2]/y^4 -> -1862340480*betasv[{0, 10}, {6, 22}] - 
   29797447680*betasv[{1, 9}, {6, 22}] - 
   20485745280*betasv[{2, 8}, {6, 22}] + 
   69527377920*betasv[{3, 7}, {6, 22}] - 
   17381844480*betasv[{4, 6}, {6, 22}] + 
   83805321600*betasv[{8, 2}, {22, 6}] - 
   99324825600*betasv[{9, 1}, {22, 6}] + 
   15519504000*betasv[{10, 0}, {22, 6}] - 
   (11252281872832*betasv[{6}, {18}]*zeta[5])/5044705 + 
   6952737792*betasv[{6}, {22}]*zeta[5] - 
   (6952737792*betasv[{7}, {22}]*zeta[5])/y + 
   (512143632*betasv[{8}, {22}]*zeta[5])/y^2 + 
   (186234048*betasv[{9}, {22}]*zeta[5])/y^3 + 
   (2909907*betasv[{10}, {22}]*zeta[5])/y^4 - 
   (230945*zeta[21])/(1769472*y^9) - (5773625*betasv[{0}, {6}]*zeta[21])/
    (4096*y^10) + (1154725*betasv[{1}, {6}]*zeta[21])/(512*y^11) - 
   (31177575*betasv[{2}, {6}]*zeta[21])/(65536*y^12), 
 pinablaBarFm[3, 11, 9, 3]/y^6 -> 193683409920*betasv[{0, 9}, {6, 22}] + 
   1236594078720*betasv[{1, 8}, {6, 22}] - 
   178784686080*betasv[{2, 7}, {6, 22}] - 
   1668657070080*betasv[{3, 6}, {6, 22}] + 
   417164267520*betasv[{4, 5}, {6, 22}] - 
   2681770291200*betasv[{7, 2}, {22, 6}] + 
   2905251148800*betasv[{8, 1}, {22, 6}] - 
   223480857600*betasv[{9, 0}, {22, 6}] - (ee[11]*pinablaBarE[3, 3])/
    (2*y^6) + (270054764947968*betasv[{5}, {18}]*zeta[5])/5044705 - 
   166865707008*betasv[{5}, {22}]*zeta[5] + 
   (166865707008*betasv[{6}, {22}]*zeta[5])/y + 
   (4469617152*betasv[{7}, {22}]*zeta[5])/y^2 - 
   (7728712992*betasv[{8}, {22}]*zeta[5])/y^3 - 
   (302630328*betasv[{9}, {22}]*zeta[5])/y^4 + 
   (508079*zeta[21])/(589824*y^10) + (10392525*betasv[{0}, {6}]*zeta[21])/
    (2048*y^11) - (135102825*betasv[{1}, {6}]*zeta[21])/(8192*y^12) + 
   (31177575*betasv[{2}, {6}]*zeta[21])/(8192*y^13), 
 pinablaBarFm[3, 11, 9, 4]/y^8 -> -11918979072000*betasv[{0, 8}, {6, 22}] - 
   38140733030400*betasv[{1, 7}, {6, 22}] + 
   25029856051200*betasv[{2, 6}, {6, 22}] + 
   33373141401600*betasv[{3, 5}, {6, 22}] - 
   8343285350400*betasv[{4, 4}, {6, 22}] + 
   75089568153600*betasv[{6, 2}, {22, 6}] - 
   71513874432000*betasv[{7, 1}, {22, 6}] - 
   3575693721600*betasv[{8, 0}, {22, 6}] - (ee[11]*pinablaBarE[3, 4])/
    (2*y^8) - (9*pinablaBarE[3, 3]*pinablaBarE[11, 1])/(5*y^8) - 
   (1080219059791872*betasv[{4}, {18}]*zeta[5])/1008941 + 
   3337314140160*betasv[{4}, {22}]*zeta[5] - 
   (3337314140160*betasv[{5}, {22}]*zeta[5])/y - 
   (625746401280*betasv[{6}, {22}]*zeta[5])/y^2 + 
   (238379581440*betasv[{7}, {22}]*zeta[5])/y^3 + 
   (18623404800*betasv[{8}, {22}]*zeta[5])/y^4 - 
   (230945*zeta[21])/(49152*y^11) + (10392525*betasv[{0}, {6}]*zeta[21])/
    (512*y^12) + (51962625*betasv[{1}, {6}]*zeta[21])/(512*y^13) - 
   (218243025*betasv[{2}, {6}]*zeta[21])/(8192*y^14), 
 pinablaBarFm[3, 11, 9, 5]/y^10 -> 533970262425600*betasv[{0, 7}, {6, 22}] + 
   867701676441600*betasv[{1, 6}, {6, 22}] - 1001194242048000*
    betasv[{2, 5}, {6, 22}] - 533970262425600*betasv[{3, 4}, {6, 22}] + 
   133492565606400*betasv[{4, 3}, {6, 22}] - 1802149635686400*
    betasv[{5, 2}, {22, 6}] + 1401671938867200*betasv[{6, 1}, {22, 6}] + 
   400477696819200*betasv[{7, 0}, {22, 6}] - (ee[11]*pinablaBarE[3, 5])/
    (2*y^10) - (23*pinablaBarE[3, 4]*pinablaBarE[11, 1])/(10*y^10) - 
   (181*pinablaBarE[3, 3]*pinablaBarE[11, 2])/(45*y^10) + 
   (17283504956669952*betasv[{3}, {18}]*zeta[5])/1008941 - 
   53397026242560*betasv[{3}, {22}]*zeta[5] + 
   (53397026242560*betasv[{4}, {22}]*zeta[5])/y + 
   (25029856051200*betasv[{5}, {22}]*zeta[5])/y^2 - 
   (5423135477760*betasv[{6}, {22}]*zeta[5])/y^3 - 
   (834328535040*betasv[{7}, {22}]*zeta[5])/y^4 + 
   (3002285*zeta[21])/(147456*y^12) - (72747675*betasv[{0}, {6}]*zeta[21])/
    (128*y^13) - (509233725*betasv[{1}, {6}]*zeta[21])/(1024*y^14) + 
   (654729075*betasv[{2}, {6}]*zeta[21])/(4096*y^15), 
 pinablaBarFm[3, 11, 9, 6]/y^12 -> 
  -18421974053683200*betasv[{0, 6}, {6, 22}] - 
   12815286298214400*betasv[{1, 5}, {6, 22}] + 
   26431527990067200*betasv[{2, 4}, {6, 22}] + 
   6407643149107200*betasv[{3, 3}, {6, 22}] - 
   1601910787276800*betasv[{4, 2}, {6, 22}] + 
   36042992713728000*betasv[{4, 2}, {22, 6}] - 
   19222929447321600*betasv[{5, 1}, {22, 6}] - 
   16820063266406400*betasv[{6, 0}, {22, 6}] - (ee[11]*pinablaBarE[3, 6])/
    (2*y^12) - (14*pinablaBarE[3, 5]*pinablaBarE[11, 1])/(5*y^12) - 
   (569*pinablaBarE[3, 4]*pinablaBarE[11, 2])/(90*y^12) - 
   (107*pinablaBarE[3, 3]*pinablaBarE[11, 3])/(15*y^12) - 
   (207402059480039424*betasv[{2}, {18}]*zeta[5])/1008941 + 
   640764314910720*betasv[{2}, {22}]*zeta[5] - 
   (640764314910720*betasv[{3}, {22}]*zeta[5])/y - 
   (660788199751680*betasv[{4}, {22}]*zeta[5])/y^2 + 
   (80095539363840*betasv[{5}, {22}]*zeta[5])/y^3 + 
   (28784334458880*betasv[{6}, {22}]*zeta[5])/y^4 - 
   (1616615*zeta[21])/(24576*y^13) + (1527701175*betasv[{0}, {6}]*zeta[21])/
    (256*y^14) + (218243025*betasv[{1}, {6}]*zeta[21])/(128*y^15) - 
   (3273645375*betasv[{2}, {6}]*zeta[21])/(4096*y^16), 
 pinablaBarFm[3, 11, 9, 7]/y^14 -> 
  493388522481254400*betasv[{0, 5}, {6, 22}] + 
   44853502043750400*betasv[{1, 4}, {6, 22}] - 
   499796165630361600*betasv[{2, 3}, {6, 22}] - 
   51261145192857600*betasv[{3, 2}, {6, 22}] - 
   576687883419648000*betasv[{3, 2}, {22, 6}] + 
   12815286298214400*betasv[{4, 1}, {6, 22}] + 
   96114647236608000*betasv[{4, 1}, {22, 6}] + 
   480573236183040000*betasv[{5, 0}, {22, 6}] - (ee[11]*pinablaBarE[3, 7])/
    (2*y^14) - (33*pinablaBarE[3, 6]*pinablaBarE[11, 1])/(10*y^14) - 
   (821*pinablaBarE[3, 5]*pinablaBarE[11, 2])/(90*y^14) - 
   (1211*pinablaBarE[3, 4]*pinablaBarE[11, 3])/(90*y^14) - 
   (329*pinablaBarE[3, 3]*pinablaBarE[11, 4])/(30*y^14) + 
   (1659216475840315392*betasv[{1}, {18}]*zeta[5])/1008941 - 
   5126114519285760*betasv[{1}, {22}]*zeta[5] + 
   (5126114519285760*betasv[{2}, {22}]*zeta[5])/y + 
   (12494904140759040*betasv[{3}, {22}]*zeta[5])/y^2 - 
   (280334387773440*betasv[{4}, {22}]*zeta[5])/y^3 - 
   (770919566376960*betasv[{5}, {22}]*zeta[5])/y^4 + 
   (1154725*zeta[21])/(8192*y^14) - (5456075625*betasv[{0}, {6}]*zeta[21])/
    (128*y^15) - (1091215125*betasv[{1}, {6}]*zeta[21])/(512*y^16) + 
   (3273645375*betasv[{2}, {6}]*zeta[21])/(1024*y^17), 
 pinablaBarFm[3, 11, 9, 8]/y^16 -> 
  -10047184457800089600*betasv[{0, 4}, {6, 22}] + 
   3280713292342886400*betasv[{1, 3}, {6, 22}] + 
   6612687729878630400*betasv[{2, 2}, {6, 22}] + 
   6920254601035776000*betasv[{2, 2}, {22, 6}] + 
   205044580771430400*betasv[{3, 1}, {6, 22}] + 
   3075668711571456000*betasv[{3, 1}, {22, 6}] - 
   51261145192857600*betasv[{4, 0}, {6, 22}] - 9995923312607232000*
    betasv[{4, 0}, {22, 6}] - (ee[11]*pinablaBarE[3, 8])/(2*y^16) - 
   (19*pinablaBarE[3, 7]*pinablaBarE[11, 1])/(5*y^16) - 
   (559*pinablaBarE[3, 6]*pinablaBarE[11, 2])/(45*y^16) - 
   (1016*pinablaBarE[3, 5]*pinablaBarE[11, 3])/(45*y^16) - 
   (1099*pinablaBarE[3, 4]*pinablaBarE[11, 4])/(45*y^16) - 
   (686*pinablaBarE[3, 3]*pinablaBarE[11, 5])/(45*y^16) - 
   (6636865903361261568*betasv[{0}, {18}]*zeta[5])/1008941 + 
   20504458077143040*betasv[{0}, {22}]*zeta[5] - 
   (20504458077143040*betasv[{1}, {22}]*zeta[5])/y - 
   (165317193246965760*betasv[{2}, {22}]*zeta[5])/y^2 - 
   (20504458077143040*betasv[{3}, {22}]*zeta[5])/y^3 + 
   (15698725715312640*betasv[{4}, {22}]*zeta[5])/y^4 - 
   (230945*zeta[21])/(1536*y^15) + (14185796625*betasv[{0}, {6}]*zeta[21])/
    (64*y^16) - (1091215125*betasv[{1}, {6}]*zeta[21])/(64*y^17) - 
   (9820936125*betasv[{2}, {6}]*zeta[21])/(1024*y^18), 
 pinablaBarFm[3, 11, 11, 0] -> -58198140*betasv[{2, 10}, {6, 22}] + 
   10581480*betasv[{3, 9}, {6, 22}] + 47616660*betasv[{4, 8}, {6, 22}] + 
   58198140*betasv[{10, 2}, {22, 6}] - 10581480*betasv[{11, 1}, {22, 6}] - 
   47616660*betasv[{12, 0}, {22, 6}] - 19046664*betasv[{8}, {22}]*zeta[5] - 
   (1058148*betasv[{9}, {22}]*zeta[5])/y + 
   (2909907*betasv[{10}, {22}]*zeta[5])/(2*y^2) + 
   (4199*zeta[21])/(3096576*y^7) + (566865*betasv[{0}, {6}]*zeta[21])/
    (8192*y^8) + (62985*betasv[{1}, {6}]*zeta[21])/(16384*y^9) - 
   (692835*betasv[{2}, {6}]*zeta[21])/(131072*y^10), 
 pinablaBarFm[3, 11, 11, 1]/y^2 -> 465585120*betasv[{1, 10}, {6, 22}] + 
   2200947840*betasv[{2, 9}, {6, 22}] - 1142799840*betasv[{3, 8}, {6, 22}] - 
   1523733120*betasv[{4, 7}, {6, 22}] - 2327925600*betasv[{9, 2}, {22, 6}] + 
   2327925600*betasv[{11, 0}, {22, 6}] + 609493248*betasv[{7}, {22}]*
    zeta[5] + (114279984*betasv[{8}, {22}]*zeta[5])/y - 
   (55023696*betasv[{9}, {22}]*zeta[5])/y^2 - 
   (2909907*betasv[{10}, {22}]*zeta[5])/y^3 - 
   (230945*zeta[21])/(12386304*y^8) - (3464175*betasv[{0}, {6}]*zeta[21])/
    (4096*y^9) + (3464175*betasv[{2}, {6}]*zeta[21])/(65536*y^11), 
 pinablaBarFm[3, 11, 11, 2]/y^4 -> -1862340480*betasv[{0, 10}, {6, 22}] - 
   36230987520*betasv[{1, 9}, {6, 22}] - 
   65520524160*betasv[{2, 8}, {6, 22}] + 
   60949324800*betasv[{3, 7}, {6, 22}] + 
   42664527360*betasv[{4, 6}, {6, 22}] + 
   83805321600*betasv[{8, 2}, {22, 6}] + 
   18623404800*betasv[{9, 1}, {22, 6}] - 
   102428726400*betasv[{10, 0}, {22, 6}] - 17065810944*betasv[{6}, {22}]*
    zeta[5] - (6094932480*betasv[{7}, {22}]*zeta[5])/y + 
   (1638013104*betasv[{8}, {22}]*zeta[5])/y^2 + 
   (226443672*betasv[{9}, {22}]*zeta[5])/y^3 + 
   (2909907*betasv[{10}, {22}]*zeta[5])/y^4 + 
   (230945*zeta[21])/(1032192*y^9) + (38105925*betasv[{0}, {6}]*zeta[21])/
    (4096*y^10) - (3464175*betasv[{1}, {6}]*zeta[21])/(8192*y^11) - 
   (31177575*betasv[{2}, {6}]*zeta[21])/(65536*y^12), 
 pinablaBarFm[3, 11, 11, 3]/y^6 -> 219417569280*betasv[{0, 9}, {6, 22}] + 
   1828479744000*betasv[{1, 8}, {6, 22}] + 
   1365264875520*betasv[{2, 7}, {6, 22}] - 
   2389213532160*betasv[{3, 6}, {6, 22}] - 
   1023948656640*betasv[{4, 5}, {6, 22}] - 
   2681770291200*betasv[{7, 2}, {22, 6}] - 
   1340885145600*betasv[{8, 1}, {22, 6}] + 
   4022655436800*betasv[{9, 0}, {22, 6}] - (ee[11]*pinablaBarE[3, 3])/
    (2*y^6) + 409579462656*betasv[{5}, {22}]*zeta[5] + 
   (238921353216*betasv[{6}, {22}]*zeta[5])/y - 
   (34131621888*betasv[{7}, {22}]*zeta[5])/y^2 - 
   (11427998400*betasv[{8}, {22}]*zeta[5])/y^3 - 
   (342839952*betasv[{9}, {22}]*zeta[5])/y^4 - 
   (600457*zeta[21])/(258048*y^10) - (93532725*betasv[{0}, {6}]*zeta[21])/
    (1024*y^11) + (31177575*betasv[{1}, {6}]*zeta[21])/(4096*y^12) + 
   (31177575*betasv[{2}, {6}]*zeta[21])/(8192*y^13), 
 pinablaBarFm[3, 11, 11, 4]/y^8 -> -15212951470080*betasv[{0, 8}, {6, 22}] - 
   69433470812160*betasv[{1, 7}, {6, 22}] - 
   9556854128640*betasv[{2, 6}, {6, 22}] + 
   73724303278080*betasv[{3, 5}, {6, 22}] + 
   20478973132800*betasv[{4, 4}, {6, 22}] + 
   75089568153600*betasv[{6, 2}, {22, 6}] + 
   64362486988800*betasv[{7, 1}, {22, 6}] - 139452055142400*
    betasv[{8, 0}, {22, 6}] - (ee[11]*pinablaBarE[3, 4])/(2*y^8) - 
   (217*pinablaBarE[3, 3]*pinablaBarE[11, 1])/(110*y^8) - 
   8191589253120*betasv[{4}, {22}]*zeta[5] - 
   (7372430327808*betasv[{5}, {22}]*zeta[5])/y + 
   (238921353216*betasv[{6}, {22}]*zeta[5])/y^2 + 
   (433959192576*betasv[{7}, {22}]*zeta[5])/y^3 + 
   (23770236672*betasv[{8}, {22}]*zeta[5])/y^4 + 
   (382109*zeta[21])/(18432*y^11) + (405308475*betasv[{0}, {6}]*zeta[21])/
    (512*y^12) - (93532725*betasv[{1}, {6}]*zeta[21])/(1024*y^13) - 
   (218243025*betasv[{2}, {6}]*zeta[21])/(8192*y^14), 
 pinablaBarFm[3, 11, 11, 5]/y^10 -> 764548330291200*betasv[{0, 7}, {6, 22}] + 
   2020592015769600*betasv[{1, 6}, {6, 22}] - 
   655327140249600*betasv[{2, 5}, {6, 22}] - 1802149635686400*
    betasv[{3, 4}, {6, 22}] - 327663570124800*betasv[{4, 3}, {6, 22}] - 
   1802149635686400*betasv[{5, 2}, {22, 6}] - 
   2402866180915200*betasv[{6, 1}, {22, 6}] + 
   4205015816601600*betasv[{7, 0}, {22, 6}] - (ee[11]*pinablaBarE[3, 5])/
    (2*y^10) - (136*pinablaBarE[3, 4]*pinablaBarE[11, 1])/(55*y^10) - 
   (529*pinablaBarE[3, 3]*pinablaBarE[11, 2])/(110*y^10) + 
   131065428049920*betasv[{3}, {22}]*zeta[5] + 
   (180214963568640*betasv[{4}, {22}]*zeta[5])/y + 
   (16383178506240*betasv[{5}, {22}]*zeta[5])/y^2 - 
   (12628700098560*betasv[{6}, {22}]*zeta[5])/y^3 - 
   (1194606766080*betasv[{7}, {22}]*zeta[5])/y^4 - 
   (1910545*zeta[21])/(12288*y^12) - (1527701175*betasv[{0}, {6}]*zeta[21])/
    (256*y^13) + (218243025*betasv[{1}, {6}]*zeta[21])/(256*y^14) + 
   (654729075*betasv[{2}, {6}]*zeta[21])/(4096*y^15), 
 pinablaBarFm[3, 11, 11, 6]/y^12 -> 
  -29489721311232000*betasv[{0, 6}, {6, 22}] - 
   43251591256473600*betasv[{1, 5}, {6, 22}] + 
   34732338433228800*betasv[{2, 4}, {6, 22}] + 
   34077011292979200*betasv[{3, 3}, {6, 22}] + 
   3931962841497600*betasv[{4, 2}, {6, 22}] + 
   36042992713728000*betasv[{4, 2}, {22, 6}] + 
   72085985427456000*betasv[{5, 1}, {22, 6}] - 
   108128978141184000*betasv[{6, 0}, {22, 6}] - (ee[11]*pinablaBarE[3, 6])/
    (2*y^12) - (327*pinablaBarE[3, 5]*pinablaBarE[11, 1])/(110*y^12) - 
   (801*pinablaBarE[3, 4]*pinablaBarE[11, 2])/(110*y^12) - 
   (1019*pinablaBarE[3, 3]*pinablaBarE[11, 3])/(110*y^12) - 
   1572785136599040*betasv[{2}, {22}]*zeta[5] - 
   (3407701129297920*betasv[{3}, {22}]*zeta[5])/y - 
   (868308460830720*betasv[{4}, {22}]*zeta[5])/y^2 + 
   (270322445352960*betasv[{5}, {22}]*zeta[5])/y^3 + 
   (46077689548800*betasv[{6}, {22}]*zeta[5])/y^4 + 
   (734825*zeta[21])/(768*y^13) + (9820936125*betasv[{0}, {6}]*zeta[21])/
    (256*y^14) - (3273645375*betasv[{1}, {6}]*zeta[21])/(512*y^15) - 
   (3273645375*betasv[{2}, {6}]*zeta[21])/(4096*y^16), 
 pinablaBarFm[3, 11, 11, 7]/y^14 -> 
  880759676495462400*betasv[{0, 5}, {6, 22}] + 
   587173117663641600*betasv[{1, 4}, {6, 22}] - 
   964641550447411200*betasv[{2, 3}, {6, 22}] - 
   471835540979712000*betasv[{3, 2}, {6, 22}] - 
   576687883419648000*betasv[{3, 2}, {22, 6}] - 
   31455702731980800*betasv[{4, 1}, {6, 22}] - 1730063650258944000*
    betasv[{4, 1}, {22, 6}] + 2306751533678592000*betasv[{5, 0}, {22, 6}] - 
   (ee[11]*pinablaBarE[3, 7])/(2*y^14) - 
   (191*pinablaBarE[3, 6]*pinablaBarE[11, 1])/(55*y^14) - 
   (564*pinablaBarE[3, 5]*pinablaBarE[11, 2])/(55*y^14) - 
   (182*pinablaBarE[3, 4]*pinablaBarE[11, 3])/(11*y^14) - 
   (77*pinablaBarE[3, 3]*pinablaBarE[11, 4])/(5*y^14) + 
   12582281092792320*betasv[{1}, {22}]*zeta[5] + 
   (47183554097971200*betasv[{2}, {22}]*zeta[5])/y + 
   (24116038761185280*betasv[{3}, {22}]*zeta[5])/y^2 - 
   (3669831985397760*betasv[{4}, {22}]*zeta[5])/y^3 - 
   (1376186994524160*betasv[{5}, {22}]*zeta[5])/y^4 - 
   (1784575*zeta[21])/(384*y^14) - (3273645375*betasv[{0}, {6}]*zeta[21])/
    (16*y^15) + (9820936125*betasv[{1}, {6}]*zeta[21])/(256*y^16) + 
   (3273645375*betasv[{2}, {6}]*zeta[21])/(1024*y^17), 
 pinablaBarFm[3, 11, 11, 8]/y^16 -> 
  -19963886000563814400*betasv[{0, 4}, {6, 22}] - 
   1677637479038976000*betasv[{1, 3}, {6, 22}] + 
   17237725097125478400*betasv[{2, 2}, {6, 22}] + 
   6920254601035776000*betasv[{2, 2}, {22, 6}] + 
   4277975571549388800*betasv[{3, 1}, {6, 22}] + 
   32294521471500288000*betasv[{3, 1}, {22, 6}] + 
   125822810927923200*betasv[{4, 0}, {6, 22}] - 
   39214776072536064000*betasv[{4, 0}, {22, 6}] - 
   (ee[11]*pinablaBarE[3, 8])/(2*y^16) - 
   (437*pinablaBarE[3, 7]*pinablaBarE[11, 1])/(110*y^16) - 
   (151*pinablaBarE[3, 6]*pinablaBarE[11, 2])/(11*y^16) - 
   (134*pinablaBarE[3, 5]*pinablaBarE[11, 3])/(5*y^16) - 
   (1757*pinablaBarE[3, 4]*pinablaBarE[11, 4])/(55*y^16) - 
   (1267*pinablaBarE[3, 3]*pinablaBarE[11, 5])/(55*y^16) - 
   50329124371169280*betasv[{0}, {22}]*zeta[5] - 
   (427797557154938880*betasv[{1}, {22}]*zeta[5])/y - 
   (430943127428136960*betasv[{2}, {22}]*zeta[5])/y^2 + 
   (10485234243993600*betasv[{3}, {22}]*zeta[5])/y^3 + 
   (31193571875880960*betasv[{4}, {22}]*zeta[5])/y^4 + 
   (1070745*zeta[21])/(64*y^15) + (55651971375*betasv[{0}, {6}]*zeta[21])/
    (64*y^16) - (22915517625*betasv[{1}, {6}]*zeta[21])/(128*y^17) - 
   (9820936125*betasv[{2}, {6}]*zeta[21])/(1024*y^18), 
 pinablaBarFm[3, 11, 11, 9]/y^18 -> 
  326132725925176934400*betasv[{0, 3}, {6, 22}] - 
   117770151028536115200*betasv[{1, 2}, {6, 22}] - 
   55362036808286208000*betasv[{1, 2}, {22, 6}] - 
   189237507635596492800*betasv[{2, 1}, {6, 22}] - 
   442896294466289664000*betasv[{2, 1}, {22, 6}] - 
   19125067261044326400*betasv[{3, 0}, {6, 22}] + 
   498258331274575872000*betasv[{3, 0}, {22, 6}] - 
   (ee[11]*pinablaBarE[3, 9])/(2*y^18) - 
   (246*pinablaBarE[3, 8]*pinablaBarE[11, 1])/(55*y^18) - 
   (177*pinablaBarE[3, 7]*pinablaBarE[11, 2])/(10*y^18) - 
   (2229*pinablaBarE[3, 6]*pinablaBarE[11, 3])/(55*y^18) - 
   (3231*pinablaBarE[3, 5]*pinablaBarE[11, 4])/(55*y^18) - 
   (3024*pinablaBarE[3, 4]*pinablaBarE[11, 5])/(55*y^18) - 
   (1743*pinablaBarE[3, 3]*pinablaBarE[11, 6])/(55*y^18) + 
   (19886848*zeta[5])/17931375 + (1912506726104432640*betasv[{0}, {22}]*
     zeta[5])/y + (4730937690889912320*betasv[{1}, {22}]*zeta[5])/y^2 + 
   (736063443928350720*betasv[{2}, {22}]*zeta[5])/y^3 - 
   (509582384258088960*betasv[{3}, {22}]*zeta[5])/y^4 - 
   (20344155*zeta[21])/(512*y^16) - (88388425125*betasv[{0}, {6}]*zeta[21])/
    (32*y^17) + (9820936125*betasv[{1}, {6}]*zeta[21])/(16*y^18) + 
   (9820936125*betasv[{2}, {6}]*zeta[21])/(512*y^19), 
 pinablaBarFm[3, 11, 11, 10]/y^20 -> 
  -3442512106987978752000*betasv[{0, 2}, {6, 22}] + 
   221448147233144832000*betasv[{0, 2}, {22, 6}] + 
   2456061269313060864000*betasv[{1, 1}, {6, 22}] + 
   3986066650196606976000*betasv[{1, 1}, {22, 6}] + 
   986450837674917888000*betasv[{2, 0}, {6, 22}] - 
   4207514797429751808000*betasv[{2, 0}, {22, 6}] - 
   (ee[11]*pinablaBarE[3, 10])/(2*y^20) - 
   (547*pinablaBarE[3, 9]*pinablaBarE[11, 1])/(110*y^20) - 
   (2439*pinablaBarE[3, 8]*pinablaBarE[11, 2])/(110*y^20) - 
   (1281*pinablaBarE[3, 7]*pinablaBarE[11, 3])/(22*y^20) - 
   (1092*pinablaBarE[3, 6]*pinablaBarE[11, 4])/(11*y^20) - 
   (1251*pinablaBarE[3, 5]*pinablaBarE[11, 5])/(11*y^20) - 
   (4767*pinablaBarE[3, 4]*pinablaBarE[11, 6])/(55*y^20) - 
   (2229*pinablaBarE[3, 3]*pinablaBarE[11, 7])/(55*y^20) - 
   (79547392*zeta[5])/(3586275*y) - (24661270941872947200*betasv[{0}, {22}]*
     zeta[5])/y^2 - (15350382933206630400*betasv[{1}, {22}]*zeta[5])/y^3 + 
   (5378925167168716800*betasv[{2}, {22}]*zeta[5])/y^4 + 
   (5983575*zeta[21])/(128*y^17) + (186597786375*betasv[{0}, {6}]*zeta[21])/
    (32*y^18) - (88388425125*betasv[{1}, {6}]*zeta[21])/(64*y^19) - 
   (9820936125*betasv[{2}, {6}]*zeta[21])/(512*y^20), 
 pinablaBarFm[3, 11, 13, 0] -> -58198140*betasv[{2, 10}, {6, 22}] - 
   70543200*betasv[{3, 9}, {6, 22}] - 13226850*betasv[{4, 8}, {6, 22}] + 
   58198140*betasv[{10, 2}, {22, 6}] + 70543200*betasv[{11, 1}, {22, 6}] + 
   13226850*betasv[{12, 0}, {22, 6}] + 5290740*betasv[{8}, {22}]*zeta[5] + 
   (7054320*betasv[{9}, {22}]*zeta[5])/y + 
   (2909907*betasv[{10}, {22}]*zeta[5])/(2*y^2) - 
   (4199*zeta[21])/(20643840*y^7) - (314925*betasv[{0}, {6}]*zeta[21])/
    (16384*y^8) - (104975*betasv[{1}, {6}]*zeta[21])/(4096*y^9) - 
   (692835*betasv[{2}, {6}]*zeta[21])/(131072*y^10), 
 pinablaBarFm[3, 11, 13, 1]/y^2 -> 465585120*betasv[{1, 10}, {6, 22}] + 
   3174444000*betasv[{2, 9}, {6, 22}] + 2751184800*betasv[{3, 8}, {6, 22}] + 
   423259200*betasv[{4, 7}, {6, 22}] - 2327925600*betasv[{9, 2}, {22, 6}] - 
   3569485920*betasv[{10, 1}, {22, 6}] - 917061600*betasv[{11, 0}, {22, 6}] - 
   169303680*betasv[{7}, {22}]*zeta[5] - 
   (275118480*betasv[{8}, {22}]*zeta[5])/y - 
   (79361100*betasv[{9}, {22}]*zeta[5])/y^2 - 
   (2909907*betasv[{10}, {22}]*zeta[5])/y^3 + 
   (54587*zeta[21])/(13762560*y^8) + (1364675*betasv[{0}, {6}]*zeta[21])/
    (4096*y^9) + (5311735*betasv[{1}, {6}]*zeta[21])/(16384*y^10) + 
   (3464175*betasv[{2}, {6}]*zeta[21])/(65536*y^11), 
 pinablaBarFm[3, 11, 13, 2]/y^4 -> -1862340480*betasv[{0, 10}, {6, 22}] - 
   44018956800*betasv[{1, 9}, {6, 22}] - 
   147294201600*betasv[{2, 8}, {6, 22}] - 
   94810060800*betasv[{3, 7}, {6, 22}] - 
   11851257600*betasv[{4, 6}, {6, 22}] + 
   83805321600*betasv[{8, 2}, {22, 6}] + 
   161402841600*betasv[{9, 1}, {22, 6}] + 
   54628654080*betasv[{10, 0}, {22, 6}] + 4740503040*betasv[{6}, {22}]*
    zeta[5] + (9481006080*betasv[{7}, {22}]*zeta[5])/y + 
   (3682355040*betasv[{8}, {22}]*zeta[5])/y^2 + 
   (275118480*betasv[{9}, {22}]*zeta[5])/y^3 + 
   (2909907*betasv[{10}, {22}]*zeta[5])/y^4 - 
   (600457*zeta[21])/(8847360*y^9) - (2540395*betasv[{0}, {6}]*zeta[21])/
    (512*y^10) - (15011425*betasv[{1}, {6}]*zeta[21])/(4096*y^11) - 
   (31177575*betasv[{2}, {6}]*zeta[21])/(65536*y^12), 
 pinablaBarFm[3, 11, 13, 3]/y^6 -> 250569446400*betasv[{0, 9}, {6, 22}] + 
   2763036057600*betasv[{1, 8}, {6, 22}] + 
   5851135180800*betasv[{2, 7}, {6, 22}] + 
   2844301824000*betasv[{3, 6}, {6, 22}] + 
   284430182400*betasv[{4, 5}, {6, 22}] - 
   2681770291200*betasv[{7, 2}, {22, 6}] - 
   6480944870400*betasv[{8, 1}, {22, 6}] - 
   2830757529600*betasv[{9, 0}, {22, 6}] - (ee[11]*pinablaBarE[3, 3])/
    (2*y^6) - 113772072960*betasv[{5}, {22}]*zeta[5] - 
   (284430182400*betasv[{6}, {22}]*zeta[5])/y - 
   (146278379520*betasv[{7}, {22}]*zeta[5])/y^2 - 
   (17268975360*betasv[{8}, {22}]*zeta[5])/y^3 - 
   (391514760*betasv[{9}, {22}]*zeta[5])/y^4 + 
   (600457*zeta[21])/(589824*y^10) + (65819325*betasv[{0}, {6}]*zeta[21])/
    (1024*y^11) + (301383225*betasv[{1}, {6}]*zeta[21])/(8192*y^12) + 
   (31177575*betasv[{2}, {6}]*zeta[21])/(8192*y^13), 
 pinablaBarFm[3, 11, 13, 4]/y^8 -> -20072644300800*betasv[{0, 8}, {6, 22}] - 
   135226235289600*betasv[{1, 7}, {6, 22}] - 
   197963406950400*betasv[{2, 6}, {6, 22}] - 
   72814126694400*betasv[{3, 5}, {6, 22}] - 
   5688603648000*betasv[{4, 4}, {6, 22}] + 
   75089568153600*betasv[{6, 2}, {22, 6}] + 228844398182400*
    betasv[{7, 1}, {22, 6}] + 127831050547200*betasv[{8, 0}, {22, 6}] - 
   (ee[11]*pinablaBarE[3, 4])/(2*y^8) - 
   (24*pinablaBarE[3, 3]*pinablaBarE[11, 1])/(11*y^8) + 
   2275441459200*betasv[{4}, {22}]*zeta[5] + 
   (7281412669440*betasv[{5}, {22}]*zeta[5])/y + 
   (4949085173760*betasv[{6}, {22}]*zeta[5])/y^2 + 
   (845163970560*betasv[{7}, {22}]*zeta[5])/y^3 + 
   (31363506720*betasv[{8}, {22}]*zeta[5])/y^4 - 
   (54587*zeta[21])/(4096*y^11) - (1486131075*betasv[{0}, {6}]*zeta[21])/
    (2048*y^12) - (10392525*betasv[{1}, {6}]*zeta[21])/(32*y^13) - 
   (218243025*betasv[{2}, {6}]*zeta[21])/(8192*y^14), 
 pinablaBarFm[3, 11, 13, 5]/y^10 -> 
  1183229558784000*betasv[{0, 7}, {6, 22}] + 5370041843712000*
    betasv[{1, 6}, {6, 22}] + 5624891287142400*betasv[{2, 5}, {6, 22}] + 
   1547300192256000*betasv[{3, 4}, {6, 22}] + 
   91017658368000*betasv[{4, 3}, {6, 22}] - 1802149635686400*
    betasv[{5, 2}, {22, 6}] - 7008359694336000*betasv[{6, 1}, {22, 6}] - 
   5005971210240000*betasv[{7, 0}, {22, 6}] - (ee[11]*pinablaBarE[3, 5])/
    (2*y^10) - (59*pinablaBarE[3, 4]*pinablaBarE[11, 1])/(22*y^10) - 
   (391*pinablaBarE[3, 3]*pinablaBarE[11, 2])/(66*y^10) - 
   36407063347200*betasv[{3}, {22}]*zeta[5] - 
   (154730019225600*betasv[{4}, {22}]*zeta[5])/y - 
   (140622282178560*betasv[{5}, {22}]*zeta[5])/y^2 - 
   (33562761523200*betasv[{6}, {22}]*zeta[5])/y^3 - 
   (1848796185600*betasv[{7}, {22}]*zeta[5])/y^4 + 
   (927979*zeta[21])/(6144*y^12) + (1818691875*betasv[{0}, {6}]*zeta[21])/
    (256*y^13) + (2546168625*betasv[{1}, {6}]*zeta[21])/(1024*y^14) + 
   (654729075*betasv[{2}, {6}]*zeta[21])/(4096*y^15), 
 pinablaBarFm[3, 11, 13, 6]/y^12 -> 
  -54610595020800000*betasv[{0, 6}, {6, 22}] - 
   173880134546227200*betasv[{1, 5}, {6, 22}] - 
   131065428049920000*betasv[{2, 4}, {6, 22}] - 
   26213085609984000*betasv[{3, 3}, {6, 22}] - 
   1092211900416000*betasv[{4, 2}, {6, 22}] + 
   36042992713728000*betasv[{4, 2}, {22, 6}] + 
   182617829749555200*betasv[{5, 1}, {22, 6}] + 
   168200632664064000*betasv[{6, 0}, {22, 6}] - (ee[11]*pinablaBarE[3, 6])/
    (2*y^12) - (35*pinablaBarE[3, 5]*pinablaBarE[11, 1])/(11*y^12) - 
   (284*pinablaBarE[3, 4]*pinablaBarE[11, 2])/(33*y^12) - 
   (141*pinablaBarE[3, 3]*pinablaBarE[11, 3])/(11*y^12) + 
   436884760166400*betasv[{2}, {22}]*zeta[5] + 
   (2621308560998400*betasv[{3}, {22}]*zeta[5])/y + 
   (3276635701248000*betasv[{4}, {22}]*zeta[5])/y^2 + 
   (1086750840913920*betasv[{5}, {22}]*zeta[5])/y^3 + 
   (85329054720000*betasv[{6}, {22}]*zeta[5])/y^4 - 
   (1499043*zeta[21])/(1024*y^13) - (7638505875*betasv[{0}, {6}]*zeta[21])/
    (128*y^14) - (4146617475*betasv[{1}, {6}]*zeta[21])/(256*y^15) - 
   (3273645375*betasv[{2}, {6}]*zeta[21])/(4096*y^16), 
 pinablaBarFm[3, 11, 13, 7]/y^14 -> 
  2006174818684108800*betasv[{0, 5}, {6, 22}] + 
   4526126115323904000*betasv[{1, 4}, {6, 22}] + 
   2411603876118528000*betasv[{2, 3}, {6, 22}] + 
   332032417726464000*betasv[{3, 2}, {6, 22}] - 
   576687883419648000*betasv[{3, 2}, {22, 6}] + 
   8737695203328000*betasv[{4, 1}, {6, 22}] - 3940700536700928000*
    betasv[{4, 1}, {22, 6}] - 4767286502935756800*betasv[{5, 0}, {22, 6}] - 
   (ee[11]*pinablaBarE[3, 7])/(2*y^14) - 
   (81*pinablaBarE[3, 6]*pinablaBarE[11, 1])/(22*y^14) - 
   (389*pinablaBarE[3, 5]*pinablaBarE[11, 2])/(33*y^14) - 
   (707*pinablaBarE[3, 4]*pinablaBarE[11, 3])/(33*y^14) - 
   (266*pinablaBarE[3, 3]*pinablaBarE[11, 4])/(11*y^14) - 
   3495078081331200*betasv[{1}, {22}]*zeta[5] - 
   (33203241772646400*betasv[{2}, {22}]*zeta[5])/y - 
   (60290096902963200*betasv[{3}, {22}]*zeta[5])/y^2 - 
   (28288288220774400*betasv[{4}, {22}]*zeta[5])/y^3 - 
   (3134648154193920*betasv[{5}, {22}]*zeta[5])/y^4 + 
   (12206493*zeta[21])/(1024*y^14) + (6765533775*betasv[{0}, {6}]*zeta[21])/
    (16*y^15) + (44739820125*betasv[{1}, {6}]*zeta[21])/(512*y^16) + 
   (3273645375*betasv[{2}, {6}]*zeta[21])/(1024*y^17), 
 pinablaBarFm[3, 11, 13, 8]/y^16 -> 
  -58228000834977792000*betasv[{0, 4}, {6, 22}] - 
   91710848854130688000*betasv[{1, 3}, {6, 22}] - 
   32923635526139904000*betasv[{2, 2}, {6, 22}] + 
   6920254601035776000*betasv[{2, 2}, {22, 6}] - 
   2796062465064960000*betasv[{3, 1}, {6, 22}] + 
   67664711654572032000*betasv[{3, 1}, {22, 6}] - 
   34950780813312000*betasv[{4, 0}, {6, 22}] + 111108532205518848000*
    betasv[{4, 0}, {22, 6}] - (ee[11]*pinablaBarE[3, 8])/(2*y^16) - 
   (46*pinablaBarE[3, 7]*pinablaBarE[11, 1])/(11*y^16) - 
   (1021*pinablaBarE[3, 6]*pinablaBarE[11, 2])/(66*y^16) - 
   (1096*pinablaBarE[3, 5]*pinablaBarE[11, 3])/(33*y^16) - 
   (1505*pinablaBarE[3, 4]*pinablaBarE[11, 4])/(33*y^16) - 
   (1372*pinablaBarE[3, 3]*pinablaBarE[11, 5])/(33*y^16) + 
   13980312325324800*betasv[{0}, {22}]*zeta[5] + 
   (279606246506496000*betasv[{1}, {22}]*zeta[5])/y + 
   (823090888153497600*betasv[{2}, {22}]*zeta[5])/y^2 + 
   (573192805338316800*betasv[{3}, {22}]*zeta[5])/y^3 + 
   (90981251304652800*betasv[{4}, {22}]*zeta[5])/y^4 - 
   (20344155*zeta[21])/(256*y^15) - (315361171125*betasv[{0}, {6}]*zeta[21])/
    (128*y^16) - (12003366375*betasv[{1}, {6}]*zeta[21])/(32*y^17) - 
   (9820936125*betasv[{2}, {6}]*zeta[21])/(1024*y^18), 
 pinablaBarFm[3, 11, 13, 9]/y^18 -> 
  1298491408776167424000*betasv[{0, 3}, {6, 22}] + 
   1363919270458687488000*betasv[{1, 2}, {6, 22}] - 
   55362036808286208000*betasv[{1, 2}, {22, 6}] + 
   296941833789898752000*betasv[{2, 1}, {6, 22}] - 
   867338576663150592000*betasv[{2, 1}, {22, 6}] + 
   11743462353272832000*betasv[{3, 0}, {6, 22}] - 
   2048395361906589696000*betasv[{3, 0}, {22, 6}] - 
   (ee[11]*pinablaBarE[3, 9])/(2*y^18) - 
   (103*pinablaBarE[3, 8]*pinablaBarE[11, 1])/(22*y^18) - 
   (1297*pinablaBarE[3, 7]*pinablaBarE[11, 2])/(66*y^18) - 
   (1071*pinablaBarE[3, 6]*pinablaBarE[11, 3])/(22*y^18) - 
   (867*pinablaBarE[3, 5]*pinablaBarE[11, 4])/(11*y^18) - 
   (959*pinablaBarE[3, 4]*pinablaBarE[11, 5])/(11*y^18) - 
   (735*pinablaBarE[3, 3]*pinablaBarE[11, 6])/(11*y^18) - 
   (9943424*zeta[5])/32276475 - (1174346235327283200*betasv[{0}, {22}]*
     zeta[5])/y - (7423545844747468800*betasv[{1}, {22}]*zeta[5])/y^2 - 
   (8524495440366796800*betasv[{2}, {22}]*zeta[5])/y^3 - 
   (2028892826212761600*betasv[{3}, {22}]*zeta[5])/y^4 + 
   (427227255*zeta[21])/(1024*y^16) + 
   (363374636625*betasv[{0}, {6}]*zeta[21])/(32*y^17) + 
   (153861332625*betasv[{1}, {6}]*zeta[21])/(128*y^18) + 
   (9820936125*betasv[{2}, {6}]*zeta[21])/(512*y^19), 
 pinablaBarFm[3, 11, 13, 10]/y^20 -> 
  -21037573987148759040000*betasv[{0, 2}, {6, 22}] + 
   221448147233144832000*betasv[{0, 2}, {22, 6}] - 
   13286888833988689920000*betasv[{1, 1}, {6, 22}] + 
   7381604907771494400000*betasv[{1, 1}, {22, 6}] - 
   1328688883398868992000*betasv[{2, 0}, {6, 22}] + 
   28050098649531678720000*betasv[{2, 0}, {22, 6}] - 
   (ee[11]*pinablaBarE[3, 10])/(2*y^20) - 
   (57*pinablaBarE[3, 9]*pinablaBarE[11, 1])/(11*y^20) - 
   (73*pinablaBarE[3, 8]*pinablaBarE[11, 2])/(3*y^20) - 
   (205*pinablaBarE[3, 7]*pinablaBarE[11, 3])/(3*y^20) - 
   (255*pinablaBarE[3, 6]*pinablaBarE[11, 4])/(2*y^20) - 
   (166*pinablaBarE[3, 5]*pinablaBarE[11, 5])/y^20 - 
   (154*pinablaBarE[3, 4]*pinablaBarE[11, 6])/y^20 - 
   (102*pinablaBarE[3, 3]*pinablaBarE[11, 7])/y^20 + 
   (19886848*zeta[5])/(978075*y) + (33217222084971724800*betasv[{0}, {22}]*
     zeta[5])/y^2 + (83043055212429312000*betasv[{1}, {22}]*zeta[5])/y^3 + 
   (32871209354919936000*betasv[{2}, {22}]*zeta[5])/y^4 - 
   (829323495*zeta[21])/(512*y^17) - (310996310625*betasv[{0}, {6}]*zeta[21])/
    (8*y^18) - (81841134375*betasv[{1}, {6}]*zeta[21])/(32*y^19) - 
   (9820936125*betasv[{2}, {6}]*zeta[21])/(512*y^20), 
 pinablaBarFm[3, 11, 13, 11]/y^22 -> 
  221448147233144832000000*betasv[{0, 1}, {6, 22}] - 
   31298004808951136256000*betasv[{0, 1}, {22, 6}] + 
   63777066403145711616000*betasv[{1, 0}, {6, 22}] - 
   253927208827339407360000*betasv[{1, 0}, {22, 6}] - 
   (ee[11]*pinablaBarE[3, 11])/(2*y^22) - 
   (125*pinablaBarE[3, 10]*pinablaBarE[11, 1])/(22*y^22) - 
   (974*pinablaBarE[3, 9]*pinablaBarE[11, 2])/(33*y^22) - 
   (278*pinablaBarE[3, 8]*pinablaBarE[11, 3])/(3*y^22) - 
   (1175*pinablaBarE[3, 7]*pinablaBarE[11, 4])/(6*y^22) - 
   (587*pinablaBarE[3, 6]*pinablaBarE[11, 5])/(2*y^22) - 
   (320*pinablaBarE[3, 5]*pinablaBarE[11, 6])/y^22 - 
   (256*pinablaBarE[3, 4]*pinablaBarE[11, 7])/y^22 - 
   (299*pinablaBarE[3, 3]*pinablaBarE[11, 8])/(2*y^22) + 
   (ee[3]*pinablaBarE[11, 11])/(2*y^22) - (19886848*zeta[5])/(42525*y^2) - 
   (398606665019660697600*betasv[{0}, {22}]*zeta[5])/y^3 - 
   (346012730051788800000*betasv[{1}, {22}]*zeta[5])/y^4 + 
   (2119382265*zeta[21])/(512*y^18) + 
   (703833755625*betasv[{0}, {6}]*zeta[21])/(8*y^19) + 
   (173503204875*betasv[{1}, {6}]*zeta[21])/(64*y^20), 
 pinablaBarFm[3, 11, 13, 12]/y^24 -> 
  -1140900854545162174464000*betasv[{0, 0}, {6, 22}] + 
   1140900854545162174464000*betasv[{0, 0}, {22, 6}] - 
   (ee[11]*pinablaBarE[3, 12])/(2*y^24) - 
   (68*pinablaBarE[3, 11]*pinablaBarE[11, 1])/(11*y^24) - 
   (2323*pinablaBarE[3, 10]*pinablaBarE[11, 2])/(66*y^24) - 
   (1344*pinablaBarE[3, 9]*pinablaBarE[11, 3])/(11*y^24) - 
   (577*pinablaBarE[3, 8]*pinablaBarE[11, 4])/(2*y^24) - 
   (1468*pinablaBarE[3, 7]*pinablaBarE[11, 5])/(3*y^24) - 
   (1227*pinablaBarE[3, 6]*pinablaBarE[11, 6])/(2*y^24) - 
   (576*pinablaBarE[3, 5]*pinablaBarE[11, 7])/y^24 - 
   (811*pinablaBarE[3, 4]*pinablaBarE[11, 8])/(2*y^24) - 
   (212*pinablaBarE[3, 3]*pinablaBarE[11, 9])/y^24 + 
   (28*pinablaBarE[3, 1]*pinablaBarE[11, 11])/(3*y^24) + 
   (ee[3]*pinablaBarE[11, 12])/(2*y^24) + (159094784*zeta[5])/(42525*y^3) + 
   (1782657585226815897600*betasv[{0}, {22}]*zeta[5])/y^4 - 
   (334639305*zeta[21])/(64*y^19) - (1581170716125*betasv[{0}, {6}]*zeta[21])/
    (16*y^20), pinablaBarFm[4, 5, 2, 0] -> -44100*betasv[{3, 4}, {8, 10}] + 
   66150*betasv[{4, 3}, {8, 10}] + 44100*betasv[{4, 3}, {10, 8}] - 
   26460*betasv[{5, 2}, {8, 10}] - 66150*betasv[{5, 2}, {10, 8}] + 
   4410*betasv[{6, 1}, {8, 10}] + 26460*betasv[{6, 1}, {10, 8}] - 
   4410*betasv[{7, 0}, {10, 8}] - (5*betasv[{1}, {4}]*zeta[7])/528 - 
   1260*betasv[{1}, {10}]*zeta[7] + (1890*betasv[{2}, {10}]*zeta[7])/y - 
   (4725*betasv[{3}, {10}]*zeta[7])/(4*y^2) + 
   (1575*betasv[{4}, {10}]*zeta[7])/(8*y^3) - (7*zeta[9])/17280 + 
   (245*betasv[{0}, {8}]*zeta[9])/y - (735*betasv[{1}, {8}]*zeta[9])/
    (2*y^2) + (3675*betasv[{2}, {8}]*zeta[9])/(16*y^3) - 
   (1225*betasv[{3}, {8}]*zeta[9])/(32*y^4), pinablaBarFm[4, 5, 2, 1]/y^2 -> 
  529200*betasv[{2, 4}, {8, 10}] - 352800*betasv[{3, 3}, {8, 10}] - 
   705600*betasv[{3, 3}, {10, 8}] - 264600*betasv[{4, 2}, {8, 10}] + 
   793800*betasv[{4, 2}, {10, 8}] + 105840*betasv[{5, 1}, {8, 10}] - 
   105840*betasv[{5, 1}, {10, 8}] - 17640*betasv[{6, 0}, {8, 10}] + 
   17640*betasv[{6, 0}, {10, 8}] + (5*betasv[{0}, {4}]*zeta[7])/132 + 
   5040*betasv[{0}, {10}]*zeta[7] - (7560*betasv[{1}, {10}]*zeta[7])/y + 
   (4725*betasv[{2}, {10}]*zeta[7])/y^2 + (1575*betasv[{3}, {10}]*zeta[7])/
    y^3 - (4725*betasv[{4}, {10}]*zeta[7])/(8*y^4) + (7*zeta[9])/(8640*y) - 
   (245*betasv[{0}, {8}]*zeta[9])/y^2 + (735*betasv[{1}, {8}]*zeta[9])/
    (2*y^3) - (11025*betasv[{2}, {8}]*zeta[9])/(16*y^4) + 
   (1225*betasv[{3}, {8}]*zeta[9])/(8*y^5), pinablaBarFm[4, 5, 4, 0] -> 
  -44100*betasv[{3, 4}, {8, 10}] + 44100*betasv[{4, 3}, {8, 10}] + 
   44100*betasv[{4, 3}, {10, 8}] + 8820*betasv[{5, 2}, {8, 10}] - 
   44100*betasv[{5, 2}, {10, 8}] - 8820*betasv[{6, 1}, {8, 10}] - 
   8820*betasv[{6, 1}, {10, 8}] + 8820*betasv[{7, 0}, {10, 8}] + 
   2520*betasv[{1}, {10}]*zeta[7] - (630*betasv[{2}, {10}]*zeta[7])/y - 
   (1575*betasv[{3}, {10}]*zeta[7])/(2*y^2) + 
   (1575*betasv[{4}, {10}]*zeta[7])/(8*y^3) + (7*zeta[9])/51840 - 
   (490*betasv[{0}, {8}]*zeta[9])/y + (245*betasv[{1}, {8}]*zeta[9])/
    (2*y^2) + (1225*betasv[{2}, {8}]*zeta[9])/(8*y^3) - 
   (1225*betasv[{3}, {8}]*zeta[9])/(32*y^4), pinablaBarFm[4, 5, 4, 1]/y^2 -> 
  529200*betasv[{2, 4}, {8, 10}] - 705600*betasv[{3, 3}, {10, 8}] - 
   705600*betasv[{4, 2}, {8, 10}] + 352800*betasv[{4, 2}, {10, 8}] + 
   141120*betasv[{5, 1}, {8, 10}] + 564480*betasv[{5, 1}, {10, 8}] + 
   35280*betasv[{6, 0}, {8, 10}] - 211680*betasv[{6, 0}, {10, 8}] - 
   10080*betasv[{0}, {10}]*zeta[7] - (10080*betasv[{1}, {10}]*zeta[7])/y + 
   (12600*betasv[{2}, {10}]*zeta[7])/y^2 - (4725*betasv[{4}, {10}]*zeta[7])/
    (8*y^4) - (7*zeta[9])/(4320*y) + (2940*betasv[{0}, {8}]*zeta[9])/y^2 - 
   (1960*betasv[{1}, {8}]*zeta[9])/y^3 - (1225*betasv[{2}, {8}]*zeta[9])/
    (4*y^4) + (1225*betasv[{3}, {8}]*zeta[9])/(8*y^5), 
 pinablaBarFm[4, 5, 4, 2]/y^4 -> -4233600*betasv[{1, 4}, {8, 10}] - 
   8467200*betasv[{2, 3}, {8, 10}] + 8467200*betasv[{2, 3}, {10, 8}] + 
   11289600*betasv[{3, 2}, {8, 10}] + 2822400*betasv[{3, 2}, {10, 8}] + 
   2822400*betasv[{4, 1}, {8, 10}] - 14112000*betasv[{4, 1}, {10, 8}] - 
   1411200*betasv[{5, 0}, {8, 10}] + 2822400*betasv[{5, 0}, {10, 8}] + 
   zeta[7]/1188 + (100800*betasv[{0}, {10}]*zeta[7])/y - 
   (50400*betasv[{1}, {10}]*zeta[7])/y^2 - (50400*betasv[{2}, {10}]*zeta[7])/
    y^3 + (9450*betasv[{3}, {10}]*zeta[7])/y^4 + 
   (4725*betasv[{4}, {10}]*zeta[7])/(4*y^5) + (7*zeta[9])/(864*y^2) - 
   (9800*betasv[{0}, {8}]*zeta[9])/y^3 + (12250*betasv[{1}, {8}]*zeta[9])/
    y^4 - (1225*betasv[{2}, {8}]*zeta[9])/(2*y^5) - 
   (3675*betasv[{3}, {8}]*zeta[9])/(8*y^6), pinablaBarFm[4, 5, 4, 3]/y^6 -> 
  16934400*betasv[{0, 4}, {8, 10}] + 135475200*betasv[{1, 3}, {8, 10}] - 
   67737600*betasv[{1, 3}, {10, 8}] - 33868800*betasv[{2, 2}, {8, 10}] - 
   135475200*betasv[{2, 2}, {10, 8}] - 135475200*betasv[{3, 1}, {8, 10}] + 
   203212800*betasv[{3, 1}, {10, 8}] + 16934400*betasv[{4, 0}, {8, 10}] - 
   zeta[7]/(198*y) - (302400*betasv[{0}, {10}]*zeta[7])/y^2 + 
   (604800*betasv[{1}, {10}]*zeta[7])/y^3 + (37800*betasv[{2}, {10}]*zeta[7])/
    y^4 - (37800*betasv[{3}, {10}]*zeta[7])/y^5 - 
   (4725*betasv[{4}, {10}]*zeta[7])/(4*y^6) - (7*zeta[9])/(432*y^3) - 
   (44100*betasv[{1}, {8}]*zeta[9])/y^5 + (7350*betasv[{2}, {8}]*zeta[9])/
    y^6 + (3675*betasv[{3}, {8}]*zeta[9])/(4*y^7), 
 pinablaBarFm[4, 5, 6, 0] -> -44100*betasv[{3, 4}, {8, 10}] + 
   4410*betasv[{4, 3}, {8, 10}] + 44100*betasv[{4, 3}, {10, 8}] + 
   35280*betasv[{5, 2}, {8, 10}] - 4410*betasv[{5, 2}, {10, 8}] + 
   4410*betasv[{6, 1}, {8, 10}] - 35280*betasv[{6, 1}, {10, 8}] - 
   4410*betasv[{7, 0}, {10, 8}] - 1260*betasv[{1}, {10}]*zeta[7] - 
   (2520*betasv[{2}, {10}]*zeta[7])/y - (315*betasv[{3}, {10}]*zeta[7])/
    (4*y^2) + (1575*betasv[{4}, {10}]*zeta[7])/(8*y^3) - (7*zeta[9])/259200 + 
   (245*betasv[{0}, {8}]*zeta[9])/y + (490*betasv[{1}, {8}]*zeta[9])/y^2 + 
   (245*betasv[{2}, {8}]*zeta[9])/(16*y^3) - (1225*betasv[{3}, {8}]*zeta[9])/
    (32*y^4), pinablaBarFm[4, 5, 6, 1]/y^2 -> 
  529200*betasv[{2, 4}, {8, 10}] + 635040*betasv[{3, 3}, {8, 10}] - 
   705600*betasv[{3, 3}, {10, 8}] - 758520*betasv[{4, 2}, {8, 10}] - 
   441000*betasv[{4, 2}, {10, 8}] - 388080*betasv[{5, 1}, {8, 10}] + 
   882000*betasv[{5, 1}, {10, 8}] - 17640*betasv[{6, 0}, {8, 10}] + 
   264600*betasv[{6, 0}, {10, 8}] + 5040*betasv[{0}, {10}]*zeta[7] + 
   (27720*betasv[{1}, {10}]*zeta[7])/y + (13545*betasv[{2}, {10}]*zeta[7])/
    y^2 - (2835*betasv[{3}, {10}]*zeta[7])/y^3 - 
   (4725*betasv[{4}, {10}]*zeta[7])/(8*y^4) + (7*zeta[9])/(8640*y) - 
   (3675*betasv[{0}, {8}]*zeta[9])/y^2 - (6125*betasv[{1}, {8}]*zeta[9])/
    (2*y^3) + (6125*betasv[{2}, {8}]*zeta[9])/(16*y^4) + 
   (1225*betasv[{3}, {8}]*zeta[9])/(8*y^5), pinablaBarFm[4, 5, 6, 2]/y^4 -> 
  -4233600*betasv[{1, 4}, {8, 10}] - 16087680*betasv[{2, 3}, {8, 10}] + 
   8467200*betasv[{2, 3}, {10, 8}] + 4515840*betasv[{3, 2}, {8, 10}] + 
   15523200*betasv[{3, 2}, {10, 8}] + 13829760*betasv[{4, 1}, {8, 10}] - 
   14112000*betasv[{4, 1}, {10, 8}] + 1975680*betasv[{5, 0}, {8, 10}] - 
   9878400*betasv[{5, 0}, {10, 8}] - zeta[7]/2376 - 
   (141120*betasv[{0}, {10}]*zeta[7])/y - (246960*betasv[{1}, {10}]*zeta[7])/
    y^2 - (20160*betasv[{2}, {10}]*zeta[7])/y^3 + 
   (17955*betasv[{3}, {10}]*zeta[7])/y^4 + (4725*betasv[{4}, {10}]*zeta[7])/
    (4*y^5) - (49*zeta[9])/(4320*y^2) + (34300*betasv[{0}, {8}]*zeta[9])/
    y^3 + (12250*betasv[{1}, {8}]*zeta[9])/y^4 - 
   (13475*betasv[{2}, {8}]*zeta[9])/(4*y^5) - (3675*betasv[{3}, {8}]*zeta[9])/
    (8*y^6), pinablaBarFm[4, 5, 6, 3]/y^6 -> 
  16934400*betasv[{0, 4}, {8, 10}] + 196439040*betasv[{1, 3}, {8, 10}] - 
   67737600*betasv[{1, 3}, {10, 8}] + 138862080*betasv[{2, 2}, {8, 10}] - 
   287884800*betasv[{2, 2}, {10, 8}] - 257402880*betasv[{3, 1}, {8, 10}] + 
   101606400*betasv[{3, 1}, {10, 8}] - 94832640*betasv[{4, 0}, {8, 10}] + 
   254016000*betasv[{4, 0}, {10, 8}] + zeta[7]/(99*y) + 
   (1693440*betasv[{0}, {10}]*zeta[7])/y^2 + 
   (1149120*betasv[{1}, {10}]*zeta[7])/y^3 - 
   (154980*betasv[{2}, {10}]*zeta[7])/y^4 - (54810*betasv[{3}, {10}]*zeta[7])/
    y^5 - (4725*betasv[{4}, {10}]*zeta[7])/(4*y^6) + (49*zeta[9])/(540*y^3) - 
   (220500*betasv[{0}, {8}]*zeta[9])/y^4 - (22050*betasv[{1}, {8}]*zeta[9])/
    y^5 + (62475*betasv[{2}, {8}]*zeta[9])/(4*y^6) + 
   (3675*betasv[{3}, {8}]*zeta[9])/(4*y^7), pinablaBarFm[4, 5, 6, 4]/y^8 -> 
  -1056706560*betasv[{0, 3}, {8, 10}] + 270950400*betasv[{0, 3}, {10, 8}] - 
   3468165120*betasv[{1, 2}, {8, 10}] + 3115929600*betasv[{1, 2}, {10, 8}] + 
   1977937920*betasv[{2, 1}, {8, 10}] + 1083801600*betasv[{2, 1}, {10, 8}] + 
   2546933760*betasv[{3, 0}, {8, 10}] - 4470681600*betasv[{3, 0}, {10, 8}] - 
   (ee[5]*pinablaBarE[4, 4])/(2*y^8) - zeta[7]/(11*y^2) - 
   (11370240*betasv[{0}, {10}]*zeta[7])/y^3 - 
   (2207520*betasv[{1}, {10}]*zeta[7])/y^4 + 
   (967680*betasv[{2}, {10}]*zeta[7])/y^5 + (73710*betasv[{3}, {10}]*zeta[7])/
    y^6 - (49*zeta[9])/(120*y^4) + (970200*betasv[{0}, {8}]*zeta[9])/y^5 - 
   (58800*betasv[{1}, {8}]*zeta[9])/y^6 - (84525*betasv[{2}, {8}]*zeta[9])/
    (2*y^7) - (3675*betasv[{3}, {8}]*zeta[9])/(4*y^8), 
 pinablaBarFm[4, 5, 6, 5]/y^10 -> 26553139200*betasv[{0, 2}, {8, 10}] - 
   15715123200*betasv[{0, 2}, {10, 8}] + 
   11921817600*betasv[{1, 1}, {8, 10}] - 
   33597849600*betasv[{1, 1}, {10, 8}] - 
   38474956800*betasv[{2, 0}, {8, 10}] + 
   49312972800*betasv[{2, 0}, {10, 8}] - (ee[5]*pinablaBarE[4, 5])/(2*y^10) - 
   (49*pinablaBarE[4, 4]*pinablaBarE[5, 1])/(20*y^10) + 
   (ee[4]*pinablaBarE[5, 5])/(2*y^10) + (10*zeta[7])/(33*y^3) + 
   (42940800*betasv[{0}, {10}]*zeta[7])/y^4 - 
   (3326400*betasv[{1}, {10}]*zeta[7])/y^5 - 
   (1852200*betasv[{2}, {10}]*zeta[7])/y^6 + (49*zeta[9])/(60*y^5) - 
   (2675400*betasv[{0}, {8}]*zeta[9])/y^6 + (455700*betasv[{1}, {8}]*zeta[9])/
    y^7 + (106575*betasv[{2}, {8}]*zeta[9])/(2*y^8), 
 pinablaBarFm[4, 5, 8, 0] -> -44100*betasv[{3, 4}, {8, 10}] - 
   52920*betasv[{4, 3}, {8, 10}] + 44100*betasv[{4, 3}, {10, 8}] - 
   10584*betasv[{5, 2}, {8, 10}] + 52920*betasv[{5, 2}, {10, 8}] - 
   504*betasv[{6, 1}, {8, 10}] + 10584*betasv[{6, 1}, {10, 8}] + 
   504*betasv[{7, 0}, {10, 8}] + 144*betasv[{1}, {10}]*zeta[7] + 
   (756*betasv[{2}, {10}]*zeta[7])/y + (945*betasv[{3}, {10}]*zeta[7])/y^2 + 
   (1575*betasv[{4}, {10}]*zeta[7])/(8*y^3) + zeta[9]/604800 - 
   (28*betasv[{0}, {8}]*zeta[9])/y - (147*betasv[{1}, {8}]*zeta[9])/y^2 - 
   (735*betasv[{2}, {8}]*zeta[9])/(4*y^3) - (1225*betasv[{3}, {8}]*zeta[9])/
    (32*y^4), pinablaBarFm[4, 5, 8, 1]/y^2 -> 
  529200*betasv[{2, 4}, {8, 10}] + 1552320*betasv[{3, 3}, {8, 10}] - 
   705600*betasv[{3, 3}, {10, 8}] + 846720*betasv[{4, 2}, {8, 10}] - 
   1587600*betasv[{4, 2}, {10, 8}] + 96768*betasv[{5, 1}, {8, 10}] - 
   677376*betasv[{5, 1}, {10, 8}] + 2016*betasv[{6, 0}, {8, 10}] - 
   56448*betasv[{6, 0}, {10, 8}] - 576*betasv[{0}, {10}]*zeta[7] - 
   (6912*betasv[{1}, {10}]*zeta[7])/y - (15120*betasv[{2}, {10}]*zeta[7])/
    y^2 - (6930*betasv[{3}, {10}]*zeta[7])/y^3 - 
   (4725*betasv[{4}, {10}]*zeta[7])/(8*y^4) - zeta[9]/(10800*y) + 
   (784*betasv[{0}, {8}]*zeta[9])/y^2 + (2352*betasv[{1}, {8}]*zeta[9])/y^3 + 
   (11025*betasv[{2}, {8}]*zeta[9])/(8*y^4) + (1225*betasv[{3}, {8}]*zeta[9])/
    (8*y^5), pinablaBarFm[4, 5, 8, 2]/y^4 -> 
  -4233600*betasv[{1, 4}, {8, 10}] - 27095040*betasv[{2, 3}, {8, 10}] + 
   8467200*betasv[{2, 3}, {10, 8}] - 32175360*betasv[{3, 2}, {8, 10}] + 
   33868800*betasv[{3, 2}, {10, 8}] - 8709120*betasv[{4, 1}, {8, 10}] + 
   26248320*betasv[{4, 1}, {10, 8}] - 435456*betasv[{5, 0}, {8, 10}] + 
   4064256*betasv[{5, 0}, {10, 8}] + zeta[7]/20790 + 
   (31104*betasv[{0}, {10}]*zeta[7])/y + (155520*betasv[{1}, {10}]*zeta[7])/
    y^2 + (143640*betasv[{2}, {10}]*zeta[7])/y^3 + 
   (30240*betasv[{3}, {10}]*zeta[7])/y^4 + (4725*betasv[{4}, {10}]*zeta[7])/
    (4*y^5) + zeta[9]/(400*y^2) - (14112*betasv[{0}, {8}]*zeta[9])/y^3 - 
   (22785*betasv[{1}, {8}]*zeta[9])/y^4 - (7350*betasv[{2}, {8}]*zeta[9])/
    y^5 - (3675*betasv[{3}, {8}]*zeta[9])/(8*y^6), 
 pinablaBarFm[4, 5, 8, 3]/y^6 -> 16934400*betasv[{0, 4}, {8, 10}] + 
   284497920*betasv[{1, 3}, {8, 10}] - 67737600*betasv[{1, 3}, {10, 8}] + 
   711244800*betasv[{2, 2}, {8, 10}] - 508032000*betasv[{2, 2}, {10, 8}] + 
   396748800*betasv[{3, 1}, {8, 10}] - 690923520*betasv[{3, 1}, {10, 8}] + 
   43545600*betasv[{4, 0}, {8, 10}] - 186278400*betasv[{4, 0}, {10, 8}] - 
   (5*zeta[7])/(2079*y) - (777600*betasv[{0}, {10}]*zeta[7])/y^2 - 
   (1771200*betasv[{1}, {10}]*zeta[7])/y^3 - 
   (793800*betasv[{2}, {10}]*zeta[7])/y^4 - (79380*betasv[{3}, {10}]*zeta[7])/
    y^5 - (4725*betasv[{4}, {10}]*zeta[7])/(4*y^6) - zeta[9]/(24*y^3) + 
   (161700*betasv[{0}, {8}]*zeta[9])/y^4 + (149940*betasv[{1}, {8}]*zeta[9])/
    y^5 + (55125*betasv[{2}, {8}]*zeta[9])/(2*y^6) + 
   (3675*betasv[{3}, {8}]*zeta[9])/(4*y^7), pinablaBarFm[4, 5, 8, 4]/y^8 -> 
  -1408942080*betasv[{0, 3}, {8, 10}] + 270950400*betasv[{0, 3}, {10, 8}] - 
   9103933440*betasv[{1, 2}, {8, 10}] + 4877107200*betasv[{1, 2}, {10, 8}] - 
   10450944000*betasv[{2, 1}, {8, 10}] + 
   12355338240*betasv[{2, 1}, {10, 8}] - 2283724800*betasv[{3, 0}, {8, 10}] + 
   5744148480*betasv[{3, 0}, {10, 8}] - (ee[5]*pinablaBarE[4, 4])/(2*y^8) + 
   (10*zeta[7])/(189*y^2) + (10195200*betasv[{0}, {10}]*zeta[7])/y^3 + 
   (11664000*betasv[{1}, {10}]*zeta[7])/y^4 + 
   (2540160*betasv[{2}, {10}]*zeta[7])/y^5 + 
   (98280*betasv[{3}, {10}]*zeta[7])/y^6 + (11*zeta[9])/(24*y^4) - 
   (1246560*betasv[{0}, {8}]*zeta[9])/y^5 - (670320*betasv[{1}, {8}]*zeta[9])/
    y^6 - (66150*betasv[{2}, {8}]*zeta[9])/y^7 - 
   (3675*betasv[{3}, {8}]*zeta[9])/(4*y^8), pinablaBarFm[4, 5, 8, 5]/y^10 -> 
  53323038720*betasv[{0, 2}, {8, 10}] - 22759833600*betasv[{0, 2}, {10, 8}] + 
   156439019520*betasv[{1, 1}, {8, 10}] - 
   137859563520*betasv[{1, 1}, {10, 8}] + 
   69208473600*betasv[{2, 0}, {8, 10}] - 
   118351134720*betasv[{2, 0}, {10, 8}] - (ee[5]*pinablaBarE[4, 5])/
    (2*y^10) - (31*pinablaBarE[4, 4]*pinablaBarE[5, 1])/(10*y^10) + 
   (ee[4]*pinablaBarE[5, 5])/(2*y^10) - (40*zeta[7])/(63*y^3) - 
   (77241600*betasv[{0}, {10}]*zeta[7])/y^4 - 
   (43649280*betasv[{1}, {10}]*zeta[7])/y^5 - 
   (3719520*betasv[{2}, {10}]*zeta[7])/y^6 - (33*zeta[9])/(10*y^5) + 
   (6420960*betasv[{0}, {8}]*zeta[9])/y^6 + 
   (1869840*betasv[{1}, {8}]*zeta[9])/y^7 + (77175*betasv[{2}, {8}]*zeta[9])/
    y^8, pinablaBarFm[4, 5, 8, 6]/y^12 -> 
  -1052340387840*betasv[{0, 1}, {8, 10}] + 
   733516922880*betasv[{0, 1}, {10, 8}] - 
   1179423866880*betasv[{1, 0}, {8, 10}] + 
   1498247331840*betasv[{1, 0}, {10, 8}] - (ee[5]*pinablaBarE[4, 6])/
    (2*y^12) - (18*pinablaBarE[4, 5]*pinablaBarE[5, 1])/(5*y^12) - 
   (113*pinablaBarE[4, 4]*pinablaBarE[5, 2])/(10*y^12) + 
   (4*pinablaBarE[4, 1]*pinablaBarE[5, 5])/y^12 + 
   (ee[4]*pinablaBarE[5, 6])/(2*y^12) + (260*zeta[7])/(63*y^4) + 
   (329080320*betasv[{0}, {10}]*zeta[7])/y^5 + 
   (73405440*betasv[{1}, {10}]*zeta[7])/y^6 + (143*zeta[9])/(10*y^6) - 
   (20321280*betasv[{0}, {8}]*zeta[9])/y^7 - 
   (2487240*betasv[{1}, {8}]*zeta[9])/y^8, pinablaBarFm[4, 5, 8, 7]/y^14 -> 
  8927057018880*betasv[{0, 0}, {8, 10}] - 
   8927057018880*betasv[{0, 0}, {10, 8}] - (ee[5]*pinablaBarE[4, 7])/
    (2*y^14) - (41*pinablaBarE[4, 6]*pinablaBarE[5, 1])/(10*y^14) - 
   (149*pinablaBarE[4, 5]*pinablaBarE[5, 2])/(10*y^14) - 
   (2207*pinablaBarE[4, 4]*pinablaBarE[5, 3])/(70*y^14) + 
   (181*pinablaBarE[4, 2]*pinablaBarE[5, 5])/(10*y^14) + 
   (9*pinablaBarE[4, 1]*pinablaBarE[5, 6])/(2*y^14) + 
   (ee[4]*pinablaBarE[5, 7])/(2*y^14) - (104*zeta[7])/(9*y^5) - 
   (622702080*betasv[{0}, {10}]*zeta[7])/y^6 - (143*zeta[9])/(5*y^7) + 
   (30270240*betasv[{0}, {8}]*zeta[9])/y^8, pinablaBarFm[4, 6, 3, 0] -> 
  -194040*betasv[{3, 5}, {8, 12}] + 291060*betasv[{4, 4}, {8, 12}] - 
   116424*betasv[{5, 3}, {8, 12}] + 194040*betasv[{5, 3}, {12, 8}] + 
   19404*betasv[{6, 2}, {8, 12}] - 291060*betasv[{6, 2}, {12, 8}] + 
   116424*betasv[{7, 1}, {12, 8}] - 19404*betasv[{8, 0}, {12, 8}] - 
   (691*betasv[{2}, {6}]*zeta[7])/15600 - 5544*betasv[{2}, {12}]*zeta[7] + 
   (8316*betasv[{3}, {12}]*zeta[7])/y - (10395*betasv[{4}, {12}]*zeta[7])/
    (2*y^2) + (3465*betasv[{5}, {12}]*zeta[7])/(4*y^3) - 
   (7*zeta[11])/(19200*y) + (441*betasv[{0}, {8}]*zeta[11])/(2*y^2) - 
   (1323*betasv[{1}, {8}]*zeta[11])/(4*y^3) + 
   (6615*betasv[{2}, {8}]*zeta[11])/(32*y^4) - 
   (2205*betasv[{3}, {8}]*zeta[11])/(64*y^5), pinablaBarFm[4, 6, 3, 1]/y^2 -> 
  2328480*betasv[{2, 5}, {8, 12}] - 776160*betasv[{3, 4}, {8, 12}] - 
   2328480*betasv[{4, 3}, {8, 12}] - 3880800*betasv[{4, 3}, {12, 8}] + 
   931392*betasv[{5, 2}, {8, 12}] + 4656960*betasv[{5, 2}, {12, 8}] - 
   155232*betasv[{6, 1}, {8, 12}] - 931392*betasv[{6, 1}, {12, 8}] + 
   155232*betasv[{7, 0}, {12, 8}] + (691*betasv[{1}, {6}]*zeta[7])/1950 + 
   44352*betasv[{1}, {12}]*zeta[7] - (66528*betasv[{2}, {12}]*zeta[7])/y + 
   (41580*betasv[{3}, {12}]*zeta[7])/y^2 + (3465*betasv[{4}, {12}]*zeta[7])/
    y^3 - (10395*betasv[{5}, {12}]*zeta[7])/(4*y^4) + 
   (7*zeta[11])/(6400*y^2) - (441*betasv[{0}, {8}]*zeta[11])/y^3 + 
   (1323*betasv[{1}, {8}]*zeta[11])/(2*y^4) - 
   (6615*betasv[{2}, {8}]*zeta[11])/(8*y^5) + 
   (11025*betasv[{3}, {8}]*zeta[11])/(64*y^6), 
 pinablaBarFm[4, 6, 3, 2]/y^4 -> -18627840*betasv[{1, 5}, {8, 12}] - 
   37255680*betasv[{2, 4}, {8, 12}] + 49674240*betasv[{3, 3}, {8, 12}] + 
   62092800*betasv[{3, 3}, {12, 8}] + 9313920*betasv[{4, 2}, {8, 12}] - 
   46569600*betasv[{4, 2}, {12, 8}] - 3725568*betasv[{5, 1}, {8, 12}] - 
   14902272*betasv[{5, 1}, {12, 8}] + 620928*betasv[{6, 0}, {8, 12}] - 
   620928*betasv[{6, 0}, {12, 8}] - (1382*betasv[{0}, {6}]*zeta[7])/975 - 
   177408*betasv[{0}, {12}]*zeta[7] + (266112*betasv[{1}, {12}]*zeta[7])/y - 
   (166320*betasv[{2}, {12}]*zeta[7])/y^2 - 
   (221760*betasv[{3}, {12}]*zeta[7])/y^3 + (41580*betasv[{4}, {12}]*zeta[7])/
    y^4 + (10395*betasv[{5}, {12}]*zeta[7])/(2*y^5) - 
   (7*zeta[11])/(4800*y^3) + (441*betasv[{0}, {8}]*zeta[11])/y^4 + 
   (2646*betasv[{1}, {8}]*zeta[11])/y^5 + (33075*betasv[{2}, {8}]*zeta[11])/
    (16*y^6) - (11025*betasv[{3}, {8}]*zeta[11])/(16*y^7), 
 pinablaBarFm[4, 6, 5, 0] -> -194040*betasv[{3, 5}, {8, 12}] + 
   177870*betasv[{4, 4}, {8, 12}] + 64680*betasv[{5, 3}, {8, 12}] + 
   194040*betasv[{5, 3}, {12, 8}] - 48510*betasv[{6, 2}, {8, 12}] - 
   177870*betasv[{6, 2}, {12, 8}] - 64680*betasv[{7, 1}, {12, 8}] + 
   48510*betasv[{8, 0}, {12, 8}] + 13860*betasv[{2}, {12}]*zeta[7] - 
   (4620*betasv[{3}, {12}]*zeta[7])/y - (12705*betasv[{4}, {12}]*zeta[7])/
    (4*y^2) + (3465*betasv[{5}, {12}]*zeta[7])/(4*y^3) + 
   (7*zeta[11])/(34560*y) - (2205*betasv[{0}, {8}]*zeta[11])/(4*y^2) + 
   (735*betasv[{1}, {8}]*zeta[11])/(4*y^3) + (8085*betasv[{2}, {8}]*zeta[11])/
    (64*y^4) - (2205*betasv[{3}, {8}]*zeta[11])/(64*y^5), 
 pinablaBarFm[4, 6, 5, 1]/y^2 -> 2328480*betasv[{2, 5}, {8, 12}] + 
   1034880*betasv[{3, 4}, {8, 12}] - 4139520*betasv[{4, 3}, {8, 12}] - 
   3880800*betasv[{4, 3}, {12, 8}] + 388080*betasv[{5, 2}, {8, 12}] + 
   1940400*betasv[{5, 2}, {12, 8}] + 388080*betasv[{6, 1}, {8, 12}] + 
   3234000*betasv[{6, 1}, {12, 8}] - 1293600*betasv[{7, 0}, {12, 8}] - 
   110880*betasv[{1}, {12}]*zeta[7] - (27720*betasv[{2}, {12}]*zeta[7])/y + 
   (73920*betasv[{3}, {12}]*zeta[7])/y^2 - (4620*betasv[{4}, {12}]*zeta[7])/
    y^3 - (10395*betasv[{5}, {12}]*zeta[7])/(4*y^4) - 
   (7*zeta[11])/(3456*y^2) + (3675*betasv[{0}, {8}]*zeta[11])/y^3 - 
   (18375*betasv[{1}, {8}]*zeta[11])/(8*y^4) - 
   (11025*betasv[{2}, {8}]*zeta[11])/(32*y^5) + 
   (11025*betasv[{3}, {8}]*zeta[11])/(64*y^6), 
 pinablaBarFm[4, 6, 5, 2]/y^4 -> -18627840*betasv[{1, 5}, {8, 12}] - 
   58988160*betasv[{2, 4}, {8, 12}] + 49674240*betasv[{3, 3}, {8, 12}] + 
   62092800*betasv[{3, 3}, {12, 8}] + 41912640*betasv[{4, 2}, {8, 12}] + 
   7761600*betasv[{4, 2}, {12, 8}] - 12418560*betasv[{5, 1}, {8, 12}] - 
   93139200*betasv[{5, 1}, {12, 8}] - 1552320*betasv[{6, 0}, {8, 12}] + 
   23284800*betasv[{6, 0}, {12, 8}] + 443520*betasv[{0}, {12}]*zeta[7] + 
   (887040*betasv[{1}, {12}]*zeta[7])/y - (748440*betasv[{2}, {12}]*zeta[7])/
    y^2 - (221760*betasv[{3}, {12}]*zeta[7])/y^3 + 
   (65835*betasv[{4}, {12}]*zeta[7])/y^4 + (10395*betasv[{5}, {12}]*zeta[7])/
    (2*y^5) + (7*zeta[11])/(576*y^3) - (33075*betasv[{0}, {8}]*zeta[11])/
    (2*y^4) + (33075*betasv[{1}, {8}]*zeta[11])/(2*y^5) - 
   (11025*betasv[{2}, {8}]*zeta[11])/(32*y^6) - 
   (11025*betasv[{3}, {8}]*zeta[11])/(16*y^7), 
 pinablaBarFm[4, 6, 5, 3]/y^6 -> 74511360*betasv[{0, 5}, {8, 12}] + 
   844462080*betasv[{1, 4}, {8, 12}] + 347719680*betasv[{2, 3}, {8, 12}] - 
   745113600*betasv[{2, 3}, {12, 8}] - 1266693120*betasv[{3, 2}, {8, 12}] - 
   869299200*betasv[{3, 2}, {12, 8}] - 86929920*betasv[{4, 1}, {8, 12}] + 
   1800691200*betasv[{4, 1}, {12, 8}] + 86929920*betasv[{5, 0}, {8, 12}] - 
   186278400*betasv[{5, 0}, {12, 8}] + (691*zeta[7])/737100 - 
   (6209280*betasv[{0}, {12}]*zeta[7])/y + 
   (1552320*betasv[{1}, {12}]*zeta[7])/y^2 + 
   (5654880*betasv[{2}, {12}]*zeta[7])/y^3 - 
   (388080*betasv[{3}, {12}]*zeta[7])/y^4 - 
   (235620*betasv[{4}, {12}]*zeta[7])/y^5 - (10395*betasv[{5}, {12}]*zeta[7])/
    (2*y^6) - (49*zeta[11])/(1152*y^4) + (33075*betasv[{0}, {8}]*zeta[11])/
    y^5 - (319725*betasv[{1}, {8}]*zeta[11])/(4*y^6) + 
   (77175*betasv[{2}, {8}]*zeta[11])/(8*y^7) + 
   (33075*betasv[{3}, {8}]*zeta[11])/(16*y^8), 
 pinablaBarFm[4, 6, 5, 4]/y^8 -> -4868075520*betasv[{0, 4}, {8, 12}] - 
   16293150720*betasv[{1, 3}, {8, 12}] + 5960908800*betasv[{1, 3}, {12, 8}] + 
   11027681280*betasv[{2, 2}, {8, 12}] + 
   19372953600*betasv[{2, 2}, {12, 8}] + 
   11524423680*betasv[{3, 1}, {8, 12}] - 
   21856665600*betasv[{3, 1}, {12, 8}] - 1390878720*betasv[{4, 0}, {8, 12}] - 
   3477196800*betasv[{4, 0}, {12, 8}] - (ee[6]*pinablaBarE[4, 4])/(2*y^8) - 
   (1382*zeta[7])/(184275*y) + (24837120*betasv[{0}, {12}]*zeta[7])/y^2 - 
   (51448320*betasv[{1}, {12}]*zeta[7])/y^3 - 
   (12307680*betasv[{2}, {12}]*zeta[7])/y^4 + 
   (4546080*betasv[{3}, {12}]*zeta[7])/y^5 + 
   (339570*betasv[{4}, {12}]*zeta[7])/y^6 + (49*zeta[11])/(720*y^5) + 
   (154350*betasv[{0}, {8}]*zeta[11])/y^6 + 
   (242550*betasv[{1}, {8}]*zeta[11])/y^7 - 
   (429975*betasv[{2}, {8}]*zeta[11])/(8*y^8) - 
   (33075*betasv[{3}, {8}]*zeta[11])/(8*y^9), pinablaBarFm[4, 6, 7, 0] -> 
  -194040*betasv[{3, 5}, {8, 12}] + 166320*betasv[{5, 3}, {8, 12}] + 
   194040*betasv[{5, 3}, {12, 8}] + 27720*betasv[{6, 2}, {8, 12}] - 
   166320*betasv[{7, 1}, {12, 8}] - 27720*betasv[{8, 0}, {12, 8}] - 
   7920*betasv[{2}, {12}]*zeta[7] - (11880*betasv[{3}, {12}]*zeta[7])/y + 
   (3465*betasv[{5}, {12}]*zeta[7])/(4*y^3) - zeta[11]/(19200*y) + 
   (315*betasv[{0}, {8}]*zeta[11])/y^2 + (945*betasv[{1}, {8}]*zeta[11])/
    (2*y^3) - (2205*betasv[{3}, {8}]*zeta[11])/(64*y^5), 
 pinablaBarFm[4, 6, 7, 1]/y^2 -> 2328480*betasv[{2, 5}, {8, 12}] + 
   3880800*betasv[{3, 4}, {8, 12}] - 3326400*betasv[{4, 3}, {8, 12}] - 
   3880800*betasv[{4, 3}, {12, 8}] - 2661120*betasv[{5, 2}, {8, 12}] - 
   2328480*betasv[{5, 2}, {12, 8}] - 221760*betasv[{6, 1}, {8, 12}] + 
   4656960*betasv[{6, 1}, {12, 8}] + 1552320*betasv[{7, 0}, {12, 8}] + 
   63360*betasv[{1}, {12}]*zeta[7] + (190080*betasv[{2}, {12}]*zeta[7])/y + 
   (59400*betasv[{3}, {12}]*zeta[7])/y^2 - (17325*betasv[{4}, {12}]*zeta[7])/
    y^3 - (10395*betasv[{5}, {12}]*zeta[7])/(4*y^4) + 
   (7*zeta[11])/(6400*y^2) - (4410*betasv[{0}, {8}]*zeta[11])/y^3 - 
   (6615*betasv[{1}, {8}]*zeta[11])/(2*y^4) + 
   (6615*betasv[{2}, {8}]*zeta[11])/(16*y^5) + 
   (11025*betasv[{3}, {8}]*zeta[11])/(64*y^6), 
 pinablaBarFm[4, 6, 7, 2]/y^4 -> -18627840*betasv[{1, 5}, {8, 12}] - 
   93139200*betasv[{2, 4}, {8, 12}] - 8870400*betasv[{3, 3}, {8, 12}] + 
   62092800*betasv[{3, 3}, {12, 8}] + 93139200*betasv[{4, 2}, {8, 12}] + 
   93139200*betasv[{4, 2}, {12, 8}] + 26611200*betasv[{5, 1}, {8, 12}] - 
   93139200*betasv[{5, 1}, {12, 8}] + 887040*betasv[{6, 0}, {8, 12}] - 
   62092800*betasv[{6, 0}, {12, 8}] - 253440*betasv[{0}, {12}]*zeta[7] - 
   (1900800*betasv[{1}, {12}]*zeta[7])/y - 
   (1663200*betasv[{2}, {12}]*zeta[7])/y^2 + 
   (39600*betasv[{3}, {12}]*zeta[7])/y^3 + (103950*betasv[{4}, {12}]*zeta[7])/
    y^4 + (10395*betasv[{5}, {12}]*zeta[7])/(2*y^5) - 
   (7*zeta[11])/(480*y^3) + (44100*betasv[{0}, {8}]*zeta[11])/y^4 + 
   (33075*betasv[{1}, {8}]*zeta[11])/(2*y^5) - 
   (33075*betasv[{2}, {8}]*zeta[11])/(8*y^6) - 
   (11025*betasv[{3}, {8}]*zeta[11])/(16*y^7), 
 pinablaBarFm[4, 6, 7, 3]/y^6 -> 74511360*betasv[{0, 5}, {8, 12}] + 
   1117670400*betasv[{1, 4}, {8, 12}] + 1596672000*betasv[{2, 3}, {8, 12}] - 
   745113600*betasv[{2, 3}, {12, 8}] - 1383782400*betasv[{3, 2}, {8, 12}] - 
   2235340800*betasv[{3, 2}, {12, 8}] - 1277337600*betasv[{4, 1}, {8, 12}] + 
   1117670400*betasv[{4, 1}, {12, 8}] - 127733760*betasv[{5, 0}, {8, 12}] + 
   1862784000*betasv[{5, 0}, {12, 8}] - (691*zeta[7])/1289925 + 
   (9123840*betasv[{0}, {12}]*zeta[7])/y + 
   (22809600*betasv[{1}, {12}]*zeta[7])/y^2 + 
   (6177600*betasv[{2}, {12}]*zeta[7])/y^3 - 
   (1782000*betasv[{3}, {12}]*zeta[7])/y^4 - 
   (311850*betasv[{4}, {12}]*zeta[7])/y^5 - (10395*betasv[{5}, {12}]*zeta[7])/
    (2*y^6) + (21*zeta[11])/(160*y^4) - (330750*betasv[{0}, {8}]*zeta[11])/
    y^5 - (99225*betasv[{1}, {8}]*zeta[11])/(2*y^6) + 
   (99225*betasv[{2}, {8}]*zeta[11])/(4*y^7) + 
   (33075*betasv[{3}, {8}]*zeta[11])/(16*y^8), 
 pinablaBarFm[4, 6, 7, 4]/y^8 -> -5960908800*betasv[{0, 4}, {8, 12}] - 
   30656102400*betasv[{1, 3}, {8, 12}] + 5960908800*betasv[{1, 3}, {12, 8}] - 
   2554675200*betasv[{2, 2}, {8, 12}] + 35765452800*betasv[{2, 2}, {12, 8}] + 
   31507660800*betasv[{3, 1}, {8, 12}] + 7664025600*betasv[{4, 0}, {8, 12}] - 
   41726361600*betasv[{4, 0}, {12, 8}] - (ee[6]*pinablaBarE[4, 4])/(2*y^8) + 
   (1382*zeta[7])/(85995*y) - (136857600*betasv[{0}, {12}]*zeta[7])/y^2 - 
   (140659200*betasv[{1}, {12}]*zeta[7])/y^3 + 
   (2851200*betasv[{2}, {12}]*zeta[7])/y^4 + 
   (8553600*betasv[{3}, {12}]*zeta[7])/y^5 + 
   (415800*betasv[{4}, {12}]*zeta[7])/y^6 - (63*zeta[11])/(80*y^5) + 
   (1852200*betasv[{0}, {8}]*zeta[11])/y^6 - 
   (99225*betasv[{2}, {8}]*zeta[11])/y^8 - (33075*betasv[{3}, {8}]*zeta[11])/
    (8*y^9), pinablaBarFm[4, 6, 7, 5]/y^10 -> 
  217998950400*betasv[{0, 3}, {8, 12}] - 
   23843635200*betasv[{0, 3}, {12, 8}] + 
   388310630400*betasv[{1, 2}, {8, 12}] - 
   357654528000*betasv[{1, 2}, {12, 8}] - 
   357654528000*betasv[{2, 1}, {8, 12}] - 
   286123622400*betasv[{2, 1}, {12, 8}] - 
   248655052800*betasv[{3, 0}, {8, 12}] + 
   667621785600*betasv[{3, 0}, {12, 8}] - (ee[6]*pinablaBarE[4, 5])/
    (2*y^10) - (5*pinablaBarE[4, 4]*pinablaBarE[6, 1])/(2*y^10) - 
   (15202*zeta[7])/(85995*y^2) + (1110067200*betasv[{0}, {12}]*zeta[7])/y^3 + 
   (399168000*betasv[{1}, {12}]*zeta[7])/y^4 - 
   (108345600*betasv[{2}, {12}]*zeta[7])/y^5 - 
   (15206400*betasv[{3}, {12}]*zeta[7])/y^6 + (231*zeta[11])/(80*y^6) - 
   (7408800*betasv[{0}, {8}]*zeta[11])/y^7 + 
   (793800*betasv[{1}, {8}]*zeta[11])/y^8 + 
   (496125*betasv[{2}, {8}]*zeta[11])/(2*y^9) + 
   (33075*betasv[{3}, {8}]*zeta[11])/(8*y^10), 
 pinablaBarFm[4, 6, 7, 6]/y^12 -> -4169229926400*betasv[{0, 2}, {8, 12}] + 
   1716741734400*betasv[{0, 2}, {12, 8}] - 
   245248819200*betasv[{1, 1}, {8, 12}] + 
   5150225203200*betasv[{1, 1}, {12, 8}] + 
   4414478745600*betasv[{2, 0}, {8, 12}] - 
   6866966937600*betasv[{2, 0}, {12, 8}] - (ee[6]*pinablaBarE[4, 6])/
    (2*y^12) - (3*pinablaBarE[4, 5]*pinablaBarE[6, 1])/y^12 - 
   (99*pinablaBarE[4, 4]*pinablaBarE[6, 2])/(14*y^12) + 
   (ee[4]*pinablaBarE[6, 6])/(2*y^12) + (60808*zeta[7])/(85995*y^3) - 
   (4926873600*betasv[{0}, {12}]*zeta[7])/y^4 + 
   (68428800*betasv[{1}, {12}]*zeta[7])/y^5 + 
   (290822400*betasv[{2}, {12}]*zeta[7])/y^6 - (99*zeta[11])/(20*y^7) + 
   (19051200*betasv[{0}, {8}]*zeta[11])/y^8 - 
   (3572100*betasv[{1}, {8}]*zeta[11])/y^9 - 
   (297675*betasv[{2}, {8}]*zeta[11])/y^10, pinablaBarFm[4, 6, 9, 0] -> 
  -194040*betasv[{3, 5}, {8, 12}] - 242550*betasv[{4, 4}, {8, 12}] - 
   55440*betasv[{5, 3}, {8, 12}] + 194040*betasv[{5, 3}, {12, 8}] - 
   3465*betasv[{6, 2}, {8, 12}] + 242550*betasv[{6, 2}, {12, 8}] + 
   55440*betasv[{7, 1}, {12, 8}] + 3465*betasv[{8, 0}, {12, 8}] + 
   990*betasv[{2}, {12}]*zeta[7] + (3960*betasv[{3}, {12}]*zeta[7])/y + 
   (17325*betasv[{4}, {12}]*zeta[7])/(4*y^2) + 
   (3465*betasv[{5}, {12}]*zeta[7])/(4*y^3) + zeta[11]/(268800*y) - 
   (315*betasv[{0}, {8}]*zeta[11])/(8*y^2) - (315*betasv[{1}, {8}]*zeta[11])/
    (2*y^3) - (11025*betasv[{2}, {8}]*zeta[11])/(64*y^4) - 
   (2205*betasv[{3}, {8}]*zeta[11])/(64*y^5), pinablaBarFm[4, 6, 9, 1]/y^2 -> 
  2328480*betasv[{2, 5}, {8, 12}] + 7761600*betasv[{3, 4}, {8, 12}] + 
   4989600*betasv[{4, 3}, {8, 12}] - 3880800*betasv[{4, 3}, {12, 8}] + 
   748440*betasv[{5, 2}, {8, 12}] - 8149680*betasv[{5, 2}, {12, 8}] + 
   27720*betasv[{6, 1}, {8, 12}] - 3492720*betasv[{6, 1}, {12, 8}] - 
   332640*betasv[{7, 0}, {12, 8}] - 7920*betasv[{1}, {12}]*zeta[7] - 
   (53460*betasv[{2}, {12}]*zeta[7])/y - (89100*betasv[{3}, {12}]*zeta[7])/
    y^2 - (34650*betasv[{4}, {12}]*zeta[7])/y^3 - 
   (10395*betasv[{5}, {12}]*zeta[7])/(4*y^4) - (3*zeta[11])/(22400*y^2) + 
   (945*betasv[{0}, {8}]*zeta[11])/y^3 + (19845*betasv[{1}, {8}]*zeta[11])/
    (8*y^4) + (46305*betasv[{2}, {8}]*zeta[11])/(32*y^5) + 
   (11025*betasv[{3}, {8}]*zeta[11])/(64*y^6), 
 pinablaBarFm[4, 6, 9, 2]/y^4 -> -18627840*betasv[{1, 5}, {8, 12}] - 
   139708800*betasv[{2, 4}, {8, 12}] - 204019200*betasv[{3, 3}, {8, 12}] + 
   62092800*betasv[{3, 3}, {12, 8}] - 74844000*betasv[{4, 2}, {8, 12}] + 
   209563200*betasv[{4, 2}, {12, 8}] - 6652800*betasv[{5, 1}, {8, 12}] + 
   149022720*betasv[{5, 1}, {12, 8}] - 110880*betasv[{6, 0}, {8, 12}] + 
   23284800*betasv[{6, 0}, {12, 8}] + 31680*betasv[{0}, {12}]*zeta[7] + 
   (475200*betasv[{1}, {12}]*zeta[7])/y + (1336500*betasv[{2}, {12}]*zeta[7])/
    y^2 + (910800*betasv[{3}, {12}]*zeta[7])/y^3 + 
   (155925*betasv[{4}, {12}]*zeta[7])/y^4 + (10395*betasv[{5}, {12}]*zeta[7])/
    (2*y^5) + zeta[11]/(320*y^3) - (33075*betasv[{0}, {8}]*zeta[11])/
    (2*y^4) - (26460*betasv[{1}, {8}]*zeta[11])/y^5 - 
   (297675*betasv[{2}, {8}]*zeta[11])/(32*y^6) - 
   (11025*betasv[{3}, {8}]*zeta[11])/(16*y^7), 
 pinablaBarFm[4, 6, 9, 3]/y^6 -> 74511360*betasv[{0, 5}, {8, 12}] + 
   1490227200*betasv[{1, 4}, {8, 12}] + 4683571200*betasv[{2, 3}, {8, 12}] - 
   745113600*betasv[{2, 3}, {12, 8}] + 3645734400*betasv[{3, 2}, {8, 12}] - 
   4098124800*betasv[{3, 2}, {12, 8}] + 731808000*betasv[{4, 1}, {8, 12}] - 
   4656960000*betasv[{4, 1}, {12, 8}] + 29272320*betasv[{5, 0}, {8, 12}] - 
   1154926080*betasv[{5, 0}, {12, 8}] + (691*zeta[7])/10319400 - 
   (2090880*betasv[{0}, {12}]*zeta[7])/y - 
   (13068000*betasv[{1}, {12}]*zeta[7])/y^2 - 
   (16275600*betasv[{2}, {12}]*zeta[7])/y^3 - 
   (5227200*betasv[{3}, {12}]*zeta[7])/y^4 - 
   (415800*betasv[{4}, {12}]*zeta[7])/y^5 - (10395*betasv[{5}, {12}]*zeta[7])/
    (2*y^6) - (33*zeta[11])/(640*y^4) + (205065*betasv[{0}, {8}]*zeta[11])/
    y^5 + (826875*betasv[{1}, {8}]*zeta[11])/(4*y^6) + 
   (363825*betasv[{2}, {8}]*zeta[11])/(8*y^7) + 
   (33075*betasv[{3}, {8}]*zeta[11])/(16*y^8), 
 pinablaBarFm[4, 6, 9, 4]/y^8 -> -7451136000*betasv[{0, 4}, {8, 12}] - 
   61312204800*betasv[{1, 3}, {8, 12}] + 5960908800*betasv[{1, 3}, {12, 8}] - 
   99951667200*betasv[{2, 2}, {8, 12}] + 
   58118860800*betasv[{2, 2}, {12, 8}] - 
   40874803200*betasv[{3, 1}, {8, 12}] + 
   107296358400*betasv[{3, 1}, {12, 8}] - 
   3512678400*betasv[{4, 0}, {8, 12}] + 41726361600*betasv[{4, 0}, {12, 8}] - 
   (ee[6]*pinablaBarE[4, 4])/(2*y^8) - (691*zeta[7])/(171990*y) + 
   (62726400*betasv[{0}, {12}]*zeta[7])/y^2 + 
   (182476800*betasv[{1}, {12}]*zeta[7])/y^3 + 
   (111553200*betasv[{2}, {12}]*zeta[7])/y^4 + 
   (17107200*betasv[{3}, {12}]*zeta[7])/y^5 + 
   (519750*betasv[{4}, {12}]*zeta[7])/y^6 + (99*zeta[11])/(160*y^5) - 
   (1852200*betasv[{0}, {8}]*zeta[11])/y^6 - 
   (1190700*betasv[{1}, {8}]*zeta[11])/y^7 - 
   (1289925*betasv[{2}, {8}]*zeta[11])/(8*y^8) - 
   (33075*betasv[{3}, {8}]*zeta[11])/(8*y^9), 
 pinablaBarFm[4, 6, 9, 5]/y^10 -> 364466995200*betasv[{0, 3}, {8, 12}] - 
   23843635200*betasv[{0, 3}, {12, 8}] + 1535359795200*
    betasv[{1, 2}, {8, 12}] - 536481792000*betasv[{1, 2}, {12, 8}] + 
   1290110976000*betasv[{2, 1}, {8, 12}] - 
   1752507187200*betasv[{2, 1}, {12, 8}] + 
   219702067200*betasv[{3, 0}, {8, 12}] - 
   1096807219200*betasv[{3, 0}, {12, 8}] - (ee[6]*pinablaBarE[4, 5])/
    (2*y^10) - (3*pinablaBarE[4, 4]*pinablaBarE[6, 1])/y^10 + 
   (691*zeta[7])/(6615*y^2) - (980812800*betasv[{0}, {12}]*zeta[7])/y^3 - 
   (1439856000*betasv[{1}, {12}]*zeta[7])/y^4 - 
   (428392800*betasv[{2}, {12}]*zeta[7])/y^5 - 
   (25423200*betasv[{3}, {12}]*zeta[7])/y^6 - (429*zeta[11])/(80*y^6) + 
   (12171600*betasv[{0}, {8}]*zeta[11])/y^7 + 
   (4862025*betasv[{1}, {8}]*zeta[11])/y^8 + 
   (1488375*betasv[{2}, {8}]*zeta[11])/(4*y^9) + 
   (33075*betasv[{3}, {8}]*zeta[11])/(8*y^10), 
 pinablaBarFm[4, 6, 9, 6]/y^12 -> -10515043123200*betasv[{0, 2}, {8, 12}] + 
   2432050790400*betasv[{0, 2}, {12, 8}] - 
   22603766169600*betasv[{1, 1}, {8, 12}] + 
   18311911833600*betasv[{1, 1}, {12, 8}] - 
   7796868710400*betasv[{2, 0}, {8, 12}] + 
   20171715379200*betasv[{2, 0}, {12, 8}] - (ee[6]*pinablaBarE[4, 6])/
    (2*y^12) - (7*pinablaBarE[4, 5]*pinablaBarE[6, 1])/(2*y^12) - 
   (149*pinablaBarE[4, 4]*pinablaBarE[6, 2])/(14*y^12) + 
   (ee[4]*pinablaBarE[6, 6])/(2*y^12) - (1382*zeta[7])/(945*y^3) + 
   (8701862400*betasv[{0}, {12}]*zeta[7])/y^4 + 
   (6306854400*betasv[{1}, {12}]*zeta[7])/y^5 + 
   (733471200*betasv[{2}, {12}]*zeta[7])/y^6 + (1287*zeta[11])/(40*y^7) - 
   (55962900*betasv[{0}, {8}]*zeta[11])/y^8 - 
   (12700800*betasv[{1}, {8}]*zeta[11])/y^9 - 
   (1686825*betasv[{2}, {8}]*zeta[11])/(4*y^10), 
 pinablaBarFm[4, 6, 9, 7]/y^14 -> 174535409664000*betasv[{0, 1}, {8, 12}] - 
   92704053657600*betasv[{0, 1}, {12, 8}] + 152790014361600*
    betasv[{1, 0}, {8, 12}] - 234621370368000*betasv[{1, 0}, {12, 8}] - 
   (ee[6]*pinablaBarE[4, 7])/(2*y^14) - 
   (4*pinablaBarE[4, 6]*pinablaBarE[6, 1])/y^14 - 
   (99*pinablaBarE[4, 5]*pinablaBarE[6, 2])/(7*y^14) - 
   (1625*pinablaBarE[4, 4]*pinablaBarE[6, 3])/(56*y^14) + 
   (19*pinablaBarE[4, 1]*pinablaBarE[6, 6])/(4*y^14) + 
   (ee[4]*pinablaBarE[6, 7])/(2*y^14) + (691*zeta[7])/(63*y^4) - 
   (42631142400*betasv[{0}, {12}]*zeta[7])/y^5 - 
   (12174624000*betasv[{1}, {12}]*zeta[7])/y^6 - (3861*zeta[11])/(32*y^8) + 
   (162729000*betasv[{0}, {8}]*zeta[11])/y^9 + 
   (16074450*betasv[{1}, {8}]*zeta[11])/y^10, 
 pinablaBarFm[4, 6, 9, 8]/y^16 -> -1309301696102400*betasv[{0, 0}, {8, 12}] + 
   1309301696102400*betasv[{0, 0}, {12, 8}] - (ee[6]*pinablaBarE[4, 8])/
    (2*y^16) - (9*pinablaBarE[4, 7]*pinablaBarE[6, 1])/(2*y^16) - 
   (127*pinablaBarE[4, 6]*pinablaBarE[6, 2])/(7*y^16) - 
   (2417*pinablaBarE[4, 5]*pinablaBarE[6, 3])/(56*y^16) - 
   (470*pinablaBarE[4, 4]*pinablaBarE[6, 4])/(7*y^16) + 
   (25*pinablaBarE[4, 2]*pinablaBarE[6, 6])/y^16 + 
   (21*pinablaBarE[4, 1]*pinablaBarE[6, 7])/(4*y^16) + 
   (ee[4]*pinablaBarE[6, 8])/(2*y^16) - (11056*zeta[7])/(315*y^5) + 
   (91329638400*betasv[{0}, {12}]*zeta[7])/y^6 + (429*zeta[11])/(2*y^9) - 
   (227026800*betasv[{0}, {8}]*zeta[11])/y^10, 
 pinablaBarFm[4, 7, 4, 0] -> -840840*betasv[{3, 6}, {8, 14}] + 
   1261260*betasv[{4, 5}, {8, 14}] - 504504*betasv[{5, 4}, {8, 14}] + 
   84084*betasv[{6, 3}, {8, 14}] + 840840*betasv[{6, 3}, {14, 8}] - 
   1261260*betasv[{7, 2}, {14, 8}] + 504504*betasv[{8, 1}, {14, 8}] - 
   84084*betasv[{9, 0}, {14, 8}] - (7*betasv[{3}, {8}]*zeta[7])/36 - 
   24024*betasv[{3}, {14}]*zeta[7] + (36036*betasv[{4}, {14}]*zeta[7])/y - 
   (45045*betasv[{5}, {14}]*zeta[7])/(2*y^2) + 
   (15015*betasv[{6}, {14}]*zeta[7])/(4*y^3) - (77*zeta[13])/(230400*y^2) + 
   (1617*betasv[{0}, {8}]*zeta[13])/(8*y^3) - 
   (4851*betasv[{1}, {8}]*zeta[13])/(16*y^4) + 
   (24255*betasv[{2}, {8}]*zeta[13])/(128*y^5) - 
   (8085*betasv[{3}, {8}]*zeta[13])/(256*y^6), 
 pinablaBarFm[4, 7, 4, 1]/y^2 -> 10090080*betasv[{2, 6}, {8, 14}] - 
   15135120*betasv[{4, 4}, {8, 14}] + 6054048*betasv[{5, 3}, {8, 14}] - 
   20180160*betasv[{5, 3}, {14, 8}] - 1009008*betasv[{6, 2}, {8, 14}] + 
   25225200*betasv[{6, 2}, {14, 8}] - 6054048*betasv[{7, 1}, {14, 8}] + 
   1009008*betasv[{8, 0}, {14, 8}] + (7*betasv[{2}, {8}]*zeta[7])/3 + 
   288288*betasv[{2}, {14}]*zeta[7] - (432432*betasv[{3}, {14}]*zeta[7])/y + 
   (270270*betasv[{4}, {14}]*zeta[7])/y^2 - (45045*betasv[{6}, {14}]*zeta[7])/
    (4*y^4) + (77*zeta[13])/(57600*y^3) - (4851*betasv[{0}, {8}]*zeta[13])/
    (8*y^4) + (14553*betasv[{1}, {8}]*zeta[13])/(16*y^5) - 
   (121275*betasv[{2}, {8}]*zeta[13])/(128*y^6) + 
   (24255*betasv[{3}, {8}]*zeta[13])/(128*y^7), 
 pinablaBarFm[4, 7, 4, 2]/y^4 -> -80720640*betasv[{1, 6}, {8, 14}] - 
   242161920*betasv[{2, 5}, {8, 14}] + 242161920*betasv[{3, 4}, {8, 14}] + 
   121080960*betasv[{4, 3}, {8, 14}] + 403603200*betasv[{4, 3}, {14, 8}] - 
   48432384*betasv[{5, 2}, {8, 14}] - 363242880*betasv[{5, 2}, {14, 8}] + 
   8072064*betasv[{6, 1}, {8, 14}] - 32288256*betasv[{6, 1}, {14, 8}] - 
   8072064*betasv[{7, 0}, {14, 8}] - (56*betasv[{1}, {8}]*zeta[7])/3 - 
   2306304*betasv[{1}, {14}]*zeta[7] + (3459456*betasv[{2}, {14}]*zeta[7])/
    y - (2162160*betasv[{3}, {14}]*zeta[7])/y^2 - 
   (1081080*betasv[{4}, {14}]*zeta[7])/y^3 + 
   (270270*betasv[{5}, {14}]*zeta[7])/y^4 + (45045*betasv[{6}, {14}]*zeta[7])/
    (2*y^5) - (77*zeta[13])/(23040*y^4) + (4851*betasv[{0}, {8}]*zeta[13])/
    (4*y^5) + (4851*betasv[{1}, {8}]*zeta[13])/(4*y^6) + 
   (218295*betasv[{2}, {8}]*zeta[13])/(64*y^7) - 
   (121275*betasv[{3}, {8}]*zeta[13])/(128*y^8), 
 pinablaBarFm[4, 7, 4, 3]/y^6 -> 322882560*betasv[{0, 6}, {8, 14}] + 
   3874590720*betasv[{1, 5}, {8, 14}] + 1937295360*betasv[{2, 4}, {8, 14}] - 
   5811886080*betasv[{3, 3}, {8, 14}] - 6457651200*betasv[{3, 3}, {14, 8}] - 
   484323840*betasv[{4, 2}, {8, 14}] + 2421619200*betasv[{4, 2}, {14, 8}] + 
   193729536*betasv[{5, 1}, {8, 14}] + 3680861184*betasv[{5, 1}, {14, 8}] - 
   32288256*betasv[{6, 0}, {8, 14}] + 355170816*betasv[{6, 0}, {14, 8}] + 
   (224*betasv[{0}, {8}]*zeta[7])/3 + 9225216*betasv[{0}, {14}]*zeta[7] - 
   (13837824*betasv[{1}, {14}]*zeta[7])/y + 
   (8648640*betasv[{2}, {14}]*zeta[7])/y^2 + 
   (25945920*betasv[{3}, {14}]*zeta[7])/y^3 - 
   (2162160*betasv[{4}, {14}]*zeta[7])/y^4 - 
   (1081080*betasv[{5}, {14}]*zeta[7])/y^5 - 
   (45045*betasv[{6}, {14}]*zeta[7])/(2*y^6) + (77*zeta[13])/(19200*y^5) - 
   (53361*betasv[{0}, {8}]*zeta[13])/(4*y^6) - 
   (276507*betasv[{1}, {8}]*zeta[13])/(8*y^7) - 
   (363825*betasv[{2}, {8}]*zeta[13])/(64*y^8) + 
   (121275*betasv[{3}, {8}]*zeta[13])/(32*y^9), 
 pinablaBarFm[4, 7, 6, 0] -> -840840*betasv[{3, 6}, {8, 14}] + 
   720720*betasv[{4, 5}, {8, 14}] + 360360*betasv[{5, 4}, {8, 14}] - 
   240240*betasv[{6, 3}, {8, 14}] + 840840*betasv[{6, 3}, {14, 8}] - 
   720720*betasv[{7, 2}, {14, 8}] - 360360*betasv[{8, 1}, {14, 8}] + 
   240240*betasv[{9, 0}, {14, 8}] + 68640*betasv[{3}, {14}]*zeta[7] - 
   (25740*betasv[{4}, {14}]*zeta[7])/y - (12870*betasv[{5}, {14}]*zeta[7])/
    y^2 + (15015*betasv[{6}, {14}]*zeta[7])/(4*y^3) + 
   (11*zeta[13])/(46080*y^2) - (1155*betasv[{0}, {8}]*zeta[13])/(2*y^3) + 
   (3465*betasv[{1}, {8}]*zeta[13])/(16*y^4) + 
   (3465*betasv[{2}, {8}]*zeta[13])/(32*y^5) - 
   (8085*betasv[{3}, {8}]*zeta[13])/(256*y^6), 
 pinablaBarFm[4, 7, 6, 1]/y^2 -> 10090080*betasv[{2, 6}, {8, 14}] + 
   8648640*betasv[{3, 5}, {8, 14}] - 21621600*betasv[{4, 4}, {8, 14}] - 
   20180160*betasv[{5, 3}, {14, 8}] + 2882880*betasv[{6, 2}, {8, 14}] + 
   10090080*betasv[{6, 2}, {14, 8}] + 17297280*betasv[{7, 1}, {14, 8}] - 
   7207200*betasv[{8, 0}, {14, 8}] - 823680*betasv[{2}, {14}]*zeta[7] + 
   (386100*betasv[{4}, {14}]*zeta[7])/y^2 - (38610*betasv[{5}, {14}]*zeta[7])/
    y^3 - (45045*betasv[{6}, {14}]*zeta[7])/(4*y^4) - 
   (11*zeta[13])/(4608*y^3) + (17325*betasv[{0}, {8}]*zeta[13])/(4*y^4) - 
   (10395*betasv[{1}, {8}]*zeta[13])/(4*y^5) - 
   (24255*betasv[{2}, {8}]*zeta[13])/(64*y^6) + 
   (24255*betasv[{3}, {8}]*zeta[13])/(128*y^7), 
 pinablaBarFm[4, 7, 6, 2]/y^4 -> -80720640*betasv[{1, 6}, {8, 14}] - 
   345945600*betasv[{2, 5}, {8, 14}] + 172972800*betasv[{3, 4}, {8, 14}] + 
   345945600*betasv[{4, 3}, {8, 14}] + 403603200*betasv[{4, 3}, {14, 8}] - 
   69189120*betasv[{5, 2}, {8, 14}] - 23063040*betasv[{6, 1}, {8, 14}] - 
   565044480*betasv[{6, 1}, {14, 8}] + 161441280*betasv[{7, 0}, {14, 8}] + 
   6589440*betasv[{1}, {14}]*zeta[7] + (4942080*betasv[{2}, {14}]*zeta[7])/
    y - (6177600*betasv[{3}, {14}]*zeta[7])/y^2 - 
   (772200*betasv[{4}, {14}]*zeta[7])/y^3 + 
   (386100*betasv[{5}, {14}]*zeta[7])/y^4 + (45045*betasv[{6}, {14}]*zeta[7])/
    (2*y^5) + (77*zeta[13])/(4608*y^4) - (24255*betasv[{0}, {8}]*zeta[13])/
    y^5 + (169785*betasv[{1}, {8}]*zeta[13])/(8*y^6) - 
   (121275*betasv[{3}, {8}]*zeta[13])/(128*y^8), 
 pinablaBarFm[4, 7, 6, 3]/y^6 -> 322882560*betasv[{0, 6}, {8, 14}] + 
   4704860160*betasv[{1, 5}, {8, 14}] + 4843238400*betasv[{2, 4}, {8, 14}] - 
   8302694400*betasv[{3, 3}, {8, 14}] - 6457651200*betasv[{3, 3}, {14, 8}] - 
   2767564800*betasv[{4, 2}, {8, 14}] - 4843238400*betasv[{4, 2}, {14, 8}] + 
   1107025920*betasv[{5, 1}, {8, 14}] + 13561067520*betasv[{5, 1}, {14, 8}] + 
   92252160*betasv[{6, 0}, {8, 14}] - 2260177920*betasv[{6, 0}, {14, 8}] - 
   26357760*betasv[{0}, {14}]*zeta[7] - (79073280*betasv[{1}, {14}]*zeta[7])/
    y + (49420800*betasv[{2}, {14}]*zeta[7])/y^2 + 
   (37065600*betasv[{3}, {14}]*zeta[7])/y^3 - 
   (5405400*betasv[{4}, {14}]*zeta[7])/y^4 - 
   (1312740*betasv[{5}, {14}]*zeta[7])/y^5 - 
   (45045*betasv[{6}, {14}]*zeta[7])/(2*y^6) - (77*zeta[13])/(960*y^5) + 
   (169785*betasv[{0}, {8}]*zeta[13])/(2*y^6) - 
   (509355*betasv[{1}, {8}]*zeta[13])/(4*y^7) + 
   (363825*betasv[{2}, {8}]*zeta[13])/(32*y^8) + 
   (121275*betasv[{3}, {8}]*zeta[13])/(32*y^9), 
 pinablaBarFm[4, 7, 6, 4]/y^8 -> -26568622080*betasv[{0, 5}, {8, 14}] - 
   132843110400*betasv[{1, 4}, {8, 14}] + 
   22140518400*betasv[{2, 3}, {8, 14}] + 
   77491814400*betasv[{2, 3}, {14, 8}] + 
   143913369600*betasv[{3, 2}, {8, 14}] + 
   154983628800*betasv[{3, 2}, {14, 8}] - 
   232475443200*betasv[{4, 1}, {14, 8}] - 
   6642155520*betasv[{5, 0}, {8, 14}] - (ee[7]*pinablaBarE[4, 4])/(2*y^8) + 
   (4*zeta[7])/2835 + (474439680*betasv[{0}, {14}]*zeta[7])/y - 
   (642470400*betasv[{2}, {14}]*zeta[7])/y^3 - 
   (24710400*betasv[{3}, {14}]*zeta[7])/y^4 + 
   (37065600*betasv[{4}, {14}]*zeta[7])/y^5 + 
   (1853280*betasv[{5}, {14}]*zeta[7])/y^6 + (77*zeta[13])/(320*y^6) + 
   (1091475*betasv[{1}, {8}]*zeta[13])/(2*y^8) - 
   (363825*betasv[{2}, {8}]*zeta[13])/(4*y^9) - 
   (363825*betasv[{3}, {8}]*zeta[13])/(32*y^10), 
 pinablaBarFm[4, 7, 6, 5]/y^10 -> 1062744883200*betasv[{0, 4}, {8, 14}] + 
   1948365619200*betasv[{1, 3}, {8, 14}] - 
   619934515200*betasv[{1, 3}, {14, 8}] - 
   1992646656000*betasv[{2, 2}, {8, 14}] - 
   2789705318400*betasv[{2, 2}, {14, 8}] - 
   1151306956800*betasv[{3, 1}, {8, 14}] + 
   2479738060800*betasv[{3, 1}, {14, 8}] + 
   132843110400*betasv[{4, 0}, {8, 14}] + 
   929901772800*betasv[{4, 0}, {14, 8}] - (ee[7]*pinablaBarE[4, 5])/
    (2*y^10) - (31*pinablaBarE[4, 4]*pinablaBarE[7, 1])/(14*y^10) - 
   (8*zeta[7])/(567*y) - (2372198400*betasv[{0}, {14}]*zeta[7])/y^2 + 
   (5139763200*betasv[{1}, {14}]*zeta[7])/y^3 + 
   (2223936000*betasv[{2}, {14}]*zeta[7])/y^4 - 
   (543628800*betasv[{3}, {14}]*zeta[7])/y^5 - 
   (74131200*betasv[{4}, {14}]*zeta[7])/y^6 - (11*zeta[13])/(32*y^7) - 
   (2182950*betasv[{0}, {8}]*zeta[13])/y^8 - 
   (1455300*betasv[{1}, {8}]*zeta[13])/y^9 + 
   (3274425*betasv[{2}, {8}]*zeta[13])/(8*y^10) + 
   (363825*betasv[{3}, {8}]*zeta[13])/(16*y^11), 
 pinablaBarFm[4, 7, 8, 0] -> -840840*betasv[{3, 6}, {8, 14}] - 
   60060*betasv[{4, 5}, {8, 14}] + 750750*betasv[{5, 4}, {8, 14}] + 
   150150*betasv[{6, 3}, {8, 14}] + 840840*betasv[{6, 3}, {14, 8}] + 
   60060*betasv[{7, 2}, {14, 8}] - 750750*betasv[{8, 1}, {14, 8}] - 
   150150*betasv[{9, 0}, {14, 8}] - 42900*betasv[{3}, {14}]*zeta[7] - 
   (53625*betasv[{4}, {14}]*zeta[7])/y + (2145*betasv[{5}, {14}]*zeta[7])/
    (2*y^2) + (15015*betasv[{6}, {14}]*zeta[7])/(4*y^3) - 
   (11*zeta[13])/(153600*y^2) + (5775*betasv[{0}, {8}]*zeta[13])/(16*y^3) + 
   (28875*betasv[{1}, {8}]*zeta[13])/(64*y^4) - 
   (1155*betasv[{2}, {8}]*zeta[13])/(128*y^5) - 
   (8085*betasv[{3}, {8}]*zeta[13])/(256*y^6), 
 pinablaBarFm[4, 7, 8, 1]/y^2 -> 10090080*betasv[{2, 6}, {8, 14}] + 
   21141120*betasv[{3, 5}, {8, 14}] - 13813800*betasv[{4, 4}, {8, 14}] - 
   15615600*betasv[{5, 3}, {8, 14}] - 20180160*betasv[{5, 3}, {14, 8}] - 
   1801800*betasv[{6, 2}, {8, 14}] - 11771760*betasv[{6, 2}, {14, 8}] + 
   23543520*betasv[{7, 1}, {14, 8}] + 8408400*betasv[{8, 0}, {14, 8}] + 
   514800*betasv[{2}, {14}]*zeta[7] + (1115400*betasv[{3}, {14}]*zeta[7])/y + 
   (246675*betasv[{4}, {14}]*zeta[7])/y^2 - (94380*betasv[{5}, {14}]*zeta[7])/
    y^3 - (45045*betasv[{6}, {14}]*zeta[7])/(4*y^4) + 
   (77*zeta[13])/(57600*y^3) - (40425*betasv[{0}, {8}]*zeta[13])/(8*y^4) - 
   (56595*betasv[{1}, {8}]*zeta[13])/(16*y^5) + 
   (56595*betasv[{2}, {8}]*zeta[13])/(128*y^6) + 
   (24255*betasv[{3}, {8}]*zeta[13])/(128*y^7), 
 pinablaBarFm[4, 7, 8, 2]/y^4 -> -80720640*betasv[{1, 6}, {8, 14}] - 
   495855360*betasv[{2, 5}, {8, 14}] - 201801600*betasv[{3, 4}, {8, 14}] + 
   533332800*betasv[{4, 3}, {8, 14}] + 403603200*betasv[{4, 3}, {14, 8}] + 
   230630400*betasv[{5, 2}, {8, 14}] + 524684160*betasv[{5, 2}, {14, 8}] + 
   14414400*betasv[{6, 1}, {8, 14}] - 565044480*betasv[{6, 1}, {14, 8}] - 
   363242880*betasv[{7, 0}, {14, 8}] - 4118400*betasv[{1}, {14}]*zeta[7] - 
   (16473600*betasv[{2}, {14}]*zeta[7])/y - 
   (9523800*betasv[{3}, {14}]*zeta[7])/y^2 + 
   (900900*betasv[{4}, {14}]*zeta[7])/y^3 + 
   (553410*betasv[{5}, {14}]*zeta[7])/y^4 + (45045*betasv[{6}, {14}]*zeta[7])/
    (2*y^5) - (231*zeta[13])/(12800*y^4) + (218295*betasv[{0}, {8}]*zeta[13])/
    (4*y^5) + (169785*betasv[{1}, {8}]*zeta[13])/(8*y^6) - 
   (315315*betasv[{2}, {8}]*zeta[13])/(64*y^7) - 
   (121275*betasv[{3}, {8}]*zeta[13])/(128*y^8), 
 pinablaBarFm[4, 7, 8, 3]/y^6 -> 322882560*betasv[{0, 6}, {8, 14}] + 
   5904138240*betasv[{1, 5}, {8, 14}] + 12338726400*betasv[{2, 4}, {8, 14}] - 
   5304499200*betasv[{3, 3}, {8, 14}] - 6457651200*betasv[{3, 3}, {14, 8}] - 
   11012601600*betasv[{4, 2}, {8, 14}] - 
   15336921600*betasv[{4, 2}, {14, 8}] - 2190988800*betasv[{5, 1}, {8, 14}] + 
   9363594240*betasv[{5, 1}, {14, 8}] - 57657600*betasv[{6, 0}, {8, 14}] + 
   12430978560*betasv[{6, 0}, {14, 8}] + 16473600*betasv[{0}, {14}]*zeta[7] + 
   (156499200*betasv[{1}, {14}]*zeta[7])/y + 
   (196653600*betasv[{2}, {14}]*zeta[7])/y^2 + 
   (23680800*betasv[{3}, {14}]*zeta[7])/y^3 - 
   (13770900*betasv[{4}, {14}]*zeta[7])/y^4 - 
   (1647360*betasv[{5}, {14}]*zeta[7])/y^5 - 
   (45045*betasv[{6}, {14}]*zeta[7])/(2*y^6) + (231*zeta[13])/(1280*y^5) - 
   (1867635*betasv[{0}, {8}]*zeta[13])/(4*y^6) - 
   (703395*betasv[{1}, {8}]*zeta[13])/(8*y^7) + 
   (2304225*betasv[{2}, {8}]*zeta[13])/(64*y^8) + 
   (121275*betasv[{3}, {8}]*zeta[13])/(32*y^9), 
 pinablaBarFm[4, 7, 8, 4]/y^8 -> -31365734400*betasv[{0, 5}, {8, 14}] - 
   216792576000*betasv[{1, 4}, {8, 14}] - 
   133765632000*betasv[{2, 3}, {8, 14}] + 
   77491814400*betasv[{2, 3}, {14, 8}] + 
   239855616000*betasv[{3, 2}, {8, 14}] + 
   322882560000*betasv[{3, 2}, {14, 8}] + 
   131920588800*betasv[{4, 1}, {8, 14}] - 
   64576512000*betasv[{4, 1}, {14, 8}] + 
   10147737600*betasv[{5, 0}, {8, 14}] - 
   335797862400*betasv[{5, 0}, {14, 8}] - (ee[7]*pinablaBarE[4, 4])/(2*y^8) - 
   zeta[7]/1134 - (724838400*betasv[{0}, {14}]*zeta[7])/y - 
   (2355724800*betasv[{1}, {14}]*zeta[7])/y^2 - 
   (1070784000*betasv[{2}, {14}]*zeta[7])/y^3 + 
   (149292000*betasv[{3}, {14}]*zeta[7])/y^4 + 
   (60489000*betasv[{4}, {14}]*zeta[7])/y^5 + 
   (2187900*betasv[{5}, {14}]*zeta[7])/y^6 - (847*zeta[13])/(640*y^6) + 
   (3153150*betasv[{0}, {8}]*zeta[13])/y^7 + 
   (606375*betasv[{1}, {8}]*zeta[13])/(4*y^8) - 
   (3031875*betasv[{2}, {8}]*zeta[13])/(16*y^9) - 
   (363825*betasv[{3}, {8}]*zeta[13])/(32*y^10), 
 pinablaBarFm[4, 7, 8, 5]/y^10 -> 1494484992000*betasv[{0, 4}, {8, 14}] + 
   4538806272000*betasv[{1, 3}, {8, 14}] - 
   619934515200*betasv[{1, 3}, {14, 8}] - 
   1273079808000*betasv[{2, 2}, {8, 14}] - 
   4804492492800*betasv[{2, 2}, {14, 8}] - 
   4029574348800*betasv[{3, 1}, {8, 14}] - 
   1549836288000*betasv[{3, 1}, {14, 8}] - 
   730637107200*betasv[{4, 0}, {8, 14}] + 
   6974263296000*betasv[{4, 0}, {14, 8}] - (ee[7]*pinablaBarE[4, 5])/
    (2*y^10) - (53*pinablaBarE[4, 4]*pinablaBarE[7, 1])/(21*y^10) + 
   (2*zeta[7])/(63*y) + (13047091200*betasv[{0}, {14}]*zeta[7])/y^2 + 
   (17989171200*betasv[{1}, {14}]*zeta[7])/y^3 + 
   (1420848000*betasv[{2}, {14}]*zeta[7])/y^4 - 
   (1266408000*betasv[{3}, {14}]*zeta[7])/y^5 - 
   (104247000*betasv[{4}, {14}]*zeta[7])/y^6 + (1089*zeta[13])/(160*y^7) - 
   (16372125*betasv[{0}, {8}]*zeta[13])/y^8 + 
   (1819125*betasv[{1}, {8}]*zeta[13])/(2*y^9) + 
   (11278575*betasv[{2}, {8}]*zeta[13])/(16*y^10) + 
   (363825*betasv[{3}, {8}]*zeta[13])/(16*y^11), 
 pinablaBarFm[4, 7, 8, 6]/y^12 -> -42066984960000*betasv[{0, 3}, {8, 14}] + 
   2479738060800*betasv[{0, 3}, {14, 8}] - 
   44281036800000*betasv[{1, 2}, {8, 14}] + 
   45875154124800*betasv[{1, 2}, {14, 8}] + 
   58539530649600*betasv[{2, 1}, {8, 14}] + 
   57033975398400*betasv[{2, 1}, {14, 8}] + 
   27808491110400*betasv[{3, 0}, {8, 14}] - 105388867584000*
    betasv[{3, 0}, {14, 8}] - (ee[7]*pinablaBarE[4, 6])/(2*y^12) - 
   (127*pinablaBarE[4, 5]*pinablaBarE[7, 1])/(42*y^12) - 
   (617*pinablaBarE[4, 4]*pinablaBarE[7, 2])/(84*y^12) - 
   (26*zeta[7])/(63*y^2) - (124145049600*betasv[{0}, {14}]*zeta[7])/y^3 - 
   (65334297600*betasv[{1}, {14}]*zeta[7])/y^4 + 
   (12355200000*betasv[{2}, {14}]*zeta[7])/y^5 + 
   (2934360000*betasv[{3}, {14}]*zeta[7])/y^6 - (14157*zeta[13])/(640*y^8) + 
   (61850250*betasv[{0}, {8}]*zeta[13])/y^9 - 
   (8367975*betasv[{1}, {8}]*zeta[13])/y^10 - 
   (13461525*betasv[{2}, {8}]*zeta[13])/(8*y^11) - 
   (363825*betasv[{3}, {8}]*zeta[13])/(16*y^12), 
 pinablaBarFm[4, 7, 8, 7]/y^14 -> 681927966720000*betasv[{0, 2}, {8, 14}] - 
   213257473228800*betasv[{0, 2}, {14, 8}] - 
   114067950796800*betasv[{1, 1}, {8, 14}] - 
   823273036185600*betasv[{1, 1}, {14, 8}] - 
   567860015923200*betasv[{2, 0}, {8, 14}] + 1036530509414400*
    betasv[{2, 0}, {14, 8}] - (ee[7]*pinablaBarE[4, 7])/(2*y^14) - 
   (74*pinablaBarE[4, 6]*pinablaBarE[7, 1])/(21*y^14) - 
   (871*pinablaBarE[4, 5]*pinablaBarE[7, 2])/(84*y^14) - 
   (2659*pinablaBarE[4, 4]*pinablaBarE[7, 3])/(168*y^14) + 
   (ee[4]*pinablaBarE[7, 7])/(2*y^14) + (52*zeta[7])/(27*y^3) + 
   (633772339200*betasv[{0}, {14}]*zeta[7])/y^4 + 
   (31826995200*betasv[{1}, {14}]*zeta[7])/y^5 - 
   (47567520000*betasv[{2}, {14}]*zeta[7])/y^6 + (11011*zeta[13])/(320*y^9) - 
   (152078850*betasv[{0}, {8}]*zeta[13])/y^10 + 
   (30197475*betasv[{1}, {8}]*zeta[13])/y^11 + 
   (15644475*betasv[{2}, {8}]*zeta[13])/(8*y^12), 
 pinablaBarFm[4, 7, 10, 0] -> -840840*betasv[{3, 6}, {8, 14}] - 
   1081080*betasv[{4, 5}, {8, 14}] - 270270*betasv[{5, 4}, {8, 14}] - 
   20020*betasv[{6, 3}, {8, 14}] + 840840*betasv[{6, 3}, {14, 8}] + 
   1081080*betasv[{7, 2}, {14, 8}] + 270270*betasv[{8, 1}, {14, 8}] + 
   20020*betasv[{9, 0}, {14, 8}] + 5720*betasv[{3}, {14}]*zeta[7] + 
   (19305*betasv[{4}, {14}]*zeta[7])/y + (19305*betasv[{5}, {14}]*zeta[7])/
    y^2 + (15015*betasv[{6}, {14}]*zeta[7])/(4*y^3) + 
   (11*zeta[13])/(1935360*y^2) - (385*betasv[{0}, {8}]*zeta[13])/(8*y^3) - 
   (10395*betasv[{1}, {8}]*zeta[13])/(64*y^4) - 
   (10395*betasv[{2}, {8}]*zeta[13])/(64*y^5) - 
   (8085*betasv[{3}, {8}]*zeta[13])/(256*y^6), 
 pinablaBarFm[4, 7, 10, 1]/y^2 -> 10090080*betasv[{2, 6}, {8, 14}] + 
   37477440*betasv[{3, 5}, {8, 14}] + 27027000*betasv[{4, 4}, {8, 14}] + 
   4804800*betasv[{5, 3}, {8, 14}] - 20180160*betasv[{5, 3}, {14, 8}] + 
   240240*betasv[{6, 2}, {8, 14}] - 40360320*betasv[{6, 2}, {14, 8}] - 
   17297280*betasv[{7, 1}, {14, 8}] - 1801800*betasv[{8, 0}, {14, 8}] - 
   68640*betasv[{2}, {14}]*zeta[7] - (343200*betasv[{3}, {14}]*zeta[7])/y - 
   (482625*betasv[{4}, {14}]*zeta[7])/y^2 - 
   (167310*betasv[{5}, {14}]*zeta[7])/y^3 - (45045*betasv[{6}, {14}]*zeta[7])/
    (4*y^4) - (11*zeta[13])/(64512*y^3) + (17325*betasv[{0}, {8}]*zeta[13])/
    (16*y^4) + (10395*betasv[{1}, {8}]*zeta[13])/(4*y^5) + 
   (24255*betasv[{2}, {8}]*zeta[13])/(16*y^6) + 
   (24255*betasv[{3}, {8}]*zeta[13])/(128*y^7), 
 pinablaBarFm[4, 7, 10, 2]/y^4 -> -80720640*betasv[{1, 6}, {8, 14}] - 
   691891200*betasv[{2, 5}, {8, 14}] - 1181980800*betasv[{3, 4}, {8, 14}] - 
   528528000*betasv[{4, 3}, {8, 14}] + 403603200*betasv[{4, 3}, {14, 8}] - 
   63423360*betasv[{5, 2}, {8, 14}] + 1210809600*betasv[{5, 2}, {14, 8}] - 
   1921920*betasv[{6, 1}, {8, 14}] + 807206400*betasv[{6, 1}, {14, 8}] + 
   126846720*betasv[{7, 0}, {14, 8}] + 549120*betasv[{1}, {14}]*zeta[7] + 
   (4530240*betasv[{2}, {14}]*zeta[7])/y + 
   (9438000*betasv[{3}, {14}]*zeta[7])/y^2 + 
   (5276700*betasv[{4}, {14}]*zeta[7])/y^3 + 
   (772200*betasv[{5}, {14}]*zeta[7])/y^4 + (45045*betasv[{6}, {14}]*zeta[7])/
    (2*y^5) + (121*zeta[13])/(32256*y^4) - (38115*betasv[{0}, {8}]*zeta[13])/
    (2*y^5) - (121275*betasv[{1}, {8}]*zeta[13])/(4*y^6) - 
   (363825*betasv[{2}, {8}]*zeta[13])/(32*y^7) - 
   (121275*betasv[{3}, {8}]*zeta[13])/(128*y^8), 
 pinablaBarFm[4, 7, 10, 3]/y^6 -> 322882560*betasv[{0, 6}, {8, 14}] + 
   7472424960*betasv[{1, 5}, {8, 14}] + 28021593600*betasv[{2, 4}, {8, 14}] + 
   27368140800*betasv[{3, 3}, {8, 14}] - 6457651200*betasv[{3, 3}, {14, 8}] + 
   7610803200*betasv[{4, 2}, {8, 14}] - 29059430400*betasv[{4, 2}, {14, 8}] + 
   553512960*betasv[{5, 1}, {8, 14}] - 29059430400*betasv[{5, 1}, {14, 8}] + 
   7687680*betasv[{6, 0}, {8, 14}] - 6780533760*betasv[{6, 0}, {14, 8}] - 
   2196480*betasv[{0}, {14}]*zeta[7] - (39536640*betasv[{1}, {14}]*zeta[7])/
    y - (135907200*betasv[{2}, {14}]*zeta[7])/y^2 - 
   (122179200*betasv[{3}, {14}]*zeta[7])/y^3 - 
   (31274100*betasv[{4}, {14}]*zeta[7])/y^4 - 
   (2084940*betasv[{5}, {14}]*zeta[7])/y^5 - 
   (45045*betasv[{6}, {14}]*zeta[7])/(2*y^6) - (121*zeta[13])/(1920*y^5) + 
   (509355*betasv[{0}, {8}]*zeta[13])/(2*y^6) + 
   (1091475*betasv[{1}, {8}]*zeta[13])/(4*y^7) + 
   (1091475*betasv[{2}, {8}]*zeta[13])/(16*y^8) + 
   (121275*betasv[{3}, {8}]*zeta[13])/(32*y^9), 
 pinablaBarFm[4, 7, 10, 4]/y^8 -> -37638881280*betasv[{0, 5}, {8, 14}] - 
   373621248000*betasv[{1, 4}, {8, 14}] - 
   776763187200*betasv[{2, 3}, {8, 14}] + 
   77491814400*betasv[{2, 3}, {14, 8}] - 
   450190540800*betasv[{3, 2}, {8, 14}] + 
   542442700800*betasv[{3, 2}, {14, 8}] - 
   71956684800*betasv[{4, 1}, {8, 14}] + 
   813664051200*betasv[{4, 1}, {14, 8}] - 
   2398556160*betasv[{5, 0}, {8, 14}] + 
   278970531840*betasv[{5, 0}, {14, 8}] - (ee[7]*pinablaBarE[4, 4])/(2*y^8) + 
   zeta[7]/8505 + (171325440*betasv[{0}, {14}]*zeta[7])/y + 
   (1284940800*betasv[{1}, {14}]*zeta[7])/y^2 + 
   (2009779200*betasv[{2}, {14}]*zeta[7])/y^3 + 
   (866923200*betasv[{3}, {14}]*zeta[7])/y^4 + 
   (104247000*betasv[{4}, {14}]*zeta[7])/y^5 + 
   (2625480*betasv[{5}, {14}]*zeta[7])/y^6 + (1573*zeta[13])/(1920*y^6) - 
   (2619540*betasv[{0}, {8}]*zeta[13])/y^7 - 
   (7640325*betasv[{1}, {8}]*zeta[13])/(4*y^8) - 
   (2546775*betasv[{2}, {8}]*zeta[13])/(8*y^9) - 
   (363825*betasv[{3}, {8}]*zeta[13])/(32*y^10), 
 pinablaBarFm[4, 7, 10, 5]/y^10 -> 2247262617600*betasv[{0, 4}, {8, 14}] + 
   12192045465600*betasv[{1, 3}, {8, 14}] - 
   619934515200*betasv[{1, 3}, {14, 8}] + 14723444736000*
    betasv[{2, 2}, {8, 14}] - 7439214182400*betasv[{2, 2}, {14, 8}] + 
   4752831283200*betasv[{3, 1}, {8, 14}] - 
   17358166425600*betasv[{3, 1}, {14, 8}] + 
   335797862400*betasv[{4, 0}, {8, 14}] - 
   8834066841600*betasv[{4, 0}, {14, 8}] - (ee[7]*pinablaBarE[4, 5])/
    (2*y^10) - (41*pinablaBarE[4, 4]*pinablaBarE[7, 1])/(14*y^10) - 
   (2*zeta[7])/(243*y) - (5996390400*betasv[{0}, {14}]*zeta[7])/y^2 - 
   (21217996800*betasv[{1}, {14}]*zeta[7])/y^3 - 
   (16432416000*betasv[{2}, {14}]*zeta[7])/y^4 - 
   (3401798400*betasv[{3}, {14}]*zeta[7])/y^5 - 
   (156756600*betasv[{4}, {14}]*zeta[7])/y^6 - (1573*zeta[13])/(192*y^7) + 
   (20738025*betasv[{0}, {8}]*zeta[13])/y^8 + 
   (10187100*betasv[{1}, {8}]*zeta[13])/y^9 + 
   (1091475*betasv[{2}, {8}]*zeta[13])/y^10 + 
   (363825*betasv[{3}, {8}]*zeta[13])/(16*y^11), 
 pinablaBarFm[4, 7, 10, 6]/y^12 -> -84724383744000*betasv[{0, 3}, {8, 14}] + 
   2479738060800*betasv[{0, 3}, {14, 8}] - 264092103475200*
    betasv[{1, 2}, {8, 14}] + 66952927641600*betasv[{1, 2}, {14, 8}] - 
   174821533286400*betasv[{2, 1}, {8, 14}] + 
   267811710566400*betasv[{2, 1}, {14, 8}] - 
   24384090931200*betasv[{3, 0}, {8, 14}] + 210777735168000*
    betasv[{3, 0}, {14, 8}] - (ee[7]*pinablaBarE[4, 6])/(2*y^12) - 
   (24*pinablaBarE[4, 5]*pinablaBarE[7, 1])/(7*y^12) - 
   (285*pinablaBarE[4, 4]*pinablaBarE[7, 2])/(28*y^12) + 
   (20*zeta[7])/(81*y^2) + (108857548800*betasv[{0}, {14}]*zeta[7])/y^3 + 
   (195113318400*betasv[{1}, {14}]*zeta[7])/y^4 + 
   (73686412800*betasv[{2}, {14}]*zeta[7])/y^5 + 
   (5909904000*betasv[{3}, {14}]*zeta[7])/y^6 + (7865*zeta[13])/(128*y^8) - 
   (123700500*betasv[{0}, {8}]*zeta[13])/y^9 - 
   (39293100*betasv[{1}, {8}]*zeta[13])/y^10 - 
   (9823275*betasv[{2}, {8}]*zeta[13])/(4*y^11) - 
   (363825*betasv[{3}, {8}]*zeta[13])/(16*y^12), 
 pinablaBarFm[4, 7, 10, 7]/y^14 -> 2073061018828800*betasv[{0, 2}, {8, 14}] - 
   297568567296000*betasv[{0, 2}, {14, 8}] + 3511309094092800*
    betasv[{1, 1}, {8, 14}] - 2678117105664000*betasv[{1, 1}, {14, 8}] + 
   991895224320000*betasv[{2, 0}, {8, 14}] - 3600579664281600*
    betasv[{2, 0}, {14, 8}] - (ee[7]*pinablaBarE[4, 7])/(2*y^14) - 
   (55*pinablaBarE[4, 6]*pinablaBarE[7, 1])/(14*y^14) - 
   (381*pinablaBarE[4, 5]*pinablaBarE[7, 2])/(28*y^14) - 
   (1145*pinablaBarE[4, 4]*pinablaBarE[7, 3])/(42*y^14) + 
   (ee[4]*pinablaBarE[7, 7])/(2*y^14) - (320*zeta[7])/(81*y^3) - 
   (1107025920000*betasv[{0}, {14}]*zeta[7])/y^4 - 
   (979717939200*betasv[{1}, {14}]*zeta[7])/y^5 - 
   (144605260800*betasv[{2}, {14}]*zeta[7])/y^6 - (7865*zeta[13])/(24*y^9) + 
   (528273900*betasv[{0}, {8}]*zeta[13])/y^10 + 
   (98232750*betasv[{1}, {8}]*zeta[13])/y^11 + 
   (5457375*betasv[{2}, {8}]*zeta[13])/(2*y^12), 
 pinablaBarFm[4, 7, 10, 8]/y^16 -> 
  -30629724527001600*betasv[{0, 1}, {8, 14}] + 
   13093016961024000*betasv[{0, 1}, {14, 8}] - 
   21980398170931200*betasv[{1, 0}, {8, 14}] + 
   39517105736908800*betasv[{1, 0}, {14, 8}] - (ee[7]*pinablaBarE[4, 8])/
    (2*y^16) - (31*pinablaBarE[4, 7]*pinablaBarE[7, 1])/(7*y^16) - 
   (491*pinablaBarE[4, 6]*pinablaBarE[7, 2])/(28*y^16) - 
   (3433*pinablaBarE[4, 5]*pinablaBarE[7, 3])/(84*y^16) - 
   (1304*pinablaBarE[4, 4]*pinablaBarE[7, 4])/(21*y^16) + 
   (11*pinablaBarE[4, 1]*pinablaBarE[7, 7])/(2*y^16) + 
   (ee[4]*pinablaBarE[7, 8])/(2*y^16) + (2720*zeta[7])/(81*y^4) + 
   (6132923596800*betasv[{0}, {14}]*zeta[7])/y^5 + 
   (2136560025600*betasv[{1}, {14}]*zeta[7])/y^6 + 
   (26741*zeta[13])/(24*y^10) - (1449478800*betasv[{0}, {8}]*zeta[13])/y^11 - 
   (120062250*betasv[{1}, {8}]*zeta[13])/y^12, 
 pinablaBarFm[4, 7, 10, 9]/y^18 -> 
  210440490791731200*betasv[{0, 0}, {8, 14}] - 
   210440490791731200*betasv[{0, 0}, {14, 8}] - (ee[7]*pinablaBarE[4, 9])/
    (2*y^18) - (69*pinablaBarE[4, 8]*pinablaBarE[7, 1])/(14*y^18) - 
   (615*pinablaBarE[4, 7]*pinablaBarE[7, 2])/(28*y^18) - 
   (2453*pinablaBarE[4, 6]*pinablaBarE[7, 3])/(42*y^18) - 
   (2883*pinablaBarE[4, 5]*pinablaBarE[7, 4])/(28*y^18) - 
   (885*pinablaBarE[4, 4]*pinablaBarE[7, 5])/(7*y^18) + 
   (33*pinablaBarE[4, 2]*pinablaBarE[7, 7])/y^18 + 
   (6*pinablaBarE[4, 1]*pinablaBarE[7, 8])/y^18 + 
   (ee[4]*pinablaBarE[7, 9])/(2*y^18) - (1088*zeta[7])/(9*y^5) - 
   (14679163699200*betasv[{0}, {14}]*zeta[7])/y^6 - 
   (7293*zeta[13])/(4*y^11) + (1929727800*betasv[{0}, {8}]*zeta[13])/y^12, 
 pinablaBarFm[4, 8, 5, 0] -> -3603600*betasv[{3, 7}, {8, 16}] + 
   5405400*betasv[{4, 6}, {8, 16}] - 2162160*betasv[{5, 5}, {8, 16}] + 
   360360*betasv[{6, 4}, {8, 16}] + 3603600*betasv[{7, 3}, {16, 8}] - 
   5405400*betasv[{8, 2}, {16, 8}] + 2162160*betasv[{9, 1}, {16, 8}] - 
   360360*betasv[{10, 0}, {16, 8}] - (39787*betasv[{4}, {10}]*zeta[7])/
    47600 - 102960*betasv[{4}, {16}]*zeta[7] + 
   (154440*betasv[{5}, {16}]*zeta[7])/y - (96525*betasv[{6}, {16}]*zeta[7])/
    y^2 + (32175*betasv[{7}, {16}]*zeta[7])/(2*y^3) - 
   (143*zeta[15])/(460800*y^3) + (3003*betasv[{0}, {8}]*zeta[15])/(16*y^4) - 
   (9009*betasv[{1}, {8}]*zeta[15])/(32*y^5) + 
   (45045*betasv[{2}, {8}]*zeta[15])/(256*y^6) - 
   (15015*betasv[{3}, {8}]*zeta[15])/(512*y^7), 
 pinablaBarFm[4, 8, 5, 1]/y^2 -> 43243200*betasv[{2, 7}, {8, 16}] + 
   14414400*betasv[{3, 6}, {8, 16}] - 86486400*betasv[{4, 5}, {8, 16}] + 
   34594560*betasv[{5, 4}, {8, 16}] - 5765760*betasv[{6, 3}, {8, 16}] - 
   100900800*betasv[{6, 3}, {16, 8}] + 129729600*betasv[{7, 2}, {16, 8}] - 
   34594560*betasv[{8, 1}, {16, 8}] + 5765760*betasv[{9, 0}, {16, 8}] + 
   (39787*betasv[{3}, {10}]*zeta[7])/2975 + 1647360*betasv[{3}, {16}]*
    zeta[7] - (2471040*betasv[{4}, {16}]*zeta[7])/y + 
   (1544400*betasv[{5}, {16}]*zeta[7])/y^2 - 
   (64350*betasv[{6}, {16}]*zeta[7])/y^3 - (96525*betasv[{7}, {16}]*zeta[7])/
    (2*y^4) + (143*zeta[15])/(92160*y^4) - (3003*betasv[{0}, {8}]*zeta[15])/
    (4*y^5) + (9009*betasv[{1}, {8}]*zeta[15])/(8*y^6) - 
   (135135*betasv[{2}, {8}]*zeta[15])/(128*y^7) + 
   (105105*betasv[{3}, {8}]*zeta[15])/(512*y^8), 
 pinablaBarFm[4, 8, 5, 2]/y^4 -> -345945600*betasv[{1, 7}, {8, 16}] - 
   1383782400*betasv[{2, 6}, {8, 16}] + 1037836800*betasv[{3, 5}, {8, 16}] + 
   1037836800*betasv[{4, 4}, {8, 16}] - 415134720*betasv[{5, 3}, {8, 16}] + 
   2421619200*betasv[{5, 3}, {16, 8}] + 69189120*betasv[{6, 2}, {8, 16}] - 
   2421619200*betasv[{6, 2}, {16, 8}] + 69189120*betasv[{7, 1}, {16, 8}] - 
   69189120*betasv[{8, 0}, {16, 8}] - (477444*betasv[{2}, {10}]*zeta[7])/
    2975 - 19768320*betasv[{2}, {16}]*zeta[7] + 
   (29652480*betasv[{3}, {16}]*zeta[7])/y - 
   (18532800*betasv[{4}, {16}]*zeta[7])/y^2 - 
   (4633200*betasv[{5}, {16}]*zeta[7])/y^3 + 
   (1544400*betasv[{6}, {16}]*zeta[7])/y^4 + 
   (96525*betasv[{7}, {16}]*zeta[7])/y^5 - (143*zeta[15])/(25600*y^5) + 
   (9009*betasv[{0}, {8}]*zeta[15])/(4*y^6) - 
   (9009*betasv[{1}, {8}]*zeta[15])/(16*y^7) + 
   (315315*betasv[{2}, {8}]*zeta[15])/(64*y^8) - 
   (315315*betasv[{3}, {8}]*zeta[15])/(256*y^9), 
 pinablaBarFm[4, 8, 5, 3]/y^6 -> 1383782400*betasv[{0, 7}, {8, 16}] + 
   20756736000*betasv[{1, 6}, {8, 16}] + 
   20756736000*betasv[{2, 5}, {8, 16}] - 
   37362124800*betasv[{3, 4}, {8, 16}] - 8302694400*betasv[{4, 3}, {8, 16}] - 
   48432384000*betasv[{4, 3}, {16, 8}] + 3321077760*betasv[{5, 2}, {8, 16}] + 
   29059430400*betasv[{5, 2}, {16, 8}] - 553512960*betasv[{6, 1}, {8, 16}] + 
   17435658240*betasv[{6, 1}, {16, 8}] + 1937295360*betasv[{7, 0}, {16, 8}] + 
   (3819552*betasv[{1}, {10}]*zeta[7])/2975 + 158146560*betasv[{1}, {16}]*
    zeta[7] - (237219840*betasv[{2}, {16}]*zeta[7])/y + 
   (148262400*betasv[{3}, {16}]*zeta[7])/y^2 + 
   (166795200*betasv[{4}, {16}]*zeta[7])/y^3 - 
   (23166000*betasv[{5}, {16}]*zeta[7])/y^4 - 
   (5791500*betasv[{6}, {16}]*zeta[7])/y^5 - 
   (96525*betasv[{7}, {16}]*zeta[7])/y^6 + (1001*zeta[15])/(76800*y^6) - 
   (63063*betasv[{0}, {8}]*zeta[15])/(4*y^7) - 
   (567567*betasv[{1}, {8}]*zeta[15])/(16*y^8) - 
   (945945*betasv[{2}, {8}]*zeta[15])/(64*y^9) + 
   (1576575*betasv[{3}, {8}]*zeta[15])/(256*y^10), 
 pinablaBarFm[4, 8, 5, 4]/y^8 -> -121772851200*betasv[{0, 6}, {8, 16}] - 
   664215552000*betasv[{1, 5}, {8, 16}] + 
   33210777600*betasv[{2, 4}, {8, 16}] + 
   730637107200*betasv[{3, 3}, {8, 16}] + 
   774918144000*betasv[{3, 3}, {16, 8}] + 
   33210777600*betasv[{4, 2}, {8, 16}] - 
   13284311040*betasv[{5, 1}, {8, 16}] - 
   650931240960*betasv[{5, 1}, {16, 8}] + 
   2214051840*betasv[{6, 0}, {8, 16}] - 
   123986903040*betasv[{6, 0}, {16, 8}] - (ee[8]*pinablaBarE[4, 4])/(2*y^8) - 
   (15278208*betasv[{0}, {10}]*zeta[7])/2975 - 632586240*betasv[{0}, {16}]*
    zeta[7] + (948879360*betasv[{1}, {16}]*zeta[7])/y - 
   (593049600*betasv[{2}, {16}]*zeta[7])/y^2 - 
   (3261772800*betasv[{3}, {16}]*zeta[7])/y^3 - 
   (37065600*betasv[{4}, {16}]*zeta[7])/y^4 + 
   (185328000*betasv[{5}, {16}]*zeta[7])/y^5 + 
   (8494200*betasv[{6}, {16}]*zeta[7])/y^6 - (143*zeta[15])/(9600*y^7) + 
   (252252*betasv[{0}, {8}]*zeta[15])/y^8 + 
   (1324323*betasv[{1}, {8}]*zeta[15])/(4*y^9) - 
   (1576575*betasv[{3}, {8}]*zeta[15])/(64*y^11), 
 pinablaBarFm[4, 8, 7, 0] -> -3603600*betasv[{3, 7}, {8, 16}] + 
   2927925*betasv[{4, 6}, {8, 16}] + 1801800*betasv[{5, 5}, {8, 16}] - 
   1126125*betasv[{6, 4}, {8, 16}] + 3603600*betasv[{7, 3}, {16, 8}] - 
   2927925*betasv[{8, 2}, {16, 8}] - 1801800*betasv[{9, 1}, {16, 8}] + 
   1126125*betasv[{10, 0}, {16, 8}] + 321750*betasv[{4}, {16}]*zeta[7] - 
   (128700*betasv[{5}, {16}]*zeta[7])/y - (418275*betasv[{6}, {16}]*zeta[7])/
    (8*y^2) + (32175*betasv[{7}, {16}]*zeta[7])/(2*y^3) + 
   (143*zeta[15])/(552960*y^3) - (75075*betasv[{0}, {8}]*zeta[15])/
    (128*y^4) + (15015*betasv[{1}, {8}]*zeta[15])/(64*y^5) + 
   (195195*betasv[{2}, {8}]*zeta[15])/(2048*y^6) - 
   (15015*betasv[{3}, {8}]*zeta[15])/(512*y^7), 
 pinablaBarFm[4, 8, 7, 1]/y^2 -> 43243200*betasv[{2, 7}, {8, 16}] + 
   54054000*betasv[{3, 6}, {8, 16}] - 106306200*betasv[{4, 5}, {8, 16}] - 
   9009000*betasv[{5, 4}, {8, 16}] + 18018000*betasv[{6, 3}, {8, 16}] - 
   100900800*betasv[{6, 3}, {16, 8}] + 50450400*betasv[{7, 2}, {16, 8}] + 
   88288200*betasv[{8, 1}, {16, 8}] - 37837800*betasv[{9, 0}, {16, 8}] - 
   5148000*betasv[{3}, {16}]*zeta[7] + (643500*betasv[{4}, {16}]*zeta[7])/y + 
   (1898325*betasv[{5}, {16}]*zeta[7])/y^2 - 
   (482625*betasv[{6}, {16}]*zeta[7])/(2*y^3) - 
   (96525*betasv[{7}, {16}]*zeta[7])/(2*y^4) - (1001*zeta[15])/(368640*y^4) + 
   (315315*betasv[{0}, {8}]*zeta[15])/(64*y^5) - 
   (735735*betasv[{1}, {8}]*zeta[15])/(256*y^6) - 
   (105105*betasv[{2}, {8}]*zeta[15])/(256*y^7) + 
   (105105*betasv[{3}, {8}]*zeta[15])/(512*y^8), 
 pinablaBarFm[4, 8, 7, 2]/y^4 -> -345945600*betasv[{1, 7}, {8, 16}] - 
   1859457600*betasv[{2, 6}, {8, 16}] + 403603200*betasv[{3, 5}, {8, 16}] + 
   2306304000*betasv[{4, 4}, {8, 16}] - 288288000*betasv[{5, 3}, {8, 16}] + 
   2421619200*betasv[{5, 3}, {16, 8}] - 216216000*betasv[{6, 2}, {8, 16}] - 
   201801600*betasv[{6, 2}, {16, 8}] - 3228825600*betasv[{7, 1}, {16, 8}] + 
   1009008000*betasv[{8, 0}, {16, 8}] + 61776000*betasv[{2}, {16}]*zeta[7] + 
   (20592000*betasv[{3}, {16}]*zeta[7])/y - 
   (41184000*betasv[{4}, {16}]*zeta[7])/y^2 - 
   (1801800*betasv[{5}, {16}]*zeta[7])/y^3 + 
   (4150575*betasv[{6}, {16}]*zeta[7])/(2*y^4) + 
   (96525*betasv[{7}, {16}]*zeta[7])/y^5 + (1001*zeta[15])/(46080*y^5) - 
   (525525*betasv[{0}, {8}]*zeta[15])/(16*y^6) + 
   (105105*betasv[{1}, {8}]*zeta[15])/(4*y^7) + 
   (105105*betasv[{2}, {8}]*zeta[15])/(256*y^8) - 
   (315315*betasv[{3}, {8}]*zeta[15])/(256*y^9), 
 pinablaBarFm[4, 8, 7, 3]/y^6 -> 1383782400*betasv[{0, 7}, {8, 16}] + 
   24562137600*betasv[{1, 6}, {8, 16}] + 
   39783744000*betasv[{2, 5}, {8, 16}] - 
   44972928000*betasv[{3, 4}, {8, 16}] - 
   31135104000*betasv[{4, 3}, {8, 16}] - 
   48432384000*betasv[{4, 3}, {16, 8}] + 8648640000*betasv[{5, 2}, {8, 16}] - 
   24216192000*betasv[{5, 2}, {16, 8}] + 1729728000*betasv[{6, 1}, {8, 16}] + 
   92021529600*betasv[{6, 1}, {16, 8}] - 
   19372953600*betasv[{7, 0}, {16, 8}] - 494208000*betasv[{1}, {16}]*
    zeta[7] - (617760000*betasv[{2}, {16}]*zeta[7])/y + 
   (555984000*betasv[{3}, {16}]*zeta[7])/y^2 + 
   (200772000*betasv[{4}, {16}]*zeta[7])/y^3 - 
   (44401500*betasv[{5}, {16}]*zeta[7])/y^4 - 
   (6853275*betasv[{6}, {16}]*zeta[7])/y^5 - 
   (96525*betasv[{7}, {16}]*zeta[7])/y^6 - (1001*zeta[15])/(7680*y^6) + 
   (315315*betasv[{0}, {8}]*zeta[15])/(2*y^7) - 
   (5990985*betasv[{1}, {8}]*zeta[15])/(32*y^8) + 
   (1576575*betasv[{2}, {8}]*zeta[15])/(128*y^9) + 
   (1576575*betasv[{3}, {8}]*zeta[15])/(256*y^10), 
 pinablaBarFm[4, 8, 7, 4]/y^8 -> -136994457600*betasv[{0, 6}, {8, 16}] - 
   907761254400*betasv[{1, 5}, {8, 16}] - 
   255999744000*betasv[{2, 4}, {8, 16}] + 
   1217728512000*betasv[{3, 3}, {8, 16}] + 
   774918144000*betasv[{3, 3}, {16, 8}] + 
   200648448000*betasv[{4, 2}, {8, 16}] + 
   1065512448000*betasv[{4, 2}, {16, 8}] - 
   110702592000*betasv[{5, 1}, {8, 16}] - 
   2014787174400*betasv[{5, 1}, {16, 8}] - 
   6918912000*betasv[{6, 0}, {8, 16}] + 
   174356582400*betasv[{6, 0}, {16, 8}] - (ee[8]*pinablaBarE[4, 4])/(2*y^8) + 
   1976832000*betasv[{0}, {16}]*zeta[7] + 
   (7907328000*betasv[{1}, {16}]*zeta[7])/y - 
   (3583008000*betasv[{2}, {16}]*zeta[7])/y^2 - 
   (5436288000*betasv[{3}, {16}]*zeta[7])/y^3 + 
   (285714000*betasv[{4}, {16}]*zeta[7])/y^4 + 
   (253281600*betasv[{5}, {16}]*zeta[7])/y^5 + 
   (9555975*betasv[{6}, {16}]*zeta[7])/y^6 + (143*zeta[15])/(256*y^7) - 
   (2837835*betasv[{0}, {8}]*zeta[15])/(8*y^8) + 
   (4099095*betasv[{1}, {8}]*zeta[15])/(4*y^9) - 
   (17342325*betasv[{2}, {8}]*zeta[15])/(128*y^10) - 
   (1576575*betasv[{3}, {8}]*zeta[15])/(64*y^11), 
 pinablaBarFm[4, 8, 7, 5]/y^10 -> 6918912000000*betasv[{0, 5}, {8, 16}] + 
   20203223040000*betasv[{1, 4}, {8, 16}] - 
   10516746240000*betasv[{2, 3}, {8, 16}] - 
   9299017728000*betasv[{2, 3}, {16, 8}] - 
   17823117312000*betasv[{3, 2}, {8, 16}] - 
   26347216896000*betasv[{3, 2}, {16, 8}] + 
   608864256000*betasv[{4, 1}, {8, 16}] + 31771643904000*
    betasv[{4, 1}, {16, 8}] + 608864256000*betasv[{5, 0}, {8, 16}] + 
   3874590720000*betasv[{5, 0}, {16, 8}] - (ee[8]*pinablaBarE[4, 5])/
    (2*y^10) - (127*pinablaBarE[4, 4]*pinablaBarE[8, 1])/(56*y^10) + 
   (3617*zeta[7])/1349460 - (43490304000*betasv[{0}, {16}]*zeta[7])/y - 
   (10872576000*betasv[{1}, {16}]*zeta[7])/y^2 + 
   (79567488000*betasv[{2}, {16}]*zeta[7])/y^3 + 
   (11737440000*betasv[{3}, {16}]*zeta[7])/y^4 - 
   (5637060000*betasv[{4}, {16}]*zeta[7])/y^5 - 
   (482625000*betasv[{5}, {16}]*zeta[7])/y^6 - (1573*zeta[15])/(1024*y^8) - 
   (7882875*betasv[{0}, {8}]*zeta[15])/(4*y^9) - 
   (64639575*betasv[{1}, {8}]*zeta[15])/(16*y^10) + 
   (26801775*betasv[{2}, {8}]*zeta[15])/(32*y^11) + 
   (4729725*betasv[{3}, {8}]*zeta[15])/(64*y^12), 
 pinablaBarFm[4, 8, 7, 6]/y^12 -> -219191132160000*betasv[{0, 4}, {8, 16}] - 
   239117598720000*betasv[{1, 3}, {8, 16}] + 
   74392141824000*betasv[{1, 3}, {16, 8}] + 340078362624000*
    betasv[{2, 2}, {8, 16}] + 427754815488000*betasv[{2, 2}, {16, 8}] + 
   132843110400000*betasv[{3, 1}, {8, 16}] - 
   297568567296000*betasv[{3, 1}, {16, 8}] - 
   14612742144000*betasv[{4, 0}, {8, 16}] - 204578390016000*
    betasv[{4, 0}, {16, 8}] - (ee[8]*pinablaBarE[4, 6])/(2*y^12) - 
   (155*pinablaBarE[4, 5]*pinablaBarE[8, 1])/(56*y^12) - 
   (503*pinablaBarE[4, 4]*pinablaBarE[8, 2])/(84*y^12) - 
   (3617*zeta[7])/(112455*y) + (260941824000*betasv[{0}, {16}]*zeta[7])/y^2 - 
   (593049600000*betasv[{1}, {16}]*zeta[7])/y^3 - 
   (379551744000*betasv[{2}, {16}]*zeta[7])/y^4 + 
   (66718080000*betasv[{3}, {16}]*zeta[7])/y^5 + 
   (15289560000*betasv[{4}, {16}]*zeta[7])/y^6 + (1573*zeta[15])/(768*y^9) + 
   (52026975*betasv[{0}, {8}]*zeta[15])/(2*y^10) + 
   (9459450*betasv[{1}, {8}]*zeta[15])/y^11 - 
   (108783675*betasv[{2}, {8}]*zeta[15])/(32*y^12) - 
   (4729725*betasv[{3}, {8}]*zeta[15])/(32*y^13), 
 pinablaBarFm[4, 8, 9, 0] -> -3603600*betasv[{3, 7}, {8, 16}] - 
   450450*betasv[{4, 6}, {8, 16}] + 3303300*betasv[{5, 5}, {8, 16}] + 
   750750*betasv[{6, 4}, {8, 16}] + 3603600*betasv[{7, 3}, {16, 8}] + 
   450450*betasv[{8, 2}, {16, 8}] - 3303300*betasv[{9, 1}, {16, 8}] - 
   750750*betasv[{10, 0}, {16, 8}] - 214500*betasv[{4}, {16}]*zeta[7] - 
   (235950*betasv[{5}, {16}]*zeta[7])/y + (32175*betasv[{6}, {16}]*zeta[7])/
    (4*y^2) + (32175*betasv[{7}, {16}]*zeta[7])/(2*y^3) - 
   (143*zeta[15])/(1658880*y^3) + (25025*betasv[{0}, {8}]*zeta[15])/
    (64*y^4) + (55055*betasv[{1}, {8}]*zeta[15])/(128*y^5) - 
   (15015*betasv[{2}, {8}]*zeta[15])/(1024*y^6) - 
   (15015*betasv[{3}, {8}]*zeta[15])/(512*y^7), 
 pinablaBarFm[4, 8, 9, 1]/y^2 -> 43243200*betasv[{2, 7}, {8, 16}] + 
   108108000*betasv[{3, 6}, {8, 16}] - 55255200*betasv[{4, 5}, {8, 16}] - 
   84084000*betasv[{5, 4}, {8, 16}] - 12012000*betasv[{6, 3}, {8, 16}] - 
   100900800*betasv[{6, 3}, {16, 8}] - 57657600*betasv[{7, 2}, {16, 8}] + 
   115315200*betasv[{8, 1}, {16, 8}] + 43243200*betasv[{9, 0}, {16, 8}] + 
   3432000*betasv[{3}, {16}]*zeta[7] + (6006000*betasv[{4}, {16}]*zeta[7])/
    y + (986700*betasv[{5}, {16}]*zeta[7])/y^2 - 
   (482625*betasv[{6}, {16}]*zeta[7])/y^3 - (96525*betasv[{7}, {16}]*zeta[7])/
    (2*y^4) + (143*zeta[15])/(92160*y^4) - (45045*betasv[{0}, {8}]*zeta[15])/
    (8*y^5) - (15015*betasv[{1}, {8}]*zeta[15])/(4*y^6) + 
   (15015*betasv[{2}, {8}]*zeta[15])/(32*y^7) + 
   (105105*betasv[{3}, {8}]*zeta[15])/(512*y^8), 
 pinablaBarFm[4, 8, 9, 2]/y^4 -> -345945600*betasv[{1, 7}, {8, 16}] - 
   2508105600*betasv[{2, 6}, {8, 16}] - 1710508800*betasv[{3, 5}, {8, 16}] + 
   2786784000*betasv[{4, 4}, {8, 16}] + 1633632000*betasv[{5, 3}, {8, 16}] + 
   2421619200*betasv[{5, 3}, {16, 8}] + 144144000*betasv[{6, 2}, {8, 16}] + 
   2825222400*betasv[{6, 2}, {16, 8}] - 3228825600*betasv[{7, 1}, {16, 8}] - 
   2018016000*betasv[{8, 0}, {16, 8}] - 41184000*betasv[{2}, {16}]*zeta[7] - 
   (116688000*betasv[{3}, {16}]*zeta[7])/y - 
   (49764000*betasv[{4}, {16}]*zeta[7])/y^2 + 
   (7636200*betasv[{5}, {16}]*zeta[7])/y^3 + 
   (2799225*betasv[{6}, {16}]*zeta[7])/y^4 + 
   (96525*betasv[{7}, {16}]*zeta[7])/y^5 - (1001*zeta[15])/(46080*y^5) + 
   (525525*betasv[{0}, {8}]*zeta[15])/(8*y^6) + 
   (105105*betasv[{1}, {8}]*zeta[15])/(4*y^7) - 
   (735735*betasv[{2}, {8}]*zeta[15])/(128*y^8) - 
   (315315*betasv[{3}, {8}]*zeta[15])/(256*y^9), 
 pinablaBarFm[4, 8, 9, 3]/y^6 -> 1383782400*betasv[{0, 7}, {8, 16}] + 
   29751321600*betasv[{1, 6}, {8, 16}] + 
   80720640000*betasv[{2, 5}, {8, 16}] - 
   10378368000*betasv[{3, 4}, {8, 16}] - 
   77261184000*betasv[{4, 3}, {8, 16}] - 
   48432384000*betasv[{4, 3}, {16, 8}] - 
   23063040000*betasv[{5, 2}, {8, 16}] - 
   96864768000*betasv[{5, 2}, {16, 8}] - 1153152000*betasv[{6, 1}, {8, 16}] + 
   67805337600*betasv[{6, 1}, {16, 8}] + 
   77491814400*betasv[{7, 0}, {16, 8}] + 329472000*betasv[{1}, {16}]*
    zeta[7] + (1647360000*betasv[{2}, {16}]*zeta[7])/y + 
   (1379664000*betasv[{3}, {16}]*zeta[7])/y^2 + 
   (46332000*betasv[{4}, {16}]*zeta[7])/y^3 - 
   (90090000*betasv[{5}, {16}]*zeta[7])/y^4 - 
   (8301150*betasv[{6}, {16}]*zeta[7])/y^5 - 
   (96525*betasv[{7}, {16}]*zeta[7])/y^6 + (11011*zeta[15])/(46080*y^6) - 
   (630630*betasv[{0}, {8}]*zeta[15])/y^7 - 
   (2207205*betasv[{1}, {8}]*zeta[15])/(16*y^8) + 
   (1576575*betasv[{2}, {8}]*zeta[15])/(32*y^9) + 
   (1576575*betasv[{3}, {8}]*zeta[15])/(256*y^10), 
 pinablaBarFm[4, 8, 9, 4]/y^8 -> -157751193600*betasv[{0, 6}, {8, 16}] - 
   1359796838400*betasv[{1, 5}, {8, 16}] - 
   1489872384000*betasv[{2, 4}, {8, 16}] + 
   1402232832000*betasv[{3, 3}, {8, 16}] + 
   774918144000*betasv[{3, 3}, {16, 8}] + 
   1388395008000*betasv[{4, 2}, {8, 16}] + 
   2518483968000*betasv[{4, 2}, {16, 8}] + 
   212179968000*betasv[{5, 1}, {8, 16}] - 
   852409958400*betasv[{5, 1}, {16, 8}] + 
   4612608000*betasv[{6, 0}, {8, 16}] - 2440992153600*
    betasv[{6, 0}, {16, 8}] - (ee[8]*pinablaBarE[4, 4])/(2*y^8) - 
   1317888000*betasv[{0}, {16}]*zeta[7] - 
   (15155712000*betasv[{1}, {16}]*zeta[7])/y - 
   (24792768000*betasv[{2}, {16}]*zeta[7])/y^2 - 
   (6259968000*betasv[{3}, {16}]*zeta[7])/y^3 + 
   (1662804000*betasv[{4}, {16}]*zeta[7])/y^4 + 
   (379407600*betasv[{5}, {16}]*zeta[7])/y^5 + 
   (11003850*betasv[{6}, {16}]*zeta[7])/y^6 - (1573*zeta[15])/(768*y^7) + 
   (19864845*betasv[{0}, {8}]*zeta[15])/(4*y^8) + 
   (3468465*betasv[{1}, {8}]*zeta[15])/(8*y^9) - 
   (20495475*betasv[{2}, {8}]*zeta[15])/(64*y^10) - 
   (1576575*betasv[{3}, {8}]*zeta[15])/(64*y^11), 
 pinablaBarFm[4, 8, 9, 5]/y^10 -> 9225216000000*betasv[{0, 5}, {8, 16}] + 
   39114915840000*betasv[{1, 4}, {8, 16}] + 
   7011164160000*betasv[{2, 3}, {8, 16}] - 
   9299017728000*betasv[{2, 3}, {16, 8}] - 
   39041114112000*betasv[{3, 2}, {8, 16}] - 
   49594761216000*betasv[{3, 2}, {16, 8}] - 
   15350759424000*betasv[{4, 1}, {8, 16}] - 
   3099672576000*betasv[{4, 1}, {16, 8}] - 
   959422464000*betasv[{5, 0}, {8, 16}] + 61993451520000*
    betasv[{5, 0}, {16, 8}] - (ee[8]*pinablaBarE[4, 5])/(2*y^10) - 
   (71*pinablaBarE[4, 4]*pinablaBarE[8, 1])/(28*y^10) - 
   (3617*zeta[7])/2024190 + (68530176000*betasv[{0}, {16}]*zeta[7])/y + 
   (274120704000*betasv[{1}, {16}]*zeta[7])/y^2 + 
   (174290688000*betasv[{2}, {16}]*zeta[7])/y^3 - 
   (7824960000*betasv[{3}, {16}]*zeta[7])/y^4 - 
   (10913760000*betasv[{4}, {16}]*zeta[7])/y^5 - 
   (643500000*betasv[{5}, {16}]*zeta[7])/y^6 + (20449*zeta[15])/(1536*y^8) - 
   (31531500*betasv[{0}, {8}]*zeta[15])/y^9 + 
   (1576575*betasv[{1}, {8}]*zeta[15])/(4*y^10) + 
   (1576575*betasv[{2}, {8}]*zeta[15])/y^11 + 
   (4729725*betasv[{3}, {8}]*zeta[15])/(64*y^12), 
 pinablaBarFm[4, 8, 9, 6]/y^12 -> -340963983360000*betasv[{0, 4}, {8, 16}] - 
   681927966720000*betasv[{1, 3}, {8, 16}] + 
   74392141824000*betasv[{1, 3}, {16, 8}] + 384359399424000*
    betasv[{2, 2}, {8, 16}] + 706725347328000*betasv[{2, 2}, {16, 8}] + 
   557941063680000*betasv[{3, 1}, {8, 16}] + 
   446352850944000*betasv[{3, 1}, {16, 8}] + 
   80591486976000*betasv[{4, 0}, {8, 16}] - 1227470340096000*
    betasv[{4, 0}, {16, 8}] - (ee[8]*pinablaBarE[4, 6])/(2*y^12) - 
   (85*pinablaBarE[4, 5]*pinablaBarE[8, 1])/(28*y^12) - 
   (1889*pinablaBarE[4, 4]*pinablaBarE[8, 2])/(252*y^12) + 
   (3617*zeta[7])/(48195*y) - (1439133696000*betasv[{0}, {16}]*zeta[7])/y^2 - 
   (2490808320000*betasv[{1}, {16}]*zeta[7])/y^3 - 
   (428972544000*betasv[{2}, {16}]*zeta[7])/y^4 + 
   (190270080000*betasv[{3}, {16}]*zeta[7])/y^5 + 
   (23783760000*betasv[{4}, {16}]*zeta[7])/y^6 - 
   (143143*zeta[15])/(2304*y^9) + (156080925*betasv[{0}, {8}]*zeta[15])/
    y^10 - (14189175*betasv[{1}, {8}]*zeta[15])/y^11 - 
   (89864775*betasv[{2}, {8}]*zeta[15])/(16*y^12) - 
   (4729725*betasv[{3}, {8}]*zeta[15])/(32*y^13), 
 pinablaBarFm[4, 8, 9, 7]/y^14 -> 8183135600640000*betasv[{0, 3}, {8, 16}] - 
   297568567296000*betasv[{0, 3}, {16, 8}] + 5108260405248000*
    betasv[{1, 2}, {8, 16}] - 6546508480512000*betasv[{1, 2}, {16, 8}] - 
   9770167959552000*betasv[{2, 1}, {8, 16}] - 
   11010036989952000*betasv[{2, 1}, {16, 8}] - 
   3521228046336000*betasv[{3, 0}, {8, 16}] + 
   17854114037760000*betasv[{3, 0}, {16, 8}] - (ee[8]*pinablaBarE[4, 7])/
    (2*y^14) - (99*pinablaBarE[4, 6]*pinablaBarE[8, 1])/(28*y^14) - 
   (1327*pinablaBarE[4, 5]*pinablaBarE[8, 2])/(126*y^14) - 
   (4199*pinablaBarE[4, 4]*pinablaBarE[8, 3])/(252*y^14) - 
   (3617*zeta[7])/(3213*y^2) + (15719768064000*betasv[{0}, {16}]*zeta[7])/
    y^3 + (10904205312000*betasv[{1}, {16}]*zeta[7])/y^4 - 
   (1425295872000*betasv[{2}, {16}]*zeta[7])/y^5 - 
   (570810240000*betasv[{3}, {16}]*zeta[7])/y^6 + 
   (143143*zeta[15])/(768*y^10) - (567567000*betasv[{0}, {8}]*zeta[15])/
    y^11 + (174999825*betasv[{1}, {8}]*zeta[15])/(2*y^12) + 
   (52026975*betasv[{2}, {8}]*zeta[15])/(4*y^13) + 
   (4729725*betasv[{3}, {8}]*zeta[15])/(32*y^14), 
 pinablaBarFm[4, 8, 9, 8]/y^16 -> 
  -118630668828672000*betasv[{0, 2}, {8, 16}] + 
   29756856729600000*betasv[{0, 2}, {16, 8}] + 
   37295260434432000*betasv[{1, 1}, {8, 16}] + 
   140452363763712000*betasv[{1, 1}, {16, 8}] + 
   81335408394240000*betasv[{2, 0}, {8, 16}] - 
   170209220493312000*betasv[{2, 0}, {16, 8}] - (ee[8]*pinablaBarE[4, 8])/
    (2*y^16) - (113*pinablaBarE[4, 7]*pinablaBarE[8, 1])/(28*y^16) - 
   (3545*pinablaBarE[4, 6]*pinablaBarE[8, 2])/(252*y^16) - 
   (979*pinablaBarE[4, 5]*pinablaBarE[8, 3])/(36*y^16) - 
   (1916*pinablaBarE[4, 4]*pinablaBarE[8, 4])/(63*y^16) + 
   (ee[4]*pinablaBarE[8, 8])/(2*y^16) + (57872*zeta[7])/(9639*y^3) - 
   (90776125440000*betasv[{0}, {16}]*zeta[7])/y^4 - 
   (10406043648000*betasv[{1}, {16}]*zeta[7])/y^5 + 
   (8275018752000*betasv[{2}, {16}]*zeta[7])/y^6 - 
   (13013*zeta[15])/(48*y^11) + (1352701350*betasv[{0}, {8}]*zeta[15])/y^12 - 
   (279053775*betasv[{1}, {8}]*zeta[15])/y^13 - 
   (118243125*betasv[{2}, {8}]*zeta[15])/(8*y^14), 
 pinablaBarFm[4, 8, 11, 0] -> -3603600*betasv[{3, 7}, {8, 16}] - 
   4729725*betasv[{4, 6}, {8, 16}] - 1261260*betasv[{5, 5}, {8, 16}] - 
   105105*betasv[{6, 4}, {8, 16}] + 3603600*betasv[{7, 3}, {16, 8}] + 
   4729725*betasv[{8, 2}, {16, 8}] + 1261260*betasv[{9, 1}, {16, 8}] + 
   105105*betasv[{10, 0}, {16, 8}] + 30030*betasv[{4}, {16}]*zeta[7] + 
   (90090*betasv[{5}, {16}]*zeta[7])/y + (675675*betasv[{6}, {16}]*zeta[7])/
    (8*y^2) + (32175*betasv[{7}, {16}]*zeta[7])/(2*y^3) + 
   (143*zeta[15])/(19353600*y^3) - (7007*betasv[{0}, {8}]*zeta[15])/
    (128*y^4) - (21021*betasv[{1}, {8}]*zeta[15])/(128*y^5) - 
   (315315*betasv[{2}, {8}]*zeta[15])/(2048*y^6) - 
   (15015*betasv[{3}, {8}]*zeta[15])/(512*y^7), 
 pinablaBarFm[4, 8, 11, 1]/y^2 -> 43243200*betasv[{2, 7}, {8, 16}] + 
   176576400*betasv[{3, 6}, {8, 16}] + 138738600*betasv[{4, 5}, {8, 16}] + 
   27747720*betasv[{5, 4}, {8, 16}] + 1681680*betasv[{6, 3}, {8, 16}] - 
   100900800*betasv[{6, 3}, {16, 8}] - 194594400*betasv[{7, 2}, {16, 8}] - 
   83243160*betasv[{8, 1}, {16, 8}] - 9249240*betasv[{9, 0}, {16, 8}] - 
   480480*betasv[{3}, {16}]*zeta[7] - (1981980*betasv[{4}, {16}]*zeta[7])/y - 
   (2477475*betasv[{5}, {16}]*zeta[7])/y^2 - 
   (1576575*betasv[{6}, {16}]*zeta[7])/(2*y^3) - 
   (96525*betasv[{7}, {16}]*zeta[7])/(2*y^4) - 
   (1573*zeta[15])/(7741440*y^4) + (77077*betasv[{0}, {8}]*zeta[15])/
    (64*y^5) + (693693*betasv[{1}, {8}]*zeta[15])/(256*y^6) + 
   (405405*betasv[{2}, {8}]*zeta[15])/(256*y^7) + 
   (105105*betasv[{3}, {8}]*zeta[15])/(512*y^8), 
 pinablaBarFm[4, 8, 11, 2]/y^4 -> -345945600*betasv[{1, 7}, {8, 16}] - 
   3329726400*betasv[{2, 6}, {8, 16}] - 6457651200*betasv[{3, 5}, {8, 16}] - 
   3329726400*betasv[{4, 4}, {8, 16}] - 484323840*betasv[{5, 3}, {8, 16}] + 
   2421619200*betasv[{5, 3}, {16, 8}] - 20180160*betasv[{6, 2}, {8, 16}] + 
   6659452800*betasv[{6, 2}, {16, 8}] + 4220536320*betasv[{7, 1}, {16, 8}] + 
   665945280*betasv[{8, 0}, {16, 8}] + 5765760*betasv[{2}, {16}]*zeta[7] + 
   (34594560*betasv[{3}, {16}]*zeta[7])/y + 
   (59459400*betasv[{4}, {16}]*zeta[7])/y^2 + 
   (28828800*betasv[{5}, {16}]*zeta[7])/y^3 + 
   (7432425*betasv[{6}, {16}]*zeta[7])/(2*y^4) + 
   (96525*betasv[{7}, {16}]*zeta[7])/y^5 + (1573*zeta[15])/(358400*y^5) - 
   (693693*betasv[{0}, {8}]*zeta[15])/(32*y^6) - 
   (549549*betasv[{1}, {8}]*zeta[15])/(16*y^7) - 
   (3468465*betasv[{2}, {8}]*zeta[15])/(256*y^8) - 
   (315315*betasv[{3}, {8}]*zeta[15])/(256*y^9), 
 pinablaBarFm[4, 8, 11, 3]/y^6 -> 1383782400*betasv[{0, 7}, {8, 16}] + 
   36324288000*betasv[{1, 6}, {8, 16}] + 
   157405248000*betasv[{2, 5}, {8, 16}] + 
   182428646400*betasv[{3, 4}, {8, 16}] + 
   62962099200*betasv[{4, 3}, {8, 16}] - 
   48432384000*betasv[{4, 3}, {16, 8}] + 6296209920*betasv[{5, 2}, {8, 16}] - 
   188886297600*betasv[{5, 2}, {16, 8}] + 161441280*betasv[{6, 1}, {8, 16}] - 
   171450639360*betasv[{6, 1}, {16, 8}] - 
   38192394240*betasv[{7, 0}, {16, 8}] - 46126080*betasv[{1}, {16}]*zeta[7] - 
   (449729280*betasv[{2}, {16}]*zeta[7])/y - 
   (1124323200*betasv[{3}, {16}]*zeta[7])/y^2 - 
   (814413600*betasv[{4}, {16}]*zeta[7])/y^3 - 
   (175675500*betasv[{5}, {16}]*zeta[7])/y^4 - 
   (10135125*betasv[{6}, {16}]*zeta[7])/y^5 - 
   (96525*betasv[{7}, {16}]*zeta[7])/y^6 - (20449*zeta[15])/(268800*y^6) + 
   (621621*betasv[{0}, {8}]*zeta[15])/(2*y^7) + 
   (11162151*betasv[{1}, {8}]*zeta[15])/(32*y^8) + 
   (12297285*betasv[{2}, {8}]*zeta[15])/(128*y^9) + 
   (1576575*betasv[{3}, {8}]*zeta[15])/(256*y^10), 
 pinablaBarFm[4, 8, 11, 4]/y^8 -> -184043059200*betasv[{0, 6}, {8, 16}] - 
   2131024896000*betasv[{1, 5}, {8, 16}] - 
   5337248716800*betasv[{2, 4}, {8, 16}] - 
   3926251929600*betasv[{3, 3}, {8, 16}] + 
   774918144000*betasv[{3, 3}, {16, 8}] - 
   881469388800*betasv[{4, 2}, {8, 16}] + 
   4358914560000*betasv[{4, 2}, {16, 8}] - 
   54244270080*betasv[{5, 1}, {8, 16}] + 5625905725440*
    betasv[{5, 1}, {16, 8}] - 645765120*betasv[{6, 0}, {8, 16}] + 
   1755189596160*betasv[{6, 0}, {16, 8}] - (ee[8]*pinablaBarE[4, 4])/
    (2*y^8) + 184504320*betasv[{0}, {16}]*zeta[7] + 
   (3874590720*betasv[{1}, {16}]*zeta[7])/y + 
   (15740524800*betasv[{2}, {16}]*zeta[7])/y^2 + 
   (17527910400*betasv[{3}, {16}]*zeta[7])/y^3 + 
   (5956750800*betasv[{4}, {16}]*zeta[7])/y^4 + 
   (594594000*betasv[{5}, {16}]*zeta[7])/y^5 + 
   (12837825*betasv[{6}, {16}]*zeta[7])/y^6 + (20449*zeta[15])/(19200*y^7) - 
   (28567539*betasv[{0}, {8}]*zeta[15])/(8*y^8) - 
   (22891869*betasv[{1}, {8}]*zeta[15])/(8*y^9) - 
   (70945875*betasv[{2}, {8}]*zeta[15])/(128*y^10) - 
   (1576575*betasv[{3}, {8}]*zeta[15])/(64*y^11), 
 pinablaBarFm[4, 8, 11, 5]/y^10 -> 12941133004800*betasv[{0, 5}, {8, 16}] + 
   85318487654400*betasv[{1, 4}, {8, 16}] + 132511002624000*
    betasv[{2, 3}, {8, 16}] - 9299017728000*betasv[{2, 3}, {16, 8}] + 
   61218533376000*betasv[{3, 2}, {8, 16}] - 
   79041650688000*betasv[{3, 2}, {16, 8}] + 
   8136640512000*betasv[{4, 1}, {8, 16}] - 147389430988800*
    betasv[{4, 1}, {16, 8}] + 232475443200*betasv[{5, 0}, {8, 16}] - 
   64628173209600*betasv[{5, 0}, {16, 8}] - (ee[8]*pinablaBarE[4, 5])/
    (2*y^10) - (23*pinablaBarE[4, 4]*pinablaBarE[8, 1])/(8*y^10) + 
   (3617*zeta[7])/14458500 - (16605388800*betasv[{0}, {16}]*zeta[7])/y - 
   (145297152000*betasv[{1}, {16}]*zeta[7])/y^2 - 
   (273297024000*betasv[{2}, {16}]*zeta[7])/y^3 - 
   (147891744000*betasv[{3}, {16}]*zeta[7])/y^4 - 
   (23805381600*betasv[{4}, {16}]*zeta[7])/y^5 - 
   (902701800*betasv[{5}, {16}]*zeta[7])/y^6 - (61347*zeta[15])/(5120*y^8) + 
   (131486355*betasv[{0}, {8}]*zeta[15])/(4*y^9) + 
   (299864565*betasv[{1}, {8}]*zeta[15])/(16*y^10) + 
   (80405325*betasv[{2}, {8}]*zeta[15])/(32*y^11) + 
   (4729725*betasv[{3}, {8}]*zeta[15])/(64*y^12), 
 pinablaBarFm[4, 8, 11, 6]/y^12 -> -600096610713600*betasv[{0, 4}, {8, 16}] - 
   2425183823462400*betasv[{1, 3}, {8, 16}] + 
   74392141824000*betasv[{1, 3}, {16, 8}] - 2324754432000000*
    betasv[{2, 2}, {8, 16}] + 1060088020992000*betasv[{2, 2}, {16, 8}] - 
   619934515200000*betasv[{3, 1}, {8, 16}] + 2990564101324800*
    betasv[{3, 1}, {16, 8}] - 37196070912000*betasv[{4, 0}, {8, 16}] + 
   1882121188147200*betasv[{4, 0}, {16, 8}] - (ee[8]*pinablaBarE[4, 6])/
    (2*y^12) - (27*pinablaBarE[4, 5]*pinablaBarE[8, 1])/(8*y^12) - 
   (59*pinablaBarE[4, 4]*pinablaBarE[8, 2])/(6*y^12) - 
   (14468*zeta[7])/(722925*y) + (664215552000*betasv[{0}, {16}]*zeta[7])/
    y^2 + (2767564800000*betasv[{1}, {16}]*zeta[7])/y^3 + 
   (2594592000000*betasv[{2}, {16}]*zeta[7])/y^4 + 
   (676669593600*betasv[{3}, {16}]*zeta[7])/y^5 + 
   (41859417600*betasv[{4}, {16}]*zeta[7])/y^6 + (20449*zeta[15])/(192*y^9) - 
   (239324085*betasv[{0}, {8}]*zeta[15])/y^10 - 
   (190134945*betasv[{1}, {8}]*zeta[15])/(2*y^11) - 
   (269594325*betasv[{2}, {8}]*zeta[15])/(32*y^12) - 
   (4729725*betasv[{3}, {8}]*zeta[15])/(32*y^13), 
 pinablaBarFm[4, 8, 11, 7]/y^14 -> 
  19302281065267200*betasv[{0, 3}, {8, 16}] - 
   297568567296000*betasv[{0, 3}, {16, 8}] + 47700241337548800*
    betasv[{1, 2}, {8, 16}] - 9373409869824000*betasv[{1, 2}, {16, 8}] + 
   26037249638400000*betasv[{2, 1}, {8, 16}] - 
   44367473383833600*betasv[{2, 1}, {16, 8}] + 
   3074875195392000*betasv[{3, 0}, {8, 16}] - 
   42076195415654400*betasv[{3, 0}, {16, 8}] - (ee[8]*pinablaBarE[4, 7])/
    (2*y^14) - (31*pinablaBarE[4, 6]*pinablaBarE[8, 1])/(8*y^14) - 
   (317*pinablaBarE[4, 5]*pinablaBarE[8, 2])/(24*y^14) - 
   (779*pinablaBarE[4, 4]*pinablaBarE[8, 3])/(30*y^14) + 
   (28936*zeta[7])/(42525*y^2) - (13727121408000*betasv[{0}, {16}]*zeta[7])/
    y^3 - (29059430400000*betasv[{1}, {16}]*zeta[7])/y^4 - 
   (13309219123200*betasv[{2}, {16}]*zeta[7])/y^5 - 
   (1346420275200*betasv[{3}, {16}]*zeta[7])/y^6 - 
   (347633*zeta[15])/(480*y^10) + (1337566230*betasv[{0}, {8}]*zeta[15])/
    y^11 + (1410403995*betasv[{1}, {8}]*zeta[15])/(4*y^12) + 
   (297972675*betasv[{2}, {8}]*zeta[15])/(16*y^13) + 
   (4729725*betasv[{3}, {8}]*zeta[15])/(32*y^14), 
 pinablaBarFm[4, 8, 11, 8]/y^16 -> 
  -422428338133401600*betasv[{0, 2}, {8, 16}] + 
   41064462286848000*betasv[{0, 2}, {16, 8}] - 
   589899927807590400*betasv[{1, 1}, {8, 16}] + 
   429927066029260800*betasv[{1, 1}, {16, 8}] - 
   141047500898304000*betasv[{2, 0}, {8, 16}] + 
   682384238523187200*betasv[{2, 0}, {16, 8}] - (ee[8]*pinablaBarE[4, 8])/
    (2*y^16) - (35*pinablaBarE[4, 7]*pinablaBarE[8, 1])/(8*y^16) - 
   (205*pinablaBarE[4, 6]*pinablaBarE[8, 2])/(12*y^16) - 
   (1567*pinablaBarE[4, 5]*pinablaBarE[8, 3])/(40*y^16) - 
   (292*pinablaBarE[4, 4]*pinablaBarE[8, 4])/(5*y^16) + 
   (ee[4]*pinablaBarE[8, 8])/(2*y^16) - (57872*zeta[7])/(4725*y^3) + 
   (157419085824000*betasv[{0}, {16}]*zeta[7])/y^4 + 
   (164592613785600*betasv[{1}, {16}]*zeta[7])/y^5 + 
   (29466262425600*betasv[{2}, {16}]*zeta[7])/y^6 + 
   (284427*zeta[15])/(80*y^11) - (5423102685*betasv[{0}, {8}]*zeta[15])/
    y^12 - (854188335*betasv[{1}, {8}]*zeta[15])/y^13 - 
   (326351025*betasv[{2}, {8}]*zeta[15])/(16*y^14), 
 pinablaBarFm[4, 8, 11, 9]/y^18 -> 
  5739026416297574400*betasv[{0, 1}, {8, 16}] - 
   2048223962411827200*betasv[{0, 1}, {16, 8}] + 
   3487979718416793600*betasv[{1, 0}, {8, 16}] - 
   7178782172302540800*betasv[{1, 0}, {16, 8}] - (ee[8]*pinablaBarE[4, 9])/
    (2*y^18) - (39*pinablaBarE[4, 8]*pinablaBarE[8, 1])/(8*y^18) - 
   (515*pinablaBarE[4, 7]*pinablaBarE[8, 2])/(24*y^18) - 
   (6751*pinablaBarE[4, 6]*pinablaBarE[8, 3])/(120*y^18) - 
   (3903*pinablaBarE[4, 5]*pinablaBarE[8, 4])/(40*y^18) - 
   (2351*pinablaBarE[4, 4]*pinablaBarE[8, 5])/(20*y^18) + 
   (25*pinablaBarE[4, 1]*pinablaBarE[8, 8])/(4*y^18) + 
   (ee[4]*pinablaBarE[8, 9])/(2*y^18) + (549784*zeta[7])/(4725*y^4) - 
   (973208626790400*betasv[{0}, {16}]*zeta[7])/y^5 - 
   (400322713190400*betasv[{1}, {16}]*zeta[7])/y^6 - 
   (1801371*zeta[15])/(160*y^12) + (14262958710*betasv[{0}, {8}]*zeta[15])/
    y^13 + (2034727695*betasv[{1}, {8}]*zeta[15])/(2*y^14), 
 pinablaBarFm[4, 8, 11, 10]/y^20 -> 
  -36908024538857472000*betasv[{0, 0}, {8, 16}] + 
   36908024538857472000*betasv[{0, 0}, {16, 8}] - 
   (ee[8]*pinablaBarE[4, 10])/(2*y^20) - 
   (43*pinablaBarE[4, 9]*pinablaBarE[8, 1])/(8*y^20) - 
   (79*pinablaBarE[4, 8]*pinablaBarE[8, 2])/(3*y^20) - 
   (4663*pinablaBarE[4, 7]*pinablaBarE[8, 3])/(60*y^20) - 
   (923*pinablaBarE[4, 6]*pinablaBarE[8, 4])/(6*y^20) - 
   (1721*pinablaBarE[4, 5]*pinablaBarE[8, 5])/(8*y^20) - 
   (218*pinablaBarE[4, 4]*pinablaBarE[8, 6])/y^20 + 
   (421*pinablaBarE[4, 2]*pinablaBarE[8, 8])/(10*y^20) + 
   (27*pinablaBarE[4, 1]*pinablaBarE[8, 9])/(4*y^20) + 
   (ee[4]*pinablaBarE[8, 10])/(2*y^20) - (2199136*zeta[7])/(4725*y^5) + 
   (2574499479552000*betasv[{0}, {16}]*zeta[7])/y^6 + 
   (138567*zeta[15])/(8*y^13) - (18332414100*betasv[{0}, {8}]*zeta[15])/y^14, 
 pinablaBarFm[4, 9, 6, 0] -> -15315300*betasv[{3, 8}, {8, 18}] + 
   22972950*betasv[{4, 7}, {8, 18}] - 9189180*betasv[{5, 6}, {8, 18}] + 
   1531530*betasv[{6, 5}, {8, 18}] + 15315300*betasv[{8, 3}, {18, 8}] - 
   22972950*betasv[{9, 2}, {18, 8}] + 9189180*betasv[{10, 1}, {18, 8}] - 
   1531530*betasv[{11, 0}, {18, 8}] - (31364905*betasv[{5}, {12}]*zeta[7])/
    8822688 - 437580*betasv[{5}, {18}]*zeta[7] + 
   (656370*betasv[{6}, {18}]*zeta[7])/y - (1640925*betasv[{7}, {18}]*zeta[7])/
    (4*y^2) + (546975*betasv[{8}, {18}]*zeta[7])/(8*y^3) - 
   (143*zeta[17])/(491520*y^4) + (45045*betasv[{0}, {8}]*zeta[17])/
    (256*y^5) - (135135*betasv[{1}, {8}]*zeta[17])/(512*y^6) + 
   (675675*betasv[{2}, {8}]*zeta[17])/(4096*y^7) - 
   (225225*betasv[{3}, {8}]*zeta[17])/(8192*y^8), 
 pinablaBarFm[4, 9, 6, 1]/y^2 -> 183783600*betasv[{2, 8}, {8, 18}] + 
   122522400*betasv[{3, 7}, {8, 18}] - 459459000*betasv[{4, 6}, {8, 18}] + 
   183783600*betasv[{5, 5}, {8, 18}] - 30630600*betasv[{6, 4}, {8, 18}] - 
   490089600*betasv[{7, 3}, {18, 8}] + 643242600*betasv[{8, 2}, {18, 8}] - 
   183783600*betasv[{9, 1}, {18, 8}] + 30630600*betasv[{10, 0}, {18, 8}] + 
   (156824525*betasv[{4}, {12}]*zeta[7])/2205672 + 
   8751600*betasv[{4}, {18}]*zeta[7] - (13127400*betasv[{5}, {18}]*zeta[7])/
    y + (8204625*betasv[{6}, {18}]*zeta[7])/y^2 - 
   (546975*betasv[{7}, {18}]*zeta[7])/y^3 - 
   (1640925*betasv[{8}, {18}]*zeta[7])/(8*y^4) + (143*zeta[17])/(81920*y^5) - 
   (225225*betasv[{0}, {8}]*zeta[17])/(256*y^6) + 
   (675675*betasv[{1}, {8}]*zeta[17])/(512*y^7) - 
   (4729725*betasv[{2}, {8}]*zeta[17])/(4096*y^8) + 
   (225225*betasv[{3}, {8}]*zeta[17])/(1024*y^9), 
 pinablaBarFm[4, 9, 6, 2]/y^4 -> -1470268800*betasv[{1, 8}, {8, 18}] - 
   7351344000*betasv[{2, 7}, {8, 18}] + 3920716800*betasv[{3, 6}, {8, 18}] + 
   7351344000*betasv[{4, 5}, {8, 18}] - 2940537600*betasv[{5, 4}, {8, 18}] + 
   490089600*betasv[{6, 3}, {8, 18}] + 13722508800*betasv[{6, 3}, {18, 8}] - 
   14702688000*betasv[{7, 2}, {18, 8}] + 1470268800*betasv[{8, 1}, {18, 8}] - 
   490089600*betasv[{9, 0}, {18, 8}] - (313649050*betasv[{3}, {12}]*zeta[7])/
    275709 - 140025600*betasv[{3}, {18}]*zeta[7] + 
   (210038400*betasv[{4}, {18}]*zeta[7])/y - 
   (131274000*betasv[{5}, {18}]*zeta[7])/y^2 - 
   (17503200*betasv[{6}, {18}]*zeta[7])/y^3 + 
   (8204625*betasv[{7}, {18}]*zeta[7])/y^4 + 
   (1640925*betasv[{8}, {18}]*zeta[7])/(4*y^5) - 
   (1001*zeta[17])/(122880*y^6) + (225225*betasv[{0}, {8}]*zeta[17])/
    (64*y^7) - (675675*betasv[{1}, {8}]*zeta[17])/(256*y^8) + 
   (3378375*betasv[{2}, {8}]*zeta[17])/(512*y^9) - 
   (1576575*betasv[{3}, {8}]*zeta[17])/(1024*y^10), 
 pinablaBarFm[4, 9, 6, 3]/y^6 -> 5881075200*betasv[{0, 8}, {8, 18}] + 
   105859353600*betasv[{1, 7}, {8, 18}] + 
   158789030400*betasv[{2, 6}, {8, 18}] - 
   211718707200*betasv[{3, 5}, {8, 18}] - 
   88216128000*betasv[{4, 4}, {8, 18}] + 
   35286451200*betasv[{5, 3}, {8, 18}] - 
   329340211200*betasv[{5, 3}, {18, 8}] - 
   5881075200*betasv[{6, 2}, {8, 18}] + 
   247005158400*betasv[{6, 2}, {18, 8}] + 
   70572902400*betasv[{7, 1}, {18, 8}] + 
   11762150400*betasv[{8, 0}, {18, 8}] + 
   (1254596200*betasv[{2}, {12}]*zeta[7])/91903 + 
   1680307200*betasv[{2}, {18}]*zeta[7] - 
   (2520460800*betasv[{3}, {18}]*zeta[7])/y + 
   (1575288000*betasv[{4}, {18}]*zeta[7])/y^2 + 
   (945172800*betasv[{5}, {18}]*zeta[7])/y^3 - 
   (177219900*betasv[{6}, {18}]*zeta[7])/y^4 - 
   (29536650*betasv[{7}, {18}]*zeta[7])/y^5 - 
   (1640925*betasv[{8}, {18}]*zeta[7])/(4*y^6) + (143*zeta[17])/(5120*y^7) - 
   (675675*betasv[{0}, {8}]*zeta[17])/(32*y^8) - 
   (2027025*betasv[{1}, {8}]*zeta[17])/(64*y^9) - 
   (14189175*betasv[{2}, {8}]*zeta[17])/(512*y^10) + 
   (4729725*betasv[{3}, {8}]*zeta[17])/(512*y^11), 
 pinablaBarFm[4, 9, 6, 4]/y^8 -> -611631820800*betasv[{0, 7}, {8, 18}] - 
   4234374144000*betasv[{1, 6}, {8, 18}] - 
   1270312243200*betasv[{2, 5}, {8, 18}] + 
   5645832192000*betasv[{3, 4}, {8, 18}] + 
   705729024000*betasv[{4, 3}, {8, 18}] + 
   6586804224000*betasv[{4, 3}, {18, 8}] - 
   282291609600*betasv[{5, 2}, {8, 18}] - 
   1976041267200*betasv[{5, 2}, {18, 8}] + 
   47048601600*betasv[{6, 1}, {8, 18}] - 3952082534400*
    betasv[{6, 1}, {18, 8}] - 658680422400*betasv[{7, 0}, {18, 8}] - 
   (ee[9]*pinablaBarE[4, 4])/(2*y^8) - 
   (10036769600*betasv[{1}, {12}]*zeta[7])/91903 - 
   13442457600*betasv[{1}, {18}]*zeta[7] + 
   (20163686400*betasv[{2}, {18}]*zeta[7])/y - 
   (12602304000*betasv[{3}, {18}]*zeta[7])/y^2 - 
   (25204608000*betasv[{4}, {18}]*zeta[7])/y^3 + 
   (1417759200*betasv[{5}, {18}]*zeta[7])/y^4 + 
   (1181466000*betasv[{6}, {18}]*zeta[7])/y^5 + 
   (42664050*betasv[{7}, {18}]*zeta[7])/y^6 - (1287*zeta[17])/(20480*y^8) + 
   (4729725*betasv[{0}, {8}]*zeta[17])/(16*y^9) + 
   (14189175*betasv[{1}, {8}]*zeta[17])/(32*y^10) + 
   (14189175*betasv[{2}, {8}]*zeta[17])/(256*y^11) - 
   (23648625*betasv[{3}, {8}]*zeta[17])/(512*y^12), 
 pinablaBarFm[4, 9, 6, 5]/y^10 -> 34063187558400*betasv[{0, 6}, {8, 18}] + 
   111787477401600*betasv[{1, 5}, {8, 18}] - 
   42343741440000*betasv[{2, 4}, {8, 18}] - 101624979456000*
    betasv[{3, 3}, {8, 18}] - 105388867584000*betasv[{3, 3}, {18, 8}] - 
   2822916096000*betasv[{4, 2}, {8, 18}] - 
   39520825344000*betasv[{4, 2}, {18, 8}] + 
   1129166438400*betasv[{5, 1}, {8, 18}] + 110658310963200*
    betasv[{5, 1}, {18, 8}] - 188194406400*betasv[{6, 0}, {8, 18}] + 
   34251381964800*betasv[{6, 0}, {18, 8}] - (ee[9]*pinablaBarE[4, 5])/
    (2*y^10) - (17*pinablaBarE[4, 4]*pinablaBarE[9, 1])/(8*y^10) + 
   (40147078400*betasv[{0}, {12}]*zeta[7])/91903 + 
   53769830400*betasv[{0}, {18}]*zeta[7] - 
   (80654745600*betasv[{1}, {18}]*zeta[7])/y + 
   (50409216000*betasv[{2}, {18}]*zeta[7])/y^2 + 
   (453682944000*betasv[{3}, {18}]*zeta[7])/y^3 + 
   (47258640000*betasv[{4}, {18}]*zeta[7])/y^4 - 
   (31190702400*betasv[{5}, {18}]*zeta[7])/y^5 - 
   (2376059400*betasv[{6}, {18}]*zeta[7])/y^6 + (143*zeta[17])/(2048*y^9) - 
   (61486425*betasv[{0}, {8}]*zeta[17])/(16*y^10) - 
   (99324225*betasv[{1}, {8}]*zeta[17])/(32*y^11) + 
   (70945875*betasv[{2}, {8}]*zeta[17])/(256*y^12) + 
   (23648625*betasv[{3}, {8}]*zeta[17])/(128*y^13), 
 pinablaBarFm[4, 9, 8, 0] -> -15315300*betasv[{3, 8}, {8, 18}] + 
   11911900*betasv[{4, 7}, {8, 18}] + 8508500*betasv[{5, 6}, {8, 18}] - 
   5105100*betasv[{6, 5}, {8, 18}] + 15315300*betasv[{8, 3}, {18, 8}] - 
   11911900*betasv[{9, 2}, {18, 8}] - 8508500*betasv[{10, 1}, {18, 8}] + 
   5105100*betasv[{11, 0}, {18, 8}] + 1458600*betasv[{5}, {18}]*zeta[7] - 
   (607750*betasv[{6}, {18}]*zeta[7])/y - (425425*betasv[{7}, {18}]*zeta[7])/
    (2*y^2) + (546975*betasv[{8}, {18}]*zeta[7])/(8*y^3) + 
   (715*zeta[17])/(2654208*y^4) - (75075*betasv[{0}, {8}]*zeta[17])/
    (128*y^5) + (125125*betasv[{1}, {8}]*zeta[17])/(512*y^6) + 
   (175175*betasv[{2}, {8}]*zeta[17])/(2048*y^7) - 
   (225225*betasv[{3}, {8}]*zeta[17])/(8192*y^8), 
 pinablaBarFm[4, 9, 8, 1]/y^2 -> 183783600*betasv[{2, 8}, {8, 18}] + 
   299499200*betasv[{3, 7}, {8, 18}] - 503703200*betasv[{4, 6}, {8, 18}] - 
   81681600*betasv[{5, 5}, {8, 18}] + 102102000*betasv[{6, 4}, {8, 18}] - 
   490089600*betasv[{7, 3}, {18, 8}] + 245044800*betasv[{8, 2}, {18, 8}] + 
   435635200*betasv[{9, 1}, {18, 8}] - 190590400*betasv[{10, 0}, {18, 8}] - 
   29172000*betasv[{4}, {18}]*zeta[7] + (5834400*betasv[{5}, {18}]*zeta[7])/
    y + (8994700*betasv[{6}, {18}]*zeta[7])/y^2 - 
   (1337050*betasv[{7}, {18}]*zeta[7])/y^3 - 
   (1640925*betasv[{8}, {18}]*zeta[7])/(8*y^4) - 
   (1001*zeta[17])/(331776*y^5) + (175175*betasv[{0}, {8}]*zeta[17])/
    (32*y^6) - (25025*betasv[{1}, {8}]*zeta[17])/(8*y^7) - 
   (225225*betasv[{2}, {8}]*zeta[17])/(512*y^8) + 
   (225225*betasv[{3}, {8}]*zeta[17])/(1024*y^9), 
 pinablaBarFm[4, 9, 8, 2]/y^4 -> -1470268800*betasv[{1, 8}, {8, 18}] - 
   9475065600*betasv[{2, 7}, {8, 18}] - 326726400*betasv[{3, 6}, {8, 18}] + 
   13722508800*betasv[{4, 5}, {8, 18}] - 816816000*betasv[{5, 4}, {8, 18}] - 
   1633632000*betasv[{6, 3}, {8, 18}] + 13722508800*betasv[{6, 3}, {18, 8}] - 
   1960358400*betasv[{7, 2}, {18, 8}] - 17643225600*betasv[{8, 1}, {18, 8}] + 
   5881075200*betasv[{9, 0}, {18, 8}] + 466752000*betasv[{3}, {18}]*zeta[7] + 
   (58344000*betasv[{4}, {18}]*zeta[7])/y - 
   (245044800*betasv[{5}, {18}]*zeta[7])/y^2 + 
   (1458600*betasv[{6}, {18}]*zeta[7])/y^3 + 
   (10574850*betasv[{7}, {18}]*zeta[7])/y^4 + 
   (1640925*betasv[{8}, {18}]*zeta[7])/(4*y^5) + 
   (1001*zeta[17])/(36864*y^6) - (675675*betasv[{0}, {8}]*zeta[17])/
    (16*y^7) + (2027025*betasv[{1}, {8}]*zeta[17])/(64*y^8) + 
   (225225*betasv[{2}, {8}]*zeta[17])/(256*y^9) - 
   (1576575*betasv[{3}, {8}]*zeta[17])/(1024*y^10), 
 pinablaBarFm[4, 9, 8, 3]/y^6 -> 5881075200*betasv[{0, 8}, {8, 18}] + 
   122849126400*betasv[{1, 7}, {8, 18}] + 
   269222553600*betasv[{2, 6}, {8, 18}] - 
   211718707200*betasv[{3, 5}, {8, 18}] - 
   258113856000*betasv[{4, 4}, {8, 18}] + 
   52276224000*betasv[{5, 3}, {8, 18}] - 
   329340211200*betasv[{5, 3}, {18, 8}] + 
   19603584000*betasv[{6, 2}, {8, 18}] - 
   109780070400*betasv[{6, 2}, {18, 8}] + 
   580266086400*betasv[{7, 1}, {18, 8}] - 
   141145804800*betasv[{8, 0}, {18, 8}] - 5601024000*betasv[{2}, {18}]*
    zeta[7] - (3734016000*betasv[{3}, {18}]*zeta[7])/y + 
   (4609176000*betasv[{4}, {18}]*zeta[7])/y^2 + 
   (945172800*betasv[{5}, {18}]*zeta[7])/y^3 - 
   (300471600*betasv[{6}, {18}]*zeta[7])/y^4 - 
   (34277100*betasv[{7}, {18}]*zeta[7])/y^5 - 
   (1640925*betasv[{8}, {18}]*zeta[7])/(4*y^6) - 
   (3575*zeta[17])/(18432*y^7) + (2027025*betasv[{0}, {8}]*zeta[17])/
    (8*y^8) - (8333325*betasv[{1}, {8}]*zeta[17])/(32*y^9) + 
   (1576575*betasv[{2}, {8}]*zeta[17])/(128*y^10) + 
   (4729725*betasv[{3}, {8}]*zeta[17])/(512*y^11), 
 pinablaBarFm[4, 9, 8, 4]/y^8 -> -679590912000*betasv[{0, 7}, {8, 18}] - 
   5593555968000*betasv[{1, 6}, {8, 18}] - 
   3920716800000*betasv[{2, 5}, {8, 18}] + 
   8364195840000*betasv[{3, 4}, {8, 18}] + 
   3084297216000*betasv[{4, 3}, {8, 18}] + 
   6586804224000*betasv[{4, 3}, {18, 8}] - 
   1097800704000*betasv[{5, 2}, {8, 18}] + 
   6586804224000*betasv[{5, 2}, {18, 8}] - 
   156828672000*betasv[{6, 1}, {8, 18}] - 15369209856000*
    betasv[{6, 1}, {18, 8}] + 2195601408000*betasv[{7, 0}, {18, 8}] - 
   (ee[9]*pinablaBarE[4, 4])/(2*y^8) + 44808192000*betasv[{1}, {18}]*
    zeta[7] + (78414336000*betasv[{2}, {18}]*zeta[7])/y - 
   (55076736000*betasv[{3}, {18}]*zeta[7])/y^2 - 
   (37340160000*betasv[{4}, {18}]*zeta[7])/y^3 + 
   (4375800000*betasv[{5}, {18}]*zeta[7])/y^4 + 
   (1560702000*betasv[{6}, {18}]*zeta[7])/y^5 + 
   (47404500*betasv[{7}, {18}]*zeta[7])/y^6 + (39325*zeta[17])/(36864*y^8) - 
   (7882875*betasv[{0}, {8}]*zeta[17])/(8*y^9) + 
   (55180125*betasv[{1}, {8}]*zeta[17])/(32*y^10) - 
   (23648625*betasv[{2}, {8}]*zeta[17])/(128*y^11) - 
   (23648625*betasv[{3}, {8}]*zeta[17])/(512*y^12), 
 pinablaBarFm[4, 9, 8, 5]/y^10 -> 41402769408000*betasv[{0, 6}, {8, 18}] + 
   165611077632000*betasv[{1, 5}, {8, 18}] - 
   21956014080000*betasv[{2, 4}, {8, 18}] - 183175888896000*
    betasv[{3, 3}, {8, 18}] - 105388867584000*betasv[{3, 3}, {18, 8}] - 
   15055552512000*betasv[{4, 2}, {8, 18}] - 210777735168000*
    betasv[{4, 2}, {18, 8}] + 12546293760000*betasv[{5, 1}, {8, 18}] + 
   316166602752000*betasv[{5, 1}, {18, 8}] + 
   627314688000*betasv[{6, 0}, {8, 18}] - (ee[9]*pinablaBarE[4, 5])/
    (2*y^10) - (83*pinablaBarE[4, 4]*pinablaBarE[9, 1])/(36*y^10) - 
   179232768000*betasv[{0}, {18}]*zeta[7] - 
   (896163840000*betasv[{1}, {18}]*zeta[7])/y + 
   (268849152000*betasv[{2}, {18}]*zeta[7])/y^2 + 
   (817749504000*betasv[{3}, {18}]*zeta[7])/y^3 + 
   (24504480000*betasv[{4}, {18}]*zeta[7])/y^4 - 
   (46208448000*betasv[{5}, {18}]*zeta[7])/y^5 - 
   (2888028000*betasv[{6}, {18}]*zeta[7])/y^6 - (39325*zeta[17])/(9216*y^9) - 
   (70945875*betasv[{1}, {8}]*zeta[17])/(8*y^11) + 
   (23648625*betasv[{2}, {8}]*zeta[17])/(16*y^12) + 
   (23648625*betasv[{3}, {8}]*zeta[17])/(128*y^13), 
 pinablaBarFm[4, 9, 8, 6]/y^12 -> -1656110776320000*betasv[{0, 5}, {8, 18}] - 
   3136573440000000*betasv[{1, 4}, {8, 18}] + 
   2549406892032000*betasv[{2, 3}, {8, 18}] + 
   1264666411008000*betasv[{2, 3}, {18, 8}] + 
   2438999506944000*betasv[{3, 2}, {8, 18}] + 
   4637110173696000*betasv[{3, 2}, {18, 8}] - 
   130481455104000*betasv[{4, 1}, {8, 18}] - 4637110173696000*
    betasv[{4, 1}, {18, 8}] - 65240727552000*betasv[{5, 0}, {8, 18}] - 
   1264666411008000*betasv[{5, 0}, {18, 8}] - (ee[9]*pinablaBarE[4, 6])/
    (2*y^12) - (101*pinablaBarE[4, 5]*pinablaBarE[9, 1])/(36*y^12) - 
   (1571*pinablaBarE[4, 4]*pinablaBarE[9, 2])/(252*y^12) + 
   (87734*zeta[7])/14252679 + (4660051968000*betasv[{0}, {18}]*zeta[7])/y + 
   (2330025984000*betasv[{1}, {18}]*zeta[7])/y^2 - 
   (10888390656000*betasv[{2}, {18}]*zeta[7])/y^3 - 
   (2845320192000*betasv[{3}, {18}]*zeta[7])/y^4 + 
   (875160000000*betasv[{4}, {18}]*zeta[7])/y^5 + 
   (115521120000*betasv[{5}, {18}]*zeta[7])/y^6 + 
   (102245*zeta[17])/(9216*y^10) + (70945875*betasv[{0}, {8}]*zeta[17])/
    (2*y^11) + (260134875*betasv[{1}, {8}]*zeta[17])/(8*y^12) - 
   (260134875*betasv[{2}, {8}]*zeta[17])/(32*y^13) - 
   (70945875*betasv[{3}, {8}]*zeta[17])/(128*y^14), 
 pinablaBarFm[4, 9, 8, 7]/y^14 -> 45668509286400000*betasv[{0, 4}, {8, 18}] + 
   29789919903744000*betasv[{1, 3}, {8, 18}] - 
   10117331288064000*betasv[{1, 3}, {18, 8}] - 
   59860876787712000*betasv[{2, 2}, {8, 18}] - 
   70821319016448000*betasv[{2, 2}, {18, 8}] - 
   17424292773888000*betasv[{3, 1}, {8, 18}] + 
   37096881389568000*betasv[{3, 1}, {18, 8}] + 
   1826740371456000*betasv[{4, 0}, {8, 18}] + 
   43841768914944000*betasv[{4, 0}, {18, 8}] - (ee[9]*pinablaBarE[4, 7])/
    (2*y^14) - (119*pinablaBarE[4, 6]*pinablaBarE[9, 1])/(36*y^14) - 
   (1139*pinablaBarE[4, 5]*pinablaBarE[9, 2])/(126*y^14) - 
   (3221*pinablaBarE[4, 4]*pinablaBarE[9, 3])/(252*y^14) - 
   (175468*zeta[7])/(2036097*y) - (32620363776000*betasv[{0}, {18}]*zeta[7])/
    y^2 + (77787021312000*betasv[{1}, {18}]*zeta[7])/y^3 + 
   (66809014272000*betasv[{2}, {18}]*zeta[7])/y^4 - 
   (8311919616000*betasv[{3}, {18}]*zeta[7])/y^5 - 
   (3185582400000*betasv[{4}, {18}]*zeta[7])/y^6 - 
   (65065*zeta[17])/(4608*y^11) - (307432125*betasv[{0}, {8}]*zeta[17])/
    y^12 - (260134875*betasv[{1}, {8}]*zeta[17])/(4*y^13) + 
   (496621125*betasv[{2}, {8}]*zeta[17])/(16*y^14) + 
   (70945875*betasv[{3}, {8}]*zeta[17])/(64*y^15), 
 pinablaBarFm[4, 9, 10, 0] -> -15315300*betasv[{3, 8}, {8, 18}] - 
   2552550*betasv[{4, 7}, {8, 18}] + 14294280*betasv[{5, 6}, {8, 18}] + 
   3573570*betasv[{6, 5}, {8, 18}] + 15315300*betasv[{8, 3}, {18, 8}] + 
   2552550*betasv[{9, 2}, {18, 8}] - 14294280*betasv[{10, 1}, {18, 8}] - 
   3573570*betasv[{11, 0}, {18, 8}] - 1021020*betasv[{5}, {18}]*zeta[7] - 
   (1021020*betasv[{6}, {18}]*zeta[7])/y + (182325*betasv[{7}, {18}]*zeta[7])/
    (4*y^2) + (546975*betasv[{8}, {18}]*zeta[7])/(8*y^3) - 
   (143*zeta[17])/(1474560*y^4) + (105105*betasv[{0}, {8}]*zeta[17])/
    (256*y^5) + (105105*betasv[{1}, {8}]*zeta[17])/(256*y^6) - 
   (75075*betasv[{2}, {8}]*zeta[17])/(4096*y^7) - 
   (225225*betasv[{3}, {8}]*zeta[17])/(8192*y^8), 
 pinablaBarFm[4, 9, 10, 1]/y^2 -> 183783600*betasv[{2, 8}, {8, 18}] + 
   530930400*betasv[{3, 7}, {8, 18}] - 214414200*betasv[{4, 6}, {8, 18}] - 
   428828400*betasv[{5, 5}, {8, 18}] - 71471400*betasv[{6, 4}, {8, 18}] - 
   490089600*betasv[{7, 3}, {18, 8}] - 275675400*betasv[{8, 2}, {18, 8}] + 
   551350800*betasv[{9, 1}, {18, 8}] + 214414200*betasv[{10, 0}, {18, 8}] + 
   20420400*betasv[{4}, {18}]*zeta[7] + (30630600*betasv[{5}, {18}]*zeta[7])/
    y + (3828825*betasv[{6}, {18}]*zeta[7])/y^2 - 
   (2370225*betasv[{7}, {18}]*zeta[7])/y^3 - 
   (1640925*betasv[{8}, {18}]*zeta[7])/(8*y^4) + (143*zeta[17])/(81920*y^5) - 
   (1576575*betasv[{0}, {8}]*zeta[17])/(256*y^6) - 
   (2027025*betasv[{1}, {8}]*zeta[17])/(512*y^7) + 
   (2027025*betasv[{2}, {8}]*zeta[17])/(4096*y^8) + 
   (225225*betasv[{3}, {8}]*zeta[17])/(1024*y^9), 
 pinablaBarFm[4, 9, 10, 2]/y^4 -> -1470268800*betasv[{1, 8}, {8, 18}] - 
   12252240000*betasv[{2, 7}, {8, 18}] - 
   11435424000*betasv[{3, 6}, {8, 18}] + 
   13722508800*betasv[{4, 5}, {8, 18}] + 
   10291881600*betasv[{5, 4}, {8, 18}] + 1143542400*betasv[{6, 3}, {8, 18}] + 
   13722508800*betasv[{6, 3}, {18, 8}] + 
   14702688000*betasv[{7, 2}, {18, 8}] - 
   17643225600*betasv[{8, 1}, {18, 8}] - 
   10781971200*betasv[{9, 0}, {18, 8}] - 326726400*betasv[{3}, {18}]*
    zeta[7] - (735134400*betasv[{4}, {18}]*zeta[7])/y - 
   (245044800*betasv[{5}, {18}]*zeta[7])/y^2 + 
   (51051000*betasv[{6}, {18}]*zeta[7])/y^3 + 
   (13674375*betasv[{7}, {18}]*zeta[7])/y^4 + 
   (1640925*betasv[{8}, {18}]*zeta[7])/(4*y^5) - 
   (1573*zeta[17])/(61440*y^6) + (2477475*betasv[{0}, {8}]*zeta[17])/
    (32*y^7) + (2027025*betasv[{1}, {8}]*zeta[17])/(64*y^8) - 
   (3378375*betasv[{2}, {8}]*zeta[17])/(512*y^9) - 
   (1576575*betasv[{3}, {8}]*zeta[17])/(1024*y^10), 
 pinablaBarFm[4, 9, 10, 3]/y^6 -> 5881075200*betasv[{0, 8}, {8, 18}] + 
   145066521600*betasv[{1, 7}, {8, 18}] + 
   480287808000*betasv[{2, 6}, {8, 18}] + 
   54890035200*betasv[{3, 5}, {8, 18}] - 
   480287808000*betasv[{4, 4}, {8, 18}] - 
   192115123200*betasv[{5, 3}, {8, 18}] - 
   329340211200*betasv[{5, 3}, {18, 8}] - 
   13722508800*betasv[{6, 2}, {8, 18}] - 
   576345369600*betasv[{6, 2}, {18, 8}] + 
   446961715200*betasv[{7, 1}, {18, 8}] + 
   458723865600*betasv[{8, 0}, {18, 8}] + 3920716800*betasv[{2}, {18}]*
    zeta[7] + (13722508800*betasv[{3}, {18}]*zeta[7])/y + 
   (8576568000*betasv[{4}, {18}]*zeta[7])/y^2 - 
   (245044800*betasv[{5}, {18}]*zeta[7])/y^3 - 
   (536035500*betasv[{6}, {18}]*zeta[7])/y^4 - 
   (40476150*betasv[{7}, {18}]*zeta[7])/y^5 - 
   (1640925*betasv[{8}, {18}]*zeta[7])/(4*y^6) + (1573*zeta[17])/(5120*y^7) - 
   (26351325*betasv[{0}, {8}]*zeta[17])/(32*y^8) - 
   (12837825*betasv[{1}, {8}]*zeta[17])/(64*y^9) + 
   (33108075*betasv[{2}, {8}]*zeta[17])/(512*y^10) + 
   (4729725*betasv[{3}, {8}]*zeta[17])/(512*y^11), 
 pinablaBarFm[4, 9, 10, 4]/y^8 -> -768460492800*betasv[{0, 7}, {8, 18}] - 
   7904165068800*betasv[{1, 6}, {8, 18}] - 
   12185587814400*betasv[{2, 5}, {8, 18}] + 
   6586804224000*betasv[{3, 4}, {8, 18}] + 
   11526907392000*betasv[{4, 3}, {8, 18}] + 
   6586804224000*betasv[{4, 3}, {18, 8}] + 
   2634721689600*betasv[{5, 2}, {8, 18}] + 
   17784371404800*betasv[{5, 2}, {18, 8}] + 
   109780070400*betasv[{6, 1}, {8, 18}] - 
   7904165068800*betasv[{6, 1}, {18, 8}] - 
   16467010560000*betasv[{7, 0}, {18, 8}] - (ee[9]*pinablaBarE[4, 4])/
    (2*y^8) - 31365734400*betasv[{1}, {18}]*zeta[7] - 
   (188194406400*betasv[{2}, {18}]*zeta[7])/y - 
   (205837632000*betasv[{3}, {18}]*zeta[7])/y^2 - 
   (29405376000*betasv[{4}, {18}]*zeta[7])/y^3 + 
   (13599986400*betasv[{5}, {18}]*zeta[7])/y^4 + 
   (2205403200*betasv[{6}, {18}]*zeta[7])/y^5 + 
   (53603550*betasv[{7}, {18}]*zeta[7])/y^6 - (61347*zeta[17])/(20480*y^8) + 
   (118243125*betasv[{0}, {8}]*zeta[17])/(16*y^9) + 
   (14189175*betasv[{1}, {8}]*zeta[17])/(16*y^10) - 
   (127702575*betasv[{2}, {8}]*zeta[17])/(256*y^11) - 
   (23648625*betasv[{3}, {8}]*zeta[17])/(512*y^12), 
 pinablaBarFm[4, 9, 10, 5]/y^10 -> 53133554073600*betasv[{0, 6}, {8, 18}] + 
   287184664166400*betasv[{1, 5}, {8, 18}] + 
   164670105600000*betasv[{2, 4}, {8, 18}] - 
   289819385856000*betasv[{3, 3}, {8, 18}] - 
   105388867584000*betasv[{3, 3}, {18, 8}] - 
   191017322496000*betasv[{4, 2}, {8, 18}] - 
   434729078784000*betasv[{4, 2}, {18, 8}] - 
   23712495206400*betasv[{5, 1}, {8, 18}] + 
   47424990412800*betasv[{5, 1}, {18, 8}] - 
   439120281600*betasv[{6, 0}, {8, 18}] + 492692955955200*
    betasv[{6, 0}, {18, 8}] - (ee[9]*pinablaBarE[4, 5])/(2*y^10) - 
   (61*pinablaBarE[4, 4]*pinablaBarE[9, 1])/(24*y^10) + 
   125462937600*betasv[{0}, {18}]*zeta[7] + 
   (1693749657600*betasv[{1}, {18}]*zeta[7])/y + 
   (3411023616000*betasv[{2}, {18}]*zeta[7])/y^2 + 
   (1293836544000*betasv[{3}, {18}]*zeta[7])/y^3 - 
   (183783600000*betasv[{4}, {18}]*zeta[7])/y^4 - 
   (80129649600*betasv[{5}, {18}]*zeta[7])/y^5 - 
   (3706302600*betasv[{6}, {18}]*zeta[7])/y^6 + 
   (143143*zeta[17])/(6144*y^9) - (884458575*betasv[{0}, {8}]*zeta[17])/
    (16*y^10) - (42567525*betasv[{1}, {8}]*zeta[17])/(32*y^11) + 
   (780404625*betasv[{2}, {8}]*zeta[17])/(256*y^12) + 
   (23648625*betasv[{3}, {8}]*zeta[17])/(128*y^13), 
 pinablaBarFm[4, 9, 10, 6]/y^12 -> 
  -2423943954432000*betasv[{0, 5}, {8, 18}] - 
   7061054128128000*betasv[{1, 4}, {8, 18}] + 
   843110940672000*betasv[{2, 3}, {8, 18}] + 1264666411008000*
    betasv[{2, 3}, {18, 8}] + 6534109790208000*betasv[{3, 2}, {8, 18}] + 
   8220331671552000*betasv[{3, 2}, {18, 8}] + 
   2002388484096000*betasv[{4, 1}, {8, 18}] + 
   2529332822016000*betasv[{4, 1}, {18, 8}] + 
   105388867584000*betasv[{5, 0}, {8, 18}] - 12014330904576000*
    betasv[{5, 0}, {18, 8}] - (ee[9]*pinablaBarE[4, 6])/(2*y^12) - 
   (73*pinablaBarE[4, 5]*pinablaBarE[9, 1])/(24*y^12) - 
   (91*pinablaBarE[4, 4]*pinablaBarE[9, 2])/(12*y^12) - 
   (43867*zeta[7])/10180485 - (7527776256000*betasv[{0}, {18}]*zeta[7])/y - 
   (35756937216000*betasv[{1}, {18}]*zeta[7])/y^2 - 
   (29170132992000*betasv[{2}, {18}]*zeta[7])/y^3 - 
   (940972032000*betasv[{3}, {18}]*zeta[7])/y^4 + 
   (1970160192000*betasv[{4}, {18}]*zeta[7])/y^5 + 
   (169080912000*betasv[{5}, {18}]*zeta[7])/y^6 - 
   (143143*zeta[17])/(1024*y^10) + (1347971625*betasv[{0}, {8}]*zeta[17])/
    (4*y^11) - (70945875*betasv[{1}, {8}]*zeta[17])/(4*y^12) - 
   (922296375*betasv[{2}, {8}]*zeta[17])/(64*y^13) - 
   (70945875*betasv[{3}, {8}]*zeta[17])/(128*y^14), 
 pinablaBarFm[4, 9, 10, 7]/y^14 -> 
  76723095601152000*betasv[{0, 4}, {8, 18}] + 106231978524672000*
    betasv[{1, 3}, {8, 18}] - 10117331288064000*betasv[{1, 3}, {18, 8}] - 
   88526648770560000*betasv[{2, 2}, {8, 18}] - 
   113819976990720000*betasv[{2, 2}, {18, 8}] - 
   84311094067200000*betasv[{3, 1}, {8, 18}] - 
   106231978524672000*betasv[{3, 1}, {18, 8}] - 
   10117331288064000*betasv[{4, 0}, {8, 18}] + 
   230169286803456000*betasv[{4, 0}, {18, 8}] - (ee[9]*pinablaBarE[4, 7])/
    (2*y^14) - (85*pinablaBarE[4, 6]*pinablaBarE[9, 1])/(24*y^14) - 
   (85*pinablaBarE[4, 5]*pinablaBarE[9, 2])/(8*y^14) - 
   (103*pinablaBarE[4, 4]*pinablaBarE[9, 3])/(6*y^14) + 
   (701872*zeta[7])/(3393495*y) + (180666630144000*betasv[{0}, {18}]*zeta[7])/
    y^2 + (376388812800000*betasv[{1}, {18}]*zeta[7])/y^3 + 
   (98802063360000*betasv[{2}, {18}]*zeta[7])/y^4 - 
   (29640619008000*betasv[{3}, {18}]*zeta[7])/y^5 - 
   (5351778432000*betasv[{4}, {18}]*zeta[7])/y^6 + 
   (39039*zeta[17])/(64*y^11) - (6456074625*betasv[{0}, {8}]*zeta[17])/
    (4*y^12) + (1489863375*betasv[{1}, {8}]*zeta[17])/(8*y^13) + 
   (3192564375*betasv[{2}, {8}]*zeta[17])/(64*y^14) + 
   (70945875*betasv[{3}, {8}]*zeta[17])/(64*y^15), 
 pinablaBarFm[4, 9, 10, 8]/y^16 -> 
  -1652497443717120000*betasv[{0, 3}, {8, 18}] + 
   40469325152256000*betasv[{0, 3}, {18, 8}] - 
   566570552131584000*betasv[{1, 2}, {8, 18}] + 
   1031967791382528000*betasv[{1, 2}, {18, 8}] + 
   1719946318970880000*betasv[{2, 1}, {8, 18}] + 
   2185343558221824000*betasv[{2, 1}, {18, 8}] + 
   499121676877824000*betasv[{3, 0}, {8, 18}] - 
   3257780674756608000*betasv[{3, 0}, {18, 8}] - (ee[9]*pinablaBarE[4, 8])/
    (2*y^16) - (97*pinablaBarE[4, 7]*pinablaBarE[9, 1])/(24*y^16) - 
   (85*pinablaBarE[4, 6]*pinablaBarE[9, 2])/(6*y^16) - 
   (667*pinablaBarE[4, 5]*pinablaBarE[9, 3])/(24*y^16) - 
   (97*pinablaBarE[4, 4]*pinablaBarE[9, 4])/(3*y^16) - 
   (11931824*zeta[7])/(3393495*y^2) - 
   (2228221771776000*betasv[{0}, {18}]*zeta[7])/y^3 - 
   (1919582945280000*betasv[{1}, {18}]*zeta[7])/y^4 + 
   (158083301376000*betasv[{2}, {18}]*zeta[7])/y^5 + 
   (115269073920000*betasv[{3}, {18}]*zeta[7])/y^6 - 
   (221221*zeta[17])/(128*y^12) + (11422285875*betasv[{0}, {8}]*zeta[17])/
    (2*y^13) - (1915538625*betasv[{1}, {8}]*zeta[17])/(2*y^14) - 
   (3618239625*betasv[{2}, {8}]*zeta[17])/(32*y^15) - 
   (70945875*betasv[{3}, {8}]*zeta[17])/(64*y^16), 
 pinablaBarFm[4, 9, 10, 9]/y^18 -> 
  22096251533131776000*betasv[{0, 2}, {8, 18}] - 
   4613503067357184000*betasv[{0, 2}, {18, 8}] - 
   9227006134714368000*betasv[{1, 1}, {8, 18}] - 
   25738490796834816000*betasv[{1, 1}, {18, 8}] - 
   12869245398417408000*betasv[{2, 0}, {8, 18}] + 
   30351993864192000000*betasv[{2, 0}, {18, 8}] - 
   (ee[9]*pinablaBarE[4, 9])/(2*y^18) - 
   (109*pinablaBarE[4, 8]*pinablaBarE[9, 1])/(24*y^18) - 
   (437*pinablaBarE[4, 7]*pinablaBarE[9, 2])/(24*y^18) - 
   (1007*pinablaBarE[4, 6]*pinablaBarE[9, 3])/(24*y^18) - 
   (481*pinablaBarE[4, 5]*pinablaBarE[9, 4])/(8*y^18) - 
   (211*pinablaBarE[4, 4]*pinablaBarE[9, 5])/(4*y^18) + 
   (ee[4]*pinablaBarE[9, 9])/(2*y^18) + (23863648*zeta[7])/(1131165*y^3) + 
   (14362997096448000*betasv[{0}, {18}]*zeta[7])/y^4 + 
   (2574499479552000*betasv[{1}, {18}]*zeta[7])/y^5 - 
   (1541312188416000*betasv[{2}, {18}]*zeta[7])/y^6 + 
   (153153*zeta[17])/(64*y^13) - (26604703125*betasv[{0}, {8}]*zeta[17])/
    (2*y^14) + (11280394125*betasv[{1}, {8}]*zeta[17])/(4*y^15) + 
   (4043914875*betasv[{2}, {8}]*zeta[17])/(32*y^16), 
 pinablaBarFm[4, 9, 12, 0] -> -15315300*betasv[{3, 8}, {8, 18}] - 
   20420400*betasv[{4, 7}, {8, 18}] - 5717712*betasv[{5, 6}, {8, 18}] - 
   519792*betasv[{6, 5}, {8, 18}] + 15315300*betasv[{8, 3}, {18, 8}] + 
   20420400*betasv[{9, 2}, {18, 8}] + 5717712*betasv[{10, 1}, {18, 8}] + 
   519792*betasv[{11, 0}, {18, 8}] + 148512*betasv[{5}, {18}]*zeta[7] + 
   (408408*betasv[{6}, {18}]*zeta[7])/y + (364650*betasv[{7}, {18}]*zeta[7])/
    y^2 + (546975*betasv[{8}, {18}]*zeta[7])/(8*y^3) + 
   (13*zeta[17])/(1474560*y^4) - (1911*betasv[{0}, {8}]*zeta[17])/(32*y^5) - 
   (21021*betasv[{1}, {8}]*zeta[17])/(128*y^6) - 
   (75075*betasv[{2}, {8}]*zeta[17])/(512*y^7) - 
   (225225*betasv[{3}, {8}]*zeta[17])/(8192*y^8), 
 pinablaBarFm[4, 9, 12, 1]/y^2 -> 183783600*betasv[{2, 8}, {8, 18}] + 
   816816000*betasv[{3, 7}, {8, 18}] + 686125440*betasv[{4, 6}, {8, 18}] + 
   149700096*betasv[{5, 5}, {8, 18}] + 10395840*betasv[{6, 4}, {8, 18}] - 
   490089600*betasv[{7, 3}, {18, 8}] - 918918000*betasv[{8, 2}, {18, 8}] - 
   392071680*betasv[{9, 1}, {18, 8}] - 45741696*betasv[{10, 0}, {18, 8}] - 
   2970240*betasv[{4}, {18}]*zeta[7] - (10692864*betasv[{5}, {18}]*zeta[7])/
    y - (12252240*betasv[{6}, {18}]*zeta[7])/y^2 - 
   (3646500*betasv[{7}, {18}]*zeta[7])/y^3 - 
   (1640925*betasv[{8}, {18}]*zeta[7])/(8*y^4) - 
   (143*zeta[17])/(614400*y^5) + (21021*betasv[{0}, {8}]*zeta[17])/(16*y^6) + 
   (45045*betasv[{1}, {8}]*zeta[17])/(16*y^7) + 
   (3378375*betasv[{2}, {8}]*zeta[17])/(2048*y^8) + 
   (225225*betasv[{3}, {8}]*zeta[17])/(1024*y^9), 
 pinablaBarFm[4, 9, 12, 2]/y^4 -> -1470268800*betasv[{1, 8}, {8, 18}] - 
   15682867200*betasv[{2, 7}, {8, 18}] - 
   33848855040*betasv[{3, 6}, {8, 18}] - 
   19461012480*betasv[{4, 5}, {8, 18}] - 3243502080*betasv[{5, 4}, {8, 18}] - 
   166333440*betasv[{6, 3}, {8, 18}] + 13722508800*betasv[{6, 3}, {18, 8}] + 
   35286451200*betasv[{7, 2}, {18, 8}] + 
   21465924480*betasv[{8, 1}, {18, 8}] + 3397954560*betasv[{9, 0}, {18, 8}] + 
   47523840*betasv[{3}, {18}]*zeta[7] + (231678720*betasv[{4}, {18}]*zeta[7])/
    y + (347518080*betasv[{5}, {18}]*zeta[7])/y^2 + 
   (151110960*betasv[{6}, {18}]*zeta[7])/y^3 + 
   (17503200*betasv[{7}, {18}]*zeta[7])/y^4 + 
   (1640925*betasv[{8}, {18}]*zeta[7])/(4*y^5) + 
   (1859*zeta[17])/(368640*y^6) - (195195*betasv[{0}, {8}]*zeta[17])/
    (8*y^7) - (9864855*betasv[{1}, {8}]*zeta[17])/(256*y^8) - 
   (2027025*betasv[{2}, {8}]*zeta[17])/(128*y^9) - 
   (1576575*betasv[{3}, {8}]*zeta[17])/(1024*y^10), 
 pinablaBarFm[4, 9, 12, 3]/y^6 -> 5881075200*betasv[{0, 8}, {8, 18}] + 
   172511539200*betasv[{1, 7}, {8, 18}] + 
   845306542080*betasv[{2, 6}, {8, 18}] + 
   1123748720640*betasv[{3, 5}, {8, 18}] + 
   454090291200*betasv[{4, 4}, {8, 18}] + 
   55888035840*betasv[{5, 3}, {8, 18}] - 
   329340211200*betasv[{5, 3}, {18, 8}] + 
   1996001280*betasv[{6, 2}, {8, 18}] - 1152690739200*
    betasv[{6, 2}, {18, 8}] - 969201192960*betasv[{7, 1}, {18, 8}] - 
   208190062080*betasv[{8, 0}, {18, 8}] - 570286080*betasv[{2}, {18}]*
    zeta[7] - (3992002560*betasv[{3}, {18}]*zeta[7])/y - 
   (8108755200*betasv[{4}, {18}]*zeta[7])/y^2 - 
   (5016735360*betasv[{5}, {18}]*zeta[7])/y^3 - 
   (943422480*betasv[{6}, {18}]*zeta[7])/y^4 - 
   (48133800*betasv[{7}, {18}]*zeta[7])/y^5 - 
   (1640925*betasv[{8}, {18}]*zeta[7])/(4*y^6) - 
   (1859*zeta[17])/(20480*y^7) + (23918895*betasv[{0}, {8}]*zeta[17])/
    (64*y^8) + (13918905*betasv[{1}, {8}]*zeta[17])/(32*y^9) + 
   (33108075*betasv[{2}, {8}]*zeta[17])/(256*y^10) + 
   (4729725*betasv[{3}, {8}]*zeta[17])/(512*y^11), 
 pinablaBarFm[4, 9, 12, 4]/y^8 -> -878240563200*betasv[{0, 7}, {8, 18}] - 
   11592775434240*betasv[{1, 6}, {8, 18}] - 
   33772341657600*betasv[{2, 5}, {8, 18}] - 
   29740419072000*betasv[{3, 4}, {8, 18}] - 
   8383205376000*betasv[{4, 3}, {8, 18}] + 
   6586804224000*betasv[{4, 3}, {18, 8}] - 
   718560460800*betasv[{5, 2}, {8, 18}] + 31616660275200*
    betasv[{5, 2}, {18, 8}] - 15968010240*betasv[{6, 1}, {8, 18}] + 
   36359159316480*betasv[{6, 1}, {18, 8}] + 
   10538886758400*betasv[{7, 0}, {18, 8}] - (ee[9]*pinablaBarE[4, 4])/
    (2*y^8) + 4562288640*betasv[{1}, {18}]*zeta[7] + 
   (51325747200*betasv[{2}, {18}]*zeta[7])/y + 
   (149700096000*betasv[{3}, {18}]*zeta[7])/y^2 + 
   (132769728000*betasv[{4}, {18}]*zeta[7])/y^3 + 
   (37692345600*betasv[{5}, {18}]*zeta[7])/y^4 + 
   (3234591360*betasv[{6}, {18}]*zeta[7])/y^5 + 
   (61261200*betasv[{7}, {18}]*zeta[7])/y^6 + (5577*zeta[17])/(4096*y^8) - 
   (4729725*betasv[{0}, {8}]*zeta[17])/y^9 - 
   (65270205*betasv[{1}, {8}]*zeta[17])/(16*y^10) - 
   (14189175*betasv[{2}, {8}]*zeta[17])/(16*y^11) - 
   (23648625*betasv[{3}, {8}]*zeta[17])/(512*y^12), 
 pinablaBarFm[4, 9, 12, 5]/y^10 -> 70961837506560*betasv[{0, 6}, {8, 18}] + 
   548405343682560*betasv[{1, 5}, {8, 18}] + 1032331862016000*
    betasv[{2, 4}, {8, 18}] + 609977991168000*betasv[{3, 3}, {8, 18}] - 
   105388867584000*betasv[{3, 3}, {18, 8}] + 
   114969673728000*betasv[{4, 2}, {8, 18}] - 
   711374856192000*betasv[{4, 2}, {18, 8}] + 
   6131715932160*betasv[{5, 1}, {8, 18}] - 1125553105797120*
    betasv[{5, 1}, {18, 8}] + 63872040960*betasv[{6, 0}, {8, 18}] - 
   440525466501120*betasv[{6, 0}, {18, 8}] - (ee[9]*pinablaBarE[4, 5])/
    (2*y^10) - (17*pinablaBarE[4, 4]*pinablaBarE[9, 1])/(6*y^10) - 
   18249154560*betasv[{0}, {18}]*zeta[7] - 
   (437979709440*betasv[{1}, {18}]*zeta[7])/y - 
   (2053029888000*betasv[{2}, {18}]*zeta[7])/y^2 - 
   (2723116032000*betasv[{3}, {18}]*zeta[7])/y^3 - 
   (1152156096000*betasv[{4}, {18}]*zeta[7])/y^4 - 
   (153014883840*betasv[{5}, {18}]*zeta[7])/y^5 - 
   (4949904960*betasv[{6}, {18}]*zeta[7])/y^6 - (13013*zeta[17])/(768*y^9) + 
   (197702505*betasv[{0}, {8}]*zeta[17])/(4*y^10) + 
   (252567315*betasv[{1}, {8}]*zeta[17])/(8*y^11) + 
   (638512875*betasv[{2}, {8}]*zeta[17])/(128*y^12) + 
   (23648625*betasv[{3}, {8}]*zeta[17])/(128*y^13), 
 pinablaBarFm[4, 9, 12, 6]/y^12 -> 
  -3896705474887680*betasv[{0, 5}, {8, 18}] - 
   19226761769779200*betasv[{1, 4}, {8, 18}] - 
   23837045686272000*betasv[{2, 3}, {8, 18}] + 
   1264666411008000*betasv[{2, 3}, {18, 8}] - 
   9159250673664000*betasv[{3, 2}, {8, 18}] + 
   12646664110080000*betasv[{3, 2}, {18, 8}] - 
   1042391708467200*betasv[{4, 1}, {8, 18}] + 
   28202060965478400*betasv[{4, 1}, {18, 8}] - 
   26059792711680*betasv[{5, 0}, {8, 18}] + 15074823619215360*
    betasv[{5, 0}, {18, 8}] - (ee[9]*pinablaBarE[4, 6])/(2*y^12) - 
   (10*pinablaBarE[4, 5]*pinablaBarE[9, 1])/(3*y^12) - 
   (287*pinablaBarE[4, 4]*pinablaBarE[9, 2])/(30*y^12) + 
   (350936*zeta[7])/559926675 + (1861413765120*betasv[{0}, {18}]*zeta[7])/y + 
   (18614137651200*betasv[{1}, {18}]*zeta[7])/y^2 + 
   (40889511936000*betasv[{2}, {18}]*zeta[7])/y^3 + 
   (26603845632000*betasv[{3}, {18}]*zeta[7])/y^4 + 
   (5364609868800*betasv[{4}, {18}]*zeta[7])/y^5 + 
   (271812602880*betasv[{5}, {18}]*zeta[7])/y^6 + 
   (221221*zeta[17])/(1280*y^10) - (422837415*betasv[{0}, {8}]*zeta[17])/
    y^11 - (3164186025*betasv[{1}, {8}]*zeta[17])/(16*y^12) - 
   (354729375*betasv[{2}, {8}]*zeta[17])/(16*y^13) - 
   (70945875*betasv[{3}, {8}]*zeta[17])/(128*y^14), 
 pinablaBarFm[4, 9, 12, 7]/y^14 -> 
  154841156576870400*betasv[{0, 4}, {8, 18}] + 
   498324553806643200*betasv[{1, 3}, {8, 18}] - 
   10117331288064000*betasv[{1, 3}, {18, 8}] + 
   395955556319232000*betasv[{2, 2}, {8, 18}] - 
   166935966253056000*betasv[{2, 2}, {18, 8}] + 
   89952272724787200*betasv[{3, 1}, {8, 18}] - 
   552406288328294400*betasv[{3, 1}, {18, 8}] + 
   4690762688102400*betasv[{4, 0}, {8, 18}] - 414304716246220800*
    betasv[{4, 0}, {18, 8}] - (ee[9]*pinablaBarE[4, 7])/(2*y^14) - 
   (23*pinablaBarE[4, 6]*pinablaBarE[9, 1])/(6*y^14) - 
   (129*pinablaBarE[4, 5]*pinablaBarE[9, 2])/(10*y^14) - 
   (2747*pinablaBarE[4, 4]*pinablaBarE[9, 3])/(110*y^14) - 
   (701872*zeta[7])/(12442815*y) - (83763619430400*betasv[{0}, {18}]*zeta[7])/
    y^2 - (401572646092800*betasv[{1}, {18}]*zeta[7])/y^3 - 
   (441914683392000*betasv[{2}, {18}]*zeta[7])/y^4 - 
   (139041449164800*betasv[{3}, {18}]*zeta[7])/y^5 - 
   (10800861926400*betasv[{4}, {18}]*zeta[7])/y^6 - 
   (180999*zeta[17])/(128*y^11) + (11620934325*betasv[{0}, {8}]*zeta[17])/
    (4*y^12) + (3873644775*betasv[{1}, {8}]*zeta[17])/(4*y^13) + 
   (2341213875*betasv[{2}, {8}]*zeta[17])/(32*y^14) + 
   (70945875*betasv[{3}, {8}]*zeta[17])/(64*y^15), 
 pinablaBarFm[4, 9, 12, 8]/y^16 -> 
  -4470756720456499200*betasv[{0, 3}, {8, 18}] + 
   40469325152256000*betasv[{0, 3}, {18, 8}] - 9147539096233574400*
    betasv[{1, 2}, {8, 18}] + 1456895705481216000*betasv[{1, 2}, {18, 8}] - 
   4247071723251302400*betasv[{2, 1}, {8, 18}] + 
   7964363189963980800*betasv[{2, 1}, {18, 8}] - 
   434861293908787200*betasv[{3, 0}, {8, 18}] + 
   8838500613252710400*betasv[{3, 0}, {18, 8}] - (ee[9]*pinablaBarE[4, 8])/
    (2*y^16) - (13*pinablaBarE[4, 7]*pinablaBarE[9, 1])/(3*y^16) - 
   (251*pinablaBarE[4, 6]*pinablaBarE[9, 2])/(15*y^16) - 
   (2083*pinablaBarE[4, 5]*pinablaBarE[9, 3])/(55*y^16) - 
   (3057*pinablaBarE[4, 4]*pinablaBarE[9, 4])/(55*y^16) + 
   (1403744*zeta[7])/(654885*y^2) + (1941345062092800*betasv[{0}, {18}]*
     zeta[7])/y^3 + (4740035405414400*betasv[{1}, {18}]*zeta[7])/y^4 + 
   (2552326756761600*betasv[{2}, {18}]*zeta[7])/y^5 + 
   (311855239987200*betasv[{3}, {18}]*zeta[7])/y^6 + 
   (1146327*zeta[17])/(128*y^12) - (15494579100*betasv[{0}, {8}]*zeta[17])/
    y^13 - (3490537050*betasv[{1}, {8}]*zeta[17])/y^14 - 
   (638512875*betasv[{2}, {8}]*zeta[17])/(4*y^15) - 
   (70945875*betasv[{3}, {8}]*zeta[17])/(64*y^16), 
 pinablaBarFm[4, 9, 12, 9]/y^18 -> 
  90239237030412288000*betasv[{0, 2}, {8, 18}] - 
   6313214723751936000*betasv[{0, 2}, {18, 8}] + 
   107156886555879014400*betasv[{1, 1}, {8, 18}] - 
   75370071163561574400*betasv[{1, 1}, {18, 8}] + 
   22206622419910656000*betasv[{2, 0}, {8, 18}] - 
   137919460118888448000*betasv[{2, 0}, {18, 8}] - 
   (ee[9]*pinablaBarE[4, 9])/(2*y^18) - 
   (29*pinablaBarE[4, 8]*pinablaBarE[9, 1])/(6*y^18) - 
   (316*pinablaBarE[4, 7]*pinablaBarE[9, 2])/(15*y^18) - 
   (1802*pinablaBarE[4, 6]*pinablaBarE[9, 3])/(33*y^18) - 
   (1028*pinablaBarE[4, 5]*pinablaBarE[9, 4])/(11*y^18) - 
   (1219*pinablaBarE[4, 4]*pinablaBarE[9, 5])/(11*y^18) + 
   (ee[4]*pinablaBarE[9, 9])/(2*y^18) - (5614976*zeta[7])/(130977*y^3) - 
   (24784176807936000*betasv[{0}, {18}]*zeta[7])/y^4 - 
   (29898684864921600*betasv[{1}, {18}]*zeta[7])/y^5 - 
   (6294589636608000*betasv[{2}, {18}]*zeta[7])/y^6 - 
   (1322685*zeta[17])/(32*y^13) + (60445885500*betasv[{0}, {8}]*zeta[17])/
    y^14 + (8258099850*betasv[{1}, {8}]*zeta[17])/y^15 + 
   (2766889125*betasv[{2}, {8}]*zeta[17])/(16*y^16), 
 pinablaBarFm[4, 9, 12, 10]/y^20 -> 
  -1150541442466814361600*betasv[{0, 1}, {8, 18}] + 
   351986002444261785600*betasv[{0, 1}, {18, 8}] - 
   606280525582801305600*betasv[{1, 0}, {8, 18}] + 
   1404835965605353881600*betasv[{1, 0}, {18, 8}] - 
   (ee[9]*pinablaBarE[4, 10])/(2*y^20) - 
   (16*pinablaBarE[4, 9]*pinablaBarE[9, 1])/(3*y^20) - 
   (259*pinablaBarE[4, 8]*pinablaBarE[9, 2])/(10*y^20) - 
   (4162*pinablaBarE[4, 7]*pinablaBarE[9, 3])/(55*y^20) - 
   (4886*pinablaBarE[4, 6]*pinablaBarE[9, 4])/(33*y^20) - 
   (2247*pinablaBarE[4, 5]*pinablaBarE[9, 5])/(11*y^20) - 
   (2241*pinablaBarE[4, 4]*pinablaBarE[9, 6])/(11*y^20) + 
   (7*pinablaBarE[4, 1]*pinablaBarE[9, 9])/y^20 + 
   (ee[4]*pinablaBarE[9, 10])/(2*y^20) + (2807488*zeta[7])/(6237*y^4) + 
   (169163093075558400*betasv[{0}, {18}]*zeta[7])/y^5 + 
   (80255401957785600*betasv[{1}, {18}]*zeta[7])/y^6 + 
   (3968055*zeta[17])/(32*y^14) - (153924170400*betasv[{0}, {8}]*zeta[17])/
    y^15 - (19283088825*betasv[{1}, {8}]*zeta[17])/(2*y^16), 
 pinablaBarFm[4, 9, 12, 11]/y^22 -> 
  7027287872198462668800*betasv[{0, 0}, {8, 18}] - 
   7027287872198462668800*betasv[{0, 0}, {18, 8}] - 
   (ee[9]*pinablaBarE[4, 11])/(2*y^22) - 
   (35*pinablaBarE[4, 10]*pinablaBarE[9, 1])/(6*y^22) - 
   (937*pinablaBarE[4, 9]*pinablaBarE[9, 2])/(30*y^22) - 
   (11173*pinablaBarE[4, 8]*pinablaBarE[9, 3])/(110*y^22) - 
   (3356*pinablaBarE[4, 7]*pinablaBarE[9, 4])/(15*y^22) - 
   (1057*pinablaBarE[4, 6]*pinablaBarE[9, 5])/(3*y^22) - 
   (408*pinablaBarE[4, 5]*pinablaBarE[9, 6])/y^22 - 
   (1759*pinablaBarE[4, 4]*pinablaBarE[9, 7])/(5*y^22) + 
   (523*pinablaBarE[4, 2]*pinablaBarE[9, 9])/(10*y^22) + 
   (15*pinablaBarE[4, 1]*pinablaBarE[9, 10])/(2*y^22) + 
   (ee[4]*pinablaBarE[9, 11])/(2*y^22) - (5614976*zeta[7])/(2835*y^5) - 
   (490184700906700800*betasv[{0}, {18}]*zeta[7])/y^6 - 
   (2909907*zeta[17])/(16*y^15) + (192490348050*betasv[{0}, {8}]*zeta[17])/
    y^16, pinablaBarFm[4, 10, 7, 0] -> -64664600*betasv[{3, 9}, {8, 20}] + 
   96996900*betasv[{4, 8}, {8, 20}] - 38798760*betasv[{5, 7}, {8, 20}] + 
   6466460*betasv[{6, 6}, {8, 20}] + 64664600*betasv[{9, 3}, {20, 8}] - 
   96996900*betasv[{10, 2}, {20, 8}] + 38798760*betasv[{11, 1}, {20, 8}] - 
   6466460*betasv[{12, 0}, {20, 8}] - (2269943*betasv[{6}, {14}]*zeta[7])/
    151200 - 1847560*betasv[{6}, {20}]*zeta[7] + 
   (2771340*betasv[{7}, {20}]*zeta[7])/y - 
   (3464175*betasv[{8}, {20}]*zeta[7])/(2*y^2) + 
   (1154725*betasv[{9}, {20}]*zeta[7])/(4*y^3) - 
   (2431*zeta[19])/(8847360*y^5) + (85085*betasv[{0}, {8}]*zeta[19])/
    (512*y^6) - (255255*betasv[{1}, {8}]*zeta[19])/(1024*y^7) + 
   (1276275*betasv[{2}, {8}]*zeta[19])/(8192*y^8) - 
   (425425*betasv[{3}, {8}]*zeta[19])/(16384*y^9), 
 pinablaBarFm[4, 10, 7, 1]/y^2 -> 775975200*betasv[{2, 9}, {8, 20}] + 
   775975200*betasv[{3, 8}, {8, 20}] - 2327925600*betasv[{4, 7}, {8, 20}] + 
   931170240*betasv[{5, 6}, {8, 20}] - 155195040*betasv[{6, 5}, {8, 20}] - 
   2327925600*betasv[{8, 3}, {20, 8}] + 3103900800*betasv[{9, 2}, {20, 8}] - 
   931170240*betasv[{10, 1}, {20, 8}] + 155195040*betasv[{11, 0}, {20, 8}] + 
   (2269943*betasv[{5}, {14}]*zeta[7])/6300 + 44341440*betasv[{5}, {20}]*
    zeta[7] - (66512160*betasv[{6}, {20}]*zeta[7])/y + 
   (41570100*betasv[{7}, {20}]*zeta[7])/y^2 - 
   (3464175*betasv[{8}, {20}]*zeta[7])/y^3 - 
   (3464175*betasv[{9}, {20}]*zeta[7])/(4*y^4) + 
   (17017*zeta[19])/(8847360*y^6) - (255255*betasv[{0}, {8}]*zeta[19])/
    (256*y^7) + (765765*betasv[{1}, {8}]*zeta[19])/(512*y^8) - 
   (1276275*betasv[{2}, {8}]*zeta[19])/(1024*y^9) + 
   (3828825*betasv[{3}, {8}]*zeta[19])/(16384*y^10), 
 pinablaBarFm[4, 10, 7, 2]/y^4 -> -6207801600*betasv[{1, 9}, {8, 20}] - 
   37246809600*betasv[{2, 8}, {8, 20}] + 
   12415603200*betasv[{3, 7}, {8, 20}] + 
   46558512000*betasv[{4, 6}, {8, 20}] - 
   18623404800*betasv[{5, 5}, {8, 20}] + 3103900800*betasv[{6, 4}, {8, 20}] + 
   74493619200*betasv[{7, 3}, {20, 8}] - 
   83805321600*betasv[{8, 2}, {20, 8}] + 
   12415603200*betasv[{9, 1}, {20, 8}] - 
   3103900800*betasv[{10, 0}, {20, 8}] - (2269943*betasv[{4}, {14}]*zeta[7])/
    315 - 886828800*betasv[{4}, {20}]*zeta[7] + 
   (1330243200*betasv[{5}, {20}]*zeta[7])/y - 
   (831402000*betasv[{6}, {20}]*zeta[7])/y^2 - 
   (55426800*betasv[{7}, {20}]*zeta[7])/y^3 + 
   (41570100*betasv[{8}, {20}]*zeta[7])/y^4 + 
   (3464175*betasv[{9}, {20}]*zeta[7])/(2*y^5) - 
   (2431*zeta[19])/(221184*y^7) + (1276275*betasv[{0}, {8}]*zeta[19])/
    (256*y^8) - (1276275*betasv[{1}, {8}]*zeta[19])/(256*y^9) + 
   (34459425*betasv[{2}, {8}]*zeta[19])/(4096*y^10) - 
   (3828825*betasv[{3}, {8}]*zeta[19])/(2048*y^11), 
 pinablaBarFm[4, 10, 7, 3]/y^6 -> 24831206400*betasv[{0, 9}, {8, 20}] + 
   521455334400*betasv[{1, 8}, {8, 20}] + 
   1042910668800*betasv[{2, 7}, {8, 20}] - 
   1092573081600*betasv[{3, 6}, {8, 20}] - 
   744936192000*betasv[{4, 5}, {8, 20}] + 
   297974476800*betasv[{5, 4}, {8, 20}] - 
   49662412800*betasv[{6, 3}, {8, 20}] - 2085821337600*
    betasv[{6, 3}, {20, 8}] + 1787846860800*betasv[{7, 2}, {20, 8}] + 
   223480857600*betasv[{8, 1}, {20, 8}] + 
   74493619200*betasv[{9, 0}, {20, 8}] + (36319088*betasv[{3}, {14}]*zeta[7])/
    315 + 14189260800*betasv[{3}, {20}]*zeta[7] - 
   (21283891200*betasv[{4}, {20}]*zeta[7])/y + 
   (13302432000*betasv[{5}, {20}]*zeta[7])/y^2 + 
   (4877558400*betasv[{6}, {20}]*zeta[7])/y^3 - 
   (1163962800*betasv[{7}, {20}]*zeta[7])/y^4 - 
   (145495350*betasv[{8}, {20}]*zeta[7])/y^5 - 
   (3464175*betasv[{9}, {20}]*zeta[7])/(2*y^6) + 
   (2431*zeta[19])/(49152*y^8) - (3828825*betasv[{0}, {8}]*zeta[19])/
    (128*y^9) - (11486475*betasv[{1}, {8}]*zeta[19])/(512*y^10) - 
   (11486475*betasv[{2}, {8}]*zeta[19])/(256*y^11) + 
   (26801775*betasv[{3}, {8}]*zeta[19])/(2048*y^12), 
 pinablaBarFm[4, 10, 7, 4]/y^8 -> -2979744768000*betasv[{0, 8}, {8, 20}] - 
   25029856051200*betasv[{1, 7}, {8, 20}] - 
   16090621747200*betasv[{2, 6}, {8, 20}] + 
   38140733030400*betasv[{3, 5}, {8, 20}] + 
   8939234304000*betasv[{4, 4}, {8, 20}] - 
   3575693721600*betasv[{5, 3}, {8, 20}] + 
   50059712102400*betasv[{5, 3}, {20, 8}] + 
   595948953600*betasv[{6, 2}, {8, 20}] - 25029856051200*
    betasv[{6, 2}, {20, 8}] - 21454162329600*betasv[{7, 1}, {20, 8}] - 
   3575693721600*betasv[{8, 0}, {20, 8}] - (ee[10]*pinablaBarE[4, 4])/
    (2*y^8) - (145276352*betasv[{2}, {14}]*zeta[7])/105 - 
   170271129600*betasv[{2}, {20}]*zeta[7] + 
   (255406694400*betasv[{3}, {20}]*zeta[7])/y - 
   (159629184000*betasv[{4}, {20}]*zeta[7])/y^2 - 
   (170271129600*betasv[{5}, {20}]*zeta[7])/y^3 + 
   (17958283200*betasv[{6}, {20}]*zeta[7])/y^4 + 
   (6983776800*betasv[{7}, {20}]*zeta[7])/y^5 + 
   (207850500*betasv[{8}, {20}]*zeta[7])/y^6 - (12155*zeta[19])/(73728*y^9) + 
   (11486475*betasv[{0}, {8}]*zeta[19])/(32*y^10) + 
   (34459425*betasv[{1}, {8}]*zeta[19])/(64*y^11) + 
   (80405325*betasv[{2}, {8}]*zeta[19])/(512*y^12) - 
   (80405325*betasv[{3}, {8}]*zeta[19])/(1024*y^13), 
 pinablaBarFm[4, 10, 7, 5]/y^10 -> 195471256780800*betasv[{0, 7}, {8, 20}] + 
   829560943411200*betasv[{1, 6}, {8, 20}] - 
   71513874432000*betasv[{2, 5}, {8, 20}] - 905842409472000*
    betasv[{3, 4}, {8, 20}] - 71513874432000*betasv[{4, 3}, {8, 20}] - 
   1001194242048000*betasv[{4, 3}, {20, 8}] + 
   28605549772800*betasv[{5, 2}, {8, 20}] - 
   4767591628800*betasv[{6, 1}, {8, 20}] + 800955393638400*
    betasv[{6, 1}, {20, 8}] + 200238848409600*betasv[{7, 0}, {20, 8}] - 
   (ee[10]*pinablaBarE[4, 5])/(2*y^10) - 
   (13*pinablaBarE[4, 4]*pinablaBarE[10, 1])/(6*y^10) + 
   (1162210816*betasv[{1}, {14}]*zeta[7])/105 + 
   1362169036800*betasv[{1}, {20}]*zeta[7] - 
   (2043253555200*betasv[{2}, {20}]*zeta[7])/y + 
   (1277033472000*betasv[{3}, {20}]*zeta[7])/y^2 + 
   (4043939328000*betasv[{4}, {20}]*zeta[7])/y^3 + 
   (79814592000*betasv[{5}, {20}]*zeta[7])/y^4 - 
   (231462316800*betasv[{6}, {20}]*zeta[7])/y^5 - 
   (13634992800*betasv[{7}, {20}]*zeta[7])/y^6 + 
   (26741*zeta[19])/(73728*y^10) - (80405325*betasv[{0}, {8}]*zeta[19])/
    (16*y^11) - (80405325*betasv[{1}, {8}]*zeta[19])/(16*y^12) + 
   (402026625*betasv[{3}, {8}]*zeta[19])/(1024*y^14), 
 pinablaBarFm[4, 10, 7, 6]/y^12 -> 
  -8791438963507200*betasv[{0, 6}, {8, 20}] - 
   19337351646412800*betasv[{1, 5}, {8, 20}] + 
   12300386402304000*betasv[{2, 4}, {8, 20}] + 
   15637700542464000*betasv[{3, 3}, {8, 20}] + 
   16019107872768000*betasv[{3, 3}, {20, 8}] + 
   286055497728000*betasv[{4, 2}, {8, 20}] + 12014330904576000*
    betasv[{4, 2}, {20, 8}] - 114422199091200*betasv[{5, 1}, {8, 20}] - 
   19222929447321600*betasv[{5, 1}, {20, 8}] + 
   19070366515200*betasv[{6, 0}, {8, 20}] - 8810509330022400*
    betasv[{6, 0}, {20, 8}] - (ee[10]*pinablaBarE[4, 6])/(2*y^12) - 
   (8*pinablaBarE[4, 5]*pinablaBarE[10, 1])/(3*y^12) - 
   (67*pinablaBarE[4, 4]*pinablaBarE[10, 2])/(12*y^12) - 
   (4648843264*betasv[{0}, {14}]*zeta[7])/105 - 
   5448676147200*betasv[{0}, {20}]*zeta[7] + 
   (8173014220800*betasv[{1}, {20}]*zeta[7])/y - 
   (5108133888000*betasv[{2}, {20}]*zeta[7])/y^2 - 
   (69811163136000*betasv[{3}, {20}]*zeta[7])/y^3 - 
   (13728109824000*betasv[{4}, {20}]*zeta[7])/y^4 + 
   (5395466419200*betasv[{5}, {20}]*zeta[7])/y^5 + 
   (613242115200*betasv[{6}, {20}]*zeta[7])/y^6 - 
   (2431*zeta[19])/(6144*y^11) + (884458575*betasv[{0}, {8}]*zeta[19])/
    (16*y^12) + (241215975*betasv[{1}, {8}]*zeta[19])/(8*y^13) - 
   (1206079875*betasv[{2}, {8}]*zeta[19])/(256*y^14) - 
   (402026625*betasv[{3}, {8}]*zeta[19])/(256*y^15), 
 pinablaBarFm[4, 10, 9, 0] -> -64664600*betasv[{3, 9}, {8, 20}] + 
   48498450*betasv[{4, 8}, {8, 20}] + 38798760*betasv[{5, 7}, {8, 20}] - 
   22632610*betasv[{6, 6}, {8, 20}] + 64664600*betasv[{9, 3}, {20, 8}] - 
   48498450*betasv[{10, 2}, {20, 8}] - 38798760*betasv[{11, 1}, {20, 8}] + 
   22632610*betasv[{12, 0}, {20, 8}] + 6466460*betasv[{6}, {20}]*zeta[7] - 
   (2771340*betasv[{7}, {20}]*zeta[7])/y - 
   (3464175*betasv[{8}, {20}]*zeta[7])/(4*y^2) + 
   (1154725*betasv[{9}, {20}]*zeta[7])/(4*y^3) + 
   (2431*zeta[19])/(8847360*y^5) - (595595*betasv[{0}, {8}]*zeta[19])/
    (1024*y^6) + (255255*betasv[{1}, {8}]*zeta[19])/(1024*y^7) + 
   (1276275*betasv[{2}, {8}]*zeta[19])/(16384*y^8) - 
   (425425*betasv[{3}, {8}]*zeta[19])/(16384*y^9), 
 pinablaBarFm[4, 10, 9, 1]/y^2 -> 775975200*betasv[{2, 9}, {8, 20}] + 
   1551950400*betasv[{3, 8}, {8, 20}] - 2327925600*betasv[{4, 7}, {8, 20}] - 
   543182640*betasv[{5, 6}, {8, 20}] + 543182640*betasv[{6, 5}, {8, 20}] - 
   2327925600*betasv[{8, 3}, {20, 8}] + 1163962800*betasv[{9, 2}, {20, 8}] + 
   2095133040*betasv[{10, 1}, {20, 8}] - 931170240*betasv[{11, 0}, {20, 8}] - 
   155195040*betasv[{5}, {20}]*zeta[7] + (38798760*betasv[{6}, {20}]*zeta[7])/
    y + (41570100*betasv[{7}, {20}]*zeta[7])/y^2 - 
   (6928350*betasv[{8}, {20}]*zeta[7])/y^3 - 
   (3464175*betasv[{9}, {20}]*zeta[7])/(4*y^4) - 
   (2431*zeta[19])/(737280*y^6) + (765765*betasv[{0}, {8}]*zeta[19])/
    (128*y^7) - (6891885*betasv[{1}, {8}]*zeta[19])/(2048*y^8) - 
   (3828825*betasv[{2}, {8}]*zeta[19])/(8192*y^9) + 
   (3828825*betasv[{3}, {8}]*zeta[19])/(16384*y^10), 
 pinablaBarFm[4, 10, 9, 2]/y^4 -> -6207801600*betasv[{1, 9}, {8, 20}] - 
   46558512000*betasv[{2, 8}, {8, 20}] - 
   12415603200*betasv[{3, 7}, {8, 20}] + 
   76045569600*betasv[{4, 6}, {8, 20}] - 
   10863652800*betasv[{6, 4}, {8, 20}] + 
   74493619200*betasv[{7, 3}, {20, 8}] - 
   13967553600*betasv[{8, 2}, {20, 8}] - 
   93117024000*betasv[{9, 1}, {20, 8}] + 
   32590958400*betasv[{10, 0}, {20, 8}] + 3103900800*betasv[{4}, {20}]*
    zeta[7] - (1357956600*betasv[{6}, {20}]*zeta[7])/y^2 + 
   (55426800*betasv[{7}, {20}]*zeta[7])/y^3 + 
   (51962625*betasv[{8}, {20}]*zeta[7])/y^4 + 
   (3464175*betasv[{9}, {20}]*zeta[7])/(2*y^5) + 
   (2431*zeta[19])/(73728*y^7) - (26801775*betasv[{0}, {8}]*zeta[19])/
    (512*y^8) + (19144125*betasv[{1}, {8}]*zeta[19])/(512*y^9) + 
   (11486475*betasv[{2}, {8}]*zeta[19])/(8192*y^10) - 
   (3828825*betasv[{3}, {8}]*zeta[19])/(2048*y^11), 
 pinablaBarFm[4, 10, 9, 3]/y^6 -> 24831206400*betasv[{0, 9}, {8, 20}] + 
   595948953600*betasv[{1, 8}, {8, 20}] + 
   1638859622400*betasv[{2, 7}, {8, 20}] - 
   869092224000*betasv[{3, 6}, {8, 20}] - 
   1825093670400*betasv[{4, 5}, {8, 20}] + 
   260727667200*betasv[{5, 4}, {8, 20}] + 
   173818444800*betasv[{6, 3}, {8, 20}] - 
   2085821337600*betasv[{6, 3}, {20, 8}] - 
   446961715200*betasv[{7, 2}, {20, 8}] + 
   3463953292800*betasv[{8, 1}, {20, 8}] - 
   931170240000*betasv[{9, 0}, {20, 8}] - 49662412800*betasv[{3}, {20}]*
    zeta[7] - (18623404800*betasv[{4}, {20}]*zeta[7])/y + 
   (32590958400*betasv[{5}, {20}]*zeta[7])/y^2 + 
   (3879876000*betasv[{6}, {20}]*zeta[7])/y^3 - 
   (1829084400*betasv[{7}, {20}]*zeta[7])/y^4 - 
   (166280400*betasv[{8}, {20}]*zeta[7])/y^5 - 
   (3464175*betasv[{9}, {20}]*zeta[7])/(2*y^6) - 
   (26741*zeta[19])/(98304*y^8) + (95720625*betasv[{0}, {8}]*zeta[19])/
    (256*y^9) - (356080725*betasv[{1}, {8}]*zeta[19])/(1024*y^10) + 
   (11486475*betasv[{2}, {8}]*zeta[19])/(1024*y^11) + 
   (26801775*betasv[{3}, {8}]*zeta[19])/(2048*y^12), 
 pinablaBarFm[4, 10, 9, 4]/y^8 -> -3277719244800*betasv[{0, 8}, {8, 20}] - 
   32181243494400*betasv[{1, 7}, {8, 20}] - 
   35458962739200*betasv[{2, 6}, {8, 20}] + 
   50059712102400*betasv[{3, 5}, {8, 20}] + 
   31287320064000*betasv[{4, 4}, {8, 20}] - 
   8343285350400*betasv[{5, 3}, {8, 20}] + 
   50059712102400*betasv[{5, 3}, {20, 8}] - 
   2085821337600*betasv[{6, 2}, {8, 20}] + 
   37544784076800*betasv[{6, 2}, {20, 8}] - 107270811648000*
    betasv[{7, 1}, {20, 8}] + 19666315468800*betasv[{8, 0}, {20, 8}] - 
   (ee[10]*pinablaBarE[4, 4])/(2*y^8) + 595948953600*betasv[{2}, {20}]*
    zeta[7] + (595948953600*betasv[{3}, {20}]*zeta[7])/y - 
   (558702144000*betasv[{4}, {20}]*zeta[7])/y^2 - 
   (223480857600*betasv[{5}, {20}]*zeta[7])/y^3 + 
   (39574735200*betasv[{6}, {20}]*zeta[7])/y^4 + 
   (8979141600*betasv[{7}, {20}]*zeta[7])/y^5 + 
   (228635550*betasv[{8}, {20}]*zeta[7])/y^6 + 
   (133705*zeta[19])/(73728*y^9) - (126351225*betasv[{0}, {8}]*zeta[19])/
    (64*y^10) + (172297125*betasv[{1}, {8}]*zeta[19])/(64*y^11) - 
   (241215975*betasv[{2}, {8}]*zeta[19])/(1024*y^12) - 
   (80405325*betasv[{3}, {8}]*zeta[19])/(1024*y^13), 
 pinablaBarFm[4, 10, 9, 5]/y^10 -> 233611989811200*betasv[{0, 7}, {8, 20}] + 
   1184746519756800*betasv[{1, 6}, {8, 20}] + 
   250298560512000*betasv[{2, 5}, {8, 20}] - 1501791363072000*
    betasv[{3, 4}, {8, 20}] - 333731414016000*betasv[{4, 3}, {8, 20}] - 
   1001194242048000*betasv[{4, 3}, {20, 8}] + 
   150179136307200*betasv[{5, 2}, {8, 20}] - 1501791363072000*
    betasv[{5, 2}, {20, 8}] + 16686570700800*betasv[{6, 1}, {8, 20}] + 
   2703224453529600*betasv[{6, 1}, {20, 8}] - 
   200238848409600*betasv[{7, 0}, {20, 8}] - (ee[10]*pinablaBarE[4, 5])/
    (2*y^10) - (7*pinablaBarE[4, 4]*pinablaBarE[10, 1])/(3*y^10) - 
   4767591628800*betasv[{1}, {20}]*zeta[7] - 
   (10727081164800*betasv[{2}, {20}]*zeta[7])/y + 
   (5959489536000*betasv[{3}, {20}]*zeta[7])/y^2 + 
   (6704425728000*betasv[{4}, {20}]*zeta[7])/y^3 - 
   (279351072000*betasv[{5}, {20}]*zeta[7])/y^4 - 
   (330565435200*betasv[{6}, {20}]*zeta[7])/y^5 - 
   (16295479200*betasv[{7}, {20}]*zeta[7])/y^6 - 
   (347633*zeta[19])/(36864*y^10) + (80405325*betasv[{0}, {8}]*zeta[19])/
    (16*y^11) - (2170943775*betasv[{1}, {8}]*zeta[19])/(128*y^12) + 
   (1206079875*betasv[{2}, {8}]*zeta[19])/(512*y^13) + 
   (402026625*betasv[{3}, {8}]*zeta[19])/(1024*y^14), 
 pinablaBarFm[4, 10, 9, 6]/y^12 -> 
  -11280121793740800*betasv[{0, 6}, {8, 20}] - 
   30436304958259200*betasv[{1, 5}, {8, 20}] + 
   13015525146624000*betasv[{2, 4}, {8, 20}] + 
   29368364433408000*betasv[{3, 3}, {8, 20}] + 
   16019107872768000*betasv[{3, 3}, {20, 8}] + 
   1001194242048000*betasv[{4, 2}, {8, 20}] + 
   42050158166016000*betasv[{4, 2}, {20, 8}] - 
   1601910787276800*betasv[{5, 1}, {8, 20}] - 
   52863055980134400*betasv[{5, 1}, {20, 8}] - 
   66746282803200*betasv[{6, 0}, {8, 20}] - 5206210058649600*
    betasv[{6, 0}, {20, 8}] - (ee[10]*pinablaBarE[4, 6])/(2*y^12) - 
   (17*pinablaBarE[4, 5]*pinablaBarE[10, 1])/(6*y^12) - 
   (77*pinablaBarE[4, 4]*pinablaBarE[10, 2])/(12*y^12) + 
   19070366515200*betasv[{0}, {20}]*zeta[7] + 
   (114422199091200*betasv[{1}, {20}]*zeta[7])/y - 
   (17878468608000*betasv[{2}, {20}]*zeta[7])/y^2 - 
   (131108769792000*betasv[{3}, {20}]*zeta[7])/y^3 - 
   (14526255744000*betasv[{4}, {20}]*zeta[7])/y^4 + 
   (8492272588800*betasv[{5}, {20}]*zeta[7])/y^5 + 
   (786838852800*betasv[{6}, {20}]*zeta[7])/y^6 + 
   (221221*zeta[19])/(6144*y^11) + (1045269225*betasv[{0}, {8}]*zeta[19])/
    (32*y^12) + (2653375725*betasv[{1}, {8}]*zeta[19])/(32*y^13) - 
   (8442559125*betasv[{2}, {8}]*zeta[19])/(512*y^14) - 
   (402026625*betasv[{3}, {8}]*zeta[19])/(256*y^15), 
 pinablaBarFm[4, 10, 9, 7]/y^14 -> 
  392468142882816000*betasv[{0, 5}, {8, 20}] + 
   504601897992192000*betasv[{1, 4}, {8, 20}] - 
   560668775546880000*betasv[{2, 3}, {8, 20}] - 
   192229294473216000*betasv[{2, 3}, {20, 8}] - 
   368439481073664000*betasv[{3, 2}, {8, 20}] - 
   865031825129472000*betasv[{3, 2}, {20, 8}] + 
   24028661809152000*betasv[{4, 1}, {8, 20}] + 
   720859854274560000*betasv[{4, 1}, {20, 8}] + 
   8009553936384000*betasv[{5, 0}, {8, 20}] + 336401265328128000*
    betasv[{5, 0}, {20, 8}] - (ee[10]*pinablaBarE[4, 7])/(2*y^14) - 
   (10*pinablaBarE[4, 6]*pinablaBarE[10, 1])/(3*y^14) - 
   (37*pinablaBarE[4, 5]*pinablaBarE[10, 2])/(4*y^14) - 
   (323*pinablaBarE[4, 4]*pinablaBarE[10, 3])/(24*y^14) + 
   (349222*zeta[7])/21049875 - (572110995456000*betasv[{0}, {20}]*zeta[7])/
    y - (429083246592000*betasv[{1}, {20}]*zeta[7])/y^2 + 
   (1644819111936000*betasv[{2}, {20}]*zeta[7])/y^3 + 
   (625746401280000*betasv[{3}, {20}]*zeta[7])/y^4 - 
   (140792940288000*betasv[{4}, {20}]*zeta[7])/y^5 - 
   (27376405056000*betasv[{5}, {20}]*zeta[7])/y^6 - 
   (1106105*zeta[19])/(12288*y^12) - (8442559125*betasv[{0}, {8}]*zeta[19])/
    (16*y^13) - (18091198125*betasv[{1}, {8}]*zeta[19])/(64*y^14) + 
   (10854718875*betasv[{2}, {8}]*zeta[19])/(128*y^15) + 
   (1206079875*betasv[{3}, {8}]*zeta[19])/(256*y^16), 
 pinablaBarFm[4, 10, 9, 8]/y^16 -> 
  -9867770449625088000*betasv[{0, 4}, {8, 20}] - 
   3588280163500032000*betasv[{1, 3}, {8, 20}] + 
   1537834355785728000*betasv[{1, 3}, {20, 8}] + 
   11149299079446528000*betasv[{2, 2}, {8, 20}] + 
   12687133435232256000*betasv[{2, 2}, {20, 8}] + 
   2563057259642880000*betasv[{3, 1}, {8, 20}] - 
   4613503067357184000*betasv[{3, 1}, {20, 8}] - 
   256305725964288000*betasv[{4, 0}, {8, 20}] - 
   9611464723660800000*betasv[{4, 0}, {20, 8}] - (ee[10]*pinablaBarE[4, 8])/
    (2*y^16) - (23*pinablaBarE[4, 7]*pinablaBarE[10, 1])/(6*y^16) - 
   (151*pinablaBarE[4, 6]*pinablaBarE[10, 2])/(12*y^16) - 
   (545*pinablaBarE[4, 5]*pinablaBarE[10, 3])/(24*y^16) - 
   (71*pinablaBarE[4, 4]*pinablaBarE[10, 4])/(3*y^16) - 
   (5587552*zeta[7])/(21049875*y) + (4576887963648000*betasv[{0}, {20}]*
     zeta[7])/y^2 - (11442219909120000*betasv[{1}, {20}]*zeta[7])/y^3 - 
   (12443414151168000*betasv[{2}, {20}]*zeta[7])/y^4 + 
   (1001194242048000*betasv[{3}, {20}]*zeta[7])/y^5 + 
   (688321041408000*betasv[{4}, {20}]*zeta[7])/y^6 + 
   (85085*zeta[19])/(768*y^13) + (30151996875*betasv[{0}, {8}]*zeta[19])/
    (8*y^14) + (3618239625*betasv[{1}, {8}]*zeta[19])/(8*y^15) - 
   (39800635875*betasv[{2}, {8}]*zeta[19])/(128*y^16) - 
   (1206079875*betasv[{3}, {8}]*zeta[19])/(128*y^17), 
 pinablaBarFm[4, 10, 11, 0] -> -64664600*betasv[{3, 9}, {8, 20}] - 
   12932920*betasv[{4, 8}, {8, 20}] + 61137440*betasv[{5, 7}, {8, 20}] + 
   16460080*betasv[{6, 6}, {8, 20}] + 64664600*betasv[{9, 3}, {20, 8}] + 
   12932920*betasv[{10, 2}, {20, 8}] - 61137440*betasv[{11, 1}, {20, 8}] - 
   16460080*betasv[{12, 0}, {20, 8}] - 4702880*betasv[{6}, {20}]*zeta[7] - 
   (4366960*betasv[{7}, {20}]*zeta[7])/y + (230945*betasv[{8}, {20}]*zeta[7])/
    y^2 + (1154725*betasv[{9}, {20}]*zeta[7])/(4*y^3) - 
   (1547*zeta[19])/(14745600*y^5) + (54145*betasv[{0}, {8}]*zeta[19])/
    (128*y^6) + (100555*betasv[{1}, {8}]*zeta[19])/(256*y^7) - 
   (85085*betasv[{2}, {8}]*zeta[19])/(4096*y^8) - 
   (425425*betasv[{3}, {8}]*zeta[19])/(16384*y^9), 
 pinablaBarFm[4, 10, 11, 1]/y^2 -> 775975200*betasv[{2, 9}, {8, 20}] + 
   2534852320*betasv[{3, 8}, {8, 20}] - 808895360*betasv[{4, 7}, {8, 20}] - 
   2106890240*betasv[{5, 6}, {8, 20}] - 395041920*betasv[{6, 5}, {8, 20}] - 
   2327925600*betasv[{8, 3}, {20, 8}] - 1293292000*betasv[{9, 2}, {20, 8}] + 
   2586584000*betasv[{10, 1}, {20, 8}] + 
   1034633600*betasv[{11, 0}, {20, 8}] + 112869120*betasv[{5}, {20}]*
    zeta[7] + (150492160*betasv[{6}, {20}]*zeta[7])/y + 
   (14444560*betasv[{7}, {20}]*zeta[7])/y^2 - 
   (11316305*betasv[{8}, {20}]*zeta[7])/y^3 - 
   (3464175*betasv[{9}, {20}]*zeta[7])/(4*y^4) + 
   (17017*zeta[19])/(8847360*y^6) - (425425*betasv[{0}, {8}]*zeta[19])/
    (64*y^7) - (2127125*betasv[{1}, {8}]*zeta[19])/(512*y^8) + 
   (2127125*betasv[{2}, {8}]*zeta[19])/(4096*y^9) + 
   (3828825*betasv[{3}, {8}]*zeta[19])/(16384*y^10), 
 pinablaBarFm[4, 10, 11, 2]/y^4 -> -6207801600*betasv[{1, 9}, {8, 20}] - 
   58353335040*betasv[{2, 8}, {8, 20}] - 
   68172948480*betasv[{3, 7}, {8, 20}] + 
   64786874880*betasv[{4, 6}, {8, 20}] + 
   60046371840*betasv[{5, 5}, {8, 20}] + 7900838400*betasv[{6, 4}, {8, 20}] + 
   74493619200*betasv[{7, 3}, {20, 8}] + 
   74493619200*betasv[{8, 2}, {20, 8}] - 
   93117024000*betasv[{9, 1}, {20, 8}] - 
   55870214400*betasv[{10, 0}, {20, 8}] - 2257382400*betasv[{4}, {20}]*
    zeta[7] - (4289026560*betasv[{5}, {20}]*zeta[7])/y - 
   (1156908480*betasv[{6}, {20}]*zeta[7])/y^2 + 
   (304343520*betasv[{7}, {20}]*zeta[7])/y^3 + 
   (65126490*betasv[{8}, {20}]*zeta[7])/y^4 + 
   (3464175*betasv[{9}, {20}]*zeta[7])/(2*y^5) - 
   (2431*zeta[19])/(81920*y^7) + (11486475*betasv[{0}, {8}]*zeta[19])/
    (128*y^8) + (19144125*betasv[{1}, {8}]*zeta[19])/(512*y^9) - 
   (3828825*betasv[{2}, {8}]*zeta[19])/(512*y^10) - 
   (3828825*betasv[{3}, {8}]*zeta[19])/(2048*y^11), 
 pinablaBarFm[4, 10, 11, 3]/y^6 -> 24831206400*betasv[{0, 9}, {8, 20}] + 
   690307537920*betasv[{1, 8}, {8, 20}] + 
   2685382103040*betasv[{2, 7}, {8, 20}] + 
   872252559360*betasv[{3, 6}, {8, 20}] - 
   2755812433920*betasv[{4, 5}, {8, 20}] - 
   1390547558400*betasv[{5, 4}, {8, 20}] - 
   126413414400*betasv[{6, 3}, {8, 20}] - 
   2085821337600*betasv[{6, 3}, {20, 8}] - 
   3277719244800*betasv[{7, 2}, {20, 8}] + 
   2756263910400*betasv[{8, 1}, {20, 8}] + 
   2607276672000*betasv[{9, 0}, {20, 8}] + 36118118400*betasv[{3}, {20}]*
    zeta[7] + (99324825600*betasv[{4}, {20}]*zeta[7])/y + 
   (49210936320*betasv[{5}, {20}]*zeta[7])/y^2 - 
   (3893984640*betasv[{6}, {20}]*zeta[7])/y^3 - 
   (2997078240*betasv[{7}, {20}]*zeta[7])/y^4 - 
   (192608130*betasv[{8}, {20}]*zeta[7])/y^5 - 
   (3464175*betasv[{9}, {20}]*zeta[7])/(2*y^6) + 
   (31603*zeta[19])/(81920*y^8) - (134008875*betasv[{0}, {8}]*zeta[19])/
    (128*y^9) - (141666525*betasv[{1}, {8}]*zeta[19])/(512*y^10) + 
   (42117075*betasv[{2}, {8}]*zeta[19])/(512*y^11) + 
   (26801775*betasv[{3}, {8}]*zeta[19])/(2048*y^12), 
 pinablaBarFm[4, 10, 11, 4]/y^8 -> -3655153582080*betasv[{0, 8}, {8, 20}] - 
   43572898037760*betasv[{1, 7}, {8, 20}] - 
   85657729597440*betasv[{2, 6}, {8, 20}] + 
   23158937518080*betasv[{3, 5}, {8, 20}] + 
   82927199846400*betasv[{4, 4}, {8, 20}] + 
   25282682880000*betasv[{5, 3}, {8, 20}] + 
   50059712102400*betasv[{5, 3}, {20, 8}] + 
   1516960972800*betasv[{6, 2}, {8, 20}] + 116805994905600*
    betasv[{6, 2}, {20, 8}] - 61978691174400*betasv[{7, 1}, {20, 8}] - 
   104887015833600*betasv[{8, 0}, {20, 8}] - (ee[10]*pinablaBarE[4, 4])/
    (2*y^8) - 433417420800*betasv[{2}, {20}]*zeta[7] - 
   (1805905920000*betasv[{3}, {20}]*zeta[7])/y - 
   (1480842854400*betasv[{4}, {20}]*zeta[7])/y^2 - 
   (103388113920*betasv[{5}, {20}]*zeta[7])/y^3 + 
   (95600144640*betasv[{6}, {20}]*zeta[7])/y^4 + 
   (12157616640*betasv[{7}, {20}]*zeta[7])/y^5 + 
   (254963280*betasv[{8}, {20}]*zeta[7])/y^6 - 
   (1548547*zeta[19])/(368640*y^9) + (42117075*betasv[{0}, {8}]*zeta[19])/
    (4*y^10) + (49774725*betasv[{1}, {8}]*zeta[19])/(32*y^11) - 
   (187612425*betasv[{2}, {8}]*zeta[19])/(256*y^12) - 
   (80405325*betasv[{3}, {8}]*zeta[19])/(1024*y^13), 
 pinablaBarFm[4, 10, 11, 5]/y^10 -> 291256506777600*betasv[{0, 7}, {8, 20}] + 
   1905302981836800*betasv[{1, 6}, {8, 20}] + 
   1777878260121600*betasv[{2, 5}, {8, 20}] - 
   1790013947904000*betasv[{3, 4}, {8, 20}] - 
   1832488855142400*betasv[{4, 3}, {8, 20}] - 
   1001194242048000*betasv[{4, 3}, {20, 8}] - 
   339799257907200*betasv[{5, 2}, {8, 20}] - 3404060422963200*
    betasv[{5, 2}, {20, 8}] - 12135687782400*betasv[{6, 1}, {8, 20}] + 
   800955393638400*betasv[{6, 1}, {20, 8}] + 3604299271372800*
    betasv[{7, 0}, {20, 8}] - (ee[10]*pinablaBarE[4, 5])/(2*y^10) - 
   (229*pinablaBarE[4, 4]*pinablaBarE[10, 1])/(90*y^10) + 
   3467339366400*betasv[{1}, {20}]*zeta[7] + 
   (24271375564800*betasv[{2}, {20}]*zeta[7])/y + 
   (32723015270400*betasv[{3}, {20}]*zeta[7])/y^2 + 
   (7991133696000*betasv[{4}, {20}]*zeta[7])/y^3 - 
   (1984239129600*betasv[{5}, {20}]*zeta[7])/y^4 - 
   (531613555200*betasv[{6}, {20}]*zeta[7])/y^5 - 
   (20316441600*betasv[{7}, {20}]*zeta[7])/y^6 + 
   (1548547*zeta[19])/(40960*y^10) - (723647925*betasv[{0}, {8}]*zeta[19])/
    (8*y^11) - (80405325*betasv[{1}, {8}]*zeta[19])/(16*y^12) + 
   (1366890525*betasv[{2}, {8}]*zeta[19])/(256*y^13) + 
   (402026625*betasv[{3}, {8}]*zeta[19])/(1024*y^14), 
 pinablaBarFm[4, 10, 11, 6]/y^12 -> 
  -15776394117120000*betasv[{0, 6}, {8, 20}] - 
   59950297645056000*betasv[{1, 5}, {8, 20}] - 
   14077397827584000*betasv[{2, 4}, {8, 20}] + 
   57960044848742400*betasv[{3, 3}, {8, 20}] + 
   16019107872768000*betasv[{3, 3}, {20, 8}] + 
   28785851419852800*betasv[{4, 2}, {8, 20}] + 
   80095539363840000*betasv[{4, 2}, {20, 8}] + 
   3009650570035200*betasv[{5, 1}, {8, 20}] + 
   8009553936384000*betasv[{5, 1}, {20, 8}] + 
   48542751129600*betasv[{6, 0}, {8, 20}] - 104124201172992000*
    betasv[{6, 0}, {20, 8}] - (ee[10]*pinablaBarE[4, 6])/(2*y^12) - 
   (137*pinablaBarE[4, 5]*pinablaBarE[10, 1])/(45*y^12) - 
   (7559*pinablaBarE[4, 4]*pinablaBarE[10, 2])/(990*y^12) - 
   13869357465600*betasv[{0}, {20}]*zeta[7] - 
   (214975040716800*betasv[{1}, {20}]*zeta[7])/y - 
   (514033061068800*betasv[{2}, {20}]*zeta[7])/y^2 - 
   (258750200217600*betasv[{3}, {20}]*zeta[7])/y^3 + 
   (15711381504000*betasv[{4}, {20}]*zeta[7])/y^4 + 
   (16727203584000*betasv[{5}, {20}]*zeta[7])/y^5 + 
   (1100473920000*betasv[{6}, {20}]*zeta[7])/y^6 - 
   (140777*zeta[19])/(512*y^11) + (5226346125*betasv[{0}, {8}]*zeta[19])/
    (8*y^12) - (402026625*betasv[{1}, {8}]*zeta[19])/(32*y^13) - 
   (2010133125*betasv[{2}, {8}]*zeta[19])/(64*y^14) - 
   (402026625*betasv[{3}, {8}]*zeta[19])/(256*y^15), 
 pinablaBarFm[4, 10, 11, 7]/y^14 -> 
  618434649391104000*betasv[{0, 5}, {8, 20}] + 1311625135521792000*
    betasv[{1, 4}, {8, 20}] - 470282172943564800*betasv[{2, 3}, {8, 20}] - 
   192229294473216000*betasv[{2, 3}, {20, 8}] - 
   1156094160902553600*betasv[{3, 2}, {8, 20}] - 
   1473757924294656000*betasv[{3, 2}, {20, 8}] - 
   290479822759526400*betasv[{4, 1}, {8, 20}] - 
   800955393638400000*betasv[{4, 1}, {20, 8}] - 
   13203628307251200*betasv[{5, 0}, {8, 20}] + 2466942612406272000*
    betasv[{5, 0}, {20, 8}] - (ee[10]*pinablaBarE[4, 7])/(2*y^14) - 
   (319*pinablaBarE[4, 6]*pinablaBarE[10, 1])/(90*y^14) - 
   (10573*pinablaBarE[4, 5]*pinablaBarE[10, 2])/(990*y^14) - 
   (17309*pinablaBarE[4, 4]*pinablaBarE[10, 3])/(990*y^14) - 
   (2793776*zeta[7])/231548625 + (943116307660800*betasv[{0}, {20}]*zeta[7])/
    y + (5187139692134400*betasv[{1}, {20}]*zeta[7])/y^2 + 
   (5161134646886400*betasv[{2}, {20}]*zeta[7])/y^3 + 
   (524868496588800*betasv[{3}, {20}]*zeta[7])/y^4 - 
   (365966834688000*betasv[{4}, {20}]*zeta[7])/y^5 - 
   (43138577664000*betasv[{5}, {20}]*zeta[7])/y^6 + 
   (2393209*zeta[19])/(1536*y^12) - (30956050125*betasv[{0}, {8}]*zeta[19])/
    (8*y^13) + (10050665625*betasv[{1}, {8}]*zeta[19])/(32*y^14) + 
   (9246612375*betasv[{2}, {8}]*zeta[19])/(64*y^15) + 
   (1206079875*betasv[{3}, {8}]*zeta[19])/(256*y^16), 
 pinablaBarFm[4, 10, 11, 8]/y^16 -> 
  -17615193529909248000*betasv[{0, 4}, {8, 20}] - 
   17223744784800153600*betasv[{1, 3}, {8, 20}] + 
   1537834355785728000*betasv[{1, 3}, {20, 8}] + 
   19516516006153420800*betasv[{2, 2}, {8, 20}] + 
   19991846625214464000*betasv[{2, 2}, {20, 8}] + 
   13896430451372851200*betasv[{3, 1}, {8, 20}] + 
   24605349692571648000*betasv[{3, 1}, {20, 8}] + 
   1425991857183129600*betasv[{4, 0}, {8, 20}] - 
   46135030673571840000*betasv[{4, 0}, {20, 8}] - 
   (ee[10]*pinablaBarE[4, 8])/(2*y^16) - 
   (182*pinablaBarE[4, 7]*pinablaBarE[10, 1])/(45*y^16) - 
   (2347*pinablaBarE[4, 6]*pinablaBarE[10, 2])/(165*y^16) - 
   (1549*pinablaBarE[4, 5]*pinablaBarE[10, 3])/(55*y^16) - 
   (5539*pinablaBarE[4, 4]*pinablaBarE[10, 4])/(165*y^16) + 
   (5587552*zeta[7])/(8575875*y) - (25464140306841600*betasv[{0}, {20}]*
     zeta[7])/y^2 - (62037635943628800*betasv[{1}, {20}]*zeta[7])/y^3 - 
   (21781825899724800*betasv[{2}, {20}]*zeta[7])/y^4 + 
   (4805732361830400*betasv[{3}, {20}]*zeta[7])/y^5 + 
   (1228738387968000*betasv[{4}, {20}]*zeta[7])/y^6 - 
   (1656837*zeta[19])/(256*y^13) + (18091198125*betasv[{0}, {8}]*zeta[19])/
    y^14 - (2412159750*betasv[{1}, {8}]*zeta[19])/y^15 - 
   (15679038375*betasv[{2}, {8}]*zeta[19])/(32*y^16) - 
   (1206079875*betasv[{3}, {8}]*zeta[19])/(128*y^17), 
 pinablaBarFm[4, 10, 11, 9]/y^18 -> 
  350738075617748582400*betasv[{0, 3}, {8, 20}] - 
   6151337423142912000*betasv[{0, 3}, {20, 8}] + 
   50552809368374476800*betasv[{1, 2}, {8, 20}] - 
   178388785271144448000*betasv[{1, 2}, {20, 8}] - 
   322889293465701580800*betasv[{2, 1}, {8, 20}] - 
   455198969312575488000*betasv[{2, 1}, {20, 8}] - 
   78401591520421478400*betasv[{3, 0}, {8, 20}] + 
   639739092006862848000*betasv[{3, 0}, {20, 8}] - 
   (ee[10]*pinablaBarE[4, 9])/(2*y^18) - 
   (409*pinablaBarE[4, 8]*pinablaBarE[10, 1])/(90*y^18) - 
   (9043*pinablaBarE[4, 7]*pinablaBarE[10, 2])/(495*y^18) - 
   (6994*pinablaBarE[4, 6]*pinablaBarE[10, 3])/(165*y^18) - 
   (926*pinablaBarE[4, 5]*pinablaBarE[10, 4])/(15*y^18) - 
   (9319*pinablaBarE[4, 4]*pinablaBarE[10, 5])/(165*y^18) - 
   (106163488*zeta[7])/(8575875*y^2) + 
   (350007105001881600*betasv[{0}, {20}]*zeta[7])/y^3 + 
   (360367515028684800*betasv[{1}, {20}]*zeta[7])/y^4 - 
   (14105136542515200*betasv[{2}, {20}]*zeta[7])/y^5 - 
   (24465546569318400*betasv[{3}, {20}]*zeta[7])/y^6 + 
   (4497129*zeta[19])/(256*y^14) - (62716153500*betasv[{0}, {8}]*zeta[19])/
    y^15 + (44624955375*betasv[{1}, {8}]*zeta[19])/(4*y^16) + 
   (34976316375*betasv[{2}, {8}]*zeta[19])/(32*y^17) + 
   (1206079875*betasv[{3}, {8}]*zeta[19])/(128*y^18), 
 pinablaBarFm[4, 10, 11, 10]/y^20 -> 
  -4411068144886480896000*betasv[{0, 2}, {8, 20}] + 
   787371190162292736000*betasv[{0, 2}, {20, 8}] + 
   2178691872778616832000*betasv[{1, 1}, {8, 20}] + 
   5068702036669759488000*betasv[{1, 1}, {20, 8}] + 
   2232376272107864064000*betasv[{2, 0}, {8, 20}] - 
   5856073226832052224000*betasv[{2, 0}, {20, 8}] - 
   (ee[10]*pinablaBarE[4, 10])/(2*y^20) - 
   (227*pinablaBarE[4, 9]*pinablaBarE[10, 1])/(45*y^20) - 
   (4517*pinablaBarE[4, 8]*pinablaBarE[10, 2])/(198*y^20) - 
   (6005*pinablaBarE[4, 7]*pinablaBarE[10, 3])/(99*y^20) - 
   (3436*pinablaBarE[4, 6]*pinablaBarE[10, 4])/(33*y^20) - 
   (3901*pinablaBarE[4, 5]*pinablaBarE[10, 5])/(33*y^20) - 
   (14023*pinablaBarE[4, 4]*pinablaBarE[10, 6])/(165*y^20) + 
   (ee[4]*pinablaBarE[10, 10])/(2*y^20) + (424653952*zeta[7])/(5145525*y^3) - 
   (2491491375120384000*betasv[{0}, {20}]*zeta[7])/y^4 - 
   (607893937717248000*betasv[{1}, {20}]*zeta[7])/y^5 + 
   (307691695374336000*betasv[{2}, {20}]*zeta[7])/y^6 - 
   (1499043*zeta[19])/(64*y^15) + (143523505125*betasv[{0}, {8}]*zeta[19])/
    y^16 - (124226227125*betasv[{1}, {8}]*zeta[19])/(4*y^17) - 
   (1206079875*betasv[{2}, {8}]*zeta[19])/y^18, 
 pinablaBarFm[4, 10, 13, 0] -> -64664600*betasv[{3, 9}, {8, 20}] - 
   87297210*betasv[{4, 8}, {8, 20}] - 25395552*betasv[{5, 7}, {8, 20}] - 
   2469012*betasv[{6, 6}, {8, 20}] + 64664600*betasv[{9, 3}, {20, 8}] + 
   87297210*betasv[{10, 2}, {20, 8}] + 25395552*betasv[{11, 1}, {20, 8}] + 
   2469012*betasv[{12, 0}, {20, 8}] + 705432*betasv[{6}, {20}]*zeta[7] + 
   (1813968*betasv[{7}, {20}]*zeta[7])/y + 
   (6235515*betasv[{8}, {20}]*zeta[7])/(4*y^2) + 
   (1154725*betasv[{9}, {20}]*zeta[7])/(4*y^3) + 
   (221*zeta[19])/(22118400*y^5) - (32487*betasv[{0}, {8}]*zeta[19])/
    (512*y^6) - (41769*betasv[{1}, {8}]*zeta[19])/(256*y^7) - 
   (2297295*betasv[{2}, {8}]*zeta[19])/(16384*y^8) - 
   (425425*betasv[{3}, {8}]*zeta[19])/(16384*y^9), 
 pinablaBarFm[4, 10, 13, 1]/y^2 -> 775975200*betasv[{2, 9}, {8, 20}] + 
   3724680960*betasv[{3, 8}, {8, 20}] + 3301421760*betasv[{4, 7}, {8, 20}] + 
   770331744*betasv[{5, 6}, {8, 20}] + 59256288*betasv[{6, 5}, {8, 20}] - 
   2327925600*betasv[{8, 3}, {20, 8}] - 4267863600*betasv[{9, 2}, {20, 8}] - 
   1815781968*betasv[{10, 1}, {20, 8}] - 220094784*betasv[{11, 0}, {20, 8}] - 
   16930368*betasv[{5}, {20}]*zeta[7] - (55023696*betasv[{6}, {20}]*zeta[7])/
    y - (58953960*betasv[{7}, {20}]*zeta[7])/y^2 - 
   (16628040*betasv[{8}, {20}]*zeta[7])/y^3 - 
   (3464175*betasv[{9}, {20}]*zeta[7])/(4*y^4) - 
   (2873*zeta[19])/(11059200*y^6) + (180999*betasv[{0}, {8}]*zeta[19])/
    (128*y^7) + (5972967*betasv[{1}, {8}]*zeta[19])/(2048*y^8) + 
   (14039025*betasv[{2}, {8}]*zeta[19])/(8192*y^9) + 
   (3828825*betasv[{3}, {8}]*zeta[19])/(16384*y^10), 
 pinablaBarFm[4, 10, 13, 2]/y^4 -> -6207801600*betasv[{1, 9}, {8, 20}] - 
   72631278720*betasv[{2, 8}, {8, 20}] - 
   172012538880*betasv[{3, 7}, {8, 20}] - 
   107846444160*betasv[{4, 6}, {8, 20}] - 
   19910112768*betasv[{5, 5}, {8, 20}] - 1185125760*betasv[{6, 4}, {8, 20}] + 
   74493619200*betasv[{7, 3}, {20, 8}] + 
   181578196800*betasv[{8, 2}, {20, 8}] + 
   106774187520*betasv[{9, 1}, {20, 8}] + 
   16947298368*betasv[{10, 0}, {20, 8}] + 338607360*betasv[{4}, {20}]*
    zeta[7] + (1422150912*betasv[{5}, {20}]*zeta[7])/y + 
   (1925829360*betasv[{6}, {20}]*zeta[7])/y^2 + 
   (767913120*betasv[{7}, {20}]*zeta[7])/y^3 + 
   (81061695*betasv[{8}, {20}]*zeta[7])/y^4 + 
   (3464175*betasv[{9}, {20}]*zeta[7])/(2*y^5) + 
   (31603*zeta[19])/(5529600*y^7) - (13936923*betasv[{0}, {8}]*zeta[19])/
    (512*y^8) - (10975965*betasv[{1}, {8}]*zeta[19])/(256*y^9) - 
   (149324175*betasv[{2}, {8}]*zeta[19])/(8192*y^10) - 
   (3828825*betasv[{3}, {8}]*zeta[19])/(2048*y^11), 
 pinablaBarFm[4, 10, 13, 3]/y^6 -> 24831206400*betasv[{0, 9}, {8, 20}] + 
   804531087360*betasv[{1, 8}, {8, 20}] + 
   4388351385600*betasv[{2, 7}, {8, 20}] + 
   6541894195200*betasv[{3, 6}, {8, 20}] + 
   2986516915200*betasv[{4, 5}, {8, 20}] + 
   426645273600*betasv[{5, 4}, {8, 20}] + 
   18962012160*betasv[{6, 3}, {8, 20}] - 2085821337600*
    betasv[{6, 3}, {20, 8}] - 6704425728000*betasv[{7, 2}, {20, 8}] - 
   5296496325120*betasv[{8, 1}, {20, 8}] - 
   1104988684800*betasv[{9, 0}, {20, 8}] - 5417717760*betasv[{3}, {20}]*
    zeta[7] - (30474662400*betasv[{4}, {20}]*zeta[7])/y - 
   (53330659200*betasv[{5}, {20}]*zeta[7])/y^2 - 
   (29204884800*betasv[{6}, {20}]*zeta[7])/y^3 - 
   (4897713600*betasv[{7}, {20}]*zeta[7])/y^4 - 
   (224478540*betasv[{8}, {20}]*zeta[7])/y^5 - 
   (3464175*betasv[{9}, {20}]*zeta[7])/(2*y^6) - 
   (31603*zeta[19])/(294912*y^8) + (113588475*betasv[{0}, {8}]*zeta[19])/
    (256*y^9) + (544458915*betasv[{1}, {8}]*zeta[19])/(1024*y^10) + 
   (172297125*betasv[{2}, {8}]*zeta[19])/(1024*y^11) + 
   (26801775*betasv[{3}, {8}]*zeta[19])/(2048*y^12), 
 pinablaBarFm[4, 10, 13, 4]/y^8 -> -4112047779840*betasv[{0, 8}, {8, 20}] - 
   60851805880320*betasv[{1, 7}, {8, 20}] - 201376569139200*
    betasv[{2, 6}, {8, 20}] - 204789731328000*betasv[{3, 5}, {8, 20}] - 
   68263243776000*betasv[{4, 4}, {8, 20}] - 
   7281412669440*betasv[{5, 3}, {8, 20}] + 
   50059712102400*betasv[{5, 3}, {20, 8}] - 
   227544145920*betasv[{6, 2}, {8, 20}] + 212753776435200*
    betasv[{6, 2}, {20, 8}] + 223123288227840*betasv[{7, 1}, {20, 8}] + 
   60965577953280*betasv[{8, 0}, {20, 8}] - (ee[10]*pinablaBarE[4, 4])/
    (2*y^8) + 65012613120*betasv[{2}, {20}]*zeta[7] + 
   (520100904960*betasv[{3}, {20}]*zeta[7])/y + 
   (1218986496000*betasv[{4}, {20}]*zeta[7])/y^2 + 
   (914239872000*betasv[{5}, {20}]*zeta[7])/y^3 + 
   (224750635200*betasv[{6}, {20}]*zeta[7])/y^4 + 
   (16978740480*betasv[{7}, {20}]*zeta[7])/y^5 + 
   (286833690*betasv[{8}, {20}]*zeta[7])/y^6 + (31603*zeta[19])/(18432*y^9) - 
   (783377595*betasv[{0}, {8}]*zeta[19])/(128*y^10) - 
   (89594505*betasv[{1}, {8}]*zeta[19])/(16*y^11) - 
   (1366890525*betasv[{2}, {8}]*zeta[19])/(1024*y^12) - 
   (80405325*betasv[{3}, {8}]*zeta[19])/(1024*y^13), 
 pinablaBarFm[4, 10, 13, 5]/y^10 -> 374992752476160*betasv[{0, 7}, {8, 20}] + 
   3314863117762560*betasv[{1, 6}, {8, 20}] + 
   7290514435276800*betasv[{2, 5}, {8, 20}] + 
   5188006526976000*betasv[{3, 4}, {8, 20}] + 
   1237840153804800*betasv[{4, 3}, {8, 20}] - 
   1001194242048000*betasv[{4, 3}, {20, 8}] + 
   92838011535360*betasv[{5, 2}, {8, 20}] - 5706807179673600*
    betasv[{5, 2}, {20, 8}] + 1820353167360*betasv[{6, 1}, {8, 20}] - 
   7949482281861120*betasv[{6, 1}, {20, 8}] - 
   2843391647416320*betasv[{7, 0}, {20, 8}] - (ee[10]*pinablaBarE[4, 5])/
    (2*y^10) - (14*pinablaBarE[4, 4]*pinablaBarE[10, 1])/(5*y^10) - 
   520100904960*betasv[{1}, {20}]*zeta[7] - 
   (6631286538240*betasv[{2}, {20}]*zeta[7])/y - 
   (22104288460800*betasv[{3}, {20}]*zeta[7])/y^2 - 
   (23160743424000*betasv[{4}, {20}]*zeta[7])/y^3 - 
   (8136734860800*betasv[{5}, {20}]*zeta[7])/y^4 - 
   (924906003840*betasv[{6}, {20}]*zeta[7])/y^5 - 
   (26157418560*betasv[{7}, {20}]*zeta[7])/y^6 - 
   (537251*zeta[19])/(23040*y^10) + (1141755615*betasv[{0}, {8}]*zeta[19])/
    (16*y^11) + (6384182805*betasv[{1}, {8}]*zeta[19])/(128*y^12) + 
   (4583103525*betasv[{2}, {8}]*zeta[19])/(512*y^13) + 
   (402026625*betasv[{3}, {8}]*zeta[19])/(1024*y^14), 
 pinablaBarFm[4, 10, 13, 6]/y^12 -> 
  -23759249540382720*betasv[{0, 6}, {8, 20}] - 
   137880830308515840*betasv[{1, 5}, {8, 20}] - 
   208066367029248000*betasv[{2, 4}, {8, 20}] - 
   102813546892492800*betasv[{3, 3}, {8, 20}] + 
   16019107872768000*betasv[{3, 3}, {20, 8}] - 
   16710842076364800*betasv[{4, 2}, {8, 20}] + 
   126150474498048000*betasv[{4, 2}, {20, 8}] - 
   786392568299520*betasv[{5, 1}, {8, 20}] + 236442032202055680*
    betasv[{5, 1}, {20, 8}] - 7281412669440*betasv[{6, 0}, {8, 20}] + 
   111412895255101440*betasv[{6, 0}, {20, 8}] - (ee[10]*pinablaBarE[4, 6])/
    (2*y^12) - (33*pinablaBarE[4, 5]*pinablaBarE[10, 1])/(10*y^12) - 
   (1029*pinablaBarE[4, 4]*pinablaBarE[10, 2])/(110*y^12) + 
   2080403619840*betasv[{0}, {20}]*zeta[7] + 
   (56170897735680*betasv[{1}, {20}]*zeta[7])/y + 
   (298407894220800*betasv[{2}, {20}]*zeta[7])/y^2 + 
   (458989048627200*betasv[{3}, {20}]*zeta[7])/y^3 + 
   (232216927488000*betasv[{4}, {20}]*zeta[7])/y^4 + 
   (38471213813760*betasv[{5}, {20}]*zeta[7])/y^5 + 
   (1657313723520*betasv[{6}, {20}]*zeta[7])/y^6 + 
   (341887*zeta[19])/(1280*y^11) - (22368761415*betasv[{0}, {8}]*zeta[19])/
    (32*y^12) - (5933912985*betasv[{1}, {8}]*zeta[19])/(16*y^13) - 
   (25327677375*betasv[{2}, {8}]*zeta[19])/(512*y^14) - 
   (402026625*betasv[{3}, {8}]*zeta[19])/(256*y^15), 
 pinablaBarFm[4, 10, 13, 7]/y^14 -> 
  1121745310203248640*betasv[{0, 5}, {8, 20}] + 
   4422147542404300800*betasv[{1, 4}, {8, 20}] + 
   4562824435177881600*betasv[{2, 3}, {8, 20}] - 
   192229294473216000*betasv[{2, 3}, {20, 8}] + 
   1501136035931750400*betasv[{3, 2}, {8, 20}] - 
   2210636886441984000*betasv[{3, 2}, {20, 8}] + 
   149414587976908800*betasv[{4, 1}, {8, 20}] - 
   5738044440025497600*betasv[{4, 1}, {20, 8}] + 
   3320324177264640*betasv[{5, 0}, {8, 20}] - 3619677614930657280*
    betasv[{5, 0}, {20, 8}] - (ee[10]*pinablaBarE[4, 7])/(2*y^14) - 
   (19*pinablaBarE[4, 6]*pinablaBarE[10, 1])/(5*y^14) - 
   (696*pinablaBarE[4, 5]*pinablaBarE[10, 2])/(55*y^14) - 
   (5321*pinablaBarE[4, 4]*pinablaBarE[10, 3])/(220*y^14) + 
   (698444*zeta[7])/385914375 - (237166012661760*betasv[{0}, {20}]*zeta[7])/
    y - (2668117642444800*betasv[{1}, {20}]*zeta[7])/y^2 - 
   (6701500160409600*betasv[{2}, {20}]*zeta[7])/y^3 - 
   (5092437985689600*betasv[{3}, {20}]*zeta[7])/y^4 - 
   (1233858131251200*betasv[{4}, {20}]*zeta[7])/y^5 - 
   (78246743178240*betasv[{5}, {20}]*zeta[7])/y^6 - 
   (6495853*zeta[19])/(2560*y^12) + (90841936185*betasv[{0}, {8}]*zeta[19])/
    (16*y^13) + (144005937075*betasv[{1}, {8}]*zeta[19])/(64*y^14) + 
   (27739837125*betasv[{2}, {8}]*zeta[19])/(128*y^15) + 
   (1206079875*betasv[{3}, {8}]*zeta[19])/(256*y^16), 
 pinablaBarFm[4, 10, 13, 8]/y^16 -> 
  -40123496373682176000*betasv[{0, 4}, {8, 20}] - 
   107256956159891865600*betasv[{1, 3}, {8, 20}] + 
   1537834355785728000*betasv[{1, 3}, {20, 8}] - 
   72767525653315584000*betasv[{2, 2}, {8, 20}] + 
   28834394170982400000*betasv[{2, 2}, {20, 8}] - 
   14399721695084544000*betasv[{3, 1}, {8, 20}] + 
   109493806131943833600*betasv[{3, 1}, {20, 8}] - 
   664064835452928000*betasv[{4, 0}, {8, 20}] + 
   95345730058715136000*betasv[{4, 0}, {20, 8}] - 
   (ee[10]*pinablaBarE[4, 8])/(2*y^16) - 
   (43*pinablaBarE[4, 7]*pinablaBarE[10, 1])/(10*y^16) - 
   (181*pinablaBarE[4, 6]*pinablaBarE[10, 2])/(11*y^16) - 
   (1621*pinablaBarE[4, 5]*pinablaBarE[10, 3])/(44*y^16) - 
   (587*pinablaBarE[4, 4]*pinablaBarE[10, 4])/(11*y^16) - 
   (2793776*zeta[7])/(15436575*y) + (11858300633088000*betasv[{0}, {20}]*
     zeta[7])/y^2 + (64284471853056000*betasv[{1}, {20}]*zeta[7])/y^3 + 
   (81213756309504000*betasv[{2}, {20}]*zeta[7])/y^4 + 
   (29926606071398400*betasv[{3}, {20}]*zeta[7])/y^5 + 
   (2798792994816000*betasv[{4}, {20}]*zeta[7])/y^6 + 
   (2498405*zeta[19])/(128*y^13) - (37388476125*betasv[{0}, {8}]*zeta[19])/
    y^14 - (21468221775*betasv[{1}, {8}]*zeta[19])/(2*y^15) - 
   (90455990625*betasv[{2}, {8}]*zeta[19])/(128*y^16) - 
   (1206079875*betasv[{3}, {8}]*zeta[19])/(128*y^17), 
 pinablaBarFm[4, 10, 13, 9]/y^18 -> 
  1071003766618482278400*betasv[{0, 3}, {8, 20}] - 
   6151337423142912000*betasv[{0, 3}, {20, 8}] + 
   1869223679145227059200*betasv[{1, 2}, {8, 20}] - 
   249129165637287936000*betasv[{1, 2}, {20, 8}] + 
   754936865567539200000*betasv[{2, 1}, {8, 20}] - 
   1544600826951185203200*betasv[{2, 1}, {20, 8}] + 
   68223924147585024000*betasv[{3, 0}, {8, 20}] - 
   1963506905467217510400*betasv[{3, 0}, {20, 8}] - 
   (ee[10]*pinablaBarE[4, 9])/(2*y^18) - 
   (24*pinablaBarE[4, 8]*pinablaBarE[10, 1])/(5*y^18) - 
   (2283*pinablaBarE[4, 7]*pinablaBarE[10, 2])/(110*y^18) - 
   (2345*pinablaBarE[4, 6]*pinablaBarE[10, 3])/(44*y^18) - 
   (3969*pinablaBarE[4, 5]*pinablaBarE[10, 4])/(44*y^18) - 
   (1161*pinablaBarE[4, 4]*pinablaBarE[10, 5])/(11*y^18) + 
   (5587552*zeta[7])/(735075*y^2) - (304571089944576000*betasv[{0}, {20}]*
     zeta[7])/y^3 - (842563466035200000*betasv[{1}, {20}]*zeta[7])/y^4 - 
   (521546785475788800*betasv[{2}, {20}]*zeta[7])/y^5 - 
   (74707293988454400*betasv[{3}, {20}]*zeta[7])/y^6 - 
   (7495215*zeta[19])/(64*y^14) + (192490348050*betasv[{0}, {8}]*zeta[19])/
    y^15 + (605693313225*betasv[{1}, {8}]*zeta[19])/(16*y^16) + 
   (97692469875*betasv[{2}, {8}]*zeta[19])/(64*y^17) + 
   (1206079875*betasv[{3}, {8}]*zeta[19])/(128*y^18), 
 pinablaBarFm[4, 10, 13, 10]/y^20 -> 
  -20328939916002695577600*betasv[{0, 2}, {8, 20}] + 
   1070332711626866688000*betasv[{0, 2}, {20, 8}] - 
   20993284357702130073600*betasv[{1, 1}, {8, 20}] + 
   14349839940707785113600*betasv[{1, 1}, {20, 8}] - 
   3838434552041177088000*betasv[{2, 0}, {8, 20}] + 
   29740486173411350937600*betasv[{2, 0}, {20, 8}] - 
   (ee[10]*pinablaBarE[4, 10])/(2*y^20) - 
   (53*pinablaBarE[4, 9]*pinablaBarE[10, 1])/(10*y^20) - 
   (2811*pinablaBarE[4, 8]*pinablaBarE[10, 2])/(110*y^20) - 
   (1481*pinablaBarE[4, 7]*pinablaBarE[10, 3])/(20*y^20) - 
   (287*pinablaBarE[4, 6]*pinablaBarE[10, 4])/(2*y^20) - 
   (783*pinablaBarE[4, 5]*pinablaBarE[10, 5])/(4*y^20) - 
   (963*pinablaBarE[4, 4]*pinablaBarE[10, 6])/(5*y^20) + 
   (ee[4]*pinablaBarE[10, 10])/(2*y^20) - (11175104*zeta[7])/(66825*y^3) + 
   (4283967133974528000*betasv[{0}, {20}]*zeta[7])/y^4 + 
   (5857501215876710400*betasv[{1}, {20}]*zeta[7])/y^5 + 
   (1418034313337241600*betasv[{2}, {20}]*zeta[7])/y^6 + 
   (16489473*zeta[19])/(32*y^15) - (2915577489825*betasv[{0}, {8}]*zeta[19])/
    (4*y^16) - (175846445775*betasv[{1}, {8}]*zeta[19])/(2*y^17) - 
   (104928949125*betasv[{2}, {8}]*zeta[19])/(64*y^18), 
 pinablaBarFm[4, 10, 13, 11]/y^22 -> 
  246604656758830084915200*betasv[{0, 1}, {8, 20}] - 
   65962021455846073958400*betasv[{0, 1}, {20, 8}] + 
   114680613847137936998400*betasv[{1, 0}, {8, 20}] - 
   295323249150121947955200*betasv[{1, 0}, {20, 8}] - 
   (ee[10]*pinablaBarE[4, 11])/(2*y^22) - 
   (29*pinablaBarE[4, 10]*pinablaBarE[10, 1])/(5*y^22) - 
   (1697*pinablaBarE[4, 9]*pinablaBarE[10, 2])/(55*y^22) - 
   (21913*pinablaBarE[4, 8]*pinablaBarE[10, 3])/(220*y^22) - 
   (4351*pinablaBarE[4, 7]*pinablaBarE[10, 4])/(20*y^22) - 
   (1357*pinablaBarE[4, 6]*pinablaBarE[10, 5])/(4*y^22) - 
   (7767*pinablaBarE[4, 5]*pinablaBarE[10, 6])/(20*y^22) - 
   (3303*pinablaBarE[4, 4]*pinablaBarE[10, 7])/(10*y^22) + 
   (31*pinablaBarE[4, 1]*pinablaBarE[10, 10])/(4*y^22) + 
   (ee[4]*pinablaBarE[10, 11])/(2*y^22) + (128513696*zeta[7])/(66825*y^4) - 
   (31997939131455897600*betasv[{0}, {20}]*zeta[7])/y^5 - 
   (17201775722574643200*betasv[{1}, {20}]*zeta[7])/y^6 - 
   (379257879*zeta[19])/(256*y^16) + (3618963272925*betasv[{0}, {8}]*
     zeta[19])/(2*y^17) + (808314732225*betasv[{1}, {8}]*zeta[19])/(8*y^18), 
 pinablaBarFm[4, 10, 13, 12]/y^24 -> 
  -1445141082423872087654400*betasv[{0, 0}, {8, 20}] + 
   1445141082423872087654400*betasv[{0, 0}, {20, 8}] - 
   (ee[10]*pinablaBarE[4, 12])/(2*y^24) - 
   (63*pinablaBarE[4, 11]*pinablaBarE[10, 1])/(10*y^24) - 
   (2016*pinablaBarE[4, 10]*pinablaBarE[10, 2])/(55*y^24) - 
   (28701*pinablaBarE[4, 9]*pinablaBarE[10, 3])/(220*y^24) - 
   (34887*pinablaBarE[4, 8]*pinablaBarE[10, 4])/(110*y^24) - 
   (2784*pinablaBarE[4, 7]*pinablaBarE[10, 5])/(5*y^24) - 
   (3638*pinablaBarE[4, 6]*pinablaBarE[10, 6])/(5*y^24) - 
   (14373*pinablaBarE[4, 5]*pinablaBarE[10, 7])/(20*y^24) - 
   (5391*pinablaBarE[4, 4]*pinablaBarE[10, 8])/(10*y^24) + 
   (318*pinablaBarE[4, 2]*pinablaBarE[10, 10])/(5*y^24) + 
   (33*pinablaBarE[4, 1]*pinablaBarE[10, 11])/(4*y^24) + 
   (ee[4]*pinablaBarE[10, 12])/(2*y^24) - (1028109568*zeta[7])/(111375*y^5) + 
   (100805042021754470400*betasv[{0}, {20}]*zeta[7])/y^6 + 
   (66927861*zeta[19])/(32*y^17) - (2213639002575*betasv[{0}, {8}]*zeta[19])/
    y^18, pinablaBarFm[5, 6, 2, 0] -> -873180*betasv[{4, 5}, {10, 12}] + 
   1397088*betasv[{5, 4}, {10, 12}] + 873180*betasv[{5, 4}, {12, 10}] - 
   698544*betasv[{6, 3}, {10, 12}] - 1397088*betasv[{6, 3}, {12, 10}] + 
   199584*betasv[{7, 2}, {10, 12}] + 698544*betasv[{7, 2}, {12, 10}] - 
   24948*betasv[{8, 1}, {10, 12}] - 199584*betasv[{8, 1}, {12, 10}] + 
   24948*betasv[{9, 0}, {12, 10}] - (691*betasv[{1}, {4}]*zeta[9])/655200 + 
   5544*betasv[{1}, {12}]*zeta[9] - (11088*betasv[{2}, {12}]*zeta[9])/y + 
   (9702*betasv[{3}, {12}]*zeta[9])/y^2 - (4851*betasv[{4}, {12}]*zeta[9])/
    y^3 + (24255*betasv[{5}, {12}]*zeta[9])/(32*y^4) - zeta[11]/21120 - 
   (1134*betasv[{0}, {10}]*zeta[11])/y + (2268*betasv[{1}, {10}]*zeta[11])/
    y^2 - (3969*betasv[{2}, {10}]*zeta[11])/(2*y^3) + 
   (3969*betasv[{3}, {10}]*zeta[11])/(4*y^4) - 
   (19845*betasv[{4}, {10}]*zeta[11])/(128*y^5), 
 pinablaBarFm[5, 6, 2, 1]/y^2 -> 13970880*betasv[{3, 5}, {10, 12}] - 
   10478160*betasv[{4, 4}, {10, 12}] - 17463600*betasv[{4, 4}, {12, 10}] - 
   5588352*betasv[{5, 3}, {10, 12}] + 19559232*betasv[{5, 3}, {12, 10}] + 
   2794176*betasv[{6, 2}, {10, 12}] - 2794176*betasv[{6, 2}, {12, 10}] - 
   798336*betasv[{7, 1}, {10, 12}] + 798336*betasv[{7, 1}, {12, 10}] + 
   99792*betasv[{8, 0}, {10, 12}] - 99792*betasv[{8, 0}, {12, 10}] + 
   (691*betasv[{0}, {4}]*zeta[9])/163800 - 22176*betasv[{0}, {12}]*zeta[9] + 
   (44352*betasv[{1}, {12}]*zeta[9])/y - (38808*betasv[{2}, {12}]*zeta[9])/
    y^2 + (19404*betasv[{3}, {12}]*zeta[9])/y^3 + 
   (72765*betasv[{4}, {12}]*zeta[9])/(8*y^4) - 
   (24255*betasv[{5}, {12}]*zeta[9])/(8*y^5) + zeta[11]/(10560*y) + 
   (1134*betasv[{0}, {10}]*zeta[11])/y^2 - (2268*betasv[{1}, {10}]*zeta[11])/
    y^3 + (3969*betasv[{2}, {10}]*zeta[11])/(2*y^4) - 
   (27783*betasv[{3}, {10}]*zeta[11])/(8*y^5) + 
   (99225*betasv[{4}, {10}]*zeta[11])/(128*y^6), 
 pinablaBarFm[5, 6, 4, 0] -> -873180*betasv[{4, 5}, {10, 12}] + 
   1106028*betasv[{5, 4}, {10, 12}] + 873180*betasv[{5, 4}, {12, 10}] - 
   116424*betasv[{6, 3}, {10, 12}] - 1106028*betasv[{6, 3}, {12, 10}] - 
   174636*betasv[{7, 2}, {10, 12}] + 116424*betasv[{7, 2}, {12, 10}] + 
   58212*betasv[{8, 1}, {10, 12}] + 174636*betasv[{8, 1}, {12, 10}] - 
   58212*betasv[{9, 0}, {12, 10}] - 12936*betasv[{1}, {12}]*zeta[9] + 
   (9702*betasv[{2}, {12}]*zeta[9])/y + (1617*betasv[{3}, {12}]*zeta[9])/
    y^2 - (30723*betasv[{4}, {12}]*zeta[9])/(8*y^3) + 
   (24255*betasv[{5}, {12}]*zeta[9])/(32*y^4) + (7*zeta[11])/380160 + 
   (2646*betasv[{0}, {10}]*zeta[11])/y - (3969*betasv[{1}, {10}]*zeta[11])/
    (2*y^2) - (1323*betasv[{2}, {10}]*zeta[11])/(4*y^3) + 
   (25137*betasv[{3}, {10}]*zeta[11])/(32*y^4) - 
   (19845*betasv[{4}, {10}]*zeta[11])/(128*y^5), 
 pinablaBarFm[5, 6, 4, 1]/y^2 -> 13970880*betasv[{3, 5}, {10, 12}] - 
   4656960*betasv[{4, 4}, {10, 12}] - 17463600*betasv[{4, 4}, {12, 10}] - 
   14902272*betasv[{5, 3}, {10, 12}] + 12573792*betasv[{5, 3}, {12, 10}] + 
   6286896*betasv[{6, 2}, {10, 12}] + 10012464*betasv[{6, 2}, {12, 10}] - 
   465696*betasv[{7, 1}, {10, 12}] - 6519744*betasv[{7, 1}, {12, 10}] - 
   232848*betasv[{8, 0}, {10, 12}] + 1397088*betasv[{8, 0}, {12, 10}] + 
   51744*betasv[{0}, {12}]*zeta[9] + (25872*betasv[{1}, {12}]*zeta[9])/y - 
   (87318*betasv[{2}, {12}]*zeta[9])/y^2 + (51744*betasv[{3}, {12}]*zeta[9])/
    y^3 + (8085*betasv[{4}, {12}]*zeta[9])/(2*y^4) - 
   (24255*betasv[{5}, {12}]*zeta[9])/(8*y^5) - (7*zeta[11])/(31680*y) - 
   (15876*betasv[{0}, {10}]*zeta[11])/y^2 + 
   (18522*betasv[{1}, {10}]*zeta[11])/y^3 - 
   (56889*betasv[{2}, {10}]*zeta[11])/(8*y^4) - 
   (35721*betasv[{3}, {10}]*zeta[11])/(16*y^5) + 
   (99225*betasv[{4}, {10}]*zeta[11])/(128*y^6), 
 pinablaBarFm[5, 6, 4, 2]/y^4 -> -167650560*betasv[{2, 5}, {10, 12}] - 
   204906240*betasv[{3, 4}, {10, 12}] + 279417600*betasv[{3, 4}, {12, 10}] + 
   372556800*betasv[{4, 3}, {10, 12}] + 27941760*betasv[{4, 3}, {12, 10}] + 
   27941760*betasv[{5, 2}, {10, 12}] - 391184640*betasv[{5, 2}, {12, 10}] - 
   37255680*betasv[{6, 1}, {10, 12}] + 102453120*betasv[{6, 1}, {12, 10}] + 
   9313920*betasv[{7, 0}, {10, 12}] - 18627840*betasv[{7, 0}, {12, 10}] + 
   (691*zeta[9])/6318000 - (517440*betasv[{0}, {12}]*zeta[9])/y + 
   (517440*betasv[{1}, {12}]*zeta[9])/y^2 - (97020*betasv[{2}, {12}]*zeta[9])/
    y^3 - (323400*betasv[{3}, {12}]*zeta[9])/y^4 + 
   (88935*betasv[{4}, {12}]*zeta[9])/(2*y^5) + 
   (72765*betasv[{5}, {12}]*zeta[9])/(8*y^6) + (7*zeta[11])/(6336*y^2) + 
   (52920*betasv[{0}, {10}]*zeta[11])/y^3 - 
   (72765*betasv[{1}, {10}]*zeta[11])/y^4 + 
   (138915*betasv[{2}, {10}]*zeta[11])/(2*y^5) - 
   (19845*betasv[{3}, {10}]*zeta[11])/(16*y^6) - 
   (99225*betasv[{4}, {10}]*zeta[11])/(32*y^7), 
 pinablaBarFm[5, 6, 4, 3]/y^6 -> 1341204480*betasv[{1, 5}, {10, 12}] + 
   5811886080*betasv[{2, 4}, {10, 12}] - 
   3353011200*betasv[{2, 4}, {12, 10}] - 
   2682408960*betasv[{3, 3}, {10, 12}] - 
   4917749760*betasv[{3, 3}, {12, 10}] - 
   5029516800*betasv[{4, 2}, {10, 12}] + 
   7488391680*betasv[{4, 2}, {12, 10}] + 670602240*betasv[{5, 1}, {10, 12}] + 
   670602240*betasv[{5, 1}, {12, 10}] - 111767040*betasv[{6, 0}, {10, 12}] + 
   111767040*betasv[{6, 0}, {12, 10}] - (691*zeta[9])/(1053000*y) + 
   (1552320*betasv[{0}, {12}]*zeta[9])/y^2 - 
   (2328480*betasv[{1}, {12}]*zeta[9])/y^3 + 
   (4365900*betasv[{2}, {12}]*zeta[9])/y^4 + 
   (582120*betasv[{3}, {12}]*zeta[9])/y^5 - 
   (315315*betasv[{4}, {12}]*zeta[9])/y^6 - (72765*betasv[{5}, {12}]*zeta[9])/
    (4*y^7) - (7*zeta[11])/(3168*y^3) - (79380*betasv[{0}, {10}]*zeta[11])/
    y^4 - (119070*betasv[{1}, {10}]*zeta[11])/y^5 - 
   (1329615*betasv[{2}, {10}]*zeta[11])/(4*y^6) + 
   (218295*betasv[{3}, {10}]*zeta[11])/(4*y^7) + 
   (297675*betasv[{4}, {10}]*zeta[11])/(32*y^8), 
 pinablaBarFm[5, 6, 6, 0] -> -873180*betasv[{4, 5}, {10, 12}] + 
   582120*betasv[{5, 4}, {10, 12}] + 873180*betasv[{5, 4}, {12, 10}] + 
   582120*betasv[{6, 3}, {10, 12}] - 582120*betasv[{6, 3}, {12, 10}] - 
   249480*betasv[{7, 2}, {10, 12}] - 582120*betasv[{7, 2}, {12, 10}] - 
   41580*betasv[{8, 1}, {10, 12}] + 249480*betasv[{8, 1}, {12, 10}] + 
   41580*betasv[{9, 0}, {12, 10}] + 9240*betasv[{1}, {12}]*zeta[9] + 
   (13860*betasv[{2}, {12}]*zeta[9])/y - (8085*betasv[{3}, {12}]*zeta[9])/
    y^2 - (8085*betasv[{4}, {12}]*zeta[9])/(4*y^3) + 
   (24255*betasv[{5}, {12}]*zeta[9])/(32*y^4) - zeta[11]/190080 - 
   (1890*betasv[{0}, {10}]*zeta[11])/y - (2835*betasv[{1}, {10}]*zeta[11])/
    y^2 + (6615*betasv[{2}, {10}]*zeta[11])/(4*y^3) + 
   (6615*betasv[{3}, {10}]*zeta[11])/(16*y^4) - 
   (19845*betasv[{4}, {10}]*zeta[11])/(128*y^5), 
 pinablaBarFm[5, 6, 6, 1]/y^2 -> 13970880*betasv[{3, 5}, {10, 12}] + 
   5821200*betasv[{4, 4}, {10, 12}] - 17463600*betasv[{4, 4}, {12, 10}] - 
   23284800*betasv[{5, 3}, {10, 12}] + 23284800*betasv[{6, 2}, {12, 10}] + 
   3326400*betasv[{7, 1}, {10, 12}] - 3326400*betasv[{7, 1}, {12, 10}] + 
   166320*betasv[{8, 0}, {10, 12}] - 2494800*betasv[{8, 0}, {12, 10}] - 
   36960*betasv[{0}, {12}]*zeta[9] - (184800*betasv[{1}, {12}]*zeta[9])/y + 
   (80850*betasv[{3}, {12}]*zeta[9])/y^3 - (40425*betasv[{4}, {12}]*zeta[9])/
    (8*y^4) - (24255*betasv[{5}, {12}]*zeta[9])/(8*y^5) + zeta[11]/(6336*y) + 
   (28350*betasv[{0}, {10}]*zeta[11])/y^2 + (9450*betasv[{1}, {10}]*zeta[11])/
    y^3 - (33075*betasv[{2}, {10}]*zeta[11])/(2*y^4) + 
   (99225*betasv[{4}, {10}]*zeta[11])/(128*y^6), 
 pinablaBarFm[5, 6, 6, 2]/y^4 -> -167650560*betasv[{2, 5}, {10, 12}] - 
   372556800*betasv[{3, 4}, {10, 12}] + 279417600*betasv[{3, 4}, {12, 10}] + 
   372556800*betasv[{4, 3}, {10, 12}] + 279417600*betasv[{4, 3}, {12, 10}] + 
   279417600*betasv[{5, 2}, {10, 12}] - 558835200*betasv[{5, 2}, {12, 10}] - 
   93139200*betasv[{6, 1}, {10, 12}] - 93139200*betasv[{6, 1}, {12, 10}] - 
   18627840*betasv[{7, 0}, {10, 12}] + 93139200*betasv[{7, 0}, {12, 10}] - 
   (691*zeta[9])/8845200 + (1034880*betasv[{0}, {12}]*zeta[9])/y + 
   (1293600*betasv[{1}, {12}]*zeta[9])/y^2 - 
   (970200*betasv[{2}, {12}]*zeta[9])/y^3 - 
   (323400*betasv[{3}, {12}]*zeta[9])/y^4 + (80850*betasv[{4}, {12}]*zeta[9])/
    y^5 + (72765*betasv[{5}, {12}]*zeta[9])/(8*y^6) - 
   (7*zeta[11])/(3168*y^2) - (264600*betasv[{0}, {10}]*zeta[11])/y^3 + 
   (66150*betasv[{1}, {10}]*zeta[11])/y^4 + 
   (99225*betasv[{2}, {10}]*zeta[11])/y^5 - 
   (99225*betasv[{3}, {10}]*zeta[11])/(8*y^6) - 
   (99225*betasv[{4}, {10}]*zeta[11])/(32*y^7), 
 pinablaBarFm[5, 6, 6, 3]/y^6 -> 1341204480*betasv[{1, 5}, {10, 12}] + 
   7823692800*betasv[{2, 4}, {10, 12}] - 
   3353011200*betasv[{2, 4}, {12, 10}] - 
   8941363200*betasv[{3, 3}, {12, 10}] - 
   10059033600*betasv[{4, 2}, {10, 12}] + 
   7823692800*betasv[{4, 2}, {12, 10}] + 
   6706022400*betasv[{5, 1}, {12, 10}] + 894136320*betasv[{6, 0}, {10, 12}] - 
   2235340800*betasv[{6, 0}, {12, 10}] + (691*zeta[9])/(368550*y) - 
   (12418560*betasv[{0}, {12}]*zeta[9])/y^2 + 
   (8731800*betasv[{2}, {12}]*zeta[9])/y^4 - 
   (848925*betasv[{4}, {12}]*zeta[9])/(2*y^6) - 
   (72765*betasv[{5}, {12}]*zeta[9])/(4*y^7) + (7*zeta[11])/(396*y^3) + 
   (1587600*betasv[{0}, {10}]*zeta[11])/y^4 - 
   (1190700*betasv[{1}, {10}]*zeta[11])/y^5 - 
   (694575*betasv[{2}, {10}]*zeta[11])/(2*y^6) + 
   (99225*betasv[{3}, {10}]*zeta[11])/y^7 + 
   (297675*betasv[{4}, {10}]*zeta[11])/(32*y^8), 
 pinablaBarFm[5, 6, 6, 4]/y^8 -> -5364817920*betasv[{0, 5}, {10, 12}] - 
   89413632000*betasv[{1, 4}, {10, 12}] + 
   26824089600*betasv[{1, 4}, {12, 10}] - 
   125179084800*betasv[{2, 3}, {10, 12}] + 
   160944537600*betasv[{2, 3}, {12, 10}] + 
   160944537600*betasv[{3, 2}, {10, 12}] - 
   17882726400*betasv[{3, 2}, {12, 10}] + 
   80472268800*betasv[{4, 1}, {10, 12}] - 
   196709990400*betasv[{4, 1}, {12, 10}] - 
   21459271680*betasv[{5, 0}, {10, 12}] + 
   26824089600*betasv[{5, 0}, {12, 10}] - (691*zeta[9])/(40950*y^2) + 
   (74511360*betasv[{0}, {12}]*zeta[9])/y^3 - 
   (69854400*betasv[{1}, {12}]*zeta[9])/y^4 - 
   (34927200*betasv[{2}, {12}]*zeta[9])/y^5 + 
   (6791400*betasv[{3}, {12}]*zeta[9])/y^6 + 
   (1212750*betasv[{4}, {12}]*zeta[9])/y^7 + 
   (72765*betasv[{5}, {12}]*zeta[9])/(4*y^8) - (7*zeta[11])/(88*y^4) - 
   (4762800*betasv[{0}, {10}]*zeta[11])/y^5 + 
   (8731800*betasv[{1}, {10}]*zeta[11])/y^6 + 
   (198450*betasv[{2}, {10}]*zeta[11])/y^7 - 
   (893025*betasv[{3}, {10}]*zeta[11])/(2*y^8) - 
   (297675*betasv[{4}, {10}]*zeta[11])/(16*y^9), 
 pinablaBarFm[5, 6, 6, 5]/y^10 -> 464950886400*betasv[{0, 4}, {10, 12}] - 
   107296358400*betasv[{0, 4}, {12, 10}] + 
   2432050790400*betasv[{1, 3}, {10, 12}] - 
   1716741734400*betasv[{1, 3}, {12, 10}] - 
   429185433600*betasv[{2, 2}, {10, 12}] - 
   1716741734400*betasv[{2, 2}, {12, 10}] - 
   2575112601600*betasv[{3, 1}, {10, 12}] + 
   3290421657600*betasv[{3, 1}, {12, 10}] + 
   107296358400*betasv[{4, 0}, {10, 12}] + 
   250358169600*betasv[{4, 0}, {12, 10}] - (ee[6]*pinablaBarE[5, 5])/
    (2*y^10) + (691*zeta[9])/(12285*y^3) - 
   (93139200*betasv[{0}, {12}]*zeta[9])/y^4 + 
   (558835200*betasv[{1}, {12}]*zeta[9])/y^5 + 
   (23284800*betasv[{2}, {12}]*zeta[9])/y^6 - 
   (32986800*betasv[{3}, {12}]*zeta[9])/y^7 - 
   (1576575*betasv[{4}, {12}]*zeta[9])/y^8 + (7*zeta[11])/(44*y^5) - 
   (11113200*betasv[{0}, {10}]*zeta[11])/y^6 - 
   (36514800*betasv[{1}, {10}]*zeta[11])/y^7 + 
   (4762800*betasv[{2}, {10}]*zeta[11])/y^8 + 
   (1190700*betasv[{3}, {10}]*zeta[11])/y^9 + 
   (297675*betasv[{4}, {10}]*zeta[11])/(16*y^10), 
 pinablaBarFm[5, 6, 8, 0] -> -873180*betasv[{4, 5}, {10, 12}] - 
   174636*betasv[{5, 4}, {10, 12}] + 873180*betasv[{5, 4}, {12, 10}] + 
   798336*betasv[{6, 3}, {10, 12}] + 174636*betasv[{6, 3}, {12, 10}] + 
   237006*betasv[{7, 2}, {10, 12}] - 798336*betasv[{7, 2}, {12, 10}] + 
   12474*betasv[{8, 1}, {10, 12}] - 237006*betasv[{8, 1}, {12, 10}] - 
   12474*betasv[{9, 0}, {12, 10}] - 2772*betasv[{1}, {12}]*zeta[9] - 
   (13167*betasv[{2}, {12}]*zeta[9])/y - (11088*betasv[{3}, {12}]*zeta[9])/
    y^2 + (4851*betasv[{4}, {12}]*zeta[9])/(8*y^3) + 
   (24255*betasv[{5}, {12}]*zeta[9])/(32*y^4) + zeta[11]/1182720 + 
   (567*betasv[{0}, {10}]*zeta[11])/y + (10773*betasv[{1}, {10}]*zeta[11])/
    (4*y^2) + (2268*betasv[{2}, {10}]*zeta[11])/y^3 - 
   (3969*betasv[{3}, {10}]*zeta[11])/(32*y^4) - 
   (19845*betasv[{4}, {10}]*zeta[11])/(128*y^5), 
 pinablaBarFm[5, 6, 8, 1]/y^2 -> 13970880*betasv[{3, 5}, {10, 12}] + 
   20956320*betasv[{4, 4}, {10, 12}] - 17463600*betasv[{4, 4}, {12, 10}] - 
   16365888*betasv[{5, 3}, {10, 12}] - 18162144*betasv[{5, 3}, {12, 10}] - 
   16216200*betasv[{6, 2}, {10, 12}] + 20257776*betasv[{6, 2}, {12, 10}] - 
   2295216*betasv[{7, 1}, {10, 12}] + 13970880*betasv[{7, 1}, {12, 10}] - 
   49896*betasv[{8, 0}, {10, 12}] + 1397088*betasv[{8, 0}, {12, 10}] + 
   11088*betasv[{0}, {12}]*zeta[9] + (127512*betasv[{1}, {12}]*zeta[9])/y + 
   (225225*betasv[{2}, {12}]*zeta[9])/y^2 + (56826*betasv[{3}, {12}]*zeta[9])/
    y^3 - (72765*betasv[{4}, {12}]*zeta[9])/(4*y^4) - 
   (24255*betasv[{5}, {12}]*zeta[9])/(8*y^5) - zeta[11]/(21120*y) - 
   (15876*betasv[{0}, {10}]*zeta[11])/y^2 - 
   (39690*betasv[{1}, {10}]*zeta[11])/y^3 - 
   (115101*betasv[{2}, {10}]*zeta[11])/(8*y^4) + 
   (51597*betasv[{3}, {10}]*zeta[11])/(16*y^5) + 
   (99225*betasv[{4}, {10}]*zeta[11])/(128*y^6), 
 pinablaBarFm[5, 6, 8, 2]/y^4 -> -167650560*betasv[{2, 5}, {10, 12}] - 
   614718720*betasv[{3, 4}, {10, 12}] + 279417600*betasv[{3, 4}, {12, 10}] - 
   7983360*betasv[{4, 3}, {10, 12}] + 642660480*betasv[{4, 3}, {12, 10}] + 
   585579456*betasv[{5, 2}, {10, 12}] - 268240896*betasv[{5, 2}, {12, 10}] + 
   193995648*betasv[{6, 1}, {10, 12}] - 553246848*betasv[{6, 1}, {12, 10}] + 
   10777536*betasv[{7, 0}, {10, 12}] - 100590336*betasv[{7, 0}, {12, 10}] + 
   (691*zeta[9])/29484000 - (598752*betasv[{0}, {12}]*zeta[9])/y - 
   (2694384*betasv[{1}, {12}]*zeta[9])/y^2 - 
   (2033262*betasv[{2}, {12}]*zeta[9])/y^3 + (6930*betasv[{3}, {12}]*zeta[9])/
    y^4 + (266805*betasv[{4}, {12}]*zeta[9])/(2*y^5) + 
   (72765*betasv[{5}, {12}]*zeta[9])/(8*y^6) + (9*zeta[11])/(7040*y^2) + 
   (285768*betasv[{0}, {10}]*zeta[11])/y^3 + 
   (392931*betasv[{1}, {10}]*zeta[11])/y^4 + 
   (47628*betasv[{2}, {10}]*zeta[11])/y^5 - 
   (456435*betasv[{3}, {10}]*zeta[11])/(16*y^6) - 
   (99225*betasv[{4}, {10}]*zeta[11])/(32*y^7), 
 pinablaBarFm[5, 6, 8, 3]/y^6 -> 1341204480*betasv[{1, 5}, {10, 12}] + 
   10729635840*betasv[{2, 4}, {10, 12}] - 
   3353011200*betasv[{2, 4}, {12, 10}] + 
   9963233280*betasv[{3, 3}, {10, 12}] - 
   14753249280*betasv[{3, 3}, {12, 10}] - 
   11615788800*betasv[{4, 2}, {10, 12}] - 
   2347107840*betasv[{4, 2}, {12, 10}] - 
   9340531200*betasv[{5, 1}, {10, 12}] + 
   15423851520*betasv[{5, 1}, {12, 10}] - 
   1077753600*betasv[{6, 0}, {10, 12}] + 
   5029516800*betasv[{6, 0}, {12, 10}] - (691*zeta[9])/(589680*y) + 
   (14968800*betasv[{0}, {12}]*zeta[9])/y^2 + 
   (32432400*betasv[{1}, {12}]*zeta[9])/y^3 + 
   (10083150*betasv[{2}, {12}]*zeta[9])/y^4 - 
   (2162160*betasv[{3}, {12}]*zeta[9])/y^5 - 
   (582120*betasv[{4}, {12}]*zeta[9])/y^6 - (72765*betasv[{5}, {12}]*zeta[9])/
    (4*y^7) - (15*zeta[11])/(704*y^3) - (3572100*betasv[{0}, {10}]*zeta[11])/
    y^4 - (2738610*betasv[{1}, {10}]*zeta[11])/y^5 + 
   (416745*betasv[{2}, {10}]*zeta[11])/(4*y^6) + 
   (654885*betasv[{3}, {10}]*zeta[11])/(4*y^7) + 
   (297675*betasv[{4}, {10}]*zeta[11])/(32*y^8), 
 pinablaBarFm[5, 6, 8, 4]/y^8 -> -5364817920*betasv[{0, 5}, {10, 12}] - 
   112661176320*betasv[{1, 4}, {10, 12}] + 
   26824089600*betasv[{1, 4}, {12, 10}] - 
   291232972800*betasv[{2, 3}, {10, 12}] + 
   230687170560*betasv[{2, 3}, {12, 10}] + 
   66293821440*betasv[{3, 2}, {10, 12}] + 
   214592716800*betasv[{3, 2}, {12, 10}] + 
   279736934400*betasv[{4, 1}, {10, 12}] - 
   289700167680*betasv[{4, 1}, {12, 10}] + 
   63228211200*betasv[{5, 0}, {10, 12}] - 
   182403809280*betasv[{5, 0}, {12, 10}] + (7601*zeta[9])/(294840*y^2) - 
   (219542400*betasv[{0}, {12}]*zeta[9])/y^3 - 
   (242827200*betasv[{1}, {12}]*zeta[9])/y^4 - 
   (14386680*betasv[{2}, {12}]*zeta[9])/y^5 + 
   (15800400*betasv[{3}, {12}]*zeta[9])/y^6 + 
   (1528065*betasv[{4}, {12}]*zeta[9])/y^7 + 
   (72765*betasv[{5}, {12}]*zeta[9])/(4*y^8) + (15*zeta[11])/(64*y^4) + 
   (32387040*betasv[{0}, {10}]*zeta[11])/y^5 + 
   (12859560*betasv[{1}, {10}]*zeta[11])/y^6 - 
   (2381400*betasv[{2}, {10}]*zeta[11])/y^7 - 
   (2560005*betasv[{3}, {10}]*zeta[11])/(4*y^8) - 
   (297675*betasv[{4}, {10}]*zeta[11])/(16*y^9), 
 pinablaBarFm[5, 6, 8, 5]/y^10 -> 557941063680*betasv[{0, 4}, {10, 12}] - 
   107296358400*betasv[{0, 4}, {12, 10}] + 
   4132442603520*betasv[{1, 3}, {10, 12}] - 
   2274682798080*betasv[{1, 3}, {12, 10}] + 
   2699269816320*betasv[{2, 2}, {10, 12}] - 
   5343358648320*betasv[{2, 2}, {12, 10}] - 
   5006141521920*betasv[{3, 1}, {10, 12}] + 
   2918460948480*betasv[{3, 1}, {12, 10}] - 
   2383511961600*betasv[{4, 0}, {10, 12}] + 
   4806876856320*betasv[{4, 0}, {12, 10}] - (ee[6]*pinablaBarE[5, 5])/
    (2*y^10) - (7601*zeta[9])/(24570*y^3) + 
   (2069020800*betasv[{0}, {12}]*zeta[9])/y^4 + 
   (1086402240*betasv[{1}, {12}]*zeta[9])/y^5 - 
   (146444760*betasv[{2}, {12}]*zeta[9])/y^6 - 
   (56049840*betasv[{3}, {12}]*zeta[9])/y^7 - 
   (1891890*betasv[{4}, {12}]*zeta[9])/y^8 - (27*zeta[11])/(16*y^5) - 
   (213373440*betasv[{0}, {10}]*zeta[11])/y^6 - 
   (32387040*betasv[{1}, {10}]*zeta[11])/y^7 + 
   (14824215*betasv[{2}, {10}]*zeta[11])/y^8 + 
   (3155355*betasv[{3}, {10}]*zeta[11])/(2*y^9) + 
   (297675*betasv[{4}, {10}]*zeta[11])/(16*y^10), 
 pinablaBarFm[5, 6, 8, 6]/y^12 -> -25456827432960*betasv[{0, 3}, {10, 12}] + 
   10815472926720*betasv[{0, 3}, {12, 10}] - 
   71183469772800*betasv[{1, 2}, {10, 12}] + 
   70043062763520*betasv[{1, 2}, {12, 10}] + 
   38479539732480*betasv[{2, 1}, {10, 12}] + 
   7725337804800*betasv[{2, 1}, {12, 10}] + 
   58160757473280*betasv[{3, 0}, {10, 12}] - 
   88583873495040*betasv[{3, 0}, {12, 10}] - (ee[6]*pinablaBarE[5, 6])/
    (2*y^12) - (31*pinablaBarE[5, 5]*pinablaBarE[6, 1])/(10*y^12) + 
   (ee[5]*pinablaBarE[6, 6])/(2*y^12) + (7601*zeta[9])/(3780*y^4) - 
   (12621692160*betasv[{0}, {12}]*zeta[9])/y^5 - 
   (2087648640*betasv[{1}, {12}]*zeta[9])/y^6 + 
   (965487600*betasv[{2}, {12}]*zeta[9])/y^7 + 
   (86320080*betasv[{3}, {12}]*zeta[9])/y^8 + (117*zeta[11])/(16*y^6) + 
   (983041920*betasv[{0}, {10}]*zeta[11])/y^7 - 
   (21432600*betasv[{1}, {10}]*zeta[11])/y^8 - 
   (48580560*betasv[{2}, {10}]*zeta[11])/y^9 - 
   (3750705*betasv[{3}, {10}]*zeta[11])/(2*y^10), 
 pinablaBarFm[5, 6, 8, 7]/y^14 -> 590215808286720*betasv[{0, 2}, {10, 12}] - 
   409957926174720*betasv[{0, 2}, {12, 10}] + 
   261631440322560*betasv[{1, 1}, {10, 12}] - 
   622147204546560*betasv[{1, 1}, {12, 10}] - 
   851847248609280*betasv[{2, 0}, {10, 12}] + 
   1032105130721280*betasv[{2, 0}, {12, 10}] - (ee[6]*pinablaBarE[5, 7])/
    (2*y^14) - (18*pinablaBarE[5, 6]*pinablaBarE[6, 1])/(5*y^14) - 
   (368*pinablaBarE[5, 5]*pinablaBarE[6, 2])/(35*y^14) + 
   (73*pinablaBarE[5, 1]*pinablaBarE[6, 6])/(20*y^14) + 
   (ee[5]*pinablaBarE[6, 7])/(2*y^14) - (7601*zeta[9])/(1350*y^5) + 
   (46215671040*betasv[{0}, {12}]*zeta[9])/y^6 - 
   (3548603520*betasv[{1}, {12}]*zeta[9])/y^7 - 
   (2001328560*betasv[{2}, {12}]*zeta[9])/y^8 - (117*zeta[11])/(8*y^7) - 
   (2863395360*betasv[{0}, {10}]*zeta[11])/y^8 + 
   (431509680*betasv[{1}, {10}]*zeta[11])/y^9 + 
   (71084790*betasv[{2}, {10}]*zeta[11])/y^10, 
 pinablaBarFm[5, 6, 10, 0] -> -873180*betasv[{4, 5}, {10, 12}] - 
   1164240*betasv[{5, 4}, {10, 12}] + 873180*betasv[{5, 4}, {12, 10}] - 
   332640*betasv[{6, 3}, {10, 12}] + 1164240*betasv[{6, 3}, {12, 10}] - 
   35640*betasv[{7, 2}, {10, 12}] + 332640*betasv[{7, 2}, {12, 10}] - 
   990*betasv[{8, 1}, {10, 12}] + 35640*betasv[{8, 1}, {12, 10}] + 
   990*betasv[{9, 0}, {12, 10}] + 220*betasv[{1}, {12}]*zeta[9] + 
   (1980*betasv[{2}, {12}]*zeta[9])/y + (4620*betasv[{3}, {12}]*zeta[9])/
    y^2 + (8085*betasv[{4}, {12}]*zeta[9])/(2*y^3) + 
   (24255*betasv[{5}, {12}]*zeta[9])/(32*y^4) - zeta[11]/23950080 - 
   (45*betasv[{0}, {10}]*zeta[11])/y - (405*betasv[{1}, {10}]*zeta[11])/y^2 - 
   (945*betasv[{2}, {10}]*zeta[11])/y^3 - (6615*betasv[{3}, {10}]*zeta[11])/
    (8*y^4) - (19845*betasv[{4}, {10}]*zeta[11])/(128*y^5), 
 pinablaBarFm[5, 6, 10, 1]/y^2 -> 13970880*betasv[{3, 5}, {10, 12}] + 
   40748400*betasv[{4, 4}, {10, 12}] - 17463600*betasv[{4, 4}, {12, 10}] + 
   26611200*betasv[{5, 3}, {10, 12}] - 41912640*betasv[{5, 3}, {12, 10}] + 
   4989600*betasv[{6, 2}, {10, 12}] - 23284800*betasv[{6, 2}, {12, 10}] + 
   316800*betasv[{7, 1}, {10, 12}] - 3801600*betasv[{7, 1}, {12, 10}] + 
   3960*betasv[{8, 0}, {10, 12}] - 178200*betasv[{8, 0}, {12, 10}] - 
   880*betasv[{0}, {12}]*zeta[9] - (17600*betasv[{1}, {12}]*zeta[9])/y - 
   (69300*betasv[{2}, {12}]*zeta[9])/y^2 - (92400*betasv[{3}, {12}]*zeta[9])/
    y^3 - (282975*betasv[{4}, {12}]*zeta[9])/(8*y^4) - 
   (24255*betasv[{5}, {12}]*zeta[9])/(8*y^5) + zeta[11]/(266112*y) + 
   (2025*betasv[{0}, {10}]*zeta[11])/y^2 + (10800*betasv[{1}, {10}]*zeta[11])/
    y^3 + (33075*betasv[{2}, {10}]*zeta[11])/(2*y^4) + 
   (59535*betasv[{3}, {10}]*zeta[11])/(8*y^5) + 
   (99225*betasv[{4}, {10}]*zeta[11])/(128*y^6), 
 pinablaBarFm[5, 6, 10, 2]/y^4 -> -167650560*betasv[{2, 5}, {10, 12}] - 
   931392000*betasv[{3, 4}, {10, 12}] + 279417600*betasv[{3, 4}, {12, 10}] - 
   1184198400*betasv[{4, 3}, {10, 12}] + 
   1117670400*betasv[{4, 3}, {12, 10}] - 439084800*betasv[{5, 2}, {10, 12}] + 
   1061786880*betasv[{5, 2}, {12, 10}] - 48787200*betasv[{6, 1}, {10, 12}] + 
   292723200*betasv[{6, 1}, {12, 10}] - 1393920*betasv[{7, 0}, {10, 12}] + 
   20908800*betasv[{7, 0}, {12, 10}] - (691*zeta[9])/371498400 + 
   (77440*betasv[{0}, {12}]*zeta[9])/y + (677600*betasv[{1}, {12}]*zeta[9])/
    y^2 + (1524600*betasv[{2}, {12}]*zeta[9])/y^3 + 
   (1027950*betasv[{3}, {12}]*zeta[9])/y^4 + 
   (202125*betasv[{4}, {12}]*zeta[9])/y^5 + (72765*betasv[{5}, {12}]*zeta[9])/
    (8*y^6) - zeta[11]/(6048*y^2) - (59400*betasv[{0}, {10}]*zeta[11])/y^3 - 
   (207900*betasv[{1}, {10}]*zeta[11])/y^4 - 
   (377055*betasv[{2}, {10}]*zeta[11])/(2*y^5) - 
   (99225*betasv[{3}, {10}]*zeta[11])/(2*y^6) - 
   (99225*betasv[{4}, {10}]*zeta[11])/(32*y^7), 
 pinablaBarFm[5, 6, 10, 3]/y^6 -> 1341204480*betasv[{1, 5}, {10, 12}] + 
   14529715200*betasv[{2, 4}, {10, 12}] - 
   3353011200*betasv[{2, 4}, {12, 10}] + 
   33849446400*betasv[{3, 3}, {10, 12}] - 
   22353408000*betasv[{3, 3}, {12, 10}] + 
   22992076800*betasv[{4, 2}, {10, 12}] - 
   34647782400*betasv[{4, 2}, {12, 10}] + 
   4683571200*betasv[{5, 1}, {10, 12}] - 
   15519651840*betasv[{5, 1}, {12, 10}] + 
   234178560*betasv[{6, 0}, {10, 12}] - 1756339200*betasv[{6, 0}, {12, 10}] + 
   (691*zeta[9])/(4422600*y) - (3252480*betasv[{0}, {12}]*zeta[9])/y^2 - 
   (16262400*betasv[{1}, {12}]*zeta[9])/y^3 - 
   (19958400*betasv[{2}, {12}]*zeta[9])/y^4 - 
   (7345800*betasv[{3}, {12}]*zeta[9])/y^5 - 
   (1576575*betasv[{4}, {12}]*zeta[9])/(2*y^6) - 
   (72765*betasv[{5}, {12}]*zeta[9])/(4*y^7) + zeta[11]/(216*y^3) + 
   (1247400*betasv[{0}, {10}]*zeta[11])/y^4 + 
   (2755620*betasv[{1}, {10}]*zeta[11])/y^5 + 
   (3075975*betasv[{2}, {10}]*zeta[11])/(2*y^6) + 
   (496125*betasv[{3}, {10}]*zeta[11])/(2*y^7) + 
   (297675*betasv[{4}, {10}]*zeta[11])/(32*y^8), 
 pinablaBarFm[5, 6, 10, 4]/y^8 -> -5364817920*betasv[{0, 5}, {10, 12}] - 
   143061811200*betasv[{1, 4}, {10, 12}] + 
   26824089600*betasv[{1, 4}, {12, 10}] - 
   638668800000*betasv[{2, 3}, {10, 12}] + 
   321889075200*betasv[{2, 3}, {12, 10}] - 
   774066585600*betasv[{3, 2}, {10, 12}] + 
   822605414400*betasv[{3, 2}, {12, 10}] - 
   277608038400*betasv[{4, 1}, {10, 12}] + 
   587575296000*betasv[{4, 1}, {12, 10}] - 
   24354570240*betasv[{5, 0}, {10, 12}] + 
   104230748160*betasv[{5, 0}, {12, 10}] - (691*zeta[9])/(113400*y^2) + 
   (84564480*betasv[{0}, {12}]*zeta[9])/y^3 + 
   (240979200*betasv[{1}, {12}]*zeta[9])/y^4 + 
   (167983200*betasv[{2}, {12}]*zeta[9])/y^5 + 
   (34650000*betasv[{3}, {12}]*zeta[9])/y^6 + 
   (1940400*betasv[{4}, {12}]*zeta[9])/y^7 + 
   (72765*betasv[{5}, {12}]*zeta[9])/(4*y^8) - (13*zeta[11])/(144*y^4) - 
   (18506880*betasv[{0}, {10}]*zeta[11])/y^5 - 
   (26082000*betasv[{1}, {10}]*zeta[11])/y^6 - 
   (9128700*betasv[{2}, {10}]*zeta[11])/y^7 - 
   (893025*betasv[{3}, {10}]*zeta[11])/y^8 - 
   (297675*betasv[{4}, {10}]*zeta[11])/(16*y^9), 
 pinablaBarFm[5, 6, 10, 5]/y^10 -> 679543603200*betasv[{0, 4}, {10, 12}] - 
   107296358400*betasv[{0, 4}, {12, 10}] + 
   7398339379200*betasv[{1, 3}, {10, 12}] - 
   3004298035200*betasv[{1, 3}, {12, 10}] + 
   16952824627200*betasv[{2, 2}, {10, 12}] - 
   13733933875200*betasv[{2, 2}, {12, 10}] + 
   10634261299200*betasv[{3, 1}, {10, 12}] - 
   15982048051200*betasv[{3, 1}, {12, 10}] + 
   1597523558400*betasv[{4, 0}, {10, 12}] - 
   4434916147200*betasv[{4, 0}, {12, 10}] - (ee[6]*pinablaBarE[5, 5])/
    (2*y^10) + (691*zeta[9])/(4860*y^3) - 
   (1386739200*betasv[{0}, {12}]*zeta[9])/y^4 - 
   (2307782400*betasv[{1}, {12}]*zeta[9])/y^5 - 
   (919749600*betasv[{2}, {12}]*zeta[9])/y^6 - 
   (100346400*betasv[{3}, {12}]*zeta[9])/y^7 - 
   (2304225*betasv[{4}, {12}]*zeta[9])/y^8 + (91*zeta[11])/(72*y^5) + 
   (196862400*betasv[{0}, {10}]*zeta[11])/y^6 + 
   (177357600*betasv[{1}, {10}]*zeta[11])/y^7 + 
   (38102400*betasv[{2}, {10}]*zeta[11])/y^8 + 
   (2083725*betasv[{3}, {10}]*zeta[11])/y^9 + 
   (297675*betasv[{4}, {10}]*zeta[11])/(16*y^10), 
 pinablaBarFm[5, 6, 10, 6]/y^12 -> -40466055168000*betasv[{0, 3}, {10, 12}] + 
   13733933875200*betasv[{0, 3}, {12, 10}] - 
   224402669568000*betasv[{1, 2}, {10, 12}] + 
   145923047424000*betasv[{1, 2}, {12, 10}] - 
   263233732608000*betasv[{2, 1}, {10, 12}] + 
   301656047616000*betasv[{2, 1}, {12, 10}] - 
   68097422131200*betasv[{3, 0}, {10, 12}] + 
   134886850560000*betasv[{3, 0}, {12, 10}] - (ee[6]*pinablaBarE[5, 6])/
    (2*y^12) - (11*pinablaBarE[5, 5]*pinablaBarE[6, 1])/(3*y^12) + 
   (ee[5]*pinablaBarE[6, 6])/(2*y^12) - (691*zeta[9])/(324*y^4) + 
   (14778086400*betasv[{0}, {12}]*zeta[9])/y^5 + 
   (14281344000*betasv[{1}, {12}]*zeta[9])/y^6 + 
   (3043656000*betasv[{2}, {12}]*zeta[9])/y^7 + 
   (137214000*betasv[{3}, {12}]*zeta[9])/y^8 - (455*zeta[11])/(36*y^6) - 
   (1496880000*betasv[{0}, {10}]*zeta[11])/y^7 - 
   (836892000*betasv[{1}, {10}]*zeta[11])/y^8 - 
   (101209500*betasv[{2}, {10}]*zeta[11])/y^9 - 
   (2381400*betasv[{3}, {10}]*zeta[11])/y^10, 
 pinablaBarFm[5, 6, 10, 7]/y^14 -> 
  1383203340288000*betasv[{0, 2}, {10, 12}] - 
   748499396198400*betasv[{0, 2}, {12, 10}] + 
   3901091217408000*betasv[{1, 1}, {10, 12}] - 
   3580632760320000*betasv[{1, 1}, {12, 10}] + 
   1870103996006400*betasv[{2, 0}, {10, 12}] - 
   2825266397184000*betasv[{2, 0}, {12, 10}] - (ee[6]*pinablaBarE[5, 7])/
    (2*y^14) - (25*pinablaBarE[5, 6]*pinablaBarE[6, 1])/(6*y^14) - 
   (649*pinablaBarE[5, 5]*pinablaBarE[6, 2])/(42*y^14) + 
   (9*pinablaBarE[5, 1]*pinablaBarE[6, 6])/(2*y^14) + 
   (ee[5]*pinablaBarE[6, 7])/(2*y^14) + (2764*zeta[9])/(135*y^5) - 
   (101459635200*betasv[{0}, {12}]*zeta[9])/y^6 - 
   (52911936000*betasv[{1}, {12}]*zeta[9])/y^7 - 
   (4690224000*betasv[{2}, {12}]*zeta[9])/y^8 + (260*zeta[11])/(3*y^7) + 
   (7838208000*betasv[{0}, {10}]*zeta[11])/y^8 + 
   (2483460000*betasv[{1}, {10}]*zeta[11])/y^9 + 
   (129786300*betasv[{2}, {10}]*zeta[11])/y^10, 
 pinablaBarFm[5, 6, 10, 8]/y^16 -> 
  -26669991591936000*betasv[{0, 1}, {10, 12}] + 
   20310526210867200*betasv[{0, 1}, {12, 10}] - 
   30565196837683200*betasv[{1, 0}, {10, 12}] + 
   36924662218752000*betasv[{1, 0}, {12, 10}] - (ee[6]*pinablaBarE[5, 8])/
    (2*y^16) - (14*pinablaBarE[5, 7]*pinablaBarE[6, 1])/(3*y^16) - 
   (412*pinablaBarE[5, 6]*pinablaBarE[6, 2])/(21*y^16) - 
   (2059*pinablaBarE[5, 5]*pinablaBarE[6, 3])/(42*y^16) + 
   (68*pinablaBarE[5, 2]*pinablaBarE[6, 6])/(3*y^16) + 
   (5*pinablaBarE[5, 1]*pinablaBarE[6, 7])/y^16 + 
   (ee[5]*pinablaBarE[6, 8])/(2*y^16) - (46988*zeta[9])/(405*y^6) + 
   (414567014400*betasv[{0}, {12}]*zeta[9])/y^7 + 
   (90433728000*betasv[{1}, {12}]*zeta[9])/y^8 - (1105*zeta[11])/(3*y^8) - 
   (25610256000*betasv[{0}, {10}]*zeta[11])/y^9 - 
   (3521750400*betasv[{1}, {10}]*zeta[11])/y^10, 
 pinablaBarFm[5, 6, 10, 9]/y^18 -> 
  228940753718476800*betasv[{0, 0}, {10, 12}] - 
   228940753718476800*betasv[{0, 0}, {12, 10}] - (ee[6]*pinablaBarE[5, 9])/
    (2*y^18) - (31*pinablaBarE[5, 8]*pinablaBarE[6, 1])/(6*y^18) - 
   (170*pinablaBarE[5, 7]*pinablaBarE[6, 2])/(7*y^18) - 
   (961*pinablaBarE[5, 6]*pinablaBarE[6, 3])/(14*y^18) - 
   (8186*pinablaBarE[5, 5]*pinablaBarE[6, 4])/(63*y^18) + 
   (590*pinablaBarE[5, 3]*pinablaBarE[6, 6])/(7*y^18) + 
   (83*pinablaBarE[5, 2]*pinablaBarE[6, 7])/(3*y^18) + 
   (11*pinablaBarE[5, 1]*pinablaBarE[6, 8])/(2*y^18) + 
   (ee[5]*pinablaBarE[6, 9])/(2*y^18) + (93976*zeta[9])/(315*y^7) - 
   (776301926400*betasv[{0}, {12}]*zeta[9])/y^8 + (2210*zeta[11])/(3*y^9) + 
   (39697257600*betasv[{0}, {10}]*zeta[11])/y^10, 
 pinablaBarFm[5, 7, 3, 0] -> -3783780*betasv[{4, 6}, {10, 14}] + 
   6054048*betasv[{5, 5}, {10, 14}] - 3027024*betasv[{6, 4}, {10, 14}] + 
   3783780*betasv[{6, 4}, {14, 10}] + 864864*betasv[{7, 3}, {10, 14}] - 
   6054048*betasv[{7, 3}, {14, 10}] - 108108*betasv[{8, 2}, {10, 14}] + 
   3027024*betasv[{8, 2}, {14, 10}] - 864864*betasv[{9, 1}, {14, 10}] + 
   108108*betasv[{10, 0}, {14, 10}] - (7*betasv[{2}, {6}]*zeta[9])/1440 + 
   24024*betasv[{2}, {14}]*zeta[9] - (48048*betasv[{3}, {14}]*zeta[9])/y + 
   (42042*betasv[{4}, {14}]*zeta[9])/y^2 - (21021*betasv[{5}, {14}]*zeta[9])/
    y^3 + (105105*betasv[{6}, {14}]*zeta[9])/(32*y^4) - zeta[13]/(23040*y) - 
   (2079*betasv[{0}, {10}]*zeta[13])/(2*y^2) + 
   (2079*betasv[{1}, {10}]*zeta[13])/y^3 - (14553*betasv[{2}, {10}]*zeta[13])/
    (8*y^4) + (14553*betasv[{3}, {10}]*zeta[13])/(16*y^5) - 
   (72765*betasv[{4}, {10}]*zeta[13])/(512*y^6), 
 pinablaBarFm[5, 7, 3, 1]/y^2 -> 60540480*betasv[{3, 6}, {10, 14}] - 
   30270240*betasv[{4, 5}, {10, 14}] - 48432384*betasv[{5, 4}, {10, 14}] - 
   90810720*betasv[{5, 4}, {14, 10}] + 24216192*betasv[{6, 3}, {10, 14}] + 
   108972864*betasv[{6, 3}, {14, 10}] - 6918912*betasv[{7, 2}, {10, 14}] - 
   24216192*betasv[{7, 2}, {14, 10}] + 864864*betasv[{8, 1}, {10, 14}] + 
   6918912*betasv[{8, 1}, {14, 10}] - 864864*betasv[{9, 0}, {14, 10}] + 
   (7*betasv[{1}, {6}]*zeta[9])/180 - 192192*betasv[{1}, {14}]*zeta[9] + 
   (384384*betasv[{2}, {14}]*zeta[9])/y - (336336*betasv[{3}, {14}]*zeta[9])/
    y^2 + (168168*betasv[{4}, {14}]*zeta[9])/y^3 + 
   (105105*betasv[{5}, {14}]*zeta[9])/(4*y^4) - 
   (105105*betasv[{6}, {14}]*zeta[9])/(8*y^5) + zeta[13]/(7680*y^2) + 
   (2079*betasv[{0}, {10}]*zeta[13])/y^3 - (4158*betasv[{1}, {10}]*zeta[13])/
    y^4 + (14553*betasv[{2}, {10}]*zeta[13])/(4*y^5) - 
   (130977*betasv[{3}, {10}]*zeta[13])/(32*y^6) + 
   (218295*betasv[{4}, {10}]*zeta[13])/(256*y^7), 
 pinablaBarFm[5, 7, 3, 2]/y^4 -> -726485760*betasv[{2, 6}, {10, 14}] - 
   968647680*betasv[{3, 5}, {10, 14}] + 1574052480*betasv[{4, 4}, {10, 14}] + 
   1816214400*betasv[{4, 4}, {14, 10}] + 193729536*betasv[{5, 3}, {10, 14}] - 
   1162377216*betasv[{5, 3}, {14, 10}] - 96864768*betasv[{6, 2}, {10, 14}] - 
   629620992*betasv[{6, 2}, {14, 10}] + 27675648*betasv[{7, 1}, {10, 14}] - 
   27675648*betasv[{7, 1}, {14, 10}] - 3459456*betasv[{8, 0}, {10, 14}] + 
   3459456*betasv[{8, 0}, {14, 10}] - (7*betasv[{0}, {6}]*zeta[9])/45 + 
   768768*betasv[{0}, {14}]*zeta[9] - (1537536*betasv[{1}, {14}]*zeta[9])/y + 
   (1345344*betasv[{2}, {14}]*zeta[9])/y^2 - 
   (672672*betasv[{3}, {14}]*zeta[9])/y^3 - 
   (1366365*betasv[{4}, {14}]*zeta[9])/y^4 + 
   (210210*betasv[{5}, {14}]*zeta[9])/y^5 + 
   (315315*betasv[{6}, {14}]*zeta[9])/(8*y^6) - zeta[13]/(5760*y^3) - 
   (2079*betasv[{0}, {10}]*zeta[13])/y^4 + (4158*betasv[{1}, {10}]*zeta[13])/
    y^5 + (189189*betasv[{2}, {10}]*zeta[13])/(8*y^6) + 
   (43659*betasv[{3}, {10}]*zeta[13])/(4*y^7) - 
   (1091475*betasv[{4}, {10}]*zeta[13])/(256*y^8), 
 pinablaBarFm[5, 7, 5, 0] -> -3783780*betasv[{4, 6}, {10, 14}] + 
   4540536*betasv[{5, 5}, {10, 14}] + 3783780*betasv[{6, 4}, {14, 10}] - 
   1081080*betasv[{7, 3}, {10, 14}] - 4540536*betasv[{7, 3}, {14, 10}] + 
   324324*betasv[{8, 2}, {10, 14}] + 1081080*betasv[{9, 1}, {14, 10}] - 
   324324*betasv[{10, 0}, {14, 10}] - 72072*betasv[{2}, {14}]*zeta[9] + 
   (60060*betasv[{3}, {14}]*zeta[9])/y - (63063*betasv[{5}, {14}]*zeta[9])/
    (4*y^3) + (105105*betasv[{6}, {14}]*zeta[9])/(32*y^4) + 
   zeta[13]/(34560*y) + (6237*betasv[{0}, {10}]*zeta[13])/(2*y^2) - 
   (10395*betasv[{1}, {10}]*zeta[13])/(4*y^3) + 
   (43659*betasv[{3}, {10}]*zeta[13])/(64*y^5) - 
   (72765*betasv[{4}, {10}]*zeta[13])/(512*y^6), 
 pinablaBarFm[5, 7, 5, 1]/y^2 -> 60540480*betasv[{3, 6}, {10, 14}] - 
   90810720*betasv[{5, 4}, {10, 14}] - 90810720*betasv[{5, 4}, {14, 10}] + 
   30270240*betasv[{6, 3}, {10, 14}] + 66594528*betasv[{6, 3}, {14, 10}] + 
   2594592*betasv[{7, 2}, {10, 14}] + 54486432*betasv[{7, 2}, {14, 10}] - 
   2594592*betasv[{8, 1}, {10, 14}] - 38918880*betasv[{8, 1}, {14, 10}] + 
   8648640*betasv[{9, 0}, {14, 10}] + 576576*betasv[{1}, {14}]*zeta[9] - 
   (144144*betasv[{2}, {14}]*zeta[9])/y - (420420*betasv[{3}, {14}]*zeta[9])/
    y^2 + (315315*betasv[{4}, {14}]*zeta[9])/y^3 - 
   (105105*betasv[{6}, {14}]*zeta[9])/(8*y^5) - zeta[13]/(3456*y^2) - 
   (20790*betasv[{0}, {10}]*zeta[13])/y^3 + 
   (93555*betasv[{1}, {10}]*zeta[13])/(4*y^4) - 
   (130977*betasv[{2}, {10}]*zeta[13])/(16*y^5) - 
   (160083*betasv[{3}, {10}]*zeta[13])/(64*y^6) + 
   (218295*betasv[{4}, {10}]*zeta[13])/(256*y^7), 
 pinablaBarFm[5, 7, 5, 2]/y^4 -> -726485760*betasv[{2, 6}, {10, 14}] - 
   1452971520*betasv[{3, 5}, {10, 14}] + 
   1816214400*betasv[{4, 4}, {10, 14}] + 
   1816214400*betasv[{4, 4}, {14, 10}] + 726485760*betasv[{5, 3}, {10, 14}] - 
   145297152*betasv[{5, 3}, {14, 10}] - 435891456*betasv[{6, 2}, {10, 14}] - 
   2324754432*betasv[{6, 2}, {14, 10}] + 62270208*betasv[{7, 1}, {10, 14}] + 
   809512704*betasv[{7, 1}, {14, 10}] + 10378368*betasv[{8, 0}, {10, 14}] - 
   155675520*betasv[{8, 0}, {14, 10}] - 2306304*betasv[{0}, {14}]*zeta[9] - 
   (3459456*betasv[{1}, {14}]*zeta[9])/y + 
   (6054048*betasv[{2}, {14}]*zeta[9])/y^2 - 
   (2522520*betasv[{3}, {14}]*zeta[9])/y^3 - 
   (1576575*betasv[{4}, {14}]*zeta[9])/y^4 + 
   (315315*betasv[{5}, {14}]*zeta[9])/y^5 + 
   (315315*betasv[{6}, {14}]*zeta[9])/(8*y^6) + zeta[13]/(576*y^3) + 
   (93555*betasv[{0}, {10}]*zeta[13])/y^4 - 
   (243243*betasv[{1}, {10}]*zeta[13])/(2*y^5) + 
   (87318*betasv[{2}, {10}]*zeta[13])/y^6 + 
   (43659*betasv[{3}, {10}]*zeta[13])/(32*y^7) - 
   (1091475*betasv[{4}, {10}]*zeta[13])/(256*y^8), 
 pinablaBarFm[5, 7, 5, 3]/y^6 -> 5811886080*betasv[{1, 6}, {10, 14}] + 
   34871316480*betasv[{2, 5}, {10, 14}] - 
   29059430400*betasv[{3, 4}, {14, 10}] - 
   43589145600*betasv[{4, 3}, {10, 14}] - 
   26153487360*betasv[{4, 3}, {14, 10}] + 
   1743565824*betasv[{5, 2}, {10, 14}] + 
   57537672192*betasv[{5, 2}, {14, 10}] + 
   1743565824*betasv[{6, 1}, {10, 14}] - 
   4068320256*betasv[{6, 1}, {14, 10}] - 581188608*betasv[{7, 0}, {10, 14}] + 
   1743565824*betasv[{7, 0}, {14, 10}] + zeta[9]/8100 + 
   (32288256*betasv[{0}, {14}]*zeta[9])/y - 
   (24216192*betasv[{1}, {14}]*zeta[9])/y^2 - 
   (6054048*betasv[{2}, {14}]*zeta[9])/y^3 + 
   (37837800*betasv[{3}, {14}]*zeta[9])/y^4 - 
   (1891890*betasv[{5}, {14}]*zeta[9])/y^6 - 
   (315315*betasv[{6}, {14}]*zeta[9])/(4*y^7) - (7*zeta[13])/(1152*y^4) - 
   (261954*betasv[{0}, {10}]*zeta[13])/y^5 + 
   (305613*betasv[{1}, {10}]*zeta[13])/(2*y^6) - 
   (4322241*betasv[{2}, {10}]*zeta[13])/(8*y^7) + 
   (1964655*betasv[{3}, {10}]*zeta[13])/(32*y^8) + 
   (1091475*betasv[{4}, {10}]*zeta[13])/(64*y^9), 
 pinablaBarFm[5, 7, 5, 4]/y^8 -> -23247544320*betasv[{0, 6}, {10, 14}] - 
   418455797760*betasv[{1, 5}, {10, 14}] - 
   697426329600*betasv[{2, 4}, {10, 14}] + 
   348713164800*betasv[{2, 4}, {14, 10}] + 
   697426329600*betasv[{3, 3}, {10, 14}] + 
   883406684160*betasv[{3, 3}, {14, 10}] + 
   488198430720*betasv[{4, 2}, {10, 14}] - 
   836911595520*betasv[{4, 2}, {14, 10}] - 
   55794106368*betasv[{5, 1}, {10, 14}] - 
   362661691392*betasv[{5, 1}, {14, 10}] + 
   9299017728*betasv[{6, 0}, {10, 14}] - 
   32546562048*betasv[{6, 0}, {14, 10}] - (2*zeta[9])/(2025*y) - 
   (129153024*betasv[{0}, {14}]*zeta[9])/y^2 + 
   (193729536*betasv[{1}, {14}]*zeta[9])/y^3 - 
   (423783360*betasv[{2}, {14}]*zeta[9])/y^4 - 
   (151351200*betasv[{3}, {14}]*zeta[9])/y^5 + 
   (37837800*betasv[{4}, {14}]*zeta[9])/y^6 + 
   (5675670*betasv[{5}, {14}]*zeta[9])/y^7 + 
   (315315*betasv[{6}, {14}]*zeta[9])/(4*y^8) + (7*zeta[13])/(720*y^5) + 
   (1222452*betasv[{0}, {10}]*zeta[13])/y^6 + 
   (3405402*betasv[{1}, {10}]*zeta[13])/y^7 + 
   (1964655*betasv[{2}, {10}]*zeta[13])/y^8 - 
   (4147605*betasv[{3}, {10}]*zeta[13])/(8*y^9) - 
   (3274425*betasv[{4}, {10}]*zeta[13])/(64*y^10), 
 pinablaBarFm[5, 7, 7, 0] -> -3783780*betasv[{4, 6}, {10, 14}] + 
   2162160*betasv[{5, 5}, {10, 14}] + 2972970*betasv[{6, 4}, {10, 14}] + 
   3783780*betasv[{6, 4}, {14, 10}] - 1081080*betasv[{7, 3}, {10, 14}] - 
   2162160*betasv[{7, 3}, {14, 10}] - 270270*betasv[{8, 2}, {10, 14}] - 
   2972970*betasv[{8, 2}, {14, 10}] + 1081080*betasv[{9, 1}, {14, 10}] + 
   270270*betasv[{10, 0}, {14, 10}] + 60060*betasv[{2}, {14}]*zeta[9] + 
   (60060*betasv[{3}, {14}]*zeta[9])/y - (165165*betasv[{4}, {14}]*zeta[9])/
    (4*y^2) - (15015*betasv[{5}, {14}]*zeta[9])/(2*y^3) + 
   (105105*betasv[{6}, {14}]*zeta[9])/(32*y^4) - zeta[13]/(92160*y) - 
   (10395*betasv[{0}, {10}]*zeta[13])/(4*y^2) - 
   (10395*betasv[{1}, {10}]*zeta[13])/(4*y^3) + 
   (114345*betasv[{2}, {10}]*zeta[13])/(64*y^4) + 
   (10395*betasv[{3}, {10}]*zeta[13])/(32*y^5) - 
   (72765*betasv[{4}, {10}]*zeta[13])/(512*y^6), 
 pinablaBarFm[5, 7, 7, 1]/y^2 -> 60540480*betasv[{3, 6}, {10, 14}] + 
   47567520*betasv[{4, 5}, {10, 14}] - 114594480*betasv[{5, 4}, {10, 14}] - 
   90810720*betasv[{5, 4}, {14, 10}] - 17297280*betasv[{6, 3}, {10, 14}] + 
   21621600*betasv[{7, 2}, {10, 14}] + 121080960*betasv[{7, 2}, {14, 10}] + 
   2162160*betasv[{8, 1}, {10, 14}] - 15135120*betasv[{8, 1}, {14, 10}] - 
   15135120*betasv[{9, 0}, {14, 10}] - 480480*betasv[{1}, {14}]*zeta[9] - 
   (1201200*betasv[{2}, {14}]*zeta[9])/y + (240240*betasv[{3}, {14}]*zeta[9])/
    y^2 + (795795*betasv[{4}, {14}]*zeta[9])/(2*y^3) - 
   (165165*betasv[{5}, {14}]*zeta[9])/(4*y^4) - 
   (105105*betasv[{6}, {14}]*zeta[9])/(8*y^5) + (7*zeta[13])/(30720*y^2) + 
   (72765*betasv[{0}, {10}]*zeta[13])/(2*y^3) + 
   (72765*betasv[{1}, {10}]*zeta[13])/(8*y^4) - 
   (72765*betasv[{2}, {10}]*zeta[13])/(4*y^5) + 
   (218295*betasv[{4}, {10}]*zeta[13])/(256*y^7), 
 pinablaBarFm[5, 7, 7, 2]/y^4 -> -726485760*betasv[{2, 6}, {10, 14}] - 
   2214051840*betasv[{3, 5}, {10, 14}] + 
   1340539200*betasv[{4, 4}, {10, 14}] + 
   1816214400*betasv[{4, 4}, {14, 10}] + 
   2248646400*betasv[{5, 3}, {10, 14}] + 
   1452971520*betasv[{5, 3}, {14, 10}] - 397837440*betasv[{6, 2}, {10, 14}] - 
   3390266880*betasv[{6, 2}, {14, 10}] - 242161920*betasv[{7, 1}, {10, 14}] - 
   484323840*betasv[{7, 1}, {14, 10}] - 8648640*betasv[{8, 0}, {10, 14}] + 
   605404800*betasv[{8, 0}, {14, 10}] + 1921920*betasv[{0}, {14}]*zeta[9] + 
   (13453440*betasv[{1}, {14}]*zeta[9])/y + 
   (5525520*betasv[{2}, {14}]*zeta[9])/y^2 - 
   (7807800*betasv[{3}, {14}]*zeta[9])/y^3 - 
   (2327325*betasv[{4}, {14}]*zeta[9])/(2*y^4) + 
   (480480*betasv[{5}, {14}]*zeta[9])/y^5 + 
   (315315*betasv[{6}, {14}]*zeta[9])/(8*y^6) - (7*zeta[13])/(2304*y^3) - 
   (363825*betasv[{0}, {10}]*zeta[13])/y^4 + 
   (72765*betasv[{1}, {10}]*zeta[13])/y^5 + 
   (509355*betasv[{2}, {10}]*zeta[13])/(4*y^6) - 
   (218295*betasv[{3}, {10}]*zeta[13])/(16*y^7) - 
   (1091475*betasv[{4}, {10}]*zeta[13])/(256*y^8), 
 pinablaBarFm[5, 7, 7, 3]/y^6 -> 5811886080*betasv[{1, 6}, {10, 14}] + 
   44004280320*betasv[{2, 5}, {10, 14}] + 
   22832409600*betasv[{3, 4}, {10, 14}] - 
   29059430400*betasv[{3, 4}, {14, 10}] - 
   66421555200*betasv[{4, 3}, {10, 14}] - 
   58118860800*betasv[{4, 3}, {14, 10}] - 
   17435658240*betasv[{5, 2}, {10, 14}] + 
   63930746880*betasv[{5, 2}, {14, 10}] + 
   9963233280*betasv[{6, 1}, {10, 14}] + 
   40683202560*betasv[{6, 1}, {14, 10}] + 
   1245404160*betasv[{7, 0}, {10, 14}] - 
   17435658240*betasv[{7, 0}, {14, 10}] - zeta[9]/9720 - 
   (69189120*betasv[{0}, {14}]*zeta[9])/y - 
   (138378240*betasv[{1}, {14}]*zeta[9])/y^2 + 
   (60540480*betasv[{2}, {14}]*zeta[9])/y^3 + 
   (57657600*betasv[{3}, {14}]*zeta[9])/y^4 - 
   (4954950*betasv[{4}, {14}]*zeta[9])/y^5 - 
   (2387385*betasv[{5}, {14}]*zeta[9])/y^6 - 
   (315315*betasv[{6}, {14}]*zeta[9])/(4*y^7) + (7*zeta[13])/(256*y^4) + 
   (2619540*betasv[{0}, {10}]*zeta[13])/y^5 - 
   (1528065*betasv[{1}, {10}]*zeta[13])/y^6 - 
   (2401245*betasv[{2}, {10}]*zeta[13])/(4*y^7) + 
   (1091475*betasv[{3}, {10}]*zeta[13])/(8*y^8) + 
   (1091475*betasv[{4}, {10}]*zeta[13])/(64*y^9), 
 pinablaBarFm[5, 7, 7, 4]/y^8 -> -23247544320*betasv[{0, 6}, {10, 14}] - 
   491519508480*betasv[{1, 5}, {10, 14}] - 
   1154074521600*betasv[{2, 4}, {10, 14}] + 
   348713164800*betasv[{2, 4}, {14, 10}] + 
   697426329600*betasv[{3, 3}, {10, 14}] + 
   1394852659200*betasv[{3, 3}, {14, 10}] + 
   1145771827200*betasv[{4, 2}, {10, 14}] - 
   581188608000*betasv[{4, 2}, {14, 10}] - 
   99632332800*betasv[{5, 1}, {10, 14}] - 
   1487842836480*betasv[{5, 1}, {14, 10}] - 
   74724249600*betasv[{6, 0}, {10, 14}] + 
   325465620480*betasv[{6, 0}, {14, 10}] + zeta[9]/(324*y) + 
   (1037836800*betasv[{0}, {14}]*zeta[9])/y^2 + 
   (345945600*betasv[{1}, {14}]*zeta[9])/y^3 - 
   (994593600*betasv[{2}, {14}]*zeta[9])/y^4 - 
   (151351200*betasv[{3}, {14}]*zeta[9])/y^5 + 
   (62612550*betasv[{4}, {14}]*zeta[9])/y^6 + 
   (6666660*betasv[{5}, {14}]*zeta[9])/y^7 + 
   (315315*betasv[{6}, {14}]*zeta[9])/(4*y^8) - (21*zeta[13])/(128*y^5) - 
   (12224520*betasv[{0}, {10}]*zeta[13])/y^6 + 
   (13970880*betasv[{1}, {10}]*zeta[13])/y^7 + 
   (5457375*betasv[{2}, {10}]*zeta[13])/(4*y^8) - 
   (3274425*betasv[{3}, {10}]*zeta[13])/(4*y^9) - 
   (3274425*betasv[{4}, {10}]*zeta[13])/(64*y^10), 
 pinablaBarFm[5, 7, 7, 5]/y^10 -> 2524019097600*betasv[{0, 5}, {10, 14}] + 
   19062986342400*betasv[{1, 4}, {10, 14}] - 
   2789705318400*betasv[{1, 4}, {14, 10}] + 
   10096076390400*betasv[{2, 3}, {10, 14}] - 
   22317642547200*betasv[{2, 3}, {14, 10}] - 
   26701465190400*betasv[{3, 2}, {10, 14}] - 
   7439214182400*betasv[{3, 2}, {14, 10}] - 
   7173527961600*betasv[{4, 1}, {10, 14}] + 
   34406365593600*betasv[{4, 1}, {14, 10}] + 
   2191911321600*betasv[{5, 0}, {10, 14}] - 
   1859803545600*betasv[{5, 0}, {14, 10}] - (ee[7]*pinablaBarE[5, 5])/
    (2*y^10) - (11*zeta[9])/(324*y^2) - 
   (7610803200*betasv[{0}, {14}]*zeta[9])/y^3 + 
   (6227020800*betasv[{1}, {14}]*zeta[9])/y^4 + 
   (5794588800*betasv[{2}, {14}]*zeta[9])/y^5 - 
   (547747200*betasv[{3}, {14}]*zeta[9])/y^6 - 
   (258558300*betasv[{4}, {14}]*zeta[9])/y^7 - 
   (8558550*betasv[{5}, {14}]*zeta[9])/y^8 + (77*zeta[13])/(128*y^6) + 
   (17463600*betasv[{0}, {10}]*zeta[13])/y^7 - 
   (80769150*betasv[{1}, {10}]*zeta[13])/y^8 + 
   (4365900*betasv[{2}, {10}]*zeta[13])/y^9 + 
   (3274425*betasv[{3}, {10}]*zeta[13])/y^10 + 
   (3274425*betasv[{4}, {10}]*zeta[13])/(32*y^11), 
 pinablaBarFm[5, 7, 7, 6]/y^12 -> -126732327321600*betasv[{0, 4}, {10, 14}] + 
   11158821273600*betasv[{0, 4}, {14, 10}] - 
   385776392601600*betasv[{1, 3}, {10, 14}] + 
   223176425472000*betasv[{1, 3}, {14, 10}] + 
   199264665600000*betasv[{2, 2}, {10, 14}] + 
   357082280755200*betasv[{2, 2}, {14, 10}] + 
   328388168908800*betasv[{3, 1}, {10, 14}] - 
   490988136038400*betasv[{3, 1}, {14, 10}] - 
   15144114585600*betasv[{4, 0}, {10, 14}] - 
   100429391462400*betasv[{4, 0}, {14, 10}] - (ee[7]*pinablaBarE[5, 6])/
    (2*y^12) - (58*pinablaBarE[5, 5]*pinablaBarE[7, 1])/(21*y^12) + 
   (11*zeta[9])/(81*y^3) + (13145932800*betasv[{0}, {14}]*zeta[9])/y^4 - 
   (71264793600*betasv[{1}, {14}]*zeta[9])/y^5 - 
   (10810800000*betasv[{2}, {14}]*zeta[9])/y^6 + 
   (5232427200*betasv[{3}, {14}]*zeta[9])/y^7 + 
   (429729300*betasv[{4}, {14}]*zeta[9])/y^8 - (33*zeta[13])/(32*y^7) + 
   (235758600*betasv[{0}, {10}]*zeta[13])/y^8 + 
   (288149400*betasv[{1}, {10}]*zeta[13])/y^9 - 
   (52390800*betasv[{2}, {10}]*zeta[13])/y^10 - 
   (16372125*betasv[{3}, {10}]*zeta[13])/(2*y^11) - 
   (3274425*betasv[{4}, {10}]*zeta[13])/(32*y^12), 
 pinablaBarFm[5, 7, 9, 0] -> -3783780*betasv[{4, 6}, {10, 14}] - 
   1081080*betasv[{5, 5}, {10, 14}] + 3513510*betasv[{6, 4}, {10, 14}] + 
   3783780*betasv[{6, 4}, {14, 10}] + 1261260*betasv[{7, 3}, {10, 14}] + 
   1081080*betasv[{7, 3}, {14, 10}] + 90090*betasv[{8, 2}, {10, 14}] - 
   3513510*betasv[{8, 2}, {14, 10}] - 1261260*betasv[{9, 1}, {14, 10}] - 
   90090*betasv[{10, 0}, {14, 10}] - 20020*betasv[{2}, {14}]*zeta[9] - 
   (70070*betasv[{3}, {14}]*zeta[9])/y - (195195*betasv[{4}, {14}]*zeta[9])/
    (4*y^2) + (15015*betasv[{5}, {14}]*zeta[9])/(4*y^3) + 
   (105105*betasv[{6}, {14}]*zeta[9])/(32*y^4) + zeta[13]/(483840*y) + 
   (3465*betasv[{0}, {10}]*zeta[13])/(4*y^2) + 
   (24255*betasv[{1}, {10}]*zeta[13])/(8*y^3) + 
   (135135*betasv[{2}, {10}]*zeta[13])/(64*y^4) - 
   (10395*betasv[{3}, {10}]*zeta[13])/(64*y^5) - 
   (72765*betasv[{4}, {10}]*zeta[13])/(512*y^6), 
 pinablaBarFm[5, 7, 9, 1]/y^2 -> 60540480*betasv[{3, 6}, {10, 14}] + 
   112432320*betasv[{4, 5}, {10, 14}] - 62702640*betasv[{5, 4}, {10, 14}] - 
   90810720*betasv[{5, 4}, {14, 10}] - 91531440*betasv[{6, 3}, {10, 14}] - 
   90810720*betasv[{6, 3}, {14, 10}] - 18018000*betasv[{7, 2}, {10, 14}] + 
   99459360*betasv[{7, 2}, {14, 10}] - 720720*betasv[{8, 1}, {10, 14}] + 
   73513440*betasv[{8, 1}, {14, 10}] + 8648640*betasv[{9, 0}, {14, 10}] + 
   160160*betasv[{1}, {14}]*zeta[9] + (1001000*betasv[{2}, {14}]*zeta[9])/y + 
   (1271270*betasv[{3}, {14}]*zeta[9])/y^2 + 
   (435435*betasv[{4}, {14}]*zeta[9])/(2*y^3) - 
   (195195*betasv[{5}, {14}]*zeta[9])/(2*y^4) - 
   (105105*betasv[{6}, {14}]*zeta[9])/(8*y^5) - zeta[13]/(13440*y^2) - 
   (20790*betasv[{0}, {10}]*zeta[13])/y^3 - 
   (176715*betasv[{1}, {10}]*zeta[13])/(4*y^4) - 
   (239085*betasv[{2}, {10}]*zeta[13])/(16*y^5) + 
   (218295*betasv[{3}, {10}]*zeta[13])/(64*y^6) + 
   (218295*betasv[{4}, {10}]*zeta[13])/(256*y^7), 
 pinablaBarFm[5, 7, 9, 2]/y^4 -> -726485760*betasv[{2, 6}, {10, 14}] - 
   3251888640*betasv[{3, 5}, {10, 14}] - 994593600*betasv[{4, 4}, {10, 14}] + 
   1816214400*betasv[{4, 4}, {14, 10}] + 
   3199996800*betasv[{5, 3}, {10, 14}] + 
   3632428800*betasv[{5, 3}, {14, 10}] + 
   1602881280*betasv[{6, 2}, {10, 14}] - 
   1695133440*betasv[{6, 2}, {14, 10}] + 167207040*betasv[{7, 1}, {10, 14}] - 
   3148104960*betasv[{7, 1}, {14, 10}] + 2882880*betasv[{8, 0}, {10, 14}] - 
   605404800*betasv[{8, 0}, {14, 10}] - 640640*betasv[{0}, {14}]*zeta[9] - 
   (9289280*betasv[{1}, {14}]*zeta[9])/y - 
   (22262240*betasv[{2}, {14}]*zeta[9])/y^2 - 
   (11111100*betasv[{3}, {14}]*zeta[9])/y^3 + 
   (1726725*betasv[{4}, {14}]*zeta[9])/(2*y^4) + 
   (705705*betasv[{5}, {14}]*zeta[9])/y^5 + 
   (315315*betasv[{6}, {14}]*zeta[9])/(8*y^6) + zeta[13]/(576*y^3) + 
   (363825*betasv[{0}, {10}]*zeta[13])/y^4 + 
   (945945*betasv[{1}, {10}]*zeta[13])/(2*y^5) + 
   (509355*betasv[{2}, {10}]*zeta[13])/(8*y^6) - 
   (1091475*betasv[{3}, {10}]*zeta[13])/(32*y^7) - 
   (1091475*betasv[{4}, {10}]*zeta[13])/(256*y^8), 
 pinablaBarFm[5, 7, 9, 3]/y^6 -> 5811886080*betasv[{1, 6}, {10, 14}] + 
   56458321920*betasv[{2, 5}, {10, 14}] + 
   80951270400*betasv[{3, 4}, {10, 14}] - 
   29059430400*betasv[{3, 4}, {14, 10}] - 
   48086438400*betasv[{4, 3}, {10, 14}] - 
   101708006400*betasv[{4, 3}, {14, 10}] - 
   76869112320*betasv[{5, 2}, {10, 14}] - 
   2905943040*betasv[{5, 2}, {14, 10}] - 
   17504847360*betasv[{6, 1}, {10, 14}] + 
   101708006400*betasv[{6, 1}, {14, 10}] - 
   761080320*betasv[{7, 0}, {10, 14}] + 
   31965373440*betasv[{7, 0}, {14, 10}] + zeta[9]/29160 + 
   (42282240*betasv[{0}, {14}]*zeta[9])/y + 
   (243122880*betasv[{1}, {14}]*zeta[9])/y^2 + 
   (266906640*betasv[{2}, {14}]*zeta[9])/y^3 + 
   (41741700*betasv[{3}, {14}]*zeta[9])/y^4 - 
   (17567550*betasv[{4}, {14}]*zeta[9])/y^5 - 
   (3063060*betasv[{5}, {14}]*zeta[9])/y^6 - 
   (315315*betasv[{6}, {14}]*zeta[9])/(4*y^7) - (11*zeta[13])/(384*y^4) - 
   (4802490*betasv[{0}, {10}]*zeta[13])/y^5 - 
   (7640325*betasv[{1}, {10}]*zeta[13])/(2*y^6) + 
   (218295*betasv[{2}, {10}]*zeta[13])/(8*y^7) + 
   (7640325*betasv[{3}, {10}]*zeta[13])/(32*y^8) + 
   (1091475*betasv[{4}, {10}]*zeta[13])/(64*y^9), 
 pinablaBarFm[5, 7, 9, 4]/y^8 -> -23247544320*betasv[{0, 6}, {10, 14}] - 
   591151841280*betasv[{1, 5}, {10, 14}] - 
   2100581683200*betasv[{2, 4}, {10, 14}] + 
   348713164800*betasv[{2, 4}, {14, 10}] - 
   525837312000*betasv[{3, 3}, {10, 14}] + 
   2092278988800*betasv[{3, 3}, {14, 10}] + 
   2114419507200*betasv[{4, 2}, {10, 14}] + 
   1278614937600*betasv[{4, 2}, {14, 10}] + 
   1035069235200*betasv[{5, 1}, {10, 14}] - 
   2417744609280*betasv[{5, 1}, {14, 10}] + 
   91329638400*betasv[{6, 0}, {10, 14}] - 
   1301862481920*betasv[{6, 0}, {14, 10}] - zeta[9]/(486*y) - 
   (1268467200*betasv[{0}, {14}]*zeta[9])/y^2 - 
   (3593990400*betasv[{1}, {14}]*zeta[9])/y^3 - 
   (1835433600*betasv[{2}, {14}]*zeta[9])/y^4 + 
   (114114000*betasv[{3}, {14}]*zeta[9])/y^5 + 
   (113963850*betasv[{4}, {14}]*zeta[9])/y^6 + 
   (8018010*betasv[{5}, {14}]*zeta[9])/y^7 + 
   (315315*betasv[{6}, {14}]*zeta[9])/(4*y^8) + (11*zeta[13])/(32*y^5) + 
   (48898080*betasv[{0}, {10}]*zeta[13])/y^6 + 
   (22702680*betasv[{1}, {10}]*zeta[13])/y^7 - 
   (12006225*betasv[{2}, {10}]*zeta[13])/(4*y^8) - 
   (9823275*betasv[{3}, {10}]*zeta[13])/(8*y^9) - 
   (3274425*betasv[{4}, {10}]*zeta[13])/(64*y^10), 
 pinablaBarFm[5, 7, 9, 5]/y^10 -> 2922548428800*betasv[{0, 5}, {10, 14}] + 
   28627690291200*betasv[{1, 4}, {10, 14}] - 
   2789705318400*betasv[{1, 4}, {14, 10}] + 
   39919354675200*betasv[{2, 3}, {10, 14}] - 
   30686758502400*betasv[{2, 3}, {14, 10}] - 
   27520664371200*betasv[{3, 2}, {10, 14}] - 
   45565186867200*betasv[{3, 2}, {14, 10}] - 
   37616740761600*betasv[{4, 1}, {10, 14}] + 
   38125972684800*betasv[{4, 1}, {14, 10}] - 
   6332188262400*betasv[{5, 0}, {10, 14}] + 
   40915678003200*betasv[{5, 0}, {14, 10}] - (ee[7]*pinablaBarE[5, 5])/
    (2*y^10) + (13*zeta[9])/(243*y^2) + 
   (21986764800*betasv[{0}, {14}]*zeta[9])/y^3 + 
   (32653420800*betasv[{1}, {14}]*zeta[9])/y^4 + 
   (5972366400*betasv[{2}, {14}]*zeta[9])/y^5 - 
   (2165763600*betasv[{3}, {14}]*zeta[9])/y^6 - 
   (388287900*betasv[{4}, {14}]*zeta[9])/y^7 - 
   (9909900*betasv[{5}, {14}]*zeta[9])/y^8 - (143*zeta[13])/(48*y^6) - 
   (384199200*betasv[{0}, {10}]*zeta[13])/y^7 - 
   (89500950*betasv[{1}, {10}]*zeta[13])/y^8 + 
   (53482275*betasv[{2}, {10}]*zeta[13])/(2*y^9) + 
   (36018675*betasv[{3}, {10}]*zeta[13])/(8*y^10) + 
   (3274425*betasv[{4}, {10}]*zeta[13])/(32*y^11), 
 pinablaBarFm[5, 7, 9, 6]/y^12 -> -172961729740800*betasv[{0, 4}, {10, 14}] + 
   11158821273600*betasv[{0, 4}, {14, 10}] - 
   777397882060800*betasv[{1, 3}, {10, 14}] + 
   290129353113600*betasv[{1, 3}, {14, 10}] - 
   148784283648000*betasv[{2, 2}, {10, 14}] + 
   915023344435200*betasv[{2, 2}, {14, 10}] + 
   822033167155200*betasv[{3, 1}, {10, 14}] - 
   245494068019200*betasv[{3, 1}, {14, 10}] + 
   277110728294400*betasv[{4, 0}, {10, 14}] - 
   970817450803200*betasv[{4, 0}, {14, 10}] - (ee[7]*pinablaBarE[5, 6])/
    (2*y^12) - (131*pinablaBarE[5, 5]*pinablaBarE[7, 1])/(42*y^12) - 
   (182*zeta[9])/(243*y^3) - (240547507200*betasv[{0}, {14}]*zeta[9])/y^4 - 
   (178392614400*betasv[{1}, {14}]*zeta[9])/y^5 + 
   (8072064000*betasv[{2}, {14}]*zeta[9])/y^6 + 
   (10544133600*betasv[{3}, {14}]*zeta[9])/y^7 + 
   (586485900*betasv[{4}, {14}]*zeta[9])/y^8 + (143*zeta[13])/(8*y^7) + 
   (2278999800*betasv[{0}, {10}]*zeta[13])/y^8 + 
   (144074700*betasv[{1}, {10}]*zeta[13])/y^9 - 
   (134251425*betasv[{2}, {10}]*zeta[13])/y^10 - 
   (42567525*betasv[{3}, {10}]*zeta[13])/(4*y^11) - 
   (3274425*betasv[{4}, {10}]*zeta[13])/(32*y^12), 
 pinablaBarFm[5, 7, 9, 7]/y^14 -> 5876979204096000*betasv[{0, 3}, {10, 14}] - 
   1339058552832000*betasv[{0, 3}, {14, 10}] + 
   10519048853913600*betasv[{1, 2}, {10, 14}] - 
   10801738992844800*betasv[{1, 2}, {14, 10}] - 
   8674123736678400*betasv[{2, 1}, {10, 14}] - 
   4374257939251200*betasv[{2, 1}, {14, 10}] - 
   7721904321331200*betasv[{3, 0}, {10, 14}] + 
   16515055484928000*betasv[{3, 0}, {14, 10}] - (ee[7]*pinablaBarE[5, 7])/
    (2*y^14) - (76*pinablaBarE[5, 6]*pinablaBarE[7, 1])/(21*y^14) - 
   (913*pinablaBarE[5, 5]*pinablaBarE[7, 2])/(84*y^14) + 
   (ee[5]*pinablaBarE[7, 7])/(2*y^14) + (455*zeta[9])/(81*y^4) + 
   (1675760486400*betasv[{0}, {14}]*zeta[9])/y^5 + 
   (470601331200*betasv[{1}, {14}]*zeta[9])/y^6 - 
   (142673731200*betasv[{2}, {14}]*zeta[9])/y^7 - 
   (19927908000*betasv[{3}, {14}]*zeta[9])/y^8 - (2145*zeta[13])/(32*y^8) - 
   (9692298000*betasv[{0}, {10}]*zeta[13])/y^9 + 
   (641787300*betasv[{1}, {10}]*zeta[13])/y^10 + 
   (396205425*betasv[{2}, {10}]*zeta[13])/y^11 + 
   (49116375*betasv[{3}, {10}]*zeta[13])/(4*y^12), 
 pinablaBarFm[5, 7, 9, 8]/y^16 -> 
  -112599945864806400*betasv[{0, 2}, {10, 14}] + 
   59275658605363200*betasv[{0, 2}, {14, 10}] - 
   14759400937881600*betasv[{1, 1}, {10, 14}] + 
   121407975456768000*betasv[{1, 1}, {14, 10}] + 
   127359346802688000*betasv[{2, 0}, {10, 14}] - 
   180683634062131200*betasv[{2, 0}, {14, 10}] - (ee[7]*pinablaBarE[5, 8])/
    (2*y^16) - (173*pinablaBarE[5, 7]*pinablaBarE[7, 1])/(42*y^16) - 
   (1217*pinablaBarE[5, 6]*pinablaBarE[7, 2])/(84*y^16) - 
   (4591*pinablaBarE[5, 5]*pinablaBarE[7, 3])/(168*y^16) + 
   (17*pinablaBarE[5, 1]*pinablaBarE[7, 7])/(4*y^16) + 
   (ee[5]*pinablaBarE[7, 8])/(2*y^16) - (1456*zeta[9])/(81*y^5) - 
   (6909686784000*betasv[{0}, {14}]*zeta[9])/y^6 + 
   (200187187200*betasv[{1}, {14}]*zeta[9])/y^7 + 
   (381808627200*betasv[{2}, {14}]*zeta[9])/y^8 + (715*zeta[13])/(6*y^9) + 
   (26509744800*betasv[{0}, {10}]*zeta[13])/y^10 - 
   (4453218000*betasv[{1}, {10}]*zeta[13])/y^11 - 
   (543554550*betasv[{2}, {10}]*zeta[13])/y^12, 
 pinablaBarFm[5, 7, 11, 0] -> -3783780*betasv[{4, 6}, {10, 14}] - 
   5189184*betasv[{5, 5}, {10, 14}] - 1621620*betasv[{6, 4}, {10, 14}] + 
   3783780*betasv[{6, 4}, {14, 10}] - 205920*betasv[{7, 3}, {10, 14}] + 
   5189184*betasv[{7, 3}, {14, 10}] - 7722*betasv[{8, 2}, {10, 14}] + 
   1621620*betasv[{8, 2}, {14, 10}] + 205920*betasv[{9, 1}, {14, 10}] + 
   7722*betasv[{10, 0}, {14, 10}] + 1716*betasv[{2}, {14}]*zeta[9] + 
   (11440*betasv[{3}, {14}]*zeta[9])/y + (45045*betasv[{4}, {14}]*zeta[9])/
    (2*y^2) + (18018*betasv[{5}, {14}]*zeta[9])/y^3 + 
   (105105*betasv[{6}, {14}]*zeta[9])/(32*y^4) - zeta[13]/(8709120*y) - 
   (297*betasv[{0}, {10}]*zeta[13])/(4*y^2) - 
   (495*betasv[{1}, {10}]*zeta[13])/y^3 - (31185*betasv[{2}, {10}]*zeta[13])/
    (32*y^4) - (6237*betasv[{3}, {10}]*zeta[13])/(8*y^5) - 
   (72765*betasv[{4}, {10}]*zeta[13])/(512*y^6), 
 pinablaBarFm[5, 7, 11, 1]/y^2 -> 60540480*betasv[{3, 6}, {10, 14}] + 
   194594400*betasv[{4, 5}, {10, 14}] + 142702560*betasv[{5, 4}, {10, 14}] - 
   90810720*betasv[{5, 4}, {14, 10}] + 31711680*betasv[{6, 3}, {10, 14}] - 
   205837632*betasv[{6, 3}, {14, 10}] + 2718144*betasv[{7, 2}, {10, 14}] - 
   114162048*betasv[{7, 2}, {14, 10}] + 61776*betasv[{8, 1}, {10, 14}] - 
   20386080*betasv[{8, 1}, {14, 10}] - 1132560*betasv[{9, 0}, {14, 10}] - 
   13728*betasv[{1}, {14}]*zeta[9] - (151008*betasv[{2}, {14}]*zeta[9])/y - 
   (440440*betasv[{3}, {14}]*zeta[9])/y^2 - 
   (495495*betasv[{4}, {14}]*zeta[9])/y^3 - 
   (675675*betasv[{5}, {14}]*zeta[9])/(4*y^4) - 
   (105105*betasv[{6}, {14}]*zeta[9])/(8*y^5) + (11*zeta[13])/(1741824*y^2) + 
   (5445*betasv[{0}, {10}]*zeta[13])/(2*y^3) + 
   (49005*betasv[{1}, {10}]*zeta[13])/(4*y^4) + 
   (68607*betasv[{2}, {10}]*zeta[13])/(4*y^5) + 
   (247401*betasv[{3}, {10}]*zeta[13])/(32*y^6) + 
   (218295*betasv[{4}, {10}]*zeta[13])/(256*y^7), 
 pinablaBarFm[5, 7, 11, 2]/y^4 -> -726485760*betasv[{2, 6}, {10, 14}] - 
   4566481920*betasv[{3, 5}, {10, 14}] - 
   6745939200*betasv[{4, 4}, {10, 14}] + 
   1816214400*betasv[{4, 4}, {14, 10}] - 
   3044321280*betasv[{5, 3}, {10, 14}] + 
   6393074688*betasv[{5, 3}, {14, 10}] - 456648192*betasv[{6, 2}, {10, 14}] + 
   5666588928*betasv[{6, 2}, {14, 10}] - 23721984*betasv[{7, 1}, {10, 14}] + 
   1565650944*betasv[{7, 1}, {14, 10}] - 247104*betasv[{8, 0}, {10, 14}] + 
   122316480*betasv[{8, 0}, {14, 10}] + 54912*betasv[{0}, {14}]*zeta[9] + 
   (1317888*betasv[{1}, {14}]*zeta[9])/y + 
   (6342336*betasv[{2}, {14}]*zeta[9])/y^2 + 
   (10570560*betasv[{3}, {14}]*zeta[9])/y^3 + 
   (5855850*betasv[{4}, {14}]*zeta[9])/y^4 + 
   (990990*betasv[{5}, {14}]*zeta[9])/y^5 + 
   (315315*betasv[{6}, {14}]*zeta[9])/(8*y^6) - (11*zeta[13])/(48384*y^3) - 
   (147015*betasv[{0}, {10}]*zeta[13])/(2*y^4) - 
   (235224*betasv[{1}, {10}]*zeta[13])/y^5 - 
   (1702701*betasv[{2}, {10}]*zeta[13])/(8*y^6) - 
   (480249*betasv[{3}, {10}]*zeta[13])/(8*y^7) - 
   (1091475*betasv[{4}, {10}]*zeta[13])/(256*y^8), 
 pinablaBarFm[5, 7, 11, 3]/y^6 -> 5811886080*betasv[{1, 6}, {10, 14}] + 
   72233441280*betasv[{2, 5}, {10, 14}] + 
   199264665600*betasv[{3, 4}, {10, 14}] - 
   29059430400*betasv[{3, 4}, {14, 10}] + 
   168821452800*betasv[{4, 3}, {10, 14}] - 
   156920924160*betasv[{4, 3}, {14, 10}] + 
   47491411968*betasv[{5, 2}, {10, 14}] - 
   212715030528*betasv[{5, 2}, {14, 10}] + 
   4317401088*betasv[{6, 1}, {10, 14}] - 
   89170937856*betasv[{6, 1}, {14, 10}] + 
   102795264*betasv[{7, 0}, {10, 14}] - 
   10176731136*betasv[{7, 0}, {14, 10}] - zeta[9]/340200 - 
   (5710848*betasv[{0}, {14}]*zeta[9])/y - 
   (59963904*betasv[{1}, {14}]*zeta[9])/y^2 - 
   (164900736*betasv[{2}, {14}]*zeta[9])/y^3 - 
   (146546400*betasv[{3}, {14}]*zeta[9])/y^4 - 
   (43243200*betasv[{4}, {14}]*zeta[9])/y^5 - 
   (3918915*betasv[{5}, {14}]*zeta[9])/y^6 - 
   (315315*betasv[{6}, {14}]*zeta[9])/(4*y^7) + (143*zeta[13])/(24192*y^4) + 
   (1528956*betasv[{0}, {10}]*zeta[13])/y^5 + 
   (3349269*betasv[{1}, {10}]*zeta[13])/y^6 + 
   (7989597*betasv[{2}, {10}]*zeta[13])/(4*y^7) + 
   (5893965*betasv[{3}, {10}]*zeta[13])/(16*y^8) + 
   (1091475*betasv[{4}, {10}]*zeta[13])/(64*y^9), 
 pinablaBarFm[5, 7, 11, 4]/y^8 -> -23247544320*betasv[{0, 6}, {10, 14}] - 
   717352796160*betasv[{1, 5}, {10, 14}] - 
   3835844812800*betasv[{2, 4}, {10, 14}] + 
   348713164800*betasv[{2, 4}, {14, 10}] - 
   5889377894400*betasv[{3, 3}, {10, 14}] + 
   2975685672960*betasv[{3, 3}, {14, 10}] - 
   2975685672960*betasv[{4, 2}, {10, 14}] + 
   6137351700480*betasv[{4, 2}, {14, 10}] - 
   483548921856*betasv[{5, 1}, {10, 14}] + 
   3841822752768*betasv[{5, 1}, {14, 10}] - 
   20147871744*betasv[{6, 0}, {10, 14}] + 
   641632223232*betasv[{6, 0}, {14, 10}] + (7*zeta[9])/(24300*y) + 
   (279831552*betasv[{0}, {14}]*zeta[9])/y^2 + 
   (1678989312*betasv[{1}, {14}]*zeta[9])/y^3 + 
   (2583060480*betasv[{2}, {14}]*zeta[9])/y^4 + 
   (1278076800*betasv[{3}, {14}]*zeta[9])/y^5 + 
   (208107900*betasv[{4}, {14}]*zeta[9])/y^6 + 
   (9729720*betasv[{5}, {14}]*zeta[9])/y^7 + 
   (315315*betasv[{6}, {14}]*zeta[9])/(4*y^8) - (1001*zeta[13])/(8640*y^5) - 
   (24099768*betasv[{0}, {10}]*zeta[13])/y^6 - 
   (36074808*betasv[{1}, {10}]*zeta[13])/y^7 - 
   (14407470*betasv[{2}, {10}]*zeta[13])/y^8 - 
   (1746360*betasv[{3}, {10}]*zeta[13])/y^9 - 
   (3274425*betasv[{4}, {10}]*zeta[13])/(64*y^10), 
 pinablaBarFm[5, 7, 11, 5]/y^10 -> 3427352248320*betasv[{0, 5}, {10, 14}] + 
   45033814425600*betasv[{1, 4}, {10, 14}] - 
   2789705318400*betasv[{1, 4}, {14, 10}] + 132046051737600*
    betasv[{2, 3}, {10, 14}] - 41287638712320*betasv[{2, 3}, {14, 10}] + 
   118283505500160*betasv[{3, 2}, {10, 14}] - 
   133905855283200*betasv[{3, 2}, {14, 10}] + 
   33476463820800*betasv[{4, 1}, {10, 14}] - 
   125935268659200*betasv[{4, 1}, {14, 10}] + 
   2417744609280*betasv[{5, 0}, {10, 14}] - 
   30766464368640*betasv[{5, 0}, {14, 10}] - (ee[7]*pinablaBarE[5, 5])/
    (2*y^10) - (7*zeta[9])/(540*y^2) - (8394946560*betasv[{0}, {14}]*zeta[9])/
    y^3 - (29059430400*betasv[{1}, {14}]*zeta[9])/y^4 - 
   (25669163520*betasv[{2}, {14}]*zeta[9])/y^5 - 
   (7163956800*betasv[{3}, {14}]*zeta[9])/y^6 - 
   (610810200*betasv[{4}, {14}]*zeta[9])/y^7 - 
   (11621610*betasv[{5}, {14}]*zeta[9])/y^8 + (1001*zeta[13])/(576*y^6) + 
   (288897840*betasv[{0}, {10}]*zeta[13])/y^7 + 
   (295633800*betasv[{1}, {10}]*zeta[13])/y^8 + 
   (78586200*betasv[{2}, {10}]*zeta[13])/y^9 + 
   (24230745*betasv[{3}, {10}]*zeta[13])/(4*y^10) + 
   (3274425*betasv[{4}, {10}]*zeta[13])/(32*y^11), 
 pinablaBarFm[5, 7, 11, 6]/y^12 -> 
  -248682302668800*betasv[{0, 4}, {10, 14}] + 
   11158821273600*betasv[{0, 4}, {14, 10}] - 1776909444710400*
    betasv[{1, 3}, {10, 14}] + 374936394792960*betasv[{1, 3}, {14, 10}] - 
   3003954686853120*betasv[{2, 2}, {10, 14}] + 
   2102321927946240*betasv[{2, 2}, {14, 10}] - 
   1481891465134080*betasv[{3, 1}, {10, 14}] + 
   3086211140812800*betasv[{3, 1}, {14, 10}] - 
   182260747468800*betasv[{4, 0}, {10, 14}] + 
   1119070362009600*betasv[{4, 0}, {14, 10}] - (ee[7]*pinablaBarE[5, 6])/
    (2*y^12) - (25*pinablaBarE[5, 5]*pinablaBarE[7, 1])/(7*y^12) + 
   (28*zeta[9])/(81*y^3) + (158212454400*betasv[{0}, {14}]*zeta[9])/y^4 + 
   (321591029760*betasv[{1}, {14}]*zeta[9])/y^5 + 
   (162974972160*betasv[{2}, {14}]*zeta[9])/y^6 + 
   (24100876800*betasv[{3}, {14}]*zeta[9])/y^7 + 
   (843242400*betasv[{4}, {14}]*zeta[9])/y^8 - (715*zeta[13])/(36*y^7) - 
   (2627024400*betasv[{0}, {10}]*zeta[13])/y^8 - 
   (1811224800*betasv[{1}, {10}]*zeta[13])/y^9 - 
   (308450835*betasv[{2}, {10}]*zeta[13])/y^10 - 
   (13752585*betasv[{3}, {10}]*zeta[13])/y^11 - 
   (3274425*betasv[{4}, {10}]*zeta[13])/(32*y^12), 
 pinablaBarFm[5, 7, 11, 7]/y^14 -> 
  11086554621542400*betasv[{0, 3}, {10, 14}] - 
   1678286719549440*betasv[{0, 3}, {14, 10}] + 
   45354550831349760*betasv[{1, 2}, {10, 14}] - 
   21317812161085440*betasv[{1, 2}, {14, 10}] + 
   41814335076433920*betasv[{2, 1}, {10, 14}] - 
   53853109113323520*betasv[{2, 1}, {14, 10}] + 
   8843737820037120*betasv[{3, 0}, {10, 14}] - 
   30249970355404800*betasv[{3, 0}, {14, 10}] - (ee[7]*pinablaBarE[5, 7])/
    (2*y^14) - (57*pinablaBarE[5, 6]*pinablaBarE[7, 1])/(14*y^14) - 
   (103*pinablaBarE[5, 5]*pinablaBarE[7, 2])/(7*y^14) + 
   (ee[5]*pinablaBarE[7, 7])/(2*y^14) - (476*zeta[9])/(81*y^4) - 
   (1919213936640*betasv[{0}, {14}]*zeta[9])/y^5 - 
   (2268572866560*betasv[{1}, {14}]*zeta[9])/y^6 - 
   (615160465920*betasv[{2}, {14}]*zeta[9])/y^7 - 
   (37592755200*betasv[{3}, {14}]*zeta[9])/y^8 + (12155*zeta[13])/(72*y^8) + 
   (17752996800*betasv[{0}, {10}]*zeta[13])/y^9 + 
   (7901281080*betasv[{1}, {10}]*zeta[13])/y^10 + 
   (781932690*betasv[{2}, {10}]*zeta[13])/y^11 + 
   (30779595*betasv[{3}, {10}]*zeta[13])/(2*y^12), 
 pinablaBarFm[5, 7, 11, 8]/y^16 -> 
  -314456858783907840*betasv[{0, 2}, {10, 14}] + 
   105410689278935040*betasv[{0, 2}, {14, 10}] - 
   697351087262269440*betasv[{1, 1}, {10, 14}] + 
   601367370195271680*betasv[{1, 1}, {14, 10}] - 
   273382194146181120*betasv[{2, 0}, {10, 14}] + 
   578412080718151680*betasv[{2, 0}, {14, 10}] - (ee[7]*pinablaBarE[5, 8])/
    (2*y^16) - (32*pinablaBarE[5, 7]*pinablaBarE[7, 1])/(7*y^16) - 
   (263*pinablaBarE[5, 6]*pinablaBarE[7, 2])/(14*y^16) - 
   (961*pinablaBarE[5, 5]*pinablaBarE[7, 3])/(21*y^16) + 
   (26*pinablaBarE[5, 1]*pinablaBarE[7, 7])/(5*y^16) + 
   (ee[5]*pinablaBarE[7, 8])/(2*y^16) + (952*zeta[9])/(15*y^5) + 
   (14831933276160*betasv[{0}, {14}]*zeta[9])/y^6 + 
   (9458429460480*betasv[{1}, {14}]*zeta[9])/y^7 + 
   (1066273528320*betasv[{2}, {14}]*zeta[9])/y^8 - 
   (12155*zeta[13])/(12*y^9) - (84864114720*betasv[{0}, {10}]*zeta[13])/
    y^10 - (22058023680*betasv[{1}, {10}]*zeta[13])/y^11 - 
   (966610260*betasv[{2}, {10}]*zeta[13])/y^12, 
 pinablaBarFm[5, 7, 11, 9]/y^18 -> 
  5305059219320340480*betasv[{0, 1}, {10, 14}] - 
   3248754995012567040*betasv[{0, 1}, {14, 10}] + 
   4976461902218526720*betasv[{1, 0}, {10, 14}] - 
   7032766126526300160*betasv[{1, 0}, {14, 10}] - 
   (ee[7]*pinablaBarE[5, 9])/(2*y^18) - 
   (71*pinablaBarE[5, 8]*pinablaBarE[7, 1])/(14*y^18) - 
   (327*pinablaBarE[5, 7]*pinablaBarE[7, 2])/(14*y^18) - 
   (2711*pinablaBarE[5, 6]*pinablaBarE[7, 3])/(42*y^18) - 
   (25021*pinablaBarE[5, 5]*pinablaBarE[7, 4])/(210*y^18) + 
   (149*pinablaBarE[5, 2]*pinablaBarE[7, 7])/(5*y^18) + 
   (57*pinablaBarE[5, 1]*pinablaBarE[7, 8])/(10*y^18) + 
   (ee[5]*pinablaBarE[7, 9])/(2*y^18) - (18088*zeta[9])/(45*y^6) - 
   (67497584394240*betasv[{0}, {14}]*zeta[9])/y^7 - 
   (17988617687040*betasv[{1}, {14}]*zeta[9])/y^8 + 
   (46189*zeta[13])/(12*y^10) + (257960324160*betasv[{0}, {10}]*zeta[13])/
    y^11 + (29790905760*betasv[{1}, {10}]*zeta[13])/y^12, 
 pinablaBarFm[5, 7, 11, 10]/y^20 -> 
  -41126084486155468800*betasv[{0, 0}, {10, 14}] + 
   41126084486155468800*betasv[{0, 0}, {14, 10}] - 
   (ee[7]*pinablaBarE[5, 10])/(2*y^20) - 
   (39*pinablaBarE[5, 9]*pinablaBarE[7, 1])/(7*y^20) - 
   (199*pinablaBarE[5, 8]*pinablaBarE[7, 2])/(7*y^20) - 
   (1846*pinablaBarE[5, 7]*pinablaBarE[7, 3])/(21*y^20) - 
   (19288*pinablaBarE[5, 6]*pinablaBarE[7, 4])/(105*y^20) - 
   (5752*pinablaBarE[5, 5]*pinablaBarE[7, 5])/(21*y^20) + 
   (872*pinablaBarE[5, 3]*pinablaBarE[7, 7])/(7*y^20) + 
   (71*pinablaBarE[5, 2]*pinablaBarE[7, 8])/(2*y^20) + 
   (31*pinablaBarE[5, 1]*pinablaBarE[7, 9])/(5*y^20) + 
   (ee[5]*pinablaBarE[7, 10])/(2*y^20) + (10336*zeta[9])/(9*y^7) + 
   (139452055142400*betasv[{0}, {14}]*zeta[9])/y^8 - 
   (20995*zeta[13])/(3*y^11) - (377123947200*betasv[{0}, {10}]*zeta[13])/
    y^12, pinablaBarFm[5, 8, 4, 0] -> -16216200*betasv[{4, 7}, {10, 16}] + 
   25945920*betasv[{5, 6}, {10, 16}] - 12972960*betasv[{6, 5}, {10, 16}] + 
   3706560*betasv[{7, 4}, {10, 16}] + 16216200*betasv[{7, 4}, {16, 10}] - 
   463320*betasv[{8, 3}, {10, 16}] - 25945920*betasv[{8, 3}, {16, 10}] + 
   12972960*betasv[{9, 2}, {16, 10}] - 3706560*betasv[{10, 1}, {16, 10}] + 
   463320*betasv[{11, 0}, {16, 10}] - (3617*betasv[{3}, {8}]*zeta[9])/
    171360 + 102960*betasv[{3}, {16}]*zeta[9] - 
   (205920*betasv[{4}, {16}]*zeta[9])/y + (180180*betasv[{5}, {16}]*zeta[9])/
    y^2 - (90090*betasv[{6}, {16}]*zeta[9])/y^3 + 
   (225225*betasv[{7}, {16}]*zeta[9])/(16*y^4) - (13*zeta[15])/(322560*y^2) - 
   (3861*betasv[{0}, {10}]*zeta[15])/(4*y^3) + 
   (3861*betasv[{1}, {10}]*zeta[15])/(2*y^4) - 
   (27027*betasv[{2}, {10}]*zeta[15])/(16*y^5) + 
   (27027*betasv[{3}, {10}]*zeta[15])/(32*y^6) - 
   (135135*betasv[{4}, {10}]*zeta[15])/(1024*y^7), 
 pinablaBarFm[5, 8, 4, 1]/y^2 -> 259459200*betasv[{3, 7}, {10, 16}] - 
   64864800*betasv[{4, 6}, {10, 16}] - 311351040*betasv[{5, 5}, {10, 16}] + 
   155675520*betasv[{6, 4}, {10, 16}] - 454053600*betasv[{6, 4}, {16, 10}] - 
   44478720*betasv[{7, 3}, {10, 16}] + 570810240*betasv[{7, 3}, {16, 10}] + 
   5559840*betasv[{8, 2}, {10, 16}] - 155675520*betasv[{8, 2}, {16, 10}] + 
   44478720*betasv[{9, 1}, {16, 10}] - 5559840*betasv[{10, 0}, {16, 10}] + 
   (3617*betasv[{2}, {8}]*zeta[9])/14280 - 1235520*betasv[{2}, {16}]*
    zeta[9] + (2471040*betasv[{3}, {16}]*zeta[9])/y - 
   (2162160*betasv[{4}, {16}]*zeta[9])/y^2 + 
   (1081080*betasv[{5}, {16}]*zeta[9])/y^3 + 
   (225225*betasv[{6}, {16}]*zeta[9])/(4*y^4) - 
   (225225*betasv[{7}, {16}]*zeta[9])/(4*y^5) + (13*zeta[15])/(80640*y^3) + 
   (11583*betasv[{0}, {10}]*zeta[15])/(4*y^4) - 
   (11583*betasv[{1}, {10}]*zeta[15])/(2*y^5) + 
   (81081*betasv[{2}, {10}]*zeta[15])/(16*y^6) - 
   (297297*betasv[{3}, {10}]*zeta[15])/(64*y^7) + 
   (945945*betasv[{4}, {10}]*zeta[15])/(1024*y^8), 
 pinablaBarFm[5, 8, 4, 2]/y^4 -> -3113510400*betasv[{2, 7}, {10, 16}] - 
   6227020800*betasv[{3, 6}, {10, 16}] + 
   7783776000*betasv[{4, 5}, {10, 16}] + 
   2490808320*betasv[{5, 4}, {10, 16}] + 
   10897286400*betasv[{5, 4}, {16, 10}] - 
   1245404160*betasv[{6, 3}, {10, 16}] - 
   8717829120*betasv[{6, 3}, {16, 10}] + 355829760*betasv[{7, 2}, {10, 16}] - 
   1868106240*betasv[{7, 2}, {16, 10}] - 44478720*betasv[{8, 1}, {10, 16}] - 
   355829760*betasv[{8, 1}, {16, 10}] + 44478720*betasv[{9, 0}, {16, 10}] - 
   (3617*betasv[{1}, {8}]*zeta[9])/1785 + 9884160*betasv[{1}, {16}]*zeta[9] - 
   (19768320*betasv[{2}, {16}]*zeta[9])/y + 
   (17297280*betasv[{3}, {16}]*zeta[9])/y^2 - 
   (8648640*betasv[{4}, {16}]*zeta[9])/y^3 - 
   (6756750*betasv[{5}, {16}]*zeta[9])/y^4 + 
   (1351350*betasv[{6}, {16}]*zeta[9])/y^5 + 
   (675675*betasv[{7}, {16}]*zeta[9])/(4*y^6) - (13*zeta[15])/(32256*y^4) - 
   (11583*betasv[{0}, {10}]*zeta[15])/(2*y^5) + 
   (11583*betasv[{1}, {10}]*zeta[15])/y^6 + 
   (243243*betasv[{2}, {10}]*zeta[15])/(16*y^7) + 
   (567567*betasv[{3}, {10}]*zeta[15])/(32*y^8) - 
   (2837835*betasv[{4}, {10}]*zeta[15])/(512*y^9), 
 pinablaBarFm[5, 8, 4, 3]/y^6 -> 24908083200*betasv[{1, 7}, {10, 16}] + 
   161902540800*betasv[{2, 6}, {10, 16}] + 
   24908083200*betasv[{3, 5}, {10, 16}] - 
   205491686400*betasv[{4, 4}, {10, 16}] - 
   217945728000*betasv[{4, 4}, {16, 10}] - 
   9963233280*betasv[{5, 3}, {10, 16}] + 
   34871316480*betasv[{5, 3}, {16, 10}] + 
   4981616640*betasv[{6, 2}, {10, 16}] + 
   156920924160*betasv[{6, 2}, {16, 10}] - 
   1423319040*betasv[{7, 1}, {10, 16}] + 
   26331402240*betasv[{7, 1}, {16, 10}] + 
   177914880*betasv[{8, 0}, {10, 16}] - 177914880*betasv[{8, 0}, {16, 10}] + 
   (14468*betasv[{0}, {8}]*zeta[9])/1785 - 39536640*betasv[{0}, {16}]*
    zeta[9] + (79073280*betasv[{1}, {16}]*zeta[9])/y - 
   (69189120*betasv[{2}, {16}]*zeta[9])/y^2 + 
   (34594560*betasv[{3}, {16}]*zeta[9])/y^3 + 
   (178378200*betasv[{4}, {16}]*zeta[9])/y^4 - 
   (5405400*betasv[{5}, {16}]*zeta[9])/y^5 - 
   (8783775*betasv[{6}, {16}]*zeta[9])/y^6 - 
   (675675*betasv[{7}, {16}]*zeta[9])/(2*y^7) + (13*zeta[15])/(26880*y^5) + 
   (11583*betasv[{0}, {10}]*zeta[15])/(2*y^6) - 
   (428571*betasv[{1}, {10}]*zeta[15])/(2*y^7) - 
   (5108103*betasv[{2}, {10}]*zeta[15])/(16*y^8) - 
   (567567*betasv[{3}, {10}]*zeta[15])/(32*y^9) + 
   (14189175*betasv[{4}, {10}]*zeta[15])/(512*y^10), 
 pinablaBarFm[5, 8, 6, 0] -> -16216200*betasv[{4, 7}, {10, 16}] + 
   18648630*betasv[{5, 6}, {10, 16}] + 1621620*betasv[{6, 5}, {10, 16}] - 
   5675670*betasv[{7, 4}, {10, 16}] + 16216200*betasv[{7, 4}, {16, 10}] + 
   1621620*betasv[{8, 3}, {10, 16}] - 18648630*betasv[{8, 3}, {16, 10}] - 
   1621620*betasv[{9, 2}, {16, 10}] + 5675670*betasv[{10, 1}, {16, 10}] - 
   1621620*betasv[{11, 0}, {16, 10}] - 360360*betasv[{3}, {16}]*zeta[9] + 
   (315315*betasv[{4}, {16}]*zeta[9])/y - (45045*betasv[{5}, {16}]*zeta[9])/
    (2*y^2) - (1036035*betasv[{6}, {16}]*zeta[9])/(16*y^3) + 
   (225225*betasv[{7}, {16}]*zeta[9])/(16*y^4) + (13*zeta[15])/(368640*y^2) + 
   (27027*betasv[{0}, {10}]*zeta[15])/(8*y^3) - 
   (189189*betasv[{1}, {10}]*zeta[15])/(64*y^4) + 
   (27027*betasv[{2}, {10}]*zeta[15])/(128*y^5) + 
   (621621*betasv[{3}, {10}]*zeta[15])/(1024*y^6) - 
   (135135*betasv[{4}, {10}]*zeta[15])/(1024*y^7), 
 pinablaBarFm[5, 8, 6, 1]/y^2 -> 259459200*betasv[{3, 7}, {10, 16}] + 
   81081000*betasv[{4, 6}, {10, 16}] - 486486000*betasv[{5, 5}, {10, 16}] + 
   126486360*betasv[{6, 4}, {10, 16}] - 454053600*betasv[{6, 4}, {16, 10}] + 
   38918880*betasv[{7, 3}, {10, 16}] + 337296960*betasv[{7, 3}, {16, 10}] - 
   19459440*betasv[{8, 2}, {10, 16}] + 282161880*betasv[{8, 2}, {16, 10}] - 
   214053840*betasv[{9, 1}, {16, 10}] + 48648600*betasv[{10, 0}, {16, 10}] + 
   4324320*betasv[{2}, {16}]*zeta[9] - (2162160*betasv[{3}, {16}]*zeta[9])/
    y - (1756755*betasv[{4}, {16}]*zeta[9])/y^2 + 
   (3378375*betasv[{5}, {16}]*zeta[9])/(2*y^3) - 
   (1126125*betasv[{6}, {16}]*zeta[9])/(16*y^4) - 
   (225225*betasv[{7}, {16}]*zeta[9])/(4*y^5) - (13*zeta[15])/(36864*y^3) - 
   (405405*betasv[{0}, {10}]*zeta[15])/(16*y^4) + 
   (891891*betasv[{1}, {10}]*zeta[15])/(32*y^5) - 
   (2351349*betasv[{2}, {10}]*zeta[15])/(256*y^6) - 
   (351351*betasv[{3}, {10}]*zeta[15])/(128*y^7) + 
   (945945*betasv[{4}, {10}]*zeta[15])/(1024*y^8), 
 pinablaBarFm[5, 8, 6, 2]/y^4 -> -3113510400*betasv[{2, 7}, {10, 16}] - 
   8562153600*betasv[{3, 6}, {10, 16}] + 
   7783776000*betasv[{4, 5}, {10, 16}] + 
   6694047360*betasv[{5, 4}, {10, 16}] + 
   10897286400*betasv[{5, 4}, {16, 10}] - 
   3113510400*betasv[{6, 3}, {10, 16}] - 
   2179457280*betasv[{6, 3}, {16, 10}] + 155675520*betasv[{7, 2}, {10, 16}] - 
   13076743680*betasv[{7, 2}, {16, 10}] + 
   155675520*betasv[{8, 1}, {10, 16}] + 5448643200*betasv[{8, 1}, {16, 10}] - 
   1089728640*betasv[{9, 0}, {16, 10}] - 34594560*betasv[{1}, {16}]*zeta[9] - 
   (8648640*betasv[{2}, {16}]*zeta[9])/y + 
   (43243200*betasv[{3}, {16}]*zeta[9])/y^2 - 
   (23243220*betasv[{4}, {16}]*zeta[9])/y^3 - 
   (6756750*betasv[{5}, {16}]*zeta[9])/y^4 + 
   (7432425*betasv[{6}, {16}]*zeta[9])/(4*y^5) + 
   (675675*betasv[{7}, {16}]*zeta[9])/(4*y^6) + (91*zeta[15])/(36864*y^4) + 
   (567567*betasv[{0}, {10}]*zeta[15])/(4*y^5) - 
   (2837835*betasv[{1}, {10}]*zeta[15])/(16*y^6) + 
   (1702701*betasv[{2}, {10}]*zeta[15])/(16*y^7) + 
   (567567*betasv[{3}, {10}]*zeta[15])/(128*y^8) - 
   (2837835*betasv[{4}, {10}]*zeta[15])/(512*y^9), 
 pinablaBarFm[5, 8, 6, 3]/y^6 -> 24908083200*betasv[{1, 7}, {10, 16}] + 
   189924134400*betasv[{2, 6}, {10, 16}] + 
   80951270400*betasv[{3, 5}, {10, 16}] - 
   289556467200*betasv[{4, 4}, {10, 16}] - 
   217945728000*betasv[{4, 4}, {16, 10}] - 
   32380508160*betasv[{5, 3}, {10, 16}] - 
   122049607680*betasv[{5, 3}, {16, 10}] + 
   33003210240*betasv[{6, 2}, {10, 16}] + 
   392302310400*betasv[{6, 2}, {16, 10}] - 
   6227020800*betasv[{7, 1}, {10, 16}] - 
   69742632960*betasv[{7, 1}, {16, 10}] - 
   622702080*betasv[{8, 0}, {10, 16}] + 
   17435658240*betasv[{8, 0}, {16, 10}] + 138378240*betasv[{0}, {16}]*
    zeta[9] + (345945600*betasv[{1}, {16}]*zeta[9])/y - 
   (458377920*betasv[{2}, {16}]*zeta[9])/y^2 + 
   (112432320*betasv[{3}, {16}]*zeta[9])/y^3 + 
   (251351100*betasv[{4}, {16}]*zeta[9])/y^4 - 
   (17567550*betasv[{5}, {16}]*zeta[9])/y^5 - 
   (41216175*betasv[{6}, {16}]*zeta[9])/(4*y^6) - 
   (675675*betasv[{7}, {16}]*zeta[9])/(2*y^7) - (91*zeta[15])/(7680*y^5) - 
   (567567*betasv[{0}, {10}]*zeta[15])/y^6 + 
   (567567*betasv[{1}, {10}]*zeta[15])/y^7 - 
   (25540515*betasv[{2}, {10}]*zeta[15])/(32*y^8) + 
   (3972969*betasv[{3}, {10}]*zeta[15])/(64*y^9) + 
   (14189175*betasv[{4}, {10}]*zeta[15])/(512*y^10), 
 pinablaBarFm[5, 8, 6, 4]/y^8 -> -99632332800*betasv[{0, 7}, {10, 16}] - 
   2216819404800*betasv[{1, 6}, {10, 16}] - 
   5529594470400*betasv[{2, 5}, {10, 16}] + 
   3013878067200*betasv[{3, 4}, {10, 16}] + 
   3487131648000*betasv[{3, 4}, {16, 10}] + 
   5280513638400*betasv[{4, 3}, {10, 16}] + 
   5928123801600*betasv[{4, 3}, {16, 10}] - 
   403510947840*betasv[{5, 2}, {10, 16}] - 
   7950660157440*betasv[{5, 2}, {16, 10}] - 
   89669099520*betasv[{6, 1}, {10, 16}] - 
   1185624760320*betasv[{6, 1}, {16, 10}] + 
   44834549760*betasv[{7, 0}, {10, 16}] - 
   278970531840*betasv[{7, 0}, {16, 10}] + (3617*zeta[9])/19278000 - 
   (2490808320*betasv[{0}, {16}]*zeta[9])/y + 
   (1245404160*betasv[{1}, {16}]*zeta[9])/y^2 + 
   (1401079680*betasv[{2}, {16}]*zeta[9])/y^3 - 
   (4583779200*betasv[{3}, {16}]*zeta[9])/y^4 - 
   (654053400*betasv[{4}, {16}]*zeta[9])/y^5 + 
   (299999700*betasv[{5}, {16}]*zeta[9])/y^6 + 
   (60135075*betasv[{6}, {16}]*zeta[9])/(2*y^7) + 
   (675675*betasv[{7}, {16}]*zeta[9])/(2*y^8) + (91*zeta[15])/(2560*y^6) + 
   (2270268*betasv[{0}, {10}]*zeta[15])/y^7 + 
   (9648639*betasv[{1}, {10}]*zeta[15])/(4*y^8) + 
   (32351319*betasv[{2}, {10}]*zeta[15])/(8*y^9) - 
   (48243195*betasv[{3}, {10}]*zeta[15])/(64*y^10) - 
   (14189175*betasv[{4}, {10}]*zeta[15])/(128*y^11), 
 pinablaBarFm[5, 8, 6, 5]/y^10 -> 11656982937600*betasv[{0, 6}, {10, 16}] + 
   97440421478400*betasv[{1, 5}, {10, 16}] + 
   74425352601600*betasv[{2, 4}, {10, 16}] - 
   41845579776000*betasv[{2, 4}, {16, 10}] - 
   132710267289600*betasv[{3, 3}, {10, 16}] - 
   150644087193600*betasv[{3, 3}, {16, 10}] - 
   55295944704000*betasv[{4, 2}, {10, 16}] + 
   87875717529600*betasv[{4, 2}, {16, 10}] + 
   5380145971200*betasv[{5, 1}, {10, 16}] + 
   92060275507200*betasv[{5, 1}, {16, 10}] - 
   896690995200*betasv[{6, 0}, {10, 16}] + 
   12553673932800*betasv[{6, 0}, {16, 10}] - (ee[8]*pinablaBarE[5, 5])/
    (2*y^10) - (3617*zeta[9])/(1927800*y) + 
   (12454041600*betasv[{0}, {16}]*zeta[9])/y^2 - 
   (18681062400*betasv[{1}, {16}]*zeta[9])/y^3 + 
   (47999952000*betasv[{2}, {16}]*zeta[9])/y^4 + 
   (28799971200*betasv[{3}, {16}]*zeta[9])/y^5 - 
   (4037833800*betasv[{4}, {16}]*zeta[9])/y^6 - 
   (1321620300*betasv[{5}, {16}]*zeta[9])/y^7 - 
   (79053975*betasv[{6}, {16}]*zeta[9])/(2*y^8) - (13*zeta[15])/(256*y^7) - 
   (25540515*betasv[{0}, {10}]*zeta[15])/y^8 - 
   (93648555*betasv[{1}, {10}]*zeta[15])/(2*y^9) - 
   (178783605*betasv[{2}, {10}]*zeta[15])/(16*y^10) + 
   (76621545*betasv[{3}, {10}]*zeta[15])/(16*y^11) + 
   (42567525*betasv[{4}, {10}]*zeta[15])/(128*y^12), 
 pinablaBarFm[5, 8, 8, 0] -> -16216200*betasv[{4, 7}, {10, 16}] + 
   8108100*betasv[{5, 6}, {10, 16}] + 14114100*betasv[{6, 5}, {10, 16}] - 
   4504500*betasv[{7, 4}, {10, 16}] + 16216200*betasv[{7, 4}, {16, 10}] - 
   1501500*betasv[{8, 3}, {10, 16}] - 8108100*betasv[{8, 3}, {16, 10}] - 
   14114100*betasv[{9, 2}, {16, 10}] + 4504500*betasv[{10, 1}, {16, 10}] + 
   1501500*betasv[{11, 0}, {16, 10}] + (1001000*betasv[{3}, {16}]*zeta[9])/
    3 + (250250*betasv[{4}, {16}]*zeta[9])/y - 
   (1176175*betasv[{5}, {16}]*zeta[9])/(6*y^2) - 
   (225225*betasv[{6}, {16}]*zeta[9])/(8*y^3) + 
   (225225*betasv[{7}, {16}]*zeta[9])/(16*y^4) - (13*zeta[15])/(829440*y^2) - 
   (25025*betasv[{0}, {10}]*zeta[15])/(8*y^3) - 
   (75075*betasv[{1}, {10}]*zeta[15])/(32*y^4) + 
   (235235*betasv[{2}, {10}]*zeta[15])/(128*y^5) + 
   (135135*betasv[{3}, {10}]*zeta[15])/(512*y^6) - 
   (135135*betasv[{4}, {10}]*zeta[15])/(1024*y^7), 
 pinablaBarFm[5, 8, 8, 1]/y^2 -> 259459200*betasv[{3, 7}, {10, 16}] + 
   291891600*betasv[{4, 6}, {10, 16}] - 533332800*betasv[{5, 5}, {10, 16}] - 
   156156000*betasv[{6, 4}, {10, 16}] - 454053600*betasv[{6, 4}, {16, 10}] + 
   120120000*betasv[{7, 3}, {10, 16}] + 18018000*betasv[{8, 2}, {10, 16}] + 
   605404800*betasv[{8, 2}, {16, 10}] - 67267200*betasv[{9, 1}, {16, 10}] - 
   84084000*betasv[{10, 0}, {16, 10}] - 4004000*betasv[{2}, {16}]*zeta[9] - 
   (20020000*betasv[{3}, {16}]*zeta[9])/(3*y) + 
   (6506500*betasv[{4}, {16}]*zeta[9])/(3*y^2) + 
   (1851850*betasv[{5}, {16}]*zeta[9])/y^3 - 
   (2027025*betasv[{6}, {16}]*zeta[9])/(8*y^4) - 
   (225225*betasv[{7}, {16}]*zeta[9])/(4*y^5) + (91*zeta[15])/(311040*y^3) + 
   (175175*betasv[{0}, {10}]*zeta[15])/(4*y^4) + 
   (35035*betasv[{1}, {10}]*zeta[15])/(4*y^5) - 
   (315315*betasv[{2}, {10}]*zeta[15])/(16*y^6) + 
   (945945*betasv[{4}, {10}]*zeta[15])/(1024*y^8), 
 pinablaBarFm[5, 8, 8, 2]/y^4 -> -3113510400*betasv[{2, 7}, {10, 16}] - 
   11935123200*betasv[{3, 6}, {10, 16}] + 
   3661257600*betasv[{4, 5}, {10, 16}] + 
   14414400000*betasv[{5, 4}, {10, 16}] + 
   10897286400*betasv[{5, 4}, {16, 10}] - 
   864864000*betasv[{6, 3}, {10, 16}] + 7264857600*betasv[{6, 3}, {16, 10}] - 
   2018016000*betasv[{7, 2}, {10, 16}] - 
   19372953600*betasv[{7, 2}, {16, 10}] - 
   144144000*betasv[{8, 1}, {10, 16}] - 2421619200*betasv[{8, 1}, {16, 10}] + 
   3632428800*betasv[{9, 0}, {16, 10}] + 32032000*betasv[{1}, {16}]*zeta[9] + 
   (112112000*betasv[{2}, {16}]*zeta[9])/y + 
   (12012000*betasv[{3}, {16}]*zeta[9])/y^2 - 
   (50050000*betasv[{4}, {16}]*zeta[9])/y^3 - 
   (3178175*betasv[{5}, {16}]*zeta[9])/y^4 + 
   (5180175*betasv[{6}, {16}]*zeta[9])/(2*y^5) + 
   (675675*betasv[{7}, {16}]*zeta[9])/(4*y^6) - (91*zeta[15])/(23040*y^4) - 
   (945945*betasv[{0}, {10}]*zeta[15])/(2*y^5) + 
   (315315*betasv[{1}, {10}]*zeta[15])/(4*y^6) + 
   (315315*betasv[{2}, {10}]*zeta[15])/(2*y^7) - 
   (945945*betasv[{3}, {10}]*zeta[15])/(64*y^8) - 
   (2837835*betasv[{4}, {10}]*zeta[15])/(512*y^9), 
 pinablaBarFm[5, 8, 8, 3]/y^6 -> 24908083200*betasv[{1, 7}, {10, 16}] + 
   230399769600*betasv[{2, 6}, {10, 16}] + 
   227862835200*betasv[{3, 5}, {10, 16}] - 
   361513152000*betasv[{4, 4}, {10, 16}] - 
   217945728000*betasv[{4, 4}, {16, 10}] - 
   209873664000*betasv[{5, 3}, {10, 16}] - 
   348713164800*betasv[{5, 3}, {16, 10}] + 
   66882816000*betasv[{6, 2}, {10, 16}] + 
   455264409600*betasv[{6, 2}, {16, 10}] + 
   20756736000*betasv[{7, 1}, {10, 16}] + 
   232475443200*betasv[{7, 1}, {16, 10}] + 
   576576000*betasv[{8, 0}, {10, 16}] - 
   121080960000*betasv[{8, 0}, {16, 10}] - 128128000*betasv[{0}, {16}]*
    zeta[9] - (1153152000*betasv[{1}, {16}]*zeta[9])/y - 
   (928928000*betasv[{2}, {16}]*zeta[9])/y^2 + 
   (728728000*betasv[{3}, {16}]*zeta[9])/y^3 + 
   (313813500*betasv[{4}, {16}]*zeta[9])/y^4 - 
   (49449400*betasv[{5}, {16}]*zeta[9])/y^5 - 
   (24999975*betasv[{6}, {16}]*zeta[9])/(2*y^6) - 
   (675675*betasv[{7}, {16}]*zeta[9])/(2*y^7) + (91*zeta[15])/(2304*y^5) + 
   (7882875*betasv[{0}, {10}]*zeta[15])/(2*y^6) - 
   (1891890*betasv[{1}, {10}]*zeta[15])/y^7 - 
   (14819805*betasv[{2}, {10}]*zeta[15])/(16*y^8) + 
   (2837835*betasv[{3}, {10}]*zeta[15])/(16*y^9) + 
   (14189175*betasv[{4}, {10}]*zeta[15])/(512*y^10), 
 pinablaBarFm[5, 8, 8, 4]/y^8 -> -99632332800*betasv[{0, 7}, {10, 16}] - 
   2540624486400*betasv[{1, 6}, {10, 16}] - 
   8263948492800*betasv[{2, 5}, {10, 16}] + 
   1226953728000*betasv[{3, 4}, {10, 16}] + 
   3487131648000*betasv[{3, 4}, {16, 10}] + 
   9981683712000*betasv[{4, 3}, {10, 16}] + 
   10461394944000*betasv[{4, 3}, {16, 10}] + 
   913296384000*betasv[{5, 2}, {10, 16}] - 
   6741787852800*betasv[{5, 2}, {16, 10}] - 
   1116251136000*betasv[{6, 1}, {10, 16}] - 
   10151427686400*betasv[{6, 1}, {16, 10}] - 
   101477376000*betasv[{7, 0}, {10, 16}] + 
   2944688947200*betasv[{7, 0}, {16, 10}] - (3617*zeta[9])/20820240 + 
   (5637632000*betasv[{0}, {16}]*zeta[9])/y + 
   (15503488000*betasv[{1}, {16}]*zeta[9])/y^2 - 
   (3171168000*betasv[{2}, {16}]*zeta[9])/y^3 - 
   (8664656000*betasv[{3}, {16}]*zeta[9])/y^4 - 
   (266266000*betasv[{4}, {16}]*zeta[9])/y^5 + 
   (448347900*betasv[{5}, {16}]*zeta[9])/y^6 + 
   (34459425*betasv[{6}, {16}]*zeta[9])/y^7 + 
   (675675*betasv[{7}, {16}]*zeta[9])/(2*y^8) - (1001*zeta[15])/(3456*y^6) - 
   (23963940*betasv[{0}, {10}]*zeta[15])/y^7 + 
   (41306265*betasv[{1}, {10}]*zeta[15])/(2*y^8) + 
   (27432405*betasv[{2}, {10}]*zeta[15])/(8*y^9) - 
   (42567525*betasv[{3}, {10}]*zeta[15])/(32*y^10) - 
   (14189175*betasv[{4}, {10}]*zeta[15])/(128*y^11), 
 pinablaBarFm[5, 8, 8, 5]/y^10 -> 12952203264000*betasv[{0, 6}, {10, 16}] + 
   127086575616000*betasv[{1, 5}, {10, 16}] + 
   150555525120000*betasv[{2, 4}, {10, 16}] - 
   41845579776000*betasv[{2, 4}, {16, 10}] - 
   179338199040000*betasv[{3, 3}, {10, 16}] - 
   223176425472000*betasv[{3, 3}, {16, 10}] - 
   138046132224000*betasv[{4, 2}, {10, 16}] + 
   9299017728000*betasv[{4, 2}, {16, 10}] + 
   19483656192000*betasv[{5, 1}, {10, 16}] + 
   297568567296000*betasv[{5, 1}, {16, 10}] + 
   7306371072000*betasv[{6, 0}, {10, 16}] - 
   41845579776000*betasv[{6, 0}, {16, 10}] - (ee[8]*pinablaBarE[5, 5])/
    (2*y^10) + (3617*zeta[9])/(578340*y) - 
   (101477376000*betasv[{0}, {16}]*zeta[9])/y^2 - 
   (67651584000*betasv[{1}, {16}]*zeta[9])/y^3 + 
   (119831712000*betasv[{2}, {16}]*zeta[9])/y^4 + 
   (38918880000*betasv[{3}, {16}]*zeta[9])/y^5 - 
   (8168160000*betasv[{4}, {16}]*zeta[9])/y^6 - 
   (1723722000*betasv[{5}, {16}]*zeta[9])/y^7 - 
   (43918875*betasv[{6}, {16}]*zeta[9])/y^8 + (143*zeta[15])/(96*y^7) + 
   (85135050*betasv[{0}, {10}]*zeta[15])/y^8 - 
   (151351200*betasv[{1}, {10}]*zeta[15])/y^9 - 
   (4729725*betasv[{2}, {10}]*zeta[15])/(4*y^10) + 
   (14189175*betasv[{3}, {10}]*zeta[15])/(2*y^11) + 
   (42567525*betasv[{4}, {10}]*zeta[15])/(128*y^12), 
 pinablaBarFm[5, 8, 8, 6]/y^12 -> -819199180800000*betasv[{0, 5}, {10, 16}] - 
   3746175713280000*betasv[{1, 4}, {10, 16}] + 
   334764638208000*betasv[{1, 4}, {16, 10}] - 
   256830013440000*betasv[{2, 3}, {10, 16}] + 
   3347646382080000*betasv[{2, 3}, {16, 10}] + 
   4360796504064000*betasv[{3, 2}, {10, 16}] + 
   2529332822016000*betasv[{3, 2}, {16, 10}] + 
   714695933952000*betasv[{4, 1}, {10, 16}] - 
   6025763487744000*betasv[{4, 1}, {16, 10}] - 
   253287530496000*betasv[{5, 0}, {10, 16}] - 
   185980354560000*betasv[{5, 0}, {16, 10}] - (ee[8]*pinablaBarE[5, 6])/
    (2*y^12) - (79*pinablaBarE[5, 5]*pinablaBarE[8, 1])/(28*y^12) - 
   (47021*zeta[9])/(578340*y^2) + (879470592000*betasv[{0}, {16}]*zeta[9])/
    y^3 - (620395776000*betasv[{1}, {16}]*zeta[9])/y^4 - 
   (946353408000*betasv[{2}, {16}]*zeta[9])/y^5 + 
   (13933920000*betasv[{3}, {16}]*zeta[9])/y^6 + 
   (50810760000*betasv[{4}, {16}]*zeta[9])/y^7 + 
   (2777775000*betasv[{5}, {16}]*zeta[9])/y^8 - (1859*zeta[15])/(384*y^8) + 
   (94594500*betasv[{0}, {10}]*zeta[15])/y^9 + 
   (766215450*betasv[{1}, {10}]*zeta[15])/y^10 - 
   (80405325*betasv[{2}, {10}]*zeta[15])/y^11 - 
   (212837625*betasv[{3}, {10}]*zeta[15])/(8*y^12) - 
   (42567525*betasv[{4}, {10}]*zeta[15])/(64*y^13), 
 pinablaBarFm[5, 8, 8, 7]/y^14 -> 
  31368686469120000*betasv[{0, 4}, {10, 16}] - 
   1339058552832000*betasv[{0, 4}, {16, 10}] + 
   61993451520000000*betasv[{1, 3}, {10, 16}] - 
   32137405267968000*betasv[{1, 3}, {16, 10}] - 
   49247597887488000*betasv[{2, 2}, {10, 16}] - 
   70523750449152000*betasv[{2, 2}, {16, 10}] - 
   46321506975744000*betasv[{3, 1}, {10, 16}] + 
   76177553227776000*betasv[{3, 1}, {16, 10}] + 
   2206966874112000*betasv[{4, 0}, {10, 16}] + 
   27822661042176000*betasv[{4, 0}, {16, 10}] - (ee[8]*pinablaBarE[5, 7])/
    (2*y^14) - (93*pinablaBarE[5, 6]*pinablaBarE[8, 1])/(28*y^14) - 
   (3379*pinablaBarE[5, 5]*pinablaBarE[8, 2])/(378*y^14) + 
   (47021*zeta[9])/(123930*y^3) - (1915769856000*betasv[{0}, {16}]*zeta[9])/
    y^4 + (10052410368000*betasv[{1}, {16}]*zeta[9])/y^5 + 
   (2671853184000*betasv[{2}, {16}]*zeta[9])/y^6 - 
   (840840000000*betasv[{3}, {16}]*zeta[9])/y^7 - 
   (106366260000*betasv[{4}, {16}]*zeta[9])/y^8 + 
   (13013*zeta[15])/(1728*y^9) - (3537834300*betasv[{0}, {10}]*zeta[15])/
    y^10 - (2421619200*betasv[{1}, {10}]*zeta[15])/y^11 + 
   (1120944825*betasv[{2}, {10}]*zeta[15])/(2*y^12) + 
   (127702575*betasv[{3}, {10}]*zeta[15])/(2*y^13) + 
   (42567525*betasv[{4}, {10}]*zeta[15])/(64*y^14), 
 pinablaBarFm[5, 8, 10, 0] -> -16216200*betasv[{4, 7}, {10, 16}] - 
   5675670*betasv[{5, 6}, {10, 16}] + 15135120*betasv[{6, 5}, {10, 16}] + 
   6216210*betasv[{7, 4}, {10, 16}] + 16216200*betasv[{7, 4}, {16, 10}] + 
   540540*betasv[{8, 3}, {10, 16}] + 5675670*betasv[{8, 3}, {16, 10}] - 
   15135120*betasv[{9, 2}, {16, 10}] - 6216210*betasv[{10, 1}, {16, 10}] - 
   540540*betasv[{11, 0}, {16, 10}] - 120120*betasv[{3}, {16}]*zeta[9] - 
   (345345*betasv[{4}, {16}]*zeta[9])/y - (210210*betasv[{5}, {16}]*zeta[9])/
    y^2 + (315315*betasv[{6}, {16}]*zeta[9])/(16*y^3) + 
   (225225*betasv[{7}, {16}]*zeta[9])/(16*y^4) + 
   (13*zeta[15])/(3870720*y^2) + (9009*betasv[{0}, {10}]*zeta[15])/(8*y^3) + 
   (207207*betasv[{1}, {10}]*zeta[15])/(64*y^4) + 
   (63063*betasv[{2}, {10}]*zeta[15])/(32*y^5) - 
   (189189*betasv[{3}, {10}]*zeta[15])/(1024*y^6) - 
   (135135*betasv[{4}, {10}]*zeta[15])/(1024*y^7), 
 pinablaBarFm[5, 8, 10, 1]/y^2 -> 259459200*betasv[{3, 7}, {10, 16}] + 
   567567000*betasv[{4, 6}, {10, 16}] - 227026800*betasv[{5, 5}, {10, 16}] - 
   476756280*betasv[{6, 4}, {10, 16}] - 454053600*betasv[{6, 4}, {16, 10}] - 
   116756640*betasv[{7, 3}, {10, 16}] - 441080640*betasv[{7, 3}, {16, 10}] - 
   6486480*betasv[{8, 2}, {10, 16}] + 476756280*betasv[{8, 2}, {16, 10}] + 
   369729360*betasv[{9, 1}, {16, 10}] + 48648600*betasv[{10, 0}, {16, 10}] + 
   1441440*betasv[{2}, {16}]*zeta[9] + (6486480*betasv[{3}, {16}]*zeta[9])/
    y + (6621615*betasv[{4}, {16}]*zeta[9])/y^2 + 
   (1576575*betasv[{5}, {16}]*zeta[9])/(2*y^3) - 
   (7882875*betasv[{6}, {16}]*zeta[9])/(16*y^4) - 
   (225225*betasv[{7}, {16}]*zeta[9])/(4*y^5) - (13*zeta[15])/(129024*y^3) - 
   (405405*betasv[{0}, {10}]*zeta[15])/(16*y^4) - 
   (1540539*betasv[{1}, {10}]*zeta[15])/(32*y^5) - 
   (3972969*betasv[{2}, {10}]*zeta[15])/(256*y^6) + 
   (459459*betasv[{3}, {10}]*zeta[15])/(128*y^7) + 
   (945945*betasv[{4}, {10}]*zeta[15])/(1024*y^8), 
 pinablaBarFm[5, 8, 10, 2]/y^4 -> -3113510400*betasv[{2, 7}, {10, 16}] - 
   16345929600*betasv[{3, 6}, {10, 16}] - 
   9081072000*betasv[{4, 5}, {10, 16}] + 
   15982686720*betasv[{5, 4}, {10, 16}] + 
   10897286400*betasv[{5, 4}, {16, 10}] + 
   10897286400*betasv[{6, 3}, {10, 16}] + 
   19615115520*betasv[{6, 3}, {16, 10}] + 
   1608647040*betasv[{7, 2}, {10, 16}] - 
   9963233280*betasv[{7, 2}, {16, 10}] + 51891840*betasv[{8, 1}, {10, 16}] - 
   17124307200*betasv[{8, 1}, {16, 10}] - 
   3424861440*betasv[{9, 0}, {16, 10}] - 11531520*betasv[{1}, {16}]*zeta[9] - 
   (89369280*betasv[{2}, {16}]*zeta[9])/y - 
   (151351200*betasv[{3}, {16}]*zeta[9])/y^2 - 
   (55495440*betasv[{4}, {16}]*zeta[9])/y^3 + 
   (7882875*betasv[{5}, {16}]*zeta[9])/y^4 + 
   (14189175*betasv[{6}, {16}]*zeta[9])/(4*y^5) + 
   (675675*betasv[{7}, {16}]*zeta[9])/(4*y^6) + (143*zeta[15])/(64512*y^4) + 
   (891891*betasv[{0}, {10}]*zeta[15])/(2*y^5) + 
   (4459455*betasv[{1}, {10}]*zeta[15])/(8*y^6) + 
   (81081*betasv[{2}, {10}]*zeta[15])/y^7 - 
   (5108103*betasv[{3}, {10}]*zeta[15])/(128*y^8) - 
   (2837835*betasv[{4}, {10}]*zeta[15])/(512*y^9), 
 pinablaBarFm[5, 8, 10, 3]/y^6 -> 24908083200*betasv[{1, 7}, {10, 16}] + 
   283329446400*betasv[{2, 6}, {10, 16}] + 
   537599462400*betasv[{3, 5}, {10, 16}] - 
   138032294400*betasv[{4, 4}, {10, 16}] - 
   217945728000*betasv[{4, 4}, {16, 10}] - 
   517257861120*betasv[{5, 3}, {10, 16}] - 
   645119354880*betasv[{5, 3}, {16, 10}] - 
   175809553920*betasv[{6, 2}, {10, 16}] + 
   43589145600*betasv[{6, 2}, {16, 10}] - 
   14529715200*betasv[{7, 1}, {10, 16}] + 
   627683696640*betasv[{7, 1}, {16, 10}] - 
   207567360*betasv[{8, 0}, {10, 16}] + 
   191792240640*betasv[{8, 0}, {16, 10}] + 46126080*betasv[{0}, {16}]*
    zeta[9] + (807206400*betasv[{1}, {16}]*zeta[9])/y + 
   (2441799360*betasv[{2}, {16}]*zeta[9])/y^2 + 
   (1796034240*betasv[{3}, {16}]*zeta[9])/y^3 + 
   (119819700*betasv[{4}, {16}]*zeta[9])/y^4 - 
   (116666550*betasv[{5}, {16}]*zeta[9])/y^5 - 
   (61486425*betasv[{6}, {16}]*zeta[9])/(4*y^6) - 
   (675675*betasv[{7}, {16}]*zeta[9])/(2*y^7) - (143*zeta[15])/(3840*y^5) - 
   (6243237*betasv[{0}, {10}]*zeta[15])/y^6 - 
   (5108103*betasv[{1}, {10}]*zeta[15])/y^7 - 
   (2837835*betasv[{2}, {10}]*zeta[15])/(32*y^8) + 
   (20999979*betasv[{3}, {10}]*zeta[15])/(64*y^9) + 
   (14189175*betasv[{4}, {10}]*zeta[15])/(512*y^10), 
 pinablaBarFm[5, 8, 10, 4]/y^8 -> -99632332800*betasv[{0, 7}, {10, 16}] - 
   2964061900800*betasv[{1, 6}, {10, 16}] - 
   13251100262400*betasv[{2, 5}, {10, 16}] - 
   8543472537600*betasv[{3, 4}, {10, 16}] + 
   3487131648000*betasv[{3, 4}, {16, 10}] + 
   12553673932800*betasv[{4, 3}, {10, 16}] + 
   16389518745600*betasv[{4, 3}, {16, 10}] + 
   10426523627520*betasv[{5, 2}, {10, 16}] + 
   6695292764160*betasv[{5, 2}, {16, 10}] + 
   1813308456960*betasv[{6, 1}, {10, 16}] - 
   17923856670720*betasv[{6, 1}, {16, 10}] + 
   64761016320*betasv[{7, 0}, {10, 16}] - 
   8648086487040*betasv[{7, 0}, {16, 10}] + (3617*zeta[9])/57834000 - 
   (3597834240*betasv[{0}, {16}]*zeta[9])/y - 
   (25184839680*betasv[{1}, {16}]*zeta[9])/y^2 - 
   (36203207040*betasv[{2}, {16}]*zeta[9])/y^3 - 
   (10897286400*betasv[{3}, {16}]*zeta[9])/y^4 + 
   (1854052200*betasv[{4}, {16}]*zeta[9])/y^5 + 
   (718918200*betasv[{5}, {16}]*zeta[9])/y^6 + 
   (80405325*betasv[{6}, {16}]*zeta[9])/(2*y^7) + 
   (675675*betasv[{7}, {16}]*zeta[9])/(2*y^8) + (1859*zeta[15])/(3840*y^6) + 
   (70378308*betasv[{0}, {10}]*zeta[15])/y^7 + 
   (145864719*betasv[{1}, {10}]*zeta[15])/(4*y^8) - 
   (3405402*betasv[{2}, {10}]*zeta[15])/y^9 - 
   (133378245*betasv[{3}, {10}]*zeta[15])/(64*y^10) - 
   (14189175*betasv[{4}, {10}]*zeta[15])/(128*y^11), 
 pinablaBarFm[5, 8, 10, 5]/y^10 -> 14645952921600*betasv[{0, 6}, {10, 16}] + 
   177146287718400*betasv[{1, 5}, {10, 16}] + 
   367543675699200*betasv[{2, 4}, {10, 16}] - 
   41845579776000*betasv[{2, 4}, {16, 10}] - 
   64163222323200*betasv[{3, 3}, {10, 16}] - 
   318026406297600*betasv[{3, 3}, {16, 10}] - 
   359174559744000*betasv[{4, 2}, {10, 16}] - 
   330580080230400*betasv[{4, 2}, {16, 10}] - 
   126931591987200*betasv[{5, 1}, {10, 16}] + 
   376610217984000*betasv[{5, 1}, {16, 10}] - 
   9066542284800*betasv[{6, 0}, {10, 16}] + 313841848320000*
    betasv[{6, 0}, {16, 10}] - (ee[8]*pinablaBarE[5, 5])/(2*y^10) - 
   (3617*zeta[9])/(826200*y) + (125924198400*betasv[{0}, {16}]*zeta[9])/y^2 + 
   (440734694400*betasv[{1}, {16}]*zeta[9])/y^3 + 
   (311783472000*betasv[{2}, {16}]*zeta[9])/y^4 + 
   (13924310400*betasv[{3}, {16}]*zeta[9])/y^5 - 
   (19940520600*betasv[{4}, {16}]*zeta[9])/y^6 - 
   (2402700300*betasv[{5}, {16}]*zeta[9])/y^7 - 
   (99324225*betasv[{6}, {16}]*zeta[9])/(2*y^8) - (1859*zeta[15])/(384*y^7) - 
   (638512875*betasv[{0}, {10}]*zeta[15])/y^8 - 
   (383107725*betasv[{1}, {10}]*zeta[15])/(2*y^9) + 
   (672566895*betasv[{2}, {10}]*zeta[15])/(16*y^10) + 
   (161756595*betasv[{3}, {10}]*zeta[15])/(16*y^11) + 
   (42567525*betasv[{4}, {10}]*zeta[15])/(128*y^12), 
 pinablaBarFm[5, 8, 10, 6]/y^12 -> 
  -1060088020992000*betasv[{0, 5}, {10, 16}] - 
   6483275159961600*betasv[{1, 4}, {10, 16}] + 
   334764638208000*betasv[{1, 4}, {16, 10}] - 
   5110740143308800*betasv[{2, 3}, {10, 16}] + 
   4485846151987200*betasv[{2, 3}, {16, 10}] + 
   6516751623782400*betasv[{3, 2}, {10, 16}] + 
   9105598159257600*betasv[{3, 2}, {16, 10}] + 
   5412028317696000*betasv[{4, 1}, {10, 16}] - 
   4887563717836800*betasv[{4, 1}, {16, 10}] + 
   725323382784000*betasv[{5, 0}, {10, 16}] - 
   9038645231616000*betasv[{5, 0}, {16, 10}] - (ee[8]*pinablaBarE[5, 6])/
    (2*y^12) - (25*pinablaBarE[5, 5]*pinablaBarE[8, 1])/(8*y^12) + 
   (3617*zeta[9])/(27540*y^2) - (2518483968000*betasv[{0}, {16}]*zeta[9])/
    y^3 - (4697941248000*betasv[{1}, {16}]*zeta[9])/y^4 - 
   (1414225612800*betasv[{2}, {16}]*zeta[9])/y^5 + 
   (277275398400*betasv[{3}, {16}]*zeta[9])/y^6 + 
   (87935047200*betasv[{4}, {16}]*zeta[9])/y^7 + 
   (3594591000*betasv[{5}, {16}]*zeta[9])/y^8 + (9295*zeta[15])/(256*y^8) + 
   (4597292700*betasv[{0}, {10}]*zeta[15])/y^9 + 
   (621485865*betasv[{1}, {10}]*zeta[15])/y^10 - 
   (289459170*betasv[{2}, {10}]*zeta[15])/y^11 - 
   (570404835*betasv[{3}, {10}]*zeta[15])/(16*y^12) - 
   (42567525*betasv[{4}, {10}]*zeta[15])/(64*y^13), 
 pinablaBarFm[5, 8, 10, 7]/y^14 -> 
  47134861059686400*betasv[{0, 4}, {10, 16}] - 
   1339058552832000*betasv[{0, 4}, {16, 10}] + 
   144618323705856000*betasv[{1, 3}, {10, 16}] - 
   41243003427225600*betasv[{1, 3}, {16, 10}] - 
   16872137765683200*betasv[{2, 2}, {10, 16}] - 
   163097331734937600*betasv[{2, 2}, {16, 10}] - 
   138726466073395200*betasv[{3, 1}, {10, 16}] + 
   5356234211328000*betasv[{3, 1}, {16, 10}] - 
   36154580926464000*betasv[{4, 0}, {10, 16}] + 
   200323159503667200*betasv[{4, 0}, {16, 10}] - (ee[8]*pinablaBarE[5, 7])/
    (2*y^14) - (29*pinablaBarE[5, 6]*pinablaBarE[8, 1])/(8*y^14) - 
   (265*pinablaBarE[5, 5]*pinablaBarE[8, 2])/(24*y^14) - 
   (14468*zeta[9])/(6885*y^3) + (31384184832000*betasv[{0}, {16}]*zeta[9])/
    y^4 + (30105569894400*betasv[{1}, {16}]*zeta[9])/y^5 + 
   (915372057600*betasv[{2}, {16}]*zeta[9])/y^6 - 
   (1961511552000*betasv[{3}, {16}]*zeta[9])/y^7 - 
   (159826867200*betasv[{4}, {16}]*zeta[9])/y^8 - (9295*zeta[15])/(48*y^9) - 
   (25472406960*betasv[{0}, {10}]*zeta[15])/y^10 - 
   (170270100*betasv[{1}, {10}]*zeta[15])/y^11 + 
   (5184724545*betasv[{2}, {10}]*zeta[15])/(4*y^12) + 
   (655539885*betasv[{3}, {10}]*zeta[15])/(8*y^13) + 
   (42567525*betasv[{4}, {10}]*zeta[15])/(64*y^14), 
 pinablaBarFm[5, 8, 10, 8]/y^16 -> 
  -1332631071778406400*betasv[{0, 3}, {10, 16}] + 
   186396950554214400*betasv[{0, 3}, {16, 10}] - 
   1600442782344806400*betasv[{1, 2}, {10, 16}] + 
   1799694695006208000*betasv[{1, 2}, {16, 10}] + 
   1799694695006208000*betasv[{2, 1}, {10, 16}] + 
   1240503843343564800*betasv[{2, 1}, {16, 10}] + 
   1133379159117004800*betasv[{3, 0}, {10, 16}] - 
   3226595488903987200*betasv[{3, 0}, {16, 10}] - 
   (ee[8]*pinablaBarE[5, 8])/(2*y^16) - 
   (33*pinablaBarE[5, 7]*pinablaBarE[8, 1])/(8*y^16) - 
   (44*pinablaBarE[5, 6]*pinablaBarE[8, 2])/(3*y^16) - 
   (3437*pinablaBarE[5, 5]*pinablaBarE[8, 3])/(120*y^16) + 
   (ee[5]*pinablaBarE[8, 8])/(2*y^16) + (7234*zeta[9])/(405*y^4) - 
   (245959018905600*betasv[{0}, {16}]*zeta[9])/y^5 - 
   (97639686144000*betasv[{1}, {16}]*zeta[9])/y^6 + 
   (21707394508800*betasv[{2}, {16}]*zeta[9])/y^7 + 
   (4518741427200*betasv[{3}, {16}]*zeta[9])/y^8 + 
   (31603*zeta[15])/(48*y^10) + (102570708240*betasv[{0}, {10}]*zeta[15])/
    y^11 - (9858638790*betasv[{1}, {10}]*zeta[15])/y^12 - 
   (3575672100*betasv[{2}, {10}]*zeta[15])/y^13 - 
   (740674935*betasv[{3}, {10}]*zeta[15])/(8*y^14), 
 pinablaBarFm[5, 8, 10, 9]/y^18 -> 
  22393343990720102400*betasv[{0, 2}, {10, 16}] - 
   9435542186675404800*betasv[{0, 2}, {16, 10}] - 
   1594015301291212800*betasv[{1, 1}, {10, 16}] - 
   24321588306798182400*betasv[{1, 1}, {16, 10}] - 
   20799328689428889600*betasv[{2, 0}, {10, 16}] + 
   33757130493473587200*betasv[{2, 0}, {16, 10}] - 
   (ee[8]*pinablaBarE[5, 9])/(2*y^18) - 
   (37*pinablaBarE[5, 8]*pinablaBarE[8, 1])/(8*y^18) - 
   (451*pinablaBarE[5, 7]*pinablaBarE[8, 2])/(24*y^18) - 
   (5197*pinablaBarE[5, 6]*pinablaBarE[8, 3])/(120*y^18) - 
   (7169*pinablaBarE[5, 5]*pinablaBarE[8, 4])/(120*y^18) + 
   (97*pinablaBarE[5, 1]*pinablaBarE[8, 8])/(20*y^18) + 
   (ee[5]*pinablaBarE[8, 9])/(2*y^18) - (14468*zeta[9])/(225*y^5) + 
   (1128435801292800*betasv[{0}, {16}]*zeta[9])/y^6 + 
   (21620216217600*betasv[{1}, {16}]*zeta[9])/y^7 - 
   (75932291635200*betasv[{2}, {16}]*zeta[9])/y^8 - 
   (8619*zeta[15])/(8*y^11) - (268277569560*betasv[{0}, {10}]*zeta[15])/
    y^12 + (48322654380*betasv[{1}, {10}]*zeta[15])/y^13 + 
   (9373369005*betasv[{2}, {10}]*zeta[15])/(2*y^14), 
 pinablaBarFm[5, 8, 12, 0] -> -16216200*betasv[{4, 7}, {10, 16}] - 
   22702680*betasv[{5, 6}, {10, 16}] - 7567560*betasv[{6, 5}, {10, 16}] - 
   1081080*betasv[{7, 4}, {10, 16}] + 16216200*betasv[{7, 4}, {16, 10}] - 
   49140*betasv[{8, 3}, {10, 16}] + 22702680*betasv[{8, 3}, {16, 10}] + 
   7567560*betasv[{9, 2}, {16, 10}] + 1081080*betasv[{10, 1}, {16, 10}] + 
   49140*betasv[{11, 0}, {16, 10}] + 10920*betasv[{3}, {16}]*zeta[9] + 
   (60060*betasv[{4}, {16}]*zeta[9])/y + (105105*betasv[{5}, {16}]*zeta[9])/
    y^2 + (315315*betasv[{6}, {16}]*zeta[9])/(4*y^3) + 
   (225225*betasv[{7}, {16}]*zeta[9])/(16*y^4) - 
   (13*zeta[15])/(63866880*y^2) - (819*betasv[{0}, {10}]*zeta[15])/(8*y^3) - 
   (9009*betasv[{1}, {10}]*zeta[15])/(16*y^4) - 
   (63063*betasv[{2}, {10}]*zeta[15])/(64*y^5) - 
   (189189*betasv[{3}, {10}]*zeta[15])/(256*y^6) - 
   (135135*betasv[{4}, {10}]*zeta[15])/(1024*y^7), 
 pinablaBarFm[5, 8, 12, 1]/y^2 -> 259459200*betasv[{3, 7}, {10, 16}] + 
   908107200*betasv[{4, 6}, {10, 16}] + 726485760*betasv[{5, 5}, {10, 16}] + 
   181621440*betasv[{6, 4}, {10, 16}] - 454053600*betasv[{6, 4}, {16, 10}] + 
   18869760*betasv[{7, 3}, {10, 16}] - 985944960*betasv[{7, 3}, {16, 10}] + 
   589680*betasv[{8, 2}, {10, 16}] - 544864320*betasv[{8, 2}, {16, 10}] - 
   103783680*betasv[{9, 1}, {16, 10}] - 6486480*betasv[{10, 0}, {16, 10}] - 
   131040*betasv[{2}, {16}]*zeta[9] - (1048320*betasv[{3}, {16}]*zeta[9])/y - 
   (2522520*betasv[{4}, {16}]*zeta[9])/y^2 - 
   (2522520*betasv[{5}, {16}]*zeta[9])/y^3 - 
   (1576575*betasv[{6}, {16}]*zeta[9])/(2*y^4) - 
   (225225*betasv[{7}, {16}]*zeta[9])/(4*y^5) + (13*zeta[15])/(1451520*y^3) + 
   (27027*betasv[{0}, {10}]*zeta[15])/(8*y^4) + 
   (27027*betasv[{1}, {10}]*zeta[15])/(2*y^5) + 
   (567567*betasv[{2}, {10}]*zeta[15])/(32*y^6) + 
   (513513*betasv[{3}, {10}]*zeta[15])/(64*y^7) + 
   (945945*betasv[{4}, {10}]*zeta[15])/(1024*y^8), 
 pinablaBarFm[5, 8, 12, 2]/y^4 -> -3113510400*betasv[{2, 7}, {10, 16}] - 
   21794572800*betasv[{3, 6}, {10, 16}] - 
   36324288000*betasv[{4, 5}, {10, 16}] - 
   18888629760*betasv[{5, 4}, {10, 16}] + 
   10897286400*betasv[{5, 4}, {16, 10}] - 
   3434296320*betasv[{6, 3}, {10, 16}] + 
   34871316480*betasv[{6, 3}, {16, 10}] - 
   245306880*betasv[{7, 2}, {10, 16}] + 
   29266997760*betasv[{7, 2}, {16, 10}] - 4717440*betasv[{8, 1}, {10, 16}] + 
   8095127040*betasv[{8, 1}, {16, 10}] + 674593920*betasv[{9, 0}, {16, 10}] + 
   1048320*betasv[{1}, {16}]*zeta[9] + (13628160*betasv[{2}, {16}]*zeta[9])/
    y + (47698560*betasv[{3}, {16}]*zeta[9])/y^2 + 
   (65585520*betasv[{4}, {16}]*zeta[9])/y^3 + 
   (31531500*betasv[{5}, {16}]*zeta[9])/y^4 + 
   (4729725*betasv[{6}, {16}]*zeta[9])/y^5 + 
   (675675*betasv[{7}, {16}]*zeta[9])/(4*y^6) - (169*zeta[15])/(580608*y^4) - 
   (351351*betasv[{0}, {10}]*zeta[15])/(4*y^5) - 
   (1054053*betasv[{1}, {10}]*zeta[15])/(4*y^6) - 
   (3810807*betasv[{2}, {10}]*zeta[15])/(16*y^7) - 
   (567567*betasv[{3}, {10}]*zeta[15])/(8*y^8) - 
   (2837835*betasv[{4}, {10}]*zeta[15])/(512*y^9), 
 pinablaBarFm[5, 8, 12, 3]/y^6 -> 24908083200*betasv[{1, 7}, {10, 16}] + 
   348713164800*betasv[{2, 6}, {10, 16}] + 
   1104258355200*betasv[{3, 5}, {10, 16}] + 
   1104258355200*betasv[{4, 4}, {10, 16}] - 
   217945728000*betasv[{4, 4}, {16, 10}] + 
   384641187840*betasv[{5, 3}, {10, 16}] - 
   1011268177920*betasv[{5, 3}, {16, 10}] + 
   48080148480*betasv[{6, 2}, {10, 16}] - 
   1237931735040*betasv[{6, 2}, {16, 10}] + 
   2113413120*betasv[{7, 1}, {10, 16}] - 
   493180047360*betasv[{7, 1}, {16, 10}] + 
   18869760*betasv[{8, 0}, {10, 16}] - 56665889280*betasv[{8, 0}, {16, 10}] - 
   4193280*betasv[{0}, {16}]*zeta[9] - (117411840*betasv[{1}, {16}]*zeta[9])/
    y - (667779840*betasv[{2}, {16}]*zeta[9])/y^2 - 
   (1335559680*betasv[{3}, {16}]*zeta[9])/y^3 - 
   (958557600*betasv[{4}, {16}]*zeta[9])/y^4 - 
   (239639400*betasv[{5}, {16}]*zeta[9])/y^5 - 
   (18918900*betasv[{6}, {16}]*zeta[9])/y^6 - 
   (675675*betasv[{7}, {16}]*zeta[9])/(2*y^7) + (169*zeta[15])/(23040*y^5) + 
   (7378371*betasv[{0}, {10}]*zeta[15])/(4*y^6) + 
   (8027019*betasv[{1}, {10}]*zeta[15])/(2*y^7) + 
   (40297257*betasv[{2}, {10}]*zeta[15])/(16*y^8) + 
   (16459443*betasv[{3}, {10}]*zeta[15])/(32*y^9) + 
   (14189175*betasv[{4}, {10}]*zeta[15])/(512*y^10), 
 pinablaBarFm[5, 8, 12, 4]/y^8 -> -99632332800*betasv[{0, 7}, {10, 16}] - 
   3487131648000*betasv[{1, 6}, {10, 16}] - 
   21620216217600*betasv[{2, 5}, {10, 16}] - 
   39753300787200*betasv[{3, 4}, {10, 16}] + 
   3487131648000*betasv[{3, 4}, {16, 10}] - 
   25360957440000*betasv[{4, 3}, {10, 16}] + 
   23712495206400*betasv[{4, 3}, {16, 10}] - 
   5769617817600*betasv[{5, 2}, {10, 16}] + 
   41845579776000*betasv[{5, 2}, {16, 10}] - 
   443816755200*betasv[{6, 1}, {10, 16}] + 
   23712495206400*betasv[{6, 1}, {16, 10}] - 
   9057484800*betasv[{7, 0}, {10, 16}] + 3786028646400*
    betasv[{7, 0}, {16, 10}] - (3617*zeta[9])/636174000 + 
   (503193600*betasv[{0}, {16}]*zeta[9])/y + 
   (6164121600*betasv[{1}, {16}]*zeta[9])/y^2 + 
   (20033395200*betasv[{2}, {16}]*zeta[9])/y^3 + 
   (22014720000*betasv[{3}, {16}]*zeta[9])/y^4 + 
   (8627018400*betasv[{4}, {16}]*zeta[9])/y^5 + 
   (1172971800*betasv[{5}, {16}]*zeta[9])/y^6 + 
   (47297250*betasv[{6}, {16}]*zeta[9])/y^7 + 
   (675675*betasv[{7}, {16}]*zeta[9])/(2*y^8) - (169*zeta[15])/(1152*y^6) - 
   (30810780*betasv[{0}, {10}]*zeta[15])/y^7 - 
   (48243195*betasv[{1}, {10}]*zeta[15])/y^8 - 
   (42567525*betasv[{2}, {10}]*zeta[15])/(2*y^9) - 
   (48243195*betasv[{3}, {10}]*zeta[15])/(16*y^10) - 
   (14189175*betasv[{4}, {10}]*zeta[15])/(128*y^11), 
 pinablaBarFm[5, 8, 12, 5]/y^10 -> 16738231910400*betasv[{0, 6}, {10, 16}] + 
   256652889292800*betasv[{1, 5}, {10, 16}] + 
   909443933798400*betasv[{2, 4}, {10, 16}] - 
   41845579776000*betasv[{2, 4}, {16, 10}] + 1041828131635200*
    betasv[{3, 3}, {10, 16}] - 435194029670400*betasv[{3, 3}, {16, 10}] + 
   419723845632000*betasv[{4, 2}, {10, 16}] - 
   1121461537996800*betasv[{4, 2}, {16, 10}] + 
   56808544665600*betasv[{5, 1}, {10, 16}] - 
   903864523161600*betasv[{5, 1}, {16, 10}] + 
   2028876595200*betasv[{6, 0}, {10, 16}] - 200858782924800*
    betasv[{6, 0}, {16, 10}] - (ee[8]*pinablaBarE[5, 5])/(2*y^10) + 
   (3617*zeta[9])/(5680125*y) - (28178841600*betasv[{0}, {16}]*zeta[9])/y^2 - 
   (197251891200*betasv[{1}, {16}]*zeta[9])/y^3 - 
   (364343616000*betasv[{2}, {16}]*zeta[9])/y^4 - 
   (226091174400*betasv[{3}, {16}]*zeta[9])/y^5 - 
   (49340491200*betasv[{4}, {16}]*zeta[9])/y^6 - 
   (3481077600*betasv[{5}, {16}]*zeta[9])/y^7 - 
   (56756700*betasv[{6}, {16}]*zeta[9])/y^8 + (169*zeta[15])/(72*y^7) + 
   (408648240*betasv[{0}, {10}]*zeta[15])/y^8 + 
   (459729270*betasv[{1}, {10}]*zeta[15])/y^9 + 
   (570404835*betasv[{2}, {10}]*zeta[15])/(4*y^10) + 
   (110675565*betasv[{3}, {10}]*zeta[15])/(8*y^11) + 
   (42567525*betasv[{4}, {10}]*zeta[15])/(128*y^12), 
 pinablaBarFm[5, 8, 12, 6]/y^12 -> 
  -1428329123020800*betasv[{0, 5}, {10, 16}] - 
   12408609256243200*betasv[{1, 4}, {10, 16}] + 
   334764638208000*betasv[{1, 4}, {16, 10}] - 
   27053040520396800*betasv[{2, 3}, {10, 16}] + 
   5891857632460800*betasv[{2, 3}, {16, 10}] - 
   19217519109734400*betasv[{3, 2}, {10, 16}] + 
   23165712963993600*betasv[{3, 2}, {16, 10}] - 
   4493961658368000*betasv[{4, 1}, {10, 16}] + 
   27048982767206400*betasv[{4, 1}, {16, 10}] - 
   275927216947200*betasv[{5, 0}, {10, 16}] + 
   8436068882841600*betasv[{5, 0}, {16, 10}] - (ee[8]*pinablaBarE[5, 6])/
    (2*y^12) - (7*pinablaBarE[5, 5]*pinablaBarE[8, 1])/(2*y^12) - 
   (3617*zeta[9])/(111375*y^2) + (958080614400*betasv[{0}, {16}]*zeta[9])/
    y^3 + (3901008384000*betasv[{1}, {16}]*zeta[9])/y^4 + 
   (4170468556800*betasv[{2}, {16}]*zeta[9])/y^5 + 
   (1467721382400*betasv[{3}, {16}]*zeta[9])/y^6 + 
   (168302534400*betasv[{4}, {16}]*zeta[9])/y^7 + 
   (4843238400*betasv[{5}, {16}]*zeta[9])/y^8 - (2873*zeta[15])/(96*y^8) - 
   (4290806520*betasv[{0}, {10}]*zeta[15])/y^9 - 
   (3439456020*betasv[{1}, {10}]*zeta[15])/y^10 - 
   (1472836365*betasv[{2}, {10}]*zeta[15])/(2*y^11) - 
   (93648555*betasv[{3}, {10}]*zeta[15])/(2*y^12) - 
   (42567525*betasv[{4}, {10}]*zeta[15])/(64*y^13), 
 pinablaBarFm[5, 8, 12, 7]/y^14 -> 
  78201019485388800*betasv[{0, 4}, {10, 16}] - 
   1339058552832000*betasv[{0, 4}, {16, 10}] + 
   414962072263065600*betasv[{1, 3}, {10, 16}] - 
   52491095271014400*betasv[{1, 3}, {16, 10}] + 
   555246715561574400*betasv[{2, 2}, {10, 16}] - 
   348690847157452800*betasv[{2, 2}, {16, 10}] + 
   225643539411763200*betasv[{3, 1}, {10, 16}] - 
   618109427987251200*betasv[{3, 1}, {16, 10}] + 
   23494390972416000*betasv[{4, 0}, {10, 16}] - 
   276917308725657600*betasv[{4, 0}, {16, 10}] - (ee[8]*pinablaBarE[5, 7])/
    (2*y^14) - (4*pinablaBarE[5, 6]*pinablaBarE[8, 1])/y^14 - 
   (85*pinablaBarE[5, 5]*pinablaBarE[8, 2])/(6*y^14) + 
   (7234*zeta[9])/(7425*y^3) - (20394436608000*betasv[{0}, {16}]*zeta[9])/
    y^4 - (48967781990400*betasv[{1}, {16}]*zeta[9])/y^5 - 
   (30124062259200*betasv[{2}, {16}]*zeta[9])/y^6 - 
   (5628283315200*betasv[{3}, {16}]*zeta[9])/y^7 - 
   (265167302400*betasv[{4}, {16}]*zeta[9])/y^8 + (14365*zeta[15])/(48*y^9) + 
   (35211856680*betasv[{0}, {10}]*zeta[15])/y^10 + 
   (19649169540*betasv[{1}, {10}]*zeta[15])/y^11 + 
   (5542291755*betasv[{2}, {10}]*zeta[15])/(2*y^12) + 
   (417161745*betasv[{3}, {10}]*zeta[15])/(4*y^13) + 
   (42567525*betasv[{4}, {10}]*zeta[15])/(64*y^14), 
 pinablaBarFm[5, 8, 12, 8]/y^16 -> 
  -2911064600818483200*betasv[{0, 3}, {10, 16}] + 
   231389317929369600*betasv[{0, 3}, {16, 10}] - 
   9421518591649382400*betasv[{1, 2}, {10, 16}] + 
   3419419920511795200*betasv[{1, 2}, {16, 10}] - 
   7149696197433753600*betasv[{2, 1}, {10, 16}] + 
   10206839913106636800*betasv[{2, 1}, {16, 10}] - 
   1278484413205708800*betasv[{3, 0}, {10, 16}] + 
   6903114651559526400*betasv[{3, 0}, {16, 10}] - 
   (ee[8]*pinablaBarE[5, 8])/(2*y^16) - 
   (9*pinablaBarE[5, 7]*pinablaBarE[8, 1])/(2*y^16) - 
   (109*pinablaBarE[5, 6]*pinablaBarE[8, 2])/(6*y^16) - 
   (1301*pinablaBarE[5, 5]*pinablaBarE[8, 3])/(30*y^16) + 
   (ee[5]*pinablaBarE[8, 8])/(2*y^16) - (137446*zeta[9])/(7425*y^4) + 
   (277448874393600*betasv[{0}, {16}]*zeta[9])/y^5 + 
   (387895844044800*betasv[{1}, {16}]*zeta[9])/y^6 + 
   (127787524300800*betasv[{2}, {16}]*zeta[9])/y^7 + 
   (9870960153600*betasv[{3}, {16}]*zeta[9])/y^8 - 
   (54587*zeta[15])/(24*y^10) - (219444104880*betasv[{0}, {10}]*zeta[15])/
    y^11 - (81116675640*betasv[{1}, {10}]*zeta[15])/y^12 - 
   (6793776990*betasv[{2}, {10}]*zeta[15])/y^13 - 
   (229864635*betasv[{3}, {10}]*zeta[15])/(2*y^14), 
 pinablaBarFm[5, 8, 12, 9]/y^18 -> 
  72618849576419328000*betasv[{0, 2}, {10, 16}] - 
   16454351497199616000*betasv[{0, 2}, {16, 10}] + 
   132569718312665088000*betasv[{1, 1}, {10, 16}] - 
   109010078668947456000*betasv[{1, 1}, {16, 10}] + 
   43940597748203520000*betasv[{2, 0}, {10, 16}] - 
   123664735471140864000*betasv[{2, 0}, {16, 10}] - 
   (ee[8]*pinablaBarE[5, 9])/(2*y^18) - 
   (5*pinablaBarE[5, 8]*pinablaBarE[8, 1])/y^18 - 
   (68*pinablaBarE[5, 7]*pinablaBarE[8, 2])/(3*y^18) - 
   (923*pinablaBarE[5, 6]*pinablaBarE[8, 3])/(15*y^18) - 
   (3673*pinablaBarE[5, 5]*pinablaBarE[8, 4])/(33*y^18) + 
   (59*pinablaBarE[5, 1]*pinablaBarE[8, 8])/(10*y^18) + 
   (ee[5]*pinablaBarE[8, 9])/(2*y^18) + (549784*zeta[9])/(2475*y^5) - 
   (2383929999360000*betasv[{0}, {16}]*zeta[9])/y^6 - 
   (1798091882496000*betasv[{1}, {16}]*zeta[9])/y^7 - 
   (246239046144000*betasv[{2}, {16}]*zeta[9])/y^8 + 
   (272935*zeta[15])/(22*y^11) + (982799017200*betasv[{0}, {10}]*zeta[15])/
    y^12 + (216583567200*betasv[{1}, {10}]*zeta[15])/y^13 + 
   (8172964800*betasv[{2}, {10}]*zeta[15])/y^14, 
 pinablaBarFm[5, 8, 12, 10]/y^20 -> 
  -1111229669862014976000*betasv[{0, 1}, {10, 16}] + 
   567675126653386752000*betasv[{0, 1}, {16, 10}] - 
   881803655236288512000*betasv[{1, 0}, {10, 16}] + 
   1425358198444916736000*betasv[{1, 0}, {16, 10}] - 
   (ee[8]*pinablaBarE[5, 10])/(2*y^20) - 
   (11*pinablaBarE[5, 9]*pinablaBarE[8, 1])/(2*y^20) - 
   (83*pinablaBarE[5, 8]*pinablaBarE[8, 2])/(3*y^20) - 
   (421*pinablaBarE[5, 7]*pinablaBarE[8, 3])/(5*y^20) - 
   (9506*pinablaBarE[5, 6]*pinablaBarE[8, 4])/(55*y^20) - 
   (16667*pinablaBarE[5, 5]*pinablaBarE[8, 5])/(66*y^20) + 
   (379*pinablaBarE[5, 2]*pinablaBarE[8, 8])/(10*y^20) + 
   (32*pinablaBarE[5, 1]*pinablaBarE[8, 9])/(5*y^20) + 
   (ee[5]*pinablaBarE[8, 10])/(2*y^20) - (3848488*zeta[9])/(2475*y^6) + 
   (11960227528704000*betasv[{0}, {16}]*zeta[9])/y^7 + 
   (3768004251648000*betasv[{1}, {16}]*zeta[9])/y^8 - 
   (1910545*zeta[15])/(44*y^12) - (2831932303200*betasv[{0}, {10}]*zeta[15])/
    y^13 - (281967285600*betasv[{1}, {10}]*zeta[15])/y^14, 
 pinablaBarFm[5, 8, 12, 11]/y^22 -> 
  7972133300393213952000*betasv[{0, 0}, {10, 16}] - 
   7972133300393213952000*betasv[{0, 0}, {16, 10}] - 
   (ee[8]*pinablaBarE[5, 11])/(2*y^22) - 
   (6*pinablaBarE[5, 10]*pinablaBarE[8, 1])/y^22 - 
   (199*pinablaBarE[5, 9]*pinablaBarE[8, 2])/(6*y^22) - 
   (1678*pinablaBarE[5, 8]*pinablaBarE[8, 3])/(15*y^22) - 
   (14137*pinablaBarE[5, 7]*pinablaBarE[8, 4])/(55*y^22) - 
   (12761*pinablaBarE[5, 6]*pinablaBarE[8, 5])/(30*y^22) - 
   (1568*pinablaBarE[5, 5]*pinablaBarE[8, 6])/(3*y^22) + 
   (1759*pinablaBarE[5, 3]*pinablaBarE[8, 8])/(10*y^22) + 
   (443*pinablaBarE[5, 2]*pinablaBarE[8, 9])/(10*y^22) + 
   (69*pinablaBarE[5, 1]*pinablaBarE[8, 10])/(10*y^22) + 
   (ee[5]*pinablaBarE[8, 11])/(2*y^22) + (1099568*zeta[9])/(225*y^7) - 
   (27032244535296000*betasv[{0}, {16}]*zeta[9])/y^8 + 
   (146965*zeta[15])/(2*y^13) + (3959801445600*betasv[{0}, {10}]*zeta[15])/
    y^14, pinablaBarFm[5, 9, 5, 0] -> -68918850*betasv[{4, 8}, {10, 18}] + 
   110270160*betasv[{5, 7}, {10, 18}] - 55135080*betasv[{6, 6}, {10, 18}] + 
   15752880*betasv[{7, 5}, {10, 18}] - 1969110*betasv[{8, 4}, {10, 18}] + 
   68918850*betasv[{8, 4}, {18, 10}] - 110270160*betasv[{9, 3}, {18, 10}] + 
   55135080*betasv[{10, 2}, {18, 10}] - 15752880*betasv[{11, 1}, {18, 10}] + 
   1969110*betasv[{12, 0}, {18, 10}] - (482537*betasv[{4}, {10}]*zeta[9])/
    5362560 + 437580*betasv[{4}, {18}]*zeta[9] - 
   (875160*betasv[{5}, {18}]*zeta[9])/y + (765765*betasv[{6}, {18}]*zeta[9])/
    y^2 - (765765*betasv[{7}, {18}]*zeta[9])/(2*y^3) + 
   (3828825*betasv[{8}, {18}]*zeta[9])/(64*y^4) - 
   (13*zeta[17])/(344064*y^3) - (57915*betasv[{0}, {10}]*zeta[17])/(64*y^4) + 
   (57915*betasv[{1}, {10}]*zeta[17])/(32*y^5) - 
   (405405*betasv[{2}, {10}]*zeta[17])/(256*y^6) + 
   (405405*betasv[{3}, {10}]*zeta[17])/(512*y^7) - 
   (2027025*betasv[{4}, {10}]*zeta[17])/(16384*y^8), 
 pinablaBarFm[5, 9, 5, 1]/y^2 -> 1102701600*betasv[{3, 8}, {10, 18}] - 
   1764322560*betasv[{5, 6}, {10, 18}] + 882161280*betasv[{6, 5}, {10, 18}] - 
   252046080*betasv[{7, 4}, {10, 18}] - 2205403200*betasv[{7, 4}, {18, 10}] + 
   31505760*betasv[{8, 3}, {10, 18}] + 2867024160*betasv[{8, 3}, {18, 10}] - 
   882161280*betasv[{9, 2}, {18, 10}] + 252046080*betasv[{10, 1}, {18, 10}] - 
   31505760*betasv[{11, 0}, {18, 10}] + (482537*betasv[{3}, {10}]*zeta[9])/
    335160 - 7001280*betasv[{3}, {18}]*zeta[9] + 
   (14002560*betasv[{4}, {18}]*zeta[9])/y - 
   (12252240*betasv[{5}, {18}]*zeta[9])/y^2 + 
   (6126120*betasv[{6}, {18}]*zeta[9])/y^3 - 
   (3828825*betasv[{8}, {18}]*zeta[9])/(16*y^5) + 
   (65*zeta[17])/(344064*y^4) + (57915*betasv[{0}, {10}]*zeta[17])/(16*y^5) - 
   (57915*betasv[{1}, {10}]*zeta[17])/(8*y^6) + 
   (405405*betasv[{2}, {10}]*zeta[17])/(64*y^7) - 
   (5270265*betasv[{3}, {10}]*zeta[17])/(1024*y^8) + 
   (2027025*betasv[{4}, {10}]*zeta[17])/(2048*y^9), 
 pinablaBarFm[5, 9, 5, 2]/y^4 -> -13232419200*betasv[{2, 8}, {10, 18}] - 
   35286451200*betasv[{3, 7}, {10, 18}] + 
   35286451200*betasv[{4, 6}, {10, 18}] + 
   21171870720*betasv[{5, 5}, {10, 18}] - 
   10585935360*betasv[{6, 4}, {10, 18}] + 
   61751289600*betasv[{6, 4}, {18, 10}] + 
   3024552960*betasv[{7, 3}, {10, 18}] - 
   56458321920*betasv[{7, 3}, {18, 10}] - 
   378069120*betasv[{8, 2}, {10, 18}] - 2646483840*betasv[{8, 2}, {18, 10}] - 
   3024552960*betasv[{9, 1}, {18, 10}] + 
   378069120*betasv[{10, 0}, {18, 10}] - (482537*betasv[{2}, {10}]*zeta[9])/
    27930 + 84015360*betasv[{2}, {18}]*zeta[9] - 
   (168030720*betasv[{3}, {18}]*zeta[9])/y + 
   (147026880*betasv[{4}, {18}]*zeta[9])/y^2 - 
   (73513440*betasv[{5}, {18}]*zeta[9])/y^3 - 
   (30630600*betasv[{6}, {18}]*zeta[9])/y^4 + 
   (7657650*betasv[{7}, {18}]*zeta[9])/y^5 + 
   (11486475*betasv[{8}, {18}]*zeta[9])/(16*y^6) - 
   (39*zeta[17])/(57344*y^5) - (173745*betasv[{0}, {10}]*zeta[17])/(16*y^6) + 
   (173745*betasv[{1}, {10}]*zeta[17])/(8*y^7) + 
   (1216215*betasv[{2}, {10}]*zeta[17])/(256*y^8) + 
   (405405*betasv[{3}, {10}]*zeta[17])/(16*y^9) - 
   (14189175*betasv[{4}, {10}]*zeta[17])/(2048*y^10), 
 pinablaBarFm[5, 9, 5, 3]/y^6 -> 105859353600*betasv[{1, 8}, {10, 18}] + 
   846874828800*betasv[{2, 7}, {10, 18}] + 
   423437414400*betasv[{3, 6}, {10, 18}] - 
   1270312243200*betasv[{4, 5}, {10, 18}] - 
   169374965760*betasv[{5, 4}, {10, 18}] - 
   1482030950400*betasv[{5, 4}, {18, 10}] + 
   84687482880*betasv[{6, 3}, {10, 18}] + 
   592812380160*betasv[{6, 3}, {18, 10}] - 
   24196423680*betasv[{7, 2}, {10, 18}] + 
   762187345920*betasv[{7, 2}, {18, 10}] + 
   3024552960*betasv[{8, 1}, {10, 18}] + 
   130055777280*betasv[{8, 1}, {18, 10}] - 
   3024552960*betasv[{9, 0}, {18, 10}] + (1930148*betasv[{1}, {10}]*zeta[9])/
    13965 - 672122880*betasv[{1}, {18}]*zeta[9] + 
   (1344245760*betasv[{2}, {18}]*zeta[9])/y - 
   (1176215040*betasv[{3}, {18}]*zeta[9])/y^2 + 
   (588107520*betasv[{4}, {18}]*zeta[9])/y^3 + 
   (1102701600*betasv[{5}, {18}]*zeta[9])/y^4 - 
   (91891800*betasv[{6}, {18}]*zeta[9])/y^5 - 
   (45945900*betasv[{7}, {18}]*zeta[9])/y^6 - 
   (11486475*betasv[{8}, {18}]*zeta[9])/(8*y^7) + (13*zeta[17])/(8192*y^6) + 
   (173745*betasv[{0}, {10}]*zeta[17])/(8*y^7) - 
   (7471035*betasv[{1}, {10}]*zeta[17])/(32*y^8) - 
   (10945935*betasv[{2}, {10}]*zeta[17])/(32*y^9) - 
   (8513505*betasv[{3}, {10}]*zeta[17])/(128*y^10) + 
   (42567525*betasv[{4}, {10}]*zeta[17])/(1024*y^11), 
 pinablaBarFm[5, 9, 5, 4]/y^8 -> -423437414400*betasv[{0, 8}, {10, 18}] - 
   10162497945600*betasv[{1, 7}, {10, 18}] - 
   28793744179200*betasv[{2, 6}, {10, 18}] + 
   10162497945600*betasv[{3, 5}, {10, 18}] + 
   28793744179200*betasv[{4, 4}, {10, 18}] + 
   29640619008000*betasv[{4, 4}, {18, 10}] + 
   677499863040*betasv[{5, 3}, {10, 18}] + 
   9484998082560*betasv[{5, 3}, {18, 10}] - 
   338749931520*betasv[{6, 2}, {10, 18}] - 
   28454994247680*betasv[{6, 2}, {18, 10}] + 
   96785694720*betasv[{7, 1}, {10, 18}] - 10259283640320*
    betasv[{7, 1}, {18, 10}] - 12098211840*betasv[{8, 0}, {10, 18}] - 
   411339202560*betasv[{8, 0}, {18, 10}] - 
   (7720592*betasv[{0}, {10}]*zeta[9])/13965 + 2688491520*betasv[{0}, {18}]*
    zeta[9] - (5376983040*betasv[{1}, {18}]*zeta[9])/y + 
   (4704860160*betasv[{2}, {18}]*zeta[9])/y^2 - 
   (2352430080*betasv[{3}, {18}]*zeta[9])/y^3 - 
   (24994569600*betasv[{4}, {18}]*zeta[9])/y^4 - 
   (2205403200*betasv[{5}, {18}]*zeta[9])/y^5 + 
   (1562160600*betasv[{6}, {18}]*zeta[9])/y^6 + 
   (137837700*betasv[{7}, {18}]*zeta[9])/y^7 + 
   (11486475*betasv[{8}, {18}]*zeta[9])/(8*y^8) - (13*zeta[17])/(7168*y^7) + 
   (2953665*betasv[{0}, {10}]*zeta[17])/(4*y^8) + 
   (9208485*betasv[{1}, {10}]*zeta[17])/(2*y^9) + 
   (25540515*betasv[{2}, {10}]*zeta[17])/(8*y^10) - 
   (8513505*betasv[{3}, {10}]*zeta[17])/(32*y^11) - 
   (212837625*betasv[{4}, {10}]*zeta[17])/(1024*y^12), 
 pinablaBarFm[5, 9, 7, 0] -> -68918850*betasv[{4, 8}, {10, 18}] + 
   76576500*betasv[{5, 7}, {10, 18}] + 12252240*betasv[{6, 6}, {10, 18}] - 
   27567540*betasv[{7, 5}, {10, 18}] + 7657650*betasv[{8, 4}, {10, 18}] + 
   68918850*betasv[{8, 4}, {18, 10}] - 76576500*betasv[{9, 3}, {18, 10}] - 
   12252240*betasv[{10, 2}, {18, 10}] + 27567540*betasv[{11, 1}, {18, 10}] - 
   7657650*betasv[{12, 0}, {18, 10}] - 1701700*betasv[{4}, {18}]*zeta[9] + 
   (1531530*betasv[{5}, {18}]*zeta[9])/y - (170170*betasv[{6}, {18}]*zeta[9])/
    y^2 - (2127125*betasv[{7}, {18}]*zeta[9])/(8*y^3) + 
   (3828825*betasv[{8}, {18}]*zeta[9])/(64*y^4) + 
   (13*zeta[17])/(331776*y^3) + (225225*betasv[{0}, {10}]*zeta[17])/
    (64*y^4) - (405405*betasv[{1}, {10}]*zeta[17])/(128*y^5) + 
   (45045*betasv[{2}, {10}]*zeta[17])/(128*y^6) + 
   (1126125*betasv[{3}, {10}]*zeta[17])/(2048*y^7) - 
   (2027025*betasv[{4}, {10}]*zeta[17])/(16384*y^8), 
 pinablaBarFm[5, 9, 7, 1]/y^2 -> 1102701600*betasv[{3, 8}, {10, 18}] + 
   673873200*betasv[{4, 7}, {10, 18}] - 2438195760*betasv[{5, 6}, {10, 18}] + 
   477837360*betasv[{6, 5}, {10, 18}] + 306306000*betasv[{7, 4}, {10, 18}] - 
   2205403200*betasv[{7, 4}, {18, 10}] - 122522400*betasv[{8, 3}, {10, 18}] + 
   1654052400*betasv[{8, 3}, {18, 10}] + 
   1409007600*betasv[{9, 2}, {18, 10}] - 
   1114953840*betasv[{10, 1}, {18, 10}] + 
   257297040*betasv[{11, 0}, {18, 10}] + 27227200*betasv[{3}, {18}]*zeta[9] - 
   (17017000*betasv[{4}, {18}]*zeta[9])/y - 
   (6636630*betasv[{5}, {18}]*zeta[9])/y^2 + 
   (16931915*betasv[{6}, {18}]*zeta[9])/(2*y^3) - 
   (4679675*betasv[{7}, {18}]*zeta[9])/(8*y^4) - 
   (3828825*betasv[{8}, {18}]*zeta[9])/(16*y^5) - 
   (91*zeta[17])/(221184*y^4) - (945945*betasv[{0}, {10}]*zeta[17])/
    (32*y^5) + (4099095*betasv[{1}, {10}]*zeta[17])/(128*y^6) - 
   (5180175*betasv[{2}, {10}]*zeta[17])/(512*y^7) - 
   (6081075*betasv[{3}, {10}]*zeta[17])/(2048*y^8) + 
   (2027025*betasv[{4}, {10}]*zeta[17])/(2048*y^9), 
 pinablaBarFm[5, 9, 7, 2]/y^4 -> -13232419200*betasv[{2, 8}, {10, 18}] - 
   46068422400*betasv[{3, 7}, {10, 18}] + 
   29895465600*betasv[{4, 6}, {10, 18}] + 
   47048601600*betasv[{5, 5}, {10, 18}] - 
   18133315200*betasv[{6, 4}, {10, 18}] + 
   61751289600*betasv[{6, 4}, {18, 10}] - 
   980179200*betasv[{7, 3}, {10, 18}] - 
   17643225600*betasv[{7, 3}, {18, 10}] + 
   1470268800*betasv[{8, 2}, {10, 18}] - 
   70572902400*betasv[{8, 2}, {18, 10}] + 
   33326092800*betasv[{9, 1}, {18, 10}] - 
   6861254400*betasv[{10, 0}, {18, 10}] - 326726400*betasv[{2}, {18}]*
    zeta[9] + (54454400*betasv[{3}, {18}]*zeta[9])/y + 
   (251851600*betasv[{4}, {18}]*zeta[9])/y^2 - 
   (163363200*betasv[{5}, {18}]*zeta[9])/y^3 - 
   (25950925*betasv[{6}, {18}]*zeta[9])/y^4 + 
   (19994975*betasv[{7}, {18}]*zeta[9])/(2*y^5) + 
   (11486475*betasv[{8}, {18}]*zeta[9])/(16*y^6) + 
   (91*zeta[17])/(27648*y^5) + (1576575*betasv[{0}, {10}]*zeta[17])/(8*y^6) - 
   (3828825*betasv[{1}, {10}]*zeta[17])/(16*y^7) + 
   (2027025*betasv[{2}, {10}]*zeta[17])/(16*y^8) + 
   (2027025*betasv[{3}, {10}]*zeta[17])/(256*y^9) - 
   (14189175*betasv[{4}, {10}]*zeta[17])/(2048*y^10), 
 pinablaBarFm[5, 9, 7, 3]/y^6 -> 105859353600*betasv[{1, 8}, {10, 18}] + 
   976258483200*betasv[{2, 7}, {10, 18}] + 
   811588377600*betasv[{3, 6}, {10, 18}] - 
   1658463206400*betasv[{4, 5}, {10, 18}] - 
   505772467200*betasv[{5, 4}, {10, 18}] - 
   1482030950400*betasv[{5, 4}, {18, 10}] + 
   317578060800*betasv[{6, 3}, {10, 18}] - 
   494010316800*betasv[{6, 3}, {18, 10}] - 
   35286451200*betasv[{7, 2}, {10, 18}] + 
   2470051584000*betasv[{7, 2}, {18, 10}] - 
   11762150400*betasv[{8, 1}, {10, 18}] - 
   635156121600*betasv[{8, 1}, {18, 10}] + 
   141145804800*betasv[{9, 0}, {18, 10}] + 2613811200*betasv[{1}, {18}]*
    zeta[9] + (1960358400*betasv[{2}, {18}]*zeta[9])/y - 
   (4410806400*betasv[{3}, {18}]*zeta[9])/y^2 + 
   (1756154400*betasv[{4}, {18}]*zeta[9])/y^3 + 
   (1439638200*betasv[{5}, {18}]*zeta[9])/y^4 - 
   (176125950*betasv[{6}, {18}]*zeta[9])/y^5 - 
   (105930825*betasv[{7}, {18}]*zeta[9])/(2*y^6) - 
   (11486475*betasv[{8}, {18}]*zeta[9])/(8*y^7) - (91*zeta[17])/(4608*y^6) - 
   (2027025*betasv[{0}, {10}]*zeta[17])/(2*y^7) + 
   (18243225*betasv[{1}, {10}]*zeta[17])/(16*y^8) - 
   (70945875*betasv[{2}, {10}]*zeta[17])/(64*y^9) + 
   (14189175*betasv[{3}, {10}]*zeta[17])/(256*y^10) + 
   (42567525*betasv[{4}, {10}]*zeta[17])/(1024*y^11), 
 pinablaBarFm[5, 9, 7, 4]/y^8 -> -423437414400*betasv[{0, 8}, {10, 18}] - 
   11197567180800*betasv[{1, 7}, {10, 18}] - 
   37074298060800*betasv[{2, 6}, {10, 18}] + 
   7057290240000*betasv[{3, 5}, {10, 18}] + 
   43284713472000*betasv[{4, 4}, {10, 18}] + 
   29640619008000*betasv[{4, 4}, {18, 10}] + 
   470486016000*betasv[{5, 3}, {10, 18}] + 
   35568742809600*betasv[{5, 3}, {18, 10}] - 
   2822916096000*betasv[{6, 2}, {10, 18}] - 
   63233320550400*betasv[{6, 2}, {18, 10}] + 
   658680422400*betasv[{7, 1}, {10, 18}] + 
   564583219200*betasv[{7, 1}, {18, 10}] + 
   47048601600*betasv[{8, 0}, {10, 18}] - 
   2540624486400*betasv[{8, 0}, {18, 10}] - 10455244800*betasv[{0}, {18}]*
    zeta[9] - (36593356800*betasv[{1}, {18}]*zeta[9])/y + 
   (39207168000*betasv[{2}, {18}]*zeta[9])/y^2 - 
   (1633632000*betasv[{3}, {18}]*zeta[9])/y^3 - 
   (37573536000*betasv[{4}, {18}]*zeta[9])/y^4 - 
   (1531530000*betasv[{5}, {18}]*zeta[9])/y^5 + 
   (2011409400*betasv[{6}, {18}]*zeta[9])/y^6 + 
   (151876725*betasv[{7}, {18}]*zeta[9])/y^7 + 
   (11486475*betasv[{8}, {18}]*zeta[9])/(8*y^8) + (65*zeta[17])/(768*y^7) + 
   (18243225*betasv[{0}, {10}]*zeta[17])/(4*y^8) - 
   (2027025*betasv[{1}, {10}]*zeta[17])/(8*y^9) + 
   (14189175*betasv[{2}, {10}]*zeta[17])/(2*y^10) - 
   (127702575*betasv[{3}, {10}]*zeta[17])/(128*y^11) - 
   (212837625*betasv[{4}, {10}]*zeta[17])/(1024*y^12), 
 pinablaBarFm[5, 9, 7, 5]/y^10 -> 58340265984000*betasv[{0, 7}, {10, 18}] + 
   610126265548800*betasv[{1, 6}, {10, 18}] + 
   805095670579200*betasv[{2, 5}, {10, 18}] - 
   833701220352000*betasv[{3, 4}, {10, 18}] - 
   474249904128000*betasv[{3, 4}, {18, 10}] - 
   701965135872000*betasv[{4, 3}, {10, 18}] - 
   1185624760320000*betasv[{4, 3}, {18, 10}] + 
   62104154112000*betasv[{5, 2}, {10, 18}] + 1090774779494400*
    betasv[{5, 2}, {18, 10}] + 4140276940800*betasv[{6, 1}, {10, 18}] + 
   490058234265600*betasv[{6, 1}, {18, 10}] - 
   4140276940800*betasv[{7, 0}, {10, 18}] + 
   79041650688000*betasv[{7, 0}, {18, 10}] - (ee[9]*pinablaBarE[5, 5])/
    (2*y^10) + (43867*zeta[9])/122165820 + 
   (230015385600*betasv[{0}, {18}]*zeta[9])/y - 
   (57503846400*betasv[{1}, {18}]*zeta[9])/y^2 - 
   (215639424000*betasv[{2}, {18}]*zeta[9])/y^3 + 
   (609344736000*betasv[{3}, {18}]*zeta[9])/y^4 + 
   (180924744000*betasv[{4}, {18}]*zeta[9])/y^5 - 
   (43679235600*betasv[{5}, {18}]*zeta[9])/y^6 - 
   (8275367100*betasv[{6}, {18}]*zeta[9])/y^7 - 
   (197822625*betasv[{7}, {18}]*zeta[9])/y^8 - (715*zeta[17])/(3072*y^8) - 
   (70945875*betasv[{0}, {10}]*zeta[17])/(2*y^9) - 
   (439864425*betasv[{1}, {10}]*zeta[17])/(8*y^10) - 
   (979053075*betasv[{2}, {10}]*zeta[17])/(32*y^11) + 
   (1064188125*betasv[{3}, {10}]*zeta[17])/(128*y^12) + 
   (212837625*betasv[{4}, {10}]*zeta[17])/(256*y^13), 
 pinablaBarFm[5, 9, 7, 6]/y^12 -> 
  -4074032509747200*betasv[{0, 6}, {10, 18}] - 
   21083795737804800*betasv[{1, 5}, {10, 18}] - 
   6097498767360000*betasv[{2, 4}, {10, 18}] + 
   5690998849536000*betasv[{2, 4}, {18, 10}] + 
   24570661699584000*betasv[{3, 3}, {10, 18}] + 
   26557994631168000*betasv[{3, 3}, {18, 10}] + 
   7181498548224000*betasv[{4, 2}, {10, 18}] - 
   7587998466048000*betasv[{4, 2}, {18, 10}] - 
   596199879475200*betasv[{5, 1}, {10, 18}] - 
   20487595858329600*betasv[{5, 1}, {18, 10}] + 
   99366646579200*betasv[{6, 0}, {10, 18}] - 4173399156326400*
    betasv[{6, 0}, {18, 10}] - (ee[9]*pinablaBarE[5, 6])/(2*y^12) - 
   (191*pinablaBarE[5, 5]*pinablaBarE[9, 1])/(72*y^12) - 
   (43867*zeta[9])/(10180485*y) - (1380092313600*betasv[{0}, {18}]*zeta[9])/
    y^2 + (2070138470400*betasv[{1}, {18}]*zeta[9])/y^3 - 
   (6233939712000*betasv[{2}, {18}]*zeta[9])/y^4 - 
   (5332174848000*betasv[{3}, {18}]*zeta[9])/y^5 + 
   (330810480000*betasv[{4}, {18}]*zeta[9])/y^6 + 
   (285967281600*betasv[{5}, {18}]*zeta[9])/y^7 + 
   (13814400600*betasv[{6}, {18}]*zeta[9])/y^8 + (715*zeta[17])/(2304*y^9) + 
   (468242775*betasv[{0}, {10}]*zeta[17])/y^10 + 
   (1149323175*betasv[{1}, {10}]*zeta[17])/(2*y^11) + 
   (212837625*betasv[{2}, {10}]*zeta[17])/(4*y^12) - 
   (1489863375*betasv[{3}, {10}]*zeta[17])/(32*y^13) - 
   (638512875*betasv[{4}, {10}]*zeta[17])/(256*y^14), 
 pinablaBarFm[5, 9, 9, 0] -> -68918850*betasv[{4, 8}, {10, 18}] + 
   30630600*betasv[{5, 7}, {10, 18}] + 64324260*betasv[{6, 6}, {10, 18}] - 
   18378360*betasv[{7, 5}, {10, 18}] - 7657650*betasv[{8, 4}, {10, 18}] + 
   68918850*betasv[{8, 4}, {18, 10}] - 30630600*betasv[{9, 3}, {18, 10}] - 
   64324260*betasv[{10, 2}, {18, 10}] + 18378360*betasv[{11, 1}, {18, 10}] + 
   7657650*betasv[{12, 0}, {18, 10}] + 1701700*betasv[{4}, {18}]*zeta[9] + 
   (1021020*betasv[{5}, {18}]*zeta[9])/y - 
   (1786785*betasv[{6}, {18}]*zeta[9])/(2*y^2) - 
   (425425*betasv[{7}, {18}]*zeta[9])/(4*y^3) + 
   (3828825*betasv[{8}, {18}]*zeta[9])/(64*y^4) - 
   (13*zeta[17])/(663552*y^3) - (225225*betasv[{0}, {10}]*zeta[17])/
    (64*y^4) - (135135*betasv[{1}, {10}]*zeta[17])/(64*y^5) + 
   (945945*betasv[{2}, {10}]*zeta[17])/(512*y^6) + 
   (225225*betasv[{3}, {10}]*zeta[17])/(1024*y^7) - 
   (2027025*betasv[{4}, {10}]*zeta[17])/(16384*y^8), 
 pinablaBarFm[5, 9, 9, 1]/y^2 -> 1102701600*betasv[{3, 8}, {10, 18}] + 
   1592791200*betasv[{4, 7}, {10, 18}] - 
   2401439040*betasv[{5, 6}, {10, 18}] - 
   1029188160*betasv[{6, 5}, {10, 18}] + 612612000*betasv[{7, 4}, {10, 18}] - 
   2205403200*betasv[{7, 4}, {18, 10}] + 122522400*betasv[{8, 3}, {10, 18}] + 
   2940537600*betasv[{9, 2}, {18, 10}] - 
   294053760*betasv[{10, 1}, {18, 10}] - 
   441080640*betasv[{11, 0}, {18, 10}] - 27227200*betasv[{3}, {18}]*zeta[9] - 
   (34034000*betasv[{4}, {18}]*zeta[9])/y + 
   (14294280*betasv[{5}, {18}]*zeta[9])/y^2 + 
   (8338330*betasv[{6}, {18}]*zeta[9])/y^3 - 
   (5530525*betasv[{7}, {18}]*zeta[9])/(4*y^4) - 
   (3828825*betasv[{8}, {18}]*zeta[9])/(16*y^5) + (13*zeta[17])/(36864*y^4) + 
   (405405*betasv[{0}, {10}]*zeta[17])/(8*y^5) + 
   (135135*betasv[{1}, {10}]*zeta[17])/(16*y^6) - 
   (675675*betasv[{2}, {10}]*zeta[17])/(32*y^7) + 
   (2027025*betasv[{4}, {10}]*zeta[17])/(2048*y^9), 
 pinablaBarFm[5, 9, 9, 2]/y^4 -> -13232419200*betasv[{2, 8}, {10, 18}] - 
   60771110400*betasv[{3, 7}, {10, 18}] + 
   3430627200*betasv[{4, 6}, {10, 18}] + 
   82335052800*betasv[{5, 5}, {10, 18}] + 
   3430627200*betasv[{6, 4}, {10, 18}] + 
   61751289600*betasv[{6, 4}, {18, 10}] - 
   13722508800*betasv[{7, 3}, {10, 18}] + 
   35286451200*betasv[{7, 3}, {18, 10}] - 
   1470268800*betasv[{8, 2}, {10, 18}] - 
   105859353600*betasv[{8, 2}, {18, 10}] - 
   11762150400*betasv[{9, 1}, {18, 10}] + 
   20583763200*betasv[{10, 0}, {18, 10}] + 326726400*betasv[{2}, {18}]*
    zeta[9] + (762361600*betasv[{3}, {18}]*zeta[9])/y - 
   (47647600*betasv[{4}, {18}]*zeta[9])/y^2 - 
   (285885600*betasv[{5}, {18}]*zeta[9])/y^3 - 
   (2977975*betasv[{6}, {18}]*zeta[9])/y^4 + 
   (13188175*betasv[{7}, {18}]*zeta[9])/y^5 + 
   (11486475*betasv[{8}, {18}]*zeta[9])/(16*y^6) - 
   (91*zeta[17])/(18432*y^5) - (4729725*betasv[{0}, {10}]*zeta[17])/(8*y^6) + 
   (675675*betasv[{1}, {10}]*zeta[17])/(8*y^7) + 
   (6081075*betasv[{2}, {10}]*zeta[17])/(32*y^8) - 
   (2027025*betasv[{3}, {10}]*zeta[17])/(128*y^9) - 
   (14189175*betasv[{4}, {10}]*zeta[17])/(2048*y^10), 
 pinablaBarFm[5, 9, 9, 3]/y^6 -> 105859353600*betasv[{1, 8}, {10, 18}] + 
   1152690739200*betasv[{2, 7}, {10, 18}] + 
   1646701056000*betasv[{3, 6}, {10, 18}] - 
   1729036108800*betasv[{4, 5}, {10, 18}] - 
   1729036108800*betasv[{5, 4}, {10, 18}] - 
   1482030950400*betasv[{5, 4}, {18, 10}] + 
   329340211200*betasv[{6, 3}, {10, 18}] - 
   1976041267200*betasv[{6, 3}, {18, 10}] + 
   211718707200*betasv[{7, 2}, {10, 18}] + 
   2964061900800*betasv[{7, 2}, {18, 10}] + 
   11762150400*betasv[{8, 1}, {10, 18}] + 
   1270312243200*betasv[{8, 1}, {18, 10}] - 
   776301926400*betasv[{9, 0}, {18, 10}] - 2613811200*betasv[{1}, {18}]*
    zeta[9] - (11762150400*betasv[{2}, {18}]*zeta[9])/y - 
   (4574169600*betasv[{3}, {18}]*zeta[9])/y^2 + 
   (6003597600*betasv[{4}, {18}]*zeta[9])/y^3 + 
   (1500899400*betasv[{5}, {18}]*zeta[9])/y^4 - 
   (357357000*betasv[{6}, {18}]*zeta[9])/y^5 - 
   (62537475*betasv[{7}, {18}]*zeta[9])/y^6 - 
   (11486475*betasv[{8}, {18}]*zeta[9])/(8*y^7) + 
   (1001*zeta[17])/(18432*y^6) + (22297275*betasv[{0}, {10}]*zeta[17])/
    (4*y^7) - (18243225*betasv[{1}, {10}]*zeta[17])/(8*y^8) - 
   (42567525*betasv[{2}, {10}]*zeta[17])/(32*y^9) + 
   (14189175*betasv[{3}, {10}]*zeta[17])/(64*y^10) + 
   (42567525*betasv[{4}, {10}]*zeta[17])/(1024*y^11), 
 pinablaBarFm[5, 9, 9, 4]/y^8 -> -423437414400*betasv[{0, 8}, {10, 18}] - 
   12609025228800*betasv[{1, 7}, {10, 18}] - 
   52035753369600*betasv[{2, 6}, {10, 18}] - 
   11856247603200*betasv[{3, 5}, {10, 18}] + 
   69161444352000*betasv[{4, 4}, {10, 18}] + 
   29640619008000*betasv[{4, 4}, {18, 10}] + 
   19760412672000*betasv[{5, 3}, {10, 18}] + 
   71137485619200*betasv[{5, 3}, {18, 10}] - 
   9880206336000*betasv[{6, 2}, {10, 18}] - 
   59281238016000*betasv[{6, 2}, {18, 10}] - 
   2070138470400*betasv[{7, 1}, {10, 18}] - 
   64362486988800*betasv[{7, 1}, {18, 10}] - 
   47048601600*betasv[{8, 0}, {10, 18}] + 22865620377600*
    betasv[{8, 0}, {18, 10}] + 10455244800*betasv[{0}, {18}]*zeta[9] + 
   (115007692800*betasv[{1}, {18}]*zeta[9])/y + 
   (137225088000*betasv[{2}, {18}]*zeta[9])/y^2 - 
   (68612544000*betasv[{3}, {18}]*zeta[9])/y^3 - 
   (60035976000*betasv[{4}, {18}]*zeta[9])/y^4 + 
   (2572970400*betasv[{5}, {18}]*zeta[9])/y^5 + 
   (2823120300*betasv[{6}, {18}]*zeta[9])/y^6 + 
   (171020850*betasv[{7}, {18}]*zeta[9])/y^7 + 
   (11486475*betasv[{8}, {18}]*zeta[9])/(8*y^8) - (715*zeta[17])/(1536*y^7) - 
   (164189025*betasv[{0}, {10}]*zeta[17])/(4*y^8) + 
   (115540425*betasv[{1}, {10}]*zeta[17])/(4*y^9) + 
   (212837625*betasv[{2}, {10}]*zeta[17])/(32*y^10) - 
   (127702575*betasv[{3}, {10}]*zeta[17])/(64*y^11) - 
   (212837625*betasv[{4}, {10}]*zeta[17])/(1024*y^12), 
 pinablaBarFm[5, 9, 9, 5]/y^10 -> 63986098176000*betasv[{0, 7}, {10, 18}] + 
   769338733363200*betasv[{1, 6}, {10, 18}] + 
   1391133052108800*betasv[{2, 5}, {10, 18}] - 
   869458157568000*betasv[{3, 4}, {10, 18}] - 
   474249904128000*betasv[{3, 4}, {18, 10}] - 
   1501791363072000*betasv[{4, 3}, {10, 18}] - 
   1896999616512000*betasv[{4, 3}, {18, 10}] + 
   569099884953600*betasv[{5, 2}, {18, 10}] + 
   137005527859200*betasv[{6, 1}, {10, 18}] + 
   2276399539814400*betasv[{6, 1}, {18, 10}] + 
   9786109132800*betasv[{7, 0}, {10, 18}] - 474249904128000*
    betasv[{7, 0}, {18, 10}] - (ee[9]*pinablaBarE[5, 5])/(2*y^10) - 
   (43867*zeta[9])/122165820 - (543672729600*betasv[{0}, {18}]*zeta[9])/y - 
   (1902854553600*betasv[{1}, {18}]*zeta[9])/y^2 + 
   (1303638336000*betasv[{3}, {18}]*zeta[9])/y^4 + 
   (188684496000*betasv[{4}, {18}]*zeta[9])/y^5 - 
   (75473798400*betasv[{5}, {18}]*zeta[9])/y^6 - 
   (10434824400*betasv[{6}, {18}]*zeta[9])/y^7 - 
   (216966750*betasv[{7}, {18}]*zeta[9])/y^8 + (9295*zeta[17])/(3072*y^8) + 
   (212837625*betasv[{0}, {10}]*zeta[17])/y^9 - 
   (255405150*betasv[{1}, {10}]*zeta[17])/y^10 - 
   (127702575*betasv[{2}, {10}]*zeta[17])/(8*y^11) + 
   (212837625*betasv[{3}, {10}]*zeta[17])/(16*y^12) + 
   (212837625*betasv[{4}, {10}]*zeta[17])/(256*y^13), 
 pinablaBarFm[5, 9, 9, 6]/y^12 -> 
  -4868965682380800*betasv[{0, 6}, {10, 18}] - 
   29593194017587200*betasv[{1, 5}, {10, 18}] - 
   17389163151360000*betasv[{2, 4}, {10, 18}] + 
   5690998849536000*betasv[{2, 4}, {18, 10}] + 
   37939992330240000*betasv[{3, 3}, {10, 18}] + 
   37939992330240000*betasv[{3, 3}, {18, 10}] + 
   18021496356864000*betasv[{4, 2}, {10, 18}] + 
   11381997699072000*betasv[{4, 2}, {18, 10}] - 
   3288132668620800*betasv[{5, 1}, {10, 18}] - 
   59186388035174400*betasv[{5, 1}, {18, 10}] - 
   822033167155200*betasv[{6, 0}, {10, 18}] + 
   4173399156326400*betasv[{6, 0}, {18, 10}] - (ee[9]*pinablaBarE[5, 6])/
    (2*y^12) - (103*pinablaBarE[5, 5]*pinablaBarE[9, 1])/(36*y^12) + 
   (43867*zeta[9])/(2908710*y) + (11417127321600*betasv[{0}, {18}]*zeta[9])/
    y^2 + (11417127321600*betasv[{1}, {18}]*zeta[9])/y^3 - 
   (15643660032000*betasv[{2}, {18}]*zeta[9])/y^4 - 
   (8233505280000*betasv[{3}, {18}]*zeta[9])/y^5 + 
   (943422480000*betasv[{4}, {18}]*zeta[9])/y^6 + 
   (401383382400*betasv[{5}, {18}]*zeta[9])/y^7 + 
   (16509893400*betasv[{6}, {18}]*zeta[9])/y^8 - 
   (65065*zeta[17])/(4608*y^9) - (468242775*betasv[{0}, {10}]*zeta[17])/
    y^10 + (1660133475*betasv[{1}, {10}]*zeta[17])/y^11 - 
   (638512875*betasv[{2}, {10}]*zeta[17])/(8*y^12) - 
   (1064188125*betasv[{3}, {10}]*zeta[17])/(16*y^13) - 
   (638512875*betasv[{4}, {10}]*zeta[17])/(256*y^14), 
 pinablaBarFm[5, 9, 9, 7]/y^14 -> 
  235227952447488000*betasv[{0, 5}, {10, 18}] + 
   730977185562624000*betasv[{1, 4}, {10, 18}] - 
   45527990796288000*betasv[{1, 4}, {18, 10}] - 
   177053297541120000*betasv[{2, 3}, {10, 18}] - 
   546335889555456000*betasv[{2, 3}, {18, 10}] - 
   743623849672704000*betasv[{3, 2}, {10, 18}] - 
   637391871148032000*betasv[{3, 2}, {18, 10}] - 
   78409317482496000*betasv[{4, 1}, {10, 18}] + 
   1092671779110912000*betasv[{4, 1}, {18, 10}] + 
   32881326686208000*betasv[{5, 0}, {10, 18}] + 
   136583972388864000*betasv[{5, 0}, {18, 10}] - (ee[9]*pinablaBarE[5, 7])/
    (2*y^14) - (121*pinablaBarE[5, 6]*pinablaBarE[9, 1])/(36*y^14) - 
   (167*pinablaBarE[5, 5]*pinablaBarE[9, 2])/(18*y^14) - 
   (43867*zeta[9])/(193914*y^2) - (114171273216000*betasv[{0}, {18}]*zeta[9])/
    y^3 + (68063643648000*betasv[{1}, {18}]*zeta[9])/y^4 + 
   (161376703488000*betasv[{2}, {18}]*zeta[9])/y^5 + 
   (9605756160000*betasv[{3}, {18}]*zeta[9])/y^6 - 
   (9914512608000*betasv[{4}, {18}]*zeta[9])/y^7 - 
   (797620824000*betasv[{5}, {18}]*zeta[9])/y^8 + 
   (65065*zeta[17])/(1536*y^10) - (3831077250*betasv[{0}, {10}]*zeta[17])/
    y^11 - (7662154500*betasv[{1}, {10}]*zeta[17])/y^12 + 
   (4469590125*betasv[{2}, {10}]*zeta[17])/(4*y^13) + 
   (1915538625*betasv[{3}, {10}]*zeta[17])/(8*y^14) + 
   (638512875*betasv[{4}, {10}]*zeta[17])/(128*y^15), 
 pinablaBarFm[5, 9, 9, 8]/y^16 -> 
  -7628467791200256000*betasv[{0, 4}, {10, 18}] + 
   182111963185152000*betasv[{0, 4}, {18, 10}] - 
   10279208588673024000*betasv[{1, 3}, {10, 18}] + 
   5099134969184256000*betasv[{1, 3}, {18, 10}] + 
   11048125766565888000*betasv[{2, 2}, {10, 18}] + 
   14204733128441856000*betasv[{2, 2}, {18, 10}] + 
   7203539877101568000*betasv[{3, 1}, {10, 18}] - 
   12383613496590336000*betasv[{3, 1}, {18, 10}] - 
   343989263794176000*betasv[{4, 0}, {10, 18}] - 
   7102366564220928000*betasv[{4, 0}, {18, 10}] - 
   (ee[9]*pinablaBarE[5, 8])/(2*y^16) - 
   (139*pinablaBarE[5, 7]*pinablaBarE[9, 1])/(36*y^16) - 
   (455*pinablaBarE[5, 6]*pinablaBarE[9, 2])/(36*y^16) - 
   (799*pinablaBarE[5, 5]*pinablaBarE[9, 3])/(36*y^16) + 
   (350936*zeta[9])/(290871*y^3) + (298601791488000*betasv[{0}, {18}]*
     zeta[9])/y^4 - (1563268202496000*betasv[{1}, {18}]*zeta[9])/y^5 - 
   (599399184384000*betasv[{2}, {18}]*zeta[9])/y^6 + 
   (139420689408000*betasv[{3}, {18}]*zeta[9])/y^7 + 
   (25866929088000*betasv[{4}, {18}]*zeta[9])/y^8 - 
   (5915*zeta[17])/(96*y^11) + (49804004250*betasv[{0}, {10}]*zeta[17])/
    y^12 + (21709437750*betasv[{1}, {10}]*zeta[17])/y^13 - 
   (24902002125*betasv[{2}, {10}]*zeta[17])/(4*y^14) - 
   (4469590125*betasv[{3}, {10}]*zeta[17])/(8*y^15) - 
   (638512875*betasv[{4}, {10}]*zeta[17])/(128*y^16), 
 pinablaBarFm[5, 9, 11, 0] -> -68918850*betasv[{4, 8}, {10, 18}] - 
   27567540*betasv[{5, 7}, {10, 18}] + 64324260*betasv[{6, 6}, {10, 18}] + 
   29238300*betasv[{7, 5}, {10, 18}] + 2923830*betasv[{8, 4}, {10, 18}] + 
   68918850*betasv[{8, 4}, {18, 10}] + 27567540*betasv[{9, 3}, {18, 10}] - 
   64324260*betasv[{10, 2}, {18, 10}] - 29238300*betasv[{11, 1}, {18, 10}] - 
   2923830*betasv[{12, 0}, {18, 10}] - 649740*betasv[{4}, {18}]*zeta[9] - 
   (1624350*betasv[{5}, {18}]*zeta[9])/y - 
   (1786785*betasv[{6}, {18}]*zeta[9])/(2*y^2) + 
   (765765*betasv[{7}, {18}]*zeta[9])/(8*y^3) + 
   (3828825*betasv[{8}, {18}]*zeta[9])/(64*y^4) + 
   (13*zeta[17])/(2838528*y^3) + (85995*betasv[{0}, {10}]*zeta[17])/
    (64*y^4) + (429975*betasv[{1}, {10}]*zeta[17])/(128*y^5) + 
   (945945*betasv[{2}, {10}]*zeta[17])/(512*y^6) - 
   (405405*betasv[{3}, {10}]*zeta[17])/(2048*y^7) - 
   (2027025*betasv[{4}, {10}]*zeta[17])/(16384*y^8), 
 pinablaBarFm[5, 9, 11, 1]/y^2 -> 1102701600*betasv[{3, 8}, {10, 18}] + 
   2756754000*betasv[{4, 7}, {10, 18}] - 771891120*betasv[{5, 6}, {10, 18}] - 
   2362454640*betasv[{6, 5}, {10, 18}] - 678328560*betasv[{7, 4}, {10, 18}] - 
   2205403200*betasv[{7, 4}, {18, 10}] - 46781280*betasv[{8, 3}, {10, 18}] - 
   2095133040*betasv[{8, 3}, {18, 10}] + 
   2242159920*betasv[{9, 2}, {18, 10}] + 
   1801079280*betasv[{10, 1}, {18, 10}] + 
   257297040*betasv[{11, 0}, {18, 10}] + 10395840*betasv[{3}, {18}]*zeta[9] + 
   (37684920*betasv[{4}, {18}]*zeta[9])/y + 
   (32811870*betasv[{5}, {18}]*zeta[9])/y^2 + 
   (5360355*betasv[{6}, {18}]*zeta[9])/(2*y^3) - 
   (19144125*betasv[{7}, {18}]*zeta[9])/(8*y^4) - 
   (3828825*betasv[{8}, {18}]*zeta[9])/(16*y^5) - 
   (65*zeta[17])/(516096*y^4) - (945945*betasv[{0}, {10}]*zeta[17])/
    (32*y^5) - (6621615*betasv[{1}, {10}]*zeta[17])/(128*y^6) - 
   (8243235*betasv[{2}, {10}]*zeta[17])/(512*y^7) + 
   (7702695*betasv[{3}, {10}]*zeta[17])/(2048*y^8) + 
   (2027025*betasv[{4}, {10}]*zeta[17])/(2048*y^9), 
 pinablaBarFm[5, 9, 11, 2]/y^4 -> -13232419200*betasv[{2, 8}, {10, 18}] - 
   79394515200*betasv[{3, 7}, {10, 18}] - 
   61751289600*betasv[{4, 6}, {10, 18}] + 
   75224298240*betasv[{5, 5}, {10, 18}] + 
   66242292480*betasv[{6, 4}, {10, 18}] + 
   61751289600*betasv[{6, 4}, {18, 10}] + 
   12350257920*betasv[{7, 3}, {10, 18}] + 
   102330708480*betasv[{7, 3}, {18, 10}] + 
   561375360*betasv[{8, 2}, {10, 18}] - 
   55576160640*betasv[{8, 2}, {18, 10}] - 
   89980450560*betasv[{9, 1}, {18, 10}] - 
   18525386880*betasv[{10, 0}, {18, 10}] - 124750080*betasv[{2}, {18}]*
    zeta[9] - (686125440*betasv[{3}, {18}]*zeta[9])/y - 
   (920031840*betasv[{4}, {18}]*zeta[9])/y^2 - 
   (261195480*betasv[{5}, {18}]*zeta[9])/y^3 + 
   (53603550*betasv[{6}, {18}]*zeta[9])/y^4 + 
   (34459425*betasv[{7}, {18}]*zeta[9])/(2*y^5) + 
   (11486475*betasv[{8}, {18}]*zeta[9])/(16*y^6) + 
   (39*zeta[17])/(14336*y^5) + (8513505*betasv[{0}, {10}]*zeta[17])/
    (16*y^6) + (20675655*betasv[{1}, {10}]*zeta[17])/(32*y^7) + 
   (25540515*betasv[{2}, {10}]*zeta[17])/(256*y^8) - 
   (11756745*betasv[{3}, {10}]*zeta[17])/(256*y^9) - 
   (14189175*betasv[{4}, {10}]*zeta[17])/(2048*y^10), 
 pinablaBarFm[5, 9, 11, 3]/y^6 -> 105859353600*betasv[{1, 8}, {10, 18}] + 
   1376171596800*betasv[{2, 7}, {10, 18}] + 
   3211067059200*betasv[{3, 6}, {10, 18}] - 
   22455014400*betasv[{4, 5}, {10, 18}] - 
   3094300984320*betasv[{5, 4}, {10, 18}] - 
   1482030950400*betasv[{5, 4}, {18, 10}] - 
   1405683901440*betasv[{6, 3}, {10, 18}] - 
   3853280471040*betasv[{6, 3}, {18, 10}] - 
   166167106560*betasv[{7, 2}, {10, 18}] + 
   550468638720*betasv[{7, 2}, {18, 10}] - 
   4491002880*betasv[{8, 1}, {10, 18}] + 3683905505280*
    betasv[{8, 1}, {18, 10}] + 1100937277440*betasv[{9, 0}, {18, 10}] + 
   998000640*betasv[{1}, {18}]*zeta[9] + 
   (9231505920*betasv[{2}, {18}]*zeta[9])/y + 
   (19523387520*betasv[{3}, {18}]*zeta[9])/y^2 + 
   (10744100640*betasv[{4}, {18}]*zeta[9])/y^3 + 
   (19492200*betasv[{5}, {18}]*zeta[9])/y^4 - 
   (696846150*betasv[{6}, {18}]*zeta[9])/y^5 - 
   (149324175*betasv[{7}, {18}]*zeta[9])/(2*y^6) - 
   (11486475*betasv[{8}, {18}]*zeta[9])/(8*y^7) - (169*zeta[17])/(3584*y^6) - 
   (15810795*betasv[{0}, {10}]*zeta[17])/(2*y^7) - 
   (105810705*betasv[{1}, {10}]*zeta[17])/(16*y^8) - 
   (15810795*betasv[{2}, {10}]*zeta[17])/(64*y^9) + 
   (110675565*betasv[{3}, {10}]*zeta[17])/(256*y^10) + 
   (42567525*betasv[{4}, {10}]*zeta[17])/(1024*y^11), 
 pinablaBarFm[5, 9, 11, 4]/y^8 -> -423437414400*betasv[{0, 8}, {10, 18}] - 
   14396872089600*betasv[{1, 7}, {10, 18}] - 
   77065609420800*betasv[{2, 6}, {10, 18}] - 
   76706329190400*betasv[{3, 5}, {10, 18}] + 
   62335119974400*betasv[{4, 4}, {10, 18}] + 
   29640619008000*betasv[{4, 4}, {18, 10}] + 
   83245229383680*betasv[{5, 3}, {10, 18}] + 
   116191226511360*betasv[{5, 3}, {18, 10}] + 
   21520885800960*betasv[{6, 2}, {10, 18}] + 
   30826243768320*betasv[{6, 2}, {18, 10}] + 
   1473048944640*betasv[{7, 1}, {10, 18}] - 122288725278720*
    betasv[{7, 1}, {18, 10}] + 17964011520*betasv[{8, 0}, {10, 18}] - 
   54369364008960*betasv[{8, 0}, {18, 10}] - 3992002560*betasv[{0}, {18}]*
    zeta[9] - (81836052480*betasv[{1}, {18}]*zeta[9])/y - 
   (298901191680*betasv[{2}, {18}]*zeta[9])/y^2 - 
   (289045935360*betasv[{3}, {18}]*zeta[9])/y^3 - 
   (54110347200*betasv[{4}, {18}]*zeta[9])/y^4 + 
   (16646338800*betasv[{5}, {18}]*zeta[9])/y^5 + 
   (4181076900*betasv[{6}, {18}]*zeta[9])/y^6 + 
   (195270075*betasv[{7}, {18}]*zeta[9])/y^7 + 
   (11486475*betasv[{8}, {18}]*zeta[9])/(8*y^8) + (169*zeta[17])/(256*y^7) + 
   (390405015*betasv[{0}, {10}]*zeta[17])/(4*y^8) + 
   (439053615*betasv[{1}, {10}]*zeta[17])/(8*y^9) - 
   (110675565*betasv[{2}, {10}]*zeta[17])/(32*y^10) - 
   (417161745*betasv[{3}, {10}]*zeta[17])/(128*y^11) - 
   (212837625*betasv[{4}, {10}]*zeta[17])/(1024*y^12), 
 pinablaBarFm[5, 9, 11, 5]/y^10 -> 71137485619200*betasv[{0, 7}, {10, 18}] + 
   1019637293875200*betasv[{1, 6}, {10, 18}] + 
   2770050576384000*betasv[{2, 5}, {10, 18}] + 
   536764664217600*betasv[{3, 4}, {10, 18}] - 
   474249904128000*betasv[{3, 4}, {18, 10}] - 
   2662266507264000*betasv[{4, 3}, {10, 18}] - 
   2798074434355200*betasv[{4, 3}, {18, 10}] - 
   1515444011827200*betasv[{5, 2}, {10, 18}] - 
   2134124568576000*betasv[{5, 2}, {18, 10}] - 
   213412456857600*betasv[{6, 1}, {10, 18}] + 
   3177474357657600*betasv[{6, 1}, {18, 10}] - 
   6467044147200*betasv[{7, 0}, {10, 18}] + 2228974549401600*
    betasv[{7, 0}, {18, 10}] - (ee[9]*pinablaBarE[5, 5])/(2*y^10) + 
   (43867*zeta[9])/319958100 + (359280230400*betasv[{0}, {18}]*zeta[9])/y + 
   (2964061900800*betasv[{1}, {18}]*zeta[9])/y^2 + 
   (5261958374400*betasv[{2}, {18}]*zeta[9])/y^3 + 
   (2310995232000*betasv[{3}, {18}]*zeta[9])/y^4 - 
   (116485387200*betasv[{4}, {18}]*zeta[9])/y^5 - 
   (150284862000*betasv[{5}, {18}]*zeta[9])/y^6 - 
   (13829715900*betasv[{6}, {18}]*zeta[9])/y^7 - 
   (241215975*betasv[{7}, {18}]*zeta[9])/y^8 - (7605*zeta[17])/(1024*y^8) - 
   (2000673675*betasv[{0}, {10}]*zeta[17])/(2*y^9) - 
   (2852024175*betasv[{1}, {10}]*zeta[17])/(8*y^10) + 
   (1915538625*betasv[{2}, {10}]*zeta[17])/(32*y^11) + 
   (2511483975*betasv[{3}, {10}]*zeta[17])/(128*y^12) + 
   (212837625*betasv[{4}, {10}]*zeta[17])/(256*y^13), 
 pinablaBarFm[5, 9, 11, 6]/y^12 -> 
  -6070398772838400*betasv[{0, 6}, {10, 18}] - 
   46631699664076800*betasv[{1, 5}, {10, 18}] - 
   61842187498291200*betasv[{2, 4}, {10, 18}] + 
   5690998849536000*betasv[{2, 4}, {18, 10}] + 
   34008029488742400*betasv[{3, 3}, {10, 18}] + 
   52357189415731200*betasv[{3, 3}, {18, 10}] + 
   62256078323712000*betasv[{4, 2}, {10, 18}] + 
   76259384583782400*betasv[{4, 2}, {18, 10}] + 
   17245451059200000*betasv[{5, 1}, {10, 18}] - 
   59186388035174400*betasv[{5, 1}, {18, 10}] + 
   1034727063552000*betasv[{6, 0}, {10, 18}] - 
   75121184813875200*betasv[{6, 0}, {18, 10}] - (ee[9]*pinablaBarE[5, 6])/
    (2*y^12) - (25*pinablaBarE[5, 5]*pinablaBarE[9, 1])/(8*y^12) - 
   (175468*zeta[9])/(15997905*y) - (14371209216000*betasv[{0}, {18}]*zeta[9])/
    y^2 - (59880038400000*betasv[{1}, {18}]*zeta[9])/y^3 - 
   (54041734656000*betasv[{2}, {18}]*zeta[9])/y^4 - 
   (7380214732800*betasv[{3}, {18}]*zeta[9])/y^5 + 
   (3355153401600*betasv[{4}, {18}]*zeta[9])/y^6 + 
   (632482905600*betasv[{5}, {18}]*zeta[9])/y^7 + 
   (20583763200*betasv[{6}, {18}]*zeta[9])/y^8 + (4225*zeta[17])/(64*y^9) + 
   (8428369950*betasv[{0}, {10}]*zeta[17])/y^10 + 
   (1660133475*betasv[{1}, {10}]*zeta[17])/y^11 - 
   (8556072525*betasv[{2}, {10}]*zeta[17])/(16*y^12) - 
   (2937159225*betasv[{3}, {10}]*zeta[17])/(32*y^13) - 
   (638512875*betasv[{4}, {10}]*zeta[17])/(256*y^14), 
 pinablaBarFm[5, 9, 11, 7]/y^14 -> 
  332216369204428800*betasv[{0, 5}, {10, 18}] + 
   1427371493267865600*betasv[{1, 4}, {10, 18}] - 
   45527990796288000*betasv[{1, 4}, {18, 10}] + 
   581378646107750400*betasv[{2, 3}, {10, 18}] - 
   719342254581350400*betasv[{2, 3}, {18, 10}] - 
   1404193607044300800*betasv[{3, 2}, {10, 18}] - 
   1848436426329292800*betasv[{3, 2}, {18, 10}] - 
   842957647773696000*betasv[{4, 1}, {10, 18}] + 
   573652684033228800*betasv[{4, 1}, {18, 10}] - 
   93815253762048000*betasv[{5, 0}, {10, 18}] + 
   2039653987673702400*betasv[{5, 0}, {18, 10}] - 
   (ee[9]*pinablaBarE[5, 7])/(2*y^14) - 
   (29*pinablaBarE[5, 6]*pinablaBarE[9, 1])/(8*y^14) - 
   (89*pinablaBarE[5, 5]*pinablaBarE[9, 2])/(8*y^14) + 
   (5965912*zeta[9])/(15997905*y^2) + 
   (325747408896000*betasv[{0}, {18}]*zeta[9])/y^3 + 
   (731734069248000*betasv[{1}, {18}]*zeta[9])/y^4 + 
   (304729515417600*betasv[{2}, {18}]*zeta[9])/y^5 - 
   (31541810227200*betasv[{3}, {18}]*zeta[9])/y^6 - 
   (19359964915200*betasv[{4}, {18}]*zeta[9])/y^7 - 
   (1126493222400*betasv[{5}, {18}]*zeta[9])/y^8 - 
   (14365*zeta[17])/(32*y^10) - (57210753600*betasv[{0}, {10}]*zeta[17])/
    y^11 - (8045262225*betasv[{1}, {10}]*zeta[17])/(2*y^12) + 
   (25923622725*betasv[{2}, {10}]*zeta[17])/(8*y^13) + 
   (10088503425*betasv[{3}, {10}]*zeta[17])/(32*y^14) + 
   (638512875*betasv[{4}, {10}]*zeta[17])/(128*y^15), 
 pinablaBarFm[5, 9, 11, 8]/y^16 -> 
  -12353813357160038400*betasv[{0, 4}, {10, 18}] + 
   182111963185152000*betasv[{0, 4}, {18, 10}] - 
   27488973061147852800*betasv[{1, 3}, {10, 18}] + 
   6483185889391411200*betasv[{1, 3}, {18, 10}] + 
   9873779531238604800*betasv[{2, 2}, {10, 18}] + 
   30813344170927718400*betasv[{2, 2}, {18, 10}] + 
   24720871220733542400*betasv[{3, 1}, {10, 18}] + 
   5609048466102681600*betasv[{3, 1}, {18, 10}] + 
   5248135666335744000*betasv[{4, 0}, {10, 18}] - 
   43087690489606963200*betasv[{4, 0}, {18, 10}] - 
   (ee[9]*pinablaBarE[5, 8])/(2*y^16) - 
   (33*pinablaBarE[5, 7]*pinablaBarE[9, 1])/(8*y^16) - 
   (59*pinablaBarE[5, 6]*pinablaBarE[9, 2])/(4*y^16) - 
   (7753*pinablaBarE[5, 5]*pinablaBarE[9, 3])/(264*y^16) - 
   (11931824*zeta[9])/(1777545*y^3) - 
   (4555673321472000*betasv[{0}, {18}]*zeta[9])/y^4 - 
   (5364772400332800*betasv[{1}, {18}]*zeta[9])/y^5 - 
   (535686823526400*betasv[{2}, {18}]*zeta[9])/y^6 + 
   (372843059097600*betasv[{3}, {18}]*zeta[9])/y^7 + 
   (41889829363200*betasv[{4}, {18}]*zeta[9])/y^8 + 
   (387855*zeta[17])/(176*y^11) + (302144292450*betasv[{0}, {10}]*zeta[17])/
    y^12 - (9833098275*betasv[{1}, {10}]*zeta[17])/y^13 - 
   (54018189225*betasv[{2}, {10}]*zeta[17])/(4*y^14) - 
   (11365529175*betasv[{3}, {10}]*zeta[17])/(16*y^15) - 
   (638512875*betasv[{4}, {10}]*zeta[17])/(128*y^16), 
 pinablaBarFm[5, 9, 11, 9]/y^18 -> 
  307616905959152025600*betasv[{0, 3}, {10, 18}] - 
   28846534968528076800*betasv[{0, 3}, {18, 10}] + 
   250877440483865395200*betasv[{1, 2}, {10, 18}] - 
   324304984040118681600*betasv[{1, 2}, {18, 10}] - 
   375640690898711347200*betasv[{2, 1}, {10, 18}] - 
   313815334960653926400*betasv[{2, 1}, {18, 10}] - 
   182853655544306073600*betasv[{3, 0}, {10, 18}] + 
   666966853969300684800*betasv[{3, 0}, {18, 10}] - 
   (ee[9]*pinablaBarE[5, 9])/(2*y^18) - 
   (37*pinablaBarE[5, 8]*pinablaBarE[9, 1])/(8*y^18) - 
   (151*pinablaBarE[5, 7]*pinablaBarE[9, 2])/(8*y^18) - 
   (11647*pinablaBarE[5, 6]*pinablaBarE[9, 3])/(264*y^18) - 
   (83537*pinablaBarE[5, 5]*pinablaBarE[9, 4])/(1320*y^18) + 
   (ee[5]*pinablaBarE[9, 9])/(2*y^18) + (5965912*zeta[9])/(93555*y^4) + 
   (39681782887219200*betasv[{0}, {18}]*zeta[9])/y^5 + 
   (20379811789209600*betasv[{1}, {18}]*zeta[9])/y^6 - 
   (3402743062118400*betasv[{2}, {18}]*zeta[9])/y^7 - 
   (1043080328908800*betasv[{3}, {18}]*zeta[9])/y^8 - 
   (2456415*zeta[17])/(352*y^12) - (1169244776700*betasv[{0}, {10}]*zeta[17])/
    y^13 + (137535673275*betasv[{1}, {10}]*zeta[17])/y^14 + 
   (142132965975*betasv[{2}, {10}]*zeta[17])/(4*y^15) + 
   (12642554925*betasv[{3}, {10}]*zeta[17])/(16*y^16), 
 pinablaBarFm[5, 9, 11, 10]/y^20 -> 
  -4694912633445285888000*betasv[{0, 2}, {10, 18}] + 
   1643378355782811648000*betasv[{0, 2}, {18, 10}] + 
   998106003318767616000*betasv[{1, 1}, {10, 18}] + 
   5104962552006180864000*betasv[{1, 1}, {18, 10}] + 
   3696806630126518272000*betasv[{2, 0}, {10, 18}] - 
   6748340907788992512000*betasv[{2, 0}, {18, 10}] - 
   (ee[9]*pinablaBarE[5, 10])/(2*y^20) - 
   (41*pinablaBarE[5, 9]*pinablaBarE[9, 1])/(8*y^20) - 
   (47*pinablaBarE[5, 8]*pinablaBarE[9, 2])/(2*y^20) - 
   (8315*pinablaBarE[5, 7]*pinablaBarE[9, 3])/(132*y^20) - 
   (35443*pinablaBarE[5, 6]*pinablaBarE[9, 4])/(330*y^20) - 
   (30643*pinablaBarE[5, 5]*pinablaBarE[9, 5])/(264*y^20) + 
   (109*pinablaBarE[5, 1]*pinablaBarE[9, 9])/(20*y^20) + 
   (ee[5]*pinablaBarE[9, 10])/(2*y^20) - (23863648*zeta[9])/(93555*y^5) - 
   (200564595818496000*betasv[{0}, {18}]*zeta[9])/y^6 - 
   (13537679081472000*betasv[{1}, {18}]*zeta[9])/y^7 + 
   (15919707009024000*betasv[{2}, {18}]*zeta[9])/y^8 + 
   (944775*zeta[17])/(88*y^13) + (2957591637000*betasv[{0}, {10}]*zeta[17])/
    y^14 - (559337278500*betasv[{1}, {10}]*zeta[17])/y^15 - 
   (90030315375*betasv[{2}, {10}]*zeta[17])/(2*y^16), 
 pinablaBarFm[5, 9, 13, 0] -> -68918850*betasv[{4, 8}, {10, 18}] - 
   98017920*betasv[{5, 7}, {10, 18}] - 34306272*betasv[{6, 6}, {10, 18}] - 
   5346432*betasv[{7, 5}, {10, 18}] - 278460*betasv[{8, 4}, {10, 18}] + 
   68918850*betasv[{8, 4}, {18, 10}] + 98017920*betasv[{9, 3}, {18, 10}] + 
   34306272*betasv[{10, 2}, {18, 10}] + 5346432*betasv[{11, 1}, {18, 10}] + 
   278460*betasv[{12, 0}, {18, 10}] + 61880*betasv[{4}, {18}]*zeta[9] + 
   (297024*betasv[{5}, {18}]*zeta[9])/y + (476476*betasv[{6}, {18}]*zeta[9])/
    y^2 + (340340*betasv[{7}, {18}]*zeta[9])/y^3 + 
   (3828825*betasv[{8}, {18}]*zeta[9])/(64*y^4) - 
   (13*zeta[17])/(43794432*y^3) - (4095*betasv[{0}, {10}]*zeta[17])/
    (32*y^4) - (2457*betasv[{1}, {10}]*zeta[17])/(4*y^5) - 
   (63063*betasv[{2}, {10}]*zeta[17])/(64*y^6) - 
   (45045*betasv[{3}, {10}]*zeta[17])/(64*y^7) - 
   (2027025*betasv[{4}, {10}]*zeta[17])/(16384*y^8), 
 pinablaBarFm[5, 9, 13, 1]/y^2 -> 1102701600*betasv[{3, 8}, {10, 18}] + 
   4165761600*betasv[{4, 7}, {10, 18}] + 
   3567852288*betasv[{5, 6}, {10, 18}] + 973050624*betasv[{6, 5}, {10, 18}] + 
   115839360*betasv[{7, 4}, {10, 18}] - 2205403200*betasv[{7, 4}, {18, 10}] + 
   4455360*betasv[{8, 3}, {10, 18}] - 4631346720*betasv[{8, 3}, {18, 10}] - 
   2548465920*betasv[{9, 2}, {18, 10}] - 
   509693184*betasv[{10, 1}, {18, 10}] - 34751808*betasv[{11, 0}, {18, 10}] - 
   990080*betasv[{3}, {18}]*zeta[9] - (6435520*betasv[{4}, {18}]*zeta[9])/y - 
   (13514592*betasv[{5}, {18}]*zeta[9])/y^2 - 
   (12388376*betasv[{6}, {18}]*zeta[9])/y^3 - 
   (7232225*betasv[{7}, {18}]*zeta[9])/(2*y^4) - 
   (3828825*betasv[{8}, {18}]*zeta[9])/(16*y^5) + 
   (169*zeta[17])/(14598144*y^4) + (31941*betasv[{0}, {10}]*zeta[17])/
    (8*y^5) + (117117*betasv[{1}, {10}]*zeta[17])/(8*y^6) + 
   (585585*betasv[{2}, {10}]*zeta[17])/(32*y^7) + 
   (8513505*betasv[{3}, {10}]*zeta[17])/(1024*y^8) + 
   (2027025*betasv[{4}, {10}]*zeta[17])/(2048*y^9), 
 pinablaBarFm[5, 9, 13, 2]/y^4 -> -13232419200*betasv[{2, 8}, {10, 18}] - 
   101938636800*betasv[{3, 7}, {10, 18}] - 
   187998370560*betasv[{4, 6}, {10, 18}] - 
   108981669888*betasv[{5, 5}, {10, 18}] - 
   22704514560*betasv[{6, 4}, {10, 18}] + 
   61751289600*betasv[{6, 4}, {18, 10}] - 
   1996001280*betasv[{7, 3}, {10, 18}] + 
   183489546240*betasv[{7, 3}, {18, 10}] - 
   53464320*betasv[{8, 2}, {10, 18}] + 147320933760*
    betasv[{8, 2}, {18, 10}] + 40775454720*betasv[{9, 1}, {18, 10}] + 
   3567852288*betasv[{10, 0}, {18, 10}] + 11880960*betasv[{2}, {18}]*
    zeta[9] + (110888960*betasv[{3}, {18}]*zeta[9])/y + 
   (315340480*betasv[{4}, {18}]*zeta[9])/y^2 + 
   (378408576*betasv[{5}, {18}]*zeta[9])/y^3 + 
   (163193030*betasv[{6}, {18}]*zeta[9])/y^4 + 
   (22122100*betasv[{7}, {18}]*zeta[9])/y^5 + 
   (11486475*betasv[{8}, {18}]*zeta[9])/(16*y^6) - 
   (1183*zeta[17])/(3317760*y^5) - (819819*betasv[{0}, {10}]*zeta[17])/
    (8*y^6) - (585585*betasv[{1}, {10}]*zeta[17])/(2*y^7) - 
   (67702635*betasv[{2}, {10}]*zeta[17])/(256*y^8) - 
   (5270265*betasv[{3}, {10}]*zeta[17])/(64*y^9) - 
   (14189175*betasv[{4}, {10}]*zeta[17])/(2048*y^10), 
 pinablaBarFm[5, 9, 13, 3]/y^6 -> 105859353600*betasv[{1, 8}, {10, 18}] + 
   1646701056000*betasv[{2, 7}, {10, 18}] + 
   5862255759360*betasv[{3, 6}, {10, 18}] + 
   6691594291200*betasv[{4, 5}, {10, 18}] + 
   2724541747200*betasv[{5, 4}, {10, 18}] - 
   1482030950400*betasv[{5, 4}, {18, 10}] + 
   419160268800*betasv[{6, 3}, {10, 18}] - 
   6125727928320*betasv[{6, 3}, {18, 10}] + 
   25662873600*betasv[{7, 2}, {10, 18}] - 
   6916144435200*betasv[{7, 2}, {18, 10}] + 
   427714560*betasv[{8, 1}, {10, 18}] - 2646483840000*
    betasv[{8, 1}, {18, 10}] - 305815910400*betasv[{9, 0}, {18, 10}] - 
   95047680*betasv[{1}, {18}]*zeta[9] - 
   (1425715200*betasv[{2}, {18}]*zeta[9])/y - 
   (5821670400*betasv[{3}, {18}]*zeta[9])/y^2 - 
   (9460214400*betasv[{4}, {18}]*zeta[9])/y^3 - 
   (5808675600*betasv[{5}, {18}]*zeta[9])/y^4 - 
   (1272190920*betasv[{6}, {18}]*zeta[9])/y^5 - 
   (89339250*betasv[{7}, {18}]*zeta[9])/y^6 - 
   (11486475*betasv[{8}, {18}]*zeta[9])/(8*y^7) + 
   (5915*zeta[17])/(663552*y^6) + (8783775*betasv[{0}, {10}]*zeta[17])/
    (4*y^7) + (152026875*betasv[{1}, {10}]*zeta[17])/(32*y^8) + 
   (99324225*betasv[{2}, {10}]*zeta[17])/(32*y^9) + 
   (87972885*betasv[{3}, {10}]*zeta[17])/(128*y^10) + 
   (42567525*betasv[{4}, {10}]*zeta[17])/(1024*y^11), 
 pinablaBarFm[5, 9, 13, 4]/y^8 -> -423437414400*betasv[{0, 8}, {10, 18}] - 
   16561107763200*betasv[{1, 7}, {10, 18}] - 
   116454698680320*betasv[{2, 6}, {10, 18}] - 
   247759646883840*betasv[{3, 5}, {10, 18}] - 
   188322720768000*betasv[{4, 4}, {10, 18}] + 
   29640619008000*betasv[{4, 4}, {18, 10}] - 
   53652514406400*betasv[{5, 3}, {10, 18}] + 
   170729965486080*betasv[{5, 3}, {18, 10}] - 
   5748483686400*betasv[{6, 2}, {10, 18}] + 267160779325440*
    betasv[{6, 2}, {18, 10}] - 218989854720*betasv[{7, 1}, {10, 18}] + 
   140016638361600*betasv[{7, 1}, {18, 10}] - 
   1710858240*betasv[{8, 0}, {10, 18}] + 21595308134400*
    betasv[{8, 0}, {18, 10}] + 380190720*betasv[{0}, {18}]*zeta[9] + 
   (12166103040*betasv[{1}, {18}]*zeta[9])/y + 
   (79840051200*betasv[{2}, {18}]*zeta[9])/y^2 + 
   (186293452800*betasv[{3}, {18}]*zeta[9])/y^3 + 
   (163474584000*betasv[{4}, {18}]*zeta[9])/y^4 + 
   (53767284480*betasv[{5}, {18}]*zeta[9])/y^5 + 
   (6318071760*betasv[{6}, {18}]*zeta[9])/y^6 + 
   (224624400*betasv[{7}, {18}]*zeta[9])/y^7 + 
   (11486475*betasv[{8}, {18}]*zeta[9])/(8*y^8) - (845*zeta[17])/(4608*y^7) - 
   (310134825*betasv[{0}, {10}]*zeta[17])/(8*y^8) - 
   (62837775*betasv[{1}, {10}]*zeta[17])/y^9 - 
   (479594115*betasv[{2}, {10}]*zeta[17])/(16*y^10) - 
   (76621545*betasv[{3}, {10}]*zeta[17])/(16*y^11) - 
   (212837625*betasv[{4}, {10}]*zeta[17])/(1024*y^12), 
 pinablaBarFm[5, 9, 13, 5]/y^10 -> 79794428313600*betasv[{0, 7}, {10, 18}] + 
   1395348606812160*betasv[{1, 6}, {10, 18}] + 
   5768028530933760*betasv[{2, 5}, {10, 18}] + 
   7968356469964800*betasv[{3, 4}, {10, 18}] - 
   474249904128000*betasv[{3, 4}, {18, 10}] + 
   4086213820416000*betasv[{4, 3}, {10, 18}] - 
   3888849213849600*betasv[{4, 3}, {18, 10}] + 
   781793781350400*betasv[{5, 2}, {10, 18}] - 
   8460618289643520*betasv[{5, 2}, {18, 10}] + 
   52119585423360*betasv[{6, 1}, {10, 18}] - 6057752108728320*
    betasv[{6, 1}, {18, 10}] + 930706882560*betasv[{7, 0}, {10, 18}] - 
   1251116413747200*betasv[{7, 0}, {18, 10}] - (ee[9]*pinablaBarE[5, 5])/
    (2*y^10) - (43867*zeta[9])/3359560050 - 
   (51705937920*betasv[{0}, {18}]*zeta[9])/y - 
   (723883130880*betasv[{1}, {18}]*zeta[9])/y^2 - 
   (2714561740800*betasv[{2}, {18}]*zeta[9])/y^3 - 
   (3547060608000*betasv[{3}, {18}]*zeta[9])/y^4 - 
   (1729244025600*betasv[{4}, {18}]*zeta[9])/y^5 - 
   (312935575680*betasv[{5}, {18}]*zeta[9])/y^6 - 
   (18925626720*betasv[{6}, {18}]*zeta[9])/y^7 - 
   (270570300*betasv[{7}, {18}]*zeta[9])/y^8 + (14365*zeta[17])/(4608*y^8) + 
   (561485925*betasv[{0}, {10}]*zeta[17])/y^9 + 
   (1359322965*betasv[{1}, {10}]*zeta[17])/(2*y^10) + 
   (1898511615*betasv[{2}, {10}]*zeta[17])/(8*y^11) + 
   (1745268525*betasv[{3}, {10}]*zeta[17])/(64*y^12) + 
   (212837625*betasv[{4}, {10}]*zeta[17])/(256*y^13), 
 pinablaBarFm[5, 9, 13, 6]/y^12 -> 
  -7815638420029440*betasv[{0, 6}, {10, 18}] - 
   79632594810961920*betasv[{1, 5}, {10, 18}] - 
   210980848258252800*betasv[{2, 4}, {10, 18}] + 
   5690998849536000*betasv[{2, 4}, {18, 10}] - 
   192873124646092800*betasv[{3, 3}, {10, 18}] + 
   69809585887641600*betasv[{3, 3}, {18, 10}] - 
   64670441472000000*betasv[{4, 2}, {10, 18}] + 
   215878556359065600*betasv[{4, 2}, {18, 10}] - 
   7505220300963840*betasv[{5, 1}, {10, 18}] + 
   213070996926627840*betasv[{5, 1}, {18, 10}] - 
   234538134405120*betasv[{6, 0}, {10, 18}] + 
   59262268019834880*betasv[{6, 0}, {18, 10}] - (ee[9]*pinablaBarE[5, 6])/
    (2*y^12) - (31*pinablaBarE[5, 5]*pinablaBarE[9, 1])/(9*y^12) + 
   (43867*zeta[9])/(26663175*y) + (3257474088960*betasv[{0}, {18}]*zeta[9])/
    y^2 + (26059792711680*betasv[{1}, {18}]*zeta[9])/y^3 + 
   (56137536000000*betasv[{2}, {18}]*zeta[9])/y^4 + 
   (41856146841600*betasv[{3}, {18}]*zeta[9])/y^5 + 
   (11446443590400*betasv[{4}, {18}]*zeta[9])/y^6 + 
   (1080086192640*betasv[{5}, {18}]*zeta[9])/y^7 + 
   (26501595120*betasv[{6}, {18}]*zeta[9])/y^8 - 
   (100555*zeta[17])/(2304*y^9) - (6649047405*betasv[{0}, {10}]*zeta[17])/
    y^10 - (5976480510*betasv[{1}, {10}]*zeta[17])/y^11 - 
   (24220921725*betasv[{2}, {10}]*zeta[17])/(16*y^12) - 
   (979053075*betasv[{3}, {10}]*zeta[17])/(8*y^13) - 
   (638512875*betasv[{4}, {10}]*zeta[17])/(256*y^14), 
 pinablaBarFm[5, 9, 13, 7]/y^14 -> 
  506105701324554240*betasv[{0, 5}, {10, 18}] + 
   3280498682285260800*betasv[{1, 4}, {10, 18}] - 
   45527990796288000*betasv[{1, 4}, {18, 10}] + 
   5690171067885158400*betasv[{2, 3}, {10, 18}] - 
   928771012244275200*betasv[{2, 3}, {18, 10}] + 
   3349204559305113600*betasv[{3, 2}, {10, 18}] - 
   4291771932396748800*betasv[{3, 2}, {18, 10}] + 
   667467937795276800*betasv[{4, 1}, {10, 18}] - 
   5988448389405081600*betasv[{4, 1}, {18, 10}] + 
   35649796429578240*betasv[{5, 0}, {10, 18}] - 
   2274578420182548480*betasv[{5, 0}, {18, 10}] - 
   (ee[9]*pinablaBarE[5, 7])/(2*y^14) - 
   (71*pinablaBarE[5, 6]*pinablaBarE[9, 1])/(18*y^14) - 
   (1237*pinablaBarE[5, 5]*pinablaBarE[9, 2])/(90*y^14) - 
   (43867*zeta[9])/(467775*y^2) - (123784015380480*betasv[{0}, {18}]*zeta[9])/
    y^3 - (579399251558400*betasv[{1}, {18}]*zeta[9])/y^4 - 
   (726823906099200*betasv[{2}, {18}]*zeta[9])/y^5 - 
   (308711537971200*betasv[{3}, {18}]*zeta[9])/y^6 - 
   (44494611033600*betasv[{4}, {18}]*zeta[9])/y^7 - 
   (1716124475520*betasv[{5}, {18}]*zeta[9])/y^8 + 
   (382109*zeta[17])/(768*y^10) + (63800206470*betasv[{0}, {10}]*zeta[17])/
    y^11 + (83985726825*betasv[{1}, {10}]*zeta[17])/(2*y^12) + 
   (30095240175*betasv[{2}, {10}]*zeta[17])/(4*y^13) + 
   (6512831325*betasv[{3}, {10}]*zeta[17])/(16*y^14) + 
   (638512875*betasv[{4}, {10}]*zeta[17])/(128*y^15), 
 pinablaBarFm[5, 9, 13, 8]/y^16 -> 
  -23244108755632128000*betasv[{0, 4}, {10, 18}] + 
   182111963185152000*betasv[{0, 4}, {18, 10}] - 
   98009347459645440000*betasv[{1, 3}, {10, 18}] + 
   8158615950694809600*betasv[{1, 3}, {18, 10}] - 
   108472507526283264000*betasv[{2, 2}, {10, 18}] + 
   62646515335692288000*betasv[{2, 2}, {18, 10}] - 
   37473123479165337600*betasv[{3, 1}, {10, 18}] + 
   130149349689655296000*betasv[{3, 1}, {18, 10}] - 
   3382867679772672000*betasv[{4, 0}, {10, 18}] + 
   69445361961271296000*betasv[{4, 0}, {18, 10}] - 
   (ee[9]*pinablaBarE[5, 8])/(2*y^16) - 
   (40*pinablaBarE[5, 7]*pinablaBarE[9, 1])/(9*y^16) - 
   (796*pinablaBarE[5, 6]*pinablaBarE[9, 2])/(45*y^16) - 
   (4112*pinablaBarE[5, 5]*pinablaBarE[9, 3])/(99*y^16) + 
   (175468*zeta[9])/(56133*y^3) + (2936517083136000*betasv[{0}, {18}]*
     zeta[9])/y^4 + (8132188255027200*betasv[{1}, {18}]*zeta[9])/y^5 + 
   (5885010173952000*betasv[{2}, {18}]*zeta[9])/y^6 + 
   (1329336852480000*betasv[{3}, {18}]*zeta[9])/y^7 + 
   (78817100544000*betasv[{4}, {18}]*zeta[9])/y^8 - 
   (9552725*zeta[17])/(2112*y^11) - (486972486000*betasv[{0}, {10}]*zeta[17])/
    y^12 - (228161934000*betasv[{1}, {10}]*zeta[17])/y^13 - 
   (27456053625*betasv[{2}, {10}]*zeta[17])/y^14 - 
   (893918025*betasv[{3}, {10}]*zeta[17])/y^15 - 
   (638512875*betasv[{4}, {10}]*zeta[17])/(128*y^16), 
 pinablaBarFm[5, 9, 13, 9]/y^18 -> 
  763943129928695808000*betasv[{0, 3}, {10, 18}] - 
   35548255213741670400*betasv[{0, 3}, {18, 10}] + 
   2043892229726011392000*betasv[{1, 2}, {10, 18}] - 
   599075514093876019200*betasv[{1, 2}, {18, 10}] + 
   1317457541960250163200*betasv[{2, 1}, {10, 18}] - 
   2062964318961401856000*betasv[{2, 1}, {18, 10}] + 
   204018376793024102400*betasv[{3, 0}, {10, 18}] - 
   1631723190138961920000*betasv[{3, 0}, {18, 10}] - 
   (ee[9]*pinablaBarE[5, 9])/(2*y^18) - 
   (89*pinablaBarE[5, 8]*pinablaBarE[9, 1])/(18*y^18) - 
   (332*pinablaBarE[5, 7]*pinablaBarE[9, 2])/(15*y^18) - 
   (9772*pinablaBarE[5, 6]*pinablaBarE[9, 3])/(165*y^18) - 
   (10430*pinablaBarE[5, 5]*pinablaBarE[9, 4])/(99*y^18) + 
   (ee[5]*pinablaBarE[9, 9])/(2*y^18) - (175468*zeta[9])/(2673*y^4) - 
   (44274821352652800*betasv[{0}, {18}]*zeta[9])/y^5 - 
   (71476646156697600*betasv[{1}, {18}]*zeta[9])/y^6 - 
   (27722062577664000*betasv[{2}, {18}]*zeta[9])/y^7 - 
   (2590410461184000*betasv[{3}, {18}]*zeta[9])/y^8 + 
   (66869075*zeta[17])/(2112*y^12) + (2860537680000*betasv[{0}, {10}]*
     zeta[17])/y^13 + (904134231000*betasv[{1}, {10}]*zeta[17])/y^14 + 
   (65639123550*betasv[{2}, {10}]*zeta[17])/y^15 + 
   (7789857075*betasv[{3}, {10}]*zeta[17])/(8*y^16), 
 pinablaBarFm[5, 9, 13, 10]/y^20 -> 
  -17342886478048395264000*betasv[{0, 2}, {10, 18}] + 
   2822881118940404121600*betasv[{0, 2}, {18, 10}] - 
   26890798173490092441600*betasv[{1, 1}, {10, 18}] + 
   21296318664442223001600*betasv[{1, 1}, {18, 10}] - 
   7718050689357289881600*betasv[{2, 0}, {10, 18}] + 
   27832535557513150464000*betasv[{2, 0}, {18, 10}] - 
   (ee[9]*pinablaBarE[5, 10])/(2*y^20) - 
   (49*pinablaBarE[5, 9]*pinablaBarE[9, 1])/(9*y^20) - 
   (2437*pinablaBarE[5, 8]*pinablaBarE[9, 2])/(90*y^20) - 
   (13424*pinablaBarE[5, 7]*pinablaBarE[9, 3])/(165*y^20) - 
   (7406*pinablaBarE[5, 6]*pinablaBarE[9, 4])/(45*y^20) - 
   (2128*pinablaBarE[5, 5]*pinablaBarE[9, 5])/(9*y^20) + 
   (33*pinablaBarE[5, 1]*pinablaBarE[9, 9])/(5*y^20) + 
   (ee[5]*pinablaBarE[9, 10])/(2*y^20) + (350936*zeta[9])/(405*y^5) + 
   (418731048684748800*betasv[{0}, {18}]*zeta[9])/y^6 + 
   (364729792934707200*betasv[{1}, {18}]*zeta[9])/y^7 + 
   (58806988111872000*betasv[{2}, {18}]*zeta[9])/y^8 - 
   (5143775*zeta[17])/(32*y^13) - (12198149964000*betasv[{0}, {10}]*zeta[17])/
    y^14 - (2333381450400*betasv[{1}, {10}]*zeta[17])/y^15 - 
   (154647818325*betasv[{2}, {10}]*zeta[17])/(2*y^16), 
 pinablaBarFm[5, 9, 13, 11]/y^22 -> 
  246306284518347531878400*betasv[{0, 1}, {10, 18}] - 
   107768323609292124979200*betasv[{0, 1}, {18, 10}] + 
   169307598208818688819200*betasv[{1, 0}, {10, 18}] - 
   307845559117874095718400*betasv[{1, 0}, {18, 10}] - 
   (ee[9]*pinablaBarE[5, 11])/(2*y^22) - 
   (107*pinablaBarE[5, 10]*pinablaBarE[9, 1])/(18*y^22) - 
   (2927*pinablaBarE[5, 9]*pinablaBarE[9, 2])/(90*y^22) - 
   (107351*pinablaBarE[5, 8]*pinablaBarE[9, 3])/(990*y^22) - 
   (121738*pinablaBarE[5, 7]*pinablaBarE[9, 4])/(495*y^22) - 
   (18046*pinablaBarE[5, 6]*pinablaBarE[9, 5])/(45*y^22) - 
   (4360*pinablaBarE[5, 5]*pinablaBarE[9, 6])/(9*y^22) + 
   (1409*pinablaBarE[5, 2]*pinablaBarE[9, 9])/(30*y^22) + 
   (71*pinablaBarE[5, 1]*pinablaBarE[9, 10])/(10*y^22) + 
   (ee[5]*pinablaBarE[9, 11])/(2*y^22) - (8071528*zeta[9])/(1215*y^6) - 
   (2296381269108326400*betasv[{0}, {18}]*zeta[9])/y^7 - 
   (835185697829683200*betasv[{1}, {18}]*zeta[9])/y^8 + 
   (16900975*zeta[17])/(32*y^14) + (33729825729600*betasv[{0}, {10}]*
     zeta[17])/y^15 + (2951972723700*betasv[{1}, {10}]*zeta[17])/y^16, 
 pinablaBarFm[5, 9, 13, 12]/y^24 -> 
  -1662455530908664882790400*betasv[{0, 0}, {10, 18}] + 
   1662455530908664882790400*betasv[{0, 0}, {18, 10}] - 
   (ee[9]*pinablaBarE[5, 12])/(2*y^24) - 
   (58*pinablaBarE[5, 11]*pinablaBarE[9, 1])/(9*y^24) - 
   (577*pinablaBarE[5, 10]*pinablaBarE[9, 2])/(15*y^24) - 
   (23258*pinablaBarE[5, 9]*pinablaBarE[9, 3])/(165*y^24) - 
   (350827*pinablaBarE[5, 8]*pinablaBarE[9, 4])/(990*y^24) - 
   (106748*pinablaBarE[5, 7]*pinablaBarE[9, 5])/(165*y^24) - 
   (13282*pinablaBarE[5, 6]*pinablaBarE[9, 6])/(15*y^24) - 
   (41612*pinablaBarE[5, 5]*pinablaBarE[9, 7])/(45*y^24) + 
   (1198*pinablaBarE[5, 3]*pinablaBarE[9, 9])/(5*y^24) + 
   (811*pinablaBarE[5, 2]*pinablaBarE[9, 10])/(15*y^24) + 
   (38*pinablaBarE[5, 1]*pinablaBarE[9, 11])/(5*y^24) + 
   (ee[5]*pinablaBarE[9, 12])/(2*y^24) + (64572224*zeta[9])/(2835*y^7) + 
   (5637124060427059200*betasv[{0}, {18}]*zeta[9])/y^8 - 
   (3380195*zeta[17])/(4*y^15) - (45537716624400*betasv[{0}, {10}]*zeta[17])/
    y^16, pinablaBarFm[6, 7, 2, 0] -> -16648632*betasv[{5, 6}, {12, 14}] + 
   27747720*betasv[{6, 5}, {12, 14}] + 16648632*betasv[{6, 5}, {14, 12}] - 
   15855840*betasv[{7, 4}, {12, 14}] - 27747720*betasv[{7, 4}, {14, 12}] + 
   5945940*betasv[{8, 3}, {12, 14}] + 15855840*betasv[{8, 3}, {14, 12}] - 
   1321320*betasv[{9, 2}, {12, 14}] - 5945940*betasv[{9, 2}, {14, 12}] + 
   132132*betasv[{10, 1}, {12, 14}] + 1321320*betasv[{10, 1}, {14, 12}] - 
   132132*betasv[{11, 0}, {14, 12}] - (betasv[{1}, {4}]*zeta[11])/8640 - 
   24024*betasv[{1}, {14}]*zeta[11] + (60060*betasv[{2}, {14}]*zeta[11])/y - 
   (135135*betasv[{3}, {14}]*zeta[11])/(2*y^2) + 
   (45045*betasv[{4}, {14}]*zeta[11])/y^3 - 
   (315315*betasv[{5}, {14}]*zeta[11])/(16*y^4) + 
   (189189*betasv[{6}, {14}]*zeta[11])/(64*y^5) - 
   (7601*zeta[13])/1415232000 + (5082*betasv[{0}, {12}]*zeta[13])/y - 
   (12705*betasv[{1}, {12}]*zeta[13])/y^2 + 
   (114345*betasv[{2}, {12}]*zeta[13])/(8*y^3) - 
   (38115*betasv[{3}, {12}]*zeta[13])/(4*y^4) + 
   (266805*betasv[{4}, {12}]*zeta[13])/(64*y^5) - 
   (160083*betasv[{5}, {12}]*zeta[13])/(256*y^6), 
 pinablaBarFm[6, 7, 2, 1]/y^2 -> 332972640*betasv[{4, 6}, {12, 14}] - 
   266378112*betasv[{5, 5}, {12, 14}] - 399567168*betasv[{5, 5}, {14, 12}] - 
   110990880*betasv[{6, 4}, {12, 14}] + 443963520*betasv[{6, 4}, {14, 12}] + 
   63423360*betasv[{7, 3}, {12, 14}] - 63423360*betasv[{7, 3}, {14, 12}] - 
   23783760*betasv[{8, 2}, {12, 14}] + 23783760*betasv[{8, 2}, {14, 12}] + 
   5285280*betasv[{9, 1}, {12, 14}] - 5285280*betasv[{9, 1}, {14, 12}] - 
   528528*betasv[{10, 0}, {12, 14}] + 528528*betasv[{10, 0}, {14, 12}] + 
   (betasv[{0}, {4}]*zeta[11])/2160 + 96096*betasv[{0}, {14}]*zeta[11] - 
   (240240*betasv[{1}, {14}]*zeta[11])/y + 
   (270270*betasv[{2}, {14}]*zeta[11])/y^2 - 
   (180180*betasv[{3}, {14}]*zeta[11])/y^3 + 
   (315315*betasv[{4}, {14}]*zeta[11])/(4*y^4) + 
   (189189*betasv[{5}, {14}]*zeta[11])/(4*y^5) - 
   (945945*betasv[{6}, {14}]*zeta[11])/(64*y^6) + 
   (7601*zeta[13])/(707616000*y) - (5082*betasv[{0}, {12}]*zeta[13])/y^2 + 
   (12705*betasv[{1}, {12}]*zeta[13])/y^3 - 
   (114345*betasv[{2}, {12}]*zeta[13])/(8*y^4) + 
   (38115*betasv[{3}, {12}]*zeta[13])/(4*y^5) - 
   (266805*betasv[{4}, {12}]*zeta[13])/(16*y^6) + 
   (480249*betasv[{5}, {12}]*zeta[13])/(128*y^7), 
 pinablaBarFm[6, 7, 4, 0] -> -16648632*betasv[{5, 6}, {12, 14}] + 
   23783760*betasv[{6, 5}, {12, 14}] + 16648632*betasv[{6, 5}, {14, 12}] - 
   6795360*betasv[{7, 4}, {12, 14}] - 23783760*betasv[{7, 4}, {14, 12}] - 
   1698840*betasv[{8, 3}, {12, 14}] + 6795360*betasv[{8, 3}, {14, 12}] + 
   1698840*betasv[{9, 2}, {12, 14}] + 1698840*betasv[{9, 2}, {14, 12}] - 
   339768*betasv[{10, 1}, {12, 14}] - 1698840*betasv[{10, 1}, {14, 12}] + 
   339768*betasv[{11, 0}, {14, 12}] + 61776*betasv[{1}, {14}]*zeta[11] - 
   (77220*betasv[{2}, {14}]*zeta[11])/y + (19305*betasv[{3}, {14}]*zeta[11])/
    y^2 + (19305*betasv[{4}, {14}]*zeta[11])/y^3 - 
   (135135*betasv[{5}, {14}]*zeta[11])/(8*y^4) + 
   (189189*betasv[{6}, {14}]*zeta[11])/(64*y^5) + 
   (7601*zeta[13])/3302208000 - (13068*betasv[{0}, {12}]*zeta[13])/y + 
   (16335*betasv[{1}, {12}]*zeta[13])/y^2 - 
   (16335*betasv[{2}, {12}]*zeta[13])/(4*y^3) - 
   (16335*betasv[{3}, {12}]*zeta[13])/(4*y^4) + 
   (114345*betasv[{4}, {12}]*zeta[13])/(32*y^5) - 
   (160083*betasv[{5}, {12}]*zeta[13])/(256*y^6), 
 pinablaBarFm[6, 7, 4, 1]/y^2 -> 332972640*betasv[{4, 6}, {12, 14}] - 
   171243072*betasv[{5, 5}, {12, 14}] - 399567168*betasv[{5, 5}, {14, 12}] - 
   285405120*betasv[{6, 4}, {12, 14}] + 332972640*betasv[{6, 4}, {14, 12}] + 
   163088640*betasv[{7, 3}, {12, 14}] + 163088640*betasv[{7, 3}, {14, 12}] - 
   40772160*betasv[{8, 2}, {12, 14}] - 142702560*betasv[{8, 2}, {14, 12}] + 
   54362880*betasv[{9, 1}, {14, 12}] + 1359072*betasv[{10, 0}, {12, 14}] - 
   8154432*betasv[{10, 0}, {14, 12}] - 247104*betasv[{0}, {14}]*zeta[11] + 
   (463320*betasv[{2}, {14}]*zeta[11])/y^2 - 
   (463320*betasv[{3}, {14}]*zeta[11])/y^3 + 
   (405405*betasv[{4}, {14}]*zeta[11])/(2*y^4) + 
   (243243*betasv[{5}, {14}]*zeta[11])/(8*y^5) - 
   (945945*betasv[{6}, {14}]*zeta[11])/(64*y^6) - 
   (7601*zeta[13])/(275184000*y) + (78408*betasv[{0}, {12}]*zeta[13])/y^2 - 
   (130680*betasv[{1}, {12}]*zeta[13])/y^3 + 
   (343035*betasv[{2}, {12}]*zeta[13])/(4*y^4) - 
   (49005*betasv[{3}, {12}]*zeta[13])/(2*y^5) - 
   (800415*betasv[{4}, {12}]*zeta[13])/(64*y^6) + 
   (480249*betasv[{5}, {12}]*zeta[13])/(128*y^7), 
 pinablaBarFm[6, 7, 4, 2]/y^4 -> -5327562240*betasv[{3, 6}, {12, 14}] - 
   4566481920*betasv[{4, 5}, {12, 14}] + 
   7991343360*betasv[{4, 5}, {14, 12}] + 
   10274584320*betasv[{5, 4}, {12, 14}] - 
   9894044160*betasv[{6, 3}, {14, 12}] - 652354560*betasv[{7, 2}, {12, 14}] + 
   2609418240*betasv[{7, 2}, {14, 12}] + 326177280*betasv[{8, 1}, {12, 14}] - 
   815443200*betasv[{8, 1}, {14, 12}] - 54362880*betasv[{9, 0}, {12, 14}] + 
   108725760*betasv[{9, 0}, {14, 12}] + zeta[11]/75600 + 
   (2471040*betasv[{0}, {14}]*zeta[11])/y - 
   (3706560*betasv[{1}, {14}]*zeta[11])/y^2 + 
   (1853280*betasv[{2}, {14}]*zeta[11])/y^3 - 
   (3648645*betasv[{4}, {14}]*zeta[11])/(2*y^5) + 
   (405405*betasv[{5}, {14}]*zeta[11])/(2*y^6) + 
   (945945*betasv[{6}, {14}]*zeta[11])/(16*y^7) + 
   (7601*zeta[13])/(55036800*y^2) - (261360*betasv[{0}, {12}]*zeta[13])/y^3 + 
   (490050*betasv[{1}, {12}]*zeta[13])/y^4 - 
   (392040*betasv[{2}, {12}]*zeta[13])/y^5 + 
   (1486485*betasv[{3}, {12}]*zeta[13])/(4*y^6) - 
   (2401245*betasv[{5}, {12}]*zeta[13])/(128*y^8), 
 pinablaBarFm[6, 7, 4, 3]/y^6 -> 63930746880*betasv[{2, 6}, {12, 14}] + 
   200925204480*betasv[{3, 5}, {12, 14}] - 
   127861493760*betasv[{3, 5}, {14, 12}] - 
   114162048000*betasv[{4, 4}, {12, 14}] - 
   159826867200*betasv[{4, 4}, {14, 12}] - 
   164393349120*betasv[{5, 3}, {12, 14}] + 
   237457059840*betasv[{5, 3}, {14, 12}] + 
   18265927680*betasv[{6, 2}, {12, 14}] + 
   45664819200*betasv[{6, 2}, {14, 12}] - 
   5218836480*betasv[{7, 1}, {12, 14}] + 
   5218836480*betasv[{7, 1}, {14, 12}] + 652354560*betasv[{8, 0}, {12, 14}] - 
   652354560*betasv[{8, 0}, {14, 12}] - zeta[11]/(12600*y) - 
   (7413120*betasv[{0}, {14}]*zeta[11])/y^2 + 
   (14826240*betasv[{1}, {14}]*zeta[11])/y^3 - 
   (12972960*betasv[{2}, {14}]*zeta[11])/y^4 + 
   (29189160*betasv[{3}, {14}]*zeta[11])/y^5 + 
   (10135125*betasv[{4}, {14}]*zeta[11])/(2*y^6) - 
   (4459455*betasv[{5}, {14}]*zeta[11])/(2*y^7) - 
   (2837835*betasv[{6}, {14}]*zeta[11])/(16*y^8) - 
   (7601*zeta[13])/(27518400*y^3) + (392040*betasv[{0}, {12}]*zeta[13])/y^4 - 
   (784080*betasv[{1}, {12}]*zeta[13])/y^5 - 
   (1715175*betasv[{2}, {12}]*zeta[13])/y^6 - 
   (4459455*betasv[{3}, {12}]*zeta[13])/(2*y^7) + 
   (12006225*betasv[{4}, {12}]*zeta[13])/(32*y^8) + 
   (2401245*betasv[{5}, {12}]*zeta[13])/(32*y^9), 
 pinablaBarFm[6, 7, 6, 0] -> -16648632*betasv[{5, 6}, {12, 14}] + 
   16648632*betasv[{6, 5}, {12, 14}] + 16648632*betasv[{6, 5}, {14, 12}] + 
   5945940*betasv[{7, 4}, {12, 14}] - 16648632*betasv[{7, 4}, {14, 12}] - 
   7432425*betasv[{8, 3}, {12, 14}] - 5945940*betasv[{8, 3}, {14, 12}] + 
   1189188*betasv[{9, 2}, {12, 14}] + 7432425*betasv[{9, 2}, {14, 12}] + 
   297297*betasv[{10, 1}, {12, 14}] - 1189188*betasv[{10, 1}, {14, 12}] - 
   297297*betasv[{11, 0}, {14, 12}] - 54054*betasv[{1}, {14}]*zeta[11] - 
   (54054*betasv[{2}, {14}]*zeta[11])/y + (675675*betasv[{3}, {14}]*zeta[11])/
    (8*y^2) - (135135*betasv[{4}, {14}]*zeta[11])/(8*y^3) - 
   (189189*betasv[{5}, {14}]*zeta[11])/(16*y^4) + 
   (189189*betasv[{6}, {14}]*zeta[11])/(64*y^5) - 
   (7601*zeta[13])/9434880000 + (22869*betasv[{0}, {12}]*zeta[13])/(2*y) + 
   (22869*betasv[{1}, {12}]*zeta[13])/(2*y^2) - 
   (571725*betasv[{2}, {12}]*zeta[13])/(32*y^3) + 
   (114345*betasv[{3}, {12}]*zeta[13])/(32*y^4) + 
   (160083*betasv[{4}, {12}]*zeta[13])/(64*y^5) - 
   (160083*betasv[{5}, {12}]*zeta[13])/(256*y^6), 
 pinablaBarFm[6, 7, 6, 1]/y^2 -> 332972640*betasv[{4, 6}, {12, 14}] - 
   399567168*betasv[{5, 5}, {14, 12}] - 499458960*betasv[{6, 4}, {12, 14}] + 
   133189056*betasv[{6, 4}, {14, 12}] + 142702560*betasv[{7, 3}, {12, 14}] + 
   456648192*betasv[{7, 3}, {14, 12}] + 46378332*betasv[{8, 2}, {12, 14}] - 
   196216020*betasv[{8, 2}, {14, 12}] - 21405384*betasv[{9, 1}, {12, 14}] - 
   11891880*betasv[{9, 1}, {14, 12}] - 1189188*betasv[{10, 0}, {12, 14}] + 
   17837820*betasv[{10, 0}, {14, 12}] + 216216*betasv[{0}, {14}]*zeta[11] + 
   (972972*betasv[{1}, {14}]*zeta[11])/y - 
   (1054053*betasv[{2}, {14}]*zeta[11])/(2*y^2) - 
   (405405*betasv[{3}, {14}]*zeta[11])/y^3 + 
   (2837835*betasv[{4}, {14}]*zeta[11])/(8*y^4) - 
   (945945*betasv[{6}, {14}]*zeta[11])/(64*y^6) + 
   (7601*zeta[13])/(314496000*y) - (343035*betasv[{0}, {12}]*zeta[13])/
    (2*y^2) + (114345*betasv[{1}, {12}]*zeta[13])/(4*y^3) + 
   (3773385*betasv[{2}, {12}]*zeta[13])/(32*y^4) - 
   (68607*betasv[{3}, {12}]*zeta[13])/y^5 - 
   (160083*betasv[{4}, {12}]*zeta[13])/(32*y^6) + 
   (480249*betasv[{5}, {12}]*zeta[13])/(128*y^7), 
 pinablaBarFm[6, 7, 6, 2]/y^4 -> -5327562240*betasv[{3, 6}, {12, 14}] - 
   7991343360*betasv[{4, 5}, {12, 14}] + 
   7991343360*betasv[{4, 5}, {14, 12}] + 
   11987015040*betasv[{5, 4}, {12, 14}] + 
   4794806016*betasv[{5, 4}, {14, 12}] + 
   3995671680*betasv[{6, 3}, {12, 14}] - 
   14917174272*betasv[{6, 3}, {14, 12}] - 
   3196537344*betasv[{7, 2}, {12, 14}] + 799134336*betasv[{7, 2}, {14, 12}] + 
   399567168*betasv[{8, 1}, {12, 14}] + 1997835840*betasv[{8, 1}, {14, 12}] + 
   133189056*betasv[{9, 0}, {12, 14}] - 665945280*betasv[{9, 0}, {14, 12}] - 
   zeta[11]/86400 - (6054048*betasv[{0}, {14}]*zeta[11])/y - 
   (4540536*betasv[{1}, {14}]*zeta[11])/y^2 + 
   (9081072*betasv[{2}, {14}]*zeta[11])/y^3 - 
   (2837835*betasv[{3}, {14}]*zeta[11])/y^4 - 
   (8513505*betasv[{4}, {14}]*zeta[11])/(4*y^5) + 
   (2837835*betasv[{5}, {14}]*zeta[11])/(8*y^6) + 
   (945945*betasv[{6}, {14}]*zeta[11])/(16*y^7) - 
   (7601*zeta[13])/(22464000*y^2) + (1600830*betasv[{0}, {12}]*zeta[13])/
    y^3 - (2401245*betasv[{1}, {12}]*zeta[13])/(2*y^4) - 
   (480249*betasv[{2}, {12}]*zeta[13])/(4*y^5) + 
   (1120581*betasv[{3}, {12}]*zeta[13])/(2*y^6) - 
   (1440747*betasv[{4}, {12}]*zeta[13])/(32*y^7) - 
   (2401245*betasv[{5}, {12}]*zeta[13])/(128*y^8), 
 pinablaBarFm[6, 7, 6, 3]/y^6 -> 63930746880*betasv[{2, 6}, {12, 14}] + 
   255722987520*betasv[{3, 5}, {12, 14}] - 
   127861493760*betasv[{3, 5}, {14, 12}] - 
   79913433600*betasv[{4, 4}, {12, 14}] - 
   255722987520*betasv[{4, 4}, {14, 12}] - 
   287688360960*betasv[{5, 3}, {12, 14}] + 
   281295286272*betasv[{5, 3}, {14, 12}] + 
   41554985472*betasv[{6, 2}, {12, 14}] + 
   156630329856*betasv[{6, 2}, {14, 12}] + 
   12786149376*betasv[{7, 1}, {12, 14}] - 
   70323821568*betasv[{7, 1}, {14, 12}] - 
   6393074688*betasv[{8, 0}, {12, 14}] + 
   15982686720*betasv[{8, 0}, {14, 12}] + zeta[11]/(3600*y) + 
   (72648576*betasv[{0}, {14}]*zeta[11])/y^2 - 
   (36324288*betasv[{1}, {14}]*zeta[11])/y^3 - 
   (29513484*betasv[{2}, {14}]*zeta[11])/y^4 + 
   (51081030*betasv[{3}, {14}]*zeta[11])/y^5 + 
   (14189175*betasv[{4}, {14}]*zeta[11])/(4*y^6) - 
   (2837835*betasv[{5}, {14}]*zeta[11])/y^7 - 
   (2837835*betasv[{6}, {14}]*zeta[11])/(16*y^8) + 
   (7601*zeta[13])/(2808000*y^3) - (9604980*betasv[{0}, {12}]*zeta[13])/y^4 + 
   (10565478*betasv[{1}, {12}]*zeta[13])/y^5 - 
   (23532201*betasv[{2}, {12}]*zeta[13])/(4*y^6) - 
   (5282739*betasv[{3}, {12}]*zeta[13])/(2*y^7) + 
   (2401245*betasv[{4}, {12}]*zeta[13])/(4*y^8) + 
   (2401245*betasv[{5}, {12}]*zeta[13])/(32*y^9), 
 pinablaBarFm[6, 7, 6, 4]/y^8 -> -511445975040*betasv[{1, 6}, {12, 14}] - 
   4603013775360*betasv[{2, 5}, {12, 14}] + 
   1534337925120*betasv[{2, 5}, {14, 12}] - 
   3835844812800*betasv[{3, 4}, {12, 14}] + 
   6648797675520*betasv[{3, 4}, {14, 12}] + 
   7032382156800*betasv[{4, 3}, {12, 14}] - 
   1534337925120*betasv[{4, 3}, {14, 12}] + 
   2454940680192*betasv[{5, 2}, {12, 14}] - 
   7134671351808*betasv[{5, 2}, {14, 12}] - 
   690452066304*betasv[{6, 1}, {12, 14}] + 
   716024365056*betasv[{6, 1}, {14, 12}] + 
   153433792512*betasv[{7, 0}, {12, 14}] - 
   230150688768*betasv[{7, 0}, {14, 12}] - zeta[11]/(400*y^2) - 
   (435891456*betasv[{0}, {14}]*zeta[11])/y^3 + 
   (490377888*betasv[{1}, {14}]*zeta[11])/y^4 - 
   (435891456*betasv[{2}, {14}]*zeta[11])/y^5 - 
   (312161850*betasv[{3}, {14}]*zeta[11])/y^6 + 
   (42567525*betasv[{4}, {14}]*zeta[11])/y^7 + 
   (25540515*betasv[{5}, {14}]*zeta[11])/(2*y^8) + 
   (2837835*betasv[{6}, {14}]*zeta[11])/(8*y^9) - 
   (7601*zeta[13])/(624000*y^4) + (34577928*betasv[{0}, {12}]*zeta[13])/y^5 - 
   (26893944*betasv[{1}, {12}]*zeta[13])/y^6 + 
   (133989471*betasv[{2}, {12}]*zeta[13])/(2*y^7) + 
   (7203735*betasv[{3}, {12}]*zeta[13])/(2*y^8) - 
   (31216185*betasv[{4}, {12}]*zeta[13])/(8*y^9) - 
   (7203735*betasv[{5}, {12}]*zeta[13])/(32*y^10), 
 pinablaBarFm[6, 7, 6, 5]/y^10 -> 2045783900160*betasv[{0, 6}, {12, 14}] + 
   49098813603840*betasv[{1, 5}, {12, 14}] - 
   12274703400960*betasv[{1, 5}, {14, 12}] + 
   138090413260800*betasv[{2, 4}, {12, 14}] - 
   110472330608640*betasv[{2, 4}, {14, 12}] - 
   51144597504000*betasv[{3, 3}, {12, 14}] - 
   81831356006400*betasv[{3, 3}, {14, 12}] - 
   133487399485440*betasv[{4, 2}, {12, 14}] + 
   161105482137600*betasv[{4, 2}, {14, 12}] - 
   3068675850240*betasv[{5, 1}, {12, 14}] + 
   39892786053120*betasv[{5, 1}, {14, 12}] - 
   1534337925120*betasv[{6, 0}, {12, 14}] + 
   3580121825280*betasv[{6, 0}, {14, 12}] + zeta[11]/(120*y^3) + 
   (1089728640*betasv[{0}, {14}]*zeta[11])/y^4 + 
   (544864320*betasv[{1}, {14}]*zeta[11])/y^5 + 
   (5925399480*betasv[{2}, {14}]*zeta[11])/y^6 + 
   (567567000*betasv[{3}, {14}]*zeta[11])/y^7 - 
   (383107725*betasv[{4}, {14}]*zeta[11])/y^8 - 
   (34054020*betasv[{5}, {14}]*zeta[11])/y^9 - 
   (2837835*betasv[{6}, {14}]*zeta[11])/(8*y^10) + 
   (7601*zeta[13])/(312000*y^5) - (134469720*betasv[{0}, {12}]*zeta[13])/
    y^6 - (374594220*betasv[{1}, {12}]*zeta[13])/y^7 - 
   (756392175*betasv[{2}, {12}]*zeta[13])/(2*y^8) + 
   (48024900*betasv[{3}, {12}]*zeta[13])/y^9 + 
   (64833615*betasv[{4}, {12}]*zeta[13])/(4*y^10) + 
   (7203735*betasv[{5}, {12}]*zeta[13])/(16*y^11), 
 pinablaBarFm[6, 7, 8, 0] -> -16648632*betasv[{5, 6}, {12, 14}] + 
   6342336*betasv[{6, 5}, {12, 14}] + 16648632*betasv[{6, 5}, {14, 12}] + 
   16252236*betasv[{7, 4}, {12, 14}] - 6342336*betasv[{7, 4}, {14, 12}] - 
   3567564*betasv[{8, 3}, {12, 14}] - 16252236*betasv[{8, 3}, {14, 12}] - 
   2246244*betasv[{9, 2}, {12, 14}] + 3567564*betasv[{9, 2}, {14, 12}] - 
   132132*betasv[{10, 1}, {12, 14}] + 2246244*betasv[{10, 1}, {14, 12}] + 
   132132*betasv[{11, 0}, {14, 12}] + 24024*betasv[{1}, {14}]*zeta[11] + 
   (102102*betasv[{2}, {14}]*zeta[11])/y + (81081*betasv[{3}, {14}]*zeta[11])/
    (2*y^2) - (369369*betasv[{4}, {14}]*zeta[11])/(8*y^3) - 
   (9009*betasv[{5}, {14}]*zeta[11])/(2*y^4) + 
   (189189*betasv[{6}, {14}]*zeta[11])/(64*y^5) + 
   (7601*zeta[13])/39626496000 - (5082*betasv[{0}, {12}]*zeta[13])/y - 
   (43197*betasv[{1}, {12}]*zeta[13])/(2*y^2) - 
   (68607*betasv[{2}, {12}]*zeta[13])/(8*y^3) + 
   (312543*betasv[{3}, {12}]*zeta[13])/(32*y^4) + 
   (7623*betasv[{4}, {12}]*zeta[13])/(8*y^5) - 
   (160083*betasv[{5}, {12}]*zeta[13])/(256*y^6), 
 pinablaBarFm[6, 7, 8, 1]/y^2 -> 332972640*betasv[{4, 6}, {12, 14}] + 
   247351104*betasv[{5, 5}, {12, 14}] - 399567168*betasv[{5, 5}, {14, 12}] - 
   581909328*betasv[{6, 4}, {12, 14}] - 155387232*betasv[{6, 4}, {14, 12}] - 
   145873728*betasv[{7, 3}, {12, 14}] + 621548928*betasv[{7, 3}, {14, 12}] + 
   123675552*betasv[{8, 2}, {12, 14}] + 66594528*betasv[{8, 2}, {14, 12}] + 
   23255232*betasv[{9, 1}, {12, 14}] - 118390272*betasv[{9, 1}, {14, 12}] + 
   528528*betasv[{10, 0}, {12, 14}] - 14798784*betasv[{10, 0}, {14, 12}] - 
   96096*betasv[{0}, {14}]*zeta[11] - (1057056*betasv[{1}, {14}]*zeta[11])/
    y - (1405404*betasv[{2}, {14}]*zeta[11])/y^2 + 
   (414414*betasv[{3}, {14}]*zeta[11])/y^3 + 
   (3306303*betasv[{4}, {14}]*zeta[11])/(8*y^4) - 
   (351351*betasv[{5}, {14}]*zeta[11])/(8*y^5) - 
   (945945*betasv[{6}, {14}]*zeta[11])/(64*y^6) - 
   (7601*zeta[13])/(707616000*y) + (142296*betasv[{0}, {12}]*zeta[13])/y^2 + 
   (284592*betasv[{1}, {12}]*zeta[13])/y^3 - 
   (160083*betasv[{2}, {12}]*zeta[13])/(4*y^4) - 
   (373527*betasv[{3}, {12}]*zeta[13])/(4*y^5) + 
   (373527*betasv[{4}, {12}]*zeta[13])/(64*y^6) + 
   (480249*betasv[{5}, {12}]*zeta[13])/(128*y^7), 
 pinablaBarFm[6, 7, 8, 2]/y^4 -> -5327562240*betasv[{3, 6}, {12, 14}] - 
   12938365440*betasv[{4, 5}, {12, 14}] + 
   7991343360*betasv[{4, 5}, {14, 12}] + 
   9018801792*betasv[{5, 4}, {12, 14}] + 
   11720636928*betasv[{5, 4}, {14, 12}] + 
   13395013632*betasv[{6, 3}, {12, 14}] - 
   14917174272*betasv[{6, 3}, {14, 12}] - 
   2207132928*betasv[{7, 2}, {12, 14}] - 
   9589612032*betasv[{7, 2}, {14, 12}] - 
   1826592768*betasv[{8, 1}, {12, 14}] + 
   3729293568*betasv[{8, 1}, {14, 12}] - 114162048*betasv[{9, 0}, {12, 14}] + 
   1065512448*betasv[{9, 0}, {14, 12}] + zeta[11]/194400 + 
   (5189184*betasv[{0}, {14}]*zeta[11])/y + 
   (20756736*betasv[{1}, {14}]*zeta[11])/y^2 + 
   (6270264*betasv[{2}, {14}]*zeta[11])/y^3 - 
   (9513504*betasv[{3}, {14}]*zeta[11])/y^4 - 
   (6405399*betasv[{4}, {14}]*zeta[11])/(4*y^5) + 
   (2297295*betasv[{5}, {14}]*zeta[11])/(4*y^6) + 
   (945945*betasv[{6}, {14}]*zeta[11])/(16*y^7) + 
   (7601*zeta[13])/(26208000*y^2) - (2561328*betasv[{0}, {12}]*zeta[13])/
    y^3 - (2241162*betasv[{1}, {12}]*zeta[13])/y^4 + 
   (1440747*betasv[{2}, {12}]*zeta[13])/y^5 + 
   (1120581*betasv[{3}, {12}]*zeta[13])/(2*y^6) - 
   (1760913*betasv[{4}, {12}]*zeta[13])/(16*y^7) - 
   (2401245*betasv[{5}, {12}]*zeta[13])/(128*y^8), 
 pinablaBarFm[6, 7, 8, 3]/y^6 -> 63930746880*betasv[{2, 6}, {12, 14}] + 
   334875340800*betasv[{3, 5}, {12, 14}] - 
   127861493760*betasv[{3, 5}, {14, 12}] + 
   78391272960*betasv[{4, 4}, {12, 14}] - 
   394239605760*betasv[{4, 4}, {14, 12}] - 
   465781155840*betasv[{5, 3}, {12, 14}] + 
   170481991680*betasv[{5, 3}, {14, 12}] - 
   98940441600*betasv[{6, 2}, {12, 14}] + 
   447515228160*betasv[{6, 2}, {14, 12}] + 
   76108032000*betasv[{7, 1}, {12, 14}] - 
   42620497920*betasv[{7, 1}, {14, 12}] + 
   11416204800*betasv[{8, 0}, {12, 14}] - 
   53275622400*betasv[{8, 0}, {14, 12}] - zeta[11]/(3888*y) - 
   (129729600*betasv[{0}, {14}]*zeta[11])/y^2 - 
   (216216000*betasv[{1}, {14}]*zeta[11])/y^3 + 
   (70270200*betasv[{2}, {14}]*zeta[11])/y^4 + 
   (82702620*betasv[{3}, {14}]*zeta[11])/y^5 - 
   (13918905*betasv[{4}, {14}]*zeta[11])/(4*y^6) - 
   (7432425*betasv[{5}, {14}]*zeta[11])/(2*y^7) - 
   (2837835*betasv[{6}, {14}]*zeta[11])/(16*y^8) - 
   (7601*zeta[13])/(1572480*y^3) + (32016600*betasv[{0}, {12}]*zeta[13])/
    y^4 + (6403320*betasv[{1}, {12}]*zeta[13])/y^5 - 
   (16808715*betasv[{2}, {12}]*zeta[13])/y^6 - 
   (1600830*betasv[{3}, {12}]*zeta[13])/y^7 + 
   (29615355*betasv[{4}, {12}]*zeta[13])/(32*y^8) + 
   (2401245*betasv[{5}, {12}]*zeta[13])/(32*y^9), 
 pinablaBarFm[6, 7, 8, 4]/y^8 -> -511445975040*betasv[{1, 6}, {12, 14}] - 
   5552842014720*betasv[{2, 5}, {12, 14}] + 
   1534337925120*betasv[{2, 5}, {14, 12}] - 
   7951767183360*betasv[{3, 4}, {12, 14}] + 
   8865063567360*betasv[{3, 4}, {14, 12}] + 
   8061362749440*betasv[{4, 3}, {12, 14}] + 
   2898193858560*betasv[{4, 3}, {14, 12}] + 
   7963944468480*betasv[{5, 2}, {12, 14}] - 
   12786149376000*betasv[{5, 2}, {14, 12}] - 
   1339501363200*betasv[{6, 1}, {12, 14}] - 
   2386747883520*betasv[{6, 1}, {14, 12}] - 
   669750681600*betasv[{7, 0}, {12, 14}] + 
   1875301908480*betasv[{7, 0}, {14, 12}] + (11*zeta[11])/(1944*y^2) + 
   (1902700800*betasv[{0}, {14}]*zeta[11])/y^3 + 
   (951350400*betasv[{1}, {14}]*zeta[11])/y^4 - 
   (1414052640*betasv[{2}, {14}]*zeta[11])/y^5 - 
   (357837480*betasv[{3}, {14}]*zeta[11])/y^6 + 
   (88243155*betasv[{4}, {14}]*zeta[11])/y^7 + 
   (15405390*betasv[{5}, {14}]*zeta[11])/y^8 + 
   (2837835*betasv[{6}, {14}]*zeta[11])/(8*y^9) + 
   (83611*zeta[13])/(1572480*y^4) - (281746080*betasv[{0}, {12}]*zeta[13])/
    y^5 + (89646480*betasv[{1}, {12}]*zeta[13])/y^6 + 
   (120062250*betasv[{2}, {12}]*zeta[13])/y^7 - 
   (13607055*betasv[{3}, {12}]*zeta[13])/(2*y^8) - 
   (10405395*betasv[{4}, {12}]*zeta[13])/(2*y^9) - 
   (7203735*betasv[{5}, {12}]*zeta[13])/(32*y^10), 
 pinablaBarFm[6, 7, 8, 5]/y^10 -> 2045783900160*betasv[{0, 6}, {12, 14}] + 
   56697439518720*betasv[{1, 5}, {12, 14}] - 
   12274703400960*betasv[{1, 5}, {14, 12}] + 
   206478046494720*betasv[{2, 4}, {12, 14}] - 
   137067521310720*betasv[{2, 4}, {14, 12}] - 
   1753529057280*betasv[{3, 3}, {12, 14}] - 188212118814720*
    betasv[{3, 3}, {14, 12}] - 256015242362880*betasv[{4, 2}, {12, 14}] + 
   220944661217280*betasv[{4, 2}, {14, 12}] - 
   31563523031040*betasv[{5, 1}, {12, 14}] + 
   159571144212480*betasv[{5, 1}, {14, 12}] + 
   24111024537600*betasv[{6, 0}, {12, 14}] - 
   42961461903360*betasv[{6, 0}, {14, 12}] - (11*zeta[11])/(162*y^3) - 
   (17124307200*betasv[{0}, {14}]*zeta[11])/y^4 + 
   (5604318720*betasv[{1}, {14}]*zeta[11])/y^5 + 
   (11364312960*betasv[{2}, {14}]*zeta[11])/y^6 + 
   (19459440*betasv[{3}, {14}]*zeta[11])/y^7 - 
   (572837265*betasv[{4}, {14}]*zeta[11])/y^8 - 
   (39324285*betasv[{5}, {14}]*zeta[11])/y^9 - 
   (2837835*betasv[{6}, {14}]*zeta[11])/(8*y^10) - 
   (83611*zeta[13])/(218400*y^5) + (1613636640*betasv[{0}, {12}]*zeta[13])/
    y^6 - (1498376880*betasv[{1}, {12}]*zeta[13])/y^7 - 
   (518668920*betasv[{2}, {12}]*zeta[13])/y^8 + 
   (110457270*betasv[{3}, {12}]*zeta[13])/y^9 + 
   (160883415*betasv[{4}, {12}]*zeta[13])/(8*y^10) + 
   (7203735*betasv[{5}, {12}]*zeta[13])/(16*y^11), 
 pinablaBarFm[6, 7, 8, 6]/y^12 -> -275888571678720*betasv[{0, 5}, {12, 14}] + 
   49098813603840*betasv[{0, 5}, {14, 12}] - 2785773162332160*
    betasv[{1, 4}, {12, 14}] + 1342034238504960*betasv[{1, 4}, {14, 12}] - 
   3282606395228160*betasv[{2, 3}, {12, 14}] + 
   4451625766748160*betasv[{2, 3}, {14, 12}] + 
   4117286226493440*betasv[{3, 2}, {12, 14}] - 
   1276569153699840*betasv[{3, 2}, {14, 12}] + 
   2679392399523840*betasv[{4, 1}, {12, 14}] - 
   4958980173987840*betasv[{4, 1}, {14, 12}] - 
   452410496778240*betasv[{5, 0}, {12, 14}] + 
   392790508830720*betasv[{5, 0}, {14, 12}] - (ee[7]*pinablaBarE[6, 6])/
    (2*y^12) + (143*zeta[11])/(324*y^4) + 
   (80328568320*betasv[{0}, {14}]*zeta[11])/y^5 - 
   (118936097280*betasv[{1}, {14}]*zeta[11])/y^6 - 
   (45690765120*betasv[{2}, {14}]*zeta[11])/y^7 + 
   (9107017920*betasv[{3}, {14}]*zeta[11])/y^8 + 
   (1932160230*betasv[{4}, {14}]*zeta[11])/y^9 + 
   (47837790*betasv[{5}, {14}]*zeta[11])/y^10 + 
   (83611*zeta[13])/(50400*y^6) - (3688312320*betasv[{0}, {12}]*zeta[13])/
    y^7 + (11641235760*betasv[{1}, {12}]*zeta[13])/y^8 + 
   (749188440*betasv[{2}, {12}]*zeta[13])/y^9 - 
   (653138640*betasv[{3}, {12}]*zeta[13])/y^10 - 
   (98451045*betasv[{4}, {12}]*zeta[13])/(2*y^11) - 
   (7203735*betasv[{5}, {12}]*zeta[13])/(16*y^12), 
 pinablaBarFm[6, 7, 8, 7]/y^14 -> 
  16660864082903040*betasv[{0, 4}, {12, 14}] - 
   6350113226096640*betasv[{0, 4}, {14, 12}] + 
   70833221759139840*betasv[{1, 3}, {12, 14}] - 
   57085553950064640*betasv[{1, 3}, {14, 12}] - 
   10016157975183360*betasv[{2, 2}, {12, 14}] - 
   38100679356579840*betasv[{2, 2}, {14, 12}] - 
   75808568204328960*betasv[{3, 1}, {12, 14}] + 
   89556236013404160*betasv[{3, 1}, {14, 12}] - 
   1669359662530560*betasv[{4, 0}, {12, 14}] + 
   11980110519336960*betasv[{4, 0}, {14, 12}] - (ee[7]*pinablaBarE[6, 7])/
    (2*y^14) - (139*pinablaBarE[6, 6]*pinablaBarE[7, 1])/(42*y^14) + 
   (ee[6]*pinablaBarE[7, 7])/(2*y^14) - (1001*zeta[11])/(810*y^5) + 
   (74101547520*betasv[{0}, {14}]*zeta[11])/y^6 + 
   (841270510080*betasv[{1}, {14}]*zeta[11])/y^7 + 
   (27788080320*betasv[{2}, {14}]*zeta[11])/y^8 - 
   (49128599520*betasv[{3}, {14}]*zeta[11])/y^9 - 
   (2888916030*betasv[{4}, {14}]*zeta[11])/y^10 - 
   (83611*zeta[13])/(25200*y^7) - (28123381440*betasv[{0}, {12}]*zeta[13])/
    y^8 - (52558450560*betasv[{1}, {12}]*zeta[13])/y^9 + 
   (5590098360*betasv[{2}, {12}]*zeta[13])/y^10 + 
   (2093885640*betasv[{3}, {12}]*zeta[13])/y^11 + 
   (232920765*betasv[{4}, {12}]*zeta[13])/(4*y^12), 
 pinablaBarFm[6, 7, 10, 0] -> -16648632*betasv[{5, 6}, {12, 14}] - 
   7135128*betasv[{6, 5}, {12, 14}] + 16648632*betasv[{6, 5}, {14, 12}] + 
   15289560*betasv[{7, 4}, {12, 14}] + 7135128*betasv[{7, 4}, {14, 12}] + 
   7503210*betasv[{8, 3}, {12, 14}] - 15289560*betasv[{8, 3}, {14, 12}] + 
   962676*betasv[{9, 2}, {12, 14}] - 7503210*betasv[{9, 2}, {14, 12}] + 
   28314*betasv[{10, 1}, {12, 14}] - 962676*betasv[{10, 1}, {14, 12}] - 
   28314*betasv[{11, 0}, {14, 12}] - 5148*betasv[{1}, {14}]*zeta[11] - 
   (43758*betasv[{2}, {14}]*zeta[11])/y - (341055*betasv[{3}, {14}]*zeta[11])/
    (4*y^2) - (173745*betasv[{4}, {14}]*zeta[11])/(4*y^3) + 
   (81081*betasv[{5}, {14}]*zeta[11])/(16*y^4) + 
   (189189*betasv[{6}, {14}]*zeta[11])/(64*y^5) - 
   (7601*zeta[13])/297198720000 + (1089*betasv[{0}, {12}]*zeta[13])/y + 
   (18513*betasv[{1}, {12}]*zeta[13])/(2*y^2) + 
   (288585*betasv[{2}, {12}]*zeta[13])/(16*y^3) + 
   (147015*betasv[{3}, {12}]*zeta[13])/(16*y^4) - 
   (68607*betasv[{4}, {12}]*zeta[13])/(64*y^5) - 
   (160083*betasv[{5}, {12}]*zeta[13])/(256*y^6), 
 pinablaBarFm[6, 7, 10, 1]/y^2 -> 332972640*betasv[{4, 6}, {12, 14}] + 
   570810240*betasv[{5, 5}, {12, 14}] - 399567168*betasv[{5, 5}, {14, 12}] - 
   285405120*betasv[{6, 4}, {12, 14}] - 532756224*betasv[{6, 4}, {14, 12}] - 
   484735680*betasv[{7, 3}, {12, 14}] + 375103872*betasv[{7, 3}, {14, 12}] - 
   124694856*betasv[{8, 2}, {12, 14}] + 453590280*betasv[{8, 2}, {14, 12}] - 
   8833968*betasv[{9, 1}, {12, 14}] + 98532720*betasv[{9, 1}, {14, 12}] - 
   113256*betasv[{10, 0}, {12, 14}] + 5096520*betasv[{10, 0}, {14, 12}] + 
   20592*betasv[{0}, {14}]*zeta[11] + (401544*betasv[{1}, {14}]*zeta[11])/y + 
   (1416987*betasv[{2}, {14}]*zeta[11])/y^2 + 
   (1377090*betasv[{3}, {14}]*zeta[11])/y^3 + 
   (405405*betasv[{4}, {14}]*zeta[11])/(2*y^4) - 
   (405405*betasv[{5}, {14}]*zeta[11])/(4*y^5) - 
   (945945*betasv[{6}, {14}]*zeta[11])/(64*y^6) + 
   (7601*zeta[13])/(3302208000*y) - (49005*betasv[{0}, {12}]*zeta[13])/y^2 - 
   (473715*betasv[{1}, {12}]*zeta[13])/(2*y^3) - 
   (4361445*betasv[{2}, {12}]*zeta[13])/(16*y^4) - 
   (225423*betasv[{3}, {12}]*zeta[13])/(4*y^5) + 
   (160083*betasv[{4}, {12}]*zeta[13])/(8*y^6) + 
   (480249*betasv[{5}, {12}]*zeta[13])/(128*y^7), 
 pinablaBarFm[6, 7, 10, 2]/y^4 -> -5327562240*betasv[{3, 6}, {12, 14}] - 
   19407548160*betasv[{4, 5}, {12, 14}] + 
   7991343360*betasv[{4, 5}, {14, 12}] - 
   4566481920*betasv[{5, 4}, {12, 14}] + 
   20777492736*betasv[{5, 4}, {14, 12}] + 
   18139080960*betasv[{6, 3}, {12, 14}] - 
   1978808832*betasv[{6, 3}, {14, 12}] + 
   9807063552*betasv[{7, 2}, {12, 14}] - 
   19016135424*betasv[{7, 2}, {14, 12}] + 
   1315581696*betasv[{8, 1}, {12, 14}] - 
   7175900160*betasv[{8, 1}, {14, 12}] + 39866112*betasv[{9, 0}, {12, 14}] - 
   597991680*betasv[{9, 0}, {14, 12}] - zeta[11]/907200 - 
   (1812096*betasv[{0}, {14}]*zeta[11])/y - 
   (14949792*betasv[{1}, {14}]*zeta[11])/y^2 - 
   (27860976*betasv[{2}, {14}]*zeta[11])/y^3 - 
   (12882870*betasv[{3}, {14}]*zeta[11])/y^4 + 
   (810810*betasv[{4}, {14}]*zeta[11])/y^5 + 
   (6891885*betasv[{5}, {14}]*zeta[11])/(8*y^6) + 
   (945945*betasv[{6}, {14}]*zeta[11])/(16*y^7) - 
   (83611*zeta[13])/(825552000*y^2) + (1437480*betasv[{0}, {12}]*zeta[13])/
    y^3 + (4312440*betasv[{1}, {12}]*zeta[13])/y^4 + 
   (5713983*betasv[{2}, {12}]*zeta[13])/(2*y^5) + 
   (297297*betasv[{3}, {12}]*zeta[13])/(4*y^6) - 
   (6243237*betasv[{4}, {12}]*zeta[13])/(32*y^7) - 
   (2401245*betasv[{5}, {12}]*zeta[13])/(128*y^8), 
 pinablaBarFm[6, 7, 10, 3]/y^6 -> 63930746880*betasv[{2, 6}, {12, 14}] + 
   438382264320*betasv[{3, 5}, {12, 14}] - 
   127861493760*betasv[{3, 5}, {14, 12}] + 
   479480601600*betasv[{4, 4}, {12, 14}] - 
   575376721920*betasv[{4, 4}, {14, 12}] - 
   362274232320*betasv[{5, 3}, {12, 14}] - 
   284948471808*betasv[{5, 3}, {14, 12}] - 
   492266750976*betasv[{6, 2}, {12, 14}] + 
   556197497856*betasv[{6, 2}, {14, 12}] - 
   120555122688*betasv[{7, 1}, {12, 14}] + 
   381757888512*betasv[{7, 1}, {14, 12}] - 
   6697506816*betasv[{8, 0}, {12, 14}] + 
   50231301120*betasv[{8, 0}, {14, 12}] + zeta[11]/(10800*y) + 
   (76108032*betasv[{0}, {14}]*zeta[11])/y^2 + 
   (342486144*betasv[{1}, {14}]*zeta[11])/y^3 + 
   (349621272*betasv[{2}, {14}]*zeta[11])/y^4 + 
   (64324260*betasv[{3}, {14}]*zeta[11])/y^5 - 
   (42567525*betasv[{4}, {14}]*zeta[11])/(2*y^6) - 
   (4864860*betasv[{5}, {14}]*zeta[11])/y^7 - 
   (2837835*betasv[{6}, {14}]*zeta[11])/(16*y^8) + 
   (83611*zeta[13])/(29484000*y^3) - (30187080*betasv[{0}, {12}]*zeta[13])/
    y^4 - (57355452*betasv[{1}, {12}]*zeta[13])/y^5 - 
   (41781663*betasv[{2}, {12}]*zeta[13])/(2*y^6) + 
   (2675673*betasv[{3}, {12}]*zeta[13])/y^7 + 
   (21611205*betasv[{4}, {12}]*zeta[13])/(16*y^8) + 
   (2401245*betasv[{5}, {12}]*zeta[13])/(32*y^9), 
 pinablaBarFm[6, 7, 10, 4]/y^8 -> -511445975040*betasv[{1, 6}, {12, 14}] - 
   6794925096960*betasv[{2, 5}, {12, 14}] + 
   1534337925120*betasv[{2, 5}, {14, 12}] - 
   16439334912000*betasv[{3, 4}, {12, 14}] + 
   11763257425920*betasv[{3, 4}, {14, 12}] - 
   426204979200*betasv[{4, 3}, {12, 14}] + 
   14904996986880*betasv[{4, 3}, {14, 12}] + 
   16161692811264*betasv[{5, 2}, {12, 14}] - 
   9929358286848*betasv[{5, 2}, {14, 12}] + 
   7313677443072*betasv[{6, 1}, {12, 14}] - 
   15138800861184*betasv[{6, 1}, {14, 12}] + 
   696540708864*betasv[{7, 0}, {12, 14}] - 
   3134433189888*betasv[{7, 0}, {14, 12}] - (13*zeta[11])/(3600*y^2) - 
   (1978808832*betasv[{0}, {14}]*zeta[11])/y^3 - 
   (5194373184*betasv[{1}, {14}]*zeta[11])/y^4 - 
   (2869618752*betasv[{2}, {14}]*zeta[11])/y^5 + 
   (18918900*betasv[{3}, {14}]*zeta[11])/y^6 + 
   (182432250*betasv[{4}, {14}]*zeta[11])/y^7 + 
   (37702665*betasv[{5}, {14}]*zeta[11])/(2*y^8) + 
   (2837835*betasv[{6}, {14}]*zeta[11])/(8*y^9) - 
   (83611*zeta[13])/(1512000*y^4) + (470918448*betasv[{0}, {12}]*zeta[13])/
    y^5 + (568614816*betasv[{1}, {12}]*zeta[13])/y^6 + 
   (93236913*betasv[{2}, {12}]*zeta[13])/y^7 - 
   (34989570*betasv[{3}, {12}]*zeta[13])/y^8 - 
   (55228635*betasv[{4}, {12}]*zeta[13])/(8*y^9) - 
   (7203735*betasv[{5}, {12}]*zeta[13])/(32*y^10), 
 pinablaBarFm[6, 7, 10, 5]/y^10 -> 2045783900160*betasv[{0, 6}, {12, 14}] + 
   66634104176640*betasv[{1, 5}, {12, 14}] - 
   12274703400960*betasv[{1, 5}, {14, 12}] + 
   333170520883200*betasv[{2, 4}, {12, 14}] - 
   171845847613440*betasv[{2, 4}, {14, 12}] + 
   269848638259200*betasv[{3, 3}, {12, 14}] - 
   426692070604800*betasv[{3, 3}, {14, 12}] - 
   318119396474880*betasv[{4, 2}, {12, 14}] + 
   19727201894400*betasv[{4, 2}, {14, 12}] - 
   304821801123840*betasv[{5, 1}, {12, 14}] + 
   442766086963200*betasv[{5, 1}, {14, 12}] - 
   48757849620480*betasv[{6, 0}, {12, 14}] + 
   148319332761600*betasv[{6, 0}, {14, 12}] + (91*zeta[11])/(1080*y^3) + 
   (34629154560*betasv[{0}, {14}]*zeta[11])/y^4 + 
   (54123189120*betasv[{1}, {14}]*zeta[11])/y^5 + 
   (14121066960*betasv[{2}, {14}]*zeta[11])/y^6 - 
   (2994591600*betasv[{3}, {14}]*zeta[11])/y^7 - 
   (924323400*betasv[{4}, {14}]*zeta[11])/y^8 - 
   (46216170*betasv[{5}, {14}]*zeta[11])/y^9 - 
   (2837835*betasv[{6}, {14}]*zeta[11])/(8*y^10) + 
   (83611*zeta[13])/(108000*y^5) - (5570888400*betasv[{0}, {12}]*zeta[13])/
    y^6 - (4157584200*betasv[{1}, {12}]*zeta[13])/y^7 - 
   (46309725*betasv[{2}, {12}]*zeta[13])/y^8 + 
   (250415550*betasv[{3}, {12}]*zeta[13])/y^9 + 
   (50426145*betasv[{4}, {12}]*zeta[13])/(2*y^10) + 
   (7203735*betasv[{5}, {12}]*zeta[13])/(16*y^11), 
 pinablaBarFm[6, 7, 10, 6]/y^12 -> 
  -315635230310400*betasv[{0, 5}, {12, 14}] + 
   49098813603840*betasv[{0, 5}, {14, 12}] - 3998046250598400*
    betasv[{1, 4}, {12, 14}] + 1620260848926720*betasv[{1, 4}, {14, 12}] - 
   8568911993241600*betasv[{2, 3}, {12, 14}] + 
   7869838409072640*betasv[{2, 3}, {14, 12}] + 
   1851726684487680*betasv[{3, 2}, {12, 14}] + 
   4804669616947200*betasv[{3, 2}, {14, 12}] + 
   8641391194275840*betasv[{4, 1}, {12, 14}] - 
   9013139354419200*betasv[{4, 1}, {14, 12}] + 
   2389475595386880*betasv[{5, 0}, {12, 14}] - 
   5330728334131200*betasv[{5, 0}, {14, 12}] - (ee[7]*pinablaBarE[6, 6])/
    (2*y^12) - (91*zeta[11])/(72*y^4) - 
   (424267683840*betasv[{0}, {14}]*zeta[11])/y^5 - 
   (383584481280*betasv[{1}, {14}]*zeta[11])/y^6 - 
   (20549168640*betasv[{2}, {14}]*zeta[11])/y^7 + 
   (23772949200*betasv[{3}, {14}]*zeta[11])/y^8 + 
   (2772970200*betasv[{4}, {14}]*zeta[11])/y^9 + 
   (54729675*betasv[{5}, {14}]*zeta[11])/y^10 - 
   (83611*zeta[13])/(10800*y^6) + (50055667200*betasv[{0}, {12}]*zeta[13])/
    y^7 + (21158398800*betasv[{1}, {12}]*zeta[13])/y^8 - 
   (2819747700*betasv[{2}, {12}]*zeta[13])/y^9 - 
   (1154655810*betasv[{3}, {12}]*zeta[13])/y^10 - 
   (237723255*betasv[{4}, {12}]*zeta[13])/(4*y^11) - 
   (7203735*betasv[{5}, {12}]*zeta[13])/(16*y^12), 
 pinablaBarFm[6, 7, 10, 7]/y^14 -> 
  22304889608601600*betasv[{0, 4}, {12, 14}] - 
   7463019667783680*betasv[{0, 4}, {14, 12}] + 
   132520035955507200*betasv[{1, 3}, {12, 14}] - 
   88882880855408640*betasv[{1, 3}, {14, 12}] + 
   80606223705047040*betasv[{2, 2}, {12, 14}] - 
   152094096312238080*betasv[{2, 2}, {14, 12}] - 
   153076072584314880*betasv[{3, 1}, {12, 14}] + 
   105772872735129600*betasv[{3, 1}, {14, 12}] - 
   82355076684840960*betasv[{4, 0}, {12, 14}] + 
   142667124100300800*betasv[{4, 0}, {14, 12}] - (ee[7]*pinablaBarE[6, 7])/
    (2*y^14) - (26*pinablaBarE[6, 6]*pinablaBarE[7, 1])/(7*y^14) + 
   (ee[6]*pinablaBarE[7, 7])/(2*y^14) + (182*zeta[11])/(15*y^5) + 
   (3655676344320*betasv[{0}, {14}]*zeta[11])/y^6 + 
   (1698731274240*betasv[{1}, {14}]*zeta[11])/y^7 - 
   (223627884480*betasv[{2}, {14}]*zeta[11])/y^8 - 
   (91913421600*betasv[{3}, {14}]*zeta[11])/y^9 - 
   (3867563700*betasv[{4}, {14}]*zeta[11])/y^10 + 
   (83611*zeta[13])/(1575*y^7) - (334911931200*betasv[{0}, {12}]*zeta[13])/
    y^8 - (62075613600*betasv[{1}, {12}]*zeta[13])/y^9 + 
   (22315112820*betasv[{2}, {12}]*zeta[13])/y^10 + 
   (3260204640*betasv[{3}, {12}]*zeta[13])/y^11 + 
   (136870965*betasv[{4}, {12}]*zeta[13])/(2*y^12), 
 pinablaBarFm[6, 7, 10, 8]/y^16 -> 
  -886958377559654400*betasv[{0, 3}, {12, 14}] + 
   474939838106173440*betasv[{0, 3}, {14, 12}] - 
   2235090221106462720*betasv[{1, 2}, {12, 14}] + 
   2283347340762808320*betasv[{1, 2}, {14, 12}] + 
   1192063081371402240*betasv[{2, 1}, {12, 14}] - 
   52521702323650560*betasv[{2, 1}, {14, 12}] + 
   1929985517294714880*betasv[{3, 0}, {12, 14}] - 
   2705765476545331200*betasv[{3, 0}, {14, 12}] - 
   (ee[7]*pinablaBarE[6, 8])/(2*y^16) - 
   (59*pinablaBarE[6, 7]*pinablaBarE[7, 1])/(14*y^16) - 
   (211*pinablaBarE[6, 6]*pinablaBarE[7, 2])/(14*y^16) + 
   (43*pinablaBarE[6, 1]*pinablaBarE[7, 7])/(10*y^16) + 
   (ee[6]*pinablaBarE[7, 8])/(2*y^16) - (3094*zeta[11])/(45*y^6) - 
   (21417630474240*betasv[{0}, {14}]*zeta[11])/y^7 - 
   (3307170746880*betasv[{1}, {14}]*zeta[11])/y^8 + 
   (1550216828160*betasv[{2}, {14}]*zeta[11])/y^9 + 
   (153794440800*betasv[{3}, {14}]*zeta[11])/y^10 - 
   (1421387*zeta[13])/(6300*y^8) + (1587950179200*betasv[{0}, {12}]*zeta[13])/
    y^9 + (7705938240*betasv[{1}, {12}]*zeta[13])/y^10 - 
   (83752681320*betasv[{2}, {12}]*zeta[13])/y^11 - 
   (4355172360*betasv[{3}, {12}]*zeta[13])/y^12, 
 pinablaBarFm[6, 7, 10, 9]/y^18 -> 
  19583861415141703680*betasv[{0, 2}, {12, 14}] - 
   14832667420325314560*betasv[{0, 2}, {14, 12}] + 
   8344217117880483840*betasv[{1, 1}, {12, 14}] - 
   17846605107513262080*betasv[{1, 1}, {14, 12}] - 
   27928078533022187520*betasv[{2, 0}, {12, 14}] + 
   32679272527838576640*betasv[{2, 0}, {14, 12}] - 
   (ee[7]*pinablaBarE[6, 9])/(2*y^18) - 
   (33*pinablaBarE[6, 8]*pinablaBarE[7, 1])/(7*y^18) - 
   (135*pinablaBarE[6, 7]*pinablaBarE[7, 2])/(7*y^18) - 
   (3637*pinablaBarE[6, 6]*pinablaBarE[7, 3])/(84*y^18) + 
   (1359*pinablaBarE[6, 2]*pinablaBarE[7, 7])/(70*y^18) + 
   (24*pinablaBarE[6, 1]*pinablaBarE[7, 8])/(5*y^18) + 
   (ee[6]*pinablaBarE[7, 9])/(2*y^18) + (884*zeta[11])/(5*y^7) + 
   (77481574410240*betasv[{0}, {14}]*zeta[11])/y^8 - 
   (5787393131520*betasv[{1}, {14}]*zeta[11])/y^9 - 
   (3395750117760*betasv[{2}, {14}]*zeta[11])/y^10 + 
   (1421387*zeta[13])/(3150*y^9) - (4794674290560*betasv[{0}, {12}]*zeta[13])/
    y^10 + (654609574080*betasv[{1}, {12}]*zeta[13])/y^11 + 
   (136014749640*betasv[{2}, {12}]*zeta[13])/y^12, 
 pinablaBarFm[6, 7, 12, 0] -> -16648632*betasv[{5, 6}, {12, 14}] - 
   23783760*betasv[{6, 5}, {12, 14}] + 16648632*betasv[{6, 5}, {14, 12}] - 
   8494200*betasv[{7, 4}, {12, 14}] + 23783760*betasv[{7, 4}, {14, 12}] - 
   1415700*betasv[{8, 3}, {12, 14}] + 8494200*betasv[{8, 3}, {14, 12}] - 
   94380*betasv[{9, 2}, {12, 14}] + 1415700*betasv[{9, 2}, {14, 12}] - 
   1716*betasv[{10, 1}, {12, 14}] + 94380*betasv[{10, 1}, {14, 12}] + 
   1716*betasv[{11, 0}, {14, 12}] + 312*betasv[{1}, {14}]*zeta[11] + 
   (4290*betasv[{2}, {14}]*zeta[11])/y + (32175*betasv[{3}, {14}]*zeta[11])/
    (2*y^2) + (96525*betasv[{4}, {14}]*zeta[11])/(4*y^3) + 
   (135135*betasv[{5}, {14}]*zeta[11])/(8*y^4) + 
   (189189*betasv[{6}, {14}]*zeta[11])/(64*y^5) + 
   (691*zeta[13])/653837184000 - (66*betasv[{0}, {12}]*zeta[13])/y - 
   (1815*betasv[{1}, {12}]*zeta[13])/(2*y^2) - 
   (27225*betasv[{2}, {12}]*zeta[13])/(8*y^3) - 
   (81675*betasv[{3}, {12}]*zeta[13])/(16*y^4) - 
   (114345*betasv[{4}, {12}]*zeta[13])/(32*y^5) - 
   (160083*betasv[{5}, {12}]*zeta[13])/(256*y^6), 
 pinablaBarFm[6, 7, 12, 1]/y^2 -> 332972640*betasv[{4, 6}, {12, 14}] + 
   970377408*betasv[{5, 5}, {12, 14}] - 399567168*betasv[{5, 5}, {14, 12}] + 
   713512800*betasv[{6, 4}, {12, 14}] - 998917920*betasv[{6, 4}, {14, 12}] + 
   181209600*betasv[{7, 3}, {12, 14}] - 652354560*betasv[{7, 3}, {14, 12}] + 
   20386080*betasv[{8, 2}, {12, 14}] - 152895600*betasv[{8, 2}, {14, 12}] + 
   823680*betasv[{9, 1}, {12, 14}] - 15100800*betasv[{9, 1}, {14, 12}] + 
   6864*betasv[{10, 0}, {12, 14}] - 453024*betasv[{10, 0}, {14, 12}] - 
   1248*betasv[{0}, {14}]*zeta[11] - (37440*betasv[{1}, {14}]*zeta[11])/y - 
   (231660*betasv[{2}, {14}]*zeta[11])/y^2 - 
   (514800*betasv[{3}, {14}]*zeta[11])/y^3 - 
   (2027025*betasv[{4}, {14}]*zeta[11])/(4*y^4) - 
   (1378377*betasv[{5}, {14}]*zeta[11])/(8*y^5) - 
   (945945*betasv[{6}, {14}]*zeta[11])/(64*y^6) - 
   (691*zeta[13])/(4953312000*y) + (4356*betasv[{0}, {12}]*zeta[13])/y^2 + 
   (36300*betasv[{1}, {12}]*zeta[13])/y^3 + 
   (735075*betasv[{2}, {12}]*zeta[13])/(8*y^4) + 
   (98010*betasv[{3}, {12}]*zeta[13])/y^5 + 
   (2401245*betasv[{4}, {12}]*zeta[13])/(64*y^6) + 
   (480249*betasv[{5}, {12}]*zeta[13])/(128*y^7), 
 pinablaBarFm[6, 7, 12, 2]/y^4 -> -5327562240*betasv[{3, 6}, {12, 14}] - 
   27398891520*betasv[{4, 5}, {12, 14}] + 
   7991343360*betasv[{4, 5}, {14, 12}] - 
   36531855360*betasv[{5, 4}, {12, 14}] + 
   31965373440*betasv[{5, 4}, {14, 12}] - 
   16490073600*betasv[{6, 3}, {12, 14}] + 
   34248614400*betasv[{6, 3}, {14, 12}] - 
   2826869760*betasv[{7, 2}, {12, 14}] + 
   12720913920*betasv[{7, 2}, {14, 12}] - 
   192741120*betasv[{8, 1}, {12, 14}] + 1766793600*betasv[{8, 1}, {14, 12}] - 
   3569280*betasv[{9, 0}, {12, 14}] + 78524160*betasv[{9, 0}, {14, 12}] + 
   zeta[11]/14968800 + (162240*betasv[{0}, {14}]*zeta[11])/y + 
   (2190240*betasv[{1}, {14}]*zeta[11])/y^2 + 
   (8030880*betasv[{2}, {14}]*zeta[11])/y^3 + 
   (11711700*betasv[{3}, {14}]*zeta[11])/y^4 + 
   (6486480*betasv[{4}, {14}]*zeta[11])/y^5 + 
   (1216215*betasv[{5}, {14}]*zeta[11])/y^6 + 
   (945945*betasv[{6}, {14}]*zeta[11])/(16*y^7) + 
   (691*zeta[13])/(76204800*y^2) - (188760*betasv[{0}, {12}]*zeta[13])/y^3 - 
   (1061775*betasv[{1}, {12}]*zeta[13])/y^4 - 
   (1911195*betasv[{2}, {12}]*zeta[13])/y^5 - 
   (5145525*betasv[{3}, {12}]*zeta[13])/(4*y^6) - 
   (2401245*betasv[{4}, {12}]*zeta[13])/(8*y^7) - 
   (2401245*betasv[{5}, {12}]*zeta[13])/(128*y^8), 
 pinablaBarFm[6, 7, 12, 3]/y^6 -> 63930746880*betasv[{2, 6}, {12, 14}] + 
   566243758080*betasv[{3, 5}, {12, 14}] - 
   127861493760*betasv[{3, 5}, {14, 12}] + 
   1278614937600*betasv[{4, 4}, {12, 14}] - 
   799134336000*betasv[{4, 4}, {14, 12}] + 
   980271452160*betasv[{5, 3}, {12, 14}] - 
   1333412720640*betasv[{5, 3}, {14, 12}] + 
   277033236480*betasv[{6, 2}, {12, 14}] - 
   767168962560*betasv[{6, 2}, {14, 12}] + 
   28782673920*betasv[{7, 1}, {12, 14}] - 
   158304706560*betasv[{7, 1}, {14, 12}] + 
   899458560*betasv[{8, 0}, {12, 14}] - 9894044160*betasv[{8, 0}, {14, 12}] - 
   zeta[11]/(118800*y) - (10221120*betasv[{0}, {14}]*zeta[11])/y^2 - 
   (81768960*betasv[{1}, {14}]*zeta[11])/y^3 - 
   (196756560*betasv[{2}, {14}]*zeta[11])/y^4 - 
   (174053880*betasv[{3}, {14}]*zeta[11])/y^5 - 
   (56756700*betasv[{4}, {14}]*zeta[11])/y^6 - 
   (12567555*betasv[{5}, {14}]*zeta[11])/(2*y^7) - 
   (2837835*betasv[{6}, {14}]*zeta[11])/(16*y^8) - 
   (691*zeta[13])/(1814400*y^3) + (5945940*betasv[{0}, {12}]*zeta[13])/y^4 + 
   (23783760*betasv[{1}, {12}]*zeta[13])/y^5 + 
   (28814940*betasv[{2}, {12}]*zeta[13])/y^6 + 
   (25041555*betasv[{3}, {12}]*zeta[13])/(2*y^7) + 
   (60031125*betasv[{4}, {12}]*zeta[13])/(32*y^8) + 
   (2401245*betasv[{5}, {12}]*zeta[13])/(32*y^9), 
 pinablaBarFm[6, 7, 12, 4]/y^8 -> -511445975040*betasv[{1, 6}, {12, 14}] - 
   8329263022080*betasv[{2, 5}, {12, 14}] + 
   1534337925120*betasv[{2, 5}, {14, 12}] - 
   31782714163200*betasv[{3, 4}, {12, 14}] + 
   15343379251200*betasv[{3, 4}, {14, 12}] - 
   40063268044800*betasv[{4, 3}, {12, 14}] + 
   39454403788800*betasv[{4, 3}, {14, 12}] - 
   18412055101440*betasv[{5, 2}, {12, 14}] + 
   34413007749120*betasv[{5, 2}, {14, 12}] - 
   3022180761600*betasv[{6, 1}, {12, 14}] + 
   10569883484160*betasv[{6, 1}, {14, 12}] - 
   143913369600*betasv[{7, 0}, {12, 14}] + 
   949828239360*betasv[{7, 0}, {14, 12}] + zeta[11]/(1980*y^2) + 
   (408844800*betasv[{0}, {14}]*zeta[11])/y^3 + 
   (2146435200*betasv[{1}, {14}]*zeta[11])/y^4 + 
   (3269185920*betasv[{2}, {14}]*zeta[11])/y^5 + 
   (1778376600*betasv[{3}, {14}]*zeta[11])/y^6 + 
   (352702350*betasv[{4}, {14}]*zeta[11])/y^7 + 
   (23108085*betasv[{5}, {14}]*zeta[11])/y^8 + 
   (2837835*betasv[{6}, {14}]*zeta[11])/(8*y^9) + 
   (691*zeta[13])/(60480*y^4) - (142702560*betasv[{0}, {12}]*zeta[13])/y^5 - 
   (397005840*betasv[{1}, {12}]*zeta[13])/y^6 - 
   (323138970*betasv[{2}, {12}]*zeta[13])/y^7 - 
   (92619450*betasv[{3}, {12}]*zeta[13])/y^8 - 
   (36018675*betasv[{4}, {12}]*zeta[13])/(4*y^9) - 
   (7203735*betasv[{5}, {12}]*zeta[13])/(32*y^10), 
 pinablaBarFm[6, 7, 12, 5]/y^10 -> 2045783900160*betasv[{0, 6}, {12, 14}] + 
   78908807577600*betasv[{1, 5}, {12, 14}] - 
   12274703400960*betasv[{1, 5}, {14, 12}] + 
   547977830400000*betasv[{2, 4}, {12, 14}] - 
   214807309516800*betasv[{2, 4}, {14, 12}] + 
   1149535715328000*betasv[{3, 3}, {12, 14}] - 
   876764528640000*betasv[{3, 3}, {14, 12}] + 
   849000318566400*betasv[{4, 2}, {12, 14}] - 
   1161713000448000*betasv[{4, 2}, {14, 12}] + 
   219828779089920*betasv[{5, 1}, {12, 14}] - 
   528981265612800*betasv[{5, 1}, {14, 12}] + 
   16118297395200*betasv[{6, 0}, {12, 14}] - 
   68874724638720*betasv[{6, 0}, {14, 12}] - (28*zeta[11])/(1485*y^3) - 
   (11447654400*betasv[{0}, {14}]*zeta[11])/y^4 - 
   (39032098560*betasv[{1}, {14}]*zeta[11])/y^5 - 
   (37686448800*betasv[{2}, {14}]*zeta[11])/y^6 - 
   (12756744000*betasv[{3}, {14}]*zeta[11])/y^7 - 
   (1520268750*betasv[{4}, {14}]*zeta[11])/y^8 - 
   (54729675*betasv[{5}, {14}]*zeta[11])/y^9 - 
   (2837835*betasv[{6}, {14}]*zeta[11])/(8*y^10) - 
   (691*zeta[13])/(2700*y^5) + (2586941280*betasv[{0}, {12}]*zeta[13])/y^6 + 
   (4967146800*betasv[{1}, {12}]*zeta[13])/y^7 + 
   (2727128250*betasv[{2}, {12}]*zeta[13])/y^8 + 
   (514552500*betasv[{3}, {12}]*zeta[13])/y^9 + 
   (252130725*betasv[{4}, {12}]*zeta[13])/(8*y^10) + 
   (7203735*betasv[{5}, {12}]*zeta[13])/(16*y^11), 
 pinablaBarFm[6, 7, 12, 6]/y^12 -> 
  -364734043914240*betasv[{0, 5}, {12, 14}] + 
   49098813603840*betasv[{0, 5}, {14, 12}] - 5961998794752000*
    betasv[{1, 4}, {12, 14}] + 1963952544153600*betasv[{1, 4}, {14, 12}] - 
   22562073870336000*betasv[{2, 3}, {12, 14}] + 
   13958091295948800*betasv[{2, 3}, {14, 12}] - 
   27378433680998400*betasv[{3, 2}, {12, 14}] + 
   29108582350848000*betasv[{3, 2}, {14, 12}] - 
   11188578130329600*betasv[{4, 1}, {12, 14}] + 
   19873329315840000*betasv[{4, 1}, {14, 12}] - 
   1266154253844480*betasv[{5, 0}, {12, 14}] + 
   3768918453780480*betasv[{5, 0}, {14, 12}] - (ee[7]*pinablaBarE[6, 6])/
    (2*y^12) + (238*zeta[11])/(495*y^4) + 
   (224814320640*betasv[{0}, {14}]*zeta[11])/y^5 + 
   (496652083200*betasv[{1}, {14}]*zeta[11])/y^6 + 
   (303826723200*betasv[{2}, {14}]*zeta[11])/y^7 + 
   (62594532000*betasv[{3}, {14}]*zeta[11])/y^8 + 
   (4135131000*betasv[{4}, {14}]*zeta[11])/y^9 + 
   (63243180*betasv[{5}, {14}]*zeta[11])/y^10 + (11747*zeta[13])/(2700*y^6) - 
   (35390234880*betasv[{0}, {12}]*zeta[13])/y^7 - 
   (46652760000*betasv[{1}, {12}]*zeta[13])/y^8 - 
   (17083143000*betasv[{2}, {12}]*zeta[13])/y^9 - 
   (2047918950*betasv[{3}, {12}]*zeta[13])/y^10 - 
   (72037350*betasv[{4}, {12}]*zeta[13])/y^11 - 
   (7203735*betasv[{5}, {12}]*zeta[13])/(16*y^12), 
 pinablaBarFm[6, 7, 12, 7]/y^14 -> 
  31142676057292800*betasv[{0, 4}, {12, 14}] - 
   8837786448691200*betasv[{0, 4}, {14, 12}] + 
   275888571678720000*betasv[{1, 3}, {12, 14}] - 
   143087971074048000*betasv[{1, 3}, {14, 12}] + 
   599286090616012800*betasv[{2, 2}, {12, 14}] - 
   516800083761561600*betasv[{2, 2}, {14, 12}] + 
   398044719533260800*betasv[{3, 1}, {12, 14}] - 
   550841927860224000*betasv[{3, 1}, {14, 12}] + 
   70077397598208000*betasv[{4, 0}, {12, 14}] - 
   154871686338969600*betasv[{4, 0}, {14, 12}] - (ee[7]*pinablaBarE[6, 7])/
    (2*y^14) - (59*pinablaBarE[6, 6]*pinablaBarE[7, 1])/(14*y^14) + 
   (ee[6]*pinablaBarE[7, 7])/(2*y^14) - (476*zeta[11])/(55*y^5) - 
   (3110679936000*betasv[{0}, {14}]*zeta[11])/y^6 - 
   (4417222118400*betasv[{1}, {14}]*zeta[11])/y^7 - 
   (1662614553600*betasv[{2}, {14}]*zeta[11])/y^8 - 
   (191351160000*betasv[{3}, {14}]*zeta[11])/y^9 - 
   (5399994600*betasv[{4}, {14}]*zeta[11])/y^10 - 
   (11747*zeta[13])/(210*y^7) + (363562214400*betasv[{0}, {12}]*zeta[13])/
    y^8 + (323276184000*betasv[{1}, {12}]*zeta[13])/y^9 + 
   (75824456400*betasv[{2}, {12}]*zeta[13])/y^10 + 
   (5248435500*betasv[{3}, {12}]*zeta[13])/y^11 + 
   (324168075*betasv[{4}, {12}]*zeta[13])/(4*y^12), 
 pinablaBarFm[6, 7, 12, 8]/y^16 -> 
  -1601837103631564800*betasv[{0, 3}, {12, 14}] + 
   713756467475251200*betasv[{0, 3}, {14, 12}] - 
   8104951585072742400*betasv[{1, 2}, {12, 14}] + 
   5851456322981068800*betasv[{1, 2}, {14, 12}] - 
   9570825359327232000*betasv[{2, 1}, {12, 14}] + 
   10744503804415180800*betasv[{2, 1}, {14, 12}] - 
   2713417239704371200*betasv[{3, 0}, {12, 14}] + 
   4681314692864409600*betasv[{3, 0}, {14, 12}] - 
   (ee[7]*pinablaBarE[6, 8])/(2*y^16) - 
   (33*pinablaBarE[6, 7]*pinablaBarE[7, 1])/(7*y^16) - 
   (281*pinablaBarE[6, 6]*pinablaBarE[7, 2])/(14*y^16) + 
   (5*pinablaBarE[6, 1]*pinablaBarE[7, 7])/y^16 + 
   (ee[6]*pinablaBarE[7, 8])/(2*y^16) + (18088*zeta[11])/(165*y^6) + 
   (30111608217600*betasv[{0}, {14}]*zeta[11])/y^7 + 
   (26552582784000*betasv[{1}, {14}]*zeta[11])/y^8 + 
   (5621443027200*betasv[{2}, {14}]*zeta[11])/y^9 + 
   (277751073600*betasv[{3}, {14}]*zeta[11])/y^10 + 
   (223193*zeta[13])/(420*y^8) - (2747353593600*betasv[{0}, {12}]*zeta[13])/
    y^9 - (1576424203200*betasv[{1}, {12}]*zeta[13])/y^10 - 
   (214630138800*betasv[{2}, {12}]*zeta[13])/y^11 - 
   (6545107800*betasv[{3}, {12}]*zeta[13])/y^12, 
 pinablaBarFm[6, 7, 12, 9]/y^18 -> 
  51641851583869747200*betasv[{0, 2}, {12, 14}] - 
   31970902901627289600*betasv[{0, 2}, {14, 12}] + 
   141406215555199795200*betasv[{1, 1}, {12, 14}] - 
   132767681019169996800*betasv[{1, 1}, {14, 12}] + 
   70844308313761382400*betasv[{2, 0}, {12, 14}] - 
   99153791532033638400*betasv[{2, 0}, {14, 12}] - 
   (ee[7]*pinablaBarE[6, 9])/(2*y^18) - 
   (73*pinablaBarE[6, 8]*pinablaBarE[7, 1])/(14*y^18) - 
   (347*pinablaBarE[6, 7]*pinablaBarE[7, 2])/(14*y^18) - 
   (1492*pinablaBarE[6, 6]*pinablaBarE[7, 3])/(21*y^18) + 
   (194*pinablaBarE[6, 2]*pinablaBarE[7, 7])/(7*y^18) + 
   (11*pinablaBarE[6, 1]*pinablaBarE[7, 8])/(2*y^18) + 
   (ee[6]*pinablaBarE[7, 9])/(2*y^18) - (10336*zeta[11])/(11*y^7) - 
   (196545155788800*betasv[{0}, {14}]*zeta[11])/y^8 - 
   (98076709785600*betasv[{1}, {14}]*zeta[11])/y^9 - 
   (8954455910400*betasv[{2}, {14}]*zeta[11])/y^10 - 
   (223193*zeta[13])/(63*y^9) + (14547757593600*betasv[{0}, {12}]*zeta[13])/
    y^10 + (4869889516800*betasv[{1}, {12}]*zeta[13])/y^11 + 
   (293171432400*betasv[{2}, {12}]*zeta[13])/y^12, 
 pinablaBarFm[6, 7, 12, 10]/y^20 -> 
  -978759674891757158400*betasv[{0, 1}, {12, 14}] + 
   786837947289698304000*betasv[{0, 1}, {14, 12}] - 
   1132379328730890240000*betasv[{1, 0}, {12, 14}] + 
   1324301056332949094400*betasv[{1, 0}, {14, 12}] - 
   (ee[7]*pinablaBarE[6, 10])/(2*y^20) - 
   (40*pinablaBarE[6, 9]*pinablaBarE[7, 1])/(7*y^20) - 
   (30*pinablaBarE[6, 8]*pinablaBarE[7, 2])/y^20 - 
   (575*pinablaBarE[6, 7]*pinablaBarE[7, 3])/(6*y^20) - 
   (208*pinablaBarE[6, 6]*pinablaBarE[7, 4])/y^20 + 
   (225*pinablaBarE[6, 3]*pinablaBarE[7, 7])/(2*y^20) + 
   (465*pinablaBarE[6, 2]*pinablaBarE[7, 8])/(14*y^20) + 
   (6*pinablaBarE[6, 1]*pinablaBarE[7, 9])/y^20 + 
   (ee[6]*pinablaBarE[7, 10])/(2*y^20) + (54264*zeta[11])/(11*y^8) + 
   (785397150720000*betasv[{0}, {14}]*zeta[11])/y^9 + 
   (169712357068800*betasv[{1}, {14}]*zeta[11])/y^10 + 
   (223193*zeta[13])/(15*y^10) - (48575073254400*betasv[{0}, {12}]*zeta[13])/
    y^11 - (7215260976000*betasv[{1}, {12}]*zeta[13])/y^12, 
 pinablaBarFm[6, 7, 12, 11]/y^22 -> 
  8444556014490589593600*betasv[{0, 0}, {12, 14}] - 
   8444556014490589593600*betasv[{0, 0}, {14, 12}] - 
   (ee[7]*pinablaBarE[6, 11])/(2*y^22) - 
   (87*pinablaBarE[6, 10]*pinablaBarE[7, 1])/(14*y^22) - 
   (250*pinablaBarE[6, 9]*pinablaBarE[7, 2])/(7*y^22) - 
   (755*pinablaBarE[6, 8]*pinablaBarE[7, 3])/(6*y^22) - 
   (1823*pinablaBarE[6, 7]*pinablaBarE[7, 4])/(6*y^22) - 
   (5857*pinablaBarE[6, 6]*pinablaBarE[7, 5])/(11*y^22) + 
   (1120*pinablaBarE[6, 4]*pinablaBarE[7, 7])/(3*y^22) + 
   (1020*pinablaBarE[6, 3]*pinablaBarE[7, 8])/(7*y^22) + 
   (549*pinablaBarE[6, 2]*pinablaBarE[7, 9])/(14*y^22) + 
   (13*pinablaBarE[6, 1]*pinablaBarE[7, 10])/(2*y^22) + 
   (ee[6]*pinablaBarE[7, 11])/(2*y^22) - (36176*zeta[11])/(3*y^9) - 
   (1464246578995200*betasv[{0}, {14}]*zeta[11])/y^10 - 
   (446386*zeta[13])/(15*y^11) + (77436117158400*betasv[{0}, {12}]*zeta[13])/
    y^12, pinablaBarFm[6, 8, 3, 0] -> -71351280*betasv[{5, 7}, {12, 16}] + 
   118918800*betasv[{6, 6}, {12, 16}] - 67953600*betasv[{7, 5}, {12, 16}] + 
   71351280*betasv[{7, 5}, {16, 12}] + 25482600*betasv[{8, 4}, {12, 16}] - 
   118918800*betasv[{8, 4}, {16, 12}] - 5662800*betasv[{9, 3}, {12, 16}] + 
   67953600*betasv[{9, 3}, {16, 12}] + 566280*betasv[{10, 2}, {12, 16}] - 
   25482600*betasv[{10, 2}, {16, 12}] + 5662800*betasv[{11, 1}, {16, 12}] - 
   566280*betasv[{12, 0}, {16, 12}] - (3617*betasv[{2}, {6}]*zeta[11])/
    6854400 - 102960*betasv[{2}, {16}]*zeta[11] + 
   (257400*betasv[{3}, {16}]*zeta[11])/y - 
   (289575*betasv[{4}, {16}]*zeta[11])/y^2 + 
   (193050*betasv[{5}, {16}]*zeta[11])/y^3 - 
   (675675*betasv[{6}, {16}]*zeta[11])/(8*y^4) + 
   (405405*betasv[{7}, {16}]*zeta[11])/(32*y^5) - 
   (7601*zeta[15])/(1524096000*y) + (4719*betasv[{0}, {12}]*zeta[15])/y^2 - 
   (23595*betasv[{1}, {12}]*zeta[15])/(2*y^3) + 
   (212355*betasv[{2}, {12}]*zeta[15])/(16*y^4) - 
   (70785*betasv[{3}, {12}]*zeta[15])/(8*y^5) + 
   (495495*betasv[{4}, {12}]*zeta[15])/(128*y^6) - 
   (297297*betasv[{5}, {12}]*zeta[15])/(512*y^7), 
 pinablaBarFm[6, 8, 3, 1]/y^2 -> 1427025600*betasv[{4, 7}, {12, 16}] - 
   856215360*betasv[{5, 6}, {12, 16}] - 951350400*betasv[{6, 5}, {12, 16}] - 
   1997835840*betasv[{6, 5}, {16, 12}] + 543628800*betasv[{7, 4}, {12, 16}] + 
   2378376000*betasv[{7, 4}, {16, 12}] - 203860800*betasv[{8, 3}, {12, 16}] - 
   543628800*betasv[{8, 3}, {16, 12}] + 45302400*betasv[{9, 2}, {12, 16}] + 
   203860800*betasv[{9, 2}, {16, 12}] - 4530240*betasv[{10, 1}, {12, 16}] - 
   45302400*betasv[{10, 1}, {16, 12}] + 4530240*betasv[{11, 0}, {16, 12}] + 
   (3617*betasv[{1}, {6}]*zeta[11])/856800 + 823680*betasv[{1}, {16}]*
    zeta[11] - (2059200*betasv[{2}, {16}]*zeta[11])/y + 
   (2316600*betasv[{3}, {16}]*zeta[11])/y^2 - 
   (1544400*betasv[{4}, {16}]*zeta[11])/y^3 + 
   (675675*betasv[{5}, {16}]*zeta[11])/y^4 + 
   (1216215*betasv[{6}, {16}]*zeta[11])/(8*y^5) - 
   (2027025*betasv[{7}, {16}]*zeta[11])/(32*y^6) + 
   (7601*zeta[15])/(508032000*y^2) - (9438*betasv[{0}, {12}]*zeta[15])/y^3 + 
   (23595*betasv[{1}, {12}]*zeta[15])/y^4 - 
   (212355*betasv[{2}, {12}]*zeta[15])/(8*y^5) + 
   (70785*betasv[{3}, {12}]*zeta[15])/(4*y^6) - 
   (2477475*betasv[{4}, {12}]*zeta[15])/(128*y^7) + 
   (2081079*betasv[{5}, {12}]*zeta[15])/(512*y^8), 
 pinablaBarFm[6, 8, 3, 2]/y^4 -> -22832409600*betasv[{3, 7}, {12, 16}] - 
   22832409600*betasv[{4, 6}, {12, 16}] + 
   43381578240*betasv[{5, 5}, {12, 16}] + 
   47948060160*betasv[{5, 5}, {16, 12}] + 
   3805401600*betasv[{6, 4}, {12, 16}] - 
   26637811200*betasv[{6, 4}, {16, 12}] - 
   2174515200*betasv[{7, 3}, {12, 16}] - 
   20657894400*betasv[{7, 3}, {16, 12}] + 
   815443200*betasv[{8, 2}, {12, 16}] - 815443200*betasv[{8, 2}, {16, 12}] - 
   181209600*betasv[{9, 1}, {12, 16}] + 181209600*betasv[{9, 1}, {16, 12}] + 
   18120960*betasv[{10, 0}, {12, 16}] - 18120960*betasv[{10, 0}, {16, 12}] - 
   (3617*betasv[{0}, {6}]*zeta[11])/214200 - 3294720*betasv[{0}, {16}]*
    zeta[11] + (8236800*betasv[{1}, {16}]*zeta[11])/y - 
   (9266400*betasv[{2}, {16}]*zeta[11])/y^2 + 
   (6177600*betasv[{3}, {16}]*zeta[11])/y^3 - 
   (2702700*betasv[{4}, {16}]*zeta[11])/y^4 - 
   (7702695*betasv[{5}, {16}]*zeta[11])/y^5 + 
   (2027025*betasv[{6}, {16}]*zeta[11])/(2*y^6) + 
   (2027025*betasv[{7}, {16}]*zeta[11])/(8*y^7) - 
   (7601*zeta[15])/(381024000*y^3) + (9438*betasv[{0}, {12}]*zeta[15])/y^4 - 
   (23595*betasv[{1}, {12}]*zeta[15])/y^5 + 
   (212355*betasv[{2}, {12}]*zeta[15])/(8*y^6) + 
   (1344915*betasv[{3}, {12}]*zeta[15])/(8*y^7) + 
   (3468465*betasv[{4}, {12}]*zeta[15])/(64*y^8) - 
   (6243237*betasv[{5}, {12}]*zeta[15])/(256*y^9), 
 pinablaBarFm[6, 8, 5, 0] -> -71351280*betasv[{5, 7}, {12, 16}] + 
   98108010*betasv[{6, 6}, {12, 16}] - 20386080*betasv[{7, 5}, {12, 16}] + 
   71351280*betasv[{7, 5}, {16, 12}] - 14652495*betasv[{8, 4}, {12, 16}] - 
   98108010*betasv[{8, 4}, {16, 12}] + 10193040*betasv[{9, 3}, {12, 16}] + 
   20386080*betasv[{9, 3}, {16, 12}] - 1911195*betasv[{10, 2}, {12, 16}] + 
   14652495*betasv[{10, 2}, {16, 12}] - 10193040*betasv[{11, 1}, {16, 12}] + 
   1911195*betasv[{12, 0}, {16, 12}] + 347490*betasv[{2}, {16}]*zeta[11] - 
   (463320*betasv[{3}, {16}]*zeta[11])/y + 
   (1332045*betasv[{4}, {16}]*zeta[11])/(8*y^2) + 
   (57915*betasv[{5}, {16}]*zeta[11])/y^3 - 
   (4459455*betasv[{6}, {16}]*zeta[11])/(64*y^4) + 
   (405405*betasv[{7}, {16}]*zeta[11])/(32*y^5) + 
   (7601*zeta[15])/(2032128000*y) - (127413*betasv[{0}, {12}]*zeta[15])/
    (8*y^2) + (42471*betasv[{1}, {12}]*zeta[15])/(2*y^3) - 
   (976833*betasv[{2}, {12}]*zeta[15])/(128*y^4) - 
   (42471*betasv[{3}, {12}]*zeta[15])/(16*y^5) + 
   (3270267*betasv[{4}, {12}]*zeta[15])/(1024*y^6) - 
   (297297*betasv[{5}, {12}]*zeta[15])/(512*y^7), 
 pinablaBarFm[6, 8, 5, 1]/y^2 -> 1427025600*betasv[{4, 7}, {12, 16}] - 
   356756400*betasv[{5, 6}, {12, 16}] - 1783782000*betasv[{6, 5}, {12, 16}] - 
   1997835840*betasv[{6, 5}, {16, 12}] + 876601440*betasv[{7, 4}, {12, 16}] + 
   1712430720*betasv[{7, 4}, {16, 12}] - 132509520*betasv[{8, 3}, {12, 16}] + 
   835829280*betasv[{8, 3}, {16, 12}] - 45868680*betasv[{9, 2}, {12, 16}] - 
   830732760*betasv[{9, 2}, {16, 12}] + 15289560*betasv[{10, 1}, {12, 16}] + 
   331273800*betasv[{10, 1}, {16, 12}] - 50965200*betasv[{11, 0}, {16, 12}] - 
   2779920*betasv[{1}, {16}]*zeta[11] + (2084940*betasv[{2}, {16}]*zeta[11])/
    y + (1505790*betasv[{3}, {16}]*zeta[11])/y^2 - 
   (2490345*betasv[{4}, {16}]*zeta[11])/y^3 + 
   (10135125*betasv[{5}, {16}]*zeta[11])/(8*y^4) + 
   (2027025*betasv[{6}, {16}]*zeta[11])/(32*y^5) - 
   (2027025*betasv[{7}, {16}]*zeta[11])/(32*y^6) - 
   (7601*zeta[15])/(203212800*y^2) + (212355*betasv[{0}, {12}]*zeta[15])/
    (2*y^3) - (2760615*betasv[{1}, {12}]*zeta[15])/(16*y^4) + 
   (6922773*betasv[{2}, {12}]*zeta[15])/(64*y^5) - 
   (1741311*betasv[{3}, {12}]*zeta[15])/(64*y^6) - 
   (891891*betasv[{4}, {12}]*zeta[15])/(64*y^7) + 
   (2081079*betasv[{5}, {12}]*zeta[15])/(512*y^8), 
 pinablaBarFm[6, 8, 5, 2]/y^4 -> -22832409600*betasv[{3, 7}, {12, 16}] - 
   32821588800*betasv[{4, 6}, {12, 16}] + 
   51372921600*betasv[{5, 5}, {12, 16}] + 
   47948060160*betasv[{5, 5}, {16, 12}] + 
   11130799680*betasv[{6, 4}, {12, 16}] - 
   7991343360*betasv[{6, 4}, {16, 12}] - 
   9785318400*betasv[{7, 3}, {12, 16}] - 
   54145428480*betasv[{7, 3}, {16, 12}] + 
   3241386720*betasv[{8, 2}, {12, 16}] + 
   19876428000*betasv[{8, 2}, {16, 12}] - 
   244632960*betasv[{9, 1}, {12, 16}] - 6605089920*betasv[{9, 1}, {16, 12}] - 
   61158240*betasv[{10, 0}, {12, 16}] + 917373600*betasv[{10, 0}, {16, 12}] + 
   11119680*betasv[{0}, {16}]*zeta[11] + 
   (11119680*betasv[{1}, {16}]*zeta[11])/y - 
   (36833940*betasv[{2}, {16}]*zeta[11])/y^2 + 
   (27799200*betasv[{3}, {16}]*zeta[11])/y^3 - 
   (15810795*betasv[{4}, {16}]*zeta[11])/(2*y^4) - 
   (18243225*betasv[{5}, {16}]*zeta[11])/(2*y^5) + 
   (46621575*betasv[{6}, {16}]*zeta[11])/(32*y^6) + 
   (2027025*betasv[{7}, {16}]*zeta[11])/(8*y^7) + 
   (7601*zeta[15])/(33868800*y^3) - (1911195*betasv[{0}, {12}]*zeta[15])/
    (4*y^4) + (3440151*betasv[{1}, {12}]*zeta[15])/(4*y^5) - 
   (41409225*betasv[{2}, {12}]*zeta[15])/(64*y^6) + 
   (3525093*betasv[{3}, {12}]*zeta[15])/(8*y^7) + 
   (2081079*betasv[{4}, {12}]*zeta[15])/(128*y^8) - 
   (6243237*betasv[{5}, {12}]*zeta[15])/(256*y^9), 
 pinablaBarFm[6, 8, 5, 3]/y^6 -> 273988915200*betasv[{2, 7}, {12, 16}] + 
   1164452889600*betasv[{3, 6}, {12, 16}] - 
   239740300800*betasv[{4, 5}, {12, 16}] - 
   958961203200*betasv[{4, 5}, {16, 12}] - 
   1294597624320*betasv[{5, 4}, {12, 16}] - 
   767168962560*betasv[{5, 4}, {16, 12}] + 
   95896120320*betasv[{6, 3}, {12, 16}] + 
   1643933491200*betasv[{6, 3}, {16, 12}] + 
   13699445760*betasv[{7, 2}, {12, 16}] + 
   13699445760*betasv[{7, 2}, {16, 12}] - 
   17124307200*betasv[{8, 1}, {12, 16}] + 
   78771813120*betasv[{8, 1}, {16, 12}] + 
   3424861440*betasv[{9, 0}, {12, 16}] - 
   10274584320*betasv[{9, 0}, {16, 12}] + (3617*zeta[11])/239904000 - 
   (155675520*betasv[{0}, {16}]*zeta[11])/y + 
   (194594400*betasv[{1}, {16}]*zeta[11])/y^2 - 
   (38918880*betasv[{2}, {16}]*zeta[11])/y^3 - 
   (68108040*betasv[{3}, {16}]*zeta[11])/y^4 + 
   (229864635*betasv[{4}, {16}]*zeta[11])/y^5 + 
   (42567525*betasv[{5}, {16}]*zeta[11])/(4*y^6) - 
   (103378275*betasv[{6}, {16}]*zeta[11])/(8*y^7) - 
   (6081075*betasv[{7}, {16}]*zeta[11])/(8*y^8) - 
   (7601*zeta[15])/(9676800*y^4) + (2675673*betasv[{0}, {12}]*zeta[15])/
    (2*y^5) - (20513493*betasv[{1}, {12}]*zeta[15])/(8*y^6) - 
   (891891*betasv[{2}, {12}]*zeta[15])/(8*y^7) - 
   (13378365*betasv[{3}, {12}]*zeta[15])/(4*y^8) + 
   (6243237*betasv[{4}, {12}]*zeta[15])/(16*y^9) + 
   (31216185*betasv[{5}, {12}]*zeta[15])/(256*y^10), 
 pinablaBarFm[6, 8, 5, 4]/y^8 -> -2191911321600*betasv[{1, 7}, {12, 16}] - 
   21645124300800*betasv[{2, 6}, {12, 16}] - 
   24111024537600*betasv[{3, 5}, {12, 16}] + 
   15343379251200*betasv[{3, 5}, {16, 12}] + 
   30686758502400*betasv[{4, 4}, {12, 16}] + 
   34522603315200*betasv[{4, 4}, {16, 12}] + 
   18412055101440*betasv[{5, 3}, {12, 16}] - 
   27179700387840*betasv[{5, 3}, {16, 12}] - 
   1534337925120*betasv[{6, 2}, {12, 16}] - 
   20110786375680*betasv[{6, 2}, {16, 12}] + 
   438382264320*betasv[{7, 1}, {12, 16}] - 
   2630293585920*betasv[{7, 1}, {16, 12}] - 
   54797783040*betasv[{8, 0}, {12, 16}] + 
   54797783040*betasv[{8, 0}, {16, 12}] - (3617*zeta[11])/(29988000*y) + 
   (622702080*betasv[{0}, {16}]*zeta[11])/y^2 - 
   (1245404160*betasv[{1}, {16}]*zeta[11])/y^3 + 
   (1089728640*betasv[{2}, {16}]*zeta[11])/y^4 - 
   (3269185920*betasv[{3}, {16}]*zeta[11])/y^5 - 
   (1362160800*betasv[{4}, {16}]*zeta[11])/y^6 + 
   (267567300*betasv[{5}, {16}]*zeta[11])/y^7 + 
   (480404925*betasv[{6}, {16}]*zeta[11])/(8*y^8) + 
   (6081075*betasv[{7}, {16}]*zeta[11])/(4*y^9) + 
   (7601*zeta[15])/(6048000*y^5) - (1783782*betasv[{0}, {12}]*zeta[15])/y^6 + 
   (21405384*betasv[{1}, {12}]*zeta[15])/y^7 + 
   (327323997*betasv[{2}, {12}]*zeta[15])/(8*y^8) + 
   (27648621*betasv[{3}, {12}]*zeta[15])/(2*y^9) - 
   (280945665*betasv[{4}, {12}]*zeta[15])/(64*y^10) - 
   (31216185*betasv[{5}, {12}]*zeta[15])/(64*y^11), 
 pinablaBarFm[6, 8, 7, 0] -> -71351280*betasv[{5, 7}, {12, 16}] + 
   65405340*betasv[{6, 6}, {12, 16}] + 35675640*betasv[{7, 5}, {12, 16}] + 
   71351280*betasv[{7, 5}, {16, 12}] - 35675640*betasv[{8, 4}, {12, 16}] - 
   65405340*betasv[{8, 4}, {16, 12}] + 3963960*betasv[{9, 3}, {12, 16}] - 
   35675640*betasv[{9, 3}, {16, 12}] + 1981980*betasv[{10, 2}, {12, 16}] + 
   35675640*betasv[{10, 2}, {16, 12}] - 3963960*betasv[{11, 1}, {16, 12}] - 
   1981980*betasv[{12, 0}, {16, 12}] - 360360*betasv[{2}, {16}]*zeta[11] - 
   (180180*betasv[{3}, {16}]*zeta[11])/y + 
   (405405*betasv[{4}, {16}]*zeta[11])/y^2 - 
   (405405*betasv[{5}, {16}]*zeta[11])/(4*y^3) - 
   (1486485*betasv[{6}, {16}]*zeta[11])/(32*y^4) + 
   (405405*betasv[{7}, {16}]*zeta[11])/(32*y^5) - 
   (7601*zeta[15])/(4354560000*y) + (33033*betasv[{0}, {12}]*zeta[15])/
    (2*y^2) + (33033*betasv[{1}, {12}]*zeta[15])/(4*y^3) - 
   (297297*betasv[{2}, {12}]*zeta[15])/(16*y^4) + 
   (297297*betasv[{3}, {12}]*zeta[15])/(64*y^5) + 
   (1090089*betasv[{4}, {12}]*zeta[15])/(512*y^6) - 
   (297297*betasv[{5}, {12}]*zeta[15])/(512*y^7), 
 pinablaBarFm[6, 8, 7, 1]/y^2 -> 1427025600*betasv[{4, 7}, {12, 16}] + 
   428107680*betasv[{5, 6}, {12, 16}] - 2568646080*betasv[{6, 5}, {12, 16}] - 
   1997835840*betasv[{6, 5}, {16, 12}] + 428107680*betasv[{7, 4}, {12, 16}] + 
   665945280*betasv[{7, 4}, {16, 12}] + 428107680*betasv[{8, 3}, {12, 16}] + 
   2330808480*betasv[{8, 3}, {16, 12}] - 126846720*betasv[{9, 2}, {12, 16}] - 
   998917920*betasv[{9, 2}, {16, 12}] - 15855840*betasv[{10, 1}, {12, 16}] - 
   110990880*betasv[{10, 1}, {16, 12}] + 
   110990880*betasv[{11, 0}, {16, 12}] + 2882880*betasv[{1}, {16}]*zeta[11] + 
   (5765760*betasv[{2}, {16}]*zeta[11])/y - 
   (4864860*betasv[{3}, {16}]*zeta[11])/y^2 - 
   (1216215*betasv[{4}, {16}]*zeta[11])/y^3 + 
   (3648645*betasv[{5}, {16}]*zeta[11])/(2*y^4) - 
   (1216215*betasv[{6}, {16}]*zeta[11])/(16*y^5) - 
   (2027025*betasv[{7}, {16}]*zeta[11])/(32*y^6) + 
   (7601*zeta[15])/(207360000*y^2) - (231231*betasv[{0}, {12}]*zeta[15])/
    y^3 + (231231*betasv[{1}, {12}]*zeta[15])/(4*y^4) + 
   (2081079*betasv[{2}, {12}]*zeta[15])/(16*y^5) - 
   (4855851*betasv[{3}, {12}]*zeta[15])/(64*y^6) - 
   (693693*betasv[{4}, {12}]*zeta[15])/(128*y^7) + 
   (2081079*betasv[{5}, {12}]*zeta[15])/(512*y^8), 
 pinablaBarFm[6, 8, 7, 2]/y^4 -> -22832409600*betasv[{3, 7}, {12, 16}] - 
   48518870400*betasv[{4, 6}, {12, 16}] + 
   51372921600*betasv[{5, 5}, {12, 16}] + 
   47948060160*betasv[{5, 5}, {16, 12}] + 
   39385906560*betasv[{6, 4}, {12, 16}] + 
   21310248960*betasv[{6, 4}, {16, 12}] - 
   20549168640*betasv[{7, 3}, {12, 16}] - 
   85240995840*betasv[{7, 3}, {16, 12}] - 
   570810240*betasv[{8, 2}, {12, 16}] + 7991343360*betasv[{8, 2}, {16, 12}] + 
   1649007360*betasv[{9, 1}, {12, 16}] + 
   12430978560*betasv[{9, 1}, {16, 12}] + 
   63423360*betasv[{10, 0}, {12, 16}] - 
   4439635200*betasv[{10, 0}, {16, 12}] - 11531520*betasv[{0}, {16}]*
    zeta[11] - (74954880*betasv[{1}, {16}]*zeta[11])/y + 
   (6486480*betasv[{2}, {16}]*zeta[11])/y^2 + 
   (58378320*betasv[{3}, {16}]*zeta[11])/y^3 - 
   (27972945*betasv[{4}, {16}]*zeta[11])/y^4 - 
   (18243225*betasv[{5}, {16}]*zeta[11])/(2*y^5) + 
   (34459425*betasv[{6}, {16}]*zeta[11])/(16*y^6) + 
   (2027025*betasv[{7}, {16}]*zeta[11])/(8*y^7) - 
   (7601*zeta[15])/(15552000*y^3) + (2312310*betasv[{0}, {12}]*zeta[15])/
    y^4 - (1618617*betasv[{1}, {12}]*zeta[15])/y^5 - 
   (2081079*betasv[{2}, {12}]*zeta[15])/(8*y^6) + 
   (693693*betasv[{3}, {12}]*zeta[15])/y^7 - 
   (693693*betasv[{4}, {12}]*zeta[15])/(16*y^8) - 
   (6243237*betasv[{5}, {12}]*zeta[15])/(256*y^9), 
 pinablaBarFm[6, 8, 7, 3]/y^6 -> 273988915200*betasv[{2, 7}, {12, 16}] + 
   1415609395200*betasv[{3, 6}, {12, 16}] + 
   136994457600*betasv[{4, 5}, {12, 16}] - 
   958961203200*betasv[{4, 5}, {16, 12}] - 
   1972720189440*betasv[{5, 4}, {12, 16}] - 
   1470407178240*betasv[{5, 4}, {16, 12}] - 
   54797783040*betasv[{6, 3}, {12, 16}] + 
   2045783900160*betasv[{6, 3}, {16, 12}] + 
   264855951360*betasv[{7, 2}, {12, 16}] + 
   767168962560*betasv[{7, 2}, {16, 12}] - 
   54797783040*betasv[{8, 1}, {12, 16}] - 
   511445975040*betasv[{8, 1}, {16, 12}] - 
   9132963840*betasv[{9, 0}, {12, 16}] + 
   127861493760*betasv[{9, 0}, {16, 12}] - (3617*zeta[11])/231336000 + 
   (415134720*betasv[{0}, {16}]*zeta[11])/y + 
   (622702080*betasv[{1}, {16}]*zeta[11])/y^2 - 
   (752431680*betasv[{2}, {16}]*zeta[11])/y^3 + 
   (38918880*betasv[{3}, {16}]*zeta[11])/y^4 + 
   (350269920*betasv[{4}, {16}]*zeta[11])/y^5 - 
   (6081075*betasv[{5}, {16}]*zeta[11])/y^6 - 
   (62837775*betasv[{6}, {16}]*zeta[11])/(4*y^7) - 
   (6081075*betasv[{7}, {16}]*zeta[11])/(8*y^8) + 
   (7601*zeta[15])/(1728000*y^4) - (16648632*betasv[{0}, {12}]*zeta[15])/
    y^5 + (16648632*betasv[{1}, {12}]*zeta[15])/y^6 - 
   (6243237*betasv[{2}, {12}]*zeta[15])/y^7 - 
   (4162158*betasv[{3}, {12}]*zeta[15])/y^8 + 
   (47864817*betasv[{4}, {12}]*zeta[15])/(64*y^9) + 
   (31216185*betasv[{5}, {12}]*zeta[15])/(256*y^10), 
 pinablaBarFm[6, 8, 7, 4]/y^8 -> -2191911321600*betasv[{1, 7}, {12, 16}] - 
   24659002368000*betasv[{2, 6}, {12, 16}] - 
   36166536806400*betasv[{3, 5}, {12, 16}] + 
   15343379251200*betasv[{3, 5}, {16, 12}] + 
   36714514636800*betasv[{4, 4}, {12, 16}] + 
   48587367628800*betasv[{4, 4}, {16, 12}] + 
   32878669824000*betasv[{5, 3}, {12, 16}] - 
   25572298752000*betasv[{5, 3}, {16, 12}] - 
   6758393241600*betasv[{6, 2}, {12, 16}] - 
   46030137753600*betasv[{6, 2}, {16, 12}] - 
   365318553600*betasv[{7, 1}, {12, 16}] + 
   10228919500800*betasv[{7, 1}, {16, 12}] + 
   547977830400*betasv[{8, 0}, {12, 16}] - 
   2557229875200*betasv[{8, 0}, {16, 12}] + (3617*zeta[11])/(7711200*y) - 
   (6227020800*betasv[{0}, {16}]*zeta[11])/y^2 + 
   (1037836800*betasv[{1}, {16}]*zeta[11])/y^3 + 
   (4799995200*betasv[{2}, {16}]*zeta[11])/y^4 - 
   (5837832000*betasv[{3}, {16}]*zeta[11])/y^5 - 
   (1629728100*betasv[{4}, {16}]*zeta[11])/y^6 + 
   (401350950*betasv[{5}, {16}]*zeta[11])/y^7 + 
   (273648375*betasv[{6}, {16}]*zeta[11])/(4*y^8) + 
   (6081075*betasv[{7}, {16}]*zeta[11])/(4*y^9) - 
   (7601*zeta[15])/(288000*y^5) + (83243160*betasv[{0}, {12}]*zeta[15])/y^6 - 
   (83243160*betasv[{1}, {12}]*zeta[15])/y^7 + 
   (93648555*betasv[{2}, {12}]*zeta[15])/y^8 + 
   (52026975*betasv[{3}, {12}]*zeta[15])/(4*y^9) - 
   (197702505*betasv[{4}, {12}]*zeta[15])/(32*y^10) - 
   (31216185*betasv[{5}, {12}]*zeta[15])/(64*y^11), 
 pinablaBarFm[6, 8, 7, 5]/y^10 -> 8767645286400*betasv[{0, 7}, {12, 16}] + 
   258645535948800*betasv[{1, 6}, {12, 16}] + 
   1025814498508800*betasv[{2, 5}, {12, 16}] - 
   184120551014400*betasv[{2, 5}, {16, 12}] + 
   135898501939200*betasv[{3, 4}, {12, 16}] - 
   1084265467084800*betasv[{3, 4}, {16, 12}] - 
   1245005630668800*betasv[{4, 3}, {12, 16}] - 
   265951907020800*betasv[{4, 3}, {16, 12}] - 
   232342600089600*betasv[{5, 2}, {12, 16}] + 
   1411590891110400*betasv[{5, 2}, {16, 12}] + 
   64296065433600*betasv[{6, 1}, {12, 16}] + 
   81831356006400*betasv[{6, 1}, {16, 12}] - 
   16074016358400*betasv[{7, 0}, {12, 16}] + 
   40915678003200*betasv[{7, 0}, {16, 12}] - (39787*zeta[11])/(7711200*y^2) + 
   (45664819200*betasv[{0}, {16}]*zeta[11])/y^3 - 
   (45664819200*betasv[{1}, {16}]*zeta[11])/y^4 + 
   (41254012800*betasv[{2}, {16}]*zeta[11])/y^5 + 
   (55264809600*betasv[{3}, {16}]*zeta[11])/y^6 - 
   (1508106600*betasv[{4}, {16}]*zeta[11])/y^7 - 
   (2845943100*betasv[{5}, {16}]*zeta[11])/y^8 - 
   (358783425*betasv[{6}, {16}]*zeta[11])/(2*y^9) - 
   (6081075*betasv[{7}, {16}]*zeta[11])/(4*y^10) + 
   (83611*zeta[15])/(864000*y^6) - (332972640*betasv[{0}, {12}]*zeta[15])/
    y^7 - (166486320*betasv[{1}, {12}]*zeta[15])/y^8 - 
   (717972255*betasv[{2}, {12}]*zeta[15])/y^9 + 
   (135270135*betasv[{3}, {12}]*zeta[15])/(4*y^10) + 
   (551485935*betasv[{4}, {12}]*zeta[15])/(16*y^11) + 
   (93648555*betasv[{5}, {12}]*zeta[15])/(64*y^12), 
 pinablaBarFm[6, 8, 7, 6]/y^12 -> 
  -1280076211814400*betasv[{0, 6}, {12, 16}] - 
   14414008850841600*betasv[{1, 5}, {12, 16}] + 
   1472964408115200*betasv[{1, 5}, {16, 12}] - 
   22147071993446400*betasv[{2, 4}, {12, 16}] + 
   16693596625305600*betasv[{2, 4}, {16, 12}] + 
   17745714059673600*betasv[{3, 3}, {12, 16}] + 
   21603477985689600*betasv[{3, 3}, {16, 12}] + 
   19586919569817600*betasv[{4, 2}, {12, 16}] - 
   25040394937958400*betasv[{4, 2}, {16, 12}] + 
   315635230310400*betasv[{5, 1}, {12, 16}] - 
   13256679673036800*betasv[{5, 1}, {16, 12}] + 
   192888196300800*betasv[{6, 0}, {12, 16}] - 
   1472964408115200*betasv[{6, 0}, {16, 12}] - (ee[8]*pinablaBarE[6, 6])/
    (2*y^12) + (39787*zeta[11])/(1927800*y^3) - 
   (136994457600*betasv[{0}, {16}]*zeta[11])/y^4 - 
   (56043187200*betasv[{1}, {16}]*zeta[11])/y^5 - 
   (869447779200*betasv[{2}, {16}]*zeta[11])/y^6 - 
   (196929532800*betasv[{3}, {16}]*zeta[11])/y^7 + 
   (61443181800*betasv[{4}, {16}]*zeta[11])/y^8 + 
   (9997287300*betasv[{5}, {16}]*zeta[11])/y^9 + 
   (443918475*betasv[{6}, {16}]*zeta[11])/(2*y^10) - 
   (83611*zeta[15])/(504000*y^7) + (2996753760*betasv[{0}, {12}]*zeta[15])/
    y^8 + (6742695960*betasv[{1}, {12}]*zeta[15])/y^9 + 
   (3184050870*betasv[{2}, {12}]*zeta[15])/y^10 - 
   (686756070*betasv[{3}, {12}]*zeta[15])/y^11 - 
   (530675145*betasv[{4}, {12}]*zeta[15])/(4*y^12) - 
   (93648555*betasv[{5}, {12}]*zeta[15])/(32*y^13), 
 pinablaBarFm[6, 8, 9, 0] -> -71351280*betasv[{5, 7}, {12, 16}] + 
   20810790*betasv[{6, 6}, {12, 16}] + 75315240*betasv[{7, 5}, {12, 16}] + 
   71351280*betasv[{7, 5}, {16, 12}] - 11891880*betasv[{8, 4}, {12, 16}] - 
   20810790*betasv[{8, 4}, {16, 12}] - 11891880*betasv[{9, 3}, {12, 16}] - 
   75315240*betasv[{9, 3}, {16, 12}] - 990990*betasv[{10, 2}, {12, 16}] + 
   11891880*betasv[{10, 2}, {16, 12}] + 11891880*betasv[{11, 1}, {16, 12}] + 
   990990*betasv[{12, 0}, {16, 12}] + 180180*betasv[{2}, {16}]*zeta[11] + 
   (540540*betasv[{3}, {16}]*zeta[11])/y + 
   (135135*betasv[{4}, {16}]*zeta[11])/y^2 - 
   (855855*betasv[{5}, {16}]*zeta[11])/(4*y^3) - 
   (945945*betasv[{6}, {16}]*zeta[11])/(64*y^4) + 
   (405405*betasv[{7}, {16}]*zeta[11])/(32*y^5) + 
   (7601*zeta[15])/(15240960000*y) - (33033*betasv[{0}, {12}]*zeta[15])/
    (4*y^2) - (99099*betasv[{1}, {12}]*zeta[15])/(4*y^3) - 
   (99099*betasv[{2}, {12}]*zeta[15])/(16*y^4) + 
   (627627*betasv[{3}, {12}]*zeta[15])/(64*y^5) + 
   (693693*betasv[{4}, {12}]*zeta[15])/(1024*y^6) - 
   (297297*betasv[{5}, {12}]*zeta[15])/(512*y^7), 
 pinablaBarFm[6, 8, 9, 1]/y^2 -> 1427025600*betasv[{4, 7}, {12, 16}] + 
   1498376880*betasv[{5, 6}, {12, 16}] - 
   2608285680*betasv[{6, 5}, {12, 16}] - 
   1997835840*betasv[{6, 5}, {16, 12}] - 
   1125764640*betasv[{7, 4}, {12, 16}] - 761080320*betasv[{7, 4}, {16, 12}] + 
   618377760*betasv[{8, 3}, {12, 16}] + 3044321280*betasv[{8, 3}, {16, 12}] + 
   182342160*betasv[{9, 2}, {12, 16}] + 428107680*betasv[{9, 2}, {16, 12}] + 
   7927920*betasv[{10, 1}, {12, 16}] - 618377760*betasv[{10, 1}, {16, 12}] - 
   95135040*betasv[{11, 0}, {16, 12}] - 1441440*betasv[{1}, {16}]*zeta[11] - 
   (8288280*betasv[{2}, {16}]*zeta[11])/y - 
   (7027020*betasv[{3}, {16}]*zeta[11])/y^2 + 
   (3198195*betasv[{4}, {16}]*zeta[11])/y^3 + 
   (14819805*betasv[{5}, {16}]*zeta[11])/(8*y^4) - 
   (8513505*betasv[{6}, {16}]*zeta[11])/(32*y^5) - 
   (2027025*betasv[{7}, {16}]*zeta[11])/(32*y^6) - 
   (7601*zeta[15])/(423360000*y^2) + (198198*betasv[{0}, {12}]*zeta[15])/
    y^3 + (1288287*betasv[{1}, {12}]*zeta[15])/(4*y^4) - 
   (891891*betasv[{2}, {12}]*zeta[15])/(16*y^5) - 
   (99099*betasv[{3}, {12}]*zeta[15])/y^6 + 
   (99099*betasv[{4}, {12}]*zeta[15])/(16*y^7) + 
   (2081079*betasv[{5}, {12}]*zeta[15])/(512*y^8), 
 pinablaBarFm[6, 8, 9, 2]/y^4 -> -22832409600*betasv[{3, 7}, {12, 16}] - 
   69924254400*betasv[{4, 6}, {12, 16}] + 
   26637811200*betasv[{5, 5}, {12, 16}] + 
   47948060160*betasv[{5, 5}, {16, 12}] + 
   83687123520*betasv[{6, 4}, {12, 16}] + 
   61266965760*betasv[{6, 4}, {16, 12}] - 
   1775854080*betasv[{7, 3}, {12, 16}] - 
   85240995840*betasv[{7, 3}, {16, 12}] - 
   13984850880*betasv[{8, 2}, {12, 16}] - 
   51943731840*betasv[{8, 2}, {16, 12}] - 
   1775854080*betasv[{9, 1}, {12, 16}] + 
   21310248960*betasv[{9, 1}, {16, 12}] - 
   31711680*betasv[{10, 0}, {12, 16}] + 
   6659452800*betasv[{10, 0}, {16, 12}] + 5765760*betasv[{0}, {16}]*
    zeta[11] + (80720640*betasv[{1}, {16}]*zeta[11])/y + 
   (158918760*betasv[{2}, {16}]*zeta[11])/y^2 + 
   (5045040*betasv[{3}, {16}]*zeta[11])/y^3 - 
   (118873755*betasv[{4}, {16}]*zeta[11])/(2*y^4) - 
   (4729725*betasv[{5}, {16}]*zeta[11])/y^5 + 
   (99324225*betasv[{6}, {16}]*zeta[11])/(32*y^6) + 
   (2027025*betasv[{7}, {16}]*zeta[11])/(8*y^7) + 
   (7601*zeta[15])/(18144000*y^3) - (3468465*betasv[{0}, {12}]*zeta[15])/
    y^4 - (2774772*betasv[{1}, {12}]*zeta[15])/y^5 + 
   (27054027*betasv[{2}, {12}]*zeta[15])/(16*y^6) + 
   (693693*betasv[{3}, {12}]*zeta[15])/y^7 - 
   (15954939*betasv[{4}, {12}]*zeta[15])/(128*y^8) - 
   (6243237*betasv[{5}, {12}]*zeta[15])/(256*y^9), 
 pinablaBarFm[6, 8, 9, 3]/y^6 -> 273988915200*betasv[{2, 7}, {12, 16}] + 
   1758095539200*betasv[{3, 6}, {12, 16}] + 
   1145425881600*betasv[{4, 5}, {12, 16}] - 
   958961203200*betasv[{4, 5}, {16, 12}] - 
   2541247188480*betasv[{5, 4}, {12, 16}] - 
   2429368381440*betasv[{5, 4}, {16, 12}] - 
   1289270062080*betasv[{6, 3}, {12, 16}] + 
   1406476431360*betasv[{6, 3}, {16, 12}] + 
   468825477120*betasv[{7, 2}, {12, 16}] + 
   2685091368960*betasv[{7, 2}, {16, 12}] + 
   175809553920*betasv[{8, 1}, {12, 16}] - 
   351619107840*betasv[{8, 1}, {16, 12}] + 
   8371883520*betasv[{9, 0}, {12, 16}] - 
   351619107840*betasv[{9, 0}, {16, 12}] + (3617*zeta[11])/462672000 - 
   (380540160*betasv[{0}, {16}]*zeta[11])/y - 
   (1997835840*betasv[{1}, {16}]*zeta[11])/y^2 - 
   (1331890560*betasv[{2}, {16}]*zeta[11])/y^3 + 
   (915674760*betasv[{3}, {16}]*zeta[11])/y^4 + 
   (451215765*betasv[{4}, {16}]*zeta[11])/y^5 - 
   (203378175*betasv[{5}, {16}]*zeta[11])/(4*y^6) - 
   (156080925*betasv[{6}, {16}]*zeta[11])/(8*y^7) - 
   (6081075*betasv[{7}, {16}]*zeta[11])/(8*y^8) - 
   (83611*zeta[15])/(12096000*y^4) + (45783738*betasv[{0}, {12}]*zeta[15])/
    y^5 + (22891869*betasv[{1}, {12}]*zeta[15])/(2*y^6) - 
   (43702659*betasv[{2}, {12}]*zeta[15])/(2*y^7) - 
   (22891869*betasv[{3}, {12}]*zeta[15])/(8*y^8) + 
   (39540501*betasv[{4}, {12}]*zeta[15])/(32*y^9) + 
   (31216185*betasv[{5}, {12}]*zeta[15])/(256*y^10), 
 pinablaBarFm[6, 8, 9, 4]/y^8 -> -2191911321600*betasv[{1, 7}, {12, 16}] - 
   28768836096000*betasv[{2, 6}, {12, 16}] - 
   60521107046400*betasv[{3, 5}, {12, 16}] + 
   15343379251200*betasv[{3, 5}, {16, 12}] + 
   27916426137600*betasv[{4, 4}, {12, 16}] + 
   67766591692800*betasv[{4, 4}, {16, 12}] + 
   71602436505600*betasv[{5, 3}, {12, 16}] + 
   5114459750400*betasv[{5, 3}, {16, 12}] + 
   2344127385600*betasv[{6, 2}, {12, 16}] - 
   92060275507200*betasv[{6, 2}, {16, 12}] - 
   9376509542400*betasv[{7, 1}, {12, 16}] - 
   10228919500800*betasv[{7, 1}, {16, 12}] - 
   1004626022400*betasv[{8, 0}, {12, 16}] + 
   14064764313600*betasv[{8, 0}, {16, 12}] - (3617*zeta[11])/(7711200*y) + 
   (11416204800*betasv[{0}, {16}]*zeta[11])/y^2 + 
   (26637811200*betasv[{1}, {16}]*zeta[11])/y^3 - 
   (1664863200*betasv[{2}, {16}]*zeta[11])/y^4 - 
   (12713500800*betasv[{3}, {16}]*zeta[11])/y^5 - 
   (1239187950*betasv[{4}, {16}]*zeta[11])/y^6 + 
   (671620950*betasv[{5}, {16}]*zeta[11])/y^7 + 
   (638512875*betasv[{6}, {16}]*zeta[11])/(8*y^8) + 
   (6081075*betasv[{7}, {16}]*zeta[11])/(4*y^9) + 
   (83611*zeta[15])/(1008000*y^5) - (457837380*betasv[{0}, {12}]*zeta[15])/
    y^6 + (83243160*betasv[{1}, {12}]*zeta[15])/y^7 + 
   (187297110*betasv[{2}, {12}]*zeta[15])/y^8 - 
   (10405395*betasv[{3}, {12}]*zeta[15])/(4*y^9) - 
   (551485935*betasv[{4}, {12}]*zeta[15])/(64*y^10) - 
   (31216185*betasv[{5}, {12}]*zeta[15])/(64*y^11), 
 pinablaBarFm[6, 8, 9, 5]/y^10 -> 8767645286400*betasv[{0, 7}, {12, 16}] + 
   291524205772800*betasv[{1, 6}, {12, 16}] + 
   1416705350860800*betasv[{2, 5}, {12, 16}] - 
   184120551014400*betasv[{2, 5}, {16, 12}] + 
   763759322726400*betasv[{3, 4}, {12, 16}] - 
   1391133052108800*betasv[{3, 4}, {16, 12}] - 
   1878711548313600*betasv[{4, 3}, {12, 16}] - 
   1186554662092800*betasv[{4, 3}, {16, 12}] - 
   915488295321600*betasv[{5, 2}, {12, 16}] + 
   2148073095168000*betasv[{5, 2}, {16, 12}] + 
   243789248102400*betasv[{6, 1}, {12, 16}] + 
   1022891950080000*betasv[{6, 1}, {16, 12}] + 
   69654070886400*betasv[{7, 0}, {12, 16}] - 
   409156780032000*betasv[{7, 0}, {16, 12}] + 
   (47021*zeta[11])/(3855600*y^2) - (197880883200*betasv[{0}, {16}]*zeta[11])/
    y^3 - (173145772800*betasv[{1}, {16}]*zeta[11])/y^4 + 
   (162551188800*betasv[{2}, {16}]*zeta[11])/y^5 + 
   (83394511200*betasv[{3}, {16}]*zeta[11])/y^6 - 
   (8475667200*betasv[{4}, {16}]*zeta[11])/y^7 - 
   (3930401475*betasv[{5}, {16}]*zeta[11])/y^8 - 
   (808782975*betasv[{6}, {16}]*zeta[11])/(4*y^9) - 
   (6081075*betasv[{7}, {16}]*zeta[11])/(4*y^10) - 
   (1086943*zeta[15])/(1512000*y^6) + (3329726400*betasv[{0}, {12}]*zeta[15])/
    y^7 - (2081079000*betasv[{1}, {12}]*zeta[15])/y^8 - 
   (1092566475*betasv[{2}, {12}]*zeta[15])/y^9 + 
   (301756455*betasv[{3}, {12}]*zeta[15])/(2*y^10) + 
   (176891715*betasv[{4}, {12}]*zeta[15])/(4*y^11) + 
   (93648555*betasv[{5}, {12}]*zeta[15])/(64*y^12), 
 pinablaBarFm[6, 8, 9, 6]/y^12 -> 
  -1411590891110400*betasv[{0, 6}, {12, 16}] - 
   18330223745433600*betasv[{1, 5}, {12, 16}] + 
   1472964408115200*betasv[{1, 5}, {16, 12}] - 
   37499218889932800*betasv[{2, 4}, {12, 16}] + 
   20376007645593600*betasv[{2, 4}, {16, 12}] + 
   17839235609395200*betasv[{3, 3}, {12, 16}] + 
   41243003427225600*betasv[{3, 3}, {16, 12}] + 
   40854304486195200*betasv[{4, 2}, {12, 16}] - 
   28722805958246400*betasv[{4, 2}, {16, 12}] + 
   1472964408115200*betasv[{5, 1}, {12, 16}] - 
   41733991563264000*betasv[{5, 1}, {16, 12}] - 
   2925470977228800*betasv[{6, 0}, {12, 16}] + 
   7364822040576000*betasv[{6, 0}, {16, 12}] - (ee[8]*pinablaBarE[6, 6])/
    (2*y^12) - (47021*zeta[11])/(275400*y^3) + 
   (2077749273600*betasv[{0}, {16}]*zeta[11])/y^4 - 
   (261534873600*betasv[{1}, {16}]*zeta[11])/y^5 - 
   (1813490078400*betasv[{2}, {16}]*zeta[11])/y^6 - 
   (197967369600*betasv[{3}, {16}]*zeta[11])/y^7 + 
   (104035031100*betasv[{4}, {16}]*zeta[11])/y^8 + 
   (12713500800*betasv[{5}, {16}]*zeta[11])/y^9 + 
   (979053075*betasv[{6}, {16}]*zeta[11])/(4*y^10) + 
   (1086943*zeta[15])/(252000*y^7) - (14983768800*betasv[{0}, {12}]*zeta[15])/
    y^8 + (21227005800*betasv[{1}, {12}]*zeta[15])/y^9 + 
   (3652293645*betasv[{2}, {12}]*zeta[15])/y^10 - 
   (1311079770*betasv[{3}, {12}]*zeta[15])/y^11 - 
   (2590943355*betasv[{4}, {12}]*zeta[15])/(16*y^12) - 
   (93648555*betasv[{5}, {12}]*zeta[15])/(32*y^13), 
 pinablaBarFm[6, 8, 9, 7]/y^14 -> 
  107199076368384000*betasv[{0, 5}, {12, 16}] - 
   5891857632460800*betasv[{0, 5}, {16, 12}] + 
   666598226028134400*betasv[{1, 4}, {12, 16}] - 
   192467349327052800*betasv[{1, 4}, {16, 12}] + 
   385916674926182400*betasv[{2, 3}, {12, 16}] - 
   820932163456204800*betasv[{2, 3}, {16, 12}] - 
   867739699091865600*betasv[{3, 2}, {12, 16}] - 
   35351145794764800*betasv[{3, 2}, {16, 12}] - 
   356293724051865600*betasv[{4, 1}, {12, 16}] + 
   1064462278931251200*betasv[{4, 1}, {16, 12}] + 
   64319445821030400*betasv[{5, 0}, {12, 16}] - 
   9819762720768000*betasv[{5, 0}, {16, 12}] - (ee[8]*pinablaBarE[6, 7])/
    (2*y^14) - (27*pinablaBarE[6, 6]*pinablaBarE[8, 1])/(8*y^14) + 
   (47021*zeta[11])/(36720*y^4) - (11420356147200*betasv[{0}, {16}]*zeta[11])/
    y^5 + (15815594995200*betasv[{1}, {16}]*zeta[11])/y^6 + 
   (9629568748800*betasv[{2}, {16}]*zeta[11])/y^7 - 
   (1070658388800*betasv[{3}, {16}]*zeta[11])/y^8 - 
   (462340078200*betasv[{4}, {16}]*zeta[11])/y^9 - 
   (18587819250*betasv[{5}, {16}]*zeta[11])/y^10 - 
   (1086943*zeta[15])/(67200*y^8) + (4994589600*betasv[{0}, {12}]*zeta[15])/
    y^9 - (135353378160*betasv[{1}, {12}]*zeta[15])/y^10 + 
   (1123782660*betasv[{2}, {12}]*zeta[15])/y^11 + 
   (6524182665*betasv[{3}, {12}]*zeta[15])/y^12 + 
   (1529593065*betasv[{4}, {12}]*zeta[15])/(4*y^13) + 
   (93648555*betasv[{5}, {12}]*zeta[15])/(32*y^14), 
 pinablaBarFm[6, 8, 9, 8]/y^16 -> 
  -4810374431480217600*betasv[{0, 4}, {12, 16}] + 
   887706549957427200*betasv[{0, 4}, {16, 12}] - 
   13752905015859609600*betasv[{1, 3}, {12, 16}] + 
   9646934896882483200*betasv[{1, 3}, {16, 12}] + 
   5781876289988198400*betasv[{2, 2}, {12, 16}] + 
   10275399711011635200*betasv[{2, 2}, {16, 12}] + 
   12642617177564774400*betasv[{3, 1}, {12, 16}] - 
   16748587296541900800*betasv[{3, 1}, {16, 12}] + 
   138785979786854400*betasv[{4, 0}, {12, 16}] - 
   4061453861309644800*betasv[{4, 0}, {16, 12}] - 
   (ee[8]*pinablaBarE[6, 8])/(2*y^16) - 
   (31*pinablaBarE[6, 7]*pinablaBarE[8, 1])/(8*y^16) - 
   (449*pinablaBarE[6, 6]*pinablaBarE[8, 2])/(36*y^16) + 
   (ee[6]*pinablaBarE[8, 8])/(2*y^16) - (47021*zeta[11])/(11475*y^5) - 
   (6160599244800*betasv[{0}, {16}]*zeta[11])/y^6 - 
   (140298929971200*betasv[{1}, {16}]*zeta[11])/y^7 - 
   (16040805580800*betasv[{2}, {16}]*zeta[11])/y^8 + 
   (9538758028800*betasv[{3}, {16}]*zeta[11])/y^9 + 
   (834096463200*betasv[{4}, {16}]*zeta[11])/y^10 + 
   (1086943*zeta[15])/(37800*y^9) + (516440564640*betasv[{0}, {12}]*zeta[15])/
    y^10 + (532423251360*betasv[{1}, {12}]*zeta[15])/y^11 - 
   (81661539960*betasv[{2}, {12}]*zeta[15])/y^12 - 
   (19166737590*betasv[{3}, {12}]*zeta[15])/y^13 - 
   (3527428905*betasv[{4}, {12}]*zeta[15])/(8*y^14), 
 pinablaBarFm[6, 8, 11, 0] -> -71351280*betasv[{5, 7}, {12, 16}] - 
   35675640*betasv[{6, 6}, {12, 16}] + 64555920*betasv[{7, 5}, {12, 16}] + 
   71351280*betasv[{7, 5}, {16, 12}] + 36525060*betasv[{8, 4}, {12, 16}] + 
   35675640*betasv[{8, 4}, {16, 12}] + 5714280*betasv[{9, 3}, {12, 16}] - 
   64555920*betasv[{9, 3}, {16, 12}] + 231660*betasv[{10, 2}, {12, 16}] - 
   36525060*betasv[{10, 2}, {16, 12}] - 5714280*betasv[{11, 1}, {16, 12}] - 
   231660*betasv[{12, 0}, {16, 12}] - 42120*betasv[{2}, {16}]*zeta[11] - 
   (259740*betasv[{3}, {16}]*zeta[11])/y - 
   (830115*betasv[{4}, {16}]*zeta[11])/(2*y^2) - 
   (366795*betasv[{5}, {16}]*zeta[11])/(2*y^3) + 
   (405405*betasv[{6}, {16}]*zeta[11])/(16*y^4) + 
   (405405*betasv[{7}, {16}]*zeta[11])/(32*y^5) - 
   (691*zeta[15])/(9144576000*y) + (3861*betasv[{0}, {12}]*zeta[15])/
    (2*y^2) + (47619*betasv[{1}, {12}]*zeta[15])/(4*y^3) + 
   (608751*betasv[{2}, {12}]*zeta[15])/(32*y^4) + 
   (268983*betasv[{3}, {12}]*zeta[15])/(32*y^5) - 
   (297297*betasv[{4}, {12}]*zeta[15])/(256*y^6) - 
   (297297*betasv[{5}, {12}]*zeta[15])/(512*y^7), 
 pinablaBarFm[6, 8, 11, 1]/y^2 -> 1427025600*betasv[{4, 7}, {12, 16}] + 
   2854051200*betasv[{5, 6}, {12, 16}] - 951350400*betasv[{6, 5}, {12, 16}] - 
   1997835840*betasv[{6, 5}, {16, 12}] - 
   2459920320*betasv[{7, 4}, {12, 16}] - 
   2568646080*betasv[{7, 4}, {16, 12}] - 790115040*betasv[{8, 3}, {12, 16}] + 
   1753202880*betasv[{8, 3}, {16, 12}] - 77837760*betasv[{9, 2}, {12, 16}] + 
   2235673440*betasv[{9, 2}, {16, 12}] - 1853280*betasv[{10, 1}, {12, 16}] + 
   543628800*betasv[{10, 1}, {16, 12}] + 33976800*betasv[{11, 0}, {16, 12}] + 
   336960*betasv[{1}, {16}]*zeta[11] + (3538080*betasv[{2}, {16}]*zeta[11])/
    y + (8978580*betasv[{3}, {16}]*zeta[11])/y^2 + 
   (6988410*betasv[{4}, {16}]*zeta[11])/y^3 + 
   (675675*betasv[{5}, {16}]*zeta[11])/y^4 - 
   (2027025*betasv[{6}, {16}]*zeta[11])/(4*y^5) - 
   (2027025*betasv[{7}, {16}]*zeta[11])/(32*y^6) + 
   (7601*zeta[15])/(1828915200*y^2) - (70785*betasv[{0}, {12}]*zeta[15])/
    y^3 - (283140*betasv[{1}, {12}]*zeta[15])/y^4 - 
   (4657653*betasv[{2}, {12}]*zeta[15])/(16*y^5) - 
   (1826253*betasv[{3}, {12}]*zeta[15])/(32*y^6) + 
   (2675673*betasv[{4}, {12}]*zeta[15])/(128*y^7) + 
   (2081079*betasv[{5}, {12}]*zeta[15])/(512*y^8), 
 pinablaBarFm[6, 8, 11, 2]/y^4 -> -22832409600*betasv[{3, 7}, {12, 16}] - 
   97037740800*betasv[{4, 6}, {12, 16}] - 
   45664819200*betasv[{5, 5}, {12, 16}] + 
   47948060160*betasv[{5, 5}, {16, 12}] + 
   87904776960*betasv[{6, 4}, {12, 16}] + 
   111878807040*betasv[{6, 4}, {16, 12}] + 
   64642406400*betasv[{7, 3}, {12, 16}] - 
   15004154880*betasv[{7, 3}, {16, 12}] + 
   12283539840*betasv[{8, 2}, {12, 16}] - 
   101522678400*betasv[{8, 2}, {16, 12}] + 
   696833280*betasv[{9, 1}, {12, 16}] - 
   39630539520*betasv[{9, 1}, {16, 12}] + 7413120*betasv[{10, 0}, {12, 16}] - 
   3669494400*betasv[{10, 0}, {16, 12}] - 1347840*betasv[{0}, {16}]*
    zeta[11] - (31674240*betasv[{1}, {16}]*zeta[11])/y - 
   (139585680*betasv[{2}, {16}]*zeta[11])/y^2 - 
   (183643200*betasv[{3}, {16}]*zeta[11])/y^3 - 
   (62432370*betasv[{4}, {16}]*zeta[11])/y^4 + 
   (8108100*betasv[{5}, {16}]*zeta[11])/y^5 + 
   (34459425*betasv[{6}, {16}]*zeta[11])/(8*y^6) + 
   (2027025*betasv[{7}, {16}]*zeta[11])/(8*y^7) - 
   (7601*zeta[15])/(50803200*y^3) + (1911195*betasv[{0}, {12}]*zeta[15])/
    y^4 + (10320453*betasv[{1}, {12}]*zeta[15])/(2*y^5) + 
   (52876395*betasv[{2}, {12}]*zeta[15])/(16*y^6) + 
   (976833*betasv[{3}, {12}]*zeta[15])/(8*y^7) - 
   (14567553*betasv[{4}, {12}]*zeta[15])/(64*y^8) - 
   (6243237*betasv[{5}, {12}]*zeta[15])/(256*y^9), 
 pinablaBarFm[6, 8, 11, 3]/y^6 -> 273988915200*betasv[{2, 7}, {12, 16}] + 
   2191911321600*betasv[{3, 6}, {12, 16}] + 
   3242202163200*betasv[{4, 5}, {12, 16}] - 
   958961203200*betasv[{4, 5}, {16, 12}] - 
   1196418263040*betasv[{5, 4}, {12, 16}] - 
   3644052572160*betasv[{5, 4}, {16, 12}] - 
   3216463810560*betasv[{6, 3}, {12, 16}] - 
   1369944576000*betasv[{6, 3}, {16, 12}] - 
   1168782151680*betasv[{7, 2}, {12, 16}] + 
   3428775567360*betasv[{7, 2}, {16, 12}] - 
   123354316800*betasv[{8, 1}, {12, 16}] + 
   2238880849920*betasv[{8, 1}, {16, 12}] - 
   3083857920*betasv[{9, 0}, {12, 16}] + 
   305301934080*betasv[{9, 0}, {16, 12}] - (3617*zeta[11])/1979208000 + 
   (140175360*betasv[{0}, {16}]*zeta[11])/y + 
   (1401753600*betasv[{1}, {16}]*zeta[11])/y^2 + 
   (3320403840*betasv[{2}, {16}]*zeta[11])/y^3 + 
   (2284420320*betasv[{3}, {16}]*zeta[11])/y^4 + 
   (212432220*betasv[{4}, {16}]*zeta[11])/y^5 - 
   (143918775*betasv[{5}, {16}]*zeta[11])/y^6 - 
   (24324300*betasv[{6}, {16}]*zeta[11])/y^7 - 
   (6081075*betasv[{7}, {16}]*zeta[11])/(8*y^8) + 
   (98813*zeta[15])/(25401600*y^4) - (39752856*betasv[{0}, {12}]*zeta[15])/
    y^5 - (72880236*betasv[{1}, {12}]*zeta[15])/y^6 - 
   (27903447*betasv[{2}, {12}]*zeta[15])/y^7 + 
   (22297275*betasv[{3}, {12}]*zeta[15])/(8*y^8) + 
   (118621503*betasv[{4}, {12}]*zeta[15])/(64*y^9) + 
   (31216185*betasv[{5}, {12}]*zeta[15])/(256*y^10), 
 pinablaBarFm[6, 8, 11, 4]/y^8 -> -2191911321600*betasv[{1, 7}, {12, 16}] - 
   33974625484800*betasv[{2, 6}, {12, 16}] - 
   104481106329600*betasv[{3, 5}, {12, 16}] + 
   15343379251200*betasv[{3, 5}, {16, 12}] - 
   40915678003200*betasv[{4, 4}, {12, 16}] + 
   92060275507200*betasv[{4, 4}, {16, 12}] + 
   96337823662080*betasv[{5, 3}, {12, 16}] + 
   91183510978560*betasv[{5, 3}, {16, 12}] + 
   71323465973760*betasv[{6, 2}, {12, 16}] - 
   79566380974080*betasv[{6, 2}, {16, 12}] + 
   13297595351040*betasv[{7, 1}, {12, 16}] - 
   99074391736320*betasv[{7, 1}, {16, 12}] + 
   604436152320*betasv[{8, 0}, {12, 16}] - 
   19946393026560*betasv[{8, 0}, {16, 12}] + (3617*zeta[11])/(20196000*y) - 
   (6868592640*betasv[{0}, {16}]*zeta[11])/y^2 - 
   (37777259520*betasv[{1}, {16}]*zeta[11])/y^3 - 
   (50655870720*betasv[{2}, {16}]*zeta[11])/y^4 - 
   (17105437440*betasv[{3}, {16}]*zeta[11])/y^5 + 
   (1816214400*betasv[{4}, {16}]*zeta[11])/y^6 + 
   (1159458300*betasv[{5}, {16}]*zeta[11])/y^7 + 
   (188513325*betasv[{6}, {16}]*zeta[11])/(2*y^8) + 
   (6081075*betasv[{7}, {16}]*zeta[11])/(4*y^9) - 
   (98813*zeta[15])/(1296000*y^5) + (649296648*betasv[{0}, {12}]*zeta[15])/
    y^6 + (806269464*betasv[{1}, {12}]*zeta[15])/y^7 + 
   (323756433*betasv[{2}, {12}]*zeta[15])/(2*y^8) - 
   (46378332*betasv[{3}, {12}]*zeta[15])/y^9 - 
   (93648555*betasv[{4}, {12}]*zeta[15])/(8*y^10) - 
   (31216185*betasv[{5}, {12}]*zeta[15])/(64*y^11), 
 pinablaBarFm[6, 8, 11, 5]/y^10 -> 8767645286400*betasv[{0, 7}, {12, 16}] + 
   333170520883200*betasv[{1, 6}, {12, 16}] + 
   2069164287590400*betasv[{2, 5}, {12, 16}] - 
   184120551014400*betasv[{2, 5}, {16, 12}] + 
   2744272974643200*betasv[{3, 4}, {12, 16}] - 
   1779831993139200*betasv[{3, 4}, {16, 12}] - 
   1272105625190400*betasv[{4, 3}, {12, 16}] - 
   3296634627686400*betasv[{4, 3}, {16, 12}] - 
   2867817067315200*betasv[{5, 2}, {12, 16}] + 
   815391011635200*betasv[{5, 2}, {16, 12}] - 
   942920397619200*betasv[{6, 1}, {12, 16}] + 
   3410614016409600*betasv[{6, 1}, {16, 12}] - 
   72532338278400*betasv[{7, 0}, {12, 16}] + 1034582143795200*
    betasv[{7, 0}, {16, 12}] - (3617*zeta[11])/(448800*y^2) + 
   (206057779200*betasv[{0}, {16}]*zeta[11])/y^3 + 
   (669687782400*betasv[{1}, {16}]*zeta[11])/y^4 + 
   (509200473600*betasv[{2}, {16}]*zeta[11])/y^5 + 
   (56467756800*betasv[{3}, {16}]*zeta[11])/y^6 - 
   (30454023600*betasv[{4}, {16}]*zeta[11])/y^7 - 
   (5740534800*betasv[{5}, {16}]*zeta[11])/y^8 - 
   (231080850*betasv[{6}, {16}]*zeta[11])/y^9 - 
   (6081075*betasv[{7}, {16}]*zeta[11])/(4*y^10) + 
   (98813*zeta[15])/(86400*y^6) - (8419451040*betasv[{0}, {12}]*zeta[15])/
    y^7 - (6938911980*betasv[{1}, {12}]*zeta[15])/y^8 - 
   (414729315*betasv[{2}, {12}]*zeta[15])/y^9 + 
   (419188770*betasv[{3}, {12}]*zeta[15])/y^10 + 
   (905269365*betasv[{4}, {12}]*zeta[15])/(16*y^11) + 
   (93648555*betasv[{5}, {12}]*zeta[15])/(64*y^12), 
 pinablaBarFm[6, 8, 11, 6]/y^12 -> 
  -1578176151552000*betasv[{0, 6}, {12, 16}] - 
   24549406801920000*betasv[{1, 5}, {12, 16}] + 
   1472964408115200*betasv[{1, 5}, {16, 12}] - 
   74314561447526400*betasv[{2, 4}, {12, 16}] + 
   25040394937958400*betasv[{2, 4}, {16, 12}] - 
   23554677591244800*betasv[{3, 3}, {12, 16}] + 
   81223465933209600*betasv[{3, 3}, {16, 12}] + 
   72621608848588800*betasv[{4, 2}, {12, 16}] + 
   23251795299532800*betasv[{4, 2}, {16, 12}] + 
   45572626081382400*betasv[{5, 1}, {12, 16}] - 
   88377864486912000*betasv[{5, 1}, {16, 12}] + 
   5802587062272000*betasv[{6, 0}, {12, 16}] - 
   42610756091904000*betasv[{6, 0}, {16, 12}] - (ee[8]*pinablaBarE[6, 6])/
    (2*y^12) + (3617*zeta[11])/(16830*y^3) - 
   (4121155584000*betasv[{0}, {16}]*zeta[11])/y^4 - 
   (8091730483200*betasv[{1}, {16}]*zeta[11])/y^5 - 
   (3223615449600*betasv[{2}, {16}]*zeta[11])/y^6 + 
   (261393350400*betasv[{3}, {16}]*zeta[11])/y^7 + 
   (206172766800*betasv[{4}, {16}]*zeta[11])/y^8 + 
   (17027010000*betasv[{5}, {16}]*zeta[11])/y^9 + 
   (273648375*betasv[{6}, {16}]*zeta[11])/y^10 - 
   (98813*zeta[15])/(7560*y^7) + (86691805200*betasv[{0}, {12}]*zeta[15])/
    y^8 + (44951306400*betasv[{1}, {12}]*zeta[15])/y^9 - 
   (2956618665*betasv[{2}, {12}]*zeta[15])/y^10 - 
   (2582024445*betasv[{3}, {12}]*zeta[15])/y^11 - 
   (1592025435*betasv[{4}, {12}]*zeta[15])/(8*y^12) - 
   (93648555*betasv[{5}, {12}]*zeta[15])/(32*y^13), 
 pinablaBarFm[6, 8, 11, 7]/y^14 -> 
  136073854844928000*betasv[{0, 5}, {12, 16}] - 
   5891857632460800*betasv[{0, 5}, {16, 12}] + 1085504627618611200*
    betasv[{1, 4}, {12, 16}] - 229782447665971200*betasv[{1, 4}, {16, 12}] + 
   1471689114255360000*betasv[{2, 3}, {12, 16}] - 
   1375327910205849600*betasv[{2, 3}, {16, 12}] - 
   879289610482483200*betasv[{3, 2}, {12, 16}] - 
   1346710315991040000*betasv[{3, 2}, {16, 12}] - 
   1492425392416358400*betasv[{4, 1}, {12, 16}] + 
   1581542927341977600*betasv[{4, 1}, {16, 12}] - 
   321552593820057600*betasv[{5, 0}, {12, 16}] + 
   1376169604153344000*betasv[{5, 0}, {16, 12}] - 
   (ee[8]*pinablaBarE[6, 7])/(2*y^14) - 
   (26*pinablaBarE[6, 6]*pinablaBarE[8, 1])/(7*y^14) - 
   (3617*zeta[11])/(990*y^4) + (57093855436800*betasv[{0}, {16}]*zeta[11])/
    y^5 + (66247576012800*betasv[{1}, {16}]*zeta[11])/y^6 + 
   (9757741593600*betasv[{2}, {16}]*zeta[11])/y^7 - 
   (4082944320000*betasv[{3}, {16}]*zeta[11])/y^8 - 
   (752885733600*betasv[{4}, {16}]*zeta[11])/y^9 - 
   (23594571000*betasv[{5}, {16}]*zeta[11])/y^10 + 
   (1679821*zeta[15])/(15120*y^8) - (699956056800*betasv[{0}, {12}]*zeta[15])/
    y^9 - (201103582680*betasv[{1}, {12}]*zeta[15])/y^10 + 
   (42810768000*betasv[{2}, {12}]*zeta[15])/y^11 + 
   (10930124205*betasv[{3}, {12}]*zeta[15])/y^12 + 
   (3652293645*betasv[{4}, {12}]*zeta[15])/(8*y^13) + 
   (93648555*betasv[{5}, {12}]*zeta[15])/(32*y^14), 
 pinablaBarFm[6, 8, 11, 8]/y^16 -> 
  -7063495607373004800*betasv[{0, 4}, {12, 16}] + 
   1036966943313100800*betasv[{0, 4}, {16, 12}] - 
   29141586955940659200*betasv[{1, 3}, {12, 16}] + 
   14679142444302336000*betasv[{1, 3}, {16, 12}] - 
   7108794045274521600*betasv[{2, 2}, {12, 16}] + 
   32664458714362675200*betasv[{2, 2}, {16, 12}] + 
   30913123162521600000*betasv[{3, 1}, {12, 16}] - 
   14531004309543321600*betasv[{3, 1}, {16, 12}] + 
   12400753446066585600*betasv[{4, 0}, {12, 16}] - 
   33849563792434790400*betasv[{4, 0}, {16, 12}] - 
   (ee[8]*pinablaBarE[6, 8])/(2*y^16) - 
   (59*pinablaBarE[6, 7]*pinablaBarE[8, 1])/(14*y^16) - 
   (641*pinablaBarE[6, 6]*pinablaBarE[8, 2])/(42*y^16) + 
   (ee[6]*pinablaBarE[8, 8])/(2*y^16) + (10851*zeta[11])/(275*y^5) - 
   (550459581235200*betasv[{0}, {16}]*zeta[11])/y^6 - 
   (343052236800000*betasv[{1}, {16}]*zeta[11])/y^7 + 
   (19722107059200*betasv[{2}, {16}]*zeta[11])/y^8 + 
   (20212060377600*betasv[{3}, {16}]*zeta[11])/y^9 + 
   (1224777153600*betasv[{4}, {16}]*zeta[11])/y^10 - 
   (1679821*zeta[15])/(2520*y^9) + (4304194614720*betasv[{0}, {12}]*zeta[15])/
    y^10 + (461928186720*betasv[{1}, {12}]*zeta[15])/y^11 - 
   (259593794460*betasv[{2}, {12}]*zeta[15])/y^12 - 
   (29164835700*betasv[{3}, {12}]*zeta[15])/y^13 - 
   (1030134105*betasv[{4}, {12}]*zeta[15])/(2*y^14), 
 pinablaBarFm[6, 8, 11, 9]/y^18 -> 
  229582277541730713600*betasv[{0, 3}, {12, 16}] - 
   75308040870218956800*betasv[{0, 3}, {16, 12}] + 
   406569395833484083200*betasv[{1, 2}, {12, 16}] - 
   437465379046529433600*betasv[{1, 2}, {16, 12}] - 
   314087125588063027200*betasv[{2, 1}, {12, 16}] - 
   86943618000381542400*betasv[{2, 1}, {16, 12}] - 
   322064547787151769600*betasv[{3, 0}, {12, 16}] + 
   599717037917129932800*betasv[{3, 0}, {16, 12}] - 
   (ee[8]*pinablaBarE[6, 9])/(2*y^18) - 
   (33*pinablaBarE[6, 8]*pinablaBarE[8, 1])/(7*y^18) - 
   (409*pinablaBarE[6, 7]*pinablaBarE[8, 2])/(21*y^18) - 
   (1357*pinablaBarE[6, 6]*pinablaBarE[8, 3])/(30*y^18) + 
   (49*pinablaBarE[6, 1]*pinablaBarE[8, 8])/(10*y^18) + 
   (ee[6]*pinablaBarE[8, 9])/(2*y^18) - (68723*zeta[11])/(275*y^6) + 
   (3574047272140800*betasv[{0}, {16}]*zeta[11])/y^7 + 
   (871379853926400*betasv[{1}, {16}]*zeta[11])/y^8 - 
   (281988938649600*betasv[{2}, {16}]*zeta[11])/y^9 - 
   (39808494835200*betasv[{3}, {16}]*zeta[11])/y^10 + 
   (31916599*zeta[15])/(12600*y^10) - 
   (19064491205760*betasv[{0}, {12}]*zeta[15])/y^11 + 
   (690965795520*betasv[{1}, {12}]*zeta[15])/y^12 + 
   (869165617320*betasv[{2}, {12}]*zeta[15])/y^13 + 
   (37405908540*betasv[{3}, {12}]*zeta[15])/y^14, 
 pinablaBarFm[6, 8, 11, 10]/y^20 -> 
  -4381264913834704896000*betasv[{0, 2}, {12, 16}] + 
   2653558006628745216000*betasv[{0, 2}, {16, 12}] - 
   739858161963368448000*betasv[{1, 1}, {12, 16}] + 
   4195271976375287808000*betasv[{1, 1}, {16, 12}] + 
   5121123075798073344000*betasv[{2, 0}, {12, 16}] - 
   6848829983004033024000*betasv[{2, 0}, {16, 12}] - 
   (ee[8]*pinablaBarE[6, 10])/(2*y^20) - 
   (73*pinablaBarE[6, 9]*pinablaBarE[8, 1])/(14*y^20) - 
   (508*pinablaBarE[6, 8]*pinablaBarE[8, 2])/(21*y^20) - 
   (13589*pinablaBarE[6, 7]*pinablaBarE[8, 3])/(210*y^20) - 
   (122566*pinablaBarE[6, 6]*pinablaBarE[8, 4])/(1155*y^20) + 
   (1741*pinablaBarE[6, 2]*pinablaBarE[8, 8])/(70*y^20) + 
   (27*pinablaBarE[6, 1]*pinablaBarE[8, 9])/(5*y^20) + 
   (ee[6]*pinablaBarE[8, 10])/(2*y^20) + (274892*zeta[11])/(385*y^7) - 
   (14207661232128000*betasv[{0}, {16}]*zeta[11])/y^8 + 
   (513151801344000*betasv[{1}, {16}]*zeta[11])/y^9 + 
   (759690876672000*betasv[{2}, {16}]*zeta[11])/y^10 - 
   (2901509*zeta[15])/(630*y^11) + (54429610435200*betasv[{0}, {12}]*
     zeta[15])/y^12 - (8335256529600*betasv[{1}, {12}]*zeta[15])/y^13 - 
   (1318036519800*betasv[{2}, {12}]*zeta[15])/y^14, 
 pinablaBarFm[6, 8, 13, 0] -> -71351280*betasv[{5, 7}, {12, 16}] - 
   104053950*betasv[{6, 6}, {12, 16}] - 39639600*betasv[{7, 5}, {12, 16}] + 
   71351280*betasv[{7, 5}, {16, 12}] - 7432425*betasv[{8, 4}, {12, 16}] + 
   104053950*betasv[{8, 4}, {16, 12}] - 600600*betasv[{9, 3}, {12, 16}] + 
   39639600*betasv[{9, 3}, {16, 12}] - 15015*betasv[{10, 2}, {12, 16}] + 
   7432425*betasv[{10, 2}, {16, 12}] + 600600*betasv[{11, 1}, {16, 12}] + 
   15015*betasv[{12, 0}, {16, 12}] + 2730*betasv[{2}, {16}]*zeta[11] + 
   (27300*betasv[{3}, {16}]*zeta[11])/y + (675675*betasv[{4}, {16}]*zeta[11])/
    (8*y^2) + (225225*betasv[{5}, {16}]*zeta[11])/(2*y^3) + 
   (4729725*betasv[{6}, {16}]*zeta[11])/(64*y^4) + 
   (405405*betasv[{7}, {16}]*zeta[11])/(32*y^5) + 
   (691*zeta[15])/(201180672000*y) - (1001*betasv[{0}, {12}]*zeta[15])/
    (8*y^2) - (5005*betasv[{1}, {12}]*zeta[15])/(4*y^3) - 
   (495495*betasv[{2}, {12}]*zeta[15])/(128*y^4) - 
   (165165*betasv[{3}, {12}]*zeta[15])/(32*y^5) - 
   (3468465*betasv[{4}, {12}]*zeta[15])/(1024*y^6) - 
   (297297*betasv[{5}, {12}]*zeta[15])/(512*y^7), 
 pinablaBarFm[6, 8, 13, 1]/y^2 -> 1427025600*betasv[{4, 7}, {12, 16}] + 
   4495130640*betasv[{5, 6}, {12, 16}] + 
   3607203600*betasv[{6, 5}, {12, 16}] - 
   1997835840*betasv[{6, 5}, {16, 12}] + 
   1030629600*betasv[{7, 4}, {12, 16}] - 
   4756752000*betasv[{7, 4}, {16, 12}] + 140540400*betasv[{8, 3}, {12, 16}] - 
   3091888800*betasv[{8, 3}, {16, 12}] + 7807800*betasv[{9, 2}, {12, 16}] - 
   772972200*betasv[{9, 2}, {16, 12}] + 120120*betasv[{10, 1}, {12, 16}] - 
   85885800*betasv[{10, 1}, {16, 12}] - 3123120*betasv[{11, 0}, {16, 12}] - 
   21840*betasv[{1}, {16}]*zeta[11] - (354900*betasv[{2}, {16}]*zeta[11])/y - 
   (1597050*betasv[{3}, {16}]*zeta[11])/y^2 - 
   (2927925*betasv[{4}, {16}]*zeta[11])/y^3 - 
   (20495475*betasv[{5}, {16}]*zeta[11])/(8*y^4) - 
   (25540515*betasv[{6}, {16}]*zeta[11])/(32*y^5) - 
   (2027025*betasv[{7}, {16}]*zeta[11])/(32*y^6) - 
   (8983*zeta[15])/(33530112000*y^2) + (13013*betasv[{0}, {12}]*zeta[15])/
    (2*y^3) + (715715*betasv[{1}, {12}]*zeta[15])/(16*y^4) + 
   (6441435*betasv[{2}, {12}]*zeta[15])/(64*y^5) + 
   (6441435*betasv[{3}, {12}]*zeta[15])/(64*y^6) + 
   (2477475*betasv[{4}, {12}]*zeta[15])/(64*y^7) + 
   (2081079*betasv[{5}, {12}]*zeta[15])/(512*y^8), 
 pinablaBarFm[6, 8, 13, 2]/y^4 -> -22832409600*betasv[{3, 7}, {12, 16}] - 
   129859329600*betasv[{4, 6}, {12, 16}] - 
   194456021760*betasv[{5, 5}, {12, 16}] + 
   47948060160*betasv[{5, 5}, {16, 12}] - 
   101001700800*betasv[{6, 4}, {12, 16}] + 
   173145772800*betasv[{6, 4}, {16, 12}] - 
   20987366400*betasv[{7, 3}, {12, 16}] + 
   175048473600*betasv[{7, 3}, {16, 12}] - 
   1967565600*betasv[{8, 2}, {12, 16}] + 
   64929664800*betasv[{8, 2}, {16, 12}] - 67267200*betasv[{9, 1}, {12, 16}] + 
   9619209600*betasv[{9, 1}, {16, 12}] - 480480*betasv[{10, 0}, {12, 16}] + 
   480960480*betasv[{10, 0}, {16, 12}] + 87360*betasv[{0}, {16}]*zeta[11] + 
   (3057600*betasv[{1}, {16}]*zeta[11])/y + 
   (22358700*betasv[{2}, {16}]*zeta[11])/y^2 + 
   (59623200*betasv[{3}, {16}]*zeta[11])/y^3 + 
   (143468325*betasv[{4}, {16}]*zeta[11])/(2*y^4) + 
   (69053985*betasv[{5}, {16}]*zeta[11])/(2*y^5) + 
   (184459275*betasv[{6}, {16}]*zeta[11])/(32*y^6) + 
   (2027025*betasv[{7}, {16}]*zeta[11])/(8*y^7) + 
   (8983*zeta[15])/(653184000*y^3) - (1002001*betasv[{0}, {12}]*zeta[15])/
    (4*y^4) - (5010005*betasv[{1}, {12}]*zeta[15])/(4*y^5) - 
   (135270135*betasv[{2}, {12}]*zeta[15])/(64*y^6) - 
   (11396385*betasv[{3}, {12}]*zeta[15])/(8*y^7) - 
   (45090045*betasv[{4}, {12}]*zeta[15])/(128*y^8) - 
   (6243237*betasv[{5}, {12}]*zeta[15])/(256*y^9), 
 pinablaBarFm[6, 8, 13, 3]/y^6 -> 273988915200*betasv[{2, 7}, {12, 16}] + 
   2717056742400*betasv[{3, 6}, {12, 16}] + 
   7005744345600*betasv[{4, 5}, {12, 16}] - 
   958961203200*betasv[{4, 5}, {16, 12}] + 
   6313161254400*betasv[{5, 4}, {12, 16}] - 
   5114459750400*betasv[{5, 4}, {16, 12}] + 
   2203673472000*betasv[{6, 3}, {12, 16}] - 
   7671689625600*betasv[{6, 3}, {16, 12}] + 
   314810496000*betasv[{7, 2}, {12, 16}] - 
   4178330956800*betasv[{7, 2}, {16, 12}] + 
   18162144000*betasv[{8, 1}, {12, 16}] - 
   865728864000*betasv[{8, 1}, {16, 12}] + 
   288288000*betasv[{9, 0}, {12, 16}] - 
   57715257600*betasv[{9, 0}, {16, 12}] + (3617*zeta[11])/30536352000 - 
   (13104000*betasv[{0}, {16}]*zeta[11])/y - 
   (206388000*betasv[{1}, {16}]*zeta[11])/y^2 - 
   (894348000*betasv[{2}, {16}]*zeta[11])/y^3 - 
   (1565109000*betasv[{3}, {16}]*zeta[11])/y^4 - 
   (1120944825*betasv[{4}, {16}]*zeta[11])/y^5 - 
   (1243917675*betasv[{5}, {16}]*zeta[11])/(4*y^6) - 
   (241215975*betasv[{6}, {16}]*zeta[11])/(8*y^7) - 
   (6081075*betasv[{7}, {16}]*zeta[11])/(8*y^8) - 
   (8983*zeta[15])/(17418240*y^4) + (15030015*betasv[{0}, {12}]*zeta[15])/
    (2*y^5) + (225450225*betasv[{1}, {12}]*zeta[15])/(8*y^6) + 
   (272026755*betasv[{2}, {12}]*zeta[15])/(8*y^7) + 
   (31216185*betasv[{3}, {12}]*zeta[15])/(2*y^8) + 
   (10405395*betasv[{4}, {12}]*zeta[15])/(4*y^9) + 
   (31216185*betasv[{5}, {12}]*zeta[15])/(256*y^10), 
 pinablaBarFm[6, 8, 13, 4]/y^8 -> -2191911321600*betasv[{1, 7}, {12, 16}] - 
   40276370534400*betasv[{2, 6}, {12, 16}] - 
   177301271347200*betasv[{3, 5}, {12, 16}] + 
   15343379251200*betasv[{3, 5}, {16, 12}] - 
   266378112000000*betasv[{4, 4}, {12, 16}] + 
   121468419072000*betasv[{4, 4}, {16, 12}] - 
   153898743398400*betasv[{5, 3}, {12, 16}] + 
   265951907020800*betasv[{5, 3}, {16, 12}] - 
   35258775552000*betasv[{6, 2}, {12, 16}] + 
   209053542297600*betasv[{6, 2}, {16, 12}] - 
   3099672576000*betasv[{7, 1}, {12, 16}] + 
   61129971302400*betasv[{7, 1}, {16, 12}] - 
   83026944000*betasv[{8, 0}, {12, 16}] + 
   5540664729600*betasv[{8, 0}, {16, 12}] - (3617*zeta[11])/(212058000*y) + 
   (943488000*betasv[{0}, {16}]*zeta[11])/y^2 + 
   (8805888000*betasv[{1}, {16}]*zeta[11])/y^3 + 
   (25041744000*betasv[{2}, {16}]*zeta[11])/y^4 + 
   (27325771200*betasv[{3}, {16}]*zeta[11])/y^5 + 
   (11824312500*betasv[{4}, {16}]*zeta[11])/y^6 + 
   (1967565600*betasv[{5}, {16}]*zeta[11])/y^7 + 
   (893918025*betasv[{6}, {16}]*zeta[11])/(8*y^8) + 
   (6081075*betasv[{7}, {16}]*zeta[11])/(4*y^9) + 
   (8983*zeta[15])/(604800*y^5) - (180360180*betasv[{0}, {12}]*zeta[15])/
    y^6 - (497476980*betasv[{1}, {12}]*zeta[15])/y^7 - 
   (3402564165*betasv[{2}, {12}]*zeta[15])/(8*y^8) - 
   (135270135*betasv[{3}, {12}]*zeta[15])/y^9 - 
   (988512525*betasv[{4}, {12}]*zeta[15])/(64*y^10) - 
   (31216185*betasv[{5}, {12}]*zeta[15])/(64*y^11), 
 pinablaBarFm[6, 8, 13, 5]/y^10 -> 8767645286400*betasv[{0, 7}, {12, 16}] + 
   383584481280000*betasv[{1, 6}, {12, 16}] + 
   3094248148992000*betasv[{2, 5}, {12, 16}] - 
   184120551014400*betasv[{2, 5}, {16, 12}] + 
   7808075218944000*betasv[{3, 4}, {12, 16}] - 
   2250362290176000*betasv[{3, 4}, {16, 12}] + 
   7340024659968000*betasv[{4, 3}, {12, 16}] - 
   7262532845568000*betasv[{4, 3}, {16, 12}] + 
   2692995534028800*betasv[{5, 2}, {12, 16}] - 
   8208707899392000*betasv[{5, 2}, {16, 12}] + 
   368861036544000*betasv[{6, 1}, {12, 16}] - 
   3384067534848000*betasv[{6, 1}, {16, 12}] + 
   15055552512000*betasv[{7, 0}, {12, 16}] - 
   421821156556800*betasv[{7, 0}, {16, 12}] + (3617*zeta[11])/(3118500*y^2) - 
   (42771456000*betasv[{0}, {16}]*zeta[11])/y^3 - 
   (261975168000*betasv[{1}, {16}]*zeta[11])/y^4 - 
   (478159718400*betasv[{2}, {16}]*zeta[11])/y^5 - 
   (325817856000*betasv[{3}, {16}]*zeta[11])/y^6 - 
   (86648562000*betasv[{4}, {16}]*zeta[11])/y^7 - 
   (8584450875*betasv[{5}, {16}]*zeta[11])/y^8 - 
   (1064188125*betasv[{6}, {16}]*zeta[11])/(4*y^9) - 
   (6081075*betasv[{7}, {16}]*zeta[11])/(4*y^10) - 
   (152711*zeta[15])/(453600*y^6) + (3432789360*betasv[{0}, {12}]*zeta[15])/
    y^7 + (6884903025*betasv[{1}, {12}]*zeta[15])/y^8 + 
   (16700658975*betasv[{2}, {12}]*zeta[15])/(4*y^9) + 
   (3693915225*betasv[{3}, {12}]*zeta[15])/(4*y^10) + 
   (572296725*betasv[{4}, {12}]*zeta[15])/(8*y^11) + 
   (93648555*betasv[{5}, {12}]*zeta[15])/(64*y^12), 
 pinablaBarFm[6, 8, 13, 6]/y^12 -> 
  -1779831993139200*betasv[{0, 6}, {12, 16}] - 
   33960012742656000*betasv[{1, 5}, {12, 16}] + 
   1472964408115200*betasv[{1, 5}, {16, 12}] - 
   155581865607168000*betasv[{2, 4}, {12, 16}] + 
   30686758502400000*betasv[{2, 4}, {16, 12}] - 
   242369598062592000*betasv[{3, 3}, {12, 16}] + 
   152206322171904000*betasv[{3, 3}, {16, 12}] - 
   141940206600192000*betasv[{4, 2}, {12, 16}] + 
   251324552134656000*betasv[{4, 2}, {16, 12}] - 
   30396629149286400*betasv[{5, 1}, {12, 16}] + 
   146887284031488000*betasv[{5, 1}, {16, 12}] - 
   1896999616512000*betasv[{6, 0}, {12, 16}] + 
   25347262522982400*betasv[{6, 0}, {16, 12}] - (ee[8]*pinablaBarE[6, 6])/
    (2*y^12) - (3617*zeta[11])/(74250*y^3) + 
   (1347300864000*betasv[{0}, {16}]*zeta[11])/y^4 + 
   (5397128755200*betasv[{1}, {16}]*zeta[11])/y^5 + 
   (6300612864000*betasv[{2}, {16}]*zeta[11])/y^6 + 
   (2689648416000*betasv[{3}, {16}]*zeta[11])/y^7 + 
   (431634703500*betasv[{4}, {16}]*zeta[11])/y^8 + 
   (23554030500*betasv[{5}, {16}]*zeta[11])/y^9 + 
   (1234458225*betasv[{6}, {16}]*zeta[11])/(4*y^10) + 
   (152711*zeta[15])/(25200*y^7) - (51569137620*betasv[{0}, {12}]*zeta[15])/
    y^8 - (74710736100*betasv[{1}, {12}]*zeta[15])/y^9 - 
   (127830277575*betasv[{2}, {12}]*zeta[15])/(4*y^10) - 
   (4838508675*betasv[{3}, {12}]*zeta[15])/y^11 - 
   (3902023125*betasv[{4}, {12}]*zeta[15])/(16*y^12) - 
   (93648555*betasv[{5}, {12}]*zeta[15])/(32*y^13), 
 pinablaBarFm[6, 8, 13, 7]/y^14 -> 
  178556018805964800*betasv[{0, 5}, {12, 16}] - 
   5891857632460800*betasv[{0, 5}, {16, 12}] + 1923855179710464000*
    betasv[{1, 4}, {12, 16}] - 274953356181504000*betasv[{1, 4}, {16, 12}] + 
   5397745026465792000*betasv[{2, 3}, {12, 16}] - 
   2317464002101248000*betasv[{2, 3}, {16, 12}] + 
   5179478482354176000*betasv[{3, 2}, {12, 16}] - 
   5847668700217344000*betasv[{3, 2}, {16, 12}] + 
   1743454235787264000*betasv[{4, 1}, {12, 16}] - 
   4948342097707008000*betasv[{4, 1}, {16, 12}] + 
   167114507393433600*betasv[{5, 0}, {12, 16}] - 
   1195883436677529600*betasv[{5, 0}, {16, 12}] - 
   (ee[8]*pinablaBarE[6, 7])/(2*y^14) - 
   (33*pinablaBarE[6, 6]*pinablaBarE[8, 1])/(8*y^14) + 
   (68723*zeta[11])/(49500*y^4) - (29672320204800*betasv[{0}, {16}]*zeta[11])/
    y^5 - (77390546688000*betasv[{1}, {16}]*zeta[11])/y^6 - 
   (57478232448000*betasv[{2}, {16}]*zeta[11])/y^7 - 
   (14975100504000*betasv[{3}, {16}]*zeta[11])/y^8 - 
   (1334350017000*betasv[{4}, {16}]*zeta[11])/y^9 - 
   (30960779850*betasv[{5}, {16}]*zeta[11])/y^10 - 
   (2901509*zeta[15])/(33600*y^8) + (608257770120*betasv[{0}, {12}]*zeta[15])/
    y^9 + (629214235650*betasv[{1}, {12}]*zeta[15])/y^10 + 
   (185892381675*betasv[{2}, {12}]*zeta[15])/y^11 + 
   (18417549150*betasv[{3}, {12}]*zeta[15])/y^12 + 
   (1092566475*betasv[{4}, {12}]*zeta[15])/(2*y^13) + 
   (93648555*betasv[{5}, {12}]*zeta[15])/(32*y^14), 
 pinablaBarFm[6, 8, 13, 8]/y^16 -> 
  -11266541094961152000*betasv[{0, 4}, {12, 16}] + 
   1217650577375232000*betasv[{0, 4}, {16, 12}] - 
   73963643087093760000*betasv[{1, 3}, {12, 16}] + 
   22938965715714048000*betasv[{1, 3}, {16, 12}] - 
   126926682105839616000*betasv[{2, 2}, {12, 16}] + 
   97981592427823104000*betasv[{2, 2}, {16, 12}] - 
   69331095631429632000*betasv[{3, 1}, {12, 16}] + 
   125954823165050880000*betasv[{3, 1}, {16, 12}] - 
   10316107091017728000*betasv[{4, 0}, {12, 16}] + 
   43711037124378624000*betasv[{4, 0}, {16, 12}] - 
   (ee[8]*pinablaBarE[6, 8])/(2*y^16) - 
   (37*pinablaBarE[6, 7]*pinablaBarE[8, 1])/(8*y^16) - 
   (347*pinablaBarE[6, 6]*pinablaBarE[8, 2])/(18*y^16) + 
   (ee[6]*pinablaBarE[8, 8])/(2*y^16) - (68723*zeta[11])/(2475*y^5) + 
   (457923787776000*betasv[{0}, {16}]*zeta[11])/y^6 + 
   (769388046336000*betasv[{1}, {16}]*zeta[11])/y^7 + 
   (352135903392000*betasv[{2}, {16}]*zeta[11])/y^8 + 
   (51299801280000*betasv[{3}, {16}]*zeta[11])/y^9 + 
   (1953565614000*betasv[{4}, {16}]*zeta[11])/y^10 + 
   (2901509*zeta[15])/(3024*y^9) - (5558145793200*betasv[{0}, {12}]*zeta[15])/
    y^10 - (4003995996000*betasv[{1}, {12}]*zeta[15])/y^11 - 
   (778687734825*betasv[{2}, {12}]*zeta[15])/y^12 - 
   (45575630100*betasv[{3}, {12}]*zeta[15])/y^13 - 
   (4838508675*betasv[{4}, {12}]*zeta[15])/(8*y^14), 
 pinablaBarFm[6, 8, 13, 9]/y^18 -> 
  476119229867753472000*betasv[{0, 3}, {12, 16}] - 
   111238272100859904000*betasv[{0, 3}, {16, 12}] + 
   1902977173891842048000*betasv[{1, 2}, {12, 16}] - 
   1059120328011153408000*betasv[{1, 2}, {16, 12}] + 
   1847386604423872512000*betasv[{2, 1}, {12, 16}] - 
   2295310617403195392000*betasv[{2, 1}, {16, 12}] + 
   442382095982002176000*betasv[{3, 0}, {12, 16}] - 
   1203195886650261504000*betasv[{3, 0}, {16, 12}] - 
   (ee[8]*pinablaBarE[6, 9])/(2*y^18) - 
   (41*pinablaBarE[6, 8]*pinablaBarE[8, 1])/(8*y^18) - 
   (1721*pinablaBarE[6, 7]*pinablaBarE[8, 2])/(72*y^18) - 
   (805*pinablaBarE[6, 6]*pinablaBarE[8, 3])/(12*y^18) + 
   (17*pinablaBarE[6, 1]*pinablaBarE[8, 8])/(3*y^18) + 
   (ee[6]*pinablaBarE[8, 9])/(2*y^18) + (962122*zeta[11])/(2475*y^6) - 
   (4909247336448000*betasv[{0}, {16}]*zeta[11])/y^7 - 
   (5125251366144000*betasv[{1}, {16}]*zeta[11])/y^8 - 
   (1319869422144000*betasv[{2}, {16}]*zeta[11])/y^9 - 
   (82556851104000*betasv[{3}, {16}]*zeta[11])/y^10 - 
   (2901509*zeta[15])/(360*y^10) + (38248567156800*betasv[{0}, {12}]*
     zeta[15])/y^11 + (18241489866600*betasv[{1}, {12}]*zeta[15])/y^12 + 
   (2104283030850*betasv[{2}, {12}]*zeta[15])/y^13 + 
   (55252647450*betasv[{3}, {12}]*zeta[15])/y^14, 
 pinablaBarFm[6, 8, 13, 10]/y^20 -> 
  -13325339453980409856000*betasv[{0, 2}, {12, 16}] + 
   5571340577254932480000*betasv[{0, 2}, {16, 12}] - 
   30002910226525716480000*betasv[{1, 1}, {12, 16}] + 
   26835447563314790400000*betasv[{1, 1}, {16, 12}] - 
   12698131569479516160000*betasv[{2, 0}, {12, 16}] + 
   23619593109415919616000*betasv[{2, 0}, {16, 12}] - 
   (ee[8]*pinablaBarE[6, 10])/(2*y^20) - 
   (45*pinablaBarE[6, 9]*pinablaBarE[8, 1])/(8*y^20) - 
   (1045*pinablaBarE[6, 8]*pinablaBarE[8, 2])/(36*y^20) - 
   (6551*pinablaBarE[6, 7]*pinablaBarE[8, 3])/(72*y^20) - 
   (12761*pinablaBarE[6, 6]*pinablaBarE[8, 4])/(66*y^20) + 
   (211*pinablaBarE[6, 2]*pinablaBarE[8, 8])/(6*y^20) + 
   (37*pinablaBarE[6, 1]*pinablaBarE[8, 9])/(6*y^20) + 
   (ee[6]*pinablaBarE[8, 10])/(2*y^20) - (274892*zeta[11])/(75*y^7) + 
   (35228747473920000*betasv[{0}, {16}]*zeta[11])/y^8 + 
   (20809458109440000*betasv[{1}, {16}]*zeta[11])/y^9 + 
   (2310551635392000*betasv[{2}, {16}]*zeta[11])/y^10 + 
   (2901509*zeta[15])/(60*y^11) - (187711660936800*betasv[{0}, {12}]*
     zeta[15])/y^12 - (53317243980000*betasv[{1}, {12}]*zeta[15])/y^13 - 
   (2767314800250*betasv[{2}, {12}]*zeta[15])/y^14, 
 pinablaBarFm[6, 8, 13, 11]/y^22 -> 
  226614356537946144768000*betasv[{0, 1}, {12, 16}] - 
   151912514871298621440000*betasv[{0, 1}, {16, 12}] + 
   221596693461938995200000*betasv[{1, 0}, {12, 16}] - 
   296298535128586518528000*betasv[{1, 0}, {16, 12}] - 
   (ee[8]*pinablaBarE[6, 11])/(2*y^22) - 
   (49*pinablaBarE[6, 10]*pinablaBarE[8, 1])/(8*y^22) - 
   (2495*pinablaBarE[6, 9]*pinablaBarE[8, 2])/(72*y^22) - 
   (8641*pinablaBarE[6, 8]*pinablaBarE[8, 3])/(72*y^22) - 
   (225193*pinablaBarE[6, 7]*pinablaBarE[8, 4])/(792*y^22) - 
   (386365*pinablaBarE[6, 6]*pinablaBarE[8, 5])/(792*y^22) + 
   (3799*pinablaBarE[6, 3]*pinablaBarE[8, 8])/(24*y^22) + 
   (124*pinablaBarE[6, 2]*pinablaBarE[8, 9])/(3*y^22) + 
   (20*pinablaBarE[6, 1]*pinablaBarE[8, 10])/(3*y^22) + 
   (ee[6]*pinablaBarE[8, 11])/(2*y^22) + (1580629*zeta[11])/(75*y^8) - 
   (153695327385600000*betasv[{0}, {16}]*zeta[11])/y^9 - 
   (39293871192576000*betasv[{1}, {16}]*zeta[11])/y^10 - 
   (66734707*zeta[15])/(360*y^12) + (588692297793600*betasv[{0}, {12}]*
     zeta[15])/y^13 + (75455762382000*betasv[{1}, {12}]*zeta[15])/y^14, 
 pinablaBarFm[6, 8, 13, 12]/y^24 -> 
  -1792844199999540559872000*betasv[{0, 0}, {12, 16}] + 
   1792844199999540559872000*betasv[{0, 0}, {16, 12}] - 
   (ee[8]*pinablaBarE[6, 12])/(2*y^24) - 
   (53*pinablaBarE[6, 11]*pinablaBarE[8, 1])/(8*y^24) - 
   (367*pinablaBarE[6, 10]*pinablaBarE[8, 2])/(9*y^24) - 
   (464*pinablaBarE[6, 9]*pinablaBarE[8, 3])/(3*y^24) - 
   (26687*pinablaBarE[6, 8]*pinablaBarE[8, 4])/(66*y^24) - 
   (305779*pinablaBarE[6, 7]*pinablaBarE[8, 5])/(396*y^24) - 
   (36757*pinablaBarE[6, 6]*pinablaBarE[8, 6])/(33*y^24) + 
   (10403*pinablaBarE[6, 4]*pinablaBarE[8, 8])/(18*y^24) + 
   (1597*pinablaBarE[6, 3]*pinablaBarE[8, 9])/(8*y^24) + 
   (48*pinablaBarE[6, 2]*pinablaBarE[8, 10])/y^24 + 
   (43*pinablaBarE[6, 1]*pinablaBarE[8, 11])/(6*y^24) + 
   (ee[6]*pinablaBarE[8, 12])/(2*y^24) - (12645032*zeta[11])/(225*y^9) + 
   (310870812155904000*betasv[{0}, {16}]*zeta[11])/y^10 + 
   (5133439*zeta[15])/(15*y^13) - (890515347321600*betasv[{0}, {12}]*
     zeta[15])/y^14}


==> anc/pinablaBarFprules.txt <==
{pinablaBarFp[2, 2, 2, 0] -> 18*betasv[{2, 0}, {4, 4}] - 
   12*betasv[{0}, {4}]*zeta[3] + zeta[3]^2/(4*y^2) - (5*zeta[5])/(12*y), 
 pinablaBarFp[2, 2, 2, 1]/y^2 -> -144*betasv[{1, 0}, {4, 4}] - zeta[3]/15 + 
   (24*betasv[{0}, {4}]*zeta[3])/y - zeta[3]^2/(2*y^3) + 
   (5*zeta[5])/(12*y^2), pinablaBarFp[2, 3, 3, 0] -> 
  30*betasv[{2, 1}, {4, 6}] + 30*betasv[{3, 0}, {6, 4}] - 
   20*betasv[{1}, {6}]*zeta[3] + zeta[5]/360 - (3*betasv[{0}, {4}]*zeta[5])/
    y + (zeta[3]*zeta[5])/(8*y^3) - (7*zeta[7])/(64*y^2), 
 pinablaBarFp[2, 3, 3, 1]/y^2 -> -240*betasv[{1, 1}, {4, 6}] - 
   120*betasv[{2, 0}, {4, 6}] - 360*betasv[{2, 0}, {6, 4}] + 
   80*betasv[{0}, {6}]*zeta[3] + (40*betasv[{1}, {6}]*zeta[3])/y - 
   zeta[5]/(60*y) + (9*betasv[{0}, {4}]*zeta[5])/y^2 - 
   (3*zeta[3]*zeta[5])/(8*y^4) + (7*zeta[7])/(32*y^3), 
 pinablaBarFp[2, 3, 3, 2]/y^4 -> 960*betasv[{0, 1}, {4, 6}] + 
   1920*betasv[{1, 0}, {4, 6}] + 2880*betasv[{1, 0}, {6, 4}] - 
   (2*zeta[3])/189 - (320*betasv[{0}, {6}]*zeta[3])/y - 
   (40*betasv[{1}, {6}]*zeta[3])/y^2 + zeta[5]/(30*y^2) - 
   (18*betasv[{0}, {4}]*zeta[5])/y^3 + (3*zeta[3]*zeta[5])/(4*y^5) - 
   (7*zeta[7])/(32*y^4), pinablaBarFp[2, 4, 4, 0] -> 
  105*betasv[{2, 2}, {4, 8}] + 105*betasv[{4, 0}, {8, 4}] - 
   70*betasv[{2}, {8}]*zeta[3] + zeta[7]/(480*y) - 
   (15*betasv[{0}, {4}]*zeta[7])/(8*y^2) + (5*zeta[3]*zeta[7])/(64*y^4) - 
   (25*zeta[9])/(432*y^3), pinablaBarFp[2, 4, 4, 1]/y^2 -> 
  -840*betasv[{1, 2}, {4, 8}] - 840*betasv[{2, 1}, {4, 8}] - 
   1680*betasv[{3, 0}, {8, 4}] + 560*betasv[{1}, {8}]*zeta[3] + 
   (140*betasv[{2}, {8}]*zeta[3])/y - zeta[7]/(80*y^2) + 
   (15*betasv[{0}, {4}]*zeta[7])/(2*y^3) - (5*zeta[3]*zeta[7])/(16*y^5) + 
   (25*zeta[9])/(144*y^4), pinablaBarFp[2, 4, 4, 2]/y^4 -> 
  3360*betasv[{0, 2}, {4, 8}] + 13440*betasv[{1, 1}, {4, 8}] + 
   3360*betasv[{2, 0}, {4, 8}] + 20160*betasv[{2, 0}, {8, 4}] - 
   2240*betasv[{0}, {8}]*zeta[3] - (2240*betasv[{1}, {8}]*zeta[3])/y - 
   (140*betasv[{2}, {8}]*zeta[3])/y^2 + zeta[7]/(24*y^3) - 
   (45*betasv[{0}, {4}]*zeta[7])/(2*y^4) + (15*zeta[3]*zeta[7])/(16*y^6) - 
   (25*zeta[9])/(72*y^5), pinablaBarFp[2, 4, 4, 3]/y^6 -> 
  -80640*betasv[{0, 1}, {4, 8}] - 80640*betasv[{1, 0}, {4, 8}] - 
   161280*betasv[{1, 0}, {8, 4}] + (pinablaBarE[2, 2]*pinablaBarE[4, 1])/
    (12*y^6) - zeta[3]/135 + (13440*betasv[{0}, {8}]*zeta[3])/y + 
   (3360*betasv[{1}, {8}]*zeta[3])/y^2 - zeta[7]/(16*y^4) + 
   (45*betasv[{0}, {4}]*zeta[7])/y^5 - (15*zeta[3]*zeta[7])/(8*y^7) + 
   (25*zeta[9])/(72*y^6), pinablaBarFp[2, 5, 5, 0] -> 
  378*betasv[{2, 3}, {4, 10}] + 378*betasv[{5, 0}, {10, 4}] - 
   252*betasv[{3}, {10}]*zeta[3] + zeta[9]/(640*y^2) - 
   (21*betasv[{0}, {4}]*zeta[9])/(16*y^3) + (7*zeta[3]*zeta[9])/(128*y^5) - 
   (77*zeta[11])/(2048*y^4), pinablaBarFp[2, 5, 5, 1]/y^2 -> 
  -3024*betasv[{1, 3}, {4, 10}] - 4536*betasv[{2, 2}, {4, 10}] - 
   7560*betasv[{4, 0}, {10, 4}] + 3024*betasv[{2}, {10}]*zeta[3] + 
   (504*betasv[{3}, {10}]*zeta[3])/y - zeta[9]/(96*y^3) + 
   (105*betasv[{0}, {4}]*zeta[9])/(16*y^4) - (35*zeta[3]*zeta[9])/(128*y^6) + 
   (77*zeta[11])/(512*y^5), pinablaBarFp[2, 5, 5, 2]/y^4 -> 
  12096*betasv[{0, 3}, {4, 10}] + 72576*betasv[{1, 2}, {4, 10}] + 
   36288*betasv[{2, 1}, {4, 10}] + 120960*betasv[{3, 0}, {10, 4}] - 
   24192*betasv[{1}, {10}]*zeta[3] - (12096*betasv[{2}, {10}]*zeta[3])/y - 
   (504*betasv[{3}, {10}]*zeta[3])/y^2 + (3*zeta[9])/(64*y^4) - 
   (105*betasv[{0}, {4}]*zeta[9])/(4*y^5) + (35*zeta[3]*zeta[9])/(32*y^7) - 
   (231*zeta[11])/(512*y^6), pinablaBarFp[2, 5, 5, 3]/y^6 -> 
  -435456*betasv[{0, 2}, {4, 10}] - 870912*betasv[{1, 1}, {4, 10}] - 
   145152*betasv[{2, 0}, {4, 10}] - 1451520*betasv[{2, 0}, {10, 4}] + 
   (pinablaBarE[2, 2]*pinablaBarE[5, 1])/(20*y^6) + 
   96768*betasv[{0}, {10}]*zeta[3] + (145152*betasv[{1}, {10}]*zeta[3])/y + 
   (18144*betasv[{2}, {10}]*zeta[3])/y^2 - (21*zeta[9])/(160*y^5) + 
   (315*betasv[{0}, {4}]*zeta[9])/(4*y^6) - (105*zeta[3]*zeta[9])/(32*y^8) + 
   (231*zeta[11])/(256*y^7), pinablaBarFp[2, 5, 5, 4]/y^8 -> 
  6967296*betasv[{0, 1}, {4, 10}] + 4644864*betasv[{1, 0}, {4, 10}] + 
   11612160*betasv[{1, 0}, {10, 4}] + (pinablaBarE[2, 3]*pinablaBarE[5, 1])/
    (20*y^8) + (pinablaBarE[2, 2]*pinablaBarE[5, 2])/(5*y^8) - 
   (4*zeta[3])/495 - (774144*betasv[{0}, {10}]*zeta[3])/y - 
   (290304*betasv[{1}, {10}]*zeta[3])/y^2 + (7*zeta[9])/(40*y^6) - 
   (315*betasv[{0}, {4}]*zeta[9])/(2*y^7) + (105*zeta[3]*zeta[9])/(16*y^9) - 
   (231*zeta[11])/(256*y^8), pinablaBarFp[2, 6, 6, 0] -> 
  1386*betasv[{2, 4}, {4, 12}] + 1386*betasv[{6, 0}, {12, 4}] - 
   924*betasv[{4}, {12}]*zeta[3] + (7*zeta[11])/(5760*y^3) - 
   (63*betasv[{0}, {4}]*zeta[11])/(64*y^4) + (21*zeta[3]*zeta[11])/
    (512*y^6) - (9555*zeta[13])/(353792*y^5), pinablaBarFp[2, 6, 6, 1]/y^2 -> 
  -11088*betasv[{1, 4}, {4, 12}] - 22176*betasv[{2, 3}, {4, 12}] - 
   33264*betasv[{5, 0}, {12, 4}] + 14784*betasv[{3}, {12}]*zeta[3] + 
   (1848*betasv[{4}, {12}]*zeta[3])/y - (7*zeta[11])/(768*y^4) + 
   (189*betasv[{0}, {4}]*zeta[11])/(32*y^5) - (63*zeta[3]*zeta[11])/
    (256*y^7) + (47775*zeta[13])/(353792*y^6), 
 pinablaBarFp[2, 6, 6, 2]/y^4 -> 44352*betasv[{0, 4}, {4, 12}] + 
   354816*betasv[{1, 3}, {4, 12}] + 266112*betasv[{2, 2}, {4, 12}] + 
   665280*betasv[{4, 0}, {12, 4}] - 177408*betasv[{2}, {12}]*zeta[3] - 
   (59136*betasv[{3}, {12}]*zeta[3])/y - (1848*betasv[{4}, {12}]*zeta[3])/
    y^2 + (49*zeta[11])/(960*y^5) - (945*betasv[{0}, {4}]*zeta[11])/
    (32*y^6) + (315*zeta[3]*zeta[11])/(256*y^8) - 
   (47775*zeta[13])/(88448*y^7), pinablaBarFp[2, 6, 6, 3]/y^6 -> 
  -2128896*betasv[{0, 3}, {4, 12}] - 6386688*betasv[{1, 2}, {4, 12}] - 
   2128896*betasv[{2, 1}, {4, 12}] - 10644480*betasv[{3, 0}, {12, 4}] + 
   (pinablaBarE[2, 2]*pinablaBarE[6, 1])/(30*y^6) + 
   1419264*betasv[{1}, {12}]*zeta[3] + (1064448*betasv[{2}, {12}]*zeta[3])/
    y + (88704*betasv[{3}, {12}]*zeta[3])/y^2 - (49*zeta[11])/(240*y^6) + 
   (945*betasv[{0}, {4}]*zeta[11])/(8*y^7) - (315*zeta[3]*zeta[11])/
    (64*y^9) + (143325*zeta[13])/(88448*y^8), pinablaBarFp[2, 6, 6, 4]/y^8 -> 
  51093504*betasv[{0, 2}, {4, 12}] + 68124672*betasv[{1, 1}, {4, 12}] + 
   8515584*betasv[{2, 0}, {4, 12}] + 127733760*betasv[{2, 0}, {12, 4}] + 
   (pinablaBarE[2, 3]*pinablaBarE[6, 1])/(30*y^8) + 
   (2*pinablaBarE[2, 2]*pinablaBarE[6, 2])/(15*y^8) - 
   5677056*betasv[{0}, {12}]*zeta[3] - (11354112*betasv[{1}, {12}]*zeta[3])/
    y - (2128896*betasv[{2}, {12}]*zeta[3])/y^2 + (21*zeta[11])/(40*y^7) - 
   (2835*betasv[{0}, {4}]*zeta[11])/(8*y^8) + (945*zeta[3]*zeta[11])/
    (64*y^10) - (143325*zeta[13])/(44224*y^9), 
 pinablaBarFp[2, 6, 6, 5]/y^10 -> -681246720*betasv[{0, 1}, {4, 12}] - 
   340623360*betasv[{1, 0}, {4, 12}] - 1021870080*betasv[{1, 0}, {12, 4}] + 
   (pinablaBarE[2, 4]*pinablaBarE[6, 1])/(30*y^10) + 
   (pinablaBarE[2, 3]*pinablaBarE[6, 2])/(6*y^10) + 
   (pinablaBarE[2, 2]*pinablaBarE[6, 3])/(3*y^10) - (11056*zeta[3])/921375 + 
   (56770560*betasv[{0}, {12}]*zeta[3])/y + 
   (28385280*betasv[{1}, {12}]*zeta[3])/y^2 - (21*zeta[11])/(32*y^8) + 
   (2835*betasv[{0}, {4}]*zeta[11])/(4*y^9) - (945*zeta[3]*zeta[11])/
    (32*y^11) + (143325*zeta[13])/(44224*y^10), 
 pinablaBarFp[2, 7, 7, 0] -> 5148*betasv[{2, 5}, {4, 14}] + 
   5148*betasv[{7, 0}, {14, 4}] - 3432*betasv[{5}, {14}]*zeta[3] + 
   zeta[13]/(1024*y^4) - (99*betasv[{0}, {4}]*zeta[13])/(128*y^5) + 
   (33*zeta[3]*zeta[13])/(1024*y^7) - (7601*zeta[15])/(368640*y^6), 
 pinablaBarFp[2, 7, 7, 1]/y^2 -> -41184*betasv[{1, 5}, {4, 14}] - 
   102960*betasv[{2, 4}, {4, 14}] - 144144*betasv[{6, 0}, {14, 4}] + 
   68640*betasv[{4}, {14}]*zeta[3] + (6864*betasv[{5}, {14}]*zeta[3])/y - 
   (21*zeta[13])/(2560*y^5) + (693*betasv[{0}, {4}]*zeta[13])/(128*y^6) - 
   (231*zeta[3]*zeta[13])/(1024*y^8) + (7601*zeta[15])/(61440*y^7), 
 pinablaBarFp[2, 7, 7, 2]/y^4 -> 164736*betasv[{0, 5}, {4, 14}] + 
   1647360*betasv[{1, 4}, {4, 14}] + 1647360*betasv[{2, 3}, {4, 14}] + 
   3459456*betasv[{5, 0}, {14, 4}] - 1098240*betasv[{3}, {14}]*zeta[3] - 
   (274560*betasv[{4}, {14}]*zeta[3])/y - (6864*betasv[{5}, {14}]*zeta[3])/
    y^2 + (7*zeta[13])/(128*y^6) - (2079*betasv[{0}, {4}]*zeta[13])/
    (64*y^7) + (693*zeta[3]*zeta[13])/(512*y^9) - 
   (7601*zeta[15])/(12288*y^8), pinablaBarFp[2, 7, 7, 3]/y^6 -> 
  -9884160*betasv[{0, 4}, {4, 14}] - 39536640*betasv[{1, 3}, {4, 14}] - 
   19768320*betasv[{2, 2}, {4, 14}] - 69189120*betasv[{4, 0}, {14, 4}] + 
   (pinablaBarE[2, 2]*pinablaBarE[7, 1])/(42*y^6) + 
   13178880*betasv[{2}, {14}]*zeta[3] + (6589440*betasv[{3}, {14}]*zeta[3])/
    y + (411840*betasv[{4}, {14}]*zeta[3])/y^2 - (9*zeta[13])/(32*y^7) + 
   (10395*betasv[{0}, {4}]*zeta[13])/(64*y^8) - (3465*zeta[3]*zeta[13])/
    (512*y^10) + (7601*zeta[15])/(3072*y^9), pinablaBarFp[2, 7, 7, 4]/y^8 -> 
  316293120*betasv[{0, 3}, {4, 14}] + 632586240*betasv[{1, 2}, {4, 14}] + 
   158146560*betasv[{2, 1}, {4, 14}] + 1107025920*betasv[{3, 0}, {14, 4}] + 
   (pinablaBarE[2, 3]*pinablaBarE[7, 1])/(42*y^8) + 
   (2*pinablaBarE[2, 2]*pinablaBarE[7, 2])/(21*y^8) - 
   105431040*betasv[{1}, {14}]*zeta[3] - 
   (105431040*betasv[{2}, {14}]*zeta[3])/y - 
   (13178880*betasv[{3}, {14}]*zeta[3])/y^2 + (135*zeta[13])/(128*y^8) - 
   (10395*betasv[{0}, {4}]*zeta[13])/(16*y^9) + (3465*zeta[3]*zeta[13])/
    (128*y^11) - (7601*zeta[15])/(1024*y^10), 
 pinablaBarFp[2, 7, 7, 5]/y^10 -> -6325862400*betasv[{0, 2}, {4, 14}] - 
   6325862400*betasv[{1, 1}, {4, 14}] - 632586240*betasv[{2, 0}, {4, 14}] - 
   13284311040*betasv[{2, 0}, {14, 4}] + 
   (pinablaBarE[2, 4]*pinablaBarE[7, 1])/(42*y^10) + 
   (5*pinablaBarE[2, 3]*pinablaBarE[7, 2])/(42*y^10) + 
   (5*pinablaBarE[2, 2]*pinablaBarE[7, 3])/(21*y^10) + 
   421724160*betasv[{0}, {14}]*zeta[3] + 
   (1054310400*betasv[{1}, {14}]*zeta[3])/y + 
   (263577600*betasv[{2}, {14}]*zeta[3])/y^2 - (165*zeta[13])/(64*y^9) + 
   (31185*betasv[{0}, {4}]*zeta[13])/(16*y^10) - 
   (10395*zeta[3]*zeta[13])/(128*y^12) + (7601*zeta[15])/(512*y^11), 
 pinablaBarFp[2, 7, 7, 6]/y^12 -> 75910348800*betasv[{0, 1}, {4, 14}] + 
   30364139520*betasv[{1, 0}, {4, 14}] + 
   106274488320*betasv[{1, 0}, {14, 4}] + 
   (pinablaBarE[2, 5]*pinablaBarE[7, 1])/(42*y^12) + 
   (pinablaBarE[2, 4]*pinablaBarE[7, 2])/(7*y^12) + 
   (5*pinablaBarE[2, 3]*pinablaBarE[7, 3])/(14*y^12) + 
   (10*pinablaBarE[2, 2]*pinablaBarE[7, 4])/(21*y^12) - (64*zeta[3])/2835 - 
   (5060689920*betasv[{0}, {14}]*zeta[3])/y - 
   (3162931200*betasv[{1}, {14}]*zeta[3])/y^2 + (99*zeta[13])/(32*y^10) - 
   (31185*betasv[{0}, {4}]*zeta[13])/(8*y^11) + (10395*zeta[3]*zeta[13])/
    (64*y^13) - (7601*zeta[15])/(512*y^12), pinablaBarFp[2, 8, 8, 0] -> 
  19305*betasv[{2, 6}, {4, 16}] + 19305*betasv[{8, 0}, {16, 4}] - 
   12870*betasv[{6}, {16}]*zeta[3] + (33*zeta[15])/(40960*y^5) - 
   (1287*betasv[{0}, {4}]*zeta[15])/(2048*y^6) + 
   (429*zeta[3]*zeta[15])/(16384*y^8) - (60775*zeta[17])/(3703808*y^7), 
 pinablaBarFp[2, 8, 8, 1]/y^2 -> -154440*betasv[{1, 6}, {4, 16}] - 
   463320*betasv[{2, 5}, {4, 16}] - 617760*betasv[{7, 0}, {16, 4}] + 
   308880*betasv[{5}, {16}]*zeta[3] + (25740*betasv[{6}, {16}]*zeta[3])/y - 
   (77*zeta[15])/(10240*y^6) + (1287*betasv[{0}, {4}]*zeta[15])/(256*y^7) - 
   (429*zeta[3]*zeta[15])/(2048*y^9) + (425425*zeta[17])/(3703808*y^8), 
 pinablaBarFp[2, 8, 8, 2]/y^4 -> 617760*betasv[{0, 6}, {4, 16}] + 
   7413120*betasv[{1, 5}, {4, 16}] + 9266400*betasv[{2, 4}, {4, 16}] + 
   17297280*betasv[{6, 0}, {16, 4}] - 6177600*betasv[{4}, {16}]*zeta[3] - 
   (1235520*betasv[{5}, {16}]*zeta[3])/y - (25740*betasv[{6}, {16}]*zeta[3])/
    y^2 + (297*zeta[15])/(5120*y^7) - (9009*betasv[{0}, {4}]*zeta[15])/
    (256*y^8) + (3003*zeta[3]*zeta[15])/(2048*y^10) - 
   (1276275*zeta[17])/(1851904*y^9), pinablaBarFp[2, 8, 8, 3]/y^6 -> 
  -44478720*betasv[{0, 5}, {4, 16}] - 222393600*betasv[{1, 4}, {4, 16}] - 
   148262400*betasv[{2, 3}, {4, 16}] - 415134720*betasv[{5, 0}, {16, 4}] + 
   (pinablaBarE[2, 2]*pinablaBarE[8, 1])/(56*y^6) + 
   98841600*betasv[{3}, {16}]*zeta[3] + (37065600*betasv[{4}, {16}]*zeta[3])/
    y + (1853280*betasv[{5}, {16}]*zeta[3])/y^2 - 
   (1485*zeta[15])/(4096*y^8) + (27027*betasv[{0}, {4}]*zeta[15])/(128*y^9) - 
   (9009*zeta[3]*zeta[15])/(1024*y^11) + (6381375*zeta[17])/(1851904*y^10), 
 pinablaBarFp[2, 8, 8, 4]/y^8 -> 1779148800*betasv[{0, 4}, {4, 16}] + 
   4744396800*betasv[{1, 3}, {4, 16}] + 1779148800*betasv[{2, 2}, {4, 16}] + 
   8302694400*betasv[{4, 0}, {16, 4}] + (pinablaBarE[2, 3]*pinablaBarE[8, 1])/
    (56*y^8) + (pinablaBarE[2, 2]*pinablaBarE[8, 2])/(14*y^8) - 
   1186099200*betasv[{2}, {16}]*zeta[3] - 
   (790732800*betasv[{3}, {16}]*zeta[3])/y - 
   (74131200*betasv[{4}, {16}]*zeta[3])/y^2 + (1815*zeta[15])/(1024*y^9) - 
   (135135*betasv[{0}, {4}]*zeta[15])/(128*y^10) + 
   (45045*zeta[3]*zeta[15])/(1024*y^12) - (6381375*zeta[17])/(462976*y^11), 
 pinablaBarFp[2, 8, 8, 5]/y^10 -> -47443968000*betasv[{0, 3}, {4, 16}] - 
   71165952000*betasv[{1, 2}, {4, 16}] - 
   14233190400*betasv[{2, 1}, {4, 16}] - 
   132843110400*betasv[{3, 0}, {16, 4}] + 
   (pinablaBarE[2, 4]*pinablaBarE[8, 1])/(56*y^10) + 
   (5*pinablaBarE[2, 3]*pinablaBarE[8, 2])/(56*y^10) + 
   (5*pinablaBarE[2, 2]*pinablaBarE[8, 3])/(28*y^10) + 
   9488793600*betasv[{1}, {16}]*zeta[3] + 
   (11860992000*betasv[{2}, {16}]*zeta[3])/y + 
   (1976832000*betasv[{3}, {16}]*zeta[3])/y^2 - (3267*zeta[15])/(512*y^10) + 
   (135135*betasv[{0}, {4}]*zeta[15])/(32*y^11) - 
   (45045*zeta[3]*zeta[15])/(256*y^13) + (19144125*zeta[17])/(462976*y^12), 
 pinablaBarFp[2, 8, 8, 6]/y^12 -> 853991424000*betasv[{0, 2}, {4, 16}] + 
   683193139200*betasv[{1, 1}, {4, 16}] + 
   56932761600*betasv[{2, 0}, {4, 16}] + 1594117324800*
    betasv[{2, 0}, {16, 4}] + (pinablaBarE[2, 5]*pinablaBarE[8, 1])/
    (56*y^12) + (3*pinablaBarE[2, 4]*pinablaBarE[8, 2])/(28*y^12) + 
   (15*pinablaBarE[2, 3]*pinablaBarE[8, 3])/(56*y^12) + 
   (5*pinablaBarE[2, 2]*pinablaBarE[8, 4])/(14*y^12) - 
   37955174400*betasv[{0}, {16}]*zeta[3] - 
   (113865523200*betasv[{1}, {16}]*zeta[3])/y - 
   (35582976000*betasv[{2}, {16}]*zeta[3])/y^2 + (3861*zeta[15])/(256*y^11) - 
   (405405*betasv[{0}, {4}]*zeta[15])/(32*y^12) + 
   (135135*zeta[3]*zeta[15])/(256*y^14) - (19144125*zeta[17])/(231488*y^13), 
 pinablaBarFp[2, 8, 8, 7]/y^14 -> -9564703948800*betasv[{0, 1}, {4, 16}] - 
   3188234649600*betasv[{1, 0}, {4, 16}] - 
   12752938598400*betasv[{1, 0}, {16, 4}] + 
   (pinablaBarE[2, 6]*pinablaBarE[8, 1])/(56*y^14) + 
   (pinablaBarE[2, 5]*pinablaBarE[8, 2])/(8*y^14) + 
   (3*pinablaBarE[2, 4]*pinablaBarE[8, 3])/(8*y^14) + 
   (5*pinablaBarE[2, 3]*pinablaBarE[8, 4])/(8*y^14) + 
   (5*pinablaBarE[2, 2]*pinablaBarE[8, 5])/(8*y^14) - 
   (28936*zeta[3])/562275 + (531372441600*betasv[{0}, {16}]*zeta[3])/y + 
   (398529331200*betasv[{1}, {16}]*zeta[3])/y^2 - 
   (9009*zeta[15])/(512*y^12) + (405405*betasv[{0}, {4}]*zeta[15])/
    (16*y^13) - (135135*zeta[3]*zeta[15])/(128*y^15) + 
   (19144125*zeta[17])/(231488*y^14), pinablaBarFp[2, 9, 9, 0] -> 
  72930*betasv[{2, 7}, {4, 18}] + 72930*betasv[{9, 0}, {18, 4}] - 
   48620*betasv[{7}, {18}]*zeta[3] + (1001*zeta[17])/(1474560*y^6) - 
   (2145*betasv[{0}, {4}]*zeta[17])/(4096*y^7) + 
   (715*zeta[3]*zeta[17])/(32768*y^9) - (619125507*zeta[19])/
    (45997883392*y^8), pinablaBarFp[2, 9, 9, 1]/y^2 -> 
  -583440*betasv[{1, 7}, {4, 18}] - 2042040*betasv[{2, 6}, {4, 18}] - 
   2625480*betasv[{8, 0}, {18, 4}] + 1361360*betasv[{6}, {18}]*zeta[3] + 
   (97240*betasv[{7}, {18}]*zeta[3])/y - (143*zeta[17])/(20480*y^7) + 
   (19305*betasv[{0}, {4}]*zeta[17])/(4096*y^8) - 
   (6435*zeta[3]*zeta[17])/(32768*y^10) + (619125507*zeta[19])/
    (5749735424*y^9), pinablaBarFp[2, 9, 9, 2]/y^4 -> 
  2333760*betasv[{0, 7}, {4, 18}] + 32672640*betasv[{1, 6}, {4, 18}] + 
   49008960*betasv[{2, 5}, {4, 18}] + 84015360*betasv[{7, 0}, {18, 4}] - 
   32672640*betasv[{5}, {18}]*zeta[3] - (5445440*betasv[{6}, {18}]*zeta[3])/
    y - (97240*betasv[{7}, {18}]*zeta[3])/y^2 + (1001*zeta[17])/(16384*y^8) - 
   (19305*betasv[{0}, {4}]*zeta[17])/(512*y^9) + 
   (6435*zeta[3]*zeta[17])/(4096*y^11) - (4333878549*zeta[19])/
    (5749735424*y^10), pinablaBarFp[2, 9, 9, 3]/y^6 -> 
  -196035840*betasv[{0, 6}, {4, 18}] - 1176215040*betasv[{1, 5}, {4, 18}] - 
   980179200*betasv[{2, 4}, {4, 18}] - 2352430080*betasv[{6, 0}, {18, 4}] + 
   (pinablaBarE[2, 2]*pinablaBarE[9, 1])/(72*y^6) + 
   653452800*betasv[{4}, {18}]*zeta[3] + 
   (196035840*betasv[{5}, {18}]*zeta[3])/y + 
   (8168160*betasv[{6}, {18}]*zeta[3])/y^2 - (11011*zeta[17])/(24576*y^9) + 
   (135135*betasv[{0}, {4}]*zeta[17])/(512*y^10) - 
   (45045*zeta[3]*zeta[17])/(4096*y^12) + (13001635647*zeta[19])/
    (2874867712*y^11), pinablaBarFp[2, 9, 9, 4]/y^8 -> 
  9409720320*betasv[{0, 5}, {4, 18}] + 31365734400*betasv[{1, 4}, {4, 18}] + 
   15682867200*betasv[{2, 3}, {4, 18}] + 
   56458321920*betasv[{5, 0}, {18, 4}] + 
   (pinablaBarE[2, 3]*pinablaBarE[9, 1])/(72*y^8) + 
   (pinablaBarE[2, 2]*pinablaBarE[9, 2])/(18*y^8) - 
   10455244800*betasv[{3}, {18}]*zeta[3] - 
   (5227622400*betasv[{4}, {18}]*zeta[3])/y - 
   (392071680*betasv[{5}, {18}]*zeta[3])/y^2 + (11011*zeta[17])/(4096*y^10) - 
   (405405*betasv[{0}, {4}]*zeta[17])/(256*y^11) + 
   (135135*zeta[3]*zeta[17])/(2048*y^13) - (65008178235*zeta[19])/
    (2874867712*y^12), pinablaBarFp[2, 9, 9, 5]/y^10 -> 
  -313657344000*betasv[{0, 4}, {4, 18}] - 
   627314688000*betasv[{1, 3}, {4, 18}] - 
   188194406400*betasv[{2, 2}, {4, 18}] - 
   1129166438400*betasv[{4, 0}, {18, 4}] + 
   (pinablaBarE[2, 4]*pinablaBarE[9, 1])/(72*y^10) + 
   (5*pinablaBarE[2, 3]*pinablaBarE[9, 2])/(72*y^10) + 
   (5*pinablaBarE[2, 2]*pinablaBarE[9, 3])/(36*y^10) + 
   125462937600*betasv[{2}, {18}]*zeta[3] + 
   (104552448000*betasv[{3}, {18}]*zeta[3])/y + 
   (13069056000*betasv[{4}, {18}]*zeta[3])/y^2 - 
   (13013*zeta[17])/(1024*y^11) + (2027025*betasv[{0}, {4}]*zeta[17])/
    (256*y^12) - (675675*zeta[3]*zeta[17])/(2048*y^14) + 
   (65008178235*zeta[19])/(718716928*y^13), pinablaBarFp[2, 9, 9, 6]/y^12 -> 
  7527776256000*betasv[{0, 3}, {4, 18}] + 
   9033331507200*betasv[{1, 2}, {4, 18}] + 
   1505555251200*betasv[{2, 1}, {4, 18}] + 
   18066663014400*betasv[{3, 0}, {18, 4}] + 
   (pinablaBarE[2, 5]*pinablaBarE[9, 1])/(72*y^12) + 
   (pinablaBarE[2, 4]*pinablaBarE[9, 2])/(12*y^12) + 
   (5*pinablaBarE[2, 3]*pinablaBarE[9, 3])/(24*y^12) + 
   (5*pinablaBarE[2, 2]*pinablaBarE[9, 4])/(18*y^12) - 
   1003703500800*betasv[{1}, {18}]*zeta[3] - 
   (1505555251200*betasv[{2}, {18}]*zeta[3])/y - 
   (313657344000*betasv[{3}, {18}]*zeta[3])/y^2 + 
   (91091*zeta[17])/(2048*y^12) - (2027025*betasv[{0}, {4}]*zeta[17])/
    (64*y^13) + (675675*zeta[3]*zeta[17])/(512*y^15) - 
   (195024534705*zeta[19])/(718716928*y^14), pinablaBarFp[2, 9, 9, 7]/y^14 -> 
  -126466641100800*betasv[{0, 2}, {4, 18}] - 
   84311094067200*betasv[{1, 1}, {4, 18}] - 
   6022221004800*betasv[{2, 0}, {4, 18}] - 216799956172800*
    betasv[{2, 0}, {18, 4}] + (pinablaBarE[2, 6]*pinablaBarE[9, 1])/
    (72*y^14) + (7*pinablaBarE[2, 5]*pinablaBarE[9, 2])/(72*y^14) + 
   (7*pinablaBarE[2, 4]*pinablaBarE[9, 3])/(24*y^14) + 
   (35*pinablaBarE[2, 3]*pinablaBarE[9, 4])/(72*y^14) + 
   (35*pinablaBarE[2, 2]*pinablaBarE[9, 5])/(72*y^14) + 
   4014814003200*betasv[{0}, {18}]*zeta[3] + 
   (14051849011200*betasv[{1}, {18}]*zeta[3])/y + 
   (5269443379200*betasv[{2}, {18}]*zeta[3])/y^2 - 
   (105105*zeta[17])/(1024*y^13) + (6081075*betasv[{0}, {4}]*zeta[17])/
    (64*y^14) - (2027025*zeta[3]*zeta[17])/(512*y^16) + 
   (195024534705*zeta[19])/(359358464*y^15), pinablaBarFp[2, 9, 9, 8]/y^16 -> 
  1348977505075200*betasv[{0, 1}, {4, 18}] + 
   385422144307200*betasv[{1, 0}, {4, 18}] + 1734399649382400*
    betasv[{1, 0}, {18, 4}] + (pinablaBarE[2, 7]*pinablaBarE[9, 1])/
    (72*y^16) + (pinablaBarE[2, 6]*pinablaBarE[9, 2])/(9*y^16) + 
   (7*pinablaBarE[2, 5]*pinablaBarE[9, 3])/(18*y^16) + 
   (7*pinablaBarE[2, 4]*pinablaBarE[9, 4])/(9*y^16) + 
   (35*pinablaBarE[2, 3]*pinablaBarE[9, 5])/(36*y^16) + 
   (7*pinablaBarE[2, 2]*pinablaBarE[9, 6])/(9*y^16) - 
   (1403744*zeta[3])/10180485 - (64237024051200*betasv[{0}, {18}]*zeta[3])/
    y - (56207396044800*betasv[{1}, {18}]*zeta[3])/y^2 + 
   (15015*zeta[17])/(128*y^14) - (6081075*betasv[{0}, {4}]*zeta[17])/
    (32*y^15) + (2027025*zeta[3]*zeta[17])/(256*y^17) - 
   (195024534705*zeta[19])/(359358464*y^16), pinablaBarFp[2, 10, 10, 0] -> 
  277134*betasv[{2, 8}, {4, 20}] + 277134*betasv[{10, 0}, {20, 4}] - 
   184756*betasv[{8}, {20}]*zeta[3] + (143*zeta[19])/(245760*y^7) - 
   (7293*betasv[{0}, {4}]*zeta[19])/(16384*y^8) + 
   (2431*zeta[3]*zeta[19])/(131072*y^10) - (146630930875*zeta[21])/
    (12976709566464*y^9), pinablaBarFp[2, 10, 10, 1]/y^2 -> 
  -2217072*betasv[{1, 8}, {4, 20}] - 8868288*betasv[{2, 7}, {4, 20}] - 
   11085360*betasv[{9, 0}, {20, 4}] + 5912192*betasv[{7}, {20}]*zeta[3] + 
   (369512*betasv[{8}, {20}]*zeta[3])/y - (429*zeta[19])/(65536*y^8) + 
   (36465*betasv[{0}, {4}]*zeta[19])/(8192*y^9) - 
   (12155*zeta[3]*zeta[19])/(65536*y^11) + (146630930875*zeta[21])/
    (1441856618496*y^10), pinablaBarFp[2, 10, 10, 2]/y^4 -> 
  8868288*betasv[{0, 8}, {4, 20}] + 141892608*betasv[{1, 7}, {4, 20}] + 
   248312064*betasv[{2, 6}, {4, 20}] + 399072960*betasv[{8, 0}, {20, 4}] - 
   165541376*betasv[{6}, {20}]*zeta[3] - (23648768*betasv[{7}, {20}]*zeta[3])/
    y - (369512*betasv[{8}, {20}]*zeta[3])/y^2 + 
   (1573*zeta[19])/(24576*y^9) - (328185*betasv[{0}, {4}]*zeta[19])/
    (8192*y^10) + (109395*zeta[3]*zeta[19])/(65536*y^12) - 
   (146630930875*zeta[21])/(180232077312*y^11), 
 pinablaBarFp[2, 10, 10, 3]/y^6 -> -851355648*betasv[{0, 7}, {4, 20}] - 
   5959489536*betasv[{1, 6}, {4, 20}] - 5959489536*betasv[{2, 5}, {4, 20}] - 
   12770334720*betasv[{7, 0}, {20, 4}] + 
   (pinablaBarE[2, 2]*pinablaBarE[10, 1])/(90*y^6) + 
   3972993024*betasv[{5}, {20}]*zeta[3] + 
   (993248256*betasv[{6}, {20}]*zeta[3])/y + 
   (35473152*betasv[{7}, {20}]*zeta[3])/y^2 - (11011*zeta[19])/(20480*y^10) + 
   (328185*betasv[{0}, {4}]*zeta[19])/(1024*y^11) - 
   (109395*zeta[3]*zeta[19])/(8192*y^13) + (146630930875*zeta[21])/
    (25747439616*y^12), pinablaBarFp[2, 10, 10, 4]/y^8 -> 
  47675916288*betasv[{0, 6}, {4, 20}] + 
   190703665152*betasv[{1, 5}, {4, 20}] + 
   119189790720*betasv[{2, 4}, {4, 20}] + 
   357569372160*betasv[{6, 0}, {20, 4}] + 
   (pinablaBarE[2, 3]*pinablaBarE[10, 1])/(90*y^8) + 
   (2*pinablaBarE[2, 2]*pinablaBarE[10, 2])/(45*y^8) - 
   79459860480*betasv[{4}, {20}]*zeta[3] - 
   (31783944192*betasv[{5}, {20}]*zeta[3])/y - 
   (1986496512*betasv[{6}, {20}]*zeta[3])/y^2 + 
   (39039*zeta[19])/(10240*y^11) - (2297295*betasv[{0}, {4}]*zeta[19])/
    (1024*y^12) + (765765*zeta[3]*zeta[19])/(8192*y^14) - 
   (146630930875*zeta[21])/(4291239936*y^13), 
 pinablaBarFp[2, 10, 10, 5]/y^10 -> -1907036651520*betasv[{0, 5}, {4, 20}] - 
   4767591628800*betasv[{1, 4}, {4, 20}] - 
   1907036651520*betasv[{2, 3}, {4, 20}] - 
   8581664931840*betasv[{5, 0}, {20, 4}] + 
   (pinablaBarE[2, 4]*pinablaBarE[10, 1])/(90*y^10) + 
   (pinablaBarE[2, 3]*pinablaBarE[10, 2])/(18*y^10) + 
   (pinablaBarE[2, 2]*pinablaBarE[10, 3])/(9*y^10) + 
   1271357767680*betasv[{3}, {20}]*zeta[3] + 
   (794598604800*betasv[{4}, {20}]*zeta[3])/y + 
   (79459860480*betasv[{5}, {20}]*zeta[3])/y^2 - 
   (91091*zeta[19])/(4096*y^12) + (6891885*betasv[{0}, {4}]*zeta[19])/
    (512*y^13) - (2297295*zeta[3]*zeta[19])/(4096*y^15) + 
   (733154654375*zeta[21])/(4291239936*y^14), 
 pinablaBarFp[2, 10, 10, 6]/y^12 -> 57211099545600*betasv[{0, 4}, {4, 20}] + 
   91537759272960*betasv[{1, 3}, {4, 20}] + 
   22884439818240*betasv[{2, 2}, {4, 20}] + 171633298636800*
    betasv[{4, 0}, {20, 4}] + (pinablaBarE[2, 5]*pinablaBarE[10, 1])/
    (90*y^12) + (pinablaBarE[2, 4]*pinablaBarE[10, 2])/(15*y^12) + 
   (pinablaBarE[2, 3]*pinablaBarE[10, 3])/(6*y^12) + 
   (2*pinablaBarE[2, 2]*pinablaBarE[10, 4])/(9*y^12) - 
   15256293212160*betasv[{2}, {20}]*zeta[3] - 
   (15256293212160*betasv[{3}, {20}]*zeta[3])/y - 
   (2383795814400*betasv[{4}, {20}]*zeta[3])/y^2 + 
   (105105*zeta[19])/(1024*y^13) - (34459425*betasv[{0}, {4}]*zeta[19])/
    (512*y^14) + (11486475*zeta[3]*zeta[19])/(4096*y^16) - 
   (733154654375*zeta[21])/(1072809984*y^15), 
 pinablaBarFp[2, 10, 10, 7]/y^14 -> 
  -1281528629821440*betasv[{0, 3}, {4, 20}] - 
   1281528629821440*betasv[{1, 2}, {4, 20}] - 
   183075518545920*betasv[{2, 1}, {4, 20}] - 2746132778188800*
    betasv[{3, 0}, {20, 4}] + (pinablaBarE[2, 6]*pinablaBarE[10, 1])/
    (90*y^14) + (7*pinablaBarE[2, 5]*pinablaBarE[10, 2])/(90*y^14) + 
   (7*pinablaBarE[2, 4]*pinablaBarE[10, 3])/(30*y^14) + 
   (7*pinablaBarE[2, 3]*pinablaBarE[10, 4])/(18*y^14) + 
   (7*pinablaBarE[2, 2]*pinablaBarE[10, 5])/(18*y^14) + 
   122050345697280*betasv[{1}, {20}]*zeta[3] + 
   (213588104970240*betasv[{2}, {20}]*zeta[3])/y + 
   (53397026242560*betasv[{3}, {20}]*zeta[3])/y^2 - 
   (45045*zeta[19])/(128*y^14) + (34459425*betasv[{0}, {4}]*zeta[19])/
    (128*y^15) - (11486475*zeta[3]*zeta[19])/(1024*y^17) + 
   (733154654375*zeta[21])/(357603328*y^16), 
 pinablaBarFp[2, 10, 10, 8]/y^16 -> 
  20504458077143040*betasv[{0, 2}, {4, 20}] + 
   11716833186938880*betasv[{1, 1}, {4, 20}] + 
   732302074183680*betasv[{2, 0}, {4, 20}] + 32953593338265600*
    betasv[{2, 0}, {20, 4}] + (pinablaBarE[2, 7]*pinablaBarE[10, 1])/
    (90*y^16) + (4*pinablaBarE[2, 6]*pinablaBarE[10, 2])/(45*y^16) + 
   (14*pinablaBarE[2, 5]*pinablaBarE[10, 3])/(45*y^16) + 
   (28*pinablaBarE[2, 4]*pinablaBarE[10, 4])/(45*y^16) + 
   (7*pinablaBarE[2, 3]*pinablaBarE[10, 5])/(9*y^16) + 
   (28*pinablaBarE[2, 2]*pinablaBarE[10, 6])/(45*y^16) - 
   488201382789120*betasv[{0}, {20}]*zeta[3] - 
   (1952805531156480*betasv[{1}, {20}]*zeta[3])/y - 
   (854352419880960*betasv[{2}, {20}]*zeta[3])/y^2 + 
   (51051*zeta[19])/(64*y^15) - (103378275*betasv[{0}, {4}]*zeta[19])/
    (128*y^16) + (34459425*zeta[3]*zeta[19])/(1024*y^18) - 
   (733154654375*zeta[21])/(178801664*y^17), 
 pinablaBarFp[2, 10, 10, 9]/y^18 -> 
  -210902997364899840*betasv[{0, 1}, {4, 20}] - 
   52725749341224960*betasv[{1, 0}, {4, 20}] - 
   263628746706124800*betasv[{1, 0}, {20, 4}] + 
   (pinablaBarE[2, 8]*pinablaBarE[10, 1])/(90*y^18) + 
   (pinablaBarE[2, 7]*pinablaBarE[10, 2])/(10*y^18) + 
   (2*pinablaBarE[2, 6]*pinablaBarE[10, 3])/(5*y^18) + 
   (14*pinablaBarE[2, 5]*pinablaBarE[10, 4])/(15*y^18) + 
   (7*pinablaBarE[2, 4]*pinablaBarE[10, 5])/(5*y^18) + 
   (7*pinablaBarE[2, 3]*pinablaBarE[10, 6])/(5*y^18) + 
   (14*pinablaBarE[2, 2]*pinablaBarE[10, 7])/(15*y^18) - 
   (44700416*zeta[3])/105249375 + (8787624890204160*betasv[{0}, {20}]*
     zeta[3])/y + (8787624890204160*betasv[{1}, {20}]*zeta[3])/y^2 - 
   (459459*zeta[19])/(512*y^16) + (103378275*betasv[{0}, {4}]*zeta[19])/
    (64*y^17) - (34459425*zeta[3]*zeta[19])/(512*y^19) + 
   (733154654375*zeta[21])/(178801664*y^18), pinablaBarFp[2, 11, 11, 0] -> 
  1058148*betasv[{2, 9}, {4, 22}] + 1058148*betasv[{11, 0}, {22, 4}] - 
   705432*betasv[{9}, {22}]*zeta[3] + (663*zeta[21])/(1310720*y^8) - 
   (12597*betasv[{0}, {4}]*zeta[21])/(32768*y^9) + 
   (4199*zeta[3]*zeta[21])/(262144*y^11) - (118043845829*zeta[23])/
    (12218479411200*y^10), pinablaBarFp[2, 11, 11, 1]/y^2 -> 
  -8465184*betasv[{1, 9}, {4, 22}] - 38093328*betasv[{2, 8}, {4, 22}] - 
   46558512*betasv[{10, 0}, {22, 4}] + 25395552*betasv[{8}, {22}]*zeta[3] + 
   (1410864*betasv[{9}, {22}]*zeta[3])/y - (2431*zeta[21])/(393216*y^9) + 
   (138567*betasv[{0}, {4}]*zeta[21])/(32768*y^10) - 
   (46189*zeta[3]*zeta[21])/(262144*y^12) + (118043845829*zeta[23])/
    (1221847941120*y^11), pinablaBarFp[2, 11, 11, 2]/y^4 -> 
  33860736*betasv[{0, 9}, {4, 22}] + 609493248*betasv[{1, 8}, {4, 22}] + 
   1218986496*betasv[{2, 7}, {4, 22}] + 1862340480*betasv[{9, 0}, {22, 4}] - 
   812657664*betasv[{7}, {22}]*zeta[3] - 
   (101582208*betasv[{8}, {22}]*zeta[3])/y - 
   (1410864*betasv[{9}, {22}]*zeta[3])/y^2 + (21879*zeta[21])/(327680*y^10) - 
   (692835*betasv[{0}, {4}]*zeta[21])/(16384*y^11) + 
   (230945*zeta[3]*zeta[21])/(131072*y^13) - (354131537487*zeta[23])/
    (407282647040*y^12), pinablaBarFp[2, 11, 11, 3]/y^6 -> 
  -3656959488*betasv[{0, 8}, {4, 22}] - 29255675904*betasv[{1, 7}, {4, 22}] - 
   34131621888*betasv[{2, 6}, {4, 22}] - 
   67044257280*betasv[{8, 0}, {22, 4}] + 
   (pinablaBarE[2, 2]*pinablaBarE[11, 1])/(110*y^6) + 
   22754414592*betasv[{6}, {22}]*zeta[3] + 
   (4875945984*betasv[{7}, {22}]*zeta[3])/y + 
   (152373312*betasv[{8}, {22}]*zeta[3])/y^2 - 
   (25857*zeta[21])/(40960*y^11) + (6235515*betasv[{0}, {4}]*zeta[21])/
    (16384*y^12) - (2078505*zeta[3]*zeta[21])/(131072*y^14) + 
   (354131537487*zeta[23])/(50910330880*y^13), 
 pinablaBarFp[2, 11, 11, 4]/y^8 -> 234045407232*betasv[{0, 7}, {4, 22}] + 
   1092211900416*betasv[{1, 6}, {4, 22}] + 
   819158925312*betasv[{2, 5}, {4, 22}] + 
   2145416232960*betasv[{7, 0}, {22, 4}] + 
   (pinablaBarE[2, 3]*pinablaBarE[11, 1])/(110*y^8) + 
   (2*pinablaBarE[2, 2]*pinablaBarE[11, 2])/(55*y^8) - 
   546105950208*betasv[{5}, {22}]*zeta[3] - 
   (182035316736*betasv[{6}, {22}]*zeta[3])/y - 
   (9751891968*betasv[{7}, {22}]*zeta[3])/y^2 + 
   (422331*zeta[21])/(81920*y^12) - (6235515*betasv[{0}, {4}]*zeta[21])/
    (2048*y^13) + (2078505*zeta[3]*zeta[21])/(16384*y^15) - 
   (2478920762409*zeta[23])/(50910330880*y^14), 
 pinablaBarFp[2, 11, 11, 5]/y^10 -> -10922119004160*betasv[{0, 6}, {4, 22}] - 
   32766357012480*betasv[{1, 5}, {4, 22}] - 
   16383178506240*betasv[{2, 4}, {4, 22}] - 
   60071654522880*betasv[{6, 0}, {22, 4}] + 
   (pinablaBarE[2, 4]*pinablaBarE[11, 1])/(110*y^10) + 
   (pinablaBarE[2, 3]*pinablaBarE[11, 2])/(22*y^10) + 
   (pinablaBarE[2, 2]*pinablaBarE[11, 3])/(11*y^10) + 
   10922119004160*betasv[{4}, {22}]*zeta[3] + 
   (5461059502080*betasv[{5}, {22}]*zeta[3])/y + 
   (455088291840*betasv[{6}, {22}]*zeta[3])/y^2 - 
   (292383*zeta[21])/(8192*y^13) + (43648605*betasv[{0}, {4}]*zeta[21])/
    (2048*y^14) - (14549535*zeta[3]*zeta[21])/(16384*y^16) + 
   (7436762287227*zeta[23])/(25455165440*y^15), 
 pinablaBarFp[2, 11, 11, 6]/y^12 -> 393196284149760*betasv[{0, 5}, {4, 22}] + 
   786392568299520*betasv[{1, 4}, {4, 22}] + 
   262130856099840*betasv[{2, 3}, {4, 22}] + 1441719708549120*
    betasv[{5, 0}, {22, 4}] + (pinablaBarE[2, 5]*pinablaBarE[11, 1])/
    (110*y^12) + (3*pinablaBarE[2, 4]*pinablaBarE[11, 2])/(55*y^12) + 
   (3*pinablaBarE[2, 3]*pinablaBarE[11, 3])/(22*y^12) + 
   (2*pinablaBarE[2, 2]*pinablaBarE[11, 4])/(11*y^12) - 
   174753904066560*betasv[{3}, {22}]*zeta[3] - 
   (131065428049920*betasv[{4}, {22}]*zeta[3])/y - 
   (16383178506240*betasv[{5}, {22}]*zeta[3])/y^2 + 
   (208845*zeta[21])/(1024*y^14) - (130945815*betasv[{0}, {4}]*zeta[21])/
    (1024*y^15) + (43648605*zeta[3]*zeta[21])/(8192*y^17) - 
   (7436762287227*zeta[23])/(5091033088*y^16), 
 pinablaBarFp[2, 11, 11, 7]/y^14 -> 
  -11009495956193280*betasv[{0, 4}, {4, 22}] - 
   14679327941591040*betasv[{1, 3}, {4, 22}] - 
   3145570273198080*betasv[{2, 2}, {4, 22}] - 
   28834394170982400*betasv[{4, 0}, {22, 4}] + 
   (pinablaBarE[2, 6]*pinablaBarE[11, 1])/(110*y^14) + 
   (7*pinablaBarE[2, 5]*pinablaBarE[11, 2])/(110*y^14) + 
   (21*pinablaBarE[2, 4]*pinablaBarE[11, 3])/(110*y^14) + 
   (7*pinablaBarE[2, 3]*pinablaBarE[11, 4])/(22*y^14) + 
   (7*pinablaBarE[2, 2]*pinablaBarE[11, 5])/(22*y^14) + 
   2097046848798720*betasv[{2}, {22}]*zeta[3] + 
   (2446554656931840*betasv[{3}, {22}]*zeta[3])/y + 
   (458728998174720*betasv[{4}, {22}]*zeta[3])/y^2 - 
   (236691*zeta[21])/(256*y^15) + (654729075*betasv[{0}, {4}]*zeta[21])/
    (1024*y^16) - (218243025*zeta[3]*zeta[21])/(8192*y^18) + 
   (7436762287227*zeta[23])/(1272758272*y^17), 
 pinablaBarFp[2, 11, 11, 8]/y^16 -> 
  234869247065456640*betasv[{0, 3}, {4, 22}] + 
   201316497484677120*betasv[{1, 2}, {4, 22}] + 
   25164562185584640*betasv[{2, 1}, {4, 22}] + 
   461350306735718400*betasv[{3, 0}, {22, 4}] + 
   (pinablaBarE[2, 7]*pinablaBarE[11, 1])/(110*y^16) + 
   (4*pinablaBarE[2, 6]*pinablaBarE[11, 2])/(55*y^16) + 
   (14*pinablaBarE[2, 5]*pinablaBarE[11, 3])/(55*y^16) + 
   (28*pinablaBarE[2, 4]*pinablaBarE[11, 4])/(55*y^16) + 
   (7*pinablaBarE[2, 3]*pinablaBarE[11, 5])/(11*y^16) + 
   (28*pinablaBarE[2, 2]*pinablaBarE[11, 6])/(55*y^16) - 
   16776374790389760*betasv[{1}, {22}]*zeta[3] - 
   (33552749580779520*betasv[{2}, {22}]*zeta[3])/y - 
   (9786218627727360*betasv[{3}, {22}]*zeta[3])/y^2 + 
   (6390657*zeta[21])/(2048*y^16) - (654729075*betasv[{0}, {4}]*zeta[21])/
    (256*y^17) + (218243025*zeta[3]*zeta[21])/(2048*y^19) - 
   (22310286861681*zeta[23])/(1272758272*y^18), 
 pinablaBarFp[2, 11, 11, 9]/y^18 -> 
  -3623696954724188160*betasv[{0, 2}, {4, 22}] - 
   1811848477362094080*betasv[{1, 1}, {4, 22}] - 
   100658248742338560*betasv[{2, 0}, {4, 22}] - 
   5536203680828620800*betasv[{2, 0}, {22, 4}] + 
   (pinablaBarE[2, 8]*pinablaBarE[11, 1])/(110*y^18) + 
   (9*pinablaBarE[2, 7]*pinablaBarE[11, 2])/(110*y^18) + 
   (18*pinablaBarE[2, 6]*pinablaBarE[11, 3])/(55*y^18) + 
   (42*pinablaBarE[2, 5]*pinablaBarE[11, 4])/(55*y^18) + 
   (63*pinablaBarE[2, 4]*pinablaBarE[11, 5])/(55*y^18) + 
   (63*pinablaBarE[2, 3]*pinablaBarE[11, 6])/(55*y^18) + 
   (42*pinablaBarE[2, 2]*pinablaBarE[11, 7])/(55*y^18) + 
   67105499161559040*betasv[{0}, {22}]*zeta[3] + 
   (301974746227015680*betasv[{1}, {22}]*zeta[3])/y + 
   (150987373113507840*betasv[{2}, {22}]*zeta[3])/y^2 - 
   (7142499*zeta[21])/(1024*y^17) + (1964187225*betasv[{0}, {4}]*zeta[21])/
    (256*y^18) - (654729075*zeta[3]*zeta[21])/(2048*y^20) + 
   (22310286861681*zeta[23])/(636379136*y^19), 
 pinablaBarFp[2, 11, 11, 10]/y^20 -> 
  36236969547241881600*betasv[{0, 1}, {4, 22}] + 
   8052659899387084800*betasv[{1, 0}, {4, 22}] + 
   44289629446628966400*betasv[{1, 0}, {22, 4}] + 
   (pinablaBarE[2, 9]*pinablaBarE[11, 1])/(110*y^20) + 
   (pinablaBarE[2, 8]*pinablaBarE[11, 2])/(11*y^20) + 
   (9*pinablaBarE[2, 7]*pinablaBarE[11, 3])/(22*y^20) + 
   (12*pinablaBarE[2, 6]*pinablaBarE[11, 4])/(11*y^20) + 
   (21*pinablaBarE[2, 5]*pinablaBarE[11, 5])/(11*y^20) + 
   (126*pinablaBarE[2, 4]*pinablaBarE[11, 6])/(55*y^20) + 
   (21*pinablaBarE[2, 3]*pinablaBarE[11, 7])/(11*y^20) + 
   (12*pinablaBarE[2, 2]*pinablaBarE[11, 8])/(11*y^20) - 
   (79547392*zeta[3])/53794125 - (1342109983231180800*betasv[{0}, {22}]*
     zeta[3])/y - (1509873731135078400*betasv[{1}, {22}]*zeta[3])/y^2 + 
   (3968055*zeta[21])/(512*y^18) - (1964187225*betasv[{0}, {4}]*zeta[21])/
    (128*y^19) + (654729075*zeta[3]*zeta[21])/(1024*y^21) - 
   (22310286861681*zeta[23])/(636379136*y^20), 
 pinablaBarFp[2, 12, 12, 0] -> 4056234*betasv[{2, 10}, {4, 24}] + 
   4056234*betasv[{12, 0}, {24, 4}] - 2704156*betasv[{10}, {24}]*zeta[3] + 
   (4199*zeta[23])/(9437184*y^9) - (88179*betasv[{0}, {4}]*zeta[23])/
    (262144*y^10) + (29393*zeta[3]*zeta[23])/(2097152*y^12) - 
   (1038918070645*zeta[25])/(123922856542208*y^11), 
 pinablaBarFp[2, 12, 12, 1]/y^2 -> -32449872*betasv[{1, 10}, {4, 24}] - 
   162249360*betasv[{2, 9}, {4, 24}] - 194699232*betasv[{11, 0}, {24, 4}] + 
   108166240*betasv[{9}, {24}]*zeta[3] + (5408312*betasv[{10}, {24}]*zeta[3])/
    y - (46189*zeta[23])/(7864320*y^10) + (264537*betasv[{0}, {4}]*zeta[23])/
    (65536*y^11) - (88179*zeta[3]*zeta[23])/(524288*y^13) + 
   (11428098777095*zeta[25])/(123922856542208*y^12), 
 pinablaBarFp[2, 12, 12, 2]/y^4 -> 129799488*betasv[{0, 10}, {4, 24}] + 
   2595989760*betasv[{1, 9}, {4, 24}] + 5840976960*betasv[{2, 8}, {4, 24}] + 
   8566766208*betasv[{10, 0}, {24, 4}] - 3893984640*betasv[{8}, {24}]*
    zeta[3] - (432664960*betasv[{9}, {24}]*zeta[3])/y - 
   (5408312*betasv[{10}, {24}]*zeta[3])/y^2 + 
   (54587*zeta[23])/(786432*y^11) - (2909907*betasv[{0}, {4}]*zeta[23])/
    (65536*y^12) + (969969*zeta[3]*zeta[23])/(524288*y^14) - 
   (57140493885475*zeta[25])/(61961428271104*y^13), 
 pinablaBarFp[2, 12, 12, 3]/y^6 -> -15575938560*betasv[{0, 9}, {4, 24}] - 
   140183447040*betasv[{1, 8}, {4, 24}] - 
   186911262720*betasv[{2, 7}, {4, 24}] - 
   342670648320*betasv[{9, 0}, {24, 4}] + 
   (pinablaBarE[2, 2]*pinablaBarE[12, 1])/(132*y^6) + 
   124607508480*betasv[{7}, {24}]*zeta[3] + 
   (23363907840*betasv[{8}, {24}]*zeta[3])/y + 
   (648997440*betasv[{9}, {24}]*zeta[3])/y^2 - 
   (382109*zeta[23])/(524288*y^12) + (14549535*betasv[{0}, {4}]*zeta[23])/
    (32768*y^13) - (4849845*zeta[3]*zeta[23])/(262144*y^15) + 
   (514264444969275*zeta[25])/(61961428271104*y^14), 
 pinablaBarFp[2, 12, 12, 4]/y^8 -> 1121467576320*betasv[{0, 8}, {4, 24}] + 
   5981160407040*betasv[{1, 7}, {4, 24}] + 
   5233515356160*betasv[{2, 6}, {4, 24}] + 
   12336143339520*betasv[{8, 0}, {24, 4}] + 
   (pinablaBarE[2, 3]*pinablaBarE[12, 1])/(132*y^8) + 
   (pinablaBarE[2, 2]*pinablaBarE[12, 2])/(33*y^8) - 
   3489010237440*betasv[{6}, {24}]*zeta[3] - 
   (996860067840*betasv[{7}, {24}]*zeta[3])/y - 
   (46727815680*betasv[{8}, {24}]*zeta[3])/y^2 + 
   (440895*zeta[23])/(65536*y^13) - (130945815*betasv[{0}, {4}]*zeta[23])/
    (32768*y^14) + (43648605*zeta[3]*zeta[23])/(262144*y^16) - 
   (514264444969275*zeta[25])/(7745178533888*y^15), 
 pinablaBarFp[2, 12, 12, 5]/y^10 -> -59811604070400*betasv[{0, 7}, {4, 24}] - 
   209340614246400*betasv[{1, 6}, {4, 24}] - 
   125604368547840*betasv[{2, 5}, {4, 24}] - 
   394756586864640*betasv[{7, 0}, {24, 4}] + 
   (pinablaBarE[2, 4]*pinablaBarE[12, 1])/(132*y^10) + 
   (5*pinablaBarE[2, 3]*pinablaBarE[12, 2])/(132*y^10) + 
   (5*pinablaBarE[2, 2]*pinablaBarE[12, 3])/(66*y^10) + 
   83736245698560*betasv[{5}, {24}]*zeta[3] + 
   (34890102374400*betasv[{6}, {24}]*zeta[3])/y + 
   (2492150169600*betasv[{7}, {24}]*zeta[3])/y^2 - 
   (440895*zeta[23])/(8192*y^14) + (130945815*betasv[{0}, {4}]*zeta[23])/
    (4096*y^15) - (43648605*zeta[3]*zeta[23])/(32768*y^17) + 
   (3599851114784925*zeta[25])/(7745178533888*y^16), 
 pinablaBarFp[2, 12, 12, 6]/y^12 -> 
  2512087370956800*betasv[{0, 6}, {4, 24}] + 6029009690296320*
    betasv[{1, 5}, {4, 24}] + 2512087370956800*betasv[{2, 4}, {4, 24}] + 
   11053184432209920*betasv[{6, 0}, {24, 4}] + 
   (pinablaBarE[2, 5]*pinablaBarE[12, 1])/(132*y^12) + 
   (pinablaBarE[2, 4]*pinablaBarE[12, 2])/(22*y^12) + 
   (5*pinablaBarE[2, 3]*pinablaBarE[12, 3])/(44*y^12) + 
   (5*pinablaBarE[2, 2]*pinablaBarE[12, 4])/(33*y^12) - 
   1674724913971200*betasv[{4}, {24}]*zeta[3] - 
   (1004834948382720*betasv[{5}, {24}]*zeta[3])/y - 
   (104670307123200*betasv[{6}, {24}]*zeta[3])/y^2 + 
   (1499043*zeta[23])/(4096*y^15) - (916620705*betasv[{0}, {4}]*zeta[23])/
    (4096*y^16) + (305540235*zeta[3]*zeta[23])/(32768*y^18) - 
   (10799553344354775*zeta[25])/(3872589266944*y^17), 
 pinablaBarFp[2, 12, 12, 7]/y^14 -> 
  -84406135664148480*betasv[{0, 5}, {4, 24}] - 
   140676892773580800*betasv[{1, 4}, {4, 24}] - 
   40193397935308800*betasv[{2, 3}, {4, 24}] - 
   265276426373038080*betasv[{5, 0}, {24, 4}] + 
   (pinablaBarE[2, 6]*pinablaBarE[12, 1])/(132*y^14) + 
   (7*pinablaBarE[2, 5]*pinablaBarE[12, 2])/(132*y^14) + 
   (7*pinablaBarE[2, 4]*pinablaBarE[12, 3])/(44*y^14) + 
   (35*pinablaBarE[2, 3]*pinablaBarE[12, 4])/(132*y^14) + 
   (35*pinablaBarE[2, 2]*pinablaBarE[12, 5])/(132*y^14) + 
   26795598623539200*betasv[{3}, {24}]*zeta[3] + 
   (23446148795596800*betasv[{4}, {24}]*zeta[3])/y + 
   (3516922319339520*betasv[{5}, {24}]*zeta[3])/y^2 - 
   (67456935*zeta[23])/(32768*y^16) + (2749862115*betasv[{0}, {4}]*zeta[23])/
    (2048*y^17) - (916620705*zeta[3]*zeta[23])/(16384*y^19) + 
   (53997766721773875*zeta[25])/(3872589266944*y^18), 
 pinablaBarFp[2, 12, 12, 8]/y^16 -> 
  2250830284377292800*betasv[{0, 4}, {4, 24}] + 
   2572377467859763200*betasv[{1, 3}, {4, 24}] + 
   482320775223705600*betasv[{2, 2}, {4, 24}] + 
   5305528527460761600*betasv[{4, 0}, {24, 4}] + 
   (pinablaBarE[2, 7]*pinablaBarE[12, 1])/(132*y^16) + 
   (2*pinablaBarE[2, 6]*pinablaBarE[12, 2])/(33*y^16) + 
   (7*pinablaBarE[2, 5]*pinablaBarE[12, 3])/(33*y^16) + 
   (14*pinablaBarE[2, 4]*pinablaBarE[12, 4])/(33*y^16) + 
   (35*pinablaBarE[2, 3]*pinablaBarE[12, 5])/(66*y^16) + 
   (14*pinablaBarE[2, 2]*pinablaBarE[12, 6])/(33*y^16) - 
   321547183482470400*betasv[{2}, {24}]*zeta[3] - 
   (428729577976627200*betasv[{3}, {24}]*zeta[3])/y - 
   (93784595182387200*betasv[{4}, {24}]*zeta[3])/y^2 + 
   (75393045*zeta[23])/(8192*y^17) - (13749310575*betasv[{0}, {4}]*zeta[23])/
    (2048*y^18) + (4583103525*zeta[3]*zeta[23])/(16384*y^20) - 
   (53997766721773875*zeta[25])/(968147316736*y^19), 
 pinablaBarFp[2, 12, 12, 9]/y^18 -> 
  -46302794421475737600*betasv[{0, 3}, {4, 24}] - 
   34727095816106803200*betasv[{1, 2}, {4, 24}] - 
   3858566201789644800*betasv[{2, 1}, {4, 24}] - 
   84888456439372185600*betasv[{3, 0}, {24, 4}] + 
   (pinablaBarE[2, 8]*pinablaBarE[12, 1])/(132*y^18) + 
   (3*pinablaBarE[2, 7]*pinablaBarE[12, 2])/(44*y^18) + 
   (3*pinablaBarE[2, 6]*pinablaBarE[12, 3])/(11*y^18) + 
   (7*pinablaBarE[2, 5]*pinablaBarE[12, 4])/(11*y^18) + 
   (21*pinablaBarE[2, 4]*pinablaBarE[12, 5])/(22*y^18) + 
   (21*pinablaBarE[2, 3]*pinablaBarE[12, 6])/(22*y^18) + 
   (7*pinablaBarE[2, 2]*pinablaBarE[12, 7])/(11*y^18) + 
   2572377467859763200*betasv[{1}, {24}]*zeta[3] + 
   (5787849302684467200*betasv[{2}, {24}]*zeta[3])/y + 
   (1929283100894822400*betasv[{3}, {24}]*zeta[3])/y^2 - 
   (125655075*zeta[23])/(4096*y^18) + (13749310575*betasv[{0}, {4}]*zeta[23])/
    (512*y^19) - (4583103525*zeta[3]*zeta[23])/(4096*y^21) + 
   (161993300165321625*zeta[25])/(968147316736*y^20), 
 pinablaBarFp[2, 12, 12, 10]/y^20 -> 
  694541916322136064000*betasv[{0, 2}, {4, 24}] + 
   308685296143171584000*betasv[{1, 1}, {4, 24}] + 
   15434264807158579200*betasv[{2, 0}, {4, 24}] + 
   1018661477272466227200*betasv[{2, 0}, {24, 4}] + 
   (pinablaBarE[2, 9]*pinablaBarE[12, 1])/(132*y^20) + 
   (5*pinablaBarE[2, 8]*pinablaBarE[12, 2])/(66*y^20) + 
   (15*pinablaBarE[2, 7]*pinablaBarE[12, 3])/(44*y^20) + 
   (10*pinablaBarE[2, 6]*pinablaBarE[12, 4])/(11*y^20) + 
   (35*pinablaBarE[2, 5]*pinablaBarE[12, 5])/(22*y^20) + 
   (21*pinablaBarE[2, 4]*pinablaBarE[12, 6])/(11*y^20) + 
   (35*pinablaBarE[2, 3]*pinablaBarE[12, 7])/(22*y^20) + 
   (10*pinablaBarE[2, 2]*pinablaBarE[12, 8])/(11*y^20) - 
   10289509871439052800*betasv[{0}, {24}]*zeta[3] - 
   (51447549357195264000*betasv[{1}, {24}]*zeta[3])/y - 
   (28939246513422336000*betasv[{2}, {24}]*zeta[3])/y^2 + 
   (138881925*zeta[23])/(2048*y^19) - (41247931725*betasv[{0}, {4}]*zeta[23])/
    (512*y^20) + (13749310575*zeta[3]*zeta[23])/(4096*y^22) - 
   (161993300165321625*zeta[25])/(484073658368*y^21), 
 pinablaBarFp[2, 12, 12, 11]/y^22 -> 
  -6791076515149774848000*betasv[{0, 1}, {4, 24}] - 
   1358215303029954969600*betasv[{1, 0}, {4, 24}] - 
   8149291818179729817600*betasv[{1, 0}, {24, 4}] + 
   (pinablaBarE[2, 10]*pinablaBarE[12, 1])/(132*y^22) + 
   (pinablaBarE[2, 9]*pinablaBarE[12, 2])/(12*y^22) + 
   (5*pinablaBarE[2, 8]*pinablaBarE[12, 3])/(12*y^22) + 
   (5*pinablaBarE[2, 7]*pinablaBarE[12, 4])/(4*y^22) + 
   (5*pinablaBarE[2, 6]*pinablaBarE[12, 5])/(2*y^22) + 
   (7*pinablaBarE[2, 5]*pinablaBarE[12, 6])/(2*y^22) + 
   (7*pinablaBarE[2, 4]*pinablaBarE[12, 7])/(2*y^22) + 
   (5*pinablaBarE[2, 3]*pinablaBarE[12, 8])/(2*y^22) + 
   (5*pinablaBarE[2, 2]*pinablaBarE[12, 9])/(4*y^22) - 
   (121018414592*zeta[3])/21070924875 + 
   (226369217171659161600*betasv[{0}, {24}]*zeta[3])/y + 
   (282961521464573952000*betasv[{1}, {24}]*zeta[3])/y^2 - 
   (305540235*zeta[23])/(4096*y^20) + (41247931725*betasv[{0}, {4}]*zeta[23])/
    (256*y^21) - (13749310575*zeta[3]*zeta[23])/(2048*y^23) + 
   (161993300165321625*zeta[25])/(484073658368*y^22), 
 pinablaBarFp[3, 3, 2, 0] -> 200*betasv[{3, 1}, {6, 6}] - 
   100*betasv[{4, 0}, {6, 6}] + 40*betasv[{0}, {6}]*zeta[5] - 
   (20*betasv[{1}, {6}]*zeta[5])/y + zeta[5]^2/(32*y^4) - 
   (5*zeta[7])/(288*y), pinablaBarFp[3, 3, 2, 1]/y^2 -> 
  -2400*betasv[{2, 1}, {6, 6}] + 800*betasv[{3, 0}, {6, 6}] - zeta[5]/189 - 
   (80*betasv[{0}, {6}]*zeta[5])/y + (60*betasv[{1}, {6}]*zeta[5])/y^2 - 
   zeta[5]^2/(8*y^5) + (5*zeta[7])/(288*y^2), pinablaBarFp[3, 3, 4, 0] -> 
  200*betasv[{3, 1}, {6, 6}] + 25*betasv[{4, 0}, {6, 6}] - 
   10*betasv[{0}, {6}]*zeta[5] - (20*betasv[{1}, {6}]*zeta[5])/y + 
   (9*zeta[5]^2)/(128*y^4) - (35*zeta[9])/(1152*y^3), 
 pinablaBarFp[3, 3, 4, 1]/y^2 -> -2400*betasv[{2, 1}, {6, 6}] - 
   1200*betasv[{3, 0}, {6, 6}] + zeta[5]/756 + (120*betasv[{0}, {6}]*zeta[5])/
    y + (60*betasv[{1}, {6}]*zeta[5])/y^2 - (9*zeta[5]^2)/(32*y^5) + 
   (35*zeta[9])/(384*y^4), pinablaBarFp[3, 3, 4, 2]/y^4 -> 
  19200*betasv[{1, 1}, {6, 6}] + 24000*betasv[{2, 0}, {6, 6}] - 
   (5*zeta[5])/(378*y) - (600*betasv[{0}, {6}]*zeta[5])/y^2 - 
   (120*betasv[{1}, {6}]*zeta[5])/y^3 + (27*zeta[5]^2)/(32*y^6) - 
   (35*zeta[9])/(192*y^5), pinablaBarFp[3, 3, 4, 3]/y^6 -> 
  -76800*betasv[{0, 1}, {6, 6}] - 268800*betasv[{1, 0}, {6, 6}] + 
   (5*zeta[5])/(126*y^2) + (1680*betasv[{0}, {6}]*zeta[5])/y^3 + 
   (120*betasv[{1}, {6}]*zeta[5])/y^4 - (27*zeta[5]^2)/(16*y^7) + 
   (35*zeta[9])/(192*y^6), pinablaBarFp[3, 4, 3, 0] -> 
  350*betasv[{3, 2}, {6, 8}] - 175*betasv[{4, 1}, {6, 8}] + 
   350*betasv[{4, 1}, {8, 6}] - 175*betasv[{5, 0}, {8, 6}] + 
   70*betasv[{1}, {8}]*zeta[5] - (35*betasv[{2}, {8}]*zeta[5])/y + 
   (5*zeta[7])/18144 + (25*betasv[{0}, {6}]*zeta[7])/(2*y) - 
   (25*betasv[{1}, {6}]*zeta[7])/(4*y^2) + (5*zeta[5]*zeta[7])/(256*y^5) - 
   (49*zeta[9])/(11520*y^2), pinablaBarFp[3, 4, 3, 1]/y^2 -> 
  -4200*betasv[{2, 2}, {6, 8}] - 5600*betasv[{3, 1}, {8, 6}] + 
   700*betasv[{4, 0}, {6, 8}] + 2100*betasv[{4, 0}, {8, 6}] - 
   280*betasv[{0}, {8}]*zeta[5] + (105*betasv[{2}, {8}]*zeta[5])/y^2 - 
   (5*zeta[7])/(3024*y) - (75*betasv[{0}, {6}]*zeta[7])/(2*y^2) + 
   (25*betasv[{1}, {6}]*zeta[7])/y^3 - (25*zeta[5]*zeta[7])/(256*y^6) + 
   (49*zeta[9])/(5760*y^3), pinablaBarFp[3, 4, 3, 2]/y^4 -> 
  33600*betasv[{1, 2}, {6, 8}] + 33600*betasv[{2, 1}, {6, 8}] + 
   67200*betasv[{2, 1}, {8, 6}] - 11200*betasv[{3, 0}, {6, 8}] - 
   11200*betasv[{3, 0}, {8, 6}] - zeta[5]/1080 + 
   (1120*betasv[{0}, {8}]*zeta[5])/y - (840*betasv[{1}, {8}]*zeta[5])/y^2 - 
   (210*betasv[{2}, {8}]*zeta[5])/y^3 + (5*zeta[7])/(1512*y^2) + 
   (50*betasv[{0}, {6}]*zeta[7])/y^3 - (75*betasv[{1}, {6}]*zeta[7])/y^4 + 
   (25*zeta[5]*zeta[7])/(64*y^7) - (49*zeta[9])/(5760*y^4), 
 pinablaBarFp[3, 4, 5, 0] -> 350*betasv[{3, 2}, {6, 8}] + 
   70*betasv[{4, 1}, {6, 8}] + 350*betasv[{4, 1}, {8, 6}] + 
   70*betasv[{5, 0}, {8, 6}] - 28*betasv[{1}, {8}]*zeta[5] - 
   (35*betasv[{2}, {8}]*zeta[5])/y - zeta[7]/30240 - 
   (5*betasv[{0}, {6}]*zeta[7])/y - (25*betasv[{1}, {6}]*zeta[7])/(4*y^2) + 
   (3*zeta[5]*zeta[7])/(64*y^5) - (77*zeta[11])/(4608*y^4), 
 pinablaBarFp[3, 4, 5, 1]/y^2 -> -4200*betasv[{2, 2}, {6, 8}] - 
   3920*betasv[{3, 1}, {6, 8}] - 5600*betasv[{3, 1}, {8, 6}] - 
   280*betasv[{4, 0}, {6, 8}] - 2800*betasv[{4, 0}, {8, 6}] + 
   112*betasv[{0}, {8}]*zeta[5] + (392*betasv[{1}, {8}]*zeta[5])/y + 
   (105*betasv[{2}, {8}]*zeta[5])/y^2 + zeta[7]/(1512*y) + 
   (50*betasv[{0}, {6}]*zeta[7])/y^2 + (25*betasv[{1}, {6}]*zeta[7])/y^3 - 
   (15*zeta[5]*zeta[7])/(64*y^6) + (77*zeta[11])/(1152*y^5), 
 pinablaBarFp[3, 4, 5, 2]/y^4 -> 33600*betasv[{1, 2}, {6, 8}] + 
   80640*betasv[{2, 1}, {6, 8}] + 67200*betasv[{2, 1}, {8, 6}] + 
   20160*betasv[{3, 0}, {6, 8}] + 67200*betasv[{3, 0}, {8, 6}] + 
   zeta[5]/2700 - (2016*betasv[{0}, {8}]*zeta[5])/y - 
   (2016*betasv[{1}, {8}]*zeta[5])/y^2 - (210*betasv[{2}, {8}]*zeta[5])/y^3 - 
   zeta[7]/(168*y^2) - (300*betasv[{0}, {6}]*zeta[7])/y^3 - 
   (75*betasv[{1}, {6}]*zeta[7])/y^4 + (15*zeta[5]*zeta[7])/(16*y^7) - 
   (77*zeta[11])/(384*y^6), pinablaBarFp[3, 4, 5, 3]/y^6 -> 
  -134400*betasv[{0, 2}, {6, 8}] - 913920*betasv[{1, 1}, {6, 8}] - 
   537600*betasv[{1, 1}, {8, 6}] - 564480*betasv[{2, 0}, {6, 8}] - 
   1075200*betasv[{2, 0}, {8, 6}] - (7*zeta[5])/(1350*y) + 
   (14112*betasv[{0}, {8}]*zeta[5])/y^2 + (5712*betasv[{1}, {8}]*zeta[5])/
    y^3 + (210*betasv[{2}, {8}]*zeta[5])/y^4 + zeta[7]/(36*y^3) + 
   (1200*betasv[{0}, {6}]*zeta[7])/y^4 + (150*betasv[{1}, {6}]*zeta[7])/y^5 - 
   (45*zeta[5]*zeta[7])/(16*y^8) + (77*zeta[11])/(192*y^7), 
 pinablaBarFp[3, 4, 5, 4]/y^8 -> 4730880*betasv[{0, 1}, {6, 8}] + 
   2150400*betasv[{0, 1}, {8, 6}] + 8171520*betasv[{1, 0}, {6, 8}] + 
   10752000*betasv[{1, 0}, {8, 6}] + (pinablaBarE[3, 3]*pinablaBarE[4, 1])/
    (12*y^8) + (14*zeta[5])/(675*y^2) - (51072*betasv[{0}, {8}]*zeta[5])/
    y^3 - (7392*betasv[{1}, {8}]*zeta[5])/y^4 - zeta[7]/(18*y^4) - 
   (3000*betasv[{0}, {6}]*zeta[7])/y^5 - (150*betasv[{1}, {6}]*zeta[7])/y^6 + 
   (45*zeta[5]*zeta[7])/(8*y^9) - (77*zeta[11])/(192*y^8), 
 pinablaBarFp[3, 5, 4, 0] -> 1260*betasv[{3, 3}, {6, 10}] - 
   630*betasv[{4, 2}, {6, 10}] + 1260*betasv[{5, 1}, {10, 6}] - 
   630*betasv[{6, 0}, {10, 6}] + 252*betasv[{2}, {10}]*zeta[5] - 
   (126*betasv[{3}, {10}]*zeta[5])/y + zeta[9]/(4320*y) + 
   (35*betasv[{0}, {6}]*zeta[9])/(4*y^2) - (35*betasv[{1}, {6}]*zeta[9])/
    (8*y^3) + (7*zeta[5]*zeta[9])/(512*y^6) - (5*zeta[11])/(2304*y^3), 
 pinablaBarFp[3, 5, 4, 1]/y^2 -> -15120*betasv[{2, 3}, {6, 10}] - 
   5040*betasv[{3, 2}, {6, 10}] + 5040*betasv[{4, 1}, {6, 10}] - 
   25200*betasv[{4, 1}, {10, 6}] + 10080*betasv[{5, 0}, {10, 6}] - 
   2016*betasv[{1}, {10}]*zeta[5] + (504*betasv[{2}, {10}]*zeta[5])/y + 
   (378*betasv[{3}, {10}]*zeta[5])/y^2 - zeta[9]/(720*y^2) - 
   (35*betasv[{0}, {6}]*zeta[9])/y^3 + (175*betasv[{1}, {6}]*zeta[9])/
    (8*y^4) - (21*zeta[5]*zeta[9])/(256*y^7) + (5*zeta[11])/(768*y^4), 
 pinablaBarFp[3, 5, 4, 2]/y^4 -> 120960*betasv[{1, 3}, {6, 10}] + 
   241920*betasv[{2, 2}, {6, 10}] - 40320*betasv[{3, 1}, {6, 10}] + 
   403200*betasv[{3, 1}, {10, 6}] - 20160*betasv[{4, 0}, {6, 10}] - 
   100800*betasv[{4, 0}, {10, 6}] + 8064*betasv[{0}, {10}]*zeta[5] + 
   (4032*betasv[{1}, {10}]*zeta[5])/y - (6048*betasv[{2}, {10}]*zeta[5])/
    y^2 - (756*betasv[{3}, {10}]*zeta[5])/y^3 + zeta[9]/(216*y^3) + 
   (175*betasv[{0}, {6}]*zeta[9])/(2*y^4) - (175*betasv[{1}, {6}]*zeta[9])/
    (2*y^5) + (105*zeta[5]*zeta[9])/(256*y^8) - (5*zeta[11])/(384*y^5), 
 pinablaBarFp[3, 5, 4, 3]/y^6 -> -483840*betasv[{0, 3}, {6, 10}] - 
   3386880*betasv[{1, 2}, {6, 10}] - 1451520*betasv[{2, 1}, {6, 10}] - 
   4838400*betasv[{2, 1}, {10, 6}] + 483840*betasv[{3, 0}, {6, 10}] - 
   zeta[5]/1485 - (48384*betasv[{0}, {10}]*zeta[5])/y + 
   (36288*betasv[{1}, {10}]*zeta[5])/y^2 + (21168*betasv[{2}, {10}]*zeta[5])/
    y^3 + (756*betasv[{3}, {10}]*zeta[5])/y^4 - zeta[9]/(144*y^4) + 
   (525*betasv[{1}, {6}]*zeta[9])/(2*y^6) - (105*zeta[5]*zeta[9])/(64*y^9) + 
   (5*zeta[11])/(384*y^6), pinablaBarFp[3, 5, 6, 0] -> 
  1260*betasv[{3, 3}, {6, 10}] + 315*betasv[{4, 2}, {6, 10}] + 
   1260*betasv[{5, 1}, {10, 6}] + 315*betasv[{6, 0}, {10, 6}] - 
   126*betasv[{2}, {10}]*zeta[5] - (126*betasv[{3}, {10}]*zeta[5])/y - 
   zeta[9]/(24192*y) - (35*betasv[{0}, {6}]*zeta[9])/(8*y^2) - 
   (35*betasv[{1}, {6}]*zeta[9])/(8*y^3) + (35*zeta[5]*zeta[9])/(1024*y^6) - 
   (63063*zeta[13])/(5660672*y^5), pinablaBarFp[3, 5, 6, 1]/y^2 -> 
  -15120*betasv[{2, 3}, {6, 10}] - 20160*betasv[{3, 2}, {6, 10}] - 
   2520*betasv[{4, 1}, {6, 10}] - 25200*betasv[{4, 1}, {10, 6}] - 
   12600*betasv[{5, 0}, {10, 6}] + 1008*betasv[{1}, {10}]*zeta[5] + 
   (2016*betasv[{2}, {10}]*zeta[5])/y + (378*betasv[{3}, {10}]*zeta[5])/y^2 + 
   (5*zeta[9])/(8064*y^2) + (175*betasv[{0}, {6}]*zeta[9])/(4*y^3) + 
   (175*betasv[{1}, {6}]*zeta[9])/(8*y^4) - (105*zeta[5]*zeta[9])/(512*y^7) + 
   (315315*zeta[13])/(5660672*y^6), pinablaBarFp[3, 5, 6, 2]/y^4 -> 
  120960*betasv[{1, 3}, {6, 10}] + 423360*betasv[{2, 2}, {6, 10}] + 
   201600*betasv[{3, 1}, {6, 10}] + 403200*betasv[{3, 1}, {10, 6}] + 
   10080*betasv[{4, 0}, {6, 10}] + 352800*betasv[{4, 0}, {10, 6}] - 
   4032*betasv[{0}, {10}]*zeta[5] - (20160*betasv[{1}, {10}]*zeta[5])/y - 
   (10584*betasv[{2}, {10}]*zeta[5])/y^2 - (756*betasv[{3}, {10}]*zeta[5])/
    y^3 - (5*zeta[9])/(864*y^3) - (1225*betasv[{0}, {6}]*zeta[9])/(4*y^4) - 
   (175*betasv[{1}, {6}]*zeta[9])/(2*y^5) + (525*zeta[5]*zeta[9])/(512*y^8) - 
   (315315*zeta[13])/(1415168*y^7), pinablaBarFp[3, 5, 6, 3]/y^6 -> 
  -483840*betasv[{0, 3}, {6, 10}] - 4838400*betasv[{1, 2}, {6, 10}] - 
   5806080*betasv[{2, 1}, {6, 10}] - 4838400*betasv[{2, 1}, {10, 6}] - 
   967680*betasv[{3, 0}, {6, 10}] - 7257600*betasv[{3, 0}, {10, 6}] + 
   zeta[5]/2970 + (96768*betasv[{0}, {10}]*zeta[5])/y + 
   (145152*betasv[{1}, {10}]*zeta[5])/y^2 + (30240*betasv[{2}, {10}]*zeta[5])/
    y^3 + (756*betasv[{3}, {10}]*zeta[5])/y^4 + (5*zeta[9])/(144*y^4) + 
   (1575*betasv[{0}, {6}]*zeta[9])/y^5 + (525*betasv[{1}, {6}]*zeta[9])/
    (2*y^6) - (525*zeta[5]*zeta[9])/(128*y^9) + 
   (945945*zeta[13])/(1415168*y^8), pinablaBarFp[3, 5, 6, 4]/y^8 -> 
  25159680*betasv[{0, 2}, {6, 10}] + 85155840*betasv[{1, 1}, {6, 10}] + 
   38707200*betasv[{1, 1}, {10, 6}] + 34836480*betasv[{2, 0}, {6, 10}] + 
   106444800*betasv[{2, 0}, {10, 6}] + (pinablaBarE[3, 3]*pinablaBarE[5, 1])/
    (20*y^8) - zeta[5]/(165*y) - (870912*betasv[{0}, {10}]*zeta[5])/y^2 - 
   (532224*betasv[{1}, {10}]*zeta[5])/y^3 - (39312*betasv[{2}, {10}]*zeta[5])/
    y^4 - zeta[9]/(8*y^5) - (5775*betasv[{0}, {6}]*zeta[9])/y^6 - 
   (525*betasv[{1}, {6}]*zeta[9])/y^7 + (1575*zeta[5]*zeta[9])/(128*y^10) - 
   (945945*zeta[13])/(707584*y^9), pinablaBarFp[3, 5, 6, 5]/y^10 -> 
  -541900800*betasv[{0, 1}, {6, 10}] - 154828800*betasv[{0, 1}, {10, 6}] - 
   619315200*betasv[{1, 0}, {6, 10}] - 1006387200*betasv[{1, 0}, {10, 6}] + 
   (pinablaBarE[3, 4]*pinablaBarE[5, 1])/(20*y^10) + 
   (4*pinablaBarE[3, 3]*pinablaBarE[5, 2])/(15*y^10) + zeta[5]/(33*y^2) + 
   (3870720*betasv[{0}, {10}]*zeta[5])/y^3 + 
   (846720*betasv[{1}, {10}]*zeta[5])/y^4 + (5*zeta[9])/(24*y^6) + 
   (13650*betasv[{0}, {6}]*zeta[9])/y^7 + (525*betasv[{1}, {6}]*zeta[9])/
    y^8 - (1575*zeta[5]*zeta[9])/(64*y^11) + (945945*zeta[13])/(707584*y^10), 
 pinablaBarFp[3, 6, 5, 0] -> 4620*betasv[{3, 4}, {6, 12}] - 
   2310*betasv[{4, 3}, {6, 12}] + 4620*betasv[{6, 1}, {12, 6}] - 
   2310*betasv[{7, 0}, {12, 6}] + 924*betasv[{3}, {12}]*zeta[5] - 
   (462*betasv[{4}, {12}]*zeta[5])/y + zeta[11]/(5376*y^2) + 
   (105*betasv[{0}, {6}]*zeta[11])/(16*y^3) - (105*betasv[{1}, {6}]*zeta[11])/
    (32*y^4) + (21*zeta[5]*zeta[11])/(2048*y^7) - 
   (847*zeta[13])/(614400*y^4), pinablaBarFp[3, 6, 5, 1]/y^2 -> 
  -55440*betasv[{2, 4}, {6, 12}] - 36960*betasv[{3, 3}, {6, 12}] + 
   27720*betasv[{4, 2}, {6, 12}] - 110880*betasv[{5, 1}, {12, 6}] + 
   46200*betasv[{6, 0}, {12, 6}] - 11088*betasv[{2}, {12}]*zeta[5] + 
   (3696*betasv[{3}, {12}]*zeta[5])/y + (1386*betasv[{4}, {12}]*zeta[5])/
    y^2 - (5*zeta[11])/(4032*y^3) - (525*betasv[{0}, {6}]*zeta[11])/
    (16*y^4) + (315*betasv[{1}, {6}]*zeta[11])/(16*y^5) - 
   (147*zeta[5]*zeta[11])/(2048*y^8) + (847*zeta[13])/(153600*y^5), 
 pinablaBarFp[3, 6, 5, 2]/y^4 -> 443520*betasv[{1, 4}, {6, 12}] + 
   1330560*betasv[{2, 3}, {6, 12}] - 221760*betasv[{4, 1}, {6, 12}] + 
   2217600*betasv[{4, 1}, {12, 6}] - 665280*betasv[{5, 0}, {12, 6}] + 
   88704*betasv[{1}, {12}]*zeta[5] - (33264*betasv[{3}, {12}]*zeta[5])/y^2 - 
   (2772*betasv[{4}, {12}]*zeta[5])/y^3 + (5*zeta[11])/(896*y^4) + 
   (945*betasv[{0}, {6}]*zeta[11])/(8*y^5) - (1575*betasv[{1}, {6}]*zeta[11])/
    (16*y^6) + (441*zeta[5]*zeta[11])/(1024*y^9) - 
   (847*zeta[13])/(51200*y^6), pinablaBarFp[3, 6, 5, 3]/y^6 -> 
  -1774080*betasv[{0, 4}, {6, 12}] - 17740800*betasv[{1, 3}, {6, 12}] - 
   15966720*betasv[{2, 2}, {6, 12}] + 3548160*betasv[{3, 1}, {6, 12}] - 
   35481600*betasv[{3, 1}, {12, 6}] + 887040*betasv[{4, 0}, {6, 12}] + 
   4435200*betasv[{4, 0}, {12, 6}] - 354816*betasv[{0}, {12}]*zeta[5] - 
   (354816*betasv[{1}, {12}]*zeta[5])/y + (399168*betasv[{2}, {12}]*zeta[5])/
    y^2 + (110880*betasv[{3}, {12}]*zeta[5])/y^3 + 
   (2772*betasv[{4}, {12}]*zeta[5])/y^4 - zeta[11]/(64*y^5) - 
   (1575*betasv[{0}, {6}]*zeta[11])/(8*y^6) + 
   (1575*betasv[{1}, {6}]*zeta[11])/(4*y^7) - (2205*zeta[5]*zeta[11])/
    (1024*y^10) + (847*zeta[13])/(25600*y^7), pinablaBarFp[3, 6, 5, 4]/y^8 -> 
  99348480*betasv[{0, 3}, {6, 12}] + 340623360*betasv[{1, 2}, {6, 12}] + 
   85155840*betasv[{2, 1}, {6, 12}] + 425779200*betasv[{2, 1}, {12, 6}] - 
   28385280*betasv[{3, 0}, {6, 12}] + 70963200*betasv[{3, 0}, {12, 6}] + 
   (pinablaBarE[3, 3]*pinablaBarE[6, 1])/(30*y^8) - (691*zeta[5])/921375 + 
   (2838528*betasv[{0}, {12}]*zeta[5])/y - 
   (2128896*betasv[{1}, {12}]*zeta[5])/y^2 - 
   (2128896*betasv[{2}, {12}]*zeta[5])/y^3 - 
   (155232*betasv[{3}, {12}]*zeta[5])/y^4 + zeta[11]/(48*y^6) - 
   (1575*betasv[{0}, {6}]*zeta[11])/(2*y^7) - 
   (4725*betasv[{1}, {6}]*zeta[11])/(4*y^8) + (2205*zeta[5]*zeta[11])/
    (256*y^11) - (847*zeta[13])/(25600*y^8), pinablaBarFp[3, 6, 7, 0] -> 
  4620*betasv[{3, 4}, {6, 12}] + 1320*betasv[{4, 3}, {6, 12}] + 
   4620*betasv[{6, 1}, {12, 6}] + 1320*betasv[{7, 0}, {12, 6}] - 
   528*betasv[{3}, {12}]*zeta[5] - (462*betasv[{4}, {12}]*zeta[5])/y - 
   zeta[11]/(24192*y^2) - (15*betasv[{0}, {6}]*zeta[11])/(4*y^3) - 
   (105*betasv[{1}, {6}]*zeta[11])/(32*y^4) + (27*zeta[5]*zeta[11])/
    (1024*y^7) - (1001*zeta[15])/(122880*y^6), 
 pinablaBarFp[3, 6, 7, 1]/y^2 -> -55440*betasv[{2, 4}, {6, 12}] - 
   95040*betasv[{3, 3}, {6, 12}] - 15840*betasv[{4, 2}, {6, 12}] - 
   110880*betasv[{5, 1}, {12, 6}] - 55440*betasv[{6, 0}, {12, 6}] + 
   6336*betasv[{2}, {12}]*zeta[5] + (9504*betasv[{3}, {12}]*zeta[5])/y + 
   (1386*betasv[{4}, {12}]*zeta[5])/y^2 + zeta[11]/(1728*y^3) + 
   (315*betasv[{0}, {6}]*zeta[11])/(8*y^4) + (315*betasv[{1}, {6}]*zeta[11])/
    (16*y^5) - (189*zeta[5]*zeta[11])/(1024*y^8) + 
   (1001*zeta[15])/(20480*y^7), pinablaBarFp[3, 6, 7, 2]/y^4 -> 
  443520*betasv[{1, 4}, {6, 12}] + 2027520*betasv[{2, 3}, {6, 12}] + 
   1393920*betasv[{3, 2}, {6, 12}] + 126720*betasv[{4, 1}, {6, 12}] + 
   2217600*betasv[{4, 1}, {12, 6}] + 1774080*betasv[{5, 0}, {12, 6}] - 
   50688*betasv[{1}, {12}]*zeta[5] - (139392*betasv[{2}, {12}]*zeta[5])/y - 
   (50688*betasv[{3}, {12}]*zeta[5])/y^2 - (2772*betasv[{4}, {12}]*zeta[5])/
    y^3 - (5*zeta[11])/(864*y^4) - (315*betasv[{0}, {6}]*zeta[11])/y^5 - 
   (1575*betasv[{1}, {6}]*zeta[11])/(16*y^6) + (567*zeta[5]*zeta[11])/
    (512*y^9) - (1001*zeta[15])/(4096*y^8), pinablaBarFp[3, 6, 7, 3]/y^6 -> 
  -1774080*betasv[{0, 4}, {6, 12}] - 23316480*betasv[{1, 3}, {6, 12}] - 
   41057280*betasv[{2, 2}, {6, 12}] - 13178880*betasv[{3, 1}, {6, 12}] - 
   35481600*betasv[{3, 1}, {12, 6}] - 506880*betasv[{4, 0}, {6, 12}] - 
   44352000*betasv[{4, 0}, {12, 6}] + 202752*betasv[{0}, {12}]*zeta[5] + 
   (1317888*betasv[{1}, {12}]*zeta[5])/y + 
   (1026432*betasv[{2}, {12}]*zeta[5])/y^2 + 
   (145728*betasv[{3}, {12}]*zeta[5])/y^3 + (2772*betasv[{4}, {12}]*zeta[5])/
    y^4 + zeta[11]/(24*y^5) + (7875*betasv[{0}, {6}]*zeta[11])/(4*y^6) + 
   (1575*betasv[{1}, {6}]*zeta[11])/(4*y^7) - (2835*zeta[5]*zeta[11])/
    (512*y^10) + (1001*zeta[15])/(1024*y^9), pinablaBarFp[3, 6, 7, 4]/y^8 -> 
  121651200*betasv[{0, 3}, {6, 12}] + 608256000*betasv[{1, 2}, {6, 12}] + 
   486604800*betasv[{2, 1}, {6, 12}] + 425779200*betasv[{2, 1}, {12, 6}] + 
   60825600*betasv[{3, 0}, {6, 12}] + 851558400*betasv[{3, 0}, {12, 6}] + 
   (pinablaBarE[3, 3]*pinablaBarE[6, 1])/(30*y^8) + (2764*zeta[5])/6449625 - 
   (6082560*betasv[{0}, {12}]*zeta[5])/y - 
   (12165120*betasv[{1}, {12}]*zeta[5])/y^2 - 
   (3801600*betasv[{2}, {12}]*zeta[5])/y^3 - 
   (190080*betasv[{3}, {12}]*zeta[5])/y^4 - (5*zeta[11])/(24*y^6) - 
   (9450*betasv[{0}, {6}]*zeta[11])/y^7 - (4725*betasv[{1}, {6}]*zeta[11])/
    (4*y^8) + (2835*zeta[5]*zeta[11])/(128*y^11) - 
   (3003*zeta[15])/(1024*y^10), pinablaBarFp[3, 6, 7, 5]/y^10 -> 
  -3892838400*betasv[{0, 2}, {6, 12}] - 8758886400*betasv[{1, 1}, {6, 12}] - 
   3406233600*betasv[{1, 1}, {12, 6}] - 2676326400*betasv[{2, 0}, {6, 12}] - 
   11921817600*betasv[{2, 0}, {12, 6}] + 
   (pinablaBarE[3, 4]*pinablaBarE[6, 1])/(30*y^10) + 
   (37*pinablaBarE[3, 3]*pinablaBarE[6, 2])/(210*y^10) - 
   (60808*zeta[5])/(6449625*y) + (66908160*betasv[{0}, {12}]*zeta[5])/y^2 + 
   (54743040*betasv[{1}, {12}]*zeta[5])/y^3 + 
   (6082560*betasv[{2}, {12}]*zeta[5])/y^4 + (55*zeta[11])/(84*y^7) + 
   (33075*betasv[{0}, {6}]*zeta[11])/y^8 + (4725*betasv[{1}, {6}]*zeta[11])/
    (2*y^9) - (8505*zeta[5]*zeta[11])/(128*y^12) + 
   (3003*zeta[15])/(512*y^11), pinablaBarFp[3, 6, 7, 6]/y^12 -> 
  66178252800*betasv[{0, 1}, {6, 12}] + 13624934400*betasv[{0, 1}, {12, 6}] + 
   56446156800*betasv[{1, 0}, {6, 12}] + 
   108999475200*betasv[{1, 0}, {12, 6}] + 
   (pinablaBarE[3, 5]*pinablaBarE[6, 1])/(30*y^12) + 
   (22*pinablaBarE[3, 4]*pinablaBarE[6, 2])/(105*y^12) + 
   (39*pinablaBarE[3, 3]*pinablaBarE[6, 3])/(70*y^12) + 
   (121616*zeta[5])/(2149875*y^2) - (352788480*betasv[{0}, {12}]*zeta[5])/
    y^3 - (103403520*betasv[{1}, {12}]*zeta[5])/y^4 - 
   (55*zeta[11])/(56*y^8) - (75600*betasv[{0}, {6}]*zeta[11])/y^9 - 
   (4725*betasv[{1}, {6}]*zeta[11])/(2*y^10) + (8505*zeta[5]*zeta[11])/
    (64*y^13) - (3003*zeta[15])/(512*y^12), pinablaBarFp[3, 7, 6, 0] -> 
  17160*betasv[{3, 5}, {6, 14}] - 8580*betasv[{4, 4}, {6, 14}] + 
   17160*betasv[{7, 1}, {14, 6}] - 8580*betasv[{8, 0}, {14, 6}] + 
   3432*betasv[{4}, {14}]*zeta[5] - (1716*betasv[{5}, {14}]*zeta[5])/y + 
   (11*zeta[13])/(72576*y^3) + (165*betasv[{0}, {6}]*zeta[13])/(32*y^4) - 
   (165*betasv[{1}, {6}]*zeta[13])/(64*y^5) + (33*zeta[5]*zeta[13])/
    (4096*y^8) - (8281*zeta[15])/(8491008*y^5), 
 pinablaBarFp[3, 7, 6, 1]/y^2 -> -205920*betasv[{2, 5}, {6, 14}] - 
   205920*betasv[{3, 4}, {6, 14}] + 137280*betasv[{4, 3}, {6, 14}] - 
   480480*betasv[{6, 1}, {14, 6}] + 205920*betasv[{7, 0}, {14, 6}] - 
   54912*betasv[{3}, {14}]*zeta[5] + (20592*betasv[{4}, {14}]*zeta[5])/y + 
   (5148*betasv[{5}, {14}]*zeta[5])/y^2 - (55*zeta[13])/(48384*y^4) - 
   (495*betasv[{0}, {6}]*zeta[13])/(16*y^5) + 
   (1155*betasv[{1}, {6}]*zeta[13])/(64*y^6) - (33*zeta[5]*zeta[13])/
    (512*y^9) + (41405*zeta[15])/(8491008*y^6), 
 pinablaBarFp[3, 7, 6, 2]/y^4 -> 1647360*betasv[{1, 5}, {6, 14}] + 
   6589440*betasv[{2, 4}, {6, 14}] + 1098240*betasv[{3, 3}, {6, 14}] - 
   1647360*betasv[{4, 2}, {6, 14}] + 11531520*betasv[{5, 1}, {14, 6}] - 
   3843840*betasv[{6, 0}, {14, 6}] + 658944*betasv[{2}, {14}]*zeta[5] - 
   (109824*betasv[{3}, {14}]*zeta[5])/y - (164736*betasv[{4}, {14}]*zeta[5])/
    y^2 - (10296*betasv[{5}, {14}]*zeta[5])/y^3 + (11*zeta[13])/(1728*y^5) + 
   (1155*betasv[{0}, {6}]*zeta[13])/(8*y^6) - 
   (3465*betasv[{1}, {6}]*zeta[13])/(32*y^7) + (231*zeta[5]*zeta[13])/
    (512*y^10) - (41405*zeta[15])/(2122752*y^7), 
 pinablaBarFp[3, 7, 6, 3]/y^6 -> -6589440*betasv[{0, 5}, {6, 14}] - 
   85662720*betasv[{1, 4}, {6, 14}] - 118609920*betasv[{2, 3}, {6, 14}] + 
   13178880*betasv[{3, 2}, {6, 14}] + 13178880*betasv[{4, 1}, {6, 14}] - 
   230630400*betasv[{4, 1}, {14, 6}] + 46126080*betasv[{5, 0}, {14, 6}] - 
   5271552*betasv[{1}, {14}]*zeta[5] - (1317888*betasv[{2}, {14}]*zeta[5])/
    y + (2965248*betasv[{3}, {14}]*zeta[5])/y^2 + 
   (535392*betasv[{4}, {14}]*zeta[5])/y^3 + (10296*betasv[{5}, {14}]*zeta[5])/
    y^4 - (11*zeta[13])/(432*y^6) - (3465*betasv[{0}, {6}]*zeta[13])/
    (8*y^7) + (17325*betasv[{1}, {6}]*zeta[13])/(32*y^8) - 
   (693*zeta[5]*zeta[13])/(256*y^11) + (41405*zeta[15])/(707584*y^8), 
 pinablaBarFp[3, 7, 6, 4]/y^8 -> 474439680*betasv[{0, 4}, {6, 14}] + 
   2319482880*betasv[{1, 3}, {6, 14}] + 1265172480*betasv[{2, 2}, {6, 14}] - 
   316293120*betasv[{3, 1}, {6, 14}] + 3690086400*betasv[{3, 1}, {14, 6}] - 
   52715520*betasv[{4, 0}, {6, 14}] + (pinablaBarE[3, 3]*pinablaBarE[7, 1])/
    (42*y^8) + 21086208*betasv[{0}, {14}]*zeta[5] + 
   (31629312*betasv[{1}, {14}]*zeta[5])/y - 
   (31629312*betasv[{2}, {14}]*zeta[5])/y^2 - 
   (14496768*betasv[{3}, {14}]*zeta[5])/y^3 - 
   (741312*betasv[{4}, {14}]*zeta[5])/y^4 + (11*zeta[13])/(168*y^7) - 
   (17325*betasv[{1}, {6}]*zeta[13])/(8*y^9) + (3465*zeta[5]*zeta[13])/
    (256*y^12) - (41405*zeta[15])/(353792*y^9), 
 pinablaBarFp[3, 7, 6, 5]/y^10 -> -16868966400*betasv[{0, 3}, {6, 14}] - 
   37955174400*betasv[{1, 2}, {6, 14}] - 6325862400*betasv[{2, 1}, {6, 14}] - 
   44281036800*betasv[{2, 1}, {14, 6}] + 2108620800*betasv[{3, 0}, {6, 14}] - 
   14760345600*betasv[{3, 0}, {14, 6}] + 
   (pinablaBarE[3, 4]*pinablaBarE[7, 1])/(42*y^10) + 
   (23*pinablaBarE[3, 3]*pinablaBarE[7, 2])/(210*y^10) - (16*zeta[5])/14175 - 
   (210862080*betasv[{0}, {14}]*zeta[5])/y + 
   (158146560*betasv[{1}, {14}]*zeta[5])/y^2 + 
   (237219840*betasv[{2}, {14}]*zeta[5])/y^3 + 
   (26357760*betasv[{3}, {14}]*zeta[5])/y^4 - (55*zeta[13])/(672*y^8) + 
   (17325*betasv[{0}, {6}]*zeta[13])/(2*y^9) + 
   (51975*betasv[{1}, {6}]*zeta[13])/(8*y^10) - (3465*zeta[5]*zeta[13])/
    (64*y^13) + (41405*zeta[15])/(353792*y^10), 
 pinablaBarFp[3, 7, 8, 0] -> 17160*betasv[{3, 5}, {6, 14}] + 
   (10725*betasv[{4, 4}, {6, 14}])/2 + 17160*betasv[{7, 1}, {14, 6}] + 
   (10725*betasv[{8, 0}, {14, 6}])/2 - 2145*betasv[{4}, {14}]*zeta[5] - 
   (1716*betasv[{5}, {14}]*zeta[5])/y - (5*zeta[13])/(129024*y^3) - 
   (825*betasv[{0}, {6}]*zeta[13])/(256*y^4) - 
   (165*betasv[{1}, {6}]*zeta[13])/(64*y^5) + (693*zeta[5]*zeta[13])/
    (32768*y^8) - (1679821*zeta[17])/(266674176*y^7), 
 pinablaBarFp[3, 7, 8, 1]/y^2 -> -205920*betasv[{2, 5}, {6, 14}] - 
   429000*betasv[{3, 4}, {6, 14}] - 85800*betasv[{4, 3}, {6, 14}] - 
   480480*betasv[{6, 1}, {14, 6}] - 240240*betasv[{7, 0}, {14, 6}] + 
   34320*betasv[{3}, {14}]*zeta[5] + (42900*betasv[{4}, {14}]*zeta[5])/y + 
   (5148*betasv[{5}, {14}]*zeta[5])/y^2 + (5*zeta[13])/(9216*y^4) + 
   (1155*betasv[{0}, {6}]*zeta[13])/(32*y^5) + 
   (1155*betasv[{1}, {6}]*zeta[13])/(64*y^6) - (693*zeta[5]*zeta[13])/
    (4096*y^9) + (11758747*zeta[17])/(266674176*y^8), 
 pinablaBarFp[3, 7, 8, 2]/y^4 -> 1647360*betasv[{1, 5}, {6, 14}] + 
   9266400*betasv[{2, 4}, {6, 14}] + 8236800*betasv[{3, 3}, {6, 14}] + 
   1029600*betasv[{4, 2}, {6, 14}] + 11531520*betasv[{5, 1}, {14, 6}] + 
   8648640*betasv[{6, 0}, {14, 6}] - 411840*betasv[{2}, {14}]*zeta[5] - 
   (823680*betasv[{3}, {14}]*zeta[5])/y - (231660*betasv[{4}, {14}]*zeta[5])/
    y^2 - (10296*betasv[{5}, {14}]*zeta[5])/y^3 - (3*zeta[13])/(512*y^5) - 
   (10395*betasv[{0}, {6}]*zeta[13])/(32*y^6) - 
   (3465*betasv[{1}, {6}]*zeta[13])/(32*y^7) + (4851*zeta[5]*zeta[13])/
    (4096*y^10) - (11758747*zeta[17])/(44445696*y^9), 
 pinablaBarFp[3, 7, 8, 3]/y^6 -> -6589440*betasv[{0, 5}, {6, 14}] - 
   107078400*betasv[{1, 4}, {6, 14}] - 247104000*betasv[{2, 3}, {6, 14}] - 
   115315200*betasv[{3, 2}, {6, 14}] - 8236800*betasv[{4, 1}, {6, 14}] - 
   230630400*betasv[{4, 1}, {14, 6}] - 253693440*betasv[{5, 0}, {14, 6}] + 
   3294720*betasv[{1}, {14}]*zeta[5] + (11531520*betasv[{2}, {14}]*zeta[5])/
    y + (6177600*betasv[{3}, {14}]*zeta[5])/y^2 + 
   (669240*betasv[{4}, {14}]*zeta[5])/y^3 + (10296*betasv[{5}, {14}]*zeta[5])/
    y^4 + (25*zeta[13])/(512*y^6) + (38115*betasv[{0}, {6}]*zeta[13])/
    (16*y^7) + (17325*betasv[{1}, {6}]*zeta[13])/(32*y^8) - 
   (14553*zeta[5]*zeta[13])/(2048*y^11) + (58793735*zeta[17])/
    (44445696*y^10), pinablaBarFp[3, 7, 8, 4]/y^8 -> 
  560102400*betasv[{0, 4}, {6, 14}] + 3690086400*betasv[{1, 3}, {6, 14}] + 
   4349030400*betasv[{2, 2}, {6, 14}] + 1054310400*betasv[{3, 1}, {6, 14}] + 
   3690086400*betasv[{3, 1}, {14, 6}] + 32947200*betasv[{4, 0}, {6, 14}] + 
   5996390400*betasv[{4, 0}, {14, 6}] + (pinablaBarE[3, 3]*pinablaBarE[7, 1])/
    (42*y^8) - 13178880*betasv[{0}, {14}]*zeta[5] - 
   (105431040*betasv[{1}, {14}]*zeta[5])/y - 
   (108725760*betasv[{2}, {14}]*zeta[5])/y^2 - 
   (23063040*betasv[{3}, {14}]*zeta[5])/y^3 - 
   (875160*betasv[{4}, {14}]*zeta[5])/y^4 - (275*zeta[13])/(896*y^7) - 
   (225225*betasv[{0}, {6}]*zeta[13])/(16*y^8) - 
   (17325*betasv[{1}, {6}]*zeta[13])/(8*y^9) + (72765*zeta[5]*zeta[13])/
    (2048*y^12) - (58793735*zeta[17])/(11111424*y^11), 
 pinablaBarFp[3, 7, 8, 5]/y^10 -> -23721984000*betasv[{0, 3}, {6, 14}] - 
   79073280000*betasv[{1, 2}, {6, 14}] - 
   47443968000*betasv[{2, 1}, {6, 14}] - 
   44281036800*betasv[{2, 1}, {14, 6}] - 4744396800*betasv[{3, 0}, {6, 14}] - 
   110702592000*betasv[{3, 0}, {14, 6}] + 
   (pinablaBarE[3, 4]*pinablaBarE[7, 1])/(42*y^10) + 
   (pinablaBarE[3, 3]*pinablaBarE[7, 2])/(8*y^10) + (2*zeta[5])/2835 + 
   (474439680*betasv[{0}, {14}]*zeta[5])/y + 
   (1186099200*betasv[{1}, {14}]*zeta[5])/y^2 + 
   (494208000*betasv[{2}, {14}]*zeta[5])/y^3 + 
   (37065600*betasv[{3}, {14}]*zeta[5])/y^4 + (2475*zeta[13])/(1792*y^8) + 
   (259875*betasv[{0}, {6}]*zeta[13])/(4*y^9) + 
   (51975*betasv[{1}, {6}]*zeta[13])/(8*y^10) - (72765*zeta[5]*zeta[13])/
    (512*y^13) + (58793735*zeta[17])/(3703808*y^12), 
 pinablaBarFp[3, 7, 8, 6]/y^12 -> 600956928000*betasv[{0, 2}, {6, 14}] + 
   1012137984000*betasv[{1, 1}, {6, 14}] + 
   354248294400*betasv[{1, 1}, {14, 6}] + 
   246708633600*betasv[{2, 0}, {6, 14}] + 
   1505555251200*betasv[{2, 0}, {14, 6}] + 
   (pinablaBarE[3, 5]*pinablaBarE[7, 1])/(42*y^12) + 
   (25*pinablaBarE[3, 4]*pinablaBarE[7, 2])/(168*y^12) + 
   (11*pinablaBarE[3, 3]*pinablaBarE[7, 3])/(28*y^12) - 
   (52*zeta[5])/(2835*y) - (6167715840*betasv[{0}, {14}]*zeta[5])/y^2 - 
   (6325862400*betasv[{1}, {14}]*zeta[5])/y^3 - 
   (938995200*betasv[{2}, {14}]*zeta[5])/y^4 - (3575*zeta[13])/(896*y^9) - 
   (883575*betasv[{0}, {6}]*zeta[13])/(4*y^10) - 
   (51975*betasv[{1}, {6}]*zeta[13])/(4*y^11) + (218295*zeta[5]*zeta[13])/
    (512*y^14) - (58793735*zeta[17])/(1851904*y^13), 
 pinablaBarFp[3, 7, 8, 7]/y^14 -> -8856207360000*betasv[{0, 1}, {6, 14}] - 
   1416993177600*betasv[{0, 1}, {14, 6}] - 
   6022221004800*betasv[{1, 0}, {6, 14}] - 
   13461435187200*betasv[{1, 0}, {14, 6}] + 
   (pinablaBarE[3, 6]*pinablaBarE[7, 1])/(42*y^14) + 
   (29*pinablaBarE[3, 5]*pinablaBarE[7, 2])/(168*y^14) + 
   (13*pinablaBarE[3, 4]*pinablaBarE[7, 3])/(24*y^14) + 
   (23*pinablaBarE[3, 3]*pinablaBarE[7, 4])/(24*y^14) + 
   (52*zeta[5])/(405*y^2) + (37638881280*betasv[{0}, {14}]*zeta[5])/y^3 + 
   (13837824000*betasv[{1}, {14}]*zeta[5])/y^4 + (715*zeta[13])/(128*y^10) + 
   (987525*betasv[{0}, {6}]*zeta[13])/(2*y^11) + 
   (51975*betasv[{1}, {6}]*zeta[13])/(4*y^12) - (218295*zeta[5]*zeta[13])/
    (256*y^15) + (58793735*zeta[17])/(1851904*y^14), 
 pinablaBarFp[3, 8, 7, 0] -> 64350*betasv[{3, 6}, {6, 16}] - 
   32175*betasv[{4, 5}, {6, 16}] + 64350*betasv[{8, 1}, {16, 6}] - 
   32175*betasv[{9, 0}, {16, 6}] + 12870*betasv[{5}, {16}]*zeta[5] - 
   (6435*betasv[{6}, {16}]*zeta[5])/y + (65*zeta[15])/(516096*y^4) + 
   (2145*betasv[{0}, {6}]*zeta[15])/(512*y^5) - 
   (2145*betasv[{1}, {6}]*zeta[15])/(1024*y^6) + 
   (429*zeta[5]*zeta[15])/(65536*y^9) - (7601*zeta[17])/(10321920*y^6), 
 pinablaBarFp[3, 8, 7, 1]/y^2 -> -772200*betasv[{2, 6}, {6, 16}] - 
   1029600*betasv[{3, 5}, {6, 16}] + 643500*betasv[{4, 4}, {6, 16}] - 
   2059200*betasv[{7, 1}, {16, 6}] + 900900*betasv[{8, 0}, {16, 6}] - 
   257400*betasv[{4}, {16}]*zeta[5] + (102960*betasv[{5}, {16}]*zeta[5])/y + 
   (19305*betasv[{6}, {16}]*zeta[5])/y^2 - (13*zeta[15])/(12288*y^5) - 
   (15015*betasv[{0}, {6}]*zeta[15])/(512*y^6) + 
   (2145*betasv[{1}, {6}]*zeta[15])/(128*y^7) - (3861*zeta[5]*zeta[15])/
    (65536*y^10) + (7601*zeta[17])/(1720320*y^7), 
 pinablaBarFp[3, 8, 7, 2]/y^4 -> 6177600*betasv[{1, 6}, {6, 16}] + 
   30888000*betasv[{2, 5}, {6, 16}] + 10296000*betasv[{3, 4}, {6, 16}] - 
   10296000*betasv[{4, 3}, {6, 16}] + 57657600*betasv[{6, 1}, {16, 6}] - 
   20592000*betasv[{7, 0}, {16, 6}] + 4118400*betasv[{3}, {16}]*zeta[5] - 
   (1029600*betasv[{4}, {16}]*zeta[5])/y - (772200*betasv[{5}, {16}]*zeta[5])/
    y^2 - (38610*betasv[{6}, {16}]*zeta[5])/y^3 + (65*zeta[15])/(9216*y^6) + 
   (10725*betasv[{0}, {6}]*zeta[15])/(64*y^7) - 
   (15015*betasv[{1}, {6}]*zeta[15])/(128*y^8) + 
   (3861*zeta[5]*zeta[15])/(8192*y^11) - (7601*zeta[17])/(344064*y^8), 
 pinablaBarFp[3, 8, 7, 3]/y^6 -> -24710400*betasv[{0, 6}, {6, 16}] - 
   395366400*betasv[{1, 5}, {6, 16}] - 741312000*betasv[{2, 4}, {6, 16}] + 
   123552000*betasv[{4, 2}, {6, 16}] - 1383782400*betasv[{5, 1}, {16, 6}] + 
   345945600*betasv[{6, 0}, {16, 6}] - 49420800*betasv[{2}, {16}]*zeta[5] + 
   (18532800*betasv[{4}, {16}]*zeta[5])/y^2 + 
   (2471040*betasv[{5}, {16}]*zeta[5])/y^3 + 
   (38610*betasv[{6}, {16}]*zeta[5])/y^4 - (65*zeta[15])/(1792*y^7) - 
   (45045*betasv[{0}, {6}]*zeta[15])/(64*y^8) + 
   (45045*betasv[{1}, {6}]*zeta[15])/(64*y^9) - (27027*zeta[5]*zeta[15])/
    (8192*y^12) + (7601*zeta[17])/(86016*y^9), 
 pinablaBarFp[3, 8, 7, 4]/y^8 -> 2174515200*betasv[{0, 5}, {6, 16}] + 
   13837824000*betasv[{1, 4}, {6, 16}] + 
   11860992000*betasv[{2, 3}, {6, 16}] - 1976832000*betasv[{3, 2}, {6, 16}] - 
   988416000*betasv[{4, 1}, {6, 16}] + 27675648000*betasv[{4, 1}, {16, 6}] - 
   2767564800*betasv[{5, 0}, {16, 6}] + (pinablaBarE[3, 3]*pinablaBarE[8, 1])/
    (56*y^8) + 395366400*betasv[{1}, {16}]*zeta[5] + 
   (197683200*betasv[{2}, {16}]*zeta[5])/y - 
   (296524800*betasv[{3}, {16}]*zeta[5])/y^2 - 
   (86486400*betasv[{4}, {16}]*zeta[5])/y^3 - 
   (3397680*betasv[{5}, {16}]*zeta[5])/y^4 + (975*zeta[15])/(7168*y^8) + 
   (45045*betasv[{0}, {6}]*zeta[15])/(32*y^9) - 
   (225225*betasv[{1}, {6}]*zeta[15])/(64*y^10) + 
   (81081*zeta[5]*zeta[15])/(4096*y^13) - (7601*zeta[17])/(28672*y^10), 
 pinablaBarFp[3, 8, 7, 5]/y^10 -> -98841600000*betasv[{0, 4}, {6, 16}] - 
   316293120000*betasv[{1, 3}, {6, 16}] - 
   118609920000*betasv[{2, 2}, {6, 16}] + 
   31629312000*betasv[{3, 1}, {6, 16}] - 
   442810368000*betasv[{3, 1}, {16, 6}] + 
   3953664000*betasv[{4, 0}, {6, 16}] - 55351296000*betasv[{4, 0}, {16, 6}] + 
   (pinablaBarE[3, 4]*pinablaBarE[8, 1])/(56*y^10) + 
   (pinablaBarE[3, 3]*pinablaBarE[8, 2])/(12*y^10) - 
   1581465600*betasv[{0}, {16}]*zeta[5] - 
   (3162931200*betasv[{1}, {16}]*zeta[5])/y + 
   (2965248000*betasv[{2}, {16}]*zeta[5])/y^2 + 
   (1976832000*betasv[{3}, {16}]*zeta[5])/y^3 + 
   (154440000*betasv[{4}, {16}]*zeta[5])/y^4 - (3575*zeta[15])/(10752*y^9) + 
   (225225*betasv[{0}, {6}]*zeta[15])/(32*y^10) + 
   (225225*betasv[{1}, {6}]*zeta[15])/(16*y^11) - 
   (405405*zeta[5]*zeta[15])/(4096*y^14) + (7601*zeta[17])/(14336*y^11), 
 pinablaBarFp[3, 8, 7, 6]/y^12 -> 2846638080000*betasv[{0, 3}, {6, 16}] + 
   4744396800000*betasv[{1, 2}, {6, 16}] + 
   569327616000*betasv[{2, 1}, {6, 16}] + 
   5313724416000*betasv[{2, 1}, {16, 6}] - 
   189775872000*betasv[{3, 0}, {6, 16}] + 
   2656862208000*betasv[{3, 0}, {16, 6}] + 
   (pinablaBarE[3, 5]*pinablaBarE[8, 1])/(56*y^12) + 
   (17*pinablaBarE[3, 4]*pinablaBarE[8, 2])/(168*y^12) + 
   (13*pinablaBarE[3, 3]*pinablaBarE[8, 3])/(56*y^12) - 
   (3617*zeta[5])/1686825 + (18977587200*betasv[{0}, {16}]*zeta[5])/y - 
   (14233190400*betasv[{1}, {16}]*zeta[5])/y^2 - 
   (29652480000*betasv[{2}, {16}]*zeta[5])/y^3 - 
   (4447872000*betasv[{3}, {16}]*zeta[5])/y^4 + (715*zeta[15])/(1792*y^10) - 
   (675675*betasv[{0}, {6}]*zeta[15])/(8*y^11) - 
   (675675*betasv[{1}, {6}]*zeta[15])/(16*y^12) + 
   (405405*zeta[5]*zeta[15])/(1024*y^15) - (7601*zeta[17])/(14336*y^12), 
 pinablaBarFp[3, 8, 9, 0] -> 64350*betasv[{3, 6}, {6, 16}] + 
   21450*betasv[{4, 5}, {6, 16}] + 64350*betasv[{8, 1}, {16, 6}] + 
   21450*betasv[{9, 0}, {16, 6}] - 8580*betasv[{5}, {16}]*zeta[5] - 
   (6435*betasv[{6}, {16}]*zeta[5])/y - (55*zeta[15])/(1548288*y^4) - 
   (715*betasv[{0}, {6}]*zeta[15])/(256*y^5) - 
   (2145*betasv[{1}, {6}]*zeta[15])/(1024*y^6) + 
   (143*zeta[5]*zeta[15])/(8192*y^9) - (14549535*zeta[19])/(2874867712*y^8), 
 pinablaBarFp[3, 8, 9, 1]/y^2 -> -772200*betasv[{2, 6}, {6, 16}] - 
   1887600*betasv[{3, 5}, {6, 16}] - 429000*betasv[{4, 4}, {6, 16}] - 
   2059200*betasv[{7, 1}, {16, 6}] - 1029600*betasv[{8, 0}, {16, 6}] + 
   171600*betasv[{4}, {16}]*zeta[5] + (188760*betasv[{5}, {16}]*zeta[5])/y + 
   (19305*betasv[{6}, {16}]*zeta[5])/y^2 + (11*zeta[15])/(21504*y^5) + 
   (2145*betasv[{0}, {6}]*zeta[15])/(64*y^6) + 
   (2145*betasv[{1}, {6}]*zeta[15])/(128*y^7) - (1287*zeta[5]*zeta[15])/
    (8192*y^10) + (14549535*zeta[19])/(359358464*y^9), 
 pinablaBarFp[3, 8, 9, 2]/y^4 -> 6177600*betasv[{1, 6}, {6, 16}] + 
   41184000*betasv[{2, 5}, {6, 16}] + 44616000*betasv[{3, 4}, {6, 16}] + 
   6864000*betasv[{4, 3}, {6, 16}] + 57657600*betasv[{6, 1}, {16, 6}] + 
   41184000*betasv[{7, 0}, {16, 6}] - 2745600*betasv[{3}, {16}]*zeta[5] - 
   (4461600*betasv[{4}, {16}]*zeta[5])/y - 
   (1029600*betasv[{5}, {16}]*zeta[5])/y^2 - 
   (38610*betasv[{6}, {16}]*zeta[5])/y^3 - (55*zeta[15])/(9216*y^6) - 
   (10725*betasv[{0}, {6}]*zeta[15])/(32*y^7) - 
   (15015*betasv[{1}, {6}]*zeta[15])/(128*y^8) + 
   (1287*zeta[5]*zeta[15])/(1024*y^11) - (101846745*zeta[19])/
    (359358464*y^10), pinablaBarFp[3, 8, 9, 3]/y^6 -> 
  -24710400*betasv[{0, 6}, {6, 16}] - 477734400*betasv[{1, 5}, {6, 16}] - 
   1359072000*betasv[{2, 4}, {6, 16}] - 823680000*betasv[{3, 3}, {6, 16}] - 
   82368000*betasv[{4, 2}, {6, 16}] - 1383782400*betasv[{5, 1}, {16, 6}] - 
   1383782400*betasv[{6, 0}, {16, 6}] + 32947200*betasv[{2}, {16}]*zeta[5] + 
   (82368000*betasv[{3}, {16}]*zeta[5])/y + 
   (33976800*betasv[{4}, {16}]*zeta[5])/y^2 + 
   (2985840*betasv[{5}, {16}]*zeta[5])/y^3 + 
   (38610*betasv[{6}, {16}]*zeta[5])/y^4 + (605*zeta[15])/(10752*y^7) + 
   (45045*betasv[{0}, {6}]*zeta[15])/(16*y^8) + 
   (45045*betasv[{1}, {6}]*zeta[15])/(64*y^9) - (9009*zeta[5]*zeta[15])/
    (1024*y^12) + (305540235*zeta[19])/(179679232*y^11), 
 pinablaBarFp[3, 8, 9, 4]/y^8 -> 2503987200*betasv[{0, 5}, {6, 16}] + 
   20427264000*betasv[{1, 4}, {6, 16}] + 
   31629312000*betasv[{2, 3}, {6, 16}] + 
   11202048000*betasv[{3, 2}, {6, 16}] + 658944000*betasv[{4, 1}, {6, 16}] + 
   27675648000*betasv[{4, 1}, {16, 6}] + 
   38745907200*betasv[{5, 0}, {16, 6}] + 
   (pinablaBarE[3, 3]*pinablaBarE[8, 1])/(56*y^8) - 
   263577600*betasv[{1}, {16}]*zeta[5] - 
   (1120204800*betasv[{2}, {16}]*zeta[5])/y - 
   (790732800*betasv[{3}, {16}]*zeta[5])/y^2 - 
   (127670400*betasv[{4}, {16}]*zeta[5])/y^3 - 
   (3912480*betasv[{5}, {16}]*zeta[5])/y^4 - (3025*zeta[15])/(7168*y^8) - 
   (315315*betasv[{0}, {6}]*zeta[15])/(16*y^9) - 
   (225225*betasv[{1}, {6}]*zeta[15])/(64*y^10) + 
   (27027*zeta[5]*zeta[15])/(512*y^13) - (1527701175*zeta[19])/
    (179679232*y^12), pinablaBarFp[3, 8, 9, 5]/y^10 -> 
  -131788800000*betasv[{0, 4}, {6, 16}] - 
   579870720000*betasv[{1, 3}, {6, 16}] - 
   513976320000*betasv[{2, 2}, {6, 16}] - 
   100159488000*betasv[{3, 1}, {6, 16}] - 
   442810368000*betasv[{3, 1}, {16, 6}] - 
   2635776000*betasv[{4, 0}, {6, 16}] - 
   885620736000*betasv[{4, 0}, {16, 6}] + 
   (pinablaBarE[3, 4]*pinablaBarE[8, 1])/(56*y^10) + 
   (47*pinablaBarE[3, 3]*pinablaBarE[8, 2])/(504*y^10) + 
   1054310400*betasv[{0}, {16}]*zeta[5] + 
   (10015948800*betasv[{1}, {16}]*zeta[5])/y + 
   (12849408000*betasv[{2}, {16}]*zeta[5])/y^2 + 
   (3624192000*betasv[{3}, {16}]*zeta[5])/y^3 + 
   (205920000*betasv[{4}, {16}]*zeta[5])/y^4 + (39325*zeta[15])/(16128*y^9) + 
   (225225*betasv[{0}, {6}]*zeta[15])/(2*y^10) + 
   (225225*betasv[{1}, {6}]*zeta[15])/(16*y^11) - 
   (135135*zeta[5]*zeta[15])/(512*y^14) + (1527701175*zeta[19])/
    (44919808*y^13), pinablaBarFp[3, 8, 9, 6]/y^12 -> 
  4428103680000*betasv[{0, 3}, {6, 16}] + 11070259200000*
    betasv[{1, 2}, {6, 16}] + 5313724416000*betasv[{2, 1}, {6, 16}] + 
   5313724416000*betasv[{2, 1}, {16, 6}] + 
   442810368000*betasv[{3, 0}, {6, 16}] + 15941173248000*
    betasv[{3, 0}, {16, 6}] + (pinablaBarE[3, 5]*pinablaBarE[8, 1])/
    (56*y^12) + (pinablaBarE[3, 4]*pinablaBarE[8, 2])/(9*y^12) + 
   (7*pinablaBarE[3, 3]*pinablaBarE[8, 3])/(24*y^12) + 
   (7234*zeta[5])/5060475 - (44281036800*betasv[{0}, {16}]*zeta[5])/y - 
   (132843110400*betasv[{1}, {16}]*zeta[5])/y^2 - 
   (69189120000*betasv[{2}, {16}]*zeta[5])/y^3 - 
   (6918912000*betasv[{3}, {16}]*zeta[5])/y^4 - (7865*zeta[15])/(768*y^10) - 
   (2027025*betasv[{0}, {6}]*zeta[15])/(4*y^11) - 
   (675675*betasv[{1}, {6}]*zeta[15])/(16*y^12) + 
   (135135*zeta[5]*zeta[15])/(128*y^15) - (4583103525*zeta[19])/
    (44919808*y^14), pinablaBarFp[3, 8, 9, 7]/y^14 -> 
  -97418280960000*betasv[{0, 2}, {6, 16}] - 131071868928000*
    betasv[{1, 1}, {6, 16}] - 42509795328000*betasv[{1, 1}, {16, 6}] - 
   26568622080000*betasv[{2, 0}, {6, 16}] - 212548976640000*
    betasv[{2, 0}, {16, 6}] + (pinablaBarE[3, 6]*pinablaBarE[8, 1])/
    (56*y^14) + (65*pinablaBarE[3, 5]*pinablaBarE[8, 2])/(504*y^14) + 
   (29*pinablaBarE[3, 4]*pinablaBarE[8, 3])/(72*y^14) + 
   (17*pinablaBarE[3, 3]*pinablaBarE[8, 4])/(24*y^14) - 
   (14468*zeta[5])/(337365*y) + (664215552000*betasv[{0}, {16}]*zeta[5])/
    y^2 + (819199180800*betasv[{1}, {16}]*zeta[5])/y^3 + 
   (152216064000*betasv[{2}, {16}]*zeta[5])/y^4 + 
   (3575*zeta[15])/(128*y^11) + (3378375*betasv[{0}, {6}]*zeta[15])/
    (2*y^12) + (675675*betasv[{1}, {6}]*zeta[15])/(8*y^13) - 
   (405405*zeta[5]*zeta[15])/(128*y^16) + (4583103525*zeta[19])/
    (22459904*y^15), pinablaBarFp[3, 8, 9, 8]/y^16 -> 
  1303633723392000*betasv[{0, 1}, {6, 16}] + 
   170039181312000*betasv[{0, 1}, {16, 6}] + 
   736836452352000*betasv[{1, 0}, {6, 16}] + 1870430994432000*
    betasv[{1, 0}, {16, 6}] + (pinablaBarE[3, 7]*pinablaBarE[8, 1])/
    (56*y^16) + (37*pinablaBarE[3, 6]*pinablaBarE[8, 2])/(252*y^16) + 
   (67*pinablaBarE[3, 5]*pinablaBarE[8, 3])/(126*y^16) + 
   (10*pinablaBarE[3, 4]*pinablaBarE[8, 4])/(9*y^16) + 
   (53*pinablaBarE[3, 3]*pinablaBarE[8, 5])/(36*y^16) + 
   (115744*zeta[5])/(337365*y^2) - (4605227827200*betasv[{0}, {16}]*zeta[5])/
    y^3 - (2036927692800*betasv[{1}, {16}]*zeta[5])/y^4 - 
   (3575*zeta[15])/(96*y^12) - (7432425*betasv[{0}, {6}]*zeta[15])/(2*y^13) - 
   (675675*betasv[{1}, {6}]*zeta[15])/(8*y^14) + (405405*zeta[5]*zeta[15])/
    (64*y^17) - (4583103525*zeta[19])/(22459904*y^16), 
 pinablaBarFp[3, 9, 8, 0] -> 243100*betasv[{3, 7}, {6, 18}] - 
   121550*betasv[{4, 6}, {6, 18}] + 243100*betasv[{9, 1}, {18, 6}] - 
   121550*betasv[{10, 0}, {18, 6}] + 48620*betasv[{6}, {18}]*zeta[5] - 
   (24310*betasv[{7}, {18}]*zeta[5])/y + (55*zeta[17])/(516096*y^5) + 
   (3575*betasv[{0}, {6}]*zeta[17])/(1024*y^6) - 
   (3575*betasv[{1}, {6}]*zeta[17])/(2048*y^7) + 
   (715*zeta[5]*zeta[17])/(131072*y^10) - (206635*zeta[19])/(355565568*y^7), 
 pinablaBarFp[3, 9, 8, 1]/y^2 -> -2917200*betasv[{2, 7}, {6, 18}] - 
   4862000*betasv[{3, 6}, {6, 18}] + 2917200*betasv[{4, 5}, {6, 18}] - 
   8751600*betasv[{8, 1}, {18, 6}] + 3889600*betasv[{9, 0}, {18, 6}] - 
   1166880*betasv[{5}, {18}]*zeta[5] + (486200*betasv[{6}, {18}]*zeta[5])/y + 
   (72930*betasv[{7}, {18}]*zeta[5])/y^2 - (55*zeta[17])/(55296*y^6) - 
   (3575*betasv[{0}, {6}]*zeta[17])/(128*y^7) + 
   (32175*betasv[{1}, {6}]*zeta[17])/(2048*y^8) - 
   (3575*zeta[5]*zeta[17])/(65536*y^11) + (1446445*zeta[19])/(355565568*y^8), 
 pinablaBarFp[3, 9, 8, 2]/y^4 -> 23337600*betasv[{1, 7}, {6, 18}] + 
   140025600*betasv[{2, 6}, {6, 18}] + 70012800*betasv[{3, 5}, {6, 18}] - 
   58344000*betasv[{4, 4}, {6, 18}] + 280051200*betasv[{7, 1}, {18, 6}] - 
   105019200*betasv[{8, 0}, {18, 6}] + 23337600*betasv[{4}, {18}]*zeta[5] - 
   (7001280*betasv[{5}, {18}]*zeta[5])/y - 
   (3500640*betasv[{6}, {18}]*zeta[5])/y^2 - 
   (145860*betasv[{7}, {18}]*zeta[5])/y^3 + (55*zeta[17])/(7168*y^7) + 
   (96525*betasv[{0}, {6}]*zeta[17])/(512*y^8) - 
   (32175*betasv[{1}, {6}]*zeta[17])/(256*y^9) + 
   (32175*zeta[5]*zeta[17])/(65536*y^12) - (1446445*zeta[19])/(59260928*y^9), 
 pinablaBarFp[3, 9, 8, 3]/y^6 -> -93350400*betasv[{0, 7}, {6, 18}] - 
   1773657600*betasv[{1, 6}, {6, 18}] - 4200768000*betasv[{2, 5}, {6, 18}] - 
   466752000*betasv[{3, 4}, {6, 18}] + 933504000*betasv[{4, 3}, {6, 18}] - 
   7841433600*betasv[{6, 1}, {18, 6}] + 2240409600*betasv[{7, 0}, {18, 6}] - 
   373401600*betasv[{3}, {18}]*zeta[5] + (46675200*betasv[{4}, {18}]*zeta[5])/
    y + (105019200*betasv[{5}, {18}]*zeta[5])/y^2 + 
   (11085360*betasv[{6}, {18}]*zeta[5])/y^3 + 
   (145860*betasv[{7}, {18}]*zeta[5])/y^4 - (1375*zeta[17])/(28672*y^8) - 
   (32175*betasv[{0}, {6}]*zeta[17])/(32*y^9) + 
   (225225*betasv[{1}, {6}]*zeta[17])/(256*y^10) - 
   (32175*zeta[5]*zeta[17])/(8192*y^13) + (7232225*zeta[19])/(59260928*y^10), 
 pinablaBarFp[3, 9, 8, 4]/y^8 -> 9708441600*betasv[{0, 6}, {6, 18}] + 
   76173926400*betasv[{1, 5}, {6, 18}] + 
   89616384000*betasv[{2, 4}, {6, 18}] - 7468032000*betasv[{3, 3}, {6, 18}] - 
   11202048000*betasv[{4, 2}, {6, 18}] + 
   188194406400*betasv[{5, 1}, {18, 6}] - 
   31365734400*betasv[{6, 0}, {18, 6}] + 
   (pinablaBarE[3, 3]*pinablaBarE[9, 1])/(72*y^8) + 
   4480819200*betasv[{2}, {18}]*zeta[5] + 
   (746803200*betasv[{3}, {18}]*zeta[5])/y - 
   (2240409600*betasv[{4}, {18}]*zeta[5])/y^2 - 
   (476087040*betasv[{5}, {18}]*zeta[5])/y^3 - 
   (15169440*betasv[{6}, {18}]*zeta[5])/y^4 + (15125*zeta[17])/(64512*y^9) + 
   (225225*betasv[{0}, {6}]*zeta[17])/(64*y^10) - 
   (675675*betasv[{1}, {6}]*zeta[17])/(128*y^11) + 
   (225225*zeta[5]*zeta[17])/(8192*y^14) - (7232225*zeta[19])/
    (14815232*y^11), pinablaBarFp[3, 9, 8, 5]/y^10 -> 
  -537698304000*betasv[{0, 5}, {6, 18}] - 
   2240409600000*betasv[{1, 4}, {6, 18}] - 
   1344245760000*betasv[{2, 3}, {6, 18}] + 
   268849152000*betasv[{3, 2}, {6, 18}] + 
   89616384000*betasv[{4, 1}, {6, 18}] - 3763888128000*
    betasv[{4, 1}, {18, 6}] + (pinablaBarE[3, 4]*pinablaBarE[9, 1])/
    (72*y^10) + (11*pinablaBarE[3, 3]*pinablaBarE[9, 2])/(168*y^10) - 
   35846553600*betasv[{1}, {18}]*zeta[5] - 
   (26884915200*betasv[{2}, {18}]*zeta[5])/y + 
   (33606144000*betasv[{3}, {18}]*zeta[5])/y^2 + 
   (14002560000*betasv[{4}, {18}]*zeta[5])/y^3 + 
   (840153600*betasv[{5}, {18}]*zeta[5])/y^4 - (3025*zeta[17])/(3584*y^10) + 
   (3378375*betasv[{1}, {6}]*zeta[17])/(128*y^12) - 
   (675675*zeta[5]*zeta[17])/(4096*y^15) + (21696675*zeta[19])/
    (14815232*y^12), pinablaBarFp[3, 9, 8, 6]/y^12 -> 
  19715604480000*betasv[{0, 4}, {6, 18}] + 
   46600519680000*betasv[{1, 3}, {6, 18}] + 
   12904759296000*betasv[{2, 2}, {6, 18}] - 
   3584655360000*betasv[{3, 1}, {6, 18}] + 
   60222210048000*betasv[{3, 1}, {18, 6}] - 
   358465536000*betasv[{4, 0}, {6, 18}] + 15055552512000*
    betasv[{4, 0}, {18, 6}] + (pinablaBarE[3, 5]*pinablaBarE[9, 1])/
    (72*y^12) + (5*pinablaBarE[3, 4]*pinablaBarE[9, 2])/(63*y^12) + 
   (31*pinablaBarE[3, 3]*pinablaBarE[9, 3])/(168*y^12) + 
   143386214400*betasv[{0}, {18}]*zeta[5] + 
   (358465536000*betasv[{1}, {18}]*zeta[5])/y - 
   (322618982400*betasv[{2}, {18}]*zeta[5])/y^2 - 
   (291253248000*betasv[{3}, {18}]*zeta[5])/y^3 - 
   (30805632000*betasv[{4}, {18}]*zeta[5])/y^4 + 
   (3575*zeta[17])/(1792*y^11) - (3378375*betasv[{0}, {6}]*zeta[17])/
    (32*y^12) - (3378375*betasv[{1}, {6}]*zeta[17])/(32*y^13) + 
   (3378375*zeta[5]*zeta[17])/(4096*y^16) - (21696675*zeta[19])/
    (7407616*y^13), pinablaBarFp[3, 9, 8, 7]/y^14 -> 
  -501851750400000*betasv[{0, 3}, {6, 18}] - 
   662444310528000*betasv[{1, 2}, {6, 18}] - 
   60222210048000*betasv[{2, 1}, {6, 18}] - 722666520576000*
    betasv[{2, 1}, {18, 6}] + 20074070016000*betasv[{3, 0}, {6, 18}] - 
   481777680384000*betasv[{3, 0}, {18, 6}] + 
   (pinablaBarE[3, 6]*pinablaBarE[9, 1])/(72*y^14) + 
   (47*pinablaBarE[3, 5]*pinablaBarE[9, 2])/(504*y^14) + 
   (19*pinablaBarE[3, 4]*pinablaBarE[9, 3])/(72*y^14) + 
   (29*pinablaBarE[3, 3]*pinablaBarE[9, 4])/(72*y^14) - 
   (350936*zeta[5])/71263395 - (2007407001600*betasv[{0}, {18}]*zeta[5])/y + 
   (1505555251200*betasv[{1}, {18}]*zeta[5])/y^2 + 
   (4140276940800*betasv[{2}, {18}]*zeta[5])/y^3 + 
   (784143360000*betasv[{3}, {18}]*zeta[5])/y^4 - 
   (3575*zeta[17])/(1536*y^12) + (3378375*betasv[{0}, {6}]*zeta[17])/
    (4*y^13) + (10135125*betasv[{1}, {6}]*zeta[17])/(32*y^14) - 
   (3378375*zeta[5]*zeta[17])/(1024*y^17) + (21696675*zeta[19])/
    (7407616*y^14), pinablaBarFp[3, 9, 10, 0] -> 
  243100*betasv[{3, 7}, {6, 18}] + 85085*betasv[{4, 6}, {6, 18}] + 
   243100*betasv[{9, 1}, {18, 6}] + 85085*betasv[{10, 0}, {18, 6}] - 
   34034*betasv[{6}, {18}]*zeta[5] - (24310*betasv[{7}, {18}]*zeta[5])/y - 
   (143*zeta[17])/(4423680*y^5) - (5005*betasv[{0}, {6}]*zeta[17])/
    (2048*y^6) - (3575*betasv[{1}, {6}]*zeta[17])/(2048*y^7) + 
   (3861*zeta[5]*zeta[17])/(262144*y^10) - (9188608715*zeta[21])/
    (2197114847232*y^9), pinablaBarFp[3, 9, 10, 1]/y^2 -> 
  -2917200*betasv[{2, 7}, {6, 18}] - 8168160*betasv[{3, 6}, {6, 18}] - 
   2042040*betasv[{4, 5}, {6, 18}] - 8751600*betasv[{8, 1}, {18, 6}] - 
   4375800*betasv[{9, 0}, {18, 6}] + 816816*betasv[{5}, {18}]*zeta[5] + 
   (816816*betasv[{6}, {18}]*zeta[5])/y + (72930*betasv[{7}, {18}]*zeta[5])/
    y^2 + (143*zeta[17])/(294912*y^6) + (32175*betasv[{0}, {6}]*zeta[17])/
    (1024*y^7) + (32175*betasv[{1}, {6}]*zeta[17])/(2048*y^8) - 
   (19305*zeta[5]*zeta[17])/(131072*y^11) + (27565826145*zeta[21])/
    (732371615744*y^10), pinablaBarFp[3, 9, 10, 2]/y^4 -> 
  23337600*betasv[{1, 7}, {6, 18}] + 179699520*betasv[{2, 6}, {6, 18}] + 
   228708480*betasv[{3, 5}, {6, 18}] + 40840800*betasv[{4, 4}, {6, 18}] + 
   280051200*betasv[{7, 1}, {18, 6}] + 192535200*betasv[{8, 0}, {18, 6}] - 
   16336320*betasv[{4}, {18}]*zeta[5] - (22870848*betasv[{5}, {18}]*zeta[5])/
    y - (4492488*betasv[{6}, {18}]*zeta[5])/y^2 - 
   (145860*betasv[{7}, {18}]*zeta[5])/y^3 - (1573*zeta[17])/(258048*y^7) - 
   (353925*betasv[{0}, {6}]*zeta[17])/(1024*y^8) - 
   (32175*betasv[{1}, {6}]*zeta[17])/(256*y^9) + (173745*zeta[5]*zeta[17])/
    (131072*y^12) - (27565826145*zeta[21])/(91546451968*y^11), 
 pinablaBarFp[3, 9, 10, 3]/y^6 -> -93350400*betasv[{0, 7}, {6, 18}] - 
   2091048960*betasv[{1, 6}, {6, 18}] - 7057290240*betasv[{2, 5}, {6, 18}] - 
   5227622400*betasv[{3, 4}, {6, 18}] - 653452800*betasv[{4, 3}, {6, 18}] - 
   7841433600*betasv[{6, 1}, {18, 6}] - 7281331200*betasv[{7, 0}, {18, 6}] + 
   261381120*betasv[{3}, {18}]*zeta[5] + 
   (522762240*betasv[{4}, {18}]*zeta[5])/y + 
   (176432256*betasv[{5}, {18}]*zeta[5])/y^2 + 
   (13069056*betasv[{6}, {18}]*zeta[5])/y^3 + 
   (145860*betasv[{7}, {18}]*zeta[5])/y^4 + (1573*zeta[17])/(24576*y^8) + 
   (418275*betasv[{0}, {6}]*zeta[17])/(128*y^9) + 
   (225225*betasv[{1}, {6}]*zeta[17])/(256*y^10) - 
   (173745*zeta[5]*zeta[17])/(16384*y^13) + (192960783015*zeta[21])/
    (91546451968*y^12), pinablaBarFp[3, 9, 10, 4]/y^8 -> 
  10978007040*betasv[{0, 6}, {6, 18}] + 
   106643496960*betasv[{1, 5}, {6, 18}] + 
   203877273600*betasv[{2, 4}, {6, 18}] + 
   94097203200*betasv[{3, 3}, {6, 18}] + 7841433600*betasv[{4, 2}, {6, 18}] + 
   188194406400*betasv[{5, 1}, {18, 6}] + 
   235243008000*betasv[{6, 0}, {18, 6}] + 
   (pinablaBarE[3, 3]*pinablaBarE[9, 1])/(72*y^8) - 
   3136573440*betasv[{2}, {18}]*zeta[5] - 
   (9409720320*betasv[{3}, {18}]*zeta[5])/y - 
   (5096931840*betasv[{4}, {18}]*zeta[5])/y^2 - 
   (666521856*betasv[{5}, {18}]*zeta[5])/y^3 - 
   (17153136*betasv[{6}, {18}]*zeta[5])/y^4 - (20449*zeta[17])/(36864*y^9) - 
   (3378375*betasv[{0}, {6}]*zeta[17])/(128*y^10) - 
   (675675*betasv[{1}, {6}]*zeta[17])/(128*y^11) + 
   (1216215*zeta[5]*zeta[17])/(16384*y^14) - (578882349045*zeta[21])/
    (45773225984*y^13), pinablaBarFp[3, 9, 10, 5]/y^10 -> 
  -690046156800*betasv[{0, 5}, {6, 18}] - 
   3763888128000*betasv[{1, 4}, {6, 18}] - 
   4391202816000*betasv[{2, 3}, {6, 18}] - 
   1254629376000*betasv[{3, 2}, {6, 18}] - 
   62731468800*betasv[{4, 1}, {6, 18}] - 3763888128000*
    betasv[{4, 1}, {18, 6}] - 6398609817600*betasv[{5, 0}, {18, 6}] + 
   (pinablaBarE[3, 4]*pinablaBarE[9, 1])/(72*y^10) + 
   (13*pinablaBarE[3, 3]*pinablaBarE[9, 2])/(180*y^10) + 
   25092587520*betasv[{1}, {18}]*zeta[5] + 
   (125462937600*betasv[{2}, {18}]*zeta[5])/y + 
   (109780070400*betasv[{3}, {18}]*zeta[5])/y^2 + 
   (23524300800*betasv[{4}, {18}]*zeta[5])/y^3 + 
   (1078197120*betasv[{5}, {18}]*zeta[5])/y^4 + 
   (143143*zeta[17])/(36864*y^10) + (11486475*betasv[{0}, {6}]*zeta[17])/
    (64*y^11) + (3378375*betasv[{1}, {6}]*zeta[17])/(128*y^12) - 
   (3648645*zeta[5]*zeta[17])/(8192*y^15) + (2894411745225*zeta[21])/
    (45773225984*y^14), pinablaBarFp[3, 9, 10, 6]/y^12 -> 
  28856475648000*betasv[{0, 4}, {6, 18}] + 
   95351832576000*betasv[{1, 3}, {6, 18}] + 
   67749986304000*betasv[{2, 2}, {6, 18}] + 
   11040738508800*betasv[{3, 1}, {6, 18}] + 
   60222210048000*betasv[{3, 1}, {18, 6}] + 
   250925875200*betasv[{4, 0}, {6, 18}] + 143027748864000*
    betasv[{4, 0}, {18, 6}] + (pinablaBarE[3, 5]*pinablaBarE[9, 1])/
    (72*y^12) + (31*pinablaBarE[3, 4]*pinablaBarE[9, 2])/(360*y^12) + 
   (9*pinablaBarE[3, 3]*pinablaBarE[9, 3])/(40*y^12) - 
   100370350080*betasv[{0}, {18}]*zeta[5] - 
   (1104073850880*betasv[{1}, {18}]*zeta[5])/y - 
   (1693749657600*betasv[{2}, {18}]*zeta[5])/y^2 - 
   (595948953600*betasv[{3}, {18}]*zeta[5])/y^3 - 
   (45088243200*betasv[{4}, {18}]*zeta[5])/y^4 - 
   (65065*zeta[17])/(3072*y^11) - (64189125*betasv[{0}, {6}]*zeta[17])/
    (64*y^12) - (3378375*betasv[{1}, {6}]*zeta[17])/(32*y^13) + 
   (18243225*zeta[5]*zeta[17])/(8192*y^16) - (2894411745225*zeta[21])/
    (11443306496*y^15), pinablaBarFp[3, 9, 10, 7]/y^14 -> 
  -843110940672000*betasv[{0, 3}, {6, 18}] - 1686221881344000*
    betasv[{1, 2}, {6, 18}] - 674488752537600*betasv[{2, 1}, {6, 18}] - 
   722666520576000*betasv[{2, 1}, {18, 6}] - 
   48177768038400*betasv[{3, 0}, {6, 18}] - 2529332822016000*
    betasv[{3, 0}, {18, 6}] + (pinablaBarE[3, 6]*pinablaBarE[9, 1])/
    (72*y^14) + (pinablaBarE[3, 5]*pinablaBarE[9, 2])/(10*y^14) + 
   (14*pinablaBarE[3, 4]*pinablaBarE[9, 3])/(45*y^14) + 
   (49*pinablaBarE[3, 3]*pinablaBarE[9, 4])/(90*y^14) + 
   (175468*zeta[5])/50902425 + (4817776803840*betasv[{0}, {18}]*zeta[5])/y + 
   (16862218813440*betasv[{1}, {18}]*zeta[5])/y^2 + 
   (10538886758400*betasv[{2}, {18}]*zeta[5])/y^3 + 
   (1317360844800*betasv[{3}, {18}]*zeta[5])/y^4 + 
   (65065*zeta[17])/(768*y^12) + (70945875*betasv[{0}, {6}]*zeta[17])/
    (16*y^13) + (10135125*betasv[{1}, {6}]*zeta[17])/(32*y^14) - 
   (18243225*zeta[5]*zeta[17])/(2048*y^17) + (8683235235675*zeta[21])/
    (11443306496*y^16), pinablaBarFp[3, 9, 10, 8]/y^16 -> 
  16862218813440000*betasv[{0, 2}, {6, 18}] + 
   18885685071052800*betasv[{1, 1}, {6, 18}] + 
   5781332164608000*betasv[{1, 1}, {18, 6}] + 
   3276088226611200*betasv[{2, 0}, {6, 18}] + 
   33242659946496000*betasv[{2, 0}, {18, 6}] + 
   (pinablaBarE[3, 7]*pinablaBarE[9, 1])/(72*y^16) + 
   (41*pinablaBarE[3, 6]*pinablaBarE[9, 2])/(360*y^16) + 
   (37*pinablaBarE[3, 5]*pinablaBarE[9, 3])/(90*y^16) + 
   (77*pinablaBarE[3, 4]*pinablaBarE[9, 4])/(90*y^16) + 
   (203*pinablaBarE[3, 3]*pinablaBarE[9, 5])/(180*y^16) - 
   (5965912*zeta[5])/(50902425*y) - (81902205665280*betasv[{0}, {18}]*
     zeta[5])/y^2 - (118035531694080*betasv[{1}, {18}]*zeta[5])/y^3 - 
   (26347216896000*betasv[{2}, {18}]*zeta[5])/y^4 - 
   (85085*zeta[17])/(384*y^13) - (233107875*betasv[{0}, {6}]*zeta[17])/
    (16*y^14) - (10135125*betasv[{1}, {6}]*zeta[17])/(16*y^15) + 
   (54729675*zeta[5]*zeta[17])/(2048*y^18) - (8683235235675*zeta[21])/
    (5721653248*y^17), pinablaBarFp[3, 9, 10, 9]/y^18 -> 
  -210440490791731200*betasv[{0, 1}, {6, 18}] - 
   23125328658432000*betasv[{0, 1}, {18, 6}] - 
   101751446097100800*betasv[{1, 0}, {6, 18}] - 
   289066608230400000*betasv[{1, 0}, {18, 6}] + 
   (pinablaBarE[3, 8]*pinablaBarE[9, 1])/(72*y^18) + 
   (23*pinablaBarE[3, 7]*pinablaBarE[9, 2])/(180*y^18) + 
   (21*pinablaBarE[3, 6]*pinablaBarE[9, 3])/(40*y^18) + 
   (19*pinablaBarE[3, 5]*pinablaBarE[9, 4])/(15*y^18) + 
   (119*pinablaBarE[3, 4]*pinablaBarE[9, 5])/(60*y^18) + 
   (21*pinablaBarE[3, 3]*pinablaBarE[9, 6])/(10*y^18) + 
   (5965912*zeta[5])/(5655825*y^2) + (635946538106880*betasv[{0}, {18}]*
     zeta[5])/y^3 + (328813266862080*betasv[{1}, {18}]*zeta[5])/y^4 + 
   (36465*zeta[17])/(128*y^14) + (253378125*betasv[{0}, {6}]*zeta[17])/
    (8*y^15) + (10135125*betasv[{1}, {6}]*zeta[17])/(16*y^16) - 
   (54729675*zeta[5]*zeta[17])/(1024*y^19) + (8683235235675*zeta[21])/
    (5721653248*y^18), pinablaBarFp[3, 10, 9, 0] -> 
  923780*betasv[{3, 8}, {6, 20}] - 461890*betasv[{4, 7}, {6, 20}] + 
   923780*betasv[{10, 1}, {20, 6}] - 461890*betasv[{11, 0}, {20, 6}] + 
   184756*betasv[{7}, {20}]*zeta[5] - (92378*betasv[{8}, {20}]*zeta[5])/y + 
   (2431*zeta[19])/(26542080*y^6) + (12155*betasv[{0}, {6}]*zeta[19])/
    (4096*y^7) - (12155*betasv[{1}, {6}]*zeta[19])/(8192*y^8) + 
   (2431*zeta[5]*zeta[19])/(524288*y^11) - (1307042737*zeta[21])/
    (2759873003520*y^8), pinablaBarFp[3, 10, 9, 1]/y^2 -> 
  -11085360*betasv[{2, 8}, {6, 20}] - 22170720*betasv[{3, 7}, {6, 20}] + 
   12932920*betasv[{4, 6}, {6, 20}] - 36951200*betasv[{9, 1}, {20, 6}] + 
   16628040*betasv[{10, 0}, {20, 6}] - 5173168*betasv[{6}, {20}]*zeta[5] + 
   (2217072*betasv[{7}, {20}]*zeta[5])/y + (277134*betasv[{8}, {20}]*zeta[5])/
    y^2 - (2431*zeta[19])/(2580480*y^7) - (109395*betasv[{0}, {6}]*zeta[19])/
    (4096*y^8) + (60775*betasv[{1}, {6}]*zeta[19])/(4096*y^9) - 
   (26741*zeta[5]*zeta[19])/(524288*y^12) + (1307042737*zeta[21])/
    (344984125440*y^9), pinablaBarFp[3, 10, 9, 2]/y^4 -> 
  88682880*betasv[{1, 8}, {6, 20}] + 620780160*betasv[{2, 7}, {6, 20}] + 
   413853440*betasv[{3, 6}, {6, 20}] - 310390080*betasv[{4, 5}, {6, 20}] + 
   1330243200*betasv[{8, 1}, {20, 6}] - 517316800*betasv[{9, 0}, {20, 6}] + 
   124156032*betasv[{5}, {20}]*zeta[5] - (41385344*betasv[{6}, {20}]*zeta[5])/
    y - (15519504*betasv[{7}, {20}]*zeta[5])/y^2 - 
   (554268*betasv[{8}, {20}]*zeta[5])/y^3 + (2431*zeta[19])/(294912*y^8) + 
   (425425*betasv[{0}, {6}]*zeta[19])/(2048*y^9) - 
   (546975*betasv[{1}, {6}]*zeta[19])/(4096*y^10) + 
   (133705*zeta[5]*zeta[19])/(262144*y^13) - (9149299159*zeta[21])/
    (344984125440*y^10), pinablaBarFp[3, 10, 9, 3]/y^6 -> 
  -354731520*betasv[{0, 8}, {6, 20}] - 7804093440*betasv[{1, 7}, {6, 20}] - 
   22348085760*betasv[{2, 6}, {6, 20}] - 4966241280*betasv[{3, 5}, {6, 20}] + 
   6207801600*betasv[{4, 4}, {6, 20}] - 42567782400*betasv[{7, 1}, {20, 6}] + 
   13302432000*betasv[{8, 0}, {20, 6}] - 2483120640*betasv[{4}, {20}]*
    zeta[5] + (496624128*betasv[{5}, {20}]*zeta[5])/y + 
   (558702144*betasv[{6}, {20}]*zeta[5])/y^2 + 
   (48775584*betasv[{7}, {20}]*zeta[5])/y^3 + 
   (554268*betasv[{8}, {20}]*zeta[5])/y^4 - (26741*zeta[19])/(442368*y^9) - 
   (2734875*betasv[{0}, {6}]*zeta[19])/(2048*y^10) + 
   (546975*betasv[{1}, {6}]*zeta[19])/(512*y^11) - 
   (1203345*zeta[5]*zeta[19])/(262144*y^14) + (9149299159*zeta[21])/
    (57497354240*y^11), pinablaBarFp[3, 10, 9, 4]/y^8 -> 
  42567782400*betasv[{0, 7}, {6, 20}] + 
   397299302400*betasv[{1, 6}, {6, 20}] + 
   595948953600*betasv[{2, 5}, {6, 20}] - 
   99324825600*betasv[{4, 3}, {6, 20}] + 1191897907200*
    betasv[{6, 1}, {20, 6}] - 255406694400*betasv[{7, 0}, {20, 6}] + 
   (pinablaBarE[3, 3]*pinablaBarE[10, 1])/(90*y^8) + 
   39729930240*betasv[{3}, {20}]*zeta[5] - 
   (14898723840*betasv[{5}, {20}]*zeta[5])/y^2 - 
   (2483120640*betasv[{6}, {20}]*zeta[5])/y^3 - 
   (66512160*betasv[{7}, {20}]*zeta[5])/y^4 + (26741*zeta[19])/(73728*y^10) + 
   (1640925*betasv[{0}, {6}]*zeta[19])/(256*y^11) - 
   (3828825*betasv[{1}, {6}]*zeta[19])/(512*y^12) + 
   (1203345*zeta[5]*zeta[19])/(32768*y^15) - (9149299159*zeta[21])/
    (11499470848*y^12), pinablaBarFp[3, 10, 9, 5]/y^10 -> 
  -2781095116800*betasv[{0, 6}, {6, 20}] - 
   14302774886400*betasv[{1, 5}, {6, 20}] - 
   11918979072000*betasv[{2, 4}, {6, 20}] + 
   1589197209600*betasv[{3, 3}, {6, 20}] + 
   1191897907200*betasv[{4, 2}, {6, 20}] - 
   28605549772800*betasv[{5, 1}, {20, 6}] + 
   2383795814400*betasv[{6, 0}, {20, 6}] + 
   (pinablaBarE[3, 4]*pinablaBarE[10, 1])/(90*y^10) + 
   (19*pinablaBarE[3, 3]*pinablaBarE[10, 2])/(360*y^10) - 
   476759162880*betasv[{2}, {20}]*zeta[5] - 
   (158919720960*betasv[{3}, {20}]*zeta[5])/y + 
   (297974476800*betasv[{4}, {20}]*zeta[5])/y^2 + 
   (89392343040*betasv[{5}, {20}]*zeta[5])/y^3 + 
   (4345461120*betasv[{6}, {20}]*zeta[5])/y^4 - 
   (31603*zeta[19])/(18432*y^11) - (3828825*betasv[{0}, {6}]*zeta[19])/
    (256*y^12) + (11486475*betasv[{1}, {6}]*zeta[19])/(256*y^13) - 
   (8423415*zeta[5]*zeta[19])/(32768*y^16) + (9149299159*zeta[21])/
    (2874867712*y^13), pinablaBarFp[3, 10, 9, 6]/y^12 -> 
  123957382348800*betasv[{0, 5}, {6, 20}] + 381407330304000*
    betasv[{1, 4}, {6, 20}] + 171633298636800*betasv[{2, 3}, {6, 20}] - 
   38140733030400*betasv[{3, 2}, {6, 20}] - 
   9535183257600*betasv[{4, 1}, {6, 20}] + 572110995456000*
    betasv[{4, 1}, {20, 6}] + 57211099545600*betasv[{5, 0}, {20, 6}] + 
   (pinablaBarE[3, 5]*pinablaBarE[10, 1])/(90*y^12) + 
   (23*pinablaBarE[3, 4]*pinablaBarE[10, 2])/(360*y^12) + 
   (3*pinablaBarE[3, 3]*pinablaBarE[10, 3])/(20*y^12) + 
   3814073303040*betasv[{1}, {20}]*zeta[5] + 
   (3814073303040*betasv[{2}, {20}]*zeta[5])/y - 
   (4290832465920*betasv[{3}, {20}]*zeta[5])/y^2 - 
   (2383795814400*betasv[{4}, {20}]*zeta[5])/y^3 - 
   (193683409920*betasv[{5}, {20}]*zeta[5])/y^4 + 
   (221221*zeta[19])/(36864*y^12) - (11486475*betasv[{0}, {6}]*zeta[19])/
    (128*y^13) - (57432375*betasv[{1}, {6}]*zeta[19])/(256*y^14) + 
   (25270245*zeta[5]*zeta[19])/(16384*y^17) - (27447897477*zeta[21])/
    (2874867712*y^14), pinablaBarFp[3, 10, 9, 7]/y^14 -> 
  -4004776968192000*betasv[{0, 4}, {6, 20}] - 
   7475583673958400*betasv[{1, 3}, {6, 20}] - 
   1601910787276800*betasv[{2, 2}, {6, 20}] + 
   457688796364800*betasv[{3, 1}, {6, 20}] - 9153775927296000*
    betasv[{3, 1}, {20, 6}] + 38140733030400*betasv[{4, 0}, {6, 20}] - 
   3432665972736000*betasv[{4, 0}, {20, 6}] + 
   (pinablaBarE[3, 6]*pinablaBarE[10, 1])/(90*y^14) + 
   (3*pinablaBarE[3, 5]*pinablaBarE[10, 2])/(40*y^14) + 
   (77*pinablaBarE[3, 4]*pinablaBarE[10, 3])/(360*y^14) + 
   (119*pinablaBarE[3, 3]*pinablaBarE[10, 4])/(360*y^14) - 
   15256293212160*betasv[{0}, {20}]*zeta[5] - 
   (45768879636480*betasv[{1}, {20}]*zeta[5])/y + 
   (40047769681920*betasv[{2}, {20}]*zeta[5])/y^2 + 
   (46722397962240*betasv[{3}, {20}]*zeta[5])/y^3 + 
   (6257464012800*betasv[{4}, {20}]*zeta[5])/y^4 - 
   (85085*zeta[19])/(6144*y^13) + (172297125*betasv[{0}, {6}]*zeta[19])/
    (128*y^14) + (57432375*betasv[{1}, {6}]*zeta[19])/(64*y^15) - 
   (126351225*zeta[5]*zeta[19])/(16384*y^18) + (27447897477*zeta[21])/
    (1437433856*y^15), pinablaBarFp[3, 10, 9, 8]/y^16 -> 
  93978766186905600*betasv[{0, 3}, {6, 20}] + 102522290385715200*
    betasv[{1, 2}, {6, 20}] + 7323020741836800*betasv[{2, 1}, {6, 20}] + 
   109845311127552000*betasv[{2, 1}, {20, 6}] - 
   2441006913945600*betasv[{3, 0}, {6, 20}] + 
   91537759272960000*betasv[{3, 0}, {20, 6}] + 
   (pinablaBarE[3, 7]*pinablaBarE[10, 1])/(90*y^16) + 
   (31*pinablaBarE[3, 6]*pinablaBarE[10, 2])/(360*y^16) + 
   (13*pinablaBarE[3, 5]*pinablaBarE[10, 3])/(45*y^16) + 
   (49*pinablaBarE[3, 4]*pinablaBarE[10, 4])/(90*y^16) + 
   (28*pinablaBarE[3, 3]*pinablaBarE[10, 5])/(45*y^16) - 
   (1396888*zeta[5])/105249375 + (244100691394560*betasv[{0}, {20}]*zeta[5])/
    y - (183075518545920*betasv[{1}, {20}]*zeta[5])/y^2 - 
   (640764314910720*betasv[{2}, {20}]*zeta[5])/y^3 - 
   (146841822167040*betasv[{3}, {20}]*zeta[5])/y^4 + 
   (12155*zeta[19])/(768*y^14) - (287161875*betasv[{0}, {6}]*zeta[19])/
    (32*y^15) - (172297125*betasv[{1}, {6}]*zeta[19])/(64*y^16) + 
   (126351225*zeta[5]*zeta[19])/(4096*y^19) - (27447897477*zeta[21])/
    (1437433856*y^16), pinablaBarFp[3, 10, 11, 0] -> 
  923780*betasv[{3, 8}, {6, 20}] + 335920*betasv[{4, 7}, {6, 20}] + 
   923780*betasv[{10, 1}, {20, 6}] + 335920*betasv[{11, 0}, {20, 6}] - 
   134368*betasv[{7}, {20}]*zeta[5] - (92378*betasv[{8}, {20}]*zeta[5])/y - 
   (13*zeta[19])/(442368*y^6) - (1105*betasv[{0}, {6}]*zeta[19])/(512*y^7) - 
   (12155*betasv[{1}, {6}]*zeta[19])/(8192*y^8) + 
   (3315*zeta[5]*zeta[19])/(262144*y^11) - (46601975849*zeta[23])/
    (13195957764096*y^10), pinablaBarFp[3, 10, 11, 1]/y^2 -> 
  -11085360*betasv[{2, 8}, {6, 20}] - 34935680*betasv[{3, 7}, {6, 20}] - 
   9405760*betasv[{4, 6}, {6, 20}] - 36951200*betasv[{9, 1}, {20, 6}] - 
   18475600*betasv[{10, 0}, {20, 6}] + 3762304*betasv[{6}, {20}]*zeta[5] + 
   (3493568*betasv[{7}, {20}]*zeta[5])/y + (277134*betasv[{8}, {20}]*zeta[5])/
    y^2 + (715*zeta[19])/(1548288*y^7) + (60775*betasv[{0}, {6}]*zeta[19])/
    (2048*y^8) + (60775*betasv[{1}, {6}]*zeta[19])/(4096*y^9) - 
   (36465*zeta[5]*zeta[19])/(262144*y^12) + (233009879245*zeta[23])/
    (6597978882048*y^11), pinablaBarFp[3, 10, 11, 2]/y^4 -> 
  88682880*betasv[{1, 8}, {6, 20}] + 773959680*betasv[{2, 7}, {6, 20}] + 
   1128691200*betasv[{3, 6}, {6, 20}] + 225738240*betasv[{4, 5}, {6, 20}] + 
   1330243200*betasv[{8, 1}, {20, 6}] + 886828800*betasv[{9, 0}, {20, 6}] - 
   90295296*betasv[{5}, {20}]*zeta[5] - (112869120*betasv[{6}, {20}]*zeta[5])/
    y - (19348992*betasv[{7}, {20}]*zeta[5])/y^2 - 
   (554268*betasv[{8}, {20}]*zeta[5])/y^3 - (715*zeta[19])/(114688*y^8) - 
   (182325*betasv[{0}, {6}]*zeta[19])/(512*y^9) - 
   (546975*betasv[{1}, {6}]*zeta[19])/(4096*y^10) + 
   (182325*zeta[5]*zeta[19])/(131072*y^13) - (233009879245*zeta[23])/
    (733108764672*y^12), pinablaBarFp[3, 10, 11, 3]/y^6 -> 
  -354731520*betasv[{0, 8}, {6, 20}] - 9029529600*betasv[{1, 7}, {6, 20}] - 
   35215165440*betasv[{2, 6}, {6, 20}] - 
   30700400640*betasv[{3, 5}, {6, 20}] - 4514764800*betasv[{4, 4}, {6, 20}] - 
   42567782400*betasv[{7, 1}, {20, 6}] - 
   37246809600*betasv[{8, 0}, {20, 6}] + 1805905920*betasv[{4}, {20}]*
    zeta[5] + (3070040064*betasv[{5}, {20}]*zeta[5])/y + 
   (880379136*betasv[{6}, {20}]*zeta[5])/y^2 + 
   (56434560*betasv[{7}, {20}]*zeta[5])/y^3 + 
   (554268*betasv[{8}, {20}]*zeta[5])/y^4 + (9295*zeta[19])/(129024*y^9) + 
   (3828825*betasv[{0}, {6}]*zeta[19])/(1024*y^10) + 
   (546975*betasv[{1}, {6}]*zeta[19])/(512*y^11) - 
   (1640925*zeta[5]*zeta[19])/(131072*y^14) + (233009879245*zeta[23])/
    (91638595584*y^13), pinablaBarFp[3, 10, 11, 4]/y^8 -> 
  47469527040*betasv[{0, 7}, {6, 20}] + 
   534548152320*betasv[{1, 6}, {6, 20}] + 
   1213568778240*betasv[{2, 5}, {6, 20}] + 
   686244249600*betasv[{3, 4}, {6, 20}] + 
   72236236800*betasv[{4, 3}, {6, 20}] + 1191897907200*
    betasv[{6, 1}, {20, 6}] + 1362169036800*betasv[{7, 0}, {20, 6}] + 
   (pinablaBarE[3, 3]*pinablaBarE[10, 1])/(90*y^8) - 
   28894494720*betasv[{3}, {20}]*zeta[5] - 
   (68624424960*betasv[{4}, {20}]*zeta[5])/y - 
   (30339219456*betasv[{5}, {20}]*zeta[5])/y^2 - 
   (3340925952*betasv[{6}, {20}]*zeta[5])/y^3 - 
   (74171136*betasv[{7}, {20}]*zeta[5])/y^4 - (13013*zeta[19])/(18432*y^10) - 
   (546975*betasv[{0}, {6}]*zeta[19])/(16*y^11) - 
   (3828825*betasv[{1}, {6}]*zeta[19])/(512*y^12) + 
   (1640925*zeta[5]*zeta[19])/(16384*y^15) - (1631069154715*zeta[23])/
    (91638595584*y^14), pinablaBarFp[3, 10, 11, 5]/y^10 -> 
  -3467339366400*betasv[{0, 6}, {6, 20}] - 
   22537705881600*betasv[{1, 5}, {6, 20}] - 
   32506306560000*betasv[{2, 4}, {6, 20}] - 
   12135687782400*betasv[{3, 3}, {6, 20}] - 
   866834841600*betasv[{4, 2}, {6, 20}] - 28605549772800*
    betasv[{5, 1}, {20, 6}] - 42908324659200*betasv[{6, 0}, {20, 6}] + 
   (pinablaBarE[3, 4]*pinablaBarE[10, 1])/(90*y^10) + 
   (19*pinablaBarE[3, 3]*pinablaBarE[10, 2])/(330*y^10) + 
   346733936640*betasv[{2}, {20}]*zeta[5] + 
   (1213568778240*betasv[{3}, {20}]*zeta[5])/y + 
   (812657664000*betasv[{4}, {20}]*zeta[5])/y^2 + 
   (140860661760*betasv[{5}, {20}]*zeta[5])/y^3 + 
   (5417717760*betasv[{6}, {20}]*zeta[5])/y^4 + (5915*zeta[19])/(1024*y^11) + 
   (34459425*betasv[{0}, {6}]*zeta[19])/(128*y^12) + 
   (11486475*betasv[{1}, {6}]*zeta[19])/(256*y^13) - 
   (11486475*zeta[5]*zeta[19])/(16384*y^16) + (1631069154715*zeta[23])/
    (15273099264*y^15), pinablaBarFp[3, 10, 11, 6]/y^12 -> 
  173366968320000*betasv[{0, 5}, {6, 20}] + 710804570112000*
    betasv[{1, 4}, {6, 20}] + 665729158348800*betasv[{2, 3}, {6, 20}] + 
   159497610854400*betasv[{3, 2}, {6, 20}] + 
   6934678732800*betasv[{4, 1}, {6, 20}] + 572110995456000*
    betasv[{4, 1}, {20, 6}] + 1144221990912000*betasv[{5, 0}, {20, 6}] + 
   (pinablaBarE[3, 5]*pinablaBarE[10, 1])/(90*y^12) + 
   (34*pinablaBarE[3, 4]*pinablaBarE[10, 2])/(495*y^12) + 
   (59*pinablaBarE[3, 3]*pinablaBarE[10, 3])/(330*y^12) - 
   2773871493120*betasv[{1}, {20}]*zeta[5] - 
   (15949761085440*betasv[{2}, {20}]*zeta[5])/y - 
   (16643228958720*betasv[{3}, {20}]*zeta[5])/y^2 - 
   (4442528563200*betasv[{4}, {20}]*zeta[5])/y^3 - 
   (270885888000*betasv[{5}, {20}]*zeta[5])/y^4 - 
   (29575*zeta[19])/(768*y^12) - (57432375*betasv[{0}, {6}]*zeta[19])/
    (32*y^13) - (57432375*betasv[{1}, {6}]*zeta[19])/(256*y^14) + 
   (34459425*zeta[5]*zeta[19])/(8192*y^17) - (8155345773575*zeta[23])/
    (15273099264*y^16), pinablaBarFp[3, 10, 11, 7]/y^14 -> 
  -6310557646848000*betasv[{0, 4}, {6, 20}] - 
   16698706388582400*betasv[{1, 3}, {6, 20}] - 
   9902721230438400*betasv[{2, 2}, {6, 20}] - 
   1386935746560000*betasv[{3, 1}, {6, 20}] - 
   9153775927296000*betasv[{3, 1}, {20, 6}] - 
   27738714931200*betasv[{4, 0}, {6, 20}] - 25172883800064000*
    betasv[{4, 0}, {20, 6}] + (pinablaBarE[3, 6]*pinablaBarE[10, 1])/
    (90*y^14) + (79*pinablaBarE[3, 5]*pinablaBarE[10, 2])/(990*y^14) + 
   (49*pinablaBarE[3, 4]*pinablaBarE[10, 3])/(198*y^14) + 
   (427*pinablaBarE[3, 3]*pinablaBarE[10, 4])/(990*y^14) + 
   11095485972480*betasv[{0}, {20}]*zeta[5] + 
   (138693574656000*betasv[{1}, {20}]*zeta[5])/y + 
   (247568030760960*betasv[{2}, {20}]*zeta[5])/y^2 + 
   (104366914928640*betasv[{3}, {20}]*zeta[5])/y^3 + 
   (9860246323200*betasv[{4}, {20}]*zeta[5])/y^4 + 
   (38675*zeta[19])/(192*y^13) + (631756125*betasv[{0}, {6}]*zeta[19])/
    (64*y^14) + (57432375*betasv[{1}, {6}]*zeta[19])/(64*y^15) - 
   (172297125*zeta[5]*zeta[19])/(8192*y^18) + (8155345773575*zeta[23])/
    (3818274816*y^17), pinablaBarFp[3, 10, 11, 8]/y^16 -> 
  167763747903897600*betasv[{0, 3}, {6, 20}] + 
   279606246506496000*betasv[{1, 2}, {6, 20}] + 
   95864998802227200*betasv[{2, 1}, {6, 20}] + 
   109845311127552000*betasv[{2, 1}, {20, 6}] + 
   5991562425139200*betasv[{3, 0}, {6, 20}] + 439381244510208000*
    betasv[{3, 0}, {20, 6}] + (pinablaBarE[3, 7]*pinablaBarE[10, 1])/
    (90*y^16) + (pinablaBarE[3, 6]*pinablaBarE[10, 2])/(11*y^16) + 
   (18*pinablaBarE[3, 5]*pinablaBarE[10, 3])/(55*y^16) + 
   (112*pinablaBarE[3, 4]*pinablaBarE[10, 4])/(165*y^16) + 
   (49*pinablaBarE[3, 3]*pinablaBarE[10, 5])/(55*y^16) + 
   (11175104*zeta[5])/1157743125 - (599156242513920*betasv[{0}, {20}]*
     zeta[5])/y - (2396624970055680*betasv[{1}, {20}]*zeta[5])/y^2 - 
   (1747539040665600*betasv[{2}, {20}]*zeta[5])/y^3 - 
   (262130856099840*betasv[{3}, {20}]*zeta[5])/y^4 - 
   (49725*zeta[19])/(64*y^14) - (172297125*betasv[{0}, {6}]*zeta[19])/
    (4*y^15) - (172297125*betasv[{1}, {6}]*zeta[19])/(64*y^16) + 
   (172297125*zeta[5]*zeta[19])/(2048*y^19) - (8155345773575*zeta[23])/
    (1272758272*y^18), pinablaBarFp[3, 10, 11, 9]/y^18 -> 
  -3131589960872755200*betasv[{0, 2}, {6, 20}] - 
   3003769962469785600*betasv[{1, 1}, {6, 20}] - 
   878762489020416000*betasv[{1, 1}, {20, 6}] - 
   455358744310579200*betasv[{2, 0}, {6, 20}] - 
   5711956178632704000*betasv[{2, 0}, {20, 6}] + 
   (pinablaBarE[3, 8]*pinablaBarE[10, 1])/(90*y^18) + 
   (101*pinablaBarE[3, 7]*pinablaBarE[10, 2])/(990*y^18) + 
   (23*pinablaBarE[3, 6]*pinablaBarE[10, 3])/(55*y^18) + 
   (166*pinablaBarE[3, 5]*pinablaBarE[10, 4])/(165*y^18) + 
   (259*pinablaBarE[3, 4]*pinablaBarE[10, 5])/(165*y^18) + 
   (91*pinablaBarE[3, 3]*pinablaBarE[10, 6])/(55*y^18) - 
   (424653952*zeta[5])/(1157743125*y) + 
   (11383968607764480*betasv[{0}, {20}]*zeta[5])/y^2 + 
   (18773562265436160*betasv[{1}, {20}]*zeta[5])/y^3 + 
   (4893109313863680*betasv[{2}, {20}]*zeta[5])/y^4 + 
   (62985*zeta[19])/(32*y^15) + (2239862625*betasv[{0}, {6}]*zeta[19])/
    (16*y^16) + (172297125*betasv[{1}, {6}]*zeta[19])/(32*y^17) - 
   (516891375*zeta[5]*zeta[19])/(2048*y^20) + (8155345773575*zeta[23])/
    (636379136*y^19), pinablaBarFp[3, 10, 11, 10]/y^20 -> 
  37067799536861184000*betasv[{0, 1}, {6, 20}] + 
   3515049956081664000*betasv[{0, 1}, {20, 6}] + 
   15657949804363776000*betasv[{1, 0}, {6, 20}] + 
   49210699385143296000*betasv[{1, 0}, {20, 6}] + 
   (pinablaBarE[3, 9]*pinablaBarE[10, 1])/(90*y^20) + 
   (56*pinablaBarE[3, 8]*pinablaBarE[10, 2])/(495*y^20) + 
   (103*pinablaBarE[3, 7]*pinablaBarE[10, 3])/(198*y^20) + 
   (47*pinablaBarE[3, 6]*pinablaBarE[10, 4])/(33*y^20) + 
   (85*pinablaBarE[3, 5]*pinablaBarE[10, 5])/(33*y^20) + 
   (532*pinablaBarE[3, 4]*pinablaBarE[10, 6])/(165*y^20) + 
   (469*pinablaBarE[3, 3]*pinablaBarE[10, 7])/(165*y^20) + 
   (849307904*zeta[5])/(231548625*y^2) - 
   (97862186277273600*betasv[{0}, {20}]*zeta[5])/y^3 - 
   (57918436776345600*betasv[{1}, {20}]*zeta[5])/y^4 - 
   (314925*zeta[19])/(128*y^16) - (1206079875*betasv[{0}, {6}]*zeta[19])/
    (4*y^17) - (172297125*betasv[{1}, {6}]*zeta[19])/(32*y^18) + 
   (516891375*zeta[5]*zeta[19])/(1024*y^21) - (8155345773575*zeta[23])/
    (636379136*y^20), pinablaBarFp[3, 11, 10, 0] -> 
  3527160*betasv[{3, 9}, {6, 22}] - 1763580*betasv[{4, 8}, {6, 22}] + 
   3527160*betasv[{11, 1}, {22, 6}] - 1763580*betasv[{12, 0}, {22, 6}] + 
   705432*betasv[{8}, {22}]*zeta[5] - (352716*betasv[{9}, {22}]*zeta[5])/y + 
   (247*zeta[21])/(3096576*y^7) + (20995*betasv[{0}, {6}]*zeta[21])/
    (8192*y^8) - (20995*betasv[{1}, {6}]*zeta[21])/(16384*y^9) + 
   (4199*zeta[5]*zeta[21])/(1048576*y^12) - (5865237235*zeta[23])/
    (14830525218816*y^9), pinablaBarFp[3, 11, 10, 1]/y^2 -> 
  -42325920*betasv[{2, 9}, {6, 22}] - 98760480*betasv[{3, 8}, {6, 22}] + 
   56434560*betasv[{4, 7}, {6, 22}] - 155195040*betasv[{10, 1}, {22, 6}] + 
   70543200*betasv[{11, 0}, {22, 6}] - 22573824*betasv[{7}, {22}]*zeta[5] + 
   (9876048*betasv[{8}, {22}]*zeta[5])/y + 
   (1058148*betasv[{9}, {22}]*zeta[5])/y^2 - (1235*zeta[21])/(1376256*y^8) - 
   (104975*betasv[{0}, {6}]*zeta[21])/(4096*y^9) + 
   (230945*betasv[{1}, {6}]*zeta[21])/(16384*y^10) - 
   (12597*zeta[5]*zeta[21])/(262144*y^13) + (5865237235*zeta[23])/
    (1647836135424*y^10), pinablaBarFp[3, 11, 10, 2]/y^4 -> 
  338607360*betasv[{1, 9}, {6, 22}] + 2708858880*betasv[{2, 8}, {6, 22}] + 
   2257382400*betasv[{3, 7}, {6, 22}] - 1580167680*betasv[{4, 6}, {6, 22}] + 
   6207801600*betasv[{9, 1}, {22, 6}] - 2483120640*betasv[{10, 0}, {22, 6}] + 
   632067072*betasv[{6}, {22}]*zeta[5] - 
   (225738240*betasv[{7}, {22}]*zeta[5])/y - 
   (67721472*betasv[{8}, {22}]*zeta[5])/y^2 - 
   (2116296*betasv[{9}, {22}]*zeta[5])/y^3 + (13585*zeta[21])/(1548288*y^9) + 
   (230945*betasv[{0}, {6}]*zeta[21])/(1024*y^10) - 
   (1154725*betasv[{1}, {6}]*zeta[21])/(8192*y^11) + 
   (138567*zeta[5]*zeta[21])/(262144*y^14) - (5865237235*zeta[23])/
    (205979516928*y^11), pinablaBarFp[3, 11, 10, 3]/y^6 -> 
  -1354429440*betasv[{0, 9}, {6, 22}] - 33860736000*betasv[{1, 8}, {6, 22}] - 
   113772072960*betasv[{2, 7}, {6, 22}] - 
   37924024320*betasv[{3, 6}, {6, 22}] + 
   37924024320*betasv[{4, 5}, {6, 22}] - 
   223480857600*betasv[{8, 1}, {22, 6}] + 
   74493619200*betasv[{9, 0}, {22, 6}] - 15169609728*betasv[{5}, {22}]*
    zeta[5] + (3792402432*betasv[{6}, {22}]*zeta[5])/y + 
   (2844301824*betasv[{7}, {22}]*zeta[5])/y^2 + 
   (211629600*betasv[{8}, {22}]*zeta[5])/y^3 + 
   (2116296*betasv[{9}, {22}]*zeta[5])/y^4 - (2717*zeta[21])/(36864*y^10) - 
   (3464175*betasv[{0}, {6}]*zeta[21])/(2048*y^11) + 
   (10392525*betasv[{1}, {6}]*zeta[21])/(8192*y^12) - 
   (692835*zeta[5]*zeta[21])/(131072*y^15) + (41056660645*zeta[23])/
    (205979516928*y^12), pinablaBarFp[3, 11, 10, 4]/y^8 -> 
  184202403840*betasv[{0, 8}, {6, 22}] + 1993720135680*
    betasv[{1, 7}, {6, 22}] + 3640706334720*betasv[{2, 6}, {6, 22}] + 
   303392194560*betasv[{3, 5}, {6, 22}] - 
   758480486400*betasv[{4, 4}, {6, 22}] + 
   7151387443200*betasv[{7, 1}, {22, 6}] - 
   1787846860800*betasv[{8, 0}, {22, 6}] + 
   (pinablaBarE[3, 3]*pinablaBarE[11, 1])/(110*y^8) + 
   303392194560*betasv[{4}, {22}]*zeta[5] - 
   (30339219456*betasv[{5}, {22}]*zeta[5])/y - 
   (91017658368*betasv[{6}, {22}]*zeta[5])/y^2 - 
   (12460750848*betasv[{7}, {22}]*zeta[5])/y^3 - 
   (287816256*betasv[{8}, {22}]*zeta[5])/y^4 + (3211*zeta[21])/(6144*y^11) + 
   (10392525*betasv[{0}, {6}]*zeta[21])/(1024*y^12) - 
   (10392525*betasv[{1}, {6}]*zeta[21])/(1024*y^13) + 
   (6235515*zeta[5]*zeta[21])/(131072*y^16) - (41056660645*zeta[23])/
    (34329919488*y^13), pinablaBarFp[3, 11, 10, 5]/y^10 -> 
  -13869357465600*betasv[{0, 7}, {6, 22}] - 
   84949814476800*betasv[{1, 6}, {6, 22}] - 
   91017658368000*betasv[{2, 5}, {6, 22}] + 
   6067843891200*betasv[{3, 4}, {6, 22}] + 
   12135687782400*betasv[{4, 3}, {6, 22}] - 200238848409600*
    betasv[{6, 1}, {22, 6}] + 28605549772800*betasv[{7, 0}, {22, 6}] + 
   (pinablaBarE[3, 4]*pinablaBarE[11, 1])/(110*y^10) + 
   (43*pinablaBarE[3, 3]*pinablaBarE[11, 2])/(990*y^10) - 
   4854275112960*betasv[{3}, {22}]*zeta[5] - 
   (606784389120*betasv[{4}, {22}]*zeta[5])/y + 
   (2275441459200*betasv[{5}, {22}]*zeta[5])/y^2 + 
   (530936340480*betasv[{6}, {22}]*zeta[5])/y^3 + 
   (21670871040*betasv[{7}, {22}]*zeta[5])/y^4 - 
   (112385*zeta[21])/(36864*y^12) - (10392525*betasv[{0}, {6}]*zeta[21])/
    (256*y^13) + (72747675*betasv[{1}, {6}]*zeta[21])/(1024*y^14) - 
   (6235515*zeta[5]*zeta[21])/(16384*y^17) + (205283303225*zeta[23])/
    (34329919488*y^14), pinablaBarFp[3, 11, 10, 6]/y^12 -> 
  728141266944000*betasv[{0, 6}, {6, 22}] + 2766936814387200*
    betasv[{1, 5}, {6, 22}] + 1747539040665600*betasv[{2, 4}, {6, 22}] - 
   291256506777600*betasv[{3, 3}, {6, 22}] - 
   145628253388800*betasv[{4, 2}, {6, 22}] + 4805732361830400*
    betasv[{5, 1}, {22, 6}] + (pinablaBarE[3, 5]*pinablaBarE[11, 1])/
    (110*y^12) + (26*pinablaBarE[3, 4]*pinablaBarE[11, 2])/(495*y^12) + 
   (41*pinablaBarE[3, 3]*pinablaBarE[11, 3])/(330*y^12) + 
   58251301355520*betasv[{2}, {22}]*zeta[5] + 
   (29125650677760*betasv[{3}, {22}]*zeta[5])/y - 
   (43688476016640*betasv[{4}, {22}]*zeta[5])/y^2 - 
   (17293355089920*betasv[{5}, {22}]*zeta[5])/y^3 - 
   (1137720729600*betasv[{6}, {22}]*zeta[5])/y^4 + 
   (43225*zeta[21])/(3072*y^13) - (218243025*betasv[{1}, {6}]*zeta[21])/
    (512*y^15) + (43648605*zeta[5]*zeta[21])/(16384*y^18) - 
   (205283303225*zeta[23])/(8582479872*y^15), 
 pinablaBarFp[3, 11, 10, 7]/y^14 -> 
  -28543137664204800*betasv[{0, 5}, {6, 22}] - 
   69319048613068800*betasv[{1, 4}, {6, 22}] - 
   24465546569318400*betasv[{2, 3}, {6, 22}] + 
   5825130135552000*betasv[{3, 2}, {6, 22}] + 
   1165026027110400*betasv[{4, 1}, {6, 22}] - 
   96114647236608000*betasv[{4, 1}, {22, 6}] - 
   19222929447321600*betasv[{5, 0}, {22, 6}] + 
   (pinablaBarE[3, 6]*pinablaBarE[11, 1])/(110*y^14) + 
   (61*pinablaBarE[3, 5]*pinablaBarE[11, 2])/(990*y^14) + 
   (35*pinablaBarE[3, 4]*pinablaBarE[11, 3])/(198*y^14) + 
   (91*pinablaBarE[3, 3]*pinablaBarE[11, 4])/(330*y^14) - 
   466010410844160*betasv[{1}, {22}]*zeta[5] - 
   (582513013555200*betasv[{2}, {22}]*zeta[5])/y + 
   (611638664232960*betasv[{3}, {22}]*zeta[5])/y^2 + 
   (433244053831680*betasv[{4}, {22}]*zeta[5])/y^3 + 
   (44598652600320*betasv[{5}, {22}]*zeta[5])/y^4 - 
   (6175*zeta[21])/(128*y^14) + (218243025*betasv[{0}, {6}]*zeta[21])/
    (128*y^15) + (1091215125*betasv[{1}, {6}]*zeta[21])/(512*y^16) - 
   (130945815*zeta[5]*zeta[21])/(8192*y^19) + (205283303225*zeta[23])/
    (2860826624*y^16), pinablaBarFp[3, 11, 10, 8]/y^16 -> 
  848138947736371200*betasv[{0, 4}, {6, 22}] + 1304829150363648000*
    betasv[{1, 3}, {6, 22}] + 223684997205196800*betasv[{2, 2}, {6, 22}] - 
   65241457518182400*betasv[{3, 1}, {6, 22}] + 1537834355785728000*
    betasv[{3, 1}, {22, 6}] - 4660104108441600*betasv[{4, 0}, {6, 22}] + 
   768917177892864000*betasv[{4, 0}, {22, 6}] + 
   (pinablaBarE[3, 7]*pinablaBarE[11, 1])/(110*y^16) + 
   (7*pinablaBarE[3, 6]*pinablaBarE[11, 2])/(99*y^16) + 
   (118*pinablaBarE[3, 5]*pinablaBarE[11, 3])/(495*y^16) + 
   (224*pinablaBarE[3, 4]*pinablaBarE[11, 4])/(495*y^16) + 
   (259*pinablaBarE[3, 3]*pinablaBarE[11, 5])/(495*y^16) + 
   1864041643376640*betasv[{0}, {22}]*zeta[5] + 
   (6524145751818240*betasv[{1}, {22}]*zeta[5])/y - 
   (5592124930129920*betasv[{2}, {22}]*zeta[5])/y^2 - 
   (8155182189772800*betasv[{3}, {22}]*zeta[5])/y^3 - 
   (1325217105838080*betasv[{4}, {22}]*zeta[5])/y^4 + 
   (20995*zeta[21])/(192*y^15) - (1091215125*betasv[{0}, {6}]*zeta[21])/
    (64*y^16) - (1091215125*betasv[{1}, {6}]*zeta[21])/(128*y^17) + 
   (654729075*zeta[5]*zeta[21])/(8192*y^20) - (205283303225*zeta[23])/
    (1430413312*y^17), pinablaBarFp[3, 11, 10, 9]/y^18 -> 
  -18789539765236531200*betasv[{0, 3}, {6, 22}] - 
   17447429782005350400*betasv[{1, 2}, {6, 22}] - 
   1006582487423385600*betasv[{2, 1}, {6, 22}] - 
   18454012269428736000*betasv[{2, 1}, {22, 6}] + 
   335527495807795200*betasv[{3, 0}, {6, 22}] - 
   18454012269428736000*betasv[{3, 0}, {22, 6}] + 
   (pinablaBarE[3, 8]*pinablaBarE[11, 1])/(110*y^18) + 
   (79*pinablaBarE[3, 7]*pinablaBarE[11, 2])/(990*y^18) + 
   (17*pinablaBarE[3, 6]*pinablaBarE[11, 3])/(55*y^18) + 
   (38*pinablaBarE[3, 5]*pinablaBarE[11, 4])/(55*y^18) + 
   (161*pinablaBarE[3, 4]*pinablaBarE[11, 5])/(165*y^18) + 
   (49*pinablaBarE[3, 3]*pinablaBarE[11, 6])/(55*y^18) - 
   (19886848*zeta[5])/484147125 - (33552749580779520*betasv[{0}, {22}]*
     zeta[5])/y + (25164562185584640*betasv[{1}, {22}]*zeta[5])/y^2 + 
   (109046436137533440*betasv[{2}, {22}]*zeta[5])/y^3 + 
   (29358655883182080*betasv[{3}, {22}]*zeta[5])/y^4 - 
   (62985*zeta[21])/(512*y^16) + (3273645375*betasv[{0}, {6}]*zeta[21])/
    (32*y^17) + (3273645375*betasv[{1}, {6}]*zeta[21])/(128*y^18) - 
   (654729075*zeta[5]*zeta[21])/(2048*y^21) + (205283303225*zeta[23])/
    (1430413312*y^18), pinablaBarFp[3, 11, 12, 0] -> 
  3527160*betasv[{3, 9}, {6, 22}] + 1322685*betasv[{4, 8}, {6, 22}] + 
   3527160*betasv[{11, 1}, {22, 6}] + 1322685*betasv[{12, 0}, {22, 6}] - 
   529074*betasv[{8}, {22}]*zeta[5] - (352716*betasv[{9}, {22}]*zeta[5])/y - 
   (221*zeta[21])/(8257536*y^7) - (62985*betasv[{0}, {6}]*zeta[21])/
    (32768*y^8) - (20995*betasv[{1}, {6}]*zeta[21])/(16384*y^9) + 
   (46189*zeta[5]*zeta[21])/(4194304*y^12) - (75193929793073*zeta[25])/
    (24784571308441600*y^11), pinablaBarFp[3, 11, 12, 1]/y^2 -> 
  -42325920*betasv[{2, 9}, {6, 22}] - 148140720*betasv[{3, 8}, {6, 22}] - 
   42325920*betasv[{4, 7}, {6, 22}] - 155195040*betasv[{10, 1}, {22, 6}] - 
   77597520*betasv[{11, 0}, {22, 6}] + 16930368*betasv[{7}, {22}]*zeta[5] + 
   (14814072*betasv[{8}, {22}]*zeta[5])/y + 
   (1058148*betasv[{9}, {22}]*zeta[5])/y^2 + (2431*zeta[21])/(5505024*y^8) + 
   (230945*betasv[{0}, {6}]*zeta[21])/(8192*y^9) + 
   (230945*betasv[{1}, {6}]*zeta[21])/(16384*y^10) - 
   (138567*zeta[5]*zeta[21])/(1048576*y^13) + (827133227723803*zeta[25])/
    (24784571308441600*y^12), pinablaBarFp[3, 11, 12, 2]/y^4 -> 
  338607360*betasv[{1, 9}, {6, 22}] + 3301421760*betasv[{2, 8}, {6, 22}] + 
   5417717760*betasv[{3, 7}, {6, 22}] + 1185125760*betasv[{4, 6}, {6, 22}] + 
   6207801600*betasv[{9, 1}, {22, 6}] + 4035071040*betasv[{10, 0}, {22, 6}] - 
   474050304*betasv[{6}, {22}]*zeta[5] - 
   (541771776*betasv[{7}, {22}]*zeta[5])/y - 
   (82535544*betasv[{8}, {22}]*zeta[5])/y^2 - 
   (2116296*betasv[{9}, {22}]*zeta[5])/y^3 - (158015*zeta[21])/
    (24772608*y^9) - (3002285*betasv[{0}, {6}]*zeta[21])/(8192*y^10) - 
   (1154725*betasv[{1}, {6}]*zeta[21])/(8192*y^11) + 
   (1524237*zeta[5]*zeta[21])/(1048576*y^14) - (827133227723803*zeta[25])/
    (2478457130844160*y^13), pinablaBarFp[3, 11, 12, 3]/y^6 -> 
  -1354429440*betasv[{0, 9}, {6, 22}] - 38601239040*betasv[{1, 8}, {6, 22}] - 
   170658109440*betasv[{2, 7}, {6, 22}] - 
   170658109440*betasv[{3, 6}, {6, 22}] - 
   28443018240*betasv[{4, 5}, {6, 22}] - 
   223480857600*betasv[{8, 1}, {22, 6}] - 
   186234048000*betasv[{9, 0}, {22, 6}] + 11377207296*betasv[{5}, {22}]*
    zeta[5] + (17065810944*betasv[{6}, {22}]*zeta[5])/y + 
   (4266452736*betasv[{7}, {22}]*zeta[5])/y^2 + 
   (241257744*betasv[{8}, {22}]*zeta[5])/y^3 + 
   (2116296*betasv[{9}, {22}]*zeta[5])/y^4 + (31603*zeta[21])/(393216*y^10) + 
   (17320875*betasv[{0}, {6}]*zeta[21])/(4096*y^11) + 
   (10392525*betasv[{1}, {6}]*zeta[21])/(8192*y^12) - 
   (7621185*zeta[5]*zeta[21])/(524288*y^15) + (7444199049514227*zeta[25])/
    (2478457130844160*y^14), pinablaBarFp[3, 11, 12, 4]/y^8 -> 
  203164416000*betasv[{0, 8}, {6, 22}] + 2600504524800*
    betasv[{1, 7}, {6, 22}] + 6826324377600*betasv[{2, 6}, {6, 22}] + 
   4550882918400*betasv[{3, 5}, {6, 22}] + 
   568860364800*betasv[{4, 4}, {6, 22}] + 
   7151387443200*betasv[{7, 1}, {22, 6}] + 
   7598349158400*betasv[{8, 0}, {22, 6}] + 
   (pinablaBarE[3, 3]*pinablaBarE[11, 1])/(110*y^8) - 
   227544145920*betasv[{4}, {22}]*zeta[5] - 
   (455088291840*betasv[{5}, {22}]*zeta[5])/y - 
   (170658109440*betasv[{6}, {22}]*zeta[5])/y^2 - 
   (16253153280*betasv[{7}, {22}]*zeta[5])/y^3 - 
   (317444400*betasv[{8}, {22}]*zeta[5])/y^4 - 
   (14365*zeta[21])/(16384*y^11) - (176672925*betasv[{0}, {6}]*zeta[21])/
    (4096*y^12) - (10392525*betasv[{1}, {6}]*zeta[21])/(1024*y^13) + 
   (68590665*zeta[5]*zeta[21])/(524288*y^16) - (7444199049514227*zeta[25])/
    (309807141355520*y^15), pinablaBarFp[3, 11, 12, 5]/y^10 -> 
  -16903279411200*betasv[{0, 7}, {6, 22}] - 127424721715200*
    betasv[{1, 6}, {6, 22}] - 218442380083200*betasv[{2, 5}, {6, 22}] - 
   100119424204800*betasv[{3, 4}, {6, 22}] - 
   9101765836800*betasv[{4, 3}, {6, 22}] - 200238848409600*
    betasv[{6, 1}, {22, 6}] - 271752722841600*betasv[{7, 0}, {22, 6}] + 
   (pinablaBarE[3, 4]*pinablaBarE[11, 1])/(110*y^10) + 
   (31*pinablaBarE[3, 3]*pinablaBarE[11, 2])/(660*y^10) + 
   3640706334720*betasv[{3}, {22}]*zeta[5] + 
   (10011942420480*betasv[{4}, {22}]*zeta[5])/y + 
   (5461059502080*betasv[{5}, {22}]*zeta[5])/y^2 + 
   (796404510720*betasv[{6}, {22}]*zeta[5])/y^3 + 
   (26411374080*betasv[{7}, {22}]*zeta[5])/y^4 + 
   (100555*zeta[21])/(12288*y^12) + (197457975*betasv[{0}, {6}]*zeta[21])/
    (512*y^13) + (72747675*betasv[{1}, {6}]*zeta[21])/(1024*y^14) - 
   (68590665*zeta[5]*zeta[21])/(65536*y^17) + (52109393346599589*zeta[25])/
    (309807141355520*y^16), pinablaBarFp[3, 11, 12, 6]/y^12 -> 
  982990710374400*betasv[{0, 6}, {6, 22}] + 4805732361830400*
    betasv[{1, 5}, {6, 22}] + 5570280692121600*betasv[{2, 4}, {6, 22}] + 
   1747539040665600*betasv[{3, 3}, {6, 22}] + 
   109221190041600*betasv[{4, 2}, {6, 22}] + 4805732361830400*
    betasv[{5, 1}, {22, 6}] + 8410031633203200*betasv[{6, 0}, {22, 6}] + 
   (pinablaBarE[3, 5]*pinablaBarE[11, 1])/(110*y^12) + 
   (37*pinablaBarE[3, 4]*pinablaBarE[11, 2])/(660*y^12) + 
   (8*pinablaBarE[3, 3]*pinablaBarE[11, 3])/(55*y^12) - 
   43688476016640*betasv[{2}, {22}]*zeta[5] - 
   (174753904066560*betasv[{3}, {22}]*zeta[5])/y - 
   (139257017303040*betasv[{4}, {22}]*zeta[5])/y^2 - 
   (30035827261440*betasv[{5}, {22}]*zeta[5])/y^3 - 
   (1535922984960*betasv[{6}, {22}]*zeta[5])/y^4 - 
   (131495*zeta[21])/(2048*y^13) - (1527701175*betasv[{0}, {6}]*zeta[21])/
    (512*y^14) - (218243025*betasv[{1}, {6}]*zeta[21])/(512*y^15) + 
   (480134655*zeta[5]*zeta[21])/(65536*y^18) - (156328180039798767*zeta[25])/
    (154903570677760*y^17), pinablaBarFp[3, 11, 12, 7]/y^14 -> 
  -42814706496307200*betasv[{0, 5}, {6, 22}] - 
   140676892773580800*betasv[{1, 4}, {6, 22}] - 
   110094959561932800*betasv[{2, 3}, {6, 22}] - 
   22718007528652800*betasv[{3, 2}, {6, 22}] - 
   873769520332800*betasv[{4, 1}, {6, 22}] - 96114647236608000*
    betasv[{4, 1}, {22, 6}] - 221063688644198400*betasv[{5, 0}, {22, 6}] + 
   (pinablaBarE[3, 6]*pinablaBarE[11, 1])/(110*y^14) + 
   (43*pinablaBarE[3, 5]*pinablaBarE[11, 2])/(660*y^14) + 
   (133*pinablaBarE[3, 4]*pinablaBarE[11, 3])/(660*y^14) + 
   (7*pinablaBarE[3, 3]*pinablaBarE[11, 4])/(20*y^14) + 
   349507808133120*betasv[{1}, {22}]*zeta[5] + 
   (2271800752865280*betasv[{2}, {22}]*zeta[5])/y + 
   (2752373989048320*betasv[{3}, {22}]*zeta[5])/y^2 + 
   (879230579834880*betasv[{4}, {22}]*zeta[5])/y^3 + 
   (66897978900480*betasv[{5}, {22}]*zeta[5])/y^4 + 
   (845325*zeta[21])/(2048*y^14) + (5019589575*betasv[{0}, {6}]*zeta[21])/
    (256*y^15) + (1091215125*betasv[{1}, {6}]*zeta[21])/(512*y^16) - 
   (1440403965*zeta[5]*zeta[21])/(32768*y^19) + (156328180039798767*zeta[25])/
    (30980714135552*y^18), pinablaBarFp[3, 11, 12, 8]/y^16 -> 
  1419001701020467200*betasv[{0, 4}, {6, 22}] + 
   3131589960872755200*betasv[{1, 3}, {6, 22}] + 
   1593755605087027200*betasv[{2, 2}, {6, 22}] + 
   195724372554547200*betasv[{3, 1}, {6, 22}] + 
   1537834355785728000*betasv[{3, 1}, {22, 6}] + 
   3495078081331200*betasv[{4, 0}, {6, 22}] + 4805732361830400000*
    betasv[{4, 0}, {22, 6}] + (pinablaBarE[3, 7]*pinablaBarE[11, 1])/
    (110*y^16) + (49*pinablaBarE[3, 6]*pinablaBarE[11, 2])/(660*y^16) + 
   (4*pinablaBarE[3, 5]*pinablaBarE[11, 3])/(15*y^16) + 
   (91*pinablaBarE[3, 4]*pinablaBarE[11, 4])/(165*y^16) + 
   (119*pinablaBarE[3, 3]*pinablaBarE[11, 5])/(165*y^16) - 
   1398031232532480*betasv[{0}, {22}]*zeta[5] - 
   (19572437255454720*betasv[{1}, {22}]*zeta[5])/y - 
   (39843890127175680*betasv[{2}, {22}]*zeta[5])/y^2 - 
   (19572437255454720*betasv[{3}, {22}]*zeta[5])/y^3 - 
   (2217190157844480*betasv[{4}, {22}]*zeta[5])/y^4 - 
   (1070745*zeta[21])/(512*y^15) - (27280378125*betasv[{0}, {6}]*zeta[21])/
    (256*y^16) - (1091215125*betasv[{1}, {6}]*zeta[21])/(128*y^17) + 
   (7202019825*zeta[5]*zeta[21])/(32768*y^20) - (156328180039798767*zeta[25])/
    (7745178533888*y^19), pinablaBarFp[3, 11, 12, 9]/y^18 -> 
  -35230387059818496000*betasv[{0, 3}, {6, 22}] - 
   50329124371169280000*betasv[{1, 2}, {6, 22}] - 
   15098737311350784000*betasv[{2, 1}, {6, 22}] - 
   18454012269428736000*betasv[{2, 1}, {22, 6}] - 
   838818739519488000*betasv[{3, 0}, {6, 22}] - 
   83043055212429312000*betasv[{3, 0}, {22, 6}] + 
   (pinablaBarE[3, 8]*pinablaBarE[11, 1])/(110*y^18) + 
   (pinablaBarE[3, 7]*pinablaBarE[11, 2])/(12*y^18) + 
   (15*pinablaBarE[3, 6]*pinablaBarE[11, 3])/(44*y^18) + 
   (9*pinablaBarE[3, 5]*pinablaBarE[11, 4])/(11*y^18) + 
   (14*pinablaBarE[3, 4]*pinablaBarE[11, 5])/(11*y^18) + 
   (147*pinablaBarE[3, 3]*pinablaBarE[11, 6])/(110*y^18) + 
   (4971712*zeta[5])/161382375 + (83881873951948800*betasv[{0}, {22}]*
     zeta[5])/y + (377468432783769600*betasv[{1}, {22}]*zeta[5])/y^2 + 
   (314557027319808000*betasv[{2}, {22}]*zeta[5])/y^3 + 
   (55047479780966400*betasv[{3}, {22}]*zeta[5])/y^4 + 
   (16061175*zeta[21])/(2048*y^16) + (29462808375*betasv[{0}, {6}]*zeta[21])/
    (64*y^17) + (3273645375*betasv[{1}, {6}]*zeta[21])/(128*y^18) - 
   (7202019825*zeta[5]*zeta[21])/(8192*y^21) + (468984540119396301*zeta[25])/
    (7745178533888*y^20), pinablaBarFp[3, 11, 12, 10]/y^20 -> 
  624081142202499072000*betasv[{0, 2}, {6, 22}] + 
   523422893460160512000*betasv[{1, 1}, {6, 22}] + 
   147632098155429888000*betasv[{1, 1}, {22, 6}] + 
   70460774119636992000*betasv[{2, 0}, {6, 22}] + 
   1070332711626866688000*betasv[{2, 0}, {22, 6}] + 
   (pinablaBarE[3, 9]*pinablaBarE[11, 1])/(110*y^20) + 
   (61*pinablaBarE[3, 8]*pinablaBarE[11, 2])/(660*y^20) + 
   (14*pinablaBarE[3, 7]*pinablaBarE[11, 3])/(33*y^20) + 
   (51*pinablaBarE[3, 6]*pinablaBarE[11, 4])/(44*y^20) + 
   (23*pinablaBarE[3, 5]*pinablaBarE[11, 5])/(11*y^20) + 
   (287*pinablaBarE[3, 4]*pinablaBarE[11, 6])/(110*y^20) + 
   (126*pinablaBarE[3, 3]*pinablaBarE[11, 7])/(55*y^20) - 
   (9943424*zeta[5])/(7684875*y) - (1761519352990924800*betasv[{0}, {22}]*
     zeta[5])/y^2 - (3271393084126003200*betasv[{1}, {22}]*zeta[5])/y^3 - 
   (975126784691404800*betasv[{2}, {22}]*zeta[5])/y^4 - 
   (19840275*zeta[21])/(1024*y^17) - (94935715875*betasv[{0}, {6}]*zeta[21])/
    (64*y^18) - (3273645375*betasv[{1}, {6}]*zeta[21])/(64*y^19) + 
   (21606059475*zeta[5]*zeta[21])/(8192*y^22) - (468984540119396301*zeta[25])/
    (3872589266944*y^21), pinablaBarFp[3, 11, 12, 11]/y^22 -> 
  -7086340711460634624000*betasv[{0, 1}, {6, 22}] - 
   590528392621719552000*betasv[{0, 1}, {22, 6}] - 
   2657377766797737984000*betasv[{1, 0}, {6, 22}] - 
   9153190085636653056000*betasv[{1, 0}, {22, 6}] + 
   (pinablaBarE[3, 10]*pinablaBarE[11, 1])/(110*y^22) + 
   (67*pinablaBarE[3, 9]*pinablaBarE[11, 2])/(660*y^22) + 
   (31*pinablaBarE[3, 8]*pinablaBarE[11, 3])/(60*y^22) + 
   (19*pinablaBarE[3, 7]*pinablaBarE[11, 4])/(12*y^22) + 
   (13*pinablaBarE[3, 6]*pinablaBarE[11, 5])/(4*y^22) + 
   (47*pinablaBarE[3, 5]*pinablaBarE[11, 6])/(10*y^22) + 
   (49*pinablaBarE[3, 4]*pinablaBarE[11, 7])/(10*y^22) + 
   (37*pinablaBarE[3, 3]*pinablaBarE[11, 8])/(10*y^22) + 
   (9943424*zeta[5])/(698625*y^2) + (16608611042485862400*betasv[{0}, {22}]*
     zeta[5])/y^3 + (11072407361657241600*betasv[{1}, {22}]*zeta[5])/y^4 + 
   (24249225*zeta[21])/(1024*y^18) + (101483006625*betasv[{0}, {6}]*zeta[21])/
    (32*y^19) + (3273645375*betasv[{1}, {6}]*zeta[21])/(64*y^20) - 
   (21606059475*zeta[5]*zeta[21])/(4096*y^23) + (468984540119396301*zeta[25])/
    (3872589266944*y^22), pinablaBarFp[4, 4, 2, 0] -> 
  2450*betasv[{4, 2}, {8, 8}] - 1960*betasv[{5, 1}, {8, 8}] + 
   490*betasv[{6, 0}, {8, 8}] - 140*betasv[{0}, {8}]*zeta[7] + 
   (140*betasv[{1}, {8}]*zeta[7])/y - (175*betasv[{2}, {8}]*zeta[7])/
    (4*y^2) + (5*zeta[7]^2)/(512*y^6) - (5*zeta[9])/(3888*y), 
 pinablaBarFp[4, 4, 2, 1]/y^2 -> -39200*betasv[{3, 2}, {8, 8}] + 
   19600*betasv[{4, 1}, {8, 8}] - 3920*betasv[{5, 0}, {8, 8}] - 
   zeta[7]/2160 + (280*betasv[{0}, {8}]*zeta[7])/y - 
   (350*betasv[{1}, {8}]*zeta[7])/y^2 + (175*betasv[{2}, {8}]*zeta[7])/y^3 - 
   (15*zeta[7]^2)/(256*y^7) + (5*zeta[9])/(3888*y^2), 
 pinablaBarFp[4, 4, 4, 0] -> 2450*betasv[{4, 2}, {8, 8}] - 
   980*betasv[{5, 1}, {8, 8}] - (490*betasv[{6, 0}, {8, 8}])/3 + 
   (140*betasv[{0}, {8}]*zeta[7])/3 + (70*betasv[{1}, {8}]*zeta[7])/y - 
   (175*betasv[{2}, {8}]*zeta[7])/(4*y^2) + (5*zeta[7]^2)/(384*y^6) - 
   (7*zeta[11])/(6912*y^3), pinablaBarFp[4, 4, 4, 1]/y^2 -> 
  -39200*betasv[{3, 2}, {8, 8}] + 7840*betasv[{5, 0}, {8, 8}] + 
   zeta[7]/6480 - (560*betasv[{0}, {8}]*zeta[7])/y + 
   (175*betasv[{2}, {8}]*zeta[7])/y^3 - (5*zeta[7]^2)/(64*y^7) + 
   (7*zeta[11])/(2304*y^4), pinablaBarFp[4, 4, 4, 2]/y^4 -> 
  470400*betasv[{2, 2}, {8, 8}] + 313600*betasv[{3, 1}, {8, 8}] - 
   156800*betasv[{4, 0}, {8, 8}] - zeta[7]/(648*y) + 
   (2800*betasv[{0}, {8}]*zeta[7])/y^2 - (1400*betasv[{1}, {8}]*zeta[7])/
    y^3 - (525*betasv[{2}, {8}]*zeta[7])/y^4 + (25*zeta[7]^2)/(64*y^8) - 
   (7*zeta[11])/(1152*y^5), pinablaBarFp[4, 4, 4, 3]/y^6 -> 
  -3763200*betasv[{1, 2}, {8, 8}] - 7526400*betasv[{2, 1}, {8, 8}] + 
   1254400*betasv[{3, 0}, {8, 8}] + zeta[7]/(216*y^2) - 
   (5600*betasv[{0}, {8}]*zeta[7])/y^3 + (8400*betasv[{1}, {8}]*zeta[7])/
    y^4 + (1050*betasv[{2}, {8}]*zeta[7])/y^5 - (25*zeta[7]^2)/(16*y^9) + 
   (7*zeta[11])/(1152*y^6), pinablaBarFp[4, 4, 6, 0] -> 
  2450*betasv[{4, 2}, {8, 8}] + 784*betasv[{5, 1}, {8, 8}] + 
   (98*betasv[{6, 0}, {8, 8}])/3 - (28*betasv[{0}, {8}]*zeta[7])/3 - 
   (56*betasv[{1}, {8}]*zeta[7])/y - (175*betasv[{2}, {8}]*zeta[7])/(4*y^2) + 
   (25*zeta[7]^2)/(768*y^6) - (5005*zeta[13])/(530688*y^5), 
 pinablaBarFp[4, 4, 6, 1]/y^2 -> -39200*betasv[{3, 2}, {8, 8}] - 
   35280*betasv[{4, 1}, {8, 8}] - 3920*betasv[{5, 0}, {8, 8}] - 
   zeta[7]/32400 + (280*betasv[{0}, {8}]*zeta[7])/y + 
   (630*betasv[{1}, {8}]*zeta[7])/y^2 + (175*betasv[{2}, {8}]*zeta[7])/y^3 - 
   (25*zeta[7]^2)/(128*y^7) + (25025*zeta[13])/(530688*y^6), 
 pinablaBarFp[4, 4, 6, 2]/y^4 -> 470400*betasv[{2, 2}, {8, 8}] + 
   878080*betasv[{3, 1}, {8, 8}] + 219520*betasv[{4, 0}, {8, 8}] + 
   (7*zeta[7])/(8100*y) - (3920*betasv[{0}, {8}]*zeta[7])/y^2 - 
   (3920*betasv[{1}, {8}]*zeta[7])/y^3 - (525*betasv[{2}, {8}]*zeta[7])/y^4 + 
   (125*zeta[7]^2)/(128*y^8) - (25025*zeta[13])/(132672*y^7), 
 pinablaBarFp[4, 4, 6, 3]/y^6 -> -3763200*betasv[{1, 2}, {8, 8}] - 
   14300160*betasv[{2, 1}, {8, 8}] - 7024640*betasv[{3, 0}, {8, 8}] - 
   (7*zeta[7])/(675*y^2) + (31360*betasv[{0}, {8}]*zeta[7])/y^3 + 
   (15960*betasv[{1}, {8}]*zeta[7])/y^4 + (1050*betasv[{2}, {8}]*zeta[7])/
    y^5 - (125*zeta[7]^2)/(32*y^9) + (25025*zeta[13])/(44224*y^8), 
 pinablaBarFp[4, 4, 6, 4]/y^8 -> 15052800*betasv[{0, 2}, {8, 8}] + 
   144506880*betasv[{1, 1}, {8, 8}] + 141496320*betasv[{2, 0}, {8, 8}] + 
   (14*zeta[7])/(225*y^3) - (157920*betasv[{0}, {8}]*zeta[7])/y^4 - 
   (40320*betasv[{1}, {8}]*zeta[7])/y^5 - (1050*betasv[{2}, {8}]*zeta[7])/
    y^6 + (375*zeta[7]^2)/(32*y^10) - (25025*zeta[13])/(22112*y^9), 
 pinablaBarFp[4, 4, 6, 5]/y^10 -> -698449920*betasv[{0, 1}, {8, 8}] - 
   1709998080*betasv[{1, 0}, {8, 8}] + (pinablaBarE[4, 1]*pinablaBarE[4, 4])/
    (6*y^10) - (7*zeta[7])/(45*y^4) + (477120*betasv[{0}, {8}]*zeta[7])/y^5 + 
   (48720*betasv[{1}, {8}]*zeta[7])/y^6 - (375*zeta[7]^2)/(16*y^11) + 
   (25025*zeta[13])/(22112*y^10), pinablaBarFp[4, 5, 3, 0] -> 
  4410*betasv[{4, 3}, {8, 10}] - 3528*betasv[{5, 2}, {8, 10}] + 
   4410*betasv[{5, 2}, {10, 8}] + 882*betasv[{6, 1}, {8, 10}] - 
   3528*betasv[{6, 1}, {10, 8}] + 882*betasv[{7, 0}, {10, 8}] - 
   252*betasv[{1}, {10}]*zeta[7] + (252*betasv[{2}, {10}]*zeta[7])/y - 
   (315*betasv[{3}, {10}]*zeta[7])/(4*y^2) + (7*zeta[9])/259200 - 
   (49*betasv[{0}, {8}]*zeta[9])/y + (49*betasv[{1}, {8}]*zeta[9])/y^2 - 
   (245*betasv[{2}, {8}]*zeta[9])/(16*y^3) + (7*zeta[7]*zeta[9])/(1024*y^7) - 
   (7*zeta[11])/(23040*y^2), pinablaBarFp[4, 5, 3, 1]/y^2 -> 
  -70560*betasv[{3, 3}, {8, 10}] + 17640*betasv[{4, 2}, {8, 10}] - 
   88200*betasv[{4, 2}, {10, 8}] + 7056*betasv[{5, 1}, {8, 10}] + 
   49392*betasv[{5, 1}, {10, 8}] - 3528*betasv[{6, 0}, {8, 10}] - 
   10584*betasv[{6, 0}, {10, 8}] + 1008*betasv[{0}, {10}]*zeta[7] - 
   (504*betasv[{1}, {10}]*zeta[7])/y - (315*betasv[{2}, {10}]*zeta[7])/y^2 + 
   (315*betasv[{3}, {10}]*zeta[7])/y^3 - (7*zeta[9])/(43200*y) + 
   (147*betasv[{0}, {8}]*zeta[9])/y^2 - (343*betasv[{1}, {8}]*zeta[9])/
    (2*y^3) + (1225*betasv[{2}, {8}]*zeta[9])/(16*y^4) - 
   (49*zeta[7]*zeta[9])/(1024*y^8) + (7*zeta[11])/(11520*y^3), 
 pinablaBarFp[4, 5, 3, 2]/y^4 -> 846720*betasv[{2, 3}, {8, 10}] + 
   564480*betasv[{3, 2}, {8, 10}] + 1411200*betasv[{3, 2}, {10, 8}] - 
   282240*betasv[{4, 1}, {8, 10}] - 282240*betasv[{4, 1}, {10, 8}] + 
   56448*betasv[{5, 0}, {8, 10}] + 56448*betasv[{5, 0}, {10, 8}] - 
   zeta[7]/11880 - (4032*betasv[{0}, {10}]*zeta[7])/y + 
   (5040*betasv[{1}, {10}]*zeta[7])/y^2 - (2520*betasv[{2}, {10}]*zeta[7])/
    y^3 - (945*betasv[{3}, {10}]*zeta[7])/y^4 + (7*zeta[9])/(21600*y^2) - 
   (196*betasv[{0}, {8}]*zeta[9])/y^3 + (245*betasv[{1}, {8}]*zeta[9])/y^4 - 
   (1225*betasv[{2}, {8}]*zeta[9])/(4*y^5) + (147*zeta[7]*zeta[9])/
    (512*y^9) - (7*zeta[11])/(11520*y^4), pinablaBarFp[4, 5, 5, 0] -> 
  4410*betasv[{4, 3}, {8, 10}] - 1470*betasv[{5, 2}, {8, 10}] + 
   4410*betasv[{5, 2}, {10, 8}] - 490*betasv[{6, 1}, {8, 10}] - 
   1470*betasv[{6, 1}, {10, 8}] - 490*betasv[{7, 0}, {10, 8}] + 
   140*betasv[{1}, {10}]*zeta[7] + (105*betasv[{2}, {10}]*zeta[7])/y - 
   (315*betasv[{3}, {10}]*zeta[7])/(4*y^2) - (7*zeta[9])/1555200 + 
   (245*betasv[{0}, {8}]*zeta[9])/(9*y) + (245*betasv[{1}, {8}]*zeta[9])/
    (12*y^2) - (245*betasv[{2}, {8}]*zeta[9])/(16*y^3) + 
   (175*zeta[7]*zeta[9])/(18432*y^7) - (847*zeta[13])/(1658880*y^4), 
 pinablaBarFp[4, 5, 5, 1]/y^2 -> -70560*betasv[{3, 3}, {8, 10}] - 
   23520*betasv[{4, 2}, {8, 10}] - 88200*betasv[{4, 2}, {10, 8}] + 
   23520*betasv[{5, 1}, {8, 10}] + 1960*betasv[{6, 0}, {8, 10}] + 
   19600*betasv[{6, 0}, {10, 8}] - 560*betasv[{0}, {10}]*zeta[7] - 
   (1680*betasv[{1}, {10}]*zeta[7])/y + (420*betasv[{2}, {10}]*zeta[7])/y^2 + 
   (315*betasv[{3}, {10}]*zeta[7])/y^3 + (7*zeta[9])/(77760*y) - 
   (2450*betasv[{0}, {8}]*zeta[9])/(9*y^2) + (1225*betasv[{2}, {8}]*zeta[9])/
    (16*y^4) - (1225*zeta[7]*zeta[9])/(18432*y^8) + 
   (847*zeta[13])/(414720*y^5), pinablaBarFp[4, 5, 5, 2]/y^4 -> 
  846720*betasv[{2, 3}, {8, 10}] + 1223040*betasv[{3, 2}, {8, 10}] + 
   1411200*betasv[{3, 2}, {10, 8}] - 282240*betasv[{4, 1}, {8, 10}] + 
   705600*betasv[{4, 1}, {10, 8}] - 141120*betasv[{5, 0}, {8, 10}] - 
   470400*betasv[{5, 0}, {10, 8}] + zeta[7]/21384 + 
   (10080*betasv[{0}, {10}]*zeta[7])/y + (5040*betasv[{1}, {10}]*zeta[7])/
    y^2 - (5460*betasv[{2}, {10}]*zeta[7])/y^3 - 
   (945*betasv[{3}, {10}]*zeta[7])/y^4 - (7*zeta[9])/(8640*y^2) + 
   (4900*betasv[{0}, {8}]*zeta[9])/(3*y^3) - (1225*betasv[{1}, {8}]*zeta[9])/
    (2*y^4) - (1225*betasv[{2}, {8}]*zeta[9])/(4*y^5) + 
   (1225*zeta[7]*zeta[9])/(3072*y^9) - (847*zeta[13])/(138240*y^6), 
 pinablaBarFp[4, 5, 5, 3]/y^6 -> -6773760*betasv[{1, 3}, {8, 10}] - 
   24837120*betasv[{2, 2}, {8, 10}] - 16934400*betasv[{2, 2}, {10, 8}] - 
   5268480*betasv[{3, 1}, {8, 10}] - 22579200*betasv[{3, 1}, {10, 8}] + 
   3951360*betasv[{4, 0}, {8, 10}] + 6585600*betasv[{4, 0}, {10, 8}] - 
   (7*zeta[7])/(10692*y) - (70560*betasv[{0}, {10}]*zeta[7])/y^2 + 
   (23520*betasv[{1}, {10}]*zeta[7])/y^3 + (27720*betasv[{2}, {10}]*zeta[7])/
    y^4 + (1890*betasv[{3}, {10}]*zeta[7])/y^5 + (49*zeta[9])/(12960*y^3) - 
   (17150*betasv[{0}, {8}]*zeta[9])/(3*y^4) + (4900*betasv[{1}, {8}]*zeta[9])/
    y^5 + (3675*betasv[{2}, {8}]*zeta[9])/(4*y^6) - 
   (6125*zeta[7]*zeta[9])/(3072*y^10) + (847*zeta[13])/(69120*y^7), 
 pinablaBarFp[4, 5, 5, 4]/y^8 -> 27095040*betasv[{0, 3}, {8, 10}] + 
   279982080*betasv[{1, 2}, {8, 10}] + 135475200*betasv[{1, 2}, {10, 8}] + 
   261918720*betasv[{2, 1}, {8, 10}] + 406425600*betasv[{2, 1}, {10, 8}] - 
   42147840*betasv[{3, 0}, {8, 10}] - 15052800*betasv[{3, 0}, {10, 8}] + 
   (7*zeta[7])/(2673*y^2) + (188160*betasv[{0}, {10}]*zeta[7])/y^3 - 
   (292320*betasv[{1}, {10}]*zeta[7])/y^4 - (78120*betasv[{2}, {10}]*zeta[7])/
    y^5 - (1890*betasv[{3}, {10}]*zeta[7])/y^6 - (49*zeta[9])/(6480*y^4) + 
   (9800*betasv[{0}, {8}]*zeta[9])/(3*y^5) - (22050*betasv[{1}, {8}]*zeta[9])/
    y^6 - (3675*betasv[{2}, {8}]*zeta[9])/(2*y^7) + 
   (6125*zeta[7]*zeta[9])/(768*y^11) - (847*zeta[13])/(69120*y^8), 
 pinablaBarFp[4, 5, 7, 0] -> 4410*betasv[{4, 3}, {8, 10}] + 
   1764*betasv[{5, 2}, {8, 10}] + 4410*betasv[{5, 2}, {10, 8}] + 
   126*betasv[{6, 1}, {8, 10}] + 1764*betasv[{6, 1}, {10, 8}] + 
   126*betasv[{7, 0}, {10, 8}] - 36*betasv[{1}, {10}]*zeta[7] - 
   (126*betasv[{2}, {10}]*zeta[7])/y - (315*betasv[{3}, {10}]*zeta[7])/
    (4*y^2) + zeta[9]/1814400 - (7*betasv[{0}, {8}]*zeta[9])/y - 
   (49*betasv[{1}, {8}]*zeta[9])/(2*y^2) - (245*betasv[{2}, {8}]*zeta[9])/
    (16*y^3) + (25*zeta[7]*zeta[9])/(1024*y^7) - 
   (1573*zeta[15])/(245760*y^6), pinablaBarFp[4, 5, 7, 1]/y^2 -> 
  -70560*betasv[{3, 3}, {8, 10}] - 88200*betasv[{4, 2}, {8, 10}] - 
   88200*betasv[{4, 2}, {10, 8}] - 17136*betasv[{5, 1}, {8, 10}] - 
   77616*betasv[{5, 1}, {10, 8}] - 504*betasv[{6, 0}, {8, 10}] - 
   10584*betasv[{6, 0}, {10, 8}] + 144*betasv[{0}, {10}]*zeta[7] + 
   (1224*betasv[{1}, {10}]*zeta[7])/y + (1575*betasv[{2}, {10}]*zeta[7])/
    y^2 + (315*betasv[{3}, {10}]*zeta[7])/y^3 - zeta[9]/(43200*y) + 
   (147*betasv[{0}, {8}]*zeta[9])/y^2 + (539*betasv[{1}, {8}]*zeta[9])/
    (2*y^3) + (1225*betasv[{2}, {8}]*zeta[9])/(16*y^4) - 
   (175*zeta[7]*zeta[9])/(1024*y^8) + (1573*zeta[15])/(40960*y^7), 
 pinablaBarFp[4, 5, 7, 2]/y^4 -> 846720*betasv[{2, 3}, {8, 10}] + 
   2257920*betasv[{3, 2}, {8, 10}] + 1411200*betasv[{3, 2}, {10, 8}] + 
   1048320*betasv[{4, 1}, {8, 10}] + 2257920*betasv[{4, 1}, {10, 8}] + 
   80640*betasv[{5, 0}, {8, 10}] + 564480*betasv[{5, 0}, {10, 8}] - 
   zeta[7]/83160 - (5760*betasv[{0}, {10}]*zeta[7])/y - 
   (18720*betasv[{1}, {10}]*zeta[7])/y^2 - (10080*betasv[{2}, {10}]*zeta[7])/
    y^3 - (945*betasv[{3}, {10}]*zeta[7])/y^4 + zeta[9]/(2160*y^2) - 
   (1960*betasv[{0}, {8}]*zeta[9])/y^3 - (1960*betasv[{1}, {8}]*zeta[9])/
    y^4 - (1225*betasv[{2}, {8}]*zeta[9])/(4*y^5) + 
   (525*zeta[7]*zeta[9])/(512*y^9) - (1573*zeta[15])/(8192*y^8), 
 pinablaBarFp[4, 5, 7, 3]/y^6 -> -6773760*betasv[{1, 3}, {8, 10}] - 
   37255680*betasv[{2, 2}, {8, 10}] - 16934400*betasv[{2, 2}, {10, 8}] - 
   34836480*betasv[{3, 1}, {8, 10}] - 47416320*betasv[{3, 1}, {10, 8}] - 
   5806080*betasv[{4, 0}, {8, 10}] - 20321280*betasv[{4, 0}, {10, 8}] + 
   zeta[7]/(2310*y) + (103680*betasv[{0}, {10}]*zeta[7])/y^2 + 
   (155520*betasv[{1}, {10}]*zeta[7])/y^3 + (41580*betasv[{2}, {10}]*zeta[7])/
    y^4 + (1890*betasv[{3}, {10}]*zeta[7])/y^5 - zeta[9]/(180*y^3) + 
   (17640*betasv[{0}, {8}]*zeta[9])/y^4 + (10290*betasv[{1}, {8}]*zeta[9])/
    y^5 + (3675*betasv[{2}, {8}]*zeta[9])/(4*y^6) - 
   (2625*zeta[7]*zeta[9])/(512*y^10) + (1573*zeta[15])/(2048*y^9), 
 pinablaBarFp[4, 5, 7, 4]/y^8 -> 27095040*betasv[{0, 3}, {8, 10}] + 
   379330560*betasv[{1, 2}, {8, 10}] + 135475200*betasv[{1, 2}, {10, 8}] + 
   716083200*betasv[{2, 1}, {8, 10}] + 704471040*betasv[{2, 1}, {10, 8}] + 
   232243200*betasv[{3, 0}, {8, 10}] + 514805760*betasv[{3, 0}, {10, 8}] - 
   zeta[7]/(154*y^2) - (1036800*betasv[{0}, {10}]*zeta[7])/y^3 - 
   (799200*betasv[{1}, {10}]*zeta[7])/y^4 - 
   (105840*betasv[{2}, {10}]*zeta[7])/y^5 - (1890*betasv[{3}, {10}]*zeta[7])/
    y^6 + zeta[9]/(24*y^4) - (111720*betasv[{0}, {8}]*zeta[9])/y^5 - 
   (38220*betasv[{1}, {8}]*zeta[9])/y^6 - (3675*betasv[{2}, {8}]*zeta[9])/
    (2*y^7) + (2625*zeta[7]*zeta[9])/(128*y^11) - 
   (4719*zeta[15])/(2048*y^10), pinablaBarFp[4, 5, 7, 5]/y^10 -> 
  -1842462720*betasv[{0, 2}, {8, 10}] - 541900800*betasv[{0, 2}, {10, 8}] - 
   8763310080*betasv[{1, 1}, {8, 10}] - 6719569920*betasv[{1, 1}, {10, 8}] - 
   5651251200*betasv[{2, 0}, {8, 10}] - 8995553280*betasv[{2, 0}, {10, 8}] + 
   (pinablaBarE[4, 4]*pinablaBarE[5, 1])/(20*y^10) + zeta[7]/(21*y^3) + 
   (6307200*betasv[{0}, {10}]*zeta[7])/y^4 + 
   (2445120*betasv[{1}, {10}]*zeta[7])/y^5 + 
   (128520*betasv[{2}, {10}]*zeta[7])/y^6 - (11*zeta[9])/(60*y^5) + 
   (488040*betasv[{0}, {8}]*zeta[9])/y^6 + (91140*betasv[{1}, {8}]*zeta[9])/
    y^7 + (3675*betasv[{2}, {8}]*zeta[9])/(2*y^8) - 
   (7875*zeta[7]*zeta[9])/(128*y^12) + (4719*zeta[15])/(1024*y^11), 
 pinablaBarFp[4, 5, 7, 6]/y^12 -> 49792942080*betasv[{0, 1}, {8, 10}] + 
   31213486080*betasv[{0, 1}, {10, 8}] + 
   80263249920*betasv[{1, 0}, {8, 10}] + 
   98842705920*betasv[{1, 0}, {10, 8}] + 
   (pinablaBarE[4, 5]*pinablaBarE[5, 1])/(20*y^12) + 
   (pinablaBarE[4, 4]*pinablaBarE[5, 2])/(3*y^12) + 
   (pinablaBarE[4, 1]*pinablaBarE[5, 5])/(12*y^12) - zeta[7]/(7*y^4) - 
   (22394880*betasv[{0}, {10}]*zeta[7])/y^5 - 
   (3473280*betasv[{1}, {10}]*zeta[7])/y^6 + (11*zeta[9])/(30*y^6) - 
   (1340640*betasv[{0}, {8}]*zeta[9])/y^7 - (105840*betasv[{1}, {8}]*zeta[9])/
    y^8 + (7875*zeta[7]*zeta[9])/(64*y^13) - (4719*zeta[15])/(1024*y^12), 
 pinablaBarFp[4, 6, 4, 0] -> 16170*betasv[{4, 4}, {8, 12}] - 
   12936*betasv[{5, 3}, {8, 12}] + 3234*betasv[{6, 2}, {8, 12}] + 
   16170*betasv[{6, 2}, {12, 8}] - 12936*betasv[{7, 1}, {12, 8}] + 
   3234*betasv[{8, 0}, {12, 8}] - 924*betasv[{2}, {12}]*zeta[7] + 
   (924*betasv[{3}, {12}]*zeta[7])/y - (1155*betasv[{4}, {12}]*zeta[7])/
    (4*y^2) + (7*zeta[11])/(288000*y) - (147*betasv[{0}, {8}]*zeta[11])/
    (4*y^2) + (147*betasv[{1}, {8}]*zeta[11])/(4*y^3) - 
   (735*betasv[{2}, {8}]*zeta[11])/(64*y^4) + (21*zeta[7]*zeta[11])/
    (4096*y^8) - (11*zeta[13])/(72576*y^3), pinablaBarFp[4, 6, 4, 1]/y^2 -> 
  -258720*betasv[{3, 4}, {8, 12}] + 77616*betasv[{5, 2}, {8, 12}] - 
   388080*betasv[{5, 2}, {12, 8}] - 25872*betasv[{6, 1}, {8, 12}] + 
   232848*betasv[{6, 1}, {12, 8}] - 51744*betasv[{7, 0}, {12, 8}] + 
   7392*betasv[{1}, {12}]*zeta[7] - (5544*betasv[{2}, {12}]*zeta[7])/y + 
   (1155*betasv[{4}, {12}]*zeta[7])/y^3 - (7*zeta[11])/(48000*y^2) + 
   (147*betasv[{0}, {8}]*zeta[11])/y^3 - (1323*betasv[{1}, {8}]*zeta[11])/
    (8*y^4) + (2205*betasv[{2}, {8}]*zeta[11])/(32*y^5) - 
   (21*zeta[7]*zeta[11])/(512*y^9) + (11*zeta[13])/(24192*y^4), 
 pinablaBarFp[4, 6, 4, 2]/y^4 -> 3104640*betasv[{2, 4}, {8, 12}] + 
   4139520*betasv[{3, 3}, {8, 12}] - 1552320*betasv[{4, 2}, {8, 12}] + 
   7761600*betasv[{4, 2}, {12, 8}] - 2483712*betasv[{5, 1}, {12, 8}] + 
   103488*betasv[{6, 0}, {8, 12}] + 517440*betasv[{6, 0}, {12, 8}] - 
   29568*betasv[{0}, {12}]*zeta[7] + (27720*betasv[{2}, {12}]*zeta[7])/y^2 - 
   (18480*betasv[{3}, {12}]*zeta[7])/y^3 - (3465*betasv[{4}, {12}]*zeta[7])/
    y^4 + (7*zeta[11])/(14400*y^3) - (735*betasv[{0}, {8}]*zeta[11])/
    (2*y^4) + (441*betasv[{1}, {8}]*zeta[11])/y^5 - 
   (11025*betasv[{2}, {8}]*zeta[11])/(32*y^6) + (147*zeta[7]*zeta[11])/
    (512*y^10) - (11*zeta[13])/(12096*y^5), pinablaBarFp[4, 6, 4, 3]/y^6 -> 
  -24837120*betasv[{1, 4}, {8, 12}] - 99348480*betasv[{2, 3}, {8, 12}] - 
   24837120*betasv[{3, 2}, {8, 12}] - 124185600*betasv[{3, 2}, {12, 8}] + 
   12418560*betasv[{4, 1}, {8, 12}] - 12418560*betasv[{4, 1}, {12, 8}] - 
   2483712*betasv[{5, 0}, {8, 12}] - 2483712*betasv[{5, 0}, {12, 8}] - 
   (691*zeta[7])/11056500 + (177408*betasv[{0}, {12}]*zeta[7])/y - 
   (221760*betasv[{1}, {12}]*zeta[7])/y^2 + 
   (110880*betasv[{2}, {12}]*zeta[7])/y^3 + 
   (110880*betasv[{3}, {12}]*zeta[7])/y^4 + (6930*betasv[{4}, {12}]*zeta[7])/
    y^5 - (7*zeta[11])/(9600*y^4) + (441*betasv[{0}, {8}]*zeta[11])/y^5 + 
   (2205*betasv[{1}, {8}]*zeta[11])/(4*y^6) + 
   (11025*betasv[{2}, {8}]*zeta[11])/(8*y^7) - (441*zeta[7]*zeta[11])/
    (256*y^11) + (11*zeta[13])/(12096*y^6), pinablaBarFp[4, 6, 6, 0] -> 
  16170*betasv[{4, 4}, {8, 12}] - 4620*betasv[{5, 3}, {8, 12}] - 
   2310*betasv[{6, 2}, {8, 12}] + 16170*betasv[{6, 2}, {12, 8}] - 
   4620*betasv[{7, 1}, {12, 8}] - 2310*betasv[{8, 0}, {12, 8}] + 
   660*betasv[{2}, {12}]*zeta[7] + (330*betasv[{3}, {12}]*zeta[7])/y - 
   (1155*betasv[{4}, {12}]*zeta[7])/(4*y^2) - zeta[11]/(161280*y) + 
   (105*betasv[{0}, {8}]*zeta[11])/(4*y^2) + (105*betasv[{1}, {8}]*zeta[11])/
    (8*y^3) - (735*betasv[{2}, {8}]*zeta[11])/(64*y^4) + 
   (15*zeta[7]*zeta[11])/(2048*y^8) - (91091*zeta[15])/(283033600*y^5), 
 pinablaBarFp[4, 6, 6, 1]/y^2 -> -258720*betasv[{3, 4}, {8, 12}] - 
   166320*betasv[{4, 3}, {8, 12}] + 110880*betasv[{5, 2}, {8, 12}] - 
   388080*betasv[{5, 2}, {12, 8}] + 18480*betasv[{6, 1}, {8, 12}] + 
   92400*betasv[{7, 0}, {12, 8}] - 5280*betasv[{1}, {12}]*zeta[7] - 
   (7920*betasv[{2}, {12}]*zeta[7])/y + (2970*betasv[{3}, {12}]*zeta[7])/
    y^2 + (1155*betasv[{4}, {12}]*zeta[7])/y^3 + zeta[11]/(10752*y^2) - 
   (525*betasv[{0}, {8}]*zeta[11])/(2*y^3) + (2205*betasv[{2}, {8}]*zeta[11])/
    (32*y^5) - (15*zeta[7]*zeta[11])/(256*y^9) + 
   (91091*zeta[15])/(56606720*y^6), pinablaBarFp[4, 6, 6, 2]/y^4 -> 
  3104640*betasv[{2, 4}, {8, 12}] + 6800640*betasv[{3, 3}, {8, 12}] - 
   221760*betasv[{4, 2}, {8, 12}] + 7761600*betasv[{4, 2}, {12, 8}] - 
   1330560*betasv[{5, 1}, {8, 12}] + 3104640*betasv[{5, 1}, {12, 8}] - 
   73920*betasv[{6, 0}, {8, 12}] - 2587200*betasv[{6, 0}, {12, 8}] + 
   21120*betasv[{0}, {12}]*zeta[7] + (95040*betasv[{1}, {12}]*zeta[7])/y + 
   (3960*betasv[{2}, {12}]*zeta[7])/y^2 - (30360*betasv[{3}, {12}]*zeta[7])/
    y^3 - (3465*betasv[{4}, {12}]*zeta[7])/y^4 - zeta[11]/(1152*y^3) + 
   (3675*betasv[{0}, {8}]*zeta[11])/(2*y^4) - 
   (2205*betasv[{1}, {8}]*zeta[11])/(4*y^5) - 
   (11025*betasv[{2}, {8}]*zeta[11])/(32*y^6) + (105*zeta[7]*zeta[11])/
    (256*y^10) - (91091*zeta[15])/(14151680*y^7), 
 pinablaBarFp[4, 6, 6, 3]/y^6 -> -24837120*betasv[{1, 4}, {8, 12}] - 
   131281920*betasv[{2, 3}, {8, 12}] - 78059520*betasv[{3, 2}, {8, 12}] - 
   124185600*betasv[{3, 2}, {12, 8}] + 28385280*betasv[{4, 1}, {8, 12}] - 
   124185600*betasv[{4, 1}, {12, 8}] + 7096320*betasv[{5, 0}, {8, 12}] + 
   49674240*betasv[{5, 0}, {12, 8}] + (691*zeta[7])/15479100 - 
   (506880*betasv[{0}, {12}]*zeta[7])/y - (506880*betasv[{1}, {12}]*zeta[7])/
    y^2 + (348480*betasv[{2}, {12}]*zeta[7])/y^3 + 
   (146520*betasv[{3}, {12}]*zeta[7])/y^4 + (6930*betasv[{4}, {12}]*zeta[7])/
    y^5 + zeta[11]/(192*y^4) - (8820*betasv[{0}, {8}]*zeta[11])/y^5 + 
   (11025*betasv[{1}, {8}]*zeta[11])/(2*y^6) + 
   (11025*betasv[{2}, {8}]*zeta[11])/(8*y^7) - (315*zeta[7]*zeta[11])/
    (128*y^11) + (273273*zeta[15])/(14151680*y^8), 
 pinablaBarFp[4, 6, 6, 4]/y^8 -> 99348480*betasv[{0, 4}, {8, 12}] + 
   1447649280*betasv[{1, 3}, {8, 12}] + 2512097280*betasv[{2, 2}, {8, 12}] + 
   1490227200*betasv[{2, 2}, {12, 8}] + 170311680*betasv[{3, 1}, {8, 12}] + 
   2980454400*betasv[{3, 1}, {12, 8}] - 255467520*betasv[{4, 0}, {8, 12}] - 
   496742400*betasv[{4, 0}, {12, 8}] - (691*zeta[7])/(859950*y) + 
   (4561920*betasv[{0}, {12}]*zeta[7])/y^2 - 
   (760320*betasv[{1}, {12}]*zeta[7])/y^3 - 
   (2803680*betasv[{2}, {12}]*zeta[7])/y^4 - 
   (403920*betasv[{3}, {12}]*zeta[7])/y^5 - (6930*betasv[{4}, {12}]*zeta[7])/
    y^6 - (3*zeta[11])/(160*y^5) + (22050*betasv[{0}, {8}]*zeta[11])/y^6 - 
   (33075*betasv[{1}, {8}]*zeta[11])/y^7 - (33075*betasv[{2}, {8}]*zeta[11])/
    (8*y^8) + (1575*zeta[7]*zeta[11])/(128*y^12) - 
   (273273*zeta[15])/(7075840*y^9), pinablaBarFp[4, 6, 6, 5]/y^10 -> 
  -7380172800*betasv[{0, 3}, {8, 12}] - 37468569600*betasv[{1, 2}, {8, 12}] - 
   11921817600*betasv[{1, 2}, {12, 8}] - 
   22140518400*betasv[{2, 1}, {8, 12}] - 
   47687270400*betasv[{2, 1}, {12, 8}] + 3406233600*betasv[{3, 0}, {8, 12}] - 
   3973939200*betasv[{3, 0}, {12, 8}] + (pinablaBarE[4, 4]*pinablaBarE[6, 1])/
    (30*y^10) + (691*zeta[7])/(171990*y^2) - 
   (15206400*betasv[{0}, {12}]*zeta[7])/y^3 + 
   (24710400*betasv[{1}, {12}]*zeta[7])/y^4 + 
   (10454400*betasv[{2}, {12}]*zeta[7])/y^5 + 
   (514800*betasv[{3}, {12}]*zeta[7])/y^6 + zeta[11]/(32*y^6) + 
   (44100*betasv[{0}, {8}]*zeta[11])/y^7 + (132300*betasv[{1}, {8}]*zeta[11])/
    y^8 + (33075*betasv[{2}, {8}]*zeta[11])/(4*y^9) - 
   (1575*zeta[7]*zeta[11])/(32*y^13) + (273273*zeta[15])/(7075840*y^10), 
 pinablaBarFp[4, 6, 8, 0] -> 16170*betasv[{4, 4}, {8, 12}] + 
   7392*betasv[{5, 3}, {8, 12}] + 693*betasv[{6, 2}, {8, 12}] + 
   16170*betasv[{6, 2}, {12, 8}] + 7392*betasv[{7, 1}, {12, 8}] + 
   693*betasv[{8, 0}, {12, 8}] - 198*betasv[{2}, {12}]*zeta[7] - 
   (528*betasv[{3}, {12}]*zeta[7])/y - (1155*betasv[{4}, {12}]*zeta[7])/
    (4*y^2) + zeta[11]/(1036800*y) - (63*betasv[{0}, {8}]*zeta[11])/(8*y^2) - 
   (21*betasv[{1}, {8}]*zeta[11])/y^3 - (735*betasv[{2}, {8}]*zeta[11])/
    (64*y^4) + (315*zeta[7]*zeta[11])/(16384*y^8) - 
   (158015*zeta[17])/(33334272*y^7), pinablaBarFp[4, 6, 8, 1]/y^2 -> 
  -258720*betasv[{3, 4}, {8, 12}] - 406560*betasv[{4, 3}, {8, 12}] - 
   105336*betasv[{5, 2}, {8, 12}] - 388080*betasv[{5, 2}, {12, 8}] - 
   5544*betasv[{6, 1}, {8, 12}] - 336336*betasv[{6, 1}, {12, 8}] - 
   51744*betasv[{7, 0}, {12, 8}] + 1584*betasv[{1}, {12}]*zeta[7] + 
   (7524*betasv[{2}, {12}]*zeta[7])/y + (7260*betasv[{3}, {12}]*zeta[7])/
    y^2 + (1155*betasv[{4}, {12}]*zeta[7])/y^3 - (7*zeta[11])/(259200*y^2) + 
   (147*betasv[{0}, {8}]*zeta[11])/y^3 + (1911*betasv[{1}, {8}]*zeta[11])/
    (8*y^4) + (2205*betasv[{2}, {8}]*zeta[11])/(32*y^5) - 
   (315*zeta[7]*zeta[11])/(2048*y^9) + (1106105*zeta[17])/(33334272*y^8), 
 pinablaBarFp[4, 6, 8, 2]/y^4 -> 3104640*betasv[{2, 4}, {8, 12}] + 
   10644480*betasv[{3, 3}, {8, 12}] + 6985440*betasv[{4, 2}, {8, 12}] + 
   7761600*betasv[{4, 2}, {12, 8}] + 975744*betasv[{5, 1}, {8, 12}] + 
   11176704*betasv[{5, 1}, {12, 8}] + 22176*betasv[{6, 0}, {8, 12}] + 
   2794176*betasv[{6, 0}, {12, 8}] - 6336*betasv[{0}, {12}]*zeta[7] - 
   (69696*betasv[{1}, {12}]*zeta[7])/y - (124740*betasv[{2}, {12}]*zeta[7])/
    y^2 - (47520*betasv[{3}, {12}]*zeta[7])/y^3 - 
   (3465*betasv[{4}, {12}]*zeta[7])/y^4 + (7*zeta[11])/(14400*y^3) - 
   (3969*betasv[{0}, {8}]*zeta[11])/(2*y^4) - 
   (3969*betasv[{1}, {8}]*zeta[11])/(2*y^5) - 
   (11025*betasv[{2}, {8}]*zeta[11])/(32*y^6) + (2205*zeta[7]*zeta[11])/
    (2048*y^10) - (1106105*zeta[17])/(5555712*y^9), 
 pinablaBarFp[4, 6, 8, 3]/y^6 -> -24837120*betasv[{1, 4}, {8, 12}] - 
   177408000*betasv[{2, 3}, {8, 12}] - 239500800*betasv[{3, 2}, {8, 12}] - 
   124185600*betasv[{3, 2}, {12, 8}] - 75398400*betasv[{4, 1}, {8, 12}] - 
   285626880*betasv[{4, 1}, {12, 8}] - 4435200*betasv[{5, 0}, {8, 12}] - 
   111767040*betasv[{5, 0}, {12, 8}] - (691*zeta[7])/51597000 + 
   (316800*betasv[{0}, {12}]*zeta[7])/y + (1346400*betasv[{1}, {12}]*zeta[7])/
    y^2 + (1069200*betasv[{2}, {12}]*zeta[7])/y^3 + 
   (198000*betasv[{3}, {12}]*zeta[7])/y^4 + (6930*betasv[{4}, {12}]*zeta[7])/
    y^5 - (7*zeta[11])/(1152*y^4) + (19845*betasv[{0}, {8}]*zeta[11])/y^5 + 
   (50715*betasv[{1}, {8}]*zeta[11])/(4*y^6) + 
   (11025*betasv[{2}, {8}]*zeta[11])/(8*y^7) - (6615*zeta[7]*zeta[11])/
    (1024*y^11) + (5530525*zeta[17])/(5555712*y^10), 
 pinablaBarFp[4, 6, 8, 4]/y^8 -> 99348480*betasv[{0, 4}, {8, 12}] + 
   1816657920*betasv[{1, 3}, {8, 12}] + 5002905600*betasv[{2, 2}, {8, 12}] + 
   1490227200*betasv[{2, 2}, {12, 8}] + 3122380800*betasv[{3, 1}, {8, 12}] + 
   5563514880*betasv[{3, 1}, {12, 8}] + 390297600*betasv[{4, 0}, {8, 12}] + 
   3377848320*betasv[{4, 0}, {12, 8}] + (7601*zeta[7])/(12899250*y) - 
   (6969600*betasv[{0}, {12}]*zeta[7])/y^2 - 
   (13939200*betasv[{1}, {12}]*zeta[7])/y^3 - 
   (5583600*betasv[{2}, {12}]*zeta[7])/y^4 - 
   (506880*betasv[{3}, {12}]*zeta[7])/y^5 - (6930*betasv[{4}, {12}]*zeta[7])/
    y^6 + (77*zeta[11])/(1440*y^5) - (149940*betasv[{0}, {8}]*zeta[11])/y^6 - 
   (61740*betasv[{1}, {8}]*zeta[11])/y^7 - (33075*betasv[{2}, {8}]*zeta[11])/
    (8*y^8) + (33075*zeta[7]*zeta[11])/(1024*y^12) - 
   (5530525*zeta[17])/(1388928*y^11), pinablaBarFp[4, 6, 8, 5]/y^10 -> 
  -8856207360*betasv[{0, 3}, {8, 12}] - 61823139840*betasv[{1, 2}, {8, 12}] - 
   11921817600*betasv[{1, 2}, {12, 8}] - 
   77491814400*betasv[{2, 1}, {8, 12}] - 
   78683996160*betasv[{2, 1}, {12, 8}] - 
   18734284800*betasv[{3, 0}, {8, 12}] - 
   76299632640*betasv[{3, 0}, {12, 8}] + 
   (pinablaBarE[4, 4]*pinablaBarE[6, 1])/(30*y^10) - 
   (7601*zeta[7])/(716625*y^2) + (83635200*betasv[{0}, {12}]*zeta[7])/y^3 + 
   (86486400*betasv[{1}, {12}]*zeta[7])/y^4 + 
   (17249760*betasv[{2}, {12}]*zeta[7])/y^5 + 
   (617760*betasv[{3}, {12}]*zeta[7])/y^6 - (77*zeta[11])/(240*y^6) + 
   (846720*betasv[{0}, {8}]*zeta[11])/y^7 + 
   (218295*betasv[{1}, {8}]*zeta[11])/y^8 + (33075*betasv[{2}, {8}]*zeta[11])/
    (4*y^9) - (33075*zeta[7]*zeta[11])/(256*y^13) + 
   (5530525*zeta[17])/(462976*y^12), pinablaBarFp[4, 6, 8, 6]/y^12 -> 
  353567047680*betasv[{0, 2}, {8, 12}] + 
   47687270400*betasv[{0, 2}, {12, 8}] + 1114519633920*
    betasv[{1, 1}, {8, 12}] + 724846510080*betasv[{1, 1}, {12, 8}] + 
   534778675200*betasv[{2, 0}, {8, 12}] + 
   1230331576320*betasv[{2, 0}, {12, 8}] + 
   (pinablaBarE[4, 5]*pinablaBarE[6, 1])/(30*y^12) + 
   (23*pinablaBarE[4, 4]*pinablaBarE[6, 2])/(105*y^12) + 
   (15202*zeta[7])/(165375*y^3) - (596851200*betasv[{0}, {12}]*zeta[7])/y^4 - 
   (310970880*betasv[{1}, {12}]*zeta[7])/y^5 - 
   (24662880*betasv[{2}, {12}]*zeta[7])/y^6 + (143*zeta[11])/(120*y^7) - 
   (3413340*betasv[{0}, {8}]*zeta[11])/y^8 - 
   (502740*betasv[{1}, {8}]*zeta[11])/y^9 - (33075*betasv[{2}, {8}]*zeta[11])/
    (4*y^10) + (99225*zeta[7]*zeta[11])/(256*y^14) - 
   (5530525*zeta[17])/(231488*y^13), pinablaBarFp[4, 6, 8, 7]/y^14 -> 
  -7286614917120*betasv[{0, 1}, {8, 12}] - 
   3280884203520*betasv[{0, 1}, {12, 8}] - 
   8736307937280*betasv[{1, 0}, {8, 12}] - 
   12742038650880*betasv[{1, 0}, {12, 8}] + 
   (pinablaBarE[4, 6]*pinablaBarE[6, 1])/(30*y^14) + 
   (53*pinablaBarE[4, 5]*pinablaBarE[6, 2])/(210*y^14) + 
   (703*pinablaBarE[4, 4]*pinablaBarE[6, 3])/(840*y^14) + 
   (pinablaBarE[4, 1]*pinablaBarE[6, 6])/(12*y^14) - 
   (7601*zeta[7])/(23625*y^4) + (2437585920*betasv[{0}, {12}]*zeta[7])/y^5 + 
   (508273920*betasv[{1}, {12}]*zeta[7])/y^6 - (1001*zeta[11])/(480*y^8) + 
   (8837640*betasv[{0}, {8}]*zeta[11])/y^9 + 
   (568890*betasv[{1}, {8}]*zeta[11])/y^10 - (99225*zeta[7]*zeta[11])/
    (128*y^15) + (5530525*zeta[17])/(231488*y^14), 
 pinablaBarFp[4, 7, 5, 0] -> 60060*betasv[{4, 5}, {8, 14}] - 
   48048*betasv[{5, 4}, {8, 14}] + 12012*betasv[{6, 3}, {8, 14}] + 
   60060*betasv[{7, 2}, {14, 8}] - 48048*betasv[{8, 1}, {14, 8}] + 
   12012*betasv[{9, 0}, {14, 8}] - 3432*betasv[{3}, {14}]*zeta[7] + 
   (3432*betasv[{4}, {14}]*zeta[7])/y - (2145*betasv[{5}, {14}]*zeta[7])/
    (2*y^2) + (11*zeta[13])/(537600*y^2) - (231*betasv[{0}, {8}]*zeta[13])/
    (8*y^3) + (231*betasv[{1}, {8}]*zeta[13])/(8*y^4) - 
   (1155*betasv[{2}, {8}]*zeta[13])/(128*y^5) + (33*zeta[7]*zeta[13])/
    (8192*y^9) - (1573*zeta[15])/(16588800*y^4), 
 pinablaBarFp[4, 7, 5, 1]/y^2 -> -960960*betasv[{3, 5}, {8, 14}] - 
   240240*betasv[{4, 4}, {8, 14}] + 480480*betasv[{5, 3}, {8, 14}] - 
   144144*betasv[{6, 2}, {8, 14}] - 1681680*betasv[{6, 2}, {14, 8}] + 
   1057056*betasv[{7, 1}, {14, 8}] - 240240*betasv[{8, 0}, {14, 8}] + 
   41184*betasv[{2}, {14}]*zeta[7] - (34320*betasv[{3}, {14}]*zeta[7])/y + 
   (4290*betasv[{4}, {14}]*zeta[7])/y^2 + (4290*betasv[{5}, {14}]*zeta[7])/
    y^3 - (11*zeta[13])/(80640*y^3) + (1155*betasv[{0}, {8}]*zeta[13])/
    (8*y^4) - (2541*betasv[{1}, {8}]*zeta[13])/(16*y^5) + 
   (8085*betasv[{2}, {8}]*zeta[13])/(128*y^6) - (297*zeta[7]*zeta[13])/
    (8192*y^10) + (1573*zeta[15])/(4147200*y^5), 
 pinablaBarFp[4, 7, 5, 2]/y^4 -> 11531520*betasv[{2, 5}, {8, 14}] + 
   23063040*betasv[{3, 4}, {8, 14}] - 5765760*betasv[{4, 3}, {8, 14}] - 
   2306304*betasv[{5, 2}, {8, 14}] + 40360320*betasv[{5, 2}, {14, 8}] + 
   1153152*betasv[{6, 1}, {8, 14}] - 16144128*betasv[{6, 1}, {14, 8}] + 
   3459456*betasv[{7, 0}, {14, 8}] - 329472*betasv[{1}, {14}]*zeta[7] + 
   (164736*betasv[{2}, {14}]*zeta[7])/y + (102960*betasv[{3}, {14}]*zeta[7])/
    y^2 - (102960*betasv[{4}, {14}]*zeta[7])/y^3 - 
   (12870*betasv[{5}, {14}]*zeta[7])/y^4 + (11*zeta[13])/(17920*y^4) - 
   (2079*betasv[{0}, {8}]*zeta[13])/(4*y^5) + 
   (4851*betasv[{1}, {8}]*zeta[13])/(8*y^6) - 
   (24255*betasv[{2}, {8}]*zeta[13])/(64*y^7) + (297*zeta[7]*zeta[13])/
    (1024*y^11) - (1573*zeta[15])/(1382400*y^6), 
 pinablaBarFp[4, 7, 5, 3]/y^6 -> -92252160*betasv[{1, 5}, {8, 14}] - 
   507386880*betasv[{2, 4}, {8, 14}] - 276756480*betasv[{3, 3}, {8, 14}] + 
   115315200*betasv[{4, 2}, {8, 14}] - 807206400*betasv[{4, 2}, {14, 8}] - 
   9225216*betasv[{5, 1}, {8, 14}] + 64576512*betasv[{5, 1}, {14, 8}] - 
   4612608*betasv[{6, 0}, {8, 14}] - 32288256*betasv[{6, 0}, {14, 8}] + 
   1317888*betasv[{0}, {14}]*zeta[7] + (658944*betasv[{1}, {14}]*zeta[7])/y - 
   (2059200*betasv[{2}, {14}]*zeta[7])/y^2 + 
   (1235520*betasv[{3}, {14}]*zeta[7])/y^3 + 
   (566280*betasv[{4}, {14}]*zeta[7])/y^4 + (25740*betasv[{5}, {14}]*zeta[7])/
    y^5 - (11*zeta[13])/(6400*y^5) + (4851*betasv[{0}, {8}]*zeta[13])/
    (4*y^6) - (4851*betasv[{1}, {8}]*zeta[13])/(8*y^7) + 
   (121275*betasv[{2}, {8}]*zeta[13])/(64*y^8) - 
   (2079*zeta[7]*zeta[13])/(1024*y^12) + (1573*zeta[15])/(691200*y^7), 
 pinablaBarFp[4, 7, 5, 4]/y^8 -> 369008640*betasv[{0, 5}, {8, 14}] + 
   5904138240*betasv[{1, 4}, {8, 14}] + 11439267840*betasv[{2, 3}, {8, 14}] + 
   1476034560*betasv[{3, 2}, {8, 14}] + 12915302400*betasv[{3, 2}, {14, 8}] - 
   738017280*betasv[{4, 1}, {8, 14}] + 5166120960*betasv[{4, 1}, {14, 8}] + 
   147603456*betasv[{5, 0}, {8, 14}] + 516612096*betasv[{5, 0}, {14, 8}] - 
   zeta[7]/14175 - (10543104*betasv[{0}, {14}]*zeta[7])/y + 
   (13178880*betasv[{1}, {14}]*zeta[7])/y^2 - 
   (6589440*betasv[{2}, {14}]*zeta[7])/y^3 - 
   (12767040*betasv[{3}, {14}]*zeta[7])/y^4 - 
   (1647360*betasv[{4}, {14}]*zeta[7])/y^5 - 
   (25740*betasv[{5}, {14}]*zeta[7])/y^6 + (11*zeta[13])/(4800*y^6) - 
   (4851*betasv[{0}, {8}]*zeta[13])/y^7 - (24255*betasv[{1}, {8}]*zeta[13])/
    (2*y^8) - (121275*betasv[{2}, {8}]*zeta[13])/(16*y^9) + 
   (6237*zeta[7]*zeta[13])/(512*y^13) - (1573*zeta[15])/(691200*y^8), 
 pinablaBarFp[4, 7, 7, 0] -> 60060*betasv[{4, 5}, {8, 14}] - 
   15015*betasv[{5, 4}, {8, 14}] - 10010*betasv[{6, 3}, {8, 14}] + 
   60060*betasv[{7, 2}, {14, 8}] - 15015*betasv[{8, 1}, {14, 8}] - 
   10010*betasv[{9, 0}, {14, 8}] + 2860*betasv[{3}, {14}]*zeta[7] + 
   (2145*betasv[{4}, {14}]*zeta[7])/(2*y) - (2145*betasv[{5}, {14}]*zeta[7])/
    (2*y^2) - (11*zeta[13])/(1658880*y^2) + (385*betasv[{0}, {8}]*zeta[13])/
    (16*y^3) + (1155*betasv[{1}, {8}]*zeta[13])/(128*y^4) - 
   (1155*betasv[{2}, {8}]*zeta[13])/(128*y^5) + (385*zeta[7]*zeta[13])/
    (65536*y^9) - (1001*zeta[17])/(4423680*y^6), 
 pinablaBarFp[4, 7, 7, 1]/y^2 -> -960960*betasv[{3, 5}, {8, 14}] - 
   900900*betasv[{4, 4}, {8, 14}] + 480480*betasv[{5, 3}, {8, 14}] + 
   120120*betasv[{6, 2}, {8, 14}] - 1681680*betasv[{6, 2}, {14, 8}] + 
   420420*betasv[{8, 0}, {14, 8}] - 34320*betasv[{2}, {14}]*zeta[7] - 
   (34320*betasv[{3}, {14}]*zeta[7])/y + (32175*betasv[{4}, {14}]*zeta[7])/
    (2*y^2) + (4290*betasv[{5}, {14}]*zeta[7])/y^3 + 
   (77*zeta[13])/(829440*y^3) - (8085*betasv[{0}, {8}]*zeta[13])/(32*y^4) + 
   (8085*betasv[{2}, {8}]*zeta[13])/(128*y^6) - (3465*zeta[7]*zeta[13])/
    (65536*y^10) + (1001*zeta[17])/(737280*y^7), 
 pinablaBarFp[4, 7, 7, 2]/y^4 -> 11531520*betasv[{2, 5}, {8, 14}] + 
   33633600*betasv[{3, 4}, {8, 14}] + 4804800*betasv[{4, 3}, {8, 14}] - 
   8648640*betasv[{5, 2}, {8, 14}] + 40360320*betasv[{5, 2}, {14, 8}] - 
   960960*betasv[{6, 1}, {8, 14}] + 13453440*betasv[{6, 1}, {14, 8}] - 
   13453440*betasv[{7, 0}, {14, 8}] + 274560*betasv[{1}, {14}]*zeta[7] + 
   (617760*betasv[{2}, {14}]*zeta[7])/y - (85800*betasv[{3}, {14}]*zeta[7])/
    y^2 - (150150*betasv[{4}, {14}]*zeta[7])/y^3 - 
   (12870*betasv[{5}, {14}]*zeta[7])/y^4 - (77*zeta[13])/(82944*y^4) + 
   (8085*betasv[{0}, {8}]*zeta[13])/(4*y^5) - 
   (8085*betasv[{1}, {8}]*zeta[13])/(16*y^6) - 
   (24255*betasv[{2}, {8}]*zeta[13])/(64*y^7) + (3465*zeta[7]*zeta[13])/
    (8192*y^11) - (1001*zeta[17])/(147456*y^8), 
 pinablaBarFp[4, 7, 7, 3]/y^6 -> -92252160*betasv[{1, 5}, {8, 14}] - 
   634233600*betasv[{2, 4}, {8, 14}] - 615014400*betasv[{3, 3}, {8, 14}] + 
   115315200*betasv[{4, 2}, {8, 14}] - 807206400*betasv[{4, 2}, {14, 8}] + 
   92252160*betasv[{5, 1}, {8, 14}] - 645765120*betasv[{5, 1}, {14, 8}] + 
   3843840*betasv[{6, 0}, {8, 14}] + 322882560*betasv[{6, 0}, {14, 8}] - 
   1098240*betasv[{0}, {14}]*zeta[7] - (6589440*betasv[{1}, {14}]*zeta[7])/
    y - (2059200*betasv[{2}, {14}]*zeta[7])/y^2 + 
   (2745600*betasv[{3}, {14}]*zeta[7])/y^3 + 
   (707850*betasv[{4}, {14}]*zeta[7])/y^4 + (25740*betasv[{5}, {14}]*zeta[7])/
    y^5 + (77*zeta[13])/(11520*y^5) - (24255*betasv[{0}, {8}]*zeta[13])/
    (2*y^6) + (24255*betasv[{1}, {8}]*zeta[13])/(4*y^7) + 
   (121275*betasv[{2}, {8}]*zeta[13])/(64*y^8) - 
   (24255*zeta[7]*zeta[13])/(8192*y^12) + (1001*zeta[17])/(36864*y^9), 
 pinablaBarFp[4, 7, 7, 4]/y^8 -> 369008640*betasv[{0, 5}, {8, 14}] + 
   6918912000*betasv[{1, 4}, {8, 14}] + 17527910400*betasv[{2, 3}, {8, 14}] + 
   5535129600*betasv[{3, 2}, {8, 14}] + 12915302400*betasv[{3, 2}, {14, 8}] - 
   2767564800*betasv[{4, 1}, {8, 14}] + 19372953600*betasv[{4, 1}, {14, 8}] - 
   461260800*betasv[{5, 0}, {8, 14}] - 5166120960*betasv[{5, 0}, {14, 8}] + 
   zeta[7]/17010 + (32947200*betasv[{0}, {14}]*zeta[7])/y + 
   (49420800*betasv[{1}, {14}]*zeta[7])/y^2 - 
   (24710400*betasv[{2}, {14}]*zeta[7])/y^3 - 
   (19562400*betasv[{3}, {14}]*zeta[7])/y^4 - 
   (1930500*betasv[{4}, {14}]*zeta[7])/y^5 - 
   (25740*betasv[{5}, {14}]*zeta[7])/y^6 - (77*zeta[13])/(2304*y^6) + 
   (48510*betasv[{0}, {8}]*zeta[13])/y^7 - (363825*betasv[{1}, {8}]*zeta[13])/
    (8*y^8) - (121275*betasv[{2}, {8}]*zeta[13])/(16*y^9) + 
   (72765*zeta[7]*zeta[13])/(4096*y^13) - (1001*zeta[17])/(12288*y^10), 
 pinablaBarFp[4, 7, 7, 5]/y^10 -> -35055820800*betasv[{0, 4}, {8, 14}] - 
   250925875200*betasv[{1, 3}, {8, 14}] - 
   276756480000*betasv[{2, 2}, {8, 14}] - 
   154983628800*betasv[{2, 2}, {14, 8}] - 
   413289676800*betasv[{3, 1}, {14, 8}] + 
   20295475200*betasv[{4, 0}, {8, 14}] + 
   25830604800*betasv[{4, 0}, {14, 8}] + 
   (pinablaBarE[4, 4]*pinablaBarE[7, 1])/(42*y^10) - (11*zeta[7])/(8505*y) - 
   (362419200*betasv[{0}, {14}]*zeta[7])/y^2 + 
   (308880000*betasv[{2}, {14}]*zeta[7])/y^4 + 
   (70012800*betasv[{3}, {14}]*zeta[7])/y^5 + 
   (2445300*betasv[{4}, {14}]*zeta[7])/y^6 + (121*zeta[13])/(1152*y^7) - 
   (121275*betasv[{0}, {8}]*zeta[13])/(2*y^8) + 
   (242550*betasv[{1}, {8}]*zeta[13])/y^9 + 
   (363825*betasv[{2}, {8}]*zeta[13])/(16*y^10) - 
   (363825*zeta[7]*zeta[13])/(4096*y^14) + (1001*zeta[17])/(6144*y^11), 
 pinablaBarFp[4, 7, 7, 6]/y^12 -> 1564596633600*betasv[{0, 3}, {8, 14}] + 
   5225162342400*betasv[{1, 2}, {8, 14}] + 
   1239869030400*betasv[{1, 2}, {14, 8}] + 
   2214051840000*betasv[{2, 1}, {8, 14}] + 
   6199345152000*betasv[{2, 1}, {14, 8}] - 
   324727603200*betasv[{3, 0}, {8, 14}] + 
   1239869030400*betasv[{3, 0}, {14, 8}] + 
   (pinablaBarE[4, 5]*pinablaBarE[7, 1])/(42*y^12) + 
   (23*pinablaBarE[4, 4]*pinablaBarE[7, 2])/(168*y^12) + 
   (22*zeta[7])/(2835*y^2) + (1449676800*betasv[{0}, {14}]*zeta[7])/y^3 - 
   (2471040000*betasv[{1}, {14}]*zeta[7])/y^4 - 
   (1457913600*betasv[{2}, {14}]*zeta[7])/y^5 - 
   (109137600*betasv[{3}, {14}]*zeta[7])/y^6 - (121*zeta[13])/(768*y^8) - 
   (727650*betasv[{0}, {8}]*zeta[13])/y^9 - 
   (1819125*betasv[{1}, {8}]*zeta[13])/(2*y^10) - 
   (363825*betasv[{2}, {8}]*zeta[13])/(8*y^11) + (363825*zeta[7]*zeta[13])/
    (1024*y^15) - (1001*zeta[17])/(6144*y^12), 
 pinablaBarFp[4, 7, 9, 0] -> 60060*betasv[{4, 5}, {8, 14}] + 
   30030*betasv[{5, 4}, {8, 14}] + (10010*betasv[{6, 3}, {8, 14}])/3 + 
   60060*betasv[{7, 2}, {14, 8}] + 30030*betasv[{8, 1}, {14, 8}] + 
   (10010*betasv[{9, 0}, {14, 8}])/3 - (2860*betasv[{3}, {14}]*zeta[7])/3 - 
   (2145*betasv[{4}, {14}]*zeta[7])/y - (2145*betasv[{5}, {14}]*zeta[7])/
    (2*y^2) + zeta[13]/(829440*y^2) - (385*betasv[{0}, {8}]*zeta[13])/
    (48*y^3) - (1155*betasv[{1}, {8}]*zeta[13])/(64*y^4) - 
   (1155*betasv[{2}, {8}]*zeta[13])/(128*y^5) + (385*zeta[7]*zeta[13])/
    (24576*y^9) - (31916599*zeta[19])/(8624603136*y^8), 
 pinablaBarFp[4, 7, 9, 1]/y^2 -> -960960*betasv[{3, 5}, {8, 14}] - 
   1801800*betasv[{4, 4}, {8, 14}] - 560560*betasv[{5, 3}, {8, 14}] - 
   40040*betasv[{6, 2}, {8, 14}] - 1681680*betasv[{6, 2}, {14, 8}] - 
   1441440*betasv[{7, 1}, {14, 8}] - 240240*betasv[{8, 0}, {14, 8}] + 
   11440*betasv[{2}, {14}]*zeta[7] + (40040*betasv[{3}, {14}]*zeta[7])/y + 
   (32175*betasv[{4}, {14}]*zeta[7])/y^2 + (4290*betasv[{5}, {14}]*zeta[7])/
    y^3 - zeta[13]/(34560*y^3) + (1155*betasv[{0}, {8}]*zeta[13])/(8*y^4) + 
   (3465*betasv[{1}, {8}]*zeta[13])/(16*y^5) + 
   (8085*betasv[{2}, {8}]*zeta[13])/(128*y^6) - (1155*zeta[7]*zeta[13])/
    (8192*y^10) + (31916599*zeta[19])/(1078075392*y^9), 
 pinablaBarFp[4, 7, 9, 2]/y^4 -> 11531520*betasv[{2, 5}, {8, 14}] + 
   48048000*betasv[{3, 4}, {8, 14}] + 40040000*betasv[{4, 3}, {8, 14}] + 
   7687680*betasv[{5, 2}, {8, 14}] + 40360320*betasv[{5, 2}, {14, 8}] + 
   320320*betasv[{6, 1}, {8, 14}] + 53813760*betasv[{6, 1}, {14, 8}] + 
   13453440*betasv[{7, 0}, {14, 8}] - 91520*betasv[{1}, {14}]*zeta[7] - 
   (549120*betasv[{2}, {14}]*zeta[7])/y - (715000*betasv[{3}, {14}]*zeta[7])/
    y^2 - (214500*betasv[{4}, {14}]*zeta[7])/y^3 - 
   (12870*betasv[{5}, {14}]*zeta[7])/y^4 + (7*zeta[13])/(13824*y^4) - 
   (8085*betasv[{0}, {8}]*zeta[13])/(4*y^5) - 
   (8085*betasv[{1}, {8}]*zeta[13])/(4*y^6) - 
   (24255*betasv[{2}, {8}]*zeta[13])/(64*y^7) + (1155*zeta[7]*zeta[13])/
    (1024*y^11) - (223416193*zeta[19])/(1078075392*y^10), 
 pinablaBarFp[4, 7, 9, 3]/y^6 -> -92252160*betasv[{1, 5}, {8, 14}] - 
   807206400*betasv[{2, 4}, {8, 14}] - 1409408000*betasv[{3, 3}, {8, 14}] - 
   634233600*betasv[{4, 2}, {8, 14}] - 807206400*betasv[{4, 2}, {14, 8}] - 
   69189120*betasv[{5, 1}, {8, 14}] - 1614412800*betasv[{5, 1}, {14, 8}] - 
   1281280*betasv[{6, 0}, {8, 14}] - 591951360*betasv[{6, 0}, {14, 8}] + 
   366080*betasv[{0}, {14}]*zeta[7] + (4942080*betasv[{1}, {14}]*zeta[7])/y + 
   (11325600*betasv[{2}, {14}]*zeta[7])/y^2 + 
   (6292000*betasv[{3}, {14}]*zeta[7])/y^3 + 
   (900900*betasv[{4}, {14}]*zeta[7])/y^4 + (25740*betasv[{5}, {14}]*zeta[7])/
    y^5 - (77*zeta[13])/(11520*y^5) + (88935*betasv[{0}, {8}]*zeta[13])/
    (4*y^6) + (121275*betasv[{1}, {8}]*zeta[13])/(8*y^7) + 
   (121275*betasv[{2}, {8}]*zeta[13])/(64*y^8) - 
   (8085*zeta[7]*zeta[13])/(1024*y^12) + (223416193*zeta[19])/
    (179679232*y^11), pinablaBarFp[4, 7, 9, 4]/y^8 -> 
  369008640*betasv[{0, 5}, {8, 14}] + 8302694400*betasv[{1, 4}, {8, 14}] + 
   29828198400*betasv[{2, 3}, {8, 14}] + 
   27060633600*betasv[{3, 2}, {8, 14}] + 
   12915302400*betasv[{3, 2}, {14, 8}] + 6457651200*betasv[{4, 1}, {8, 14}] + 
   38745907200*betasv[{4, 1}, {14, 8}] + 307507200*betasv[{5, 0}, {8, 14}] + 
   20664483840*betasv[{5, 0}, {14, 8}] - zeta[7]/51030 - 
   (21964800*betasv[{0}, {14}]*zeta[7])/y - 
   (115315200*betasv[{1}, {14}]*zeta[7])/y^2 - 
   (120806400*betasv[{2}, {14}]*zeta[7])/y^3 - 
   (33290400*betasv[{3}, {14}]*zeta[7])/y^4 - 
   (2316600*betasv[{4}, {14}]*zeta[7])/y^5 - 
   (25740*betasv[{5}, {14}]*zeta[7])/y^6 + (77*zeta[13])/(1152*y^6) - 
   (194040*betasv[{0}, {8}]*zeta[13])/y^7 - 
   (363825*betasv[{1}, {8}]*zeta[13])/(4*y^8) - 
   (121275*betasv[{2}, {8}]*zeta[13])/(16*y^9) + 
   (24255*zeta[7]*zeta[13])/(512*y^13) - (1117080965*zeta[19])/
    (179679232*y^12), pinablaBarFp[4, 7, 9, 5]/y^10 -> 
  -40590950400*betasv[{0, 4}, {8, 14}] - 
   371468697600*betasv[{1, 3}, {8, 14}] - 
   682665984000*betasv[{2, 2}, {8, 14}] - 
   154983628800*betasv[{2, 2}, {14, 8}] - 
   319807488000*betasv[{3, 1}, {8, 14}] - 
   723256934400*betasv[{3, 1}, {14, 8}] - 
   31980748800*betasv[{4, 0}, {8, 14}] - 
   568273305600*betasv[{4, 0}, {14, 8}] + 
   (pinablaBarE[4, 4]*pinablaBarE[7, 1])/(42*y^10) + (26*zeta[7])/(25515*y) + 
   (571084800*betasv[{0}, {14}]*zeta[7])/y^2 + 
   (1427712000*betasv[{1}, {14}]*zeta[7])/y^3 + 
   (761904000*betasv[{2}, {14}]*zeta[7])/y^4 + 
   (103646400*betasv[{3}, {14}]*zeta[7])/y^5 + 
   (2831400*betasv[{4}, {14}]*zeta[7])/y^6 - (143*zeta[13])/(288*y^7) + 
   (1334025*betasv[{0}, {8}]*zeta[13])/y^8 + 
   (848925*betasv[{1}, {8}]*zeta[13])/(2*y^9) + 
   (363825*betasv[{2}, {8}]*zeta[13])/(16*y^10) - 
   (121275*zeta[7]*zeta[13])/(512*y^14) + (1117080965*zeta[19])/
    (44919808*y^13), pinablaBarFp[4, 7, 9, 6]/y^12 -> 
  2135329996800*betasv[{0, 3}, {8, 14}] + 
   9918952243200*betasv[{1, 2}, {8, 14}] + 
   1239869030400*betasv[{1, 2}, {14, 8}] + 
   9299017728000*betasv[{2, 1}, {8, 14}] + 
   9918952243200*betasv[{2, 1}, {14, 8}] + 
   1790921932800*betasv[{3, 0}, {8, 14}] + 
   11985400627200*betasv[{3, 0}, {14, 8}] + 
   (pinablaBarE[4, 5]*pinablaBarE[7, 1])/(42*y^12) + 
   (13*pinablaBarE[4, 4]*pinablaBarE[7, 2])/(84*y^12) - 
   (26*zeta[7])/(1215*y^2) - (7995187200*betasv[{0}, {14}]*zeta[7])/y^3 - 
   (10378368000*betasv[{1}, {14}]*zeta[7])/y^4 - 
   (2767564800*betasv[{2}, {14}]*zeta[7])/y^5 - 
   (148948800*betasv[{3}, {14}]*zeta[7])/y^6 + (1001*zeta[13])/(384*y^8) - 
   (7033950*betasv[{0}, {8}]*zeta[13])/y^9 - 
   (1455300*betasv[{1}, {8}]*zeta[13])/y^10 - 
   (363825*betasv[{2}, {8}]*zeta[13])/(8*y^11) + (121275*zeta[7]*zeta[13])/
    (128*y^15) - (3351242895*zeta[19])/(44919808*y^14), 
 pinablaBarFp[4, 7, 9, 7]/y^14 -> -65299768934400*betasv[{0, 2}, {8, 14}] - 
   4959476121600*betasv[{0, 2}, {14, 8}] - 153743759769600*
    betasv[{1, 1}, {8, 14}] - 89270570188800*betasv[{1, 1}, {14, 8}] - 
   58687134105600*betasv[{2, 0}, {8, 14}] - 183500616499200*
    betasv[{2, 0}, {14, 8}] + (pinablaBarE[4, 6]*pinablaBarE[7, 1])/
    (42*y^14) + (5*pinablaBarE[4, 5]*pinablaBarE[7, 2])/(28*y^14) + 
   (295*pinablaBarE[4, 4]*pinablaBarE[7, 3])/(504*y^14) + 
   (52*zeta[7])/(243*y^3) + (65499033600*betasv[{0}, {14}]*zeta[7])/y^4 + 
   (42897254400*betasv[{1}, {14}]*zeta[7])/y^5 + 
   (4554950400*betasv[{2}, {14}]*zeta[7])/y^6 - (5005*zeta[13])/(576*y^9) + 
   (26923050*betasv[{0}, {8}]*zeta[13])/y^10 + 
   (3274425*betasv[{1}, {8}]*zeta[13])/y^11 + 
   (363825*betasv[{2}, {8}]*zeta[13])/(8*y^12) - (363825*zeta[7]*zeta[13])/
    (128*y^16) + (3351242895*zeta[19])/(22459904*y^15), 
 pinablaBarFp[4, 7, 9, 8]/y^16 -> 1137373190553600*betasv[{0, 1}, {8, 14}] + 
   396758089728000*betasv[{0, 1}, {14, 8}] + 1084472111923200*
    betasv[{1, 0}, {8, 14}] + 1825087212748800*betasv[{1, 0}, {14, 8}] + 
   (pinablaBarE[4, 7]*pinablaBarE[7, 1])/(42*y^16) + 
   (17*pinablaBarE[4, 6]*pinablaBarE[7, 2])/(84*y^16) + 
   (55*pinablaBarE[4, 5]*pinablaBarE[7, 3])/(72*y^16) + 
   (106*pinablaBarE[4, 4]*pinablaBarE[7, 4])/(63*y^16) + 
   (pinablaBarE[4, 1]*pinablaBarE[7, 7])/(12*y^16) - 
   (208*zeta[7])/(243*y^4) - (302587084800*betasv[{0}, {14}]*zeta[7])/y^5 - 
   (79336857600*betasv[{1}, {14}]*zeta[7])/y^6 + (1001*zeta[13])/(72*y^10) - 
   (66943800*betasv[{0}, {8}]*zeta[13])/y^11 - 
   (3638250*betasv[{1}, {8}]*zeta[13])/y^12 + (363825*zeta[7]*zeta[13])/
    (64*y^17) - (3351242895*zeta[19])/(22459904*y^16), 
 pinablaBarFp[4, 8, 6, 0] -> 225225*betasv[{4, 6}, {8, 16}] - 
   180180*betasv[{5, 5}, {8, 16}] + 45045*betasv[{6, 4}, {8, 16}] + 
   225225*betasv[{8, 2}, {16, 8}] - 180180*betasv[{9, 1}, {16, 8}] + 
   45045*betasv[{10, 0}, {16, 8}] - 12870*betasv[{4}, {16}]*zeta[7] + 
   (12870*betasv[{5}, {16}]*zeta[7])/y - (32175*betasv[{6}, {16}]*zeta[7])/
    (8*y^2) + (143*zeta[15])/(8294400*y^3) - (3003*betasv[{0}, {8}]*zeta[15])/
    (128*y^4) + (3003*betasv[{1}, {8}]*zeta[15])/(128*y^5) - 
   (15015*betasv[{2}, {8}]*zeta[15])/(2048*y^6) + 
   (429*zeta[7]*zeta[15])/(131072*y^10) - (845*zeta[17])/(12736512*y^5), 
 pinablaBarFp[4, 8, 6, 1]/y^2 -> -3603600*betasv[{3, 6}, {8, 16}] - 
   1801800*betasv[{4, 5}, {8, 16}] + 2522520*betasv[{5, 4}, {8, 16}] - 
   720720*betasv[{6, 3}, {8, 16}] - 7207200*betasv[{7, 2}, {16, 8}] + 
   4684680*betasv[{8, 1}, {16, 8}] - 1081080*betasv[{9, 0}, {16, 8}] + 
   205920*betasv[{3}, {16}]*zeta[7] - (180180*betasv[{4}, {16}]*zeta[7])/y + 
   (32175*betasv[{5}, {16}]*zeta[7])/y^2 + (32175*betasv[{6}, {16}]*zeta[7])/
    (2*y^3) - (143*zeta[15])/(1105920*y^4) + (9009*betasv[{0}, {8}]*zeta[15])/
    (64*y^5) - (39039*betasv[{1}, {8}]*zeta[15])/(256*y^6) + 
   (15015*betasv[{2}, {8}]*zeta[15])/(256*y^7) - 
   (2145*zeta[7]*zeta[15])/(65536*y^11) + (4225*zeta[17])/(12736512*y^6), 
 pinablaBarFp[4, 8, 6, 2]/y^4 -> 43243200*betasv[{2, 6}, {8, 16}] + 
   115315200*betasv[{3, 5}, {8, 16}] - 14414400*betasv[{4, 4}, {8, 16}] - 
   23063040*betasv[{5, 3}, {8, 16}] + 8648640*betasv[{6, 2}, {8, 16}] + 
   201801600*betasv[{6, 2}, {16, 8}] - 92252160*betasv[{7, 1}, {16, 8}] + 
   20180160*betasv[{8, 0}, {16, 8}] - 2471040*betasv[{2}, {16}]*zeta[7] + 
   (1647360*betasv[{3}, {16}]*zeta[7])/y + (257400*betasv[{4}, {16}]*zeta[7])/
    y^2 - (514800*betasv[{5}, {16}]*zeta[7])/y^3 - 
   (96525*betasv[{6}, {16}]*zeta[7])/(2*y^4) + 
   (1001*zeta[15])/(1382400*y^5) - (21021*betasv[{0}, {8}]*zeta[15])/
    (32*y^6) + (3003*betasv[{1}, {8}]*zeta[15])/(4*y^7) - 
   (105105*betasv[{2}, {8}]*zeta[15])/(256*y^8) + 
   (19305*zeta[7]*zeta[15])/(65536*y^12) - (4225*zeta[17])/(3184128*y^7), 
 pinablaBarFp[4, 8, 6, 3]/y^6 -> -345945600*betasv[{1, 6}, {8, 16}] - 
   2421619200*betasv[{2, 5}, {8, 16}] - 2075673600*betasv[{3, 4}, {8, 16}] + 
   691891200*betasv[{4, 3}, {8, 16}] + 69189120*betasv[{5, 2}, {8, 16}] - 
   4843238400*betasv[{5, 2}, {16, 8}] - 69189120*betasv[{6, 1}, {8, 16}] + 
   968647680*betasv[{6, 1}, {16, 8}] - 276756480*betasv[{7, 0}, {16, 8}] + 
   19768320*betasv[{1}, {16}]*zeta[7] - (4942080*betasv[{2}, {16}]*zeta[7])/
    y - (12355200*betasv[{3}, {16}]*zeta[7])/y^2 + 
   (9266400*betasv[{4}, {16}]*zeta[7])/y^3 + 
   (2702700*betasv[{5}, {16}]*zeta[7])/y^4 + 
   (96525*betasv[{6}, {16}]*zeta[7])/y^5 - (1001*zeta[15])/(345600*y^6) + 
   (9009*betasv[{0}, {8}]*zeta[15])/(4*y^7) - 
   (63063*betasv[{1}, {8}]*zeta[15])/(32*y^8) + 
   (315315*betasv[{2}, {8}]*zeta[15])/(128*y^9) - 
   (19305*zeta[7]*zeta[15])/(8192*y^13) + (4225*zeta[17])/(1061376*y^8), 
 pinablaBarFp[4, 8, 6, 4]/y^8 -> 1383782400*betasv[{0, 6}, {8, 16}] + 
   27675648000*betasv[{1, 5}, {8, 16}] + 
   73340467200*betasv[{2, 4}, {8, 16}] + 
   22140518400*betasv[{3, 3}, {8, 16}] - 9686476800*betasv[{4, 2}, {8, 16}] + 
   96864768000*betasv[{4, 2}, {16, 8}] + 1107025920*betasv[{5, 1}, {8, 16}] + 
   15498362880*betasv[{5, 1}, {16, 8}] + 276756480*betasv[{6, 0}, {8, 16}] + 
   3874590720*betasv[{6, 0}, {16, 8}] - 79073280*betasv[{0}, {16}]*zeta[7] - 
   (79073280*betasv[{1}, {16}]*zeta[7])/y + 
   (172972800*betasv[{2}, {16}]*zeta[7])/y^2 - 
   (98841600*betasv[{3}, {16}]*zeta[7])/y^3 - 
   (81853200*betasv[{4}, {16}]*zeta[7])/y^4 - 
   (7722000*betasv[{5}, {16}]*zeta[7])/y^5 - 
   (96525*betasv[{6}, {16}]*zeta[7])/y^6 + (143*zeta[15])/(19200*y^7) - 
   (63063*betasv[{0}, {8}]*zeta[15])/(8*y^8) - 
   (63063*betasv[{1}, {8}]*zeta[15])/(8*y^9) - 
   (1576575*betasv[{2}, {8}]*zeta[15])/(128*y^10) + 
   (135135*zeta[7]*zeta[15])/(8192*y^14) - (4225*zeta[17])/(530688*y^9), 
 pinablaBarFp[4, 8, 6, 5]/y^10 -> -143913369600*betasv[{0, 5}, {8, 16}] - 
   1140236697600*betasv[{1, 4}, {8, 16}] - 
   1439133696000*betasv[{2, 3}, {8, 16}] - 
   110702592000*betasv[{3, 2}, {8, 16}] - 
   1549836288000*betasv[{3, 2}, {16, 8}] + 
   55351296000*betasv[{4, 1}, {8, 16}] - 1084885401600*
    betasv[{4, 1}, {16, 8}] - 11070259200*betasv[{5, 0}, {8, 16}] - 
   154983628800*betasv[{5, 0}, {16, 8}] + 
   (pinablaBarE[4, 4]*pinablaBarE[8, 1])/(56*y^10) - 
   (3617*zeta[7])/33736500 + (790732800*betasv[{0}, {16}]*zeta[7])/y - 
   (988416000*betasv[{1}, {16}]*zeta[7])/y^2 + 
   (494208000*betasv[{2}, {16}]*zeta[7])/y^3 + 
   (1606176000*betasv[{3}, {16}]*zeta[7])/y^4 + 
   (318146400*betasv[{4}, {16}]*zeta[7])/y^5 + 
   (10038600*betasv[{5}, {16}]*zeta[7])/y^6 - (143*zeta[15])/(15360*y^8) + 
   (315315*betasv[{0}, {8}]*zeta[15])/(4*y^9) + 
   (2207205*betasv[{1}, {8}]*zeta[15])/(16*y^10) + 
   (1576575*betasv[{2}, {8}]*zeta[15])/(32*y^11) - 
   (405405*zeta[7]*zeta[15])/(4096*y^15) + (4225*zeta[17])/(530688*y^10), 
 pinablaBarFp[4, 8, 8, 0] -> 225225*betasv[{4, 6}, {8, 16}] - 
   50050*betasv[{5, 5}, {8, 16}] - (125125*betasv[{6, 4}, {8, 16}])/3 + 
   225225*betasv[{8, 2}, {16, 8}] - 50050*betasv[{9, 1}, {16, 8}] - 
   (125125*betasv[{10, 0}, {16, 8}])/3 + (35750*betasv[{4}, {16}]*zeta[7])/
    3 + (3575*betasv[{5}, {16}]*zeta[7])/y - 
   (32175*betasv[{6}, {16}]*zeta[7])/(8*y^2) - (13*zeta[15])/(1990656*y^3) + 
   (25025*betasv[{0}, {8}]*zeta[15])/(1152*y^4) + 
   (5005*betasv[{1}, {8}]*zeta[15])/(768*y^5) - 
   (15015*betasv[{2}, {8}]*zeta[15])/(2048*y^6) + 
   (715*zeta[7]*zeta[15])/(147456*y^10) - (28556957*zeta[19])/
    (168004730880*y^7), pinablaBarFp[4, 8, 8, 1]/y^2 -> 
  -3603600*betasv[{3, 6}, {8, 16}] - 4404400*betasv[{4, 5}, {8, 16}] + 
   2002000*betasv[{5, 4}, {8, 16}] + (2002000*betasv[{6, 3}, {8, 16}])/3 - 
   7207200*betasv[{7, 2}, {16, 8}] + (5605600*betasv[{9, 0}, {16, 8}])/3 - 
   (572000*betasv[{3}, {16}]*zeta[7])/3 - (143000*betasv[{4}, {16}]*zeta[7])/
    y + (78650*betasv[{5}, {16}]*zeta[7])/y^2 + 
   (32175*betasv[{6}, {16}]*zeta[7])/(2*y^3) + (91*zeta[15])/(995328*y^4) - 
   (35035*betasv[{0}, {8}]*zeta[15])/(144*y^5) + 
   (15015*betasv[{2}, {8}]*zeta[15])/(256*y^7) - 
   (3575*zeta[7]*zeta[15])/(73728*y^11) + (28556957*zeta[19])/
    (24000675840*y^8), pinablaBarFp[4, 8, 8, 2]/y^4 -> 
  43243200*betasv[{2, 6}, {8, 16}] + 156956800*betasv[{3, 5}, {8, 16}] + 
   48048000*betasv[{4, 4}, {8, 16}] - 48048000*betasv[{5, 3}, {8, 16}] - 
   8008000*betasv[{6, 2}, {8, 16}] + 201801600*betasv[{6, 2}, {16, 8}] + 
   57657600*betasv[{7, 1}, {16, 8}] - 67267200*betasv[{8, 0}, {16, 8}] + 
   2288000*betasv[{2}, {16}]*zeta[7] + (3432000*betasv[{3}, {16}]*zeta[7])/
    y - (858000*betasv[{4}, {16}]*zeta[7])/y^2 - 
   (700700*betasv[{5}, {16}]*zeta[7])/y^3 - (96525*betasv[{6}, {16}]*zeta[7])/
    (2*y^4) - (91*zeta[15])/(92160*y^5) + (35035*betasv[{0}, {8}]*zeta[15])/
    (16*y^6) - (15015*betasv[{1}, {8}]*zeta[15])/(32*y^7) - 
   (105105*betasv[{2}, {8}]*zeta[15])/(256*y^8) + 
   (3575*zeta[7]*zeta[15])/(8192*y^12) - (28556957*zeta[19])/
    (4000112640*y^9), pinablaBarFp[4, 8, 8, 3]/y^6 -> 
  -345945600*betasv[{1, 6}, {8, 16}] - 2921318400*betasv[{2, 5}, {8, 16}] - 
   3907904000*betasv[{3, 4}, {8, 16}] + 192192000*betasv[{4, 3}, {8, 16}] + 
   768768000*betasv[{5, 2}, {8, 16}] - 4843238400*betasv[{5, 2}, {16, 8}] + 
   64064000*betasv[{6, 1}, {8, 16}] - 3228825600*betasv[{6, 1}, {16, 8}] + 
   1921920000*betasv[{7, 0}, {16, 8}] - 18304000*betasv[{1}, {16}]*zeta[7] - 
   (54912000*betasv[{2}, {16}]*zeta[7])/y - 
   (3432000*betasv[{3}, {16}]*zeta[7])/y^2 + 
   (17446000*betasv[{4}, {16}]*zeta[7])/y^3 + 
   (3260400*betasv[{5}, {16}]*zeta[7])/y^4 + 
   (96525*betasv[{6}, {16}]*zeta[7])/y^5 + (455*zeta[15])/(55296*y^6) - 
   (125125*betasv[{0}, {8}]*zeta[15])/(8*y^7) + 
   (105105*betasv[{1}, {8}]*zeta[15])/(16*y^8) + 
   (315315*betasv[{2}, {8}]*zeta[15])/(128*y^9) - 
   (3575*zeta[7]*zeta[15])/(1024*y^13) + (28556957*zeta[19])/
    (800022528*y^10), pinablaBarFp[4, 8, 8, 4]/y^8 -> 
  1383782400*betasv[{0, 6}, {8, 16}] + 31673241600*betasv[{1, 5}, {8, 16}] + 
   105321216000*betasv[{2, 4}, {8, 16}] + 
   59451392000*betasv[{3, 3}, {8, 16}] - 
   17681664000*betasv[{4, 2}, {8, 16}] + 
   96864768000*betasv[{4, 2}, {16, 8}] - 7687680000*betasv[{5, 1}, {8, 16}] + 
   116237721600*betasv[{5, 1}, {16, 8}] - 256256000*betasv[{6, 0}, {8, 16}] - 
   40898457600*betasv[{6, 0}, {16, 8}] + 73216000*betasv[{0}, {16}]*zeta[7] + 
   (549120000*betasv[{1}, {16}]*zeta[7])/y + 
   (315744000*betasv[{2}, {16}]*zeta[7])/y^2 - 
   (265408000*betasv[{3}, {16}]*zeta[7])/y^3 - 
   (117546000*betasv[{4}, {16}]*zeta[7])/y^4 - 
   (8837400*betasv[{5}, {16}]*zeta[7])/y^5 - 
   (96525*betasv[{6}, {16}]*zeta[7])/y^6 - (715*zeta[15])/(13824*y^7) + 
   (665665*betasv[{0}, {8}]*zeta[15])/(8*y^8) - 
   (945945*betasv[{1}, {8}]*zeta[15])/(16*y^9) - 
   (1576575*betasv[{2}, {8}]*zeta[15])/(128*y^10) + 
   (25025*zeta[7]*zeta[15])/(1024*y^14) - (28556957*zeta[19])/
    (200005632*y^11), pinablaBarFp[4, 8, 8, 5]/y^10 -> 
  -159903744000*betasv[{0, 5}, {8, 16}] - 
   1476034560000*betasv[{1, 4}, {8, 16}] - 
   2398556160000*betasv[{2, 3}, {8, 16}] - 
   430510080000*betasv[{3, 2}, {8, 16}] - 
   1549836288000*betasv[{3, 2}, {16, 8}] + 
   295206912000*betasv[{4, 1}, {8, 16}] - 
   3099672576000*betasv[{4, 1}, {16, 8}] + 
   36900864000*betasv[{5, 0}, {8, 16}] + 
   516612096000*betasv[{5, 0}, {16, 8}] + 
   (pinablaBarE[4, 4]*pinablaBarE[8, 1])/(56*y^10) + 
   (3617*zeta[7])/36435420 - (2635776000*betasv[{0}, {16}]*zeta[7])/y - 
   (5271552000*betasv[{1}, {16}]*zeta[7])/y^2 + 
   (1921920000*betasv[{2}, {16}]*zeta[7])/y^3 + 
   (2676960000*betasv[{3}, {16}]*zeta[7])/y^4 + 
   (411840000*betasv[{4}, {16}]*zeta[7])/y^5 + 
   (11154000*betasv[{5}, {16}]*zeta[7])/y^6 + (715*zeta[15])/(3072*y^8) - 
   (525525*betasv[{0}, {8}]*zeta[15])/(2*y^9) + 
   (1576575*betasv[{1}, {8}]*zeta[15])/(4*y^10) + 
   (1576575*betasv[{2}, {8}]*zeta[15])/(32*y^11) - 
   (75075*zeta[7]*zeta[15])/(512*y^15) + (28556957*zeta[19])/(66668544*y^12), 
 pinablaBarFp[4, 8, 8, 6]/y^12 -> 9102213120000*betasv[{0, 4}, {8, 16}] + 
   42805002240000*betasv[{1, 3}, {8, 16}] + 
   33948794880000*betasv[{2, 2}, {8, 16}] + 
   18598035456000*betasv[{2, 2}, {16, 8}] - 
   1279229952000*betasv[{3, 1}, {8, 16}] + 
   61993451520000*betasv[{3, 1}, {16, 8}] - 
   1918844928000*betasv[{4, 0}, {8, 16}] + 
   2066448384000*betasv[{4, 0}, {16, 8}] + 
   (pinablaBarE[4, 5]*pinablaBarE[8, 1])/(56*y^12) + 
   (157*pinablaBarE[4, 4]*pinablaBarE[8, 2])/(1512*y^12) - 
   (47021*zeta[7])/(18217710*y) + (34265088000*betasv[{0}, {16}]*zeta[7])/
    y^2 + (5710848000*betasv[{1}, {16}]*zeta[7])/y^3 - 
   (37889280000*betasv[{2}, {16}]*zeta[7])/y^4 - 
   (11943360000*betasv[{3}, {16}]*zeta[7])/y^5 - 
   (634920000*betasv[{4}, {16}]*zeta[7])/y^6 - (9295*zeta[15])/(13824*y^9) - 
   (525525*betasv[{0}, {8}]*zeta[15])/(2*y^10) - 
   (7882875*betasv[{1}, {8}]*zeta[15])/(4*y^11) - 
   (4729725*betasv[{2}, {8}]*zeta[15])/(32*y^12) + 
   (375375*zeta[7]*zeta[15])/(512*y^16) - (28556957*zeta[19])/
    (33334272*y^13), pinablaBarFp[4, 8, 8, 7]/y^14 -> 
  -316855418880000*betasv[{0, 3}, {8, 16}] - 
   785250385920000*betasv[{1, 2}, {8, 16}] - 
   148784283648000*betasv[{1, 2}, {16, 8}] - 
   256239599616000*betasv[{2, 1}, {8, 16}] - 
   892705701888000*betasv[{2, 1}, {16, 8}] + 
   35818438656000*betasv[{3, 0}, {8, 16}] - 281036980224000*
    betasv[{3, 0}, {16, 8}] + (pinablaBarE[4, 6]*pinablaBarE[8, 1])/
    (56*y^14) + (23*pinablaBarE[4, 5]*pinablaBarE[8, 2])/(189*y^14) + 
   (527*pinablaBarE[4, 4]*pinablaBarE[8, 3])/(1512*y^14) + 
   (47021*zeta[7])/(2602530*y^2) - (159903744000*betasv[{0}, {16}]*zeta[7])/
    y^3 + (285981696000*betasv[{1}, {16}]*zeta[7])/y^4 + 
   (219098880000*betasv[{2}, {16}]*zeta[7])/y^5 + 
   (22102080000*betasv[{3}, {16}]*zeta[7])/y^6 + 
   (13013*zeta[15])/(13824*y^10) + (8933925*betasv[{0}, {8}]*zeta[15])/y^11 + 
   (14189175*betasv[{1}, {8}]*zeta[15])/(2*y^12) + 
   (4729725*betasv[{2}, {8}]*zeta[15])/(16*y^13) - 
   (375375*zeta[7]*zeta[15])/(128*y^17) + (28556957*zeta[19])/
    (33334272*y^14), pinablaBarFp[4, 8, 10, 0] -> 
  225225*betasv[{4, 6}, {8, 16}] + 120120*betasv[{5, 5}, {8, 16}] + 
   15015*betasv[{6, 4}, {8, 16}] + 225225*betasv[{8, 2}, {16, 8}] + 
   120120*betasv[{9, 1}, {16, 8}] + 15015*betasv[{10, 0}, {16, 8}] - 
   4290*betasv[{4}, {16}]*zeta[7] - (8580*betasv[{5}, {16}]*zeta[7])/y - 
   (32175*betasv[{6}, {16}]*zeta[7])/(8*y^2) + (11*zeta[15])/(8294400*y^3) - 
   (1001*betasv[{0}, {8}]*zeta[15])/(128*y^4) - 
   (1001*betasv[{1}, {8}]*zeta[15])/(64*y^5) - 
   (15015*betasv[{2}, {8}]*zeta[15])/(2048*y^6) + 
   (429*zeta[7]*zeta[15])/(32768*y^10) - (1079667875*zeta[21])/
    (360464154624*y^9), pinablaBarFp[4, 8, 10, 1]/y^2 -> 
  -3603600*betasv[{3, 6}, {8, 16}] - 7807800*betasv[{4, 5}, {8, 16}] - 
   2762760*betasv[{5, 4}, {8, 16}] - 240240*betasv[{6, 3}, {8, 16}] - 
   7207200*betasv[{7, 2}, {16, 8}] - 6126120*betasv[{8, 1}, {16, 8}] - 
   1081080*betasv[{9, 0}, {16, 8}] + 68640*betasv[{3}, {16}]*zeta[7] + 
   (197340*betasv[{4}, {16}]*zeta[7])/y + (139425*betasv[{5}, {16}]*zeta[7])/
    y^2 + (32175*betasv[{6}, {16}]*zeta[7])/(2*y^3) - 
   (11*zeta[15])/(368640*y^4) + (9009*betasv[{0}, {8}]*zeta[15])/(64*y^5) + 
   (51051*betasv[{1}, {8}]*zeta[15])/(256*y^6) + 
   (15015*betasv[{2}, {8}]*zeta[15])/(256*y^7) - 
   (2145*zeta[7]*zeta[15])/(16384*y^11) + (1079667875*zeta[21])/
    (40051572736*y^10), pinablaBarFp[4, 8, 10, 2]/y^4 -> 
  43243200*betasv[{2, 6}, {8, 16}] + 211411200*betasv[{3, 5}, {8, 16}] + 
   211411200*betasv[{4, 4}, {8, 16}] + 49969920*betasv[{5, 3}, {8, 16}] + 
   2882880*betasv[{6, 2}, {8, 16}] + 201801600*betasv[{6, 2}, {16, 8}] + 
   253693440*betasv[{7, 1}, {16, 8}] + 63423360*betasv[{8, 0}, {16, 8}] - 
   823680*betasv[{2}, {16}]*zeta[7] - (3569280*betasv[{3}, {16}]*zeta[7])/y - 
   (3775200*betasv[{4}, {16}]*zeta[7])/y^2 - 
   (943800*betasv[{5}, {16}]*zeta[7])/y^3 - (96525*betasv[{6}, {16}]*zeta[7])/
    (2*y^4) + (121*zeta[15])/(230400*y^5) - (33033*betasv[{0}, {8}]*zeta[15])/
    (16*y^6) - (33033*betasv[{1}, {8}]*zeta[15])/(16*y^7) - 
   (105105*betasv[{2}, {8}]*zeta[15])/(256*y^8) + 
   (19305*zeta[7]*zeta[15])/(16384*y^12) - (1079667875*zeta[21])/
    (5006446592*y^11), pinablaBarFp[4, 8, 10, 3]/y^6 -> 
  -345945600*betasv[{1, 6}, {8, 16}] - 3574771200*betasv[{2, 5}, {8, 16}] - 
   7610803200*betasv[{3, 4}, {8, 16}] - 4381977600*betasv[{4, 3}, {8, 16}] - 
   668828160*betasv[{5, 2}, {8, 16}] - 4843238400*betasv[{5, 2}, {16, 8}] - 
   23063040*betasv[{6, 1}, {8, 16}] - 8717829120*betasv[{6, 1}, {16, 8}] - 
   3044321280*betasv[{7, 0}, {16, 8}] + 6589440*betasv[{1}, {16}]*zeta[7] + 
   (47773440*betasv[{2}, {16}]*zeta[7])/y + 
   (78249600*betasv[{3}, {16}]*zeta[7])/y^2 + 
   (33976800*betasv[{4}, {16}]*zeta[7])/y^3 + 
   (3989700*betasv[{5}, {16}]*zeta[7])/y^4 + 
   (96525*betasv[{6}, {16}]*zeta[7])/y^5 - (847*zeta[15])/(115200*y^6) + 
   (99099*betasv[{0}, {8}]*zeta[15])/(4*y^7) + 
   (567567*betasv[{1}, {8}]*zeta[15])/(32*y^8) + 
   (315315*betasv[{2}, {8}]*zeta[15])/(128*y^9) - 
   (19305*zeta[7]*zeta[15])/(2048*y^13) + (1079667875*zeta[21])/
    (715206656*y^12), pinablaBarFp[4, 8, 10, 4]/y^8 -> 
  1383782400*betasv[{0, 6}, {8, 16}] + 36900864000*betasv[{1, 5}, {8, 16}] + 
   162825062400*betasv[{2, 4}, {8, 16}] + 
   191884492800*betasv[{3, 3}, {8, 16}] + 
   65960294400*betasv[{4, 2}, {8, 16}] + 
   96864768000*betasv[{4, 2}, {16, 8}] + 5904138240*betasv[{5, 1}, {8, 16}] + 
   247973806080*betasv[{5, 1}, {16, 8}] + 92252160*betasv[{6, 0}, {8, 16}] + 
   120112312320*betasv[{6, 0}, {16, 8}] - 26357760*betasv[{0}, {16}]*
    zeta[7] - (421724160*betasv[{1}, {16}]*zeta[7])/y - 
   (1177862400*betasv[{2}, {16}]*zeta[7])/y^2 - 
   (856627200*betasv[{3}, {16}]*zeta[7])/y^3 - 
   (181724400*betasv[{4}, {16}]*zeta[7])/y^4 - 
   (10296000*betasv[{5}, {16}]*zeta[7])/y^5 - 
   (96525*betasv[{6}, {16}]*zeta[7])/y^6 + (1573*zeta[15])/(19200*y^7) - 
   (1954953*betasv[{0}, {8}]*zeta[15])/(8*y^8) - 
   (126126*betasv[{1}, {8}]*zeta[15])/y^9 - 
   (1576575*betasv[{2}, {8}]*zeta[15])/(128*y^10) + 
   (135135*zeta[7]*zeta[15])/(2048*y^14) - (3239003625*zeta[21])/
    (357603328*y^13), pinablaBarFp[4, 8, 10, 5]/y^10 -> 
  -180814233600*betasv[{0, 5}, {8, 16}] - 
   2040617779200*betasv[{1, 4}, {8, 16}] - 
   4907814912000*betasv[{2, 3}, {8, 16}] - 
   3357978624000*betasv[{3, 2}, {8, 16}] - 
   1549836288000*betasv[{3, 2}, {16, 8}] - 
   645765120000*betasv[{4, 1}, {8, 16}] - 
   5734394265600*betasv[{4, 1}, {16, 8}] - 
   25830604800*betasv[{5, 0}, {8, 16}] - 3874590720000*
    betasv[{5, 0}, {16, 8}] + (pinablaBarE[4, 4]*pinablaBarE[8, 1])/
    (56*y^10) - (3617*zeta[7])/101209500 + 
   (1845043200*betasv[{0}, {16}]*zeta[7])/y + 
   (11531520000*betasv[{1}, {16}]*zeta[7])/y^2 + 
   (14990976000*betasv[{2}, {16}]*zeta[7])/y^3 + 
   (5477472000*betasv[{3}, {16}]*zeta[7])/y^4 + 
   (569368800*betasv[{4}, {16}]*zeta[7])/y^5 + 
   (12612600*betasv[{5}, {16}]*zeta[7])/y^6 - (11011*zeta[15])/(15360*y^8) + 
   (7882875*betasv[{0}, {8}]*zeta[15])/(4*y^9) + 
   (11666655*betasv[{1}, {8}]*zeta[15])/(16*y^10) + 
   (1576575*betasv[{2}, {8}]*zeta[15])/(32*y^11) - 
   (405405*zeta[7]*zeta[15])/(1024*y^15) + (16195018125*zeta[21])/
    (357603328*y^14), pinablaBarFp[4, 8, 10, 6]/y^12 -> 
  11778755788800*betasv[{0, 4}, {8, 16}] + 
   71912403763200*betasv[{1, 3}, {8, 16}] + 
   99189522432000*betasv[{2, 2}, {8, 16}] + 
   18598035456000*betasv[{2, 2}, {16, 8}] + 
   37196070912000*betasv[{3, 1}, {8, 16}] + 104148998553600*
    betasv[{3, 1}, {16, 8}] + 3099672576000*betasv[{4, 0}, {8, 16}] + 
   100429391462400*betasv[{4, 0}, {16, 8}] + 
   (pinablaBarE[4, 5]*pinablaBarE[8, 1])/(56*y^12) + 
   (29*pinablaBarE[4, 4]*pinablaBarE[8, 2])/(252*y^12) + 
   (3617*zeta[7])/(1686825*y) - (55351296000*betasv[{0}, {16}]*zeta[7])/y^2 - 
   (166053888000*betasv[{1}, {16}]*zeta[7])/y^3 - 
   (110702592000*betasv[{2}, {16}]*zeta[7])/y^4 - 
   (20064844800*betasv[{3}, {16}]*zeta[7])/y^5 - 
   (821620800*betasv[{4}, {16}]*zeta[7])/y^6 + (11011*zeta[15])/(2304*y^9) - 
   (25540515*betasv[{0}, {8}]*zeta[15])/(2*y^10) - 
   (6621615*betasv[{1}, {8}]*zeta[15])/(2*y^11) - 
   (4729725*betasv[{2}, {8}]*zeta[15])/(32*y^12) + 
   (2027025*zeta[7]*zeta[15])/(1024*y^16) - (16195018125*zeta[21])/
    (89400832*y^15), pinablaBarFp[4, 8, 10, 7]/y^14 -> 
  -476109707673600*betasv[{0, 3}, {8, 16}] - 1656465024614400*
    betasv[{1, 2}, {8, 16}] - 148784283648000*betasv[{1, 2}, {16, 8}] - 
   1239869030400000*betasv[{2, 1}, {8, 16}] - 
   1398572266291200*betasv[{2, 1}, {16, 8}] - 
   198379044864000*betasv[{3, 0}, {8, 16}] - 2023466257612800*
    betasv[{3, 0}, {16, 8}] + (pinablaBarE[4, 6]*pinablaBarE[8, 1])/
    (56*y^14) + (67*pinablaBarE[4, 5]*pinablaBarE[8, 2])/(504*y^14) + 
   (136*pinablaBarE[4, 4]*pinablaBarE[8, 3])/(315*y^14) - 
   (28936*zeta[7])/(562275*y^2) + (885620736000*betasv[{0}, {16}]*zeta[7])/
    y^3 + (1383782400000*betasv[{1}, {16}]*zeta[7])/y^4 + 
   (462183321600*betasv[{2}, {16}]*zeta[7])/y^5 + 
   (33210777600*betasv[{3}, {16}]*zeta[7])/y^6 - 
   (11011*zeta[15])/(480*y^10) + (64324260*betasv[{0}, {8}]*zeta[15])/y^11 + 
   (44459415*betasv[{1}, {8}]*zeta[15])/(4*y^12) + 
   (4729725*betasv[{2}, {8}]*zeta[15])/(16*y^13) - 
   (2027025*zeta[7]*zeta[15])/(256*y^17) + (48585054375*zeta[21])/
    (89400832*y^16), pinablaBarFp[4, 8, 10, 8]/y^16 -> 
  12339176590540800*betasv[{0, 2}, {8, 16}] + 
   595137134592000*betasv[{0, 2}, {16, 8}] + 23170672440115200*
    betasv[{1, 1}, {8, 16}] + 12378852399513600*betasv[{1, 1}, {16, 8}] + 
   7340024659968000*betasv[{2, 0}, {8, 16}] + 
   29875884156518400*betasv[{2, 0}, {16, 8}] + 
   (pinablaBarE[4, 7]*pinablaBarE[8, 1])/(56*y^16) + 
   (19*pinablaBarE[4, 6]*pinablaBarE[8, 2])/(126*y^16) + 
   (1423*pinablaBarE[4, 5]*pinablaBarE[8, 3])/(2520*y^16) + 
   (388*pinablaBarE[4, 4]*pinablaBarE[8, 4])/(315*y^16) + 
   (57872*zeta[7])/(99225*y^3) - (8191991808000*betasv[{0}, {16}]*zeta[7])/
    y^4 - (6465031372800*betasv[{1}, {16}]*zeta[7])/y^5 - 
   (860712652800*betasv[{2}, {16}]*zeta[7])/y^6 + 
   (17017*zeta[15])/(240*y^11) - (237432195*betasv[{0}, {8}]*zeta[15])/y^12 - 
   (24594570*betasv[{1}, {8}]*zeta[15])/y^13 - 
   (4729725*betasv[{2}, {8}]*zeta[15])/(16*y^14) + 
   (6081075*zeta[7]*zeta[15])/(256*y^18) - (48585054375*zeta[21])/
    (44700416*y^17), pinablaBarFp[4, 8, 10, 9]/y^18 -> 
  -191396102484787200*betasv[{0, 1}, {8, 16}] - 
   54276506674790400*betasv[{0, 1}, {16, 8}] - 
   151402887040204800*betasv[{1, 0}, {8, 16}] - 
   288522482850201600*betasv[{1, 0}, {16, 8}] + 
   (pinablaBarE[4, 8]*pinablaBarE[8, 1])/(56*y^18) + 
   (85*pinablaBarE[4, 7]*pinablaBarE[8, 2])/(504*y^18) + 
   (601*pinablaBarE[4, 6]*pinablaBarE[8, 3])/(840*y^18) + 
   (503*pinablaBarE[4, 5]*pinablaBarE[8, 4])/(280*y^18) + 
   (1243*pinablaBarE[4, 4]*pinablaBarE[8, 5])/(420*y^18) + 
   (pinablaBarE[4, 1]*pinablaBarE[8, 8])/(12*y^18) - 
   (28936*zeta[7])/(11025*y^4) + (42244109107200*betasv[{0}, {16}]*zeta[7])/
    y^5 + (13350732595200*betasv[{1}, {16}]*zeta[7])/y^6 - 
   (17017*zeta[15])/(160*y^12) + (573242670*betasv[{0}, {8}]*zeta[15])/y^13 + 
   (53918865*betasv[{1}, {8}]*zeta[15])/(2*y^14) - 
   (6081075*zeta[7]*zeta[15])/(128*y^19) + (48585054375*zeta[21])/
    (44700416*y^18), pinablaBarFp[4, 9, 7, 0] -> 
  850850*betasv[{4, 7}, {8, 18}] - 680680*betasv[{5, 6}, {8, 18}] + 
   170170*betasv[{6, 5}, {8, 18}] + 850850*betasv[{9, 2}, {18, 8}] - 
   680680*betasv[{10, 1}, {18, 8}] + 170170*betasv[{11, 0}, {18, 8}] - 
   48620*betasv[{5}, {18}]*zeta[7] + (48620*betasv[{6}, {18}]*zeta[7])/y - 
   (60775*betasv[{7}, {18}]*zeta[7])/(4*y^2) + (13*zeta[17])/(884736*y^4) - 
   (5005*betasv[{0}, {8}]*zeta[17])/(256*y^5) + 
   (5005*betasv[{1}, {8}]*zeta[17])/(256*y^6) - 
   (25025*betasv[{2}, {8}]*zeta[17])/(4096*y^7) + 
   (715*zeta[7]*zeta[17])/(262144*y^11) - (129217*zeta[19])/(2601123840*y^6), 
 pinablaBarFp[4, 9, 7, 1]/y^2 -> -13613600*betasv[{3, 7}, {8, 18}] - 
   10210200*betasv[{4, 6}, {8, 18}] + 12252240*betasv[{5, 5}, {8, 18}] - 
   3403400*betasv[{6, 4}, {8, 18}] - 30630600*betasv[{8, 2}, {18, 8}] + 
   20420400*betasv[{9, 1}, {18, 8}] - 4764760*betasv[{10, 0}, {18, 8}] + 
   972400*betasv[{4}, {18}]*zeta[7] - (875160*betasv[{5}, {18}]*zeta[7])/y + 
   (182325*betasv[{6}, {18}]*zeta[7])/y^2 + (60775*betasv[{7}, {18}]*zeta[7])/
    y^3 - (91*zeta[17])/(737280*y^5) + (35035*betasv[{0}, {8}]*zeta[17])/
    (256*y^6) - (75075*betasv[{1}, {8}]*zeta[17])/(512*y^7) + 
   (225225*betasv[{2}, {8}]*zeta[17])/(4096*y^8) - 
   (7865*zeta[7]*zeta[17])/(262144*y^12) + (129217*zeta[19])/(433520640*y^7), 
 pinablaBarFp[4, 9, 7, 2]/y^4 -> 163363200*betasv[{2, 7}, {8, 18}] + 
   544544000*betasv[{3, 6}, {8, 18}] - 163363200*betasv[{5, 4}, {8, 18}] + 
   54454400*betasv[{6, 3}, {8, 18}] + 980179200*betasv[{7, 2}, {18, 8}] - 
   490089600*betasv[{8, 1}, {18, 8}] + 108908800*betasv[{9, 0}, {18, 8}] - 
   15558400*betasv[{3}, {18}]*zeta[7] + (11668800*betasv[{4}, {18}]*zeta[7])/
    y - (2431000*betasv[{6}, {18}]*zeta[7])/y^3 - 
   (182325*betasv[{7}, {18}]*zeta[7])/y^4 + (91*zeta[17])/(110592*y^6) - 
   (25025*betasv[{0}, {8}]*zeta[17])/(32*y^7) + 
   (225225*betasv[{1}, {8}]*zeta[17])/(256*y^8) - 
   (225225*betasv[{2}, {8}]*zeta[17])/(512*y^9) + 
   (39325*zeta[7]*zeta[17])/(131072*y^13) - (129217*zeta[19])/(86704128*y^8), 
 pinablaBarFp[4, 9, 7, 3]/y^6 -> -1306905600*betasv[{1, 7}, {8, 18}] - 
   11108697600*betasv[{2, 6}, {8, 18}] - 
   13069056000*betasv[{3, 5}, {8, 18}] + 3267264000*betasv[{4, 4}, {8, 18}] + 
   1306905600*betasv[{5, 3}, {8, 18}] - 653452800*betasv[{6, 2}, {8, 18}] - 
   27445017600*betasv[{6, 2}, {18, 8}] + 7841433600*betasv[{7, 1}, {18, 8}] - 
   1960358400*betasv[{8, 0}, {18, 8}] + 186700800*betasv[{2}, {18}]*zeta[7] - 
   (93350400*betasv[{3}, {18}]*zeta[7])/y - 
   (58344000*betasv[{4}, {18}]*zeta[7])/y^2 + 
   (58344000*betasv[{5}, {18}]*zeta[7])/y^3 + 
   (12398100*betasv[{6}, {18}]*zeta[7])/y^4 + 
   (364650*betasv[{7}, {18}]*zeta[7])/y^5 - (13*zeta[17])/(3072*y^7) + 
   (225225*betasv[{0}, {8}]*zeta[17])/(64*y^8) - 
   (225225*betasv[{1}, {8}]*zeta[17])/(64*y^9) + 
   (1576575*betasv[{2}, {8}]*zeta[17])/(512*y^10) - 
   (353925*zeta[7]*zeta[17])/(131072*y^14) + (129217*zeta[19])/
    (21676032*y^9), pinablaBarFp[4, 9, 7, 4]/y^8 -> 
  5227622400*betasv[{0, 7}, {8, 18}] + 125462937600*betasv[{1, 6}, {8, 18}] + 
   423437414400*betasv[{2, 5}, {8, 18}] + 
   209104896000*betasv[{3, 4}, {8, 18}] - 
   78414336000*betasv[{4, 3}, {8, 18}] + 
   658680422400*betasv[{5, 2}, {18, 8}] + 
   5227622400*betasv[{6, 1}, {8, 18}] + 31365734400*betasv[{7, 0}, {18, 8}] - 
   1493606400*betasv[{1}, {18}]*zeta[7] + 
   (1400256000*betasv[{3}, {18}]*zeta[7])/y^2 - 
   (933504000*betasv[{4}, {18}]*zeta[7])/y^3 - 
   (472586400*betasv[{5}, {18}]*zeta[7])/y^4 - 
   (35006400*betasv[{6}, {18}]*zeta[7])/y^5 - 
   (364650*betasv[{7}, {18}]*zeta[7])/y^6 + (65*zeta[17])/(4096*y^8) - 
   (225225*betasv[{0}, {8}]*zeta[17])/(16*y^9) - 
   (4729725*betasv[{2}, {8}]*zeta[17])/(256*y^11) + 
   (353925*zeta[7]*zeta[17])/(16384*y^15) - (129217*zeta[19])/(7225344*y^10), 
 pinablaBarFp[4, 9, 7, 5]/y^10 -> -648225177600*betasv[{0, 6}, {8, 18}] - 
   6398609817600*betasv[{1, 5}, {8, 18}] - 
   10978007040000*betasv[{2, 4}, {8, 18}] - 
   2091048960000*betasv[{3, 3}, {8, 18}] + 
   940972032000*betasv[{4, 2}, {8, 18}] - 13173608448000*
    betasv[{4, 2}, {18, 8}] - 125462937600*betasv[{5, 1}, {8, 18}] - 
   5269443379200*betasv[{5, 1}, {18, 8}] - 
   20910489600*betasv[{6, 0}, {8, 18}] - 
   878240563200*betasv[{6, 0}, {18, 8}] + 
   (pinablaBarE[4, 4]*pinablaBarE[9, 1])/(72*y^10) + 
   5974425600*betasv[{0}, {18}]*zeta[7] + 
   (8961638400*betasv[{1}, {18}]*zeta[7])/y - 
   (16803072000*betasv[{2}, {18}]*zeta[7])/y^2 + 
   (9335040000*betasv[{3}, {18}]*zeta[7])/y^3 + 
   (12252240000*betasv[{4}, {18}]*zeta[7])/y^4 + 
   (1785326400*betasv[{5}, {18}]*zeta[7])/y^5 + 
   (45216600*betasv[{6}, {18}]*zeta[7])/y^6 - (715*zeta[17])/(18432*y^9) + 
   (1576575*betasv[{0}, {8}]*zeta[17])/(16*y^10) + 
   (4729725*betasv[{1}, {8}]*zeta[17])/(32*y^11) + 
   (23648625*betasv[{2}, {8}]*zeta[17])/(256*y^12) - 
   (2477475*zeta[7]*zeta[17])/(16384*y^16) + (129217*zeta[19])/
    (3612672*y^11), pinablaBarFp[4, 9, 7, 6]/y^12 -> 
  41151843532800*betasv[{0, 5}, {8, 18}] + 215796252672000*
    betasv[{1, 4}, {8, 18}] + 200740700160000*betasv[{2, 3}, {8, 18}] + 
   10037035008000*betasv[{3, 2}, {8, 18}] + 210777735168000*
    betasv[{3, 2}, {18, 8}] - 5018517504000*betasv[{4, 1}, {8, 18}] + 
   210777735168000*betasv[{4, 1}, {18, 8}] + 
   1003703500800*betasv[{5, 0}, {8, 18}] + 
   42155547033600*betasv[{5, 0}, {18, 8}] + 
   (pinablaBarE[4, 5]*pinablaBarE[9, 1])/(72*y^12) + 
   (19*pinablaBarE[4, 4]*pinablaBarE[9, 2])/(252*y^12) - 
   (43867*zeta[7])/213790185 - (71693107200*betasv[{0}, {18}]*zeta[7])/y + 
   (89616384000*betasv[{1}, {18}]*zeta[7])/y^2 - 
   (44808192000*betasv[{2}, {18}]*zeta[7])/y^3 - 
   (224040960000*betasv[{3}, {18}]*zeta[7])/y^4 - 
   (60211008000*betasv[{4}, {18}]*zeta[7])/y^5 - 
   (2870524800*betasv[{5}, {18}]*zeta[7])/y^6 + (143*zeta[17])/(3072*y^10) - 
   (4729725*betasv[{0}, {8}]*zeta[17])/(4*y^11) - 
   (23648625*betasv[{1}, {8}]*zeta[17])/(16*y^12) - 
   (23648625*betasv[{2}, {8}]*zeta[17])/(64*y^13) + 
   (7432425*zeta[7]*zeta[17])/(8192*y^17) - (129217*zeta[19])/(3612672*y^12), 
 pinablaBarFp[4, 9, 9, 0] -> 850850*betasv[{4, 7}, {8, 18}] - 
   170170*betasv[{5, 6}, {8, 18}] - 170170*betasv[{6, 5}, {8, 18}] + 
   850850*betasv[{9, 2}, {18, 8}] - 170170*betasv[{10, 1}, {18, 8}] - 
   170170*betasv[{11, 0}, {18, 8}] + 48620*betasv[{5}, {18}]*zeta[7] + 
   (12155*betasv[{6}, {18}]*zeta[7])/y - (60775*betasv[{7}, {18}]*zeta[7])/
    (4*y^2) - (11*zeta[17])/(1769472*y^4) + (5005*betasv[{0}, {8}]*zeta[17])/
    (256*y^5) + (5005*betasv[{1}, {8}]*zeta[17])/(1024*y^6) - 
   (25025*betasv[{2}, {8}]*zeta[17])/(4096*y^7) + 
   (2145*zeta[7]*zeta[17])/(524288*y^11) - (6143137*zeta[21])/
    (45997883392*y^8), pinablaBarFp[4, 9, 9, 1]/y^2 -> 
  -13613600*betasv[{3, 7}, {8, 18}] - 20420400*betasv[{4, 6}, {8, 18}] + 
   8168160*betasv[{5, 5}, {8, 18}] + 3403400*betasv[{6, 4}, {8, 18}] - 
   30630600*betasv[{8, 2}, {18, 8}] + 8168160*betasv[{10, 0}, {18, 8}] - 
   972400*betasv[{4}, {18}]*zeta[7] - (583440*betasv[{5}, {18}]*zeta[7])/y + 
   (364650*betasv[{6}, {18}]*zeta[7])/y^2 + (60775*betasv[{7}, {18}]*zeta[7])/
    y^3 + (11*zeta[17])/(122880*y^5) - (15015*betasv[{0}, {8}]*zeta[17])/
    (64*y^6) + (225225*betasv[{2}, {8}]*zeta[17])/(4096*y^8) - 
   (23595*zeta[7]*zeta[17])/(524288*y^12) + (6143137*zeta[21])/
    (5749735424*y^9), pinablaBarFp[4, 9, 9, 2]/y^4 -> 
  163363200*betasv[{2, 7}, {8, 18}] + 707907200*betasv[{3, 6}, {8, 18}] + 
   326726400*betasv[{4, 5}, {8, 18}] - 245044800*betasv[{5, 4}, {8, 18}] - 
   54454400*betasv[{6, 3}, {8, 18}] + 980179200*betasv[{7, 2}, {18, 8}] + 
   245044800*betasv[{8, 1}, {18, 8}] - 326726400*betasv[{9, 0}, {18, 8}] + 
   15558400*betasv[{3}, {18}]*zeta[7] + (17503200*betasv[{4}, {18}]*zeta[7])/
    y - (5834400*betasv[{5}, {18}]*zeta[7])/y^2 - 
   (3160300*betasv[{6}, {18}]*zeta[7])/y^3 - 
   (182325*betasv[{7}, {18}]*zeta[7])/y^4 - (77*zeta[17])/(73728*y^6) + 
   (75075*betasv[{0}, {8}]*zeta[17])/(32*y^7) - 
   (225225*betasv[{1}, {8}]*zeta[17])/(512*y^8) - 
   (225225*betasv[{2}, {8}]*zeta[17])/(512*y^9) + 
   (117975*zeta[7]*zeta[17])/(262144*y^13) - (43001959*zeta[21])/
    (5749735424*y^10), pinablaBarFp[4, 9, 9, 3]/y^6 -> 
  -1306905600*betasv[{1, 7}, {8, 18}] - 13069056000*betasv[{2, 6}, {8, 18}] - 
   22217395200*betasv[{3, 5}, {8, 18}] - 1633632000*betasv[{4, 4}, {8, 18}] + 
   5227622400*betasv[{5, 3}, {8, 18}] + 653452800*betasv[{6, 2}, {8, 18}] - 
   27445017600*betasv[{6, 2}, {18, 8}] - 
   15682867200*betasv[{7, 1}, {18, 8}] + 
   10781971200*betasv[{8, 0}, {18, 8}] - 186700800*betasv[{2}, {18}]*
    zeta[7] - (373401600*betasv[{3}, {18}]*zeta[7])/y + 
   (29172000*betasv[{4}, {18}]*zeta[7])/y^2 + 
   (99184800*betasv[{5}, {18}]*zeta[7])/y^3 + 
   (14586000*betasv[{6}, {18}]*zeta[7])/y^4 + 
   (364650*betasv[{7}, {18}]*zeta[7])/y^5 + (121*zeta[17])/(12288*y^7) - 
   (2477475*betasv[{0}, {8}]*zeta[17])/(128*y^8) + 
   (225225*betasv[{1}, {8}]*zeta[17])/(32*y^9) + 
   (1576575*betasv[{2}, {8}]*zeta[17])/(512*y^10) - 
   (1061775*zeta[7]*zeta[17])/(262144*y^14) + (129005877*zeta[21])/
    (2874867712*y^11), pinablaBarFp[4, 9, 9, 4]/y^8 -> 
  5227622400*betasv[{0, 7}, {8, 18}] + 141145804800*betasv[{1, 6}, {8, 18}] + 
   580266086400*betasv[{2, 5}, {8, 18}] + 
   470486016000*betasv[{3, 4}, {8, 18}] - 
   78414336000*betasv[{4, 3}, {8, 18}] - 
   78414336000*betasv[{5, 2}, {8, 18}] + 
   658680422400*betasv[{5, 2}, {18, 8}] - 
   5227622400*betasv[{6, 1}, {8, 18}] + 
   658680422400*betasv[{6, 1}, {18, 8}] - 
   282291609600*betasv[{7, 0}, {18, 8}] + 1493606400*betasv[{1}, {18}]*
    zeta[7] + (5601024000*betasv[{2}, {18}]*zeta[7])/y + 
   (1400256000*betasv[{3}, {18}]*zeta[7])/y^2 - 
   (2100384000*betasv[{4}, {18}]*zeta[7])/y^3 - 
   (647618400*betasv[{5}, {18}]*zeta[7])/y^4 - 
   (39382200*betasv[{6}, {18}]*zeta[7])/y^5 - 
   (364650*betasv[{7}, {18}]*zeta[7])/y^6 - (605*zeta[17])/(8192*y^8) + 
   (2027025*betasv[{0}, {8}]*zeta[17])/(16*y^9) - 
   (4729725*betasv[{1}, {8}]*zeta[17])/(64*y^10) - 
   (4729725*betasv[{2}, {8}]*zeta[17])/(256*y^11) + 
   (1061775*zeta[7]*zeta[17])/(32768*y^15) - (645029385*zeta[21])/
    (2874867712*y^12), pinablaBarFp[4, 9, 9, 5]/y^10 -> 
  -710956646400*betasv[{0, 6}, {8, 18}] - 
   8029628006400*betasv[{1, 5}, {8, 18}] - 
   17251153920000*betasv[{2, 4}, {8, 18}] - 
   6273146880000*betasv[{3, 3}, {8, 18}] + 
   2509258752000*betasv[{4, 2}, {8, 18}] - 
   13173608448000*betasv[{4, 2}, {18, 8}] + 
   752777625600*betasv[{5, 1}, {8, 18}] - 21077773516800*
    betasv[{5, 1}, {18, 8}] + 20910489600*betasv[{6, 0}, {8, 18}] + 
   5269443379200*betasv[{6, 0}, {18, 8}] + 
   (pinablaBarE[4, 4]*pinablaBarE[9, 1])/(72*y^10) - 
   5974425600*betasv[{0}, {18}]*zeta[7] - 
   (53769830400*betasv[{1}, {18}]*zeta[7])/y - 
   (44808192000*betasv[{2}, {18}]*zeta[7])/y^2 + 
   (28005120000*betasv[{3}, {18}]*zeta[7])/y^3 + 
   (19253520000*betasv[{4}, {18}]*zeta[7])/y^4 + 
   (2240409600*betasv[{5}, {18}]*zeta[7])/y^5 + 
   (49592400*betasv[{6}, {18}]*zeta[7])/y^6 + (7865*zeta[17])/(18432*y^9) - 
   (4729725*betasv[{0}, {8}]*zeta[17])/(8*y^10) + 
   (4729725*betasv[{1}, {8}]*zeta[17])/(8*y^11) + 
   (23648625*betasv[{2}, {8}]*zeta[17])/(256*y^12) - 
   (7432425*zeta[7]*zeta[17])/(32768*y^16) + (645029385*zeta[21])/
    (718716928*y^13), pinablaBarFp[4, 9, 9, 6]/y^12 -> 
  49181471539200*betasv[{0, 5}, {8, 18}] + 298601791488000*
    betasv[{1, 4}, {8, 18}] + 351296225280000*betasv[{2, 3}, {8, 18}] + 
   35129622528000*betasv[{3, 2}, {8, 18}] + 210777735168000*
    betasv[{3, 2}, {18, 8}] - 35129622528000*betasv[{4, 1}, {8, 18}] + 
   526944337920000*betasv[{4, 1}, {18, 8}] - 
   3512962252800*betasv[{5, 0}, {8, 18}] - 
   42155547033600*betasv[{5, 0}, {18, 8}] + 
   (pinablaBarE[4, 5]*pinablaBarE[9, 1])/(72*y^12) + 
   (41*pinablaBarE[4, 4]*pinablaBarE[9, 2])/(504*y^12) + 
   (43867*zeta[7])/213790185 + (250925875200*betasv[{0}, {18}]*zeta[7])/y + 
   (627314688000*betasv[{1}, {18}]*zeta[7])/y^2 - 
   (156828672000*betasv[{2}, {18}]*zeta[7])/y^3 - 
   (392071680000*betasv[{3}, {18}]*zeta[7])/y^4 - 
   (83315232000*betasv[{4}, {18}]*zeta[7])/y^5 - 
   (3430627200*betasv[{5}, {18}]*zeta[7])/y^6 - 
   (11011*zeta[17])/(6144*y^10) + (4729725*betasv[{0}, {8}]*zeta[17])/
    (4*y^11) - (118243125*betasv[{1}, {8}]*zeta[17])/(32*y^12) - 
   (23648625*betasv[{2}, {8}]*zeta[17])/(64*y^13) + 
   (22297275*zeta[7]*zeta[17])/(16384*y^17) - (1935088155*zeta[21])/
    (718716928*y^14), pinablaBarFp[4, 9, 9, 7]/y^14 -> 
  -2178036596736000*betasv[{0, 4}, {8, 18}] - 
   7587998466048000*betasv[{1, 3}, {8, 18}] - 
   4637110173696000*betasv[{2, 2}, {8, 18}] - 
   2529332822016000*betasv[{2, 2}, {18, 8}] + 
   281036980224000*betasv[{3, 1}, {8, 18}] - 10117331288064000*
    betasv[{3, 1}, {18, 8}] + 210777735168000*betasv[{4, 0}, {8, 18}] - 
   1264666411008000*betasv[{4, 0}, {18, 8}] + 
   (pinablaBarE[4, 6]*pinablaBarE[9, 1])/(72*y^14) + 
   (2*pinablaBarE[4, 5]*pinablaBarE[9, 2])/(21*y^14) + 
   (139*pinablaBarE[4, 4]*pinablaBarE[9, 3])/(504*y^14) - 
   (87734*zeta[7])/(14252679*y) - (3763888128000*betasv[{0}, {18}]*zeta[7])/
    y^2 - (1254629376000*betasv[{1}, {18}]*zeta[7])/y^3 + 
   (5175346176000*betasv[{2}, {18}]*zeta[7])/y^4 + 
   (2117187072000*betasv[{3}, {18}]*zeta[7])/y^5 + 
   (151927776000*betasv[{4}, {18}]*zeta[7])/y^6 + 
   (5005*zeta[17])/(1024*y^11) + (70945875*betasv[{0}, {8}]*zeta[17])/
    (8*y^12) + (70945875*betasv[{1}, {8}]*zeta[17])/(4*y^13) + 
   (70945875*betasv[{2}, {8}]*zeta[17])/(64*y^14) - 
   (111486375*zeta[7]*zeta[17])/(16384*y^18) + (1935088155*zeta[21])/
    (359358464*y^15), pinablaBarFp[4, 9, 9, 8]/y^16 -> 
  65200579411968000*betasv[{0, 3}, {8, 18}] + 128152862982144000*
    betasv[{1, 2}, {8, 18}] + 20234662576128000*betasv[{1, 2}, {18, 8}] + 
   33724437626880000*betasv[{2, 1}, {8, 18}] + 
   141642638032896000*betasv[{2, 1}, {18, 8}] - 
   4496591683584000*betasv[{3, 0}, {8, 18}] + 
   60703987728384000*betasv[{3, 0}, {18, 8}] + 
   (pinablaBarE[4, 7]*pinablaBarE[9, 1])/(72*y^16) + 
   (55*pinablaBarE[4, 6]*pinablaBarE[9, 2])/(504*y^16) + 
   (187*pinablaBarE[4, 5]*pinablaBarE[9, 3])/(504*y^16) + 
   (89*pinablaBarE[4, 4]*pinablaBarE[9, 4])/(126*y^16) + 
   (701872*zeta[7])/(14252679*y^2) + (20074070016000*betasv[{0}, {18}]*
     zeta[7])/y^3 - (37638881280000*betasv[{1}, {18}]*zeta[7])/y^4 - 
   (35756937216000*betasv[{2}, {18}]*zeta[7])/y^5 - 
   (4548031488000*betasv[{3}, {18}]*zeta[7])/y^6 - 
   (5005*zeta[17])/(768*y^12) - (212837625*betasv[{0}, {8}]*zeta[17])/
    (2*y^13) - (496621125*betasv[{1}, {8}]*zeta[17])/(8*y^14) - 
   (70945875*betasv[{2}, {8}]*zeta[17])/(32*y^15) + 
   (111486375*zeta[7]*zeta[17])/(4096*y^19) - (1935088155*zeta[21])/
    (359358464*y^16), pinablaBarFp[4, 9, 11, 0] -> 
  850850*betasv[{4, 7}, {8, 18}] + 476476*betasv[{5, 6}, {8, 18}] + 
   64974*betasv[{6, 5}, {8, 18}] + 850850*betasv[{9, 2}, {18, 8}] + 
   476476*betasv[{10, 1}, {18, 8}] + 64974*betasv[{11, 0}, {18, 8}] - 
   18564*betasv[{5}, {18}]*zeta[7] - (34034*betasv[{6}, {18}]*zeta[7])/y - 
   (60775*betasv[{7}, {18}]*zeta[7])/(4*y^2) + (91*zeta[17])/(66355200*y^4) - 
   (1911*betasv[{0}, {8}]*zeta[17])/(256*y^5) - 
   (7007*betasv[{1}, {8}]*zeta[17])/(512*y^6) - 
   (25025*betasv[{2}, {8}]*zeta[17])/(4096*y^7) + 
   (2925*zeta[7]*zeta[17])/(262144*y^11) - (73007672881*zeta[23])/
    (29324350586880*y^10), pinablaBarFp[4, 9, 11, 1]/y^2 -> 
  -13613600*betasv[{3, 7}, {8, 18}] - 33353320*betasv[{4, 6}, {8, 18}] - 
   12994800*betasv[{5, 5}, {8, 18}] - 1299480*betasv[{6, 4}, {8, 18}] - 
   30630600*betasv[{8, 2}, {18, 8}] - 25865840*betasv[{9, 1}, {18, 8}] - 
   4764760*betasv[{10, 0}, {18, 8}] + 371280*betasv[{4}, {18}]*zeta[7] + 
   (928200*betasv[{5}, {18}]*zeta[7])/y + (595595*betasv[{6}, {18}]*zeta[7])/
    y^2 + (60775*betasv[{7}, {18}]*zeta[7])/y^3 - 
   (1001*zeta[17])/(33177600*y^5) + (35035*betasv[{0}, {8}]*zeta[17])/
    (256*y^6) + (95095*betasv[{1}, {8}]*zeta[17])/(512*y^7) + 
   (225225*betasv[{2}, {8}]*zeta[17])/(4096*y^8) - 
   (32175*zeta[7]*zeta[17])/(262144*y^12) + (73007672881*zeta[23])/
    (2932435058688*y^11), pinablaBarFp[4, 9, 11, 2]/y^4 -> 
  163363200*betasv[{2, 7}, {8, 18}] + 914833920*betasv[{3, 6}, {8, 18}] + 
   1060375680*betasv[{4, 5}, {8, 18}] + 291083520*betasv[{5, 4}, {8, 18}] + 
   20791680*betasv[{6, 3}, {8, 18}] + 980179200*betasv[{7, 2}, {18, 8}] + 
   1176215040*betasv[{8, 1}, {18, 8}] + 294053760*betasv[{9, 0}, {18, 8}] - 
   5940480*betasv[{3}, {18}]*zeta[7] - (20791680*betasv[{4}, {18}]*zeta[7])/
    y - (18935280*betasv[{5}, {18}]*zeta[7])/y^2 - 
   (4084080*betasv[{6}, {18}]*zeta[7])/y^3 - 
   (182325*betasv[{7}, {18}]*zeta[7])/y^4 + (1001*zeta[17])/(1843200*y^6) - 
   (135135*betasv[{0}, {8}]*zeta[17])/(64*y^7) - 
   (135135*betasv[{1}, {8}]*zeta[17])/(64*y^8) - 
   (225225*betasv[{2}, {8}]*zeta[17])/(512*y^9) + 
   (160875*zeta[7]*zeta[17])/(131072*y^13) - (73007672881*zeta[23])/
    (325826117632*y^12), pinablaBarFp[4, 9, 11, 3]/y^6 -> 
  -1306905600*betasv[{1, 7}, {8, 18}] - 15552176640*betasv[{2, 6}, {8, 18}] - 
   38922024960*betasv[{3, 5}, {8, 18}] - 
   27029184000*betasv[{4, 4}, {8, 18}] - 5156336640*betasv[{5, 3}, {8, 18}] - 
   249500160*betasv[{6, 2}, {8, 18}] - 27445017600*betasv[{6, 2}, {18, 8}] - 
   45480314880*betasv[{7, 1}, {18, 8}] - 
   15290795520*betasv[{8, 0}, {18, 8}] + 71285760*betasv[{2}, {18}]*zeta[7] + 
   (368309760*betasv[{3}, {18}]*zeta[7])/y + 
   (482664000*betasv[{4}, {18}]*zeta[7])/y^2 + 
   (173759040*betasv[{5}, {18}]*zeta[7])/y^3 + 
   (17357340*betasv[{6}, {18}]*zeta[7])/y^4 + 
   (364650*betasv[{7}, {18}]*zeta[7])/y^5 - (1859*zeta[17])/(230400*y^7) + 
   (1756755*betasv[{0}, {8}]*zeta[17])/(64*y^8) + 
   (1306305*betasv[{1}, {8}]*zeta[17])/(64*y^9) + 
   (1576575*betasv[{2}, {8}]*zeta[17])/(512*y^10) - 
   (1447875*zeta[7]*zeta[17])/(131072*y^14) + (73007672881*zeta[23])/
    (40728264704*y^13), pinablaBarFp[4, 9, 11, 4]/y^8 -> 
  5227622400*betasv[{0, 7}, {8, 18}] + 161010769920*betasv[{1, 6}, {8, 18}] + 
   840316538880*betasv[{2, 5}, {8, 18}] + 
   1210907443200*betasv[{3, 4}, {8, 18}] + 
   535593676800*betasv[{4, 3}, {8, 18}] + 
   67864043520*betasv[{5, 2}, {8, 18}] + 
   658680422400*betasv[{5, 2}, {18, 8}] + 
   1996001280*betasv[{6, 1}, {8, 18}] + 1493008957440*
    betasv[{6, 1}, {18, 8}] + 671226716160*betasv[{7, 0}, {18, 8}] - 
   570286080*betasv[{1}, {18}]*zeta[7] - 
   (4847431680*betasv[{2}, {18}]*zeta[7])/y - 
   (9564172800*betasv[{3}, {18}]*zeta[7])/y^2 - 
   (5405836800*betasv[{4}, {18}]*zeta[7])/y^3 - 
   (937853280*betasv[{5}, {18}]*zeta[7])/y^4 - 
   (44924880*betasv[{6}, {18}]*zeta[7])/y^5 - 
   (364650*betasv[{7}, {18}]*zeta[7])/y^6 + (91091*zeta[17])/(921600*y^8) - 
   (4819815*betasv[{0}, {8}]*zeta[17])/(16*y^9) - 
   (5360355*betasv[{1}, {8}]*zeta[17])/(32*y^10) - 
   (4729725*betasv[{2}, {8}]*zeta[17])/(256*y^11) + 
   (1447875*zeta[7]*zeta[17])/(16384*y^15) - (511053710167*zeta[23])/
    (40728264704*y^14), pinablaBarFp[4, 9, 11, 5]/y^10 -> 
  -790416506880*betasv[{0, 6}, {8, 18}] - 10586790789120*
    betasv[{1, 5}, {8, 18}] - 31337220096000*betasv[{2, 4}, {8, 18}] - 
   27944017920000*betasv[{3, 3}, {8, 18}] - 
   7784404992000*betasv[{4, 2}, {8, 18}] - 
   13173608448000*betasv[{4, 2}, {18, 8}] - 
   590816378880*betasv[{5, 1}, {8, 18}] - 41101658357760*
    betasv[{5, 1}, {18, 8}] - 7984005120*betasv[{6, 0}, {8, 18}] - 
   24766383882240*betasv[{6, 0}, {18, 8}] + 
   (pinablaBarE[4, 4]*pinablaBarE[9, 1])/(72*y^10) + 
   2281144320*betasv[{0}, {18}]*zeta[7] + 
   (42201169920*betasv[{1}, {18}]*zeta[7])/y + 
   (139007232000*betasv[{2}, {18}]*zeta[7])/y^2 + 
   (124750080000*betasv[{3}, {18}]*zeta[7])/y^3 + 
   (34974576000*betasv[{4}, {18}]*zeta[7])/y^4 + 
   (2953903680*betasv[{5}, {18}]*zeta[7])/y^5 + 
   (55135080*betasv[{6}, {18}]*zeta[7])/y^6 - (91091*zeta[17])/(92160*y^9) + 
   (44459415*betasv[{0}, {8}]*zeta[17])/(16*y^10) + 
   (36891855*betasv[{1}, {8}]*zeta[17])/(32*y^11) + 
   (23648625*betasv[{2}, {8}]*zeta[17])/(256*y^12) - 
   (10135125*zeta[7]*zeta[17])/(16384*y^16) + (1533161130501*zeta[23])/
    (20364132352*y^15), pinablaBarFp[4, 9, 11, 6]/y^12 -> 
  61317159321600*betasv[{0, 5}, {8, 18}] + 462433576550400*
    betasv[{1, 4}, {8, 18}] + 836723736576000*betasv[{2, 3}, {8, 18}] + 
   459878694912000*betasv[{3, 2}, {8, 18}] + 
   210777735168000*betasv[{3, 2}, {18, 8}] + 
   74091567513600*betasv[{4, 1}, {8, 18}] + 927422034739200*
    betasv[{4, 1}, {18, 8}] + 2554881638400*betasv[{5, 0}, {8, 18}] + 
   758799846604800*betasv[{5, 0}, {18, 8}] + 
   (pinablaBarE[4, 5]*pinablaBarE[9, 1])/(72*y^12) + 
   (4*pinablaBarE[4, 4]*pinablaBarE[9, 2])/(45*y^12) - 
   (43867*zeta[7])/559926675 - (182491545600*betasv[{0}, {18}]*zeta[7])/y - 
   (1323063705600*betasv[{1}, {18}]*zeta[7])/y^2 - 
   (2053029888000*betasv[{2}, {18}]*zeta[7])/y^3 - 
   (933843456000*betasv[{3}, {18}]*zeta[7])/y^4 - 
   (129027225600*betasv[{4}, {18}]*zeta[7])/y^5 - 
   (4277145600*betasv[{5}, {18}]*zeta[7])/y^6 + 
   (91091*zeta[17])/(11520*y^10) - (42567525*betasv[{0}, {8}]*zeta[17])/
    (2*y^11) - (52026975*betasv[{1}, {8}]*zeta[17])/(8*y^12) - 
   (23648625*betasv[{2}, {8}]*zeta[17])/(64*y^13) + 
   (30405375*zeta[7]*zeta[17])/(8192*y^17) - (7665805652505*zeta[23])/
    (20364132352*y^16), pinablaBarFp[4, 9, 11, 7]/y^14 -> 
  -3076077492633600*betasv[{0, 4}, {8, 18}] - 
   14092727117414400*betasv[{1, 3}, {8, 18}] - 
   15559229177856000*betasv[{2, 2}, {8, 18}] - 
   2529332822016000*betasv[{2, 2}, {18, 8}] - 
   4864494639513600*betasv[{3, 1}, {8, 18}] - 
   16524974437171200*betasv[{3, 1}, {18, 8}] - 
   347463902822400*betasv[{4, 0}, {8, 18}] - 18885685071052800*
    betasv[{4, 0}, {18, 8}] + (pinablaBarE[4, 6]*pinablaBarE[9, 1])/
    (72*y^14) + (37*pinablaBarE[4, 5]*pinablaBarE[9, 2])/(360*y^14) + 
   (164*pinablaBarE[4, 4]*pinablaBarE[9, 3])/(495*y^14) + 
   (2982956*zeta[7])/(559926675*y) + (6204712550400*betasv[{0}, {18}]*
     zeta[7])/y^2 + (21716493926400*betasv[{1}, {18}]*zeta[7])/y^3 + 
   (17365211136000*betasv[{2}, {18}]*zeta[7])/y^4 + 
   (3932122521600*betasv[{3}, {18}]*zeta[7])/y^5 + 
   (214570137600*betasv[{4}, {18}]*zeta[7])/y^6 - 
   (140777*zeta[17])/(2880*y^11) + (132432300*betasv[{0}, {8}]*zeta[17])/
    y^12 + (231756525*betasv[{1}, {8}]*zeta[17])/(8*y^13) + 
   (70945875*betasv[{2}, {8}]*zeta[17])/(64*y^14) - 
   (152026875*zeta[7]*zeta[17])/(8192*y^18) + (7665805652505*zeta[23])/
    (5091033088*y^17), pinablaBarFp[4, 9, 11, 8]/y^16 -> 
  105588148351795200*betasv[{0, 3}, {8, 18}] + 
   293586558831820800*betasv[{1, 2}, {8, 18}] + 
   20234662576128000*betasv[{1, 2}, {18, 8}] + 
   182847769097011200*betasv[{2, 1}, {8, 18}] + 
   218534355822182400*betasv[{2, 1}, {18, 8}] + 
   25017401003212800*betasv[{3, 0}, {8, 18}] + 
   368270858885529600*betasv[{3, 0}, {18, 8}] + 
   (pinablaBarE[4, 7]*pinablaBarE[9, 1])/(72*y^16) + 
   (7*pinablaBarE[4, 6]*pinablaBarE[9, 2])/(60*y^16) + 
   (191*pinablaBarE[4, 5]*pinablaBarE[9, 3])/(440*y^16) + 
   (31*pinablaBarE[4, 4]*pinablaBarE[9, 4])/(33*y^16) - 
   (2982956*zeta[7])/(20738025*y^2) - 
   (111684825907200*betasv[{0}, {18}]*zeta[7])/y^3 - 
   (204071170867200*betasv[{1}, {18}]*zeta[7])/y^4 - 
   (81915892531200*betasv[{2}, {18}]*zeta[7])/y^5 - 
   (7365244723200*betasv[{3}, {18}]*zeta[7])/y^6 + 
   (140777*zeta[17])/(640*y^12) - (1291214925*betasv[{0}, {8}]*zeta[17])/
    (2*y^13) - (383107725*betasv[{1}, {8}]*zeta[17])/(4*y^14) - 
   (70945875*betasv[{2}, {8}]*zeta[17])/(32*y^15) + 
   (152026875*zeta[7]*zeta[17])/(2048*y^19) - (22997416957515*zeta[23])/
    (5091033088*y^18), pinablaBarFp[4, 9, 11, 9]/y^18 -> 
  -2441404015548825600*betasv[{0, 2}, {8, 18}] - 
   80938650304512000*betasv[{0, 2}, {18, 8}] - 3811474623430656000*
    betasv[{1, 1}, {8, 18}] - 1910152147186483200*betasv[{1, 1}, {18, 8}] - 
   1031599888426598400*betasv[{2, 0}, {8, 18}] - 
   5293387729915084800*betasv[{2, 0}, {18, 8}] + 
   (pinablaBarE[4, 8]*pinablaBarE[9, 1])/(72*y^18) + 
   (47*pinablaBarE[4, 7]*pinablaBarE[9, 2])/(360*y^18) + 
   (727*pinablaBarE[4, 6]*pinablaBarE[9, 3])/(1320*y^18) + 
   (1813*pinablaBarE[4, 5]*pinablaBarE[9, 4])/(1320*y^18) + 
   (1481*pinablaBarE[4, 4]*pinablaBarE[9, 5])/(660*y^18) + 
   (5965912*zeta[7])/(3274425*y^3) + (1151339161190400*betasv[{0}, {18}]*
     zeta[7])/y^4 + (1063469481984000*betasv[{1}, {18}]*zeta[7])/y^5 + 
   (170298829209600*betasv[{2}, {18}]*zeta[7])/y^6 - 
   (205751*zeta[17])/(320*y^13) + (4639860225*betasv[{0}, {8}]*zeta[17])/
    (2*y^14) + (837161325*betasv[{1}, {8}]*zeta[17])/(4*y^15) + 
   (70945875*betasv[{2}, {8}]*zeta[17])/(32*y^16) - 
   (456080625*zeta[7]*zeta[17])/(2048*y^20) + (22997416957515*zeta[23])/
    (2545516544*y^19), pinablaBarFp[4, 9, 11, 10]/y^20 -> 
  34777130618113228800*betasv[{0, 1}, {8, 18}] + 
   8288117791182028800*betasv[{0, 1}, {18, 8}] + 
   23498697601135411200*betasv[{1, 0}, {8, 18}] + 
   49987710428066611200*betasv[{1, 0}, {18, 8}] + 
   (pinablaBarE[4, 9]*pinablaBarE[9, 1])/(72*y^20) + 
   (13*pinablaBarE[4, 8]*pinablaBarE[9, 2])/(90*y^20) + 
   (1349*pinablaBarE[4, 7]*pinablaBarE[9, 3])/(1980*y^20) + 
   (127*pinablaBarE[4, 6]*pinablaBarE[9, 4])/(66*y^20) + 
   (955*pinablaBarE[4, 5]*pinablaBarE[9, 5])/(264*y^20) + 
   (157*pinablaBarE[4, 4]*pinablaBarE[9, 6])/(33*y^20) + 
   (pinablaBarE[4, 1]*pinablaBarE[9, 9])/(12*y^20) - 
   (5965912*zeta[7])/(654885*y^4) - (6556556250316800*betasv[{0}, {18}]*
     zeta[7])/y^5 - (2425860115660800*betasv[{1}, {18}]*zeta[7])/y^6 + 
   (29393*zeta[17])/(32*y^14) - (5477021550*betasv[{0}, {8}]*zeta[17])/y^15 - 
   (227026800*betasv[{1}, {8}]*zeta[17])/y^16 + (456080625*zeta[7]*zeta[17])/
    (1024*y^21) - (22997416957515*zeta[23])/(2545516544*y^20), 
 pinablaBarFp[4, 10, 8, 0] -> 3233230*betasv[{4, 8}, {8, 20}] - 
   2586584*betasv[{5, 7}, {8, 20}] + 646646*betasv[{6, 6}, {8, 20}] + 
   3233230*betasv[{10, 2}, {20, 8}] - 2586584*betasv[{11, 1}, {20, 8}] + 
   646646*betasv[{12, 0}, {20, 8}] - 184756*betasv[{6}, {20}]*zeta[7] + 
   (184756*betasv[{7}, {20}]*zeta[7])/y - (230945*betasv[{8}, {20}]*zeta[7])/
    (4*y^2) + (187*zeta[19])/(14745600*y^5) - 
   (17017*betasv[{0}, {8}]*zeta[19])/(1024*y^6) + 
   (17017*betasv[{1}, {8}]*zeta[19])/(1024*y^7) - 
   (85085*betasv[{2}, {8}]*zeta[19])/(16384*y^8) + 
   (2431*zeta[7]*zeta[19])/(1048576*y^12) - (3926065*zeta[21])/
    (100802838528*y^7), pinablaBarFp[4, 10, 8, 1]/y^2 -> 
  -51731680*betasv[{3, 8}, {8, 20}] - 51731680*betasv[{4, 7}, {8, 20}] + 
   56904848*betasv[{5, 6}, {8, 20}] - 15519504*betasv[{6, 5}, {8, 20}] - 
   129329200*betasv[{9, 2}, {20, 8}] + 87943856*betasv[{10, 1}, {20, 8}] - 
   20692672*betasv[{11, 0}, {20, 8}] + 4434144*betasv[{5}, {20}]*zeta[7] - 
   (4064632*betasv[{6}, {20}]*zeta[7])/y + (923780*betasv[{7}, {20}]*zeta[7])/
    y^2 + (230945*betasv[{8}, {20}]*zeta[7])/y^3 - 
   (1309*zeta[19])/(11059200*y^6) + (17017*betasv[{0}, {8}]*zeta[19])/
    (128*y^7) - (289289*betasv[{1}, {8}]*zeta[19])/(2048*y^8) + 
   (425425*betasv[{2}, {8}]*zeta[19])/(8192*y^9) - 
   (7293*zeta[7]*zeta[19])/(262144*y^13) + (3926065*zeta[21])/
    (14400405504*y^8), pinablaBarFp[4, 10, 8, 2]/y^4 -> 
  620780160*betasv[{2, 8}, {8, 20}] + 2483120640*betasv[{3, 7}, {8, 20}] + 
   310390080*betasv[{4, 6}, {8, 20}] - 993248256*betasv[{5, 5}, {8, 20}] + 
   310390080*betasv[{6, 4}, {8, 20}] + 4655851200*betasv[{8, 2}, {20, 8}] - 
   2483120640*betasv[{9, 1}, {20, 8}] + 558702144*betasv[{10, 0}, {20, 8}] - 
   88682880*betasv[{4}, {20}]*zeta[7] + (70946304*betasv[{5}, {20}]*zeta[7])/
    y - (5542680*betasv[{6}, {20}]*zeta[7])/y^2 - 
   (11085360*betasv[{7}, {20}]*zeta[7])/y^3 - 
   (692835*betasv[{8}, {20}]*zeta[7])/y^4 + (187*zeta[19])/(204800*y^7) - 
   (459459*betasv[{0}, {8}]*zeta[19])/(512*y^8) + 
   (255255*betasv[{1}, {8}]*zeta[19])/(256*y^9) - 
   (3828825*betasv[{2}, {8}]*zeta[19])/(8192*y^10) + 
   (80223*zeta[7]*zeta[19])/(262144*y^14) - (3926065*zeta[21])/
    (2400067584*y^9), pinablaBarFp[4, 10, 8, 3]/y^6 -> 
  -4966241280*betasv[{1, 8}, {8, 20}] - 49662412800*betasv[{2, 7}, {8, 20}] - 
   74493619200*betasv[{3, 6}, {8, 20}] + 
   12415603200*betasv[{4, 5}, {8, 20}] + 
   12415603200*betasv[{5, 4}, {8, 20}] - 4966241280*betasv[{6, 3}, {8, 20}] - 
   148987238400*betasv[{7, 2}, {20, 8}] + 
   52145533440*betasv[{8, 1}, {20, 8}] - 
   12415603200*betasv[{9, 0}, {20, 8}] + 1418926080*betasv[{3}, {20}]*
    zeta[7] - (886828800*betasv[{4}, {20}]*zeta[7])/y - 
   (221707200*betasv[{5}, {20}]*zeta[7])/y^2 + 
   (332560800*betasv[{6}, {20}]*zeta[7])/y^3 + 
   (55426800*betasv[{7}, {20}]*zeta[7])/y^4 + 
   (1385670*betasv[{8}, {20}]*zeta[7])/y^5 - (187*zeta[19])/(32768*y^8) + 
   (1276275*betasv[{0}, {8}]*zeta[19])/(256*y^9) - 
   (5360355*betasv[{1}, {8}]*zeta[19])/(1024*y^10) + 
   (3828825*betasv[{2}, {8}]*zeta[19])/(1024*y^11) - 
   (401115*zeta[7]*zeta[19])/(131072*y^15) + (19630325*zeta[21])/
    (2400067584*y^10), pinablaBarFp[4, 10, 8, 4]/y^8 -> 
  19864965120*betasv[{0, 8}, {8, 20}] + 
   556219023360*betasv[{1, 7}, {8, 20}] + 
   2284470988800*betasv[{2, 6}, {8, 20}] + 
   1589197209600*betasv[{3, 5}, {8, 20}] - 
   496624128000*betasv[{4, 4}, {8, 20}] - 
   79459860480*betasv[{5, 3}, {8, 20}] + 
   59594895360*betasv[{6, 2}, {8, 20}] + 4171642675200*
    betasv[{6, 2}, {20, 8}] - 476759162880*betasv[{7, 1}, {20, 8}] + 
   238379581440*betasv[{8, 0}, {20, 8}] - 17027112960*betasv[{2}, {20}]*
    zeta[7] + (5675704320*betasv[{3}, {20}]*zeta[7])/y + 
   (8868288000*betasv[{4}, {20}]*zeta[7])/y^2 - 
   (7094630400*betasv[{5}, {20}]*zeta[7])/y^3 - 
   (2549632800*betasv[{6}, {20}]*zeta[7])/y^4 - 
   (155195040*betasv[{7}, {20}]*zeta[7])/y^5 - 
   (1385670*betasv[{8}, {20}]*zeta[7])/y^6 + (2057*zeta[19])/(73728*y^9) - 
   (765765*betasv[{0}, {8}]*zeta[19])/(32*y^10) + 
   (765765*betasv[{1}, {8}]*zeta[19])/(64*y^11) - 
   (26801775*betasv[{2}, {8}]*zeta[19])/(1024*y^12) + 
   (3610035*zeta[7]*zeta[19])/(131072*y^16) - (19630325*zeta[21])/
    (600016896*y^11), pinablaBarFp[4, 10, 8, 5]/y^10 -> 
  -2860554977280*betasv[{0, 7}, {8, 20}] - 
   33849900564480*betasv[{1, 6}, {8, 20}] - 
   73897670246400*betasv[{2, 5}, {8, 20}] - 
   23837958144000*betasv[{3, 4}, {8, 20}] + 
   9535183257600*betasv[{4, 3}, {8, 20}] - 
   476759162880*betasv[{5, 2}, {8, 20}] - 100119424204800*
    betasv[{5, 2}, {20, 8}] - 476759162880*betasv[{6, 1}, {8, 20}] - 
   20023884840960*betasv[{6, 1}, {20, 8}] - 
   5721109954560*betasv[{7, 0}, {20, 8}] + 
   (pinablaBarE[4, 4]*pinablaBarE[10, 1])/(90*y^10) + 
   136216903680*betasv[{1}, {20}]*zeta[7] + 
   (34054225920*betasv[{2}, {20}]*zeta[7])/y - 
   (170271129600*betasv[{3}, {20}]*zeta[7])/y^2 + 
   (106419456000*betasv[{4}, {20}]*zeta[7])/y^3 + 
   (82475078400*betasv[{5}, {20}]*zeta[7])/y^4 + 
   (9444726720*betasv[{6}, {20}]*zeta[7])/y^5 + 
   (199536480*betasv[{7}, {20}]*zeta[7])/y^6 - (2057*zeta[19])/(20480*y^10) + 
   (2297295*betasv[{0}, {8}]*zeta[19])/(16*y^11) + 
   (16081065*betasv[{1}, {8}]*zeta[19])/(128*y^12) + 
   (80405325*betasv[{2}, {8}]*zeta[19])/(512*y^13) - 
   (3610035*zeta[7]*zeta[19])/(16384*y^17) + (19630325*zeta[21])/
    (200005632*y^12), pinablaBarFp[4, 10, 8, 6]/y^12 -> 
  215495141621760*betasv[{0, 6}, {8, 20}] + 1403578975518720*
    betasv[{1, 5}, {8, 20}] + 1764008902656000*betasv[{2, 4}, {8, 20}] + 
   228844398182400*betasv[{3, 3}, {8, 20}] - 
   104887015833600*betasv[{4, 2}, {8, 20}] + 2002388484096000*
    betasv[{4, 2}, {20, 8}] + 15256293212160*betasv[{5, 1}, {8, 20}] + 
   1281528629821440*betasv[{5, 1}, {20, 8}] + 
   1907036651520*betasv[{6, 0}, {8, 20}] + 240286618091520*
    betasv[{6, 0}, {20, 8}] + (pinablaBarE[4, 5]*pinablaBarE[10, 1])/
    (90*y^12) + (11*pinablaBarE[4, 4]*pinablaBarE[10, 2])/(180*y^12) - 
   544867614720*betasv[{0}, {20}]*zeta[7] - 
   (1089735229440*betasv[{1}, {20}]*zeta[7])/y + 
   (1872982425600*betasv[{2}, {20}]*zeta[7])/y^2 - 
   (1021626777600*betasv[{3}, {20}]*zeta[7])/y^3 - 
   (1968759936000*betasv[{4}, {20}]*zeta[7])/y^4 - 
   (391623598080*betasv[{5}, {20}]*zeta[7])/y^5 - 
   (15031748160*betasv[{6}, {20}]*zeta[7])/y^6 + 
   (2431*zeta[19])/(10240*y^11) - (48243195*betasv[{0}, {8}]*zeta[19])/
    (32*y^12) - (16081065*betasv[{1}, {8}]*zeta[19])/(8*y^13) - 
   (402026625*betasv[{2}, {8}]*zeta[19])/(512*y^14) + 
   (25270245*zeta[7]*zeta[19])/(16384*y^18) - (19630325*zeta[21])/
    (100002816*y^13), pinablaBarFp[4, 10, 8, 7]/y^14 -> 
  -10786199300997120*betasv[{0, 5}, {8, 20}] - 
   42183650731622400*betasv[{1, 4}, {8, 20}] - 
   30970275220684800*betasv[{2, 3}, {8, 20}] - 
   1067940524851200*betasv[{3, 2}, {8, 20}] - 
   32038215745536000*betasv[{3, 2}, {20, 8}] + 
   533970262425600*betasv[{4, 1}, {8, 20}] - 41649680469196800*
    betasv[{4, 1}, {20, 8}] - 106794052485120*betasv[{5, 0}, {8, 20}] - 
   10892993353482240*betasv[{5, 0}, {20, 8}] + 
   (pinablaBarE[4, 6]*pinablaBarE[10, 1])/(90*y^14) + 
   (13*pinablaBarE[4, 5]*pinablaBarE[10, 2])/(180*y^14) + 
   (493*pinablaBarE[4, 4]*pinablaBarE[10, 3])/(2520*y^14) - 
   (349222*zeta[7])/736745625 + (7628146606080*betasv[{0}, {20}]*zeta[7])/y - 
   (9535183257600*betasv[{1}, {20}]*zeta[7])/y^2 + 
   (4767591628800*betasv[{2}, {20}]*zeta[7])/y^3 + 
   (34565039308800*betasv[{3}, {20}]*zeta[7])/y^4 + 
   (11769991833600*betasv[{4}, {20}]*zeta[7])/y^5 + 
   (752385553920*betasv[{5}, {20}]*zeta[7])/y^6 - 
   (17017*zeta[19])/(61440*y^12) + (273378105*betasv[{0}, {8}]*zeta[19])/
    (16*y^13) + (1045269225*betasv[{1}, {8}]*zeta[19])/(64*y^14) + 
   (402026625*betasv[{2}, {8}]*zeta[19])/(128*y^15) - 
   (75810735*zeta[7]*zeta[19])/(8192*y^19) + (19630325*zeta[21])/
    (100002816*y^14), pinablaBarFp[4, 10, 10, 0] -> 
  3233230*betasv[{4, 8}, {8, 20}] - 587860*betasv[{5, 7}, {8, 20}] - 
   (2057510*betasv[{6, 6}, {8, 20}])/3 + 3233230*betasv[{10, 2}, {20, 8}] - 
   587860*betasv[{11, 1}, {20, 8}] - (2057510*betasv[{12, 0}, {20, 8}])/3 + 
   (587860*betasv[{6}, {20}]*zeta[7])/3 + (41990*betasv[{7}, {20}]*zeta[7])/
    y - (230945*betasv[{8}, {20}]*zeta[7])/(4*y^2) - 
   (1547*zeta[19])/(265420800*y^5) + (54145*betasv[{0}, {8}]*zeta[19])/
    (3072*y^6) + (7735*betasv[{1}, {8}]*zeta[19])/(2048*y^7) - 
   (85085*betasv[{2}, {8}]*zeta[19])/(16384*y^8) + 
   (5525*zeta[7]*zeta[19])/(1572864*y^12) - (12864052201*zeta[23])/
    (118644201750528*y^9), pinablaBarFp[4, 10, 10, 1]/y^2 -> 
  -51731680*betasv[{3, 8}, {8, 20}] - 91706160*betasv[{4, 7}, {8, 20}] + 
   32920160*betasv[{5, 6}, {8, 20}] + 16460080*betasv[{6, 5}, {8, 20}] - 
   129329200*betasv[{9, 2}, {20, 8}] + 35271600*betasv[{11, 0}, {20, 8}] - 
   4702880*betasv[{5}, {20}]*zeta[7] - (2351440*betasv[{6}, {20}]*zeta[7])/
    y + (1637610*betasv[{7}, {20}]*zeta[7])/y^2 + 
   (230945*betasv[{8}, {20}]*zeta[7])/y^3 + (1547*zeta[19])/(17694720*y^6) - 
   (116025*betasv[{0}, {8}]*zeta[19])/(512*y^7) + 
   (425425*betasv[{2}, {8}]*zeta[19])/(8192*y^9) - 
   (5525*zeta[7]*zeta[19])/(131072*y^13) + (12864052201*zeta[23])/
    (13182689083392*y^10), pinablaBarFp[4, 10, 10, 2]/y^4 -> 
  620780160*betasv[{2, 8}, {8, 20}] + 3122712320*betasv[{3, 7}, {8, 20}] + 
   1909369280*betasv[{4, 6}, {8, 20}] - 1185125760*betasv[{5, 5}, {8, 20}] - 
   329201600*betasv[{6, 4}, {8, 20}] + 4655851200*betasv[{8, 2}, {20, 8}] + 
   1034633600*betasv[{9, 1}, {20, 8}] - 1551950400*betasv[{10, 0}, {20, 8}] + 
   94057600*betasv[{4}, {20}]*zeta[7] + (84651840*betasv[{5}, {20}]*zeta[7])/
    y - (34095880*betasv[{6}, {20}]*zeta[7])/y^2 - 
   (13940680*betasv[{7}, {20}]*zeta[7])/y^3 - 
   (692835*betasv[{8}, {20}]*zeta[7])/y^4 - (2431*zeta[19])/(2211840*y^7) + 
   (1276275*betasv[{0}, {8}]*zeta[19])/(512*y^8) - 
   (425425*betasv[{1}, {8}]*zeta[19])/(1024*y^9) - 
   (3828825*betasv[{2}, {8}]*zeta[19])/(8192*y^10) + 
   (60775*zeta[7]*zeta[19])/(131072*y^14) - (12864052201*zeta[23])/
    (1647836135424*y^11), pinablaBarFp[4, 10, 10, 3]/y^6 -> 
  -4966241280*betasv[{1, 8}, {8, 20}] - 57337512960*betasv[{2, 7}, {8, 20}] - 
   117985853440*betasv[{3, 6}, {8, 20}] - 
   22122347520*betasv[{4, 5}, {8, 20}] + 
   31603353600*betasv[{5, 4}, {8, 20}] + 5267225600*betasv[{6, 3}, {8, 20}] - 
   148987238400*betasv[{7, 2}, {20, 8}] - 
   74493619200*betasv[{8, 1}, {20, 8}] + 
   57939481600*betasv[{9, 0}, {20, 8}] - 1504921600*betasv[{3}, {20}]*
    zeta[7] - (2257382400*betasv[{4}, {20}]*zeta[7])/y + 
   (395041920*betasv[{5}, {20}]*zeta[7])/y^2 + 
   (526722560*betasv[{6}, {20}]*zeta[7])/y^3 + 
   (63992760*betasv[{7}, {20}]*zeta[7])/y^4 + 
   (1385670*betasv[{8}, {20}]*zeta[7])/y^5 + (17017*zeta[19])/(1474560*y^8) - 
   (2977975*betasv[{0}, {8}]*zeta[19])/(128*y^9) + 
   (3828825*betasv[{1}, {8}]*zeta[19])/(512*y^10) + 
   (3828825*betasv[{2}, {8}]*zeta[19])/(1024*y^11) - 
   (303875*zeta[7]*zeta[19])/(65536*y^15) + (90048365407*zeta[23])/
    (1647836135424*y^12), pinablaBarFp[4, 10, 10, 4]/y^8 -> 
  19864965120*betasv[{0, 8}, {8, 20}] + 
   617619824640*betasv[{1, 7}, {8, 20}] + 
   3021280604160*betasv[{2, 6}, {8, 20}] + 
   3185618042880*betasv[{3, 5}, {8, 20}] - 
   189620121600*betasv[{4, 4}, {8, 20}] - 
   632067072000*betasv[{5, 3}, {8, 20}] - 
   63206707200*betasv[{6, 2}, {8, 20}] + 4171642675200*
    betasv[{6, 2}, {20, 8}] + 3575693721600*betasv[{7, 1}, {20, 8}] - 
   1787846860800*betasv[{8, 0}, {20, 8}] + 18059059200*betasv[{2}, {20}]*
    zeta[7] + (45147648000*betasv[{3}, {20}]*zeta[7])/y + 
   (3386073600*betasv[{4}, {20}]*zeta[7])/y^2 - 
   (14221509120*betasv[{5}, {20}]*zeta[7])/y^3 - 
   (3371964960*betasv[{6}, {20}]*zeta[7])/y^4 - 
   (172326960*betasv[{7}, {20}]*zeta[7])/y^5 - 
   (1385670*betasv[{8}, {20}]*zeta[7])/y^6 - (221221*zeta[19])/
    (2211840*y^9) + (11486475*betasv[{0}, {8}]*zeta[19])/(64*y^10) - 
   (11486475*betasv[{1}, {8}]*zeta[19])/(128*y^11) - 
   (26801775*betasv[{2}, {8}]*zeta[19])/(1024*y^12) + 
   (2734875*zeta[7]*zeta[19])/(65536*y^16) - (90048365407*zeta[23])/
    (274639355904*y^13), pinablaBarFp[4, 10, 10, 5]/y^10 -> 
  -3106158182400*betasv[{0, 7}, {8, 20}] - 
   41463599923200*betasv[{1, 6}, {8, 20}] - 110738151014400*
    betasv[{2, 5}, {8, 20}] - 60678438912000*betasv[{3, 4}, {8, 20}] + 
   15675263385600*betasv[{4, 3}, {8, 20}] + 
   9101765836800*betasv[{5, 2}, {8, 20}] - 100119424204800*
    betasv[{5, 2}, {20, 8}] + 505653657600*betasv[{6, 1}, {8, 20}] - 
   133492565606400*betasv[{6, 1}, {20, 8}] + 
   42908324659200*betasv[{7, 0}, {20, 8}] + 
   (pinablaBarE[4, 4]*pinablaBarE[10, 1])/(90*y^10) - 
   144472473600*betasv[{1}, {20}]*zeta[7] - 
   (650126131200*betasv[{2}, {20}]*zeta[7])/y - 
   (279915417600*betasv[{3}, {20}]*zeta[7])/y^2 + 
   (270885888000*betasv[{4}, {20}]*zeta[7])/y^3 + 
   (123591686400*betasv[{5}, {20}]*zeta[7])/y^4 + 
   (11569084800*betasv[{6}, {20}]*zeta[7])/y^5 + 
   (216668400*betasv[{7}, {20}]*zeta[7])/y^6 + 
   (1548547*zeta[19])/(2211840*y^10) - (34459425*betasv[{0}, {8}]*zeta[19])/
    (32*y^11) + (26801775*betasv[{1}, {8}]*zeta[19])/(32*y^12) + 
   (80405325*betasv[{2}, {8}]*zeta[19])/(512*y^13) - 
   (2734875*zeta[7]*zeta[19])/(8192*y^17) + (450241827035*zeta[23])/
    (274639355904*y^14), pinablaBarFp[4, 10, 10, 6]/y^12 -> 
  252826828800000*betasv[{0, 6}, {8, 20}] + 1881031606272000*
    betasv[{1, 5}, {8, 20}] + 2942904287232000*betasv[{2, 4}, {8, 20}] + 
   720050808422400*betasv[{3, 3}, {8, 20}] - 
   370138477363200*betasv[{4, 2}, {8, 20}] + 2002388484096000*
    betasv[{4, 2}, {20, 8}] - 84949814476800*betasv[{5, 1}, {8, 20}] + 
   4004776968192000*betasv[{5, 1}, {20, 8}] - 
   2022614630400*betasv[{6, 0}, {8, 20}] - 667462828032000*
    betasv[{6, 0}, {20, 8}] + (pinablaBarE[4, 5]*pinablaBarE[10, 1])/
    (90*y^12) + (259*pinablaBarE[4, 4]*pinablaBarE[10, 2])/(3960*y^12) + 
   577889894400*betasv[{0}, {20}]*zeta[7] + 
   (6067843891200*betasv[{1}, {20}]*zeta[7])/y + 
   (6609615667200*betasv[{2}, {20}]*zeta[7])/y^2 - 
   (3214512537600*betasv[{3}, {20}]*zeta[7])/y^3 - 
   (3284491392000*betasv[{4}, {20}]*zeta[7])/y^4 - 
   (524841408000*betasv[{5}, {20}]*zeta[7])/y^5 - 
   (17635800000*betasv[{6}, {20}]*zeta[7])/y^6 - 
   (140777*zeta[19])/(36864*y^11) + (134008875*betasv[{0}, {8}]*zeta[19])/
    (32*y^12) - (402026625*betasv[{1}, {8}]*zeta[19])/(64*y^13) - 
   (402026625*betasv[{2}, {8}]*zeta[19])/(512*y^14) + 
   (19144125*zeta[7]*zeta[19])/(8192*y^18) - (450241827035*zeta[23])/
    (68659838976*y^15), pinablaBarFp[4, 10, 10, 7]/y^14 -> 
  -13591970316288000*betasv[{0, 5}, {8, 20}] - 
   61163866423296000*betasv[{1, 4}, {8, 20}] - 
   55727078296780800*betasv[{2, 3}, {8, 20}] - 
   2718394063257600*betasv[{3, 2}, {8, 20}] - 
   32038215745536000*betasv[{3, 2}, {20, 8}] + 
   4660104108441600*betasv[{4, 1}, {8, 20}] - 
   96114647236608000*betasv[{4, 1}, {20, 8}] + 
   388342009036800*betasv[{5, 0}, {8, 20}] + 
   (pinablaBarE[4, 6]*pinablaBarE[10, 1])/(90*y^14) + 
   (101*pinablaBarE[4, 5]*pinablaBarE[10, 2])/(1320*y^14) + 
   (221*pinablaBarE[4, 4]*pinablaBarE[10, 3])/(990*y^14) + 
   (349222*zeta[7])/694645875 - (27738714931200*betasv[{0}, {20}]*zeta[7])/
    y - (83216144793600*betasv[{1}, {20}]*zeta[7])/y^2 + 
   (12135687782400*betasv[{2}, {20}]*zeta[7])/y^3 + 
   (62195399884800*betasv[{3}, {20}]*zeta[7])/y^4 + 
   (17065810944000*betasv[{4}, {20}]*zeta[7])/y^5 + 
   (948100608000*betasv[{5}, {20}]*zeta[7])/y^6 + 
   (140777*zeta[19])/(9216*y^12) + (1206079875*betasv[{1}, {8}]*zeta[19])/
    (32*y^14) + (402026625*betasv[{2}, {8}]*zeta[19])/(128*y^15) - 
   (57432375*zeta[7]*zeta[19])/(4096*y^19) + (450241827035*zeta[23])/
    (22886612992*y^16), pinablaBarFp[4, 10, 10, 8]/y^16 -> 
  516494872018944000*betasv[{0, 4}, {8, 20}] + 1424438489146982400*
    betasv[{1, 3}, {8, 20}] + 701345668320460800*betasv[{2, 2}, {8, 20}] + 
   384458588946432000*betasv[{2, 2}, {20, 8}] - 
   52814513229004800*betasv[{3, 1}, {8, 20}] + 1794140081750016000*
    betasv[{3, 1}, {20, 8}] - 26407256614502400*betasv[{4, 0}, {8, 20}] + 
   384458588946432000*betasv[{4, 0}, {20, 8}] + 
   (pinablaBarE[4, 7]*pinablaBarE[10, 1])/(90*y^16) + 
   (347*pinablaBarE[4, 6]*pinablaBarE[10, 2])/(3960*y^16) + 
   (1187*pinablaBarE[4, 5]*pinablaBarE[10, 3])/(3960*y^16) + 
   (571*pinablaBarE[4, 4]*pinablaBarE[10, 4])/(990*y^16) - 
   (11873548*zeta[7])/(694645875*y) + 
   (471558153830400*betasv[{0}, {20}]*zeta[7])/y^2 + 
   (235779076915200*betasv[{1}, {20}]*zeta[7])/y^3 - 
   (782751861964800*betasv[{2}, {20}]*zeta[7])/y^4 - 
   (397443774873600*betasv[{3}, {20}]*zeta[7])/y^5 - 
   (36027823104000*betasv[{4}, {20}]*zeta[7])/y^6 - 
   (184093*zeta[19])/(4608*y^13) - (1206079875*betasv[{0}, {8}]*zeta[19])/
    (8*y^14) - (2814186375*betasv[{1}, {8}]*zeta[19])/(16*y^15) - 
   (1206079875*betasv[{2}, {8}]*zeta[19])/(128*y^16) + 
   (287161875*zeta[7]*zeta[19])/(4096*y^20) - (450241827035*zeta[23])/
    (11443306496*y^17), pinablaBarFp[4, 10, 10, 9]/y^18 -> 
  -13961671908891033600*betasv[{0, 3}, {8, 20}] - 
   22704027216327475200*betasv[{1, 2}, {8, 20}] - 
   3075668711571456000*betasv[{1, 2}, {20, 8}] - 
   4976991187815628800*betasv[{2, 1}, {8, 20}] - 
   24605349692571648000*betasv[{2, 1}, {20, 8}] + 
   633774158748057600*betasv[{3, 0}, {8, 20}] - 
   13327897750142976000*betasv[{3, 0}, {20, 8}] + 
   (pinablaBarE[4, 8]*pinablaBarE[10, 1])/(90*y^18) + 
   (391*pinablaBarE[4, 7]*pinablaBarE[10, 2])/(3960*y^18) + 
   (767*pinablaBarE[4, 6]*pinablaBarE[10, 3])/(1980*y^18) + 
   (1157*pinablaBarE[4, 5]*pinablaBarE[10, 4])/(1320*y^18) + 
   (206*pinablaBarE[4, 4]*pinablaBarE[10, 5])/(165*y^18) + 
   (11873548*zeta[7])/(77182875*y^2) - 
   (2829348922982400*betasv[{0}, {20}]*zeta[7])/y^3 + 
   (5554677664972800*betasv[{1}, {20}]*zeta[7])/y^4 + 
   (6334829022412800*betasv[{2}, {20}]*zeta[7])/y^5 + 
   (973888944537600*betasv[{3}, {20}]*zeta[7])/y^6 + 
   (26299*zeta[19])/(512*y^14) + (5226346125*betasv[{0}, {8}]*zeta[19])/
    (4*y^15) + (1206079875*betasv[{1}, {8}]*zeta[19])/(2*y^16) + 
   (1206079875*betasv[{2}, {8}]*zeta[19])/(64*y^17) - 
   (287161875*zeta[7]*zeta[19])/(1024*y^21) + (450241827035*zeta[23])/
    (11443306496*y^18), pinablaBarFp[4, 10, 12, 0] -> 
  3233230*betasv[{4, 8}, {8, 20}] + 1881152*betasv[{5, 7}, {8, 20}] + 
   (823004*betasv[{6, 6}, {8, 20}])/3 + 3233230*betasv[{10, 2}, {20, 8}] + 
   1881152*betasv[{11, 1}, {20, 8}] + (823004*betasv[{12, 0}, {20, 8}])/3 - 
   (235144*betasv[{6}, {20}]*zeta[7])/3 - (134368*betasv[{7}, {20}]*zeta[7])/
    y - (230945*betasv[{8}, {20}]*zeta[7])/(4*y^2) + 
   (91*zeta[19])/(66355200*y^5) - (10829*betasv[{0}, {8}]*zeta[19])/
    (1536*y^6) - (1547*betasv[{1}, {8}]*zeta[19])/(128*y^7) - 
   (85085*betasv[{2}, {8}]*zeta[19])/(16384*y^8) + 
   (60775*zeta[7]*zeta[19])/(6291456*y^12) - (21203899011295*zeta[25])/
    (10037751379918848*y^11), pinablaBarFp[4, 10, 12, 1]/y^2 -> 
  -51731680*betasv[{3, 8}, {8, 20}] - 141086400*betasv[{4, 7}, {8, 20}] - 
   59256288*betasv[{5, 6}, {8, 20}] - 6584032*betasv[{6, 5}, {8, 20}] - 
   129329200*betasv[{9, 2}, {20, 8}] - 108636528*betasv[{10, 1}, {20, 8}] - 
   20692672*betasv[{11, 0}, {20, 8}] + 1881152*betasv[{5}, {20}]*zeta[7] + 
   (4232592*betasv[{6}, {20}]*zeta[7])/y + 
   (2519400*betasv[{7}, {20}]*zeta[7])/y^2 + 
   (230945*betasv[{8}, {20}]*zeta[7])/y^3 - (1001*zeta[19])/(33177600*y^6) + 
   (17017*betasv[{0}, {8}]*zeta[19])/(128*y^7) + 
   (357357*betasv[{1}, {8}]*zeta[19])/(2048*y^8) + 
   (425425*betasv[{2}, {8}]*zeta[19])/(8192*y^9) - 
   (60775*zeta[7]*zeta[19])/(524288*y^13) + (233242889124245*zeta[25])/
    (10037751379918848*y^12), pinablaBarFp[4, 10, 12, 2]/y^4 -> 
  620780160*betasv[{2, 8}, {8, 20}] + 3912796160*betasv[{3, 7}, {8, 20}] + 
   5135544960*betasv[{4, 6}, {8, 20}] + 1580167680*betasv[{5, 5}, {8, 20}] + 
   131680640*betasv[{6, 4}, {8, 20}] + 4655851200*betasv[{8, 2}, {20, 8}] + 
   5380094720*betasv[{9, 1}, {20, 8}] + 1345023680*betasv[{10, 0}, {20, 8}] - 
   37623040*betasv[{4}, {20}]*zeta[7] - (112869120*betasv[{5}, {20}]*zeta[7])/
    y - (91706160*betasv[{6}, {20}]*zeta[7])/y^2 - 
   (17467840*betasv[{7}, {20}]*zeta[7])/y^3 - 
   (692835*betasv[{8}, {20}]*zeta[7])/y^4 + (1859*zeta[19])/(3317760*y^7) - 
   (1106105*betasv[{0}, {8}]*zeta[19])/(512*y^8) - 
   (1106105*betasv[{1}, {8}]*zeta[19])/(512*y^9) - 
   (3828825*betasv[{2}, {8}]*zeta[19])/(8192*y^10) + 
   (668525*zeta[7]*zeta[19])/(524288*y^14) - (1166214445621225*zeta[25])/
    (5018875689959424*y^13), pinablaBarFp[4, 10, 12, 3]/y^6 -> 
  -4966241280*betasv[{1, 8}, {8, 20}] - 66818519040*betasv[{2, 7}, {8, 20}] - 
   191727011840*betasv[{3, 6}, {8, 20}] - 
   154856432640*betasv[{4, 5}, {8, 20}] - 
   34763688960*betasv[{5, 4}, {8, 20}] - 2106890240*betasv[{6, 3}, {8, 20}] - 
   148987238400*betasv[{7, 2}, {20, 8}] - 
   230930219520*betasv[{8, 1}, {20, 8}] - 
   75321326080*betasv[{9, 0}, {20, 8}] + 601968640*betasv[{3}, {20}]*
    zeta[7] + (2483120640*betasv[{4}, {20}]*zeta[7])/y + 
   (2765293440*betasv[{5}, {20}]*zeta[7])/y^2 + 
   (855924160*betasv[{6}, {20}]*zeta[7])/y^3 + 
   (74574240*betasv[{7}, {20}]*zeta[7])/y^4 + 
   (1385670*betasv[{8}, {20}]*zeta[7])/y^5 - (13013*zeta[19])/(1474560*y^8) + 
   (7742735*betasv[{0}, {8}]*zeta[19])/(256*y^9) + 
   (23738715*betasv[{1}, {8}]*zeta[19])/(1024*y^10) + 
   (3828825*betasv[{2}, {8}]*zeta[19])/(1024*y^11) - 
   (3342625*zeta[7]*zeta[19])/(262144*y^15) + (1166214445621225*zeta[25])/
    (557652854439936*y^14), pinablaBarFp[4, 10, 12, 4]/y^8 -> 
  19864965120*betasv[{0, 8}, {8, 20}] + 
   693467873280*betasv[{1, 7}, {8, 20}] + 
   4171642675200*betasv[{2, 6}, {8, 20}] + 
   7079151206400*betasv[{3, 5}, {8, 20}] + 
   3792402432000*betasv[{4, 4}, {8, 20}] + 
   606784389120*betasv[{5, 3}, {8, 20}] + 
   25282682880*betasv[{6, 2}, {8, 20}] + 4171642675200*
    betasv[{6, 2}, {20, 8}] + 8581664931840*betasv[{7, 1}, {20, 8}] + 
   3635288616960*betasv[{8, 0}, {20, 8}] - 7223623680*betasv[{2}, {20}]*
    zeta[7] - (43341742080*betasv[{3}, {20}]*zeta[7])/y - 
   (67721472000*betasv[{4}, {20}]*zeta[7])/y^2 - 
   (31603353600*betasv[{5}, {20}]*zeta[7])/y^3 - 
   (4655851200*betasv[{6}, {20}]*zeta[7])/y^4 - 
   (193489920*betasv[{7}, {20}]*zeta[7])/y^5 - 
   (1385670*betasv[{8}, {20}]*zeta[7])/y^6 + (13013*zeta[19])/(110592*y^9) - 
   (46711665*betasv[{0}, {8}]*zeta[19])/(128*y^10) - 
   (6891885*betasv[{1}, {8}]*zeta[19])/(32*y^11) - 
   (26801775*betasv[{2}, {8}]*zeta[19])/(1024*y^12) + 
   (30083625*zeta[7]*zeta[19])/(262144*y^16) - (1166214445621225*zeta[25])/
    (69706606804992*y^15), pinablaBarFp[4, 10, 12, 5]/y^10 -> 
  -3409550376960*betasv[{0, 7}, {8, 20}] - 
   52790241853440*betasv[{1, 6}, {8, 20}] - 185069238681600*
    betasv[{2, 5}, {8, 20}] - 202261463040000*betasv[{3, 4}, {8, 20}] - 
   72814126694400*betasv[{4, 3}, {8, 20}] - 
   7888197058560*betasv[{5, 2}, {8, 20}] - 100119424204800*
    betasv[{5, 2}, {20, 8}] - 202261463040*betasv[{6, 1}, {8, 20}] - 
   273659759493120*betasv[{6, 1}, {20, 8}] - 
   150655895470080*betasv[{7, 0}, {20, 8}] + 
   (pinablaBarE[4, 4]*pinablaBarE[10, 1])/(90*y^10) + 
   57788989440*betasv[{1}, {20}]*zeta[7] + 
   (563442647040*betasv[{2}, {20}]*zeta[7])/y + 
   (1300252262400*betasv[{3}, {20}]*zeta[7])/y^2 + 
   (902952960000*betasv[{4}, {20}]*zeta[7])/y^3 + 
   (206550489600*betasv[{5}, {20}]*zeta[7])/y^4 + 
   (14729420160*betasv[{6}, {20}]*zeta[7])/y^5 + 
   (237831360*betasv[{7}, {20}]*zeta[7])/y^6 - 
   (91091*zeta[19])/(69120*y^10) + (60495435*betasv[{0}, {8}]*zeta[19])/
    (16*y^11) + (219774555*betasv[{1}, {8}]*zeta[19])/(128*y^12) + 
   (80405325*betasv[{2}, {8}]*zeta[19])/(512*y^13) - 
   (30083625*zeta[7]*zeta[19])/(32768*y^17) + (8163501119348575*zeta[25])/
    (69706606804992*y^16), pinablaBarFp[4, 10, 12, 6]/y^12 -> 
  306628377968640*betasv[{0, 6}, {8, 20}] + 2747519713935360*
    betasv[{1, 5}, {8, 20}] + 6128522330112000*betasv[{2, 4}, {8, 20}] + 
   4401209435750400*betasv[{3, 3}, {8, 20}] + 
   1031533461504000*betasv[{4, 2}, {8, 20}] + 
   2002388484096000*betasv[{4, 2}, {20, 8}] + 
   67959851581440*betasv[{5, 1}, {8, 20}] + 7368789621473280*
    betasv[{5, 1}, {20, 8}] + 809045852160*betasv[{6, 0}, {8, 20}] + 
   5313004111134720*betasv[{6, 0}, {20, 8}] + 
   (pinablaBarE[4, 5]*pinablaBarE[10, 1])/(90*y^12) + 
   (7*pinablaBarE[4, 4]*pinablaBarE[10, 2])/(99*y^12) - 
   231155957760*betasv[{0}, {20}]*zeta[7] - 
   (4854275112960*betasv[{1}, {20}]*zeta[7])/y - 
   (18420240384000*betasv[{2}, {20}]*zeta[7])/y^2 - 
   (19648256409600*betasv[{3}, {20}]*zeta[7])/y^3 - 
   (6839868672000*betasv[{4}, {20}]*zeta[7])/y^4 - 
   (766607063040*betasv[{5}, {20}]*zeta[7])/y^5 - 
   (21388698240*betasv[{6}, {20}]*zeta[7])/y^6 + 
   (140777*zeta[19])/(11520*y^11) - (1066710645*betasv[{0}, {8}]*zeta[19])/
    (32*y^12) - (369864495*betasv[{1}, {8}]*zeta[19])/(32*y^13) - 
   (402026625*betasv[{2}, {8}]*zeta[19])/(512*y^14) + 
   (210585375*zeta[7]*zeta[19])/(32768*y^18) - (8163501119348575*zeta[25])/
    (11617767800832*y^17), pinablaBarFp[4, 10, 12, 7]/y^14 -> 
  -18349159926988800*betasv[{0, 5}, {8, 20}] - 
   103978572919603200*betasv[{1, 4}, {8, 20}] - 
   150870870510796800*betasv[{2, 3}, {8, 20}] - 
   69319048613068800*betasv[{3, 2}, {8, 20}] - 
   32038215745536000*betasv[{3, 2}, {20, 8}] - 
   9611464723660800*betasv[{4, 1}, {8, 20}] - 163394900302233600*
    betasv[{4, 1}, {20, 8}] - 291256506777600*betasv[{5, 0}, {8, 20}] - 
   156987257153126400*betasv[{5, 0}, {20, 8}] + 
   (pinablaBarE[4, 6]*pinablaBarE[10, 1])/(90*y^14) + 
   (9*pinablaBarE[4, 5]*pinablaBarE[10, 2])/(110*y^14) + 
   (173*pinablaBarE[4, 4]*pinablaBarE[10, 3])/(660*y^14) - 
   (698444*zeta[7])/3473229375 + (20804036198400*betasv[{0}, {20}]*zeta[7])/
    y + (171633298636800*betasv[{1}, {20}]*zeta[7])/y^2 + 
   (309460038451200*betasv[{2}, {20}]*zeta[7])/y^3 + 
   (168382667980800*betasv[{3}, {20}]*zeta[7])/y^4 + 
   (29011878604800*betasv[{4}, {20}]*zeta[7])/y^5 + 
   (1279935820800*betasv[{5}, {20}]*zeta[7])/y^6 - 
   (140777*zeta[19])/(1536*y^12) + (3939860925*betasv[{0}, {8}]*zeta[19])/
    (16*y^13) + (4100671575*betasv[{1}, {8}]*zeta[19])/(64*y^14) + 
   (402026625*betasv[{2}, {8}]*zeta[19])/(128*y^15) - 
   (631756125*zeta[7]*zeta[19])/(16384*y^19) + (40817505596742875*zeta[25])/
    (11617767800832*y^18), pinablaBarFp[4, 10, 12, 8]/y^16 -> 
  782897490218188800*betasv[{0, 4}, {8, 20}] + 2870624130800025600*
    betasv[{1, 3}, {8, 20}] + 2642279029486387200*betasv[{2, 2}, {8, 20}] + 
   384458588946432000*betasv[{2, 2}, {20, 8}] + 
   708335824483123200*betasv[{3, 1}, {8, 20}] + 
   2870624130800025600*betasv[{3, 1}, {20, 8}] + 
   44270989030195200*betasv[{4, 0}, {8, 20}] + 3793324744271462400*
    betasv[{4, 0}, {20, 8}] + (pinablaBarE[4, 7]*pinablaBarE[10, 1])/
    (90*y^16) + (46*pinablaBarE[4, 6]*pinablaBarE[10, 2])/(495*y^16) + 
   (227*pinablaBarE[4, 5]*pinablaBarE[10, 3])/(660*y^16) + 
   (122*pinablaBarE[4, 4]*pinablaBarE[10, 4])/(165*y^16) + 
   (53081744*zeta[7])/(3473229375*y) - 
   (790553375539200*betasv[{0}, {20}]*zeta[7])/y^2 - 
   (3162213502156800*betasv[{1}, {20}]*zeta[7])/y^3 - 
   (2948972131123200*betasv[{2}, {20}]*zeta[7])/y^4 - 
   (800955393638400*betasv[{3}, {20}]*zeta[7])/y^5 - 
   (54610595020800*betasv[{4}, {20}]*zeta[7])/y^6 + 
   (205751*zeta[19])/(384*y^13) - (2974997025*betasv[{0}, {8}]*zeta[19])/
    (2*y^14) - (562837275*betasv[{1}, {8}]*zeta[19])/(2*y^15) - 
   (1206079875*betasv[{2}, {8}]*zeta[19])/(128*y^16) + 
   (3158780625*zeta[7]*zeta[19])/(16384*y^20) - (40817505596742875*zeta[25])/
    (2904441950208*y^19), pinablaBarFp[4, 10, 12, 9]/y^18 -> 
  -24008856366691123200*betasv[{0, 3}, {8, 20}] - 
   55585721805491404800*betasv[{1, 2}, {8, 20}] - 
   3075668711571456000*betasv[{1, 2}, {20, 8}] - 
   29638262129688576000*betasv[{2, 1}, {8, 20}] - 
   37523158281171763200*betasv[{2, 1}, {20, 8}] - 
   3541679122415616000*betasv[{3, 0}, {8, 20}] - 
   72175692431543500800*betasv[{3, 0}, {20, 8}] + 
   (pinablaBarE[4, 8]*pinablaBarE[10, 1])/(90*y^18) + 
   (103*pinablaBarE[4, 7]*pinablaBarE[10, 2])/(990*y^18) + 
   (173*pinablaBarE[4, 6]*pinablaBarE[10, 3])/(396*y^18) + 
   (13*pinablaBarE[4, 5]*pinablaBarE[10, 4])/(12*y^18) + 
   (58*pinablaBarE[4, 4]*pinablaBarE[10, 5])/(33*y^18) - 
   (106163488*zeta[7])/(231548625*y^2) + 
   (15811067510784000*betasv[{0}, {20}]*zeta[7])/y^3 + 
   (33078417555456000*betasv[{1}, {20}]*zeta[7])/y^4 + 
   (15509408985907200*betasv[{2}, {20}]*zeta[7])/y^5 + 
   (1674724913971200*betasv[{3}, {20}]*zeta[7])/y^6 - 
   (146965*zeta[19])/(64*y^14) + (7075668600*betasv[{0}, {8}]*zeta[19])/
    y^15 + (14714174475*betasv[{1}, {8}]*zeta[19])/(16*y^16) + 
   (1206079875*betasv[{2}, {8}]*zeta[19])/(64*y^17) - 
   (3158780625*zeta[7]*zeta[19])/(4096*y^21) + (40817505596742875*zeta[25])/
    (968147316736*y^20), pinablaBarFp[4, 10, 12, 10]/y^20 -> 
  510449163622259097600*betasv[{0, 2}, {8, 20}] + 
   12302674846285824000*betasv[{0, 2}, {20, 8}] + 
   681791871481439846400*betasv[{1, 1}, {8, 20}] + 
   324790615941945753600*betasv[{1, 1}, {20, 8}] + 
   161053197987741696000*betasv[{2, 0}, {8, 20}] + 
   1016200942303209062400*betasv[{2, 0}, {20, 8}] + 
   (pinablaBarE[4, 9]*pinablaBarE[10, 1])/(90*y^20) + 
   (19*pinablaBarE[4, 8]*pinablaBarE[10, 2])/(165*y^20) + 
   (119*pinablaBarE[4, 7]*pinablaBarE[10, 3])/(220*y^20) + 
   (301*pinablaBarE[4, 6]*pinablaBarE[10, 4])/(198*y^20) + 
   (125*pinablaBarE[4, 5]*pinablaBarE[10, 5])/(44*y^20) + 
   (204*pinablaBarE[4, 4]*pinablaBarE[10, 6])/(55*y^20) + 
   (212326976*zeta[7])/(33078375*y^3) - 
   (179746872754176000*betasv[{0}, {20}]*zeta[7])/y^4 - 
   (190232106998169600*betasv[{1}, {20}]*zeta[7])/y^5 - 
   (35606107953561600*betasv[{2}, {20}]*zeta[7])/y^6 + 
   (205751*zeta[19])/(32*y^15) - (99622197675*betasv[{0}, {8}]*zeta[19])/
    (4*y^16) - (7960127175*betasv[{1}, {8}]*zeta[19])/(4*y^17) - 
   (1206079875*betasv[{2}, {8}]*zeta[19])/(64*y^18) + 
   (9476341875*zeta[7]*zeta[19])/(4096*y^22) - (40817505596742875*zeta[25])/
    (484073658368*y^21), pinablaBarFp[4, 10, 12, 11]/y^22 -> 
  -6810760794903832166400*betasv[{0, 1}, {8, 20}] - 
   1397583862538069606400*betasv[{0, 1}, {20, 8}] - 
   4015593069827692953600*betasv[{1, 0}, {8, 20}] - 
   9428770002193455513600*betasv[{1, 0}, {20, 8}] + 
   (pinablaBarE[4, 10]*pinablaBarE[10, 1])/(90*y^22) + 
   (25*pinablaBarE[4, 9]*pinablaBarE[10, 2])/(198*y^22) + 
   (433*pinablaBarE[4, 8]*pinablaBarE[10, 3])/(660*y^22) + 
   (371*pinablaBarE[4, 7]*pinablaBarE[10, 4])/(180*y^22) + 
   (157*pinablaBarE[4, 6]*pinablaBarE[10, 5])/(36*y^22) + 
   (131*pinablaBarE[4, 5]*pinablaBarE[10, 6])/(20*y^22) + 
   (43*pinablaBarE[4, 4]*pinablaBarE[10, 7])/(6*y^22) + 
   (pinablaBarE[4, 1]*pinablaBarE[10, 10])/(12*y^22) - 
   (106163488*zeta[7])/(3007125*y^4) + 
   (1120422173501030400*betasv[{0}, {20}]*zeta[7])/y^5 + 
   (475080970626662400*betasv[{1}, {20}]*zeta[7])/y^6 - 
   (2263261*zeta[19])/(256*y^16) + (115542452025*betasv[{0}, {8}]*zeta[19])/
    (2*y^17) + (17126334225*betasv[{1}, {8}]*zeta[19])/(8*y^18) - 
   (9476341875*zeta[7]*zeta[19])/(2048*y^23) + (40817505596742875*zeta[25])/
    (484073658368*y^22), pinablaBarFp[5, 5, 2, 0] -> 
  31752*betasv[{5, 3}, {10, 10}] - 31752*betasv[{6, 2}, {10, 10}] + 
   13608*betasv[{7, 1}, {10, 10}] - 2268*betasv[{8, 0}, {10, 10}] + 
   504*betasv[{0}, {10}]*zeta[9] - (756*betasv[{1}, {10}]*zeta[9])/y + 
   (441*betasv[{2}, {10}]*zeta[9])/y^2 - (441*betasv[{3}, {10}]*zeta[9])/
    (4*y^3) + (35*zeta[9]^2)/(8192*y^8) - zeta[11]/(9216*y), 
 pinablaBarFp[5, 5, 2, 1]/y^2 -> -635040*betasv[{4, 3}, {10, 10}] + 
   381024*betasv[{5, 2}, {10, 10}] - 127008*betasv[{6, 1}, {10, 10}] + 
   18144*betasv[{7, 0}, {10, 10}] - zeta[9]/23760 - 
   (1008*betasv[{0}, {10}]*zeta[9])/y + (1764*betasv[{1}, {10}]*zeta[9])/
    y^2 - (1323*betasv[{2}, {10}]*zeta[9])/y^3 + 
   (2205*betasv[{3}, {10}]*zeta[9])/(4*y^4) - (35*zeta[9]^2)/(1024*y^9) + 
   zeta[11]/(9216*y^2), pinablaBarFp[5, 5, 4, 0] -> 
  31752*betasv[{5, 3}, {10, 10}] - 22932*betasv[{6, 2}, {10, 10}] + 
   3528*betasv[{7, 1}, {10, 10}] + 882*betasv[{8, 0}, {10, 10}] - 
   196*betasv[{0}, {10}]*zeta[9] - (196*betasv[{1}, {10}]*zeta[9])/y + 
   (637*betasv[{2}, {10}]*zeta[9])/(2*y^2) - (441*betasv[{3}, {10}]*zeta[9])/
    (4*y^3) + (245*zeta[9]^2)/(49152*y^8) - (11*zeta[13])/(165888*y^3), 
 pinablaBarFp[5, 5, 4, 1]/y^2 -> -635040*betasv[{4, 3}, {10, 10}] + 
   169344*betasv[{5, 2}, {10, 10}] + 84672*betasv[{6, 1}, {10, 10}] - 
   42336*betasv[{7, 0}, {10, 10}] + (7*zeta[9])/427680 + 
   (2352*betasv[{0}, {10}]*zeta[9])/y - (1176*betasv[{1}, {10}]*zeta[9])/
    y^2 - (588*betasv[{2}, {10}]*zeta[9])/y^3 + 
   (2205*betasv[{3}, {10}]*zeta[9])/(4*y^4) - (245*zeta[9]^2)/(6144*y^9) + 
   (11*zeta[13])/(55296*y^4), pinablaBarFp[5, 5, 4, 2]/y^4 -> 
  10160640*betasv[{3, 3}, {10, 10}] + 4233600*betasv[{4, 2}, {10, 10}] - 
   3386880*betasv[{5, 1}, {10, 10}] + 846720*betasv[{6, 0}, {10, 10}] - 
   (7*zeta[9])/(42768*y) - (11760*betasv[{0}, {10}]*zeta[9])/y^2 + 
   (11760*betasv[{1}, {10}]*zeta[9])/y^3 - (3675*betasv[{2}, {10}]*zeta[9])/
    y^4 - (2205*betasv[{3}, {10}]*zeta[9])/y^5 + 
   (1715*zeta[9]^2)/(6144*y^10) - (11*zeta[13])/(27648*y^5), 
 pinablaBarFp[5, 5, 4, 3]/y^6 -> -121927680*betasv[{2, 3}, {10, 10}] - 
   189665280*betasv[{3, 2}, {10, 10}] + 33868800*betasv[{4, 1}, {10, 10}] - 
   6773760*betasv[{5, 0}, {10, 10}] + (7*zeta[9])/(14256*y^2) + 
   (23520*betasv[{0}, {10}]*zeta[9])/y^3 - (29400*betasv[{1}, {10}]*zeta[9])/
    y^4 + (41160*betasv[{2}, {10}]*zeta[9])/y^5 + 
   (6615*betasv[{3}, {10}]*zeta[9])/y^6 - (1715*zeta[9]^2)/(1024*y^11) + 
   (11*zeta[13])/(27648*y^6), pinablaBarFp[5, 5, 6, 0] -> 
  31752*betasv[{5, 3}, {10, 10}] - 7056*betasv[{6, 2}, {10, 10}] - 
   5544*betasv[{7, 1}, {10, 10}] - 252*betasv[{8, 0}, {10, 10}] + 
   56*betasv[{0}, {10}]*zeta[9] + (308*betasv[{1}, {10}]*zeta[9])/y + 
   (98*betasv[{2}, {10}]*zeta[9])/y^2 - (441*betasv[{3}, {10}]*zeta[9])/
    (4*y^3) + (175*zeta[9]^2)/(24576*y^8) - (13013*zeta[15])/(50946048*y^5), 
 pinablaBarFp[5, 5, 6, 1]/y^2 -> -635040*betasv[{4, 3}, {10, 10}] - 
   211680*betasv[{5, 2}, {10, 10}] + 211680*betasv[{6, 1}, {10, 10}] + 
   30240*betasv[{7, 0}, {10, 10}] - zeta[9]/213840 - 
   (1680*betasv[{0}, {10}]*zeta[9])/y - (2940*betasv[{1}, {10}]*zeta[9])/
    y^2 + (735*betasv[{2}, {10}]*zeta[9])/y^3 + 
   (2205*betasv[{3}, {10}]*zeta[9])/(4*y^4) - (175*zeta[9]^2)/(3072*y^9) + 
   (65065*zeta[15])/(50946048*y^6), pinablaBarFp[5, 5, 6, 2]/y^4 -> 
  10160640*betasv[{3, 3}, {10, 10}] + 11854080*betasv[{4, 2}, {10, 10}] - 
   3386880*betasv[{5, 1}, {10, 10}] - 1693440*betasv[{6, 0}, {10, 10}] + 
   (7*zeta[9])/(53460*y) + (23520*betasv[{0}, {10}]*zeta[9])/y^2 + 
   (11760*betasv[{1}, {10}]*zeta[9])/y^3 - (10290*betasv[{2}, {10}]*zeta[9])/
    y^4 - (2205*betasv[{3}, {10}]*zeta[9])/y^5 + 
   (1225*zeta[9]^2)/(3072*y^10) - (65065*zeta[15])/(12736512*y^7), 
 pinablaBarFp[5, 5, 6, 3]/y^6 -> -121927680*betasv[{2, 3}, {10, 10}] - 
   311592960*betasv[{3, 2}, {10, 10}] - 27095040*betasv[{4, 1}, {10, 10}] + 
   54190080*betasv[{5, 0}, {10, 10}] - (7*zeta[9])/(4455*y^2) - 
   (188160*betasv[{0}, {10}]*zeta[9])/y^3 + (23520*betasv[{1}, {10}]*zeta[9])/
    y^4 + (67620*betasv[{2}, {10}]*zeta[9])/y^5 + 
   (6615*betasv[{3}, {10}]*zeta[9])/y^6 - (1225*zeta[9]^2)/(512*y^11) + 
   (65065*zeta[15])/(4245504*y^8), pinablaBarFp[5, 5, 6, 4]/y^8 -> 
  975421440*betasv[{1, 3}, {10, 10}] + 5202247680*betasv[{2, 2}, {10, 10}] + 
   2926264320*betasv[{3, 1}, {10, 10}] - 975421440*betasv[{4, 0}, {10, 10}] + 
   (14*zeta[9])/(1485*y^3) + (846720*betasv[{0}, {10}]*zeta[9])/y^4 - 
   (635040*betasv[{1}, {10}]*zeta[9])/y^5 - 
   (282240*betasv[{2}, {10}]*zeta[9])/y^6 - (13230*betasv[{3}, {10}]*zeta[9])/
    y^7 + (6125*zeta[9]^2)/(512*y^12) - (65065*zeta[15])/(2122752*y^9), 
 pinablaBarFp[5, 5, 6, 5]/y^10 -> -3901685760*betasv[{0, 3}, {10, 10}] - 
   53323038720*betasv[{1, 2}, {10, 10}] - 
   76733153280*betasv[{2, 1}, {10, 10}] + 
   3901685760*betasv[{3, 0}, {10, 10}] - (7*zeta[9])/(297*y^4) - 
   (846720*betasv[{0}, {10}]*zeta[9])/y^5 + 
   (4163040*betasv[{1}, {10}]*zeta[9])/y^6 + 
   (723240*betasv[{2}, {10}]*zeta[9])/y^7 + (13230*betasv[{3}, {10}]*zeta[9])/
    y^8 - (6125*zeta[9]^2)/(128*y^13) + (65065*zeta[15])/(2122752*y^10), 
 pinablaBarFp[5, 5, 8, 0] -> 31752*betasv[{5, 3}, {10, 10}] + 
   15876*betasv[{6, 2}, {10, 10}] + 1944*betasv[{7, 1}, {10, 10}] + 
   (81*betasv[{8, 0}, {10, 10}])/2 - 9*betasv[{0}, {10}]*zeta[9] - 
   (108*betasv[{1}, {10}]*zeta[9])/y - (441*betasv[{2}, {10}]*zeta[9])/
    (2*y^2) - (441*betasv[{3}, {10}]*zeta[9])/(4*y^3) + 
   (1225*zeta[9]^2)/(65536*y^8) - (1042899*zeta[17])/(237043712*y^7), 
 pinablaBarFp[5, 5, 8, 1]/y^2 -> -635040*betasv[{4, 3}, {10, 10}] - 
   762048*betasv[{5, 2}, {10, 10}] - 181440*betasv[{6, 1}, {10, 10}] - 
   9072*betasv[{7, 0}, {10, 10}] + zeta[9]/1330560 + 
   (504*betasv[{0}, {10}]*zeta[9])/y + (2520*betasv[{1}, {10}]*zeta[9])/y^2 + 
   (2646*betasv[{2}, {10}]*zeta[9])/y^3 + (2205*betasv[{3}, {10}]*zeta[9])/
    (4*y^4) - (1225*zeta[9]^2)/(8192*y^9) + (7300293*zeta[17])/
    (237043712*y^8), pinablaBarFp[5, 5, 8, 2]/y^4 -> 
  10160640*betasv[{3, 3}, {10, 10}] + 22861440*betasv[{4, 2}, {10, 10}] + 
   10450944*betasv[{5, 1}, {10, 10}] + 979776*betasv[{6, 0}, {10, 10}] - 
   zeta[9]/(24640*y) - (13608*betasv[{0}, {10}]*zeta[9])/y^2 - 
   (36288*betasv[{1}, {10}]*zeta[9])/y^3 - (19845*betasv[{2}, {10}]*zeta[9])/
    y^4 - (2205*betasv[{3}, {10}]*zeta[9])/y^5 + 
   (8575*zeta[9]^2)/(8192*y^10) - (21900879*zeta[17])/(118521856*y^9), 
 pinablaBarFp[5, 5, 8, 3]/y^6 -> -121927680*betasv[{2, 3}, {10, 10}] - 
   487710720*betasv[{3, 2}, {10, 10}] - 391910400*betasv[{4, 1}, {10, 10}] - 
   65318400*betasv[{5, 0}, {10, 10}] + (5*zeta[9])/(4928*y^2) + 
   (226800*betasv[{0}, {10}]*zeta[9])/y^3 + 
   (340200*betasv[{1}, {10}]*zeta[9])/y^4 + 
   (105840*betasv[{2}, {10}]*zeta[9])/y^5 + (6615*betasv[{3}, {10}]*zeta[9])/
    y^6 - (25725*zeta[9]^2)/(4096*y^11) + (109504395*zeta[17])/
    (118521856*y^10), pinablaBarFp[5, 5, 8, 4]/y^8 -> 
  975421440*betasv[{1, 3}, {10, 10}] + 7315660800*betasv[{2, 2}, {10, 10}] + 
   10172252160*betasv[{3, 1}, {10, 10}] + 
   2874009600*betasv[{4, 0}, {10, 10}] - (5*zeta[9])/(336*y^3) - 
   (2494800*betasv[{0}, {10}]*zeta[9])/y^4 - 
   (2207520*betasv[{1}, {10}]*zeta[9])/y^5 - 
   (396900*betasv[{2}, {10}]*zeta[9])/y^6 - (13230*betasv[{3}, {10}]*zeta[9])/
    y^7 + (128625*zeta[9]^2)/(4096*y^12) - (109504395*zeta[17])/
    (29630464*y^11), pinablaBarFp[5, 5, 8, 5]/y^10 -> 
  -3901685760*betasv[{0, 3}, {10, 10}] - 
   70230343680*betasv[{1, 2}, {10, 10}] - 
   180592312320*betasv[{2, 1}, {10, 10}] - 
   86673162240*betasv[{3, 0}, {10, 10}] + (15*zeta[9])/(112*y^4) + 
   (18809280*betasv[{0}, {10}]*zeta[9])/y^5 + 
   (9797760*betasv[{1}, {10}]*zeta[9])/y^6 + 
   (952560*betasv[{2}, {10}]*zeta[9])/y^7 + (13230*betasv[{3}, {10}]*zeta[9])/
    y^8 - (128625*zeta[9]^2)/(1024*y^13) + (328513185*zeta[17])/
    (29630464*y^12), pinablaBarFp[5, 5, 8, 6]/y^12 -> 
  327741603840*betasv[{0, 2}, {10, 10}] + 
   2006581248000*betasv[{1, 1}, {10, 10}] + 
   1762447196160*betasv[{2, 0}, {10, 10}] + 
   (pinablaBarE[5, 1]*pinablaBarE[5, 5])/(10*y^12) - (39*zeta[9])/(56*y^5) - 
   (95618880*betasv[{0}, {10}]*zeta[9])/y^6 - 
   (27216000*betasv[{1}, {10}]*zeta[9])/y^7 - 
   (1111320*betasv[{2}, {10}]*zeta[9])/y^8 + (385875*zeta[9]^2)/(1024*y^14) - 
   (328513185*zeta[17])/(14815232*y^13), pinablaBarFp[5, 5, 8, 7]/y^14 -> 
  -10648257822720*betasv[{0, 1}, {10, 10}] - 
   22125902561280*betasv[{1, 0}, {10, 10}] + 
   (4*pinablaBarE[5, 2]*pinablaBarE[5, 5])/(5*y^14) + 
   (pinablaBarE[5, 1]*pinablaBarE[5, 6])/(10*y^14) + (13*zeta[9])/(8*y^6) + 
   (300101760*betasv[{0}, {10}]*zeta[9])/y^7 + 
   (36106560*betasv[{1}, {10}]*zeta[9])/y^8 - (385875*zeta[9]^2)/(512*y^15) + 
   (328513185*zeta[17])/(14815232*y^14), pinablaBarFp[5, 6, 3, 0] -> 
  58212*betasv[{5, 4}, {10, 12}] - 58212*betasv[{6, 3}, {10, 12}] + 
   58212*betasv[{6, 3}, {12, 10}] + 24948*betasv[{7, 2}, {10, 12}] - 
   58212*betasv[{7, 2}, {12, 10}] - 4158*betasv[{8, 1}, {10, 12}] + 
   24948*betasv[{8, 1}, {12, 10}] - 4158*betasv[{9, 0}, {12, 10}] + 
   924*betasv[{1}, {12}]*zeta[9] - (1386*betasv[{2}, {12}]*zeta[9])/y + 
   (1617*betasv[{3}, {12}]*zeta[9])/(2*y^2) - 
   (1617*betasv[{4}, {12}]*zeta[9])/(8*y^3) + zeta[11]/380160 + 
   (189*betasv[{0}, {10}]*zeta[11])/y - (567*betasv[{1}, {10}]*zeta[11])/
    (2*y^2) + (1323*betasv[{2}, {10}]*zeta[11])/(8*y^3) - 
   (1323*betasv[{3}, {10}]*zeta[11])/(32*y^4) + (105*zeta[9]*zeta[11])/
    (32768*y^9) - (77*zeta[13])/(3072000*y^2), 
 pinablaBarFp[5, 6, 3, 1]/y^2 -> -1164240*betasv[{4, 4}, {10, 12}] + 
   465696*betasv[{5, 3}, {10, 12}] - 1397088*betasv[{5, 3}, {12, 10}] + 
   931392*betasv[{6, 2}, {12, 10}] - 66528*betasv[{7, 1}, {10, 12}] - 
   332640*betasv[{7, 1}, {12, 10}] + 16632*betasv[{8, 0}, {10, 12}] + 
   49896*betasv[{8, 0}, {12, 10}] - 3696*betasv[{0}, {12}]*zeta[9] + 
   (3696*betasv[{1}, {12}]*zeta[9])/y - (1617*betasv[{3}, {12}]*zeta[9])/
    y^3 + (8085*betasv[{4}, {12}]*zeta[9])/(8*y^4) - zeta[11]/(63360*y) - 
   (567*betasv[{0}, {10}]*zeta[11])/y^2 + (945*betasv[{1}, {10}]*zeta[11])/
    y^3 - (1323*betasv[{2}, {10}]*zeta[11])/(2*y^4) + 
   (3969*betasv[{3}, {10}]*zeta[11])/(16*y^5) - (945*zeta[9]*zeta[11])/
    (32768*y^10) + (77*zeta[13])/(1536000*y^3), 
 pinablaBarFp[5, 6, 3, 2]/y^4 -> 18627840*betasv[{3, 4}, {10, 12}] + 
   9313920*betasv[{4, 3}, {10, 12}] + 27941760*betasv[{4, 3}, {12, 10}] - 
   5588352*betasv[{5, 2}, {10, 12}] - 5588352*betasv[{5, 2}, {12, 10}] + 
   1862784*betasv[{6, 1}, {10, 12}] + 1862784*betasv[{6, 1}, {12, 10}] - 
   266112*betasv[{7, 0}, {10, 12}] - 266112*betasv[{7, 0}, {12, 10}] - 
   (691*zeta[9])/88452000 + (14784*betasv[{0}, {12}]*zeta[9])/y - 
   (25872*betasv[{1}, {12}]*zeta[9])/y^2 + (19404*betasv[{2}, {12}]*zeta[9])/
    y^3 - (8085*betasv[{3}, {12}]*zeta[9])/y^4 - 
   (8085*betasv[{4}, {12}]*zeta[9])/(2*y^5) + zeta[11]/(31680*y^2) + 
   (756*betasv[{0}, {10}]*zeta[11])/y^3 - (1323*betasv[{1}, {10}]*zeta[11])/
    y^4 + (3969*betasv[{2}, {10}]*zeta[11])/(4*y^5) - 
   (19845*betasv[{3}, {10}]*zeta[11])/(16*y^6) + 
   (945*zeta[9]*zeta[11])/(4096*y^11) - (77*zeta[13])/(1536000*y^4), 
 pinablaBarFp[5, 6, 5, 0] -> 58212*betasv[{5, 4}, {10, 12}] - 
   38808*betasv[{6, 3}, {10, 12}] + 58212*betasv[{6, 3}, {12, 10}] + 
   2772*betasv[{7, 2}, {10, 12}] - 38808*betasv[{7, 2}, {12, 10}] + 
   2772*betasv[{8, 1}, {10, 12}] + 2772*betasv[{8, 1}, {12, 10}] + 
   2772*betasv[{9, 0}, {12, 10}] - 616*betasv[{1}, {12}]*zeta[9] - 
   (154*betasv[{2}, {12}]*zeta[9])/y + (539*betasv[{3}, {12}]*zeta[9])/y^2 - 
   (1617*betasv[{4}, {12}]*zeta[9])/(8*y^3) - zeta[11]/1900800 - 
   (126*betasv[{0}, {10}]*zeta[11])/y - (63*betasv[{1}, {10}]*zeta[11])/
    (2*y^2) + (441*betasv[{2}, {10}]*zeta[11])/(4*y^3) - 
   (1323*betasv[{3}, {10}]*zeta[11])/(32*y^4) + (63*zeta[9]*zeta[11])/
    (16384*y^9) - (1573*zeta[15])/(49766400*y^4), 
 pinablaBarFp[5, 6, 5, 1]/y^2 -> -1164240*betasv[{4, 4}, {10, 12}] - 
   1397088*betasv[{5, 3}, {12, 10}] + 388080*betasv[{6, 2}, {10, 12}] + 
   388080*betasv[{6, 2}, {12, 10}] - 110880*betasv[{7, 1}, {10, 12}] + 
   221760*betasv[{7, 1}, {12, 10}] - 11088*betasv[{8, 0}, {10, 12}] - 
   110880*betasv[{8, 0}, {12, 10}] + 2464*betasv[{0}, {12}]*zeta[9] + 
   (6160*betasv[{1}, {12}]*zeta[9])/y - (5390*betasv[{2}, {12}]*zeta[9])/
    y^2 + (8085*betasv[{4}, {12}]*zeta[9])/(8*y^4) + zeta[11]/(95040*y) + 
   (1260*betasv[{0}, {10}]*zeta[11])/y^2 - (630*betasv[{1}, {10}]*zeta[11])/
    y^3 - (2205*betasv[{2}, {10}]*zeta[11])/(8*y^4) + 
   (3969*betasv[{3}, {10}]*zeta[11])/(16*y^5) - (567*zeta[9]*zeta[11])/
    (16384*y^10) + (1573*zeta[15])/(12441600*y^5), 
 pinablaBarFp[5, 6, 5, 2]/y^4 -> 18627840*betasv[{3, 4}, {10, 12}] + 
   18627840*betasv[{4, 3}, {10, 12}] + 27941760*betasv[{4, 3}, {12, 10}] - 
   9313920*betasv[{5, 2}, {10, 12}] + 7451136*betasv[{5, 2}, {12, 10}] - 
   9313920*betasv[{6, 1}, {12, 10}] + 798336*betasv[{7, 0}, {10, 12}] + 
   2661120*betasv[{7, 0}, {12, 10}] + (691*zeta[9])/132678000 - 
   (44352*betasv[{0}, {12}]*zeta[9])/y + (32340*betasv[{2}, {12}]*zeta[9])/
    y^3 - (16170*betasv[{3}, {12}]*zeta[9])/y^4 - 
   (8085*betasv[{4}, {12}]*zeta[9])/(2*y^5) - zeta[11]/(10560*y^2) - 
   (7560*betasv[{0}, {10}]*zeta[11])/y^3 + (6615*betasv[{1}, {10}]*zeta[11])/
    y^4 - (1323*betasv[{2}, {10}]*zeta[11])/y^5 - 
   (19845*betasv[{3}, {10}]*zeta[11])/(16*y^6) + 
   (567*zeta[9]*zeta[11])/(2048*y^11) - (1573*zeta[15])/(4147200*y^6), 
 pinablaBarFp[5, 6, 5, 3]/y^6 -> -223534080*betasv[{2, 4}, {10, 12}] - 
   596090880*betasv[{3, 3}, {10, 12}] - 447068160*betasv[{3, 3}, {12, 10}] - 
   37255680*betasv[{4, 2}, {10, 12}] - 484323840*betasv[{4, 2}, {12, 10}] + 
   74511360*betasv[{5, 1}, {10, 12}] + 163924992*betasv[{5, 1}, {12, 10}] - 
   22353408*betasv[{6, 0}, {10, 12}] - 37255680*betasv[{6, 0}, {12, 10}] - 
   (691*zeta[9])/(9477000*y) + (310464*betasv[{0}, {12}]*zeta[9])/y^2 - 
   (258720*betasv[{1}, {12}]*zeta[9])/y^3 + (32340*betasv[{2}, {12}]*zeta[9])/
    y^4 + (129360*betasv[{3}, {12}]*zeta[9])/y^5 + 
   (24255*betasv[{4}, {12}]*zeta[9])/(2*y^6) + (7*zeta[11])/(15840*y^3) + 
   (26460*betasv[{0}, {10}]*zeta[11])/y^4 - 
   (29106*betasv[{1}, {10}]*zeta[11])/y^5 + 
   (85995*betasv[{2}, {10}]*zeta[11])/(4*y^6) + 
   (19845*betasv[{3}, {10}]*zeta[11])/(4*y^7) - (3969*zeta[9]*zeta[11])/
    (2048*y^12) + (1573*zeta[15])/(2073600*y^7), 
 pinablaBarFp[5, 6, 5, 4]/y^8 -> 1788272640*betasv[{1, 4}, {10, 12}] + 
   10729635840*betasv[{2, 3}, {10, 12}] + 
   5364817920*betasv[{2, 3}, {12, 10}] + 
   7749181440*betasv[{3, 2}, {10, 12}] + 
   13113999360*betasv[{3, 2}, {12, 10}] - 
   1192181760*betasv[{4, 1}, {10, 12}] + 596090880*betasv[{4, 1}, {12, 10}] + 
   238436352*betasv[{5, 0}, {10, 12}] + 238436352*betasv[{5, 0}, {12, 10}] + 
   (691*zeta[9])/(2369250*y^2) - (827904*betasv[{0}, {12}]*zeta[9])/y^3 + 
   (1034880*betasv[{1}, {12}]*zeta[9])/y^4 - 
   (1681680*betasv[{2}, {12}]*zeta[9])/y^5 - 
   (582120*betasv[{3}, {12}]*zeta[9])/y^6 - (24255*betasv[{4}, {12}]*zeta[9])/
    y^7 - (7*zeta[11])/(7920*y^4) - (42336*betasv[{0}, {10}]*zeta[11])/y^5 - 
   (26460*betasv[{1}, {10}]*zeta[11])/y^6 - 
   (145530*betasv[{2}, {10}]*zeta[11])/y^7 - 
   (59535*betasv[{3}, {10}]*zeta[11])/(4*y^8) + (11907*zeta[9]*zeta[11])/
    (1024*y^13) - (1573*zeta[15])/(2073600*y^8), 
 pinablaBarFp[5, 6, 7, 0] -> 58212*betasv[{5, 4}, {10, 12}] - 
   8316*betasv[{6, 3}, {10, 12}] + 58212*betasv[{6, 3}, {12, 10}] - 
   12474*betasv[{7, 2}, {10, 12}] - 8316*betasv[{7, 2}, {12, 10}] - 
   (2079*betasv[{8, 1}, {10, 12}])/2 - 12474*betasv[{8, 1}, {12, 10}] - 
   (2079*betasv[{9, 0}, {12, 10}])/2 + 231*betasv[{1}, {12}]*zeta[9] + 
   (693*betasv[{2}, {12}]*zeta[9])/y + (231*betasv[{3}, {12}]*zeta[9])/
    (2*y^2) - (1617*betasv[{4}, {12}]*zeta[9])/(8*y^3) + zeta[11]/10644480 + 
   (189*betasv[{0}, {10}]*zeta[11])/(4*y) + (567*betasv[{1}, {10}]*zeta[11])/
    (4*y^2) + (189*betasv[{2}, {10}]*zeta[11])/(8*y^3) - 
   (1323*betasv[{3}, {10}]*zeta[11])/(32*y^4) + (735*zeta[9]*zeta[11])/
    (131072*y^9) - (1573*zeta[17])/(9830400*y^6), 
 pinablaBarFp[5, 6, 7, 1]/y^2 -> -1164240*betasv[{4, 4}, {10, 12}] - 
   731808*betasv[{5, 3}, {10, 12}] - 1397088*betasv[{5, 3}, {12, 10}] + 
   449064*betasv[{6, 2}, {10, 12}] - 465696*betasv[{6, 2}, {12, 10}] + 
   133056*betasv[{7, 1}, {10, 12}] + 465696*betasv[{7, 1}, {12, 10}] + 
   4158*betasv[{8, 0}, {10, 12}] + 87318*betasv[{8, 0}, {12, 10}] - 
   924*betasv[{0}, {12}]*zeta[9] - (7392*betasv[{1}, {12}]*zeta[9])/y - 
   (6237*betasv[{2}, {12}]*zeta[9])/y^2 + (2541*betasv[{3}, {12}]*zeta[9])/
    y^3 + (8085*betasv[{4}, {12}]*zeta[9])/(8*y^4) - zeta[11]/(253440*y) - 
   (3969*betasv[{0}, {10}]*zeta[11])/(4*y^2) - 
   (1323*betasv[{1}, {10}]*zeta[11])/y^3 + (1323*betasv[{2}, {10}]*zeta[11])/
    (4*y^4) + (3969*betasv[{3}, {10}]*zeta[11])/(16*y^5) - 
   (6615*zeta[9]*zeta[11])/(131072*y^10) + (1573*zeta[17])/(1638400*y^7), 
 pinablaBarFp[5, 6, 7, 2]/y^4 -> 18627840*betasv[{3, 4}, {10, 12}] + 
   33264000*betasv[{4, 3}, {10, 12}] + 27941760*betasv[{4, 3}, {12, 10}] - 
   1995840*betasv[{5, 2}, {10, 12}] + 27941760*betasv[{5, 2}, {12, 10}] - 
   7318080*betasv[{6, 1}, {10, 12}] - 9313920*betasv[{6, 1}, {12, 10}] - 
   665280*betasv[{7, 0}, {10, 12}] - 4656960*betasv[{7, 0}, {12, 10}] - 
   (691*zeta[9])/353808000 + (36960*betasv[{0}, {12}]*zeta[9])/y + 
   (101640*betasv[{1}, {12}]*zeta[9])/y^2 + (6930*betasv[{2}, {12}]*zeta[9])/
    y^3 - (28875*betasv[{3}, {12}]*zeta[9])/y^4 - 
   (8085*betasv[{4}, {12}]*zeta[9])/(2*y^5) + zeta[11]/(12672*y^2) + 
   (13230*betasv[{0}, {10}]*zeta[11])/y^3 + (6615*betasv[{1}, {10}]*zeta[11])/
    y^4 - (19845*betasv[{2}, {10}]*zeta[11])/(4*y^5) - 
   (19845*betasv[{3}, {10}]*zeta[11])/(16*y^6) + 
   (6615*zeta[9]*zeta[11])/(16384*y^11) - (1573*zeta[17])/(327680*y^8), 
 pinablaBarFp[5, 6, 7, 3]/y^6 -> -223534080*betasv[{2, 4}, {10, 12}] - 
   830269440*betasv[{3, 3}, {10, 12}] - 447068160*betasv[{3, 3}, {12, 10}] - 
   359251200*betasv[{4, 2}, {10, 12}] - 894136320*betasv[{4, 2}, {12, 10}] + 
   191600640*betasv[{5, 1}, {10, 12}] + 47900160*betasv[{6, 0}, {10, 12}] + 
   167650560*betasv[{6, 0}, {12, 10}] + (691*zeta[9])/(9828000*y) - 
   (665280*betasv[{0}, {12}]*zeta[9])/y^2 - 
   (665280*betasv[{1}, {12}]*zeta[9])/y^3 + 
   (311850*betasv[{2}, {12}]*zeta[9])/y^4 + 
   (180180*betasv[{3}, {12}]*zeta[9])/y^5 + (24255*betasv[{4}, {12}]*zeta[9])/
    (2*y^6) - zeta[11]/(1056*y^3) - (119070*betasv[{0}, {10}]*zeta[11])/y^4 + 
   (39690*betasv[{2}, {10}]*zeta[11])/y^6 + 
   (19845*betasv[{3}, {10}]*zeta[11])/(4*y^7) - (46305*zeta[9]*zeta[11])/
    (16384*y^12) + (1573*zeta[17])/(81920*y^9), 
 pinablaBarFp[5, 6, 7, 4]/y^8 -> 1788272640*betasv[{1, 4}, {10, 12}] + 
   13539778560*betasv[{2, 3}, {10, 12}] + 
   5364817920*betasv[{2, 3}, {12, 10}] + 
   15711252480*betasv[{3, 2}, {10, 12}] + 
   19670999040*betasv[{3, 2}, {12, 10}] - 
   958003200*betasv[{4, 1}, {10, 12}] + 7153090560*betasv[{4, 1}, {12, 10}] - 
   1916006400*betasv[{5, 0}, {10, 12}] - 
   4023613440*betasv[{5, 0}, {12, 10}] - (691*zeta[9])/(655200*y^2) + 
   (6652800*betasv[{0}, {12}]*zeta[9])/y^3 + 
   (831600*betasv[{1}, {12}]*zeta[9])/y^4 - 
   (3409560*betasv[{2}, {12}]*zeta[9])/y^5 - 
   (734580*betasv[{3}, {12}]*zeta[9])/y^6 - (24255*betasv[{4}, {12}]*zeta[9])/
    y^7 + (5*zeta[11])/(704*y^4) + (714420*betasv[{0}, {10}]*zeta[11])/y^5 - 
   (317520*betasv[{1}, {10}]*zeta[11])/y^6 - 
   (218295*betasv[{2}, {10}]*zeta[11])/y^7 - 
   (59535*betasv[{3}, {10}]*zeta[11])/(4*y^8) + (138915*zeta[9]*zeta[11])/
    (8192*y^13) - (4719*zeta[17])/(81920*y^10), 
 pinablaBarFp[5, 6, 7, 5]/y^10 -> -7153090560*betasv[{0, 4}, {10, 12}] - 
   136930590720*betasv[{1, 3}, {10, 12}] - 
   42918543360*betasv[{1, 3}, {12, 10}] - 
   351012372480*betasv[{2, 2}, {10, 12}] - 
   300429803520*betasv[{2, 2}, {12, 10}] - 
   110361968640*betasv[{3, 1}, {10, 12}] - 
   271817441280*betasv[{3, 1}, {12, 10}] + 
   42152140800*betasv[{4, 0}, {10, 12}] + 
   51859906560*betasv[{4, 0}, {12, 10}] + (7601*zeta[9])/(982800*y^3) - 
   (36590400*betasv[{0}, {12}]*zeta[9])/y^4 + 
   (23950080*betasv[{1}, {12}]*zeta[9])/y^5 + 
   (19043640*betasv[{2}, {12}]*zeta[9])/y^6 + 
   (1857240*betasv[{3}, {12}]*zeta[9])/y^7 + 
   (24255*betasv[{4}, {12}]*zeta[9])/y^8 - zeta[11]/(32*y^5) - 
   (2302020*betasv[{0}, {10}]*zeta[11])/y^6 + 
   (3016440*betasv[{1}, {10}]*zeta[11])/y^7 + 
   (833490*betasv[{2}, {10}]*zeta[11])/y^8 + 
   (59535*betasv[{3}, {10}]*zeta[11])/(2*y^9) - (694575*zeta[9]*zeta[11])/
    (8192*y^14) + (4719*zeta[17])/(40960*y^11), 
 pinablaBarFp[5, 6, 7, 6]/y^12 -> 662171811840*betasv[{0, 3}, {10, 12}] + 
   171674173440*betasv[{0, 3}, {12, 10}] + 
   4451266068480*betasv[{1, 2}, {10, 12}] + 
   2918460948480*betasv[{1, 2}, {12, 10}] + 
   4132442603520*betasv[{2, 1}, {10, 12}] + 
   5665247723520*betasv[{2, 1}, {12, 10}] - 
   232986378240*betasv[{3, 0}, {10, 12}] + 
   257511260160*betasv[{3, 0}, {12, 10}] + 
   (pinablaBarE[5, 5]*pinablaBarE[6, 1])/(30*y^12) - 
   (7601*zeta[9])/(327600*y^4) + (50561280*betasv[{0}, {12}]*zeta[9])/y^5 - 
   (224199360*betasv[{1}, {12}]*zeta[9])/y^6 - 
   (60374160*betasv[{2}, {12}]*zeta[9])/y^7 - 
   (2245320*betasv[{3}, {12}]*zeta[9])/y^8 + zeta[11]/(16*y^6) - 
   (2857680*betasv[{0}, {10}]*zeta[11])/y^7 - 
   (15717240*betasv[{1}, {10}]*zeta[11])/y^8 - 
   (2024190*betasv[{2}, {10}]*zeta[11])/y^9 - 
   (59535*betasv[{3}, {10}]*zeta[11])/(2*y^10) + (694575*zeta[9]*zeta[11])/
    (2048*y^15) - (4719*zeta[17])/(40960*y^12), 
 pinablaBarFp[5, 6, 9, 0] -> 58212*betasv[{5, 4}, {10, 12}] + 
   33264*betasv[{6, 3}, {10, 12}] + 58212*betasv[{6, 3}, {12, 10}] + 
   5346*betasv[{7, 2}, {10, 12}] + 33264*betasv[{7, 2}, {12, 10}] + 
   198*betasv[{8, 1}, {10, 12}] + 5346*betasv[{8, 1}, {12, 10}] + 
   198*betasv[{9, 0}, {12, 10}] - 44*betasv[{1}, {12}]*zeta[9] - 
   (297*betasv[{2}, {12}]*zeta[9])/y - (462*betasv[{3}, {12}]*zeta[9])/y^2 - 
   (1617*betasv[{4}, {12}]*zeta[9])/(8*y^3) - zeta[11]/95800320 - 
   (9*betasv[{0}, {10}]*zeta[11])/y - (243*betasv[{1}, {10}]*zeta[11])/
    (4*y^2) - (189*betasv[{2}, {10}]*zeta[11])/(2*y^3) - 
   (1323*betasv[{3}, {10}]*zeta[11])/(32*y^4) + (245*zeta[9]*zeta[11])/
    (16384*y^9) - (37828791*zeta[19])/(11499470848*y^8), 
 pinablaBarFp[5, 6, 9, 1]/y^2 -> -1164240*betasv[{4, 4}, {10, 12}] - 
   1729728*betasv[{5, 3}, {10, 12}] - 1397088*betasv[{5, 3}, {12, 10}] - 
   548856*betasv[{6, 2}, {10, 12}] - 1629936*betasv[{6, 2}, {12, 10}] - 
   49104*betasv[{7, 1}, {10, 12}] - 437184*betasv[{7, 1}, {12, 10}] - 
   792*betasv[{8, 0}, {10, 12}] - 28512*betasv[{8, 0}, {12, 10}] + 
   176*betasv[{0}, {12}]*zeta[9] + (2728*betasv[{1}, {12}]*zeta[9])/y + 
   (7623*betasv[{2}, {12}]*zeta[9])/y^2 + (6006*betasv[{3}, {12}]*zeta[9])/
    y^3 + (8085*betasv[{4}, {12}]*zeta[9])/(8*y^4) + zeta[11]/(1330560*y) + 
   (324*betasv[{0}, {10}]*zeta[11])/y^2 + (1242*betasv[{1}, {10}]*zeta[11])/
    y^3 + (9261*betasv[{2}, {10}]*zeta[11])/(8*y^4) + 
   (3969*betasv[{3}, {10}]*zeta[11])/(16*y^5) - (2205*zeta[9]*zeta[11])/
    (16384*y^10) + (37828791*zeta[19])/(1437433856*y^9), 
 pinablaBarFp[5, 6, 9, 2]/y^4 -> 18627840*betasv[{3, 4}, {10, 12}] + 
   53222400*betasv[{4, 3}, {10, 12}] + 27941760*betasv[{4, 3}, {12, 10}] + 
   33929280*betasv[{5, 2}, {10, 12}] + 55883520*betasv[{5, 2}, {12, 10}] + 
   5765760*betasv[{6, 1}, {10, 12}] + 25280640*betasv[{6, 1}, {12, 10}] + 
   221760*betasv[{7, 0}, {10, 12}] + 2661120*betasv[{7, 0}, {12, 10}] + 
   (691*zeta[9])/1857492000 - (12320*betasv[{0}, {12}]*zeta[9])/y - 
   (80080*betasv[{1}, {12}]*zeta[9])/y^2 - (117810*betasv[{2}, {12}]*zeta[9])/
    y^3 - (46200*betasv[{3}, {12}]*zeta[9])/y^4 - 
   (8085*betasv[{4}, {12}]*zeta[9])/(2*y^5) - zeta[11]/(38016*y^2) - 
   (7560*betasv[{0}, {10}]*zeta[11])/y^3 - (17955*betasv[{1}, {10}]*zeta[11])/
    y^4 - (19845*betasv[{2}, {10}]*zeta[11])/(2*y^5) - 
   (19845*betasv[{3}, {10}]*zeta[11])/(16*y^6) + 
   (2205*zeta[9]*zeta[11])/(2048*y^11) - (264801537*zeta[19])/
    (1437433856*y^10), pinablaBarFp[5, 6, 9, 3]/y^6 -> 
  -223534080*betasv[{2, 4}, {10, 12}] - 1149603840*betasv[{3, 3}, {10, 12}] - 
   447068160*betasv[{3, 3}, {12, 10}] - 1317254400*betasv[{4, 2}, {10, 12}] - 
   1452971520*betasv[{4, 2}, {12, 10}] - 409812480*betasv[{5, 1}, {10, 12}] - 
   1053803520*betasv[{5, 1}, {12, 10}] - 29272320*betasv[{6, 0}, {10, 12}] - 
   175633920*betasv[{6, 0}, {12, 10}] - (7601*zeta[9])/(309582000*y) + 
   (406560*betasv[{0}, {12}]*zeta[9])/y^2 + 
   (1422960*betasv[{1}, {12}]*zeta[9])/y^3 + 
   (1143450*betasv[{2}, {12}]*zeta[9])/y^4 + 
   (249480*betasv[{3}, {12}]*zeta[9])/y^5 + (24255*betasv[{4}, {12}]*zeta[9])/
    (2*y^6) + zeta[11]/(1728*y^3) + (124740*betasv[{0}, {10}]*zeta[11])/y^4 + 
   (187110*betasv[{1}, {10}]*zeta[11])/y^5 + 
   (257985*betasv[{2}, {10}]*zeta[11])/(4*y^6) + 
   (19845*betasv[{3}, {10}]*zeta[11])/(4*y^7) - (15435*zeta[9]*zeta[11])/
    (2048*y^12) + (794404611*zeta[19])/(718716928*y^11), 
 pinablaBarFp[5, 6, 9, 4]/y^8 -> 1788272640*betasv[{1, 4}, {10, 12}] + 
   17371791360*betasv[{2, 3}, {10, 12}] + 
   5364817920*betasv[{2, 3}, {12, 10}] + 
   34871316480*betasv[{3, 2}, {10, 12}] + 
   28612362240*betasv[{3, 2}, {12, 10}] + 
   18734284800*betasv[{4, 1}, {10, 12}] + 
   32699842560*betasv[{4, 1}, {12, 10}] + 
   2341785600*betasv[{5, 0}, {10, 12}] + 
   8430428160*betasv[{5, 0}, {12, 10}] + (7601*zeta[9])/(10319400*y^2) - 
   (8131200*betasv[{0}, {12}]*zeta[9])/y^3 - 
   (16262400*betasv[{1}, {12}]*zeta[9])/y^4 - 
   (7567560*betasv[{2}, {12}]*zeta[9])/y^5 - 
   (942480*betasv[{3}, {12}]*zeta[9])/y^6 - (24255*betasv[{4}, {12}]*zeta[9])/
    y^7 - (5*zeta[11])/(576*y^4) - (1496880*betasv[{0}, {10}]*zeta[11])/y^5 - 
   (1451520*betasv[{1}, {10}]*zeta[11])/y^6 - 
   (317520*betasv[{2}, {10}]*zeta[11])/y^7 - 
   (59535*betasv[{3}, {10}]*zeta[11])/(4*y^8) + (46305*zeta[9]*zeta[11])/
    (1024*y^13) - (3972023055*zeta[19])/(718716928*y^12), 
 pinablaBarFp[5, 6, 9, 5]/y^10 -> -7153090560*betasv[{0, 4}, {10, 12}] - 
   167586693120*betasv[{1, 3}, {10, 12}] - 
   42918543360*betasv[{1, 3}, {12, 10}] - 
   626917294080*betasv[{2, 2}, {10, 12}] - 
   407726161920*betasv[{2, 2}, {12, 10}] - 
   578719088640*betasv[{3, 1}, {10, 12}] - 
   752096378880*betasv[{3, 1}, {12, 10}] - 
   121772851200*betasv[{4, 0}, {10, 12}] - 
   299407933440*betasv[{4, 0}, {12, 10}] - (7601*zeta[9])/(595350*y^3) + 
   (105705600*betasv[{0}, {12}]*zeta[9])/y^4 + 
   (125590080*betasv[{1}, {12}]*zeta[9])/y^5 + 
   (34012440*betasv[{2}, {12}]*zeta[9])/y^6 + 
   (2273040*betasv[{3}, {12}]*zeta[9])/y^7 + 
   (24255*betasv[{4}, {12}]*zeta[9])/y^8 + (13*zeta[11])/(144*y^5) + 
   (13290480*betasv[{0}, {10}]*zeta[11])/y^6 + 
   (8346240*betasv[{1}, {10}]*zeta[11])/y^7 + 
   (1131165*betasv[{2}, {10}]*zeta[11])/y^8 + 
   (59535*betasv[{3}, {10}]*zeta[11])/(2*y^9) - (231525*zeta[9]*zeta[11])/
    (1024*y^14) + (3972023055*zeta[19])/(179679232*y^13), 
 pinablaBarFp[5, 6, 9, 6]/y^12 -> 784796221440*betasv[{0, 3}, {10, 12}] + 
   171674173440*betasv[{0, 3}, {12, 10}] + 
   7026378670080*betasv[{1, 2}, {10, 12}] + 
   3776831815680*betasv[{1, 2}, {12, 10}] + 
   11959967416320*betasv[{2, 1}, {10, 12}] + 
   12286965841920*betasv[{2, 1}, {12, 10}] + 
   4263241973760*betasv[{3, 0}, {10, 12}] + 
   7798912450560*betasv[{3, 0}, {12, 10}] + 
   (pinablaBarE[5, 5]*pinablaBarE[6, 1])/(30*y^12) + 
   (7601*zeta[9])/(56700*y^4) - (925182720*betasv[{0}, {12}]*zeta[9])/y^5 - 
   (648869760*betasv[{1}, {12}]*zeta[9])/y^6 - 
   (95301360*betasv[{2}, {12}]*zeta[9])/y^7 - 
   (2661120*betasv[{3}, {12}]*zeta[9])/y^8 - (91*zeta[11])/(144*y^6) - 
   (86546880*betasv[{0}, {10}]*zeta[11])/y^7 - 
   (34088040*betasv[{1}, {10}]*zeta[11])/y^8 - 
   (2619540*betasv[{2}, {10}]*zeta[11])/y^9 - 
   (59535*betasv[{3}, {10}]*zeta[11])/(2*y^10) + (231525*zeta[9]*zeta[11])/
    (256*y^15) - (11916069165*zeta[19])/(179679232*y^14), 
 pinablaBarFp[5, 6, 9, 7]/y^14 -> -37523069337600*betasv[{0, 2}, {10, 12}] - 
   17167417344000*betasv[{0, 2}, {12, 10}] - 
   151890768691200*betasv[{1, 1}, {10, 12}] - 
   128510381260800*betasv[{1, 1}, {12, 10}] - 
   98998773350400*betasv[{2, 0}, {10, 12}] - 
   142734812774400*betasv[{2, 0}, {12, 10}] + 
   (pinablaBarE[5, 6]*pinablaBarE[6, 1])/(30*y^14) + 
   (11*pinablaBarE[5, 5]*pinablaBarE[6, 2])/(42*y^14) + 
   (pinablaBarE[5, 1]*pinablaBarE[6, 6])/(20*y^14) - 
   (7601*zeta[9])/(9450*y^5) + (5371027200*betasv[{0}, {12}]*zeta[9])/y^6 + 
   (2060150400*betasv[{1}, {12}]*zeta[9])/y^7 + 
   (127234800*betasv[{2}, {12}]*zeta[9])/y^8 + (65*zeta[11])/(24*y^7) + 
   (395992800*betasv[{0}, {10}]*zeta[11])/y^8 + 
   (89132400*betasv[{1}, {10}]*zeta[11])/y^9 + 
   (2976750*betasv[{2}, {10}]*zeta[11])/y^10 - (694575*zeta[9]*zeta[11])/
    (256*y^16) + (11916069165*zeta[19])/(89839616*y^15), 
 pinablaBarFp[5, 6, 9, 8]/y^16 -> 907747629465600*betasv[{0, 1}, {10, 12}] + 
   651380863795200*betasv[{0, 1}, {12, 10}] + 
   1399553261568000*betasv[{1, 0}, {10, 12}] + 
   1655920027238400*betasv[{1, 0}, {12, 10}] + 
   (pinablaBarE[5, 7]*pinablaBarE[6, 1])/(30*y^16) + 
   (31*pinablaBarE[5, 6]*pinablaBarE[6, 2])/(105*y^16) + 
   (197*pinablaBarE[5, 5]*pinablaBarE[6, 3])/(168*y^16) + 
   (7*pinablaBarE[5, 2]*pinablaBarE[6, 6])/(15*y^16) + 
   (pinablaBarE[5, 1]*pinablaBarE[6, 7])/(20*y^16) + 
   (30404*zeta[9])/(14175*y^6) - (18982656000*betasv[{0}, {12}]*zeta[9])/
    y^7 - (3078028800*betasv[{1}, {12}]*zeta[9])/y^8 - 
   (65*zeta[11])/(12*y^8) - (1148515200*betasv[{0}, {10}]*zeta[11])/y^9 - 
   (112946400*betasv[{1}, {10}]*zeta[11])/y^10 + (694575*zeta[9]*zeta[11])/
    (128*y^17) - (11916069165*zeta[19])/(89839616*y^16), 
 pinablaBarFp[5, 7, 4, 0] -> 216216*betasv[{5, 5}, {10, 14}] - 
   216216*betasv[{6, 4}, {10, 14}] + 92664*betasv[{7, 3}, {10, 14}] + 
   216216*betasv[{7, 3}, {14, 10}] - 15444*betasv[{8, 2}, {10, 14}] - 
   216216*betasv[{8, 2}, {14, 10}] + 92664*betasv[{9, 1}, {14, 10}] - 
   15444*betasv[{10, 0}, {14, 10}] + 3432*betasv[{2}, {14}]*zeta[9] - 
   (5148*betasv[{3}, {14}]*zeta[9])/y + (3003*betasv[{4}, {14}]*zeta[9])/
    y^2 - (3003*betasv[{5}, {14}]*zeta[9])/(4*y^3) + zeta[13]/(403200*y) + 
   (297*betasv[{0}, {10}]*zeta[13])/(2*y^2) - 
   (891*betasv[{1}, {10}]*zeta[13])/(4*y^3) + 
   (2079*betasv[{2}, {10}]*zeta[13])/(16*y^4) - 
   (2079*betasv[{3}, {10}]*zeta[13])/(64*y^5) + (165*zeta[9]*zeta[13])/
    (65536*y^10) - (143*zeta[15])/(11612160*y^3), 
 pinablaBarFp[5, 7, 4, 1]/y^2 -> -4324320*betasv[{4, 5}, {10, 14}] + 
   864864*betasv[{5, 4}, {10, 14}] + 864864*betasv[{6, 3}, {10, 14}] - 
   6054048*betasv[{6, 3}, {14, 10}] - 617760*betasv[{7, 2}, {10, 14}] + 
   4324320*betasv[{7, 2}, {14, 10}] + 123552*betasv[{8, 1}, {10, 14}] - 
   1606176*betasv[{8, 1}, {14, 10}] + 247104*betasv[{9, 0}, {14, 10}] - 
   27456*betasv[{1}, {14}]*zeta[9] + (34320*betasv[{2}, {14}]*zeta[9])/y - 
   (12012*betasv[{3}, {14}]*zeta[9])/y^2 - (3003*betasv[{4}, {14}]*zeta[9])/
    y^3 + (15015*betasv[{5}, {14}]*zeta[9])/(4*y^4) - zeta[13]/(67200*y^2) - 
   (594*betasv[{0}, {10}]*zeta[13])/y^3 + (3861*betasv[{1}, {10}]*zeta[13])/
    (4*y^4) - (10395*betasv[{2}, {10}]*zeta[13])/(16*y^5) + 
   (14553*betasv[{3}, {10}]*zeta[13])/(64*y^6) - 
   (825*zeta[9]*zeta[13])/(32768*y^11) + (143*zeta[15])/(3870720*y^4), 
 pinablaBarFp[5, 7, 4, 2]/y^4 -> 69189120*betasv[{3, 5}, {10, 14}] + 
   69189120*betasv[{4, 4}, {10, 14}] - 34594560*betasv[{5, 3}, {10, 14}] + 
   145297152*betasv[{5, 3}, {14, 10}] + 6918912*betasv[{6, 2}, {10, 14}] - 
   48432384*betasv[{6, 2}, {14, 10}] + 988416*betasv[{7, 1}, {10, 14}] + 
   16803072*betasv[{7, 1}, {14, 10}] - 494208*betasv[{8, 0}, {10, 14}] - 
   2471040*betasv[{8, 0}, {14, 10}] + 109824*betasv[{0}, {14}]*zeta[9] - 
   (54912*betasv[{1}, {14}]*zeta[9])/y - (96096*betasv[{2}, {14}]*zeta[9])/
    y^2 + (120120*betasv[{3}, {14}]*zeta[9])/y^3 - 
   (60060*betasv[{4}, {14}]*zeta[9])/y^4 - (15015*betasv[{5}, {14}]*zeta[9])/
    y^5 + zeta[13]/(20160*y^3) + (1485*betasv[{0}, {10}]*zeta[13])/y^4 - 
   (5049*betasv[{1}, {10}]*zeta[13])/(2*y^5) + 
   (14553*betasv[{2}, {10}]*zeta[13])/(8*y^6) - 
   (43659*betasv[{3}, {10}]*zeta[13])/(32*y^7) + 
   (7425*zeta[9]*zeta[13])/(32768*y^12) - (143*zeta[15])/(1935360*y^5), 
 pinablaBarFp[5, 7, 4, 3]/y^6 -> -830269440*betasv[{2, 5}, {10, 14}] - 
   2490808320*betasv[{3, 4}, {10, 14}] - 415134720*betasv[{4, 3}, {10, 14}] - 
   2905943040*betasv[{4, 3}, {14, 10}] + 249080832*betasv[{5, 2}, {10, 14}] - 
   581188608*betasv[{5, 2}, {14, 10}] - 83026944*betasv[{6, 1}, {10, 14}] - 
   83026944*betasv[{6, 1}, {14, 10}] + 11860992*betasv[{7, 0}, {10, 14}] + 
   11860992*betasv[{7, 0}, {14, 10}] - zeta[9]/170100 - 
   (658944*betasv[{0}, {14}]*zeta[9])/y + (1153152*betasv[{1}, {14}]*zeta[9])/
    y^2 - (864864*betasv[{2}, {14}]*zeta[9])/y^3 + 
   (360360*betasv[{3}, {14}]*zeta[9])/y^4 + 
   (540540*betasv[{4}, {14}]*zeta[9])/y^5 + (45045*betasv[{5}, {14}]*zeta[9])/
    y^6 - zeta[13]/(13440*y^4) - (1782*betasv[{0}, {10}]*zeta[13])/y^5 + 
   (6237*betasv[{1}, {10}]*zeta[13])/(2*y^6) + 
   (43659*betasv[{2}, {10}]*zeta[13])/(8*y^7) + 
   (218295*betasv[{3}, {10}]*zeta[13])/(32*y^8) - 
   (7425*zeta[9]*zeta[13])/(4096*y^13) + (143*zeta[15])/(1935360*y^6), 
 pinablaBarFp[5, 7, 6, 0] -> 216216*betasv[{5, 5}, {10, 14}] - 
   135135*betasv[{6, 4}, {10, 14}] + 216216*betasv[{7, 3}, {14, 10}] + 
   (27027*betasv[{8, 2}, {10, 14}])/2 - 135135*betasv[{8, 2}, {14, 10}] + 
   (27027*betasv[{10, 0}, {14, 10}])/2 - 3003*betasv[{2}, {14}]*zeta[9] + 
   (15015*betasv[{4}, {14}]*zeta[9])/(8*y^2) - 
   (3003*betasv[{5}, {14}]*zeta[9])/(4*y^3) - zeta[13]/(1290240*y) - 
   (2079*betasv[{0}, {10}]*zeta[13])/(16*y^2) + 
   (10395*betasv[{2}, {10}]*zeta[13])/(128*y^4) - 
   (2079*betasv[{3}, {10}]*zeta[13])/(64*y^5) + (1617*zeta[9]*zeta[13])/
    (524288*y^10) - (13013*zeta[17])/(679280640*y^5), 
 pinablaBarFp[5, 7, 6, 1]/y^2 -> -4324320*betasv[{4, 5}, {10, 14}] - 
   1081080*betasv[{5, 4}, {10, 14}] + 2162160*betasv[{6, 3}, {10, 14}] - 
   6054048*betasv[{6, 3}, {14, 10}] - 432432*betasv[{7, 2}, {10, 14}] + 
   1729728*betasv[{7, 2}, {14, 10}] - 108108*betasv[{8, 1}, {10, 14}] + 
   1081080*betasv[{8, 1}, {14, 10}] - 540540*betasv[{9, 0}, {14, 10}] + 
   24024*betasv[{1}, {14}]*zeta[9] + (24024*betasv[{2}, {14}]*zeta[9])/y - 
   (30030*betasv[{3}, {14}]*zeta[9])/y^2 + (15015*betasv[{4}, {14}]*zeta[9])/
    (4*y^3) + (15015*betasv[{5}, {14}]*zeta[9])/(4*y^4) + 
   zeta[13]/(86016*y^2) + (10395*betasv[{0}, {10}]*zeta[13])/(8*y^3) - 
   (10395*betasv[{1}, {10}]*zeta[13])/(16*y^4) - 
   (2079*betasv[{2}, {10}]*zeta[13])/(8*y^5) + 
   (14553*betasv[{3}, {10}]*zeta[13])/(64*y^6) - 
   (8085*zeta[9]*zeta[13])/(262144*y^11) + (13013*zeta[17])/(135856128*y^6), 
 pinablaBarFp[5, 7, 6, 2]/y^4 -> 69189120*betasv[{3, 5}, {10, 14}] + 
   108108000*betasv[{4, 4}, {10, 14}] - 34594560*betasv[{5, 3}, {10, 14}] + 
   145297152*betasv[{5, 3}, {14, 10}] - 13837824*betasv[{6, 2}, {10, 14}] + 
   24216192*betasv[{6, 2}, {14, 10}] + 6918912*betasv[{7, 1}, {10, 14}] - 
   48432384*betasv[{7, 1}, {14, 10}] + 432432*betasv[{8, 0}, {10, 14}] + 
   15135120*betasv[{8, 0}, {14, 10}] - 96096*betasv[{0}, {14}]*zeta[9] - 
   (384384*betasv[{1}, {14}]*zeta[9])/y + (192192*betasv[{2}, {14}]*zeta[9])/
    y^2 + (120120*betasv[{3}, {14}]*zeta[9])/y^3 - 
   (375375*betasv[{4}, {14}]*zeta[9])/(4*y^4) - 
   (15015*betasv[{5}, {14}]*zeta[9])/y^5 - zeta[13]/(9216*y^3) - 
   (72765*betasv[{0}, {10}]*zeta[13])/(8*y^4) + 
   (14553*betasv[{1}, {10}]*zeta[13])/(2*y^5) - 
   (14553*betasv[{2}, {10}]*zeta[13])/(16*y^6) - 
   (43659*betasv[{3}, {10}]*zeta[13])/(32*y^7) + 
   (72765*zeta[9]*zeta[13])/(262144*y^12) - (13013*zeta[17])/(33964032*y^7), 
 pinablaBarFp[5, 7, 6, 3]/y^6 -> -830269440*betasv[{2, 5}, {10, 14}] - 
   3113510400*betasv[{3, 4}, {10, 14}] - 
   1037836800*betasv[{4, 3}, {10, 14}] - 
   2905943040*betasv[{4, 3}, {14, 10}] + 747242496*betasv[{5, 2}, {10, 14}] - 
   2324754432*betasv[{5, 2}, {14, 10}] - 83026944*betasv[{6, 1}, {10, 14}] + 
   1162377216*betasv[{6, 1}, {14, 10}] - 41513472*betasv[{7, 0}, {10, 14}] - 
   290594304*betasv[{7, 0}, {14, 10}] + zeta[9]/194400 + 
   (2306304*betasv[{0}, {14}]*zeta[9])/y + 
   (1153152*betasv[{1}, {14}]*zeta[9])/y^2 - 
   (2594592*betasv[{2}, {14}]*zeta[9])/y^3 + 
   (900900*betasv[{3}, {14}]*zeta[9])/y^4 + 
   (675675*betasv[{4}, {14}]*zeta[9])/y^5 + (45045*betasv[{5}, {14}]*zeta[9])/
    y^6 + zeta[13]/(1536*y^4) + (43659*betasv[{0}, {10}]*zeta[13])/y^5 - 
   (43659*betasv[{1}, {10}]*zeta[13])/y^6 + 
   (43659*betasv[{2}, {10}]*zeta[13])/(2*y^7) + 
   (218295*betasv[{3}, {10}]*zeta[13])/(32*y^8) - 
   (72765*zeta[9]*zeta[13])/(32768*y^13) + (13013*zeta[17])/(11321344*y^8), 
 pinablaBarFp[5, 7, 6, 4]/y^8 -> 6642155520*betasv[{1, 5}, {10, 14}] + 
   53967513600*betasv[{2, 4}, {10, 14}] + 
   66421555200*betasv[{3, 3}, {10, 14}] + 
   46495088640*betasv[{3, 3}, {14, 10}] - 
   2490808320*betasv[{4, 2}, {10, 14}] + 
   81366405120*betasv[{4, 2}, {14, 10}] - 
   3985293312*betasv[{5, 1}, {10, 14}] - 
   9299017728*betasv[{5, 1}, {14, 10}] + 
   1494484992*betasv[{6, 0}, {10, 14}] + 
   3487131648*betasv[{6, 0}, {14, 10}] - zeta[9]/(10800*y) - 
   (20756736*betasv[{0}, {14}]*zeta[9])/y^2 + 
   (13837824*betasv[{1}, {14}]*zeta[9])/y^3 + 
   (2162160*betasv[{2}, {14}]*zeta[9])/y^4 - 
   (14414400*betasv[{3}, {14}]*zeta[9])/y^5 - 
   (2927925*betasv[{4}, {14}]*zeta[9])/y^6 - 
   (90090*betasv[{5}, {14}]*zeta[9])/y^7 - (3*zeta[13])/(1280*y^5) - 
   (130977*betasv[{0}, {10}]*zeta[13])/y^6 + 
   (87318*betasv[{1}, {10}]*zeta[13])/y^7 - 
   (1528065*betasv[{2}, {10}]*zeta[13])/(8*y^8) - 
   (218295*betasv[{3}, {10}]*zeta[13])/(8*y^9) + (509355*zeta[9]*zeta[13])/
    (32768*y^14) - (13013*zeta[17])/(5660672*y^9), 
 pinablaBarFp[5, 7, 6, 5]/y^10 -> -26568622080*betasv[{0, 5}, {10, 14}] - 
   564583219200*betasv[{1, 4}, {10, 14}] - 
   1660538880000*betasv[{2, 3}, {10, 14}] - 
   557941063680*betasv[{2, 3}, {14, 10}] - 
   757205729280*betasv[{3, 2}, {10, 14}] - 
   1859803545600*betasv[{3, 2}, {14, 10}] + 
   99632332800*betasv[{4, 1}, {10, 14}] - 
   464950886400*betasv[{4, 1}, {14, 10}] - 
   19926466560*betasv[{5, 0}, {10, 14}] - 
   46495088640*betasv[{5, 0}, {14, 10}] + zeta[9]/(2160*y^2) + 
   (69189120*betasv[{0}, {14}]*zeta[9])/y^3 - 
   (86486400*betasv[{1}, {14}]*zeta[9])/y^4 + 
   (164324160*betasv[{2}, {14}]*zeta[9])/y^5 + 
   (90090000*betasv[{3}, {14}]*zeta[9])/y^6 + 
   (7657650*betasv[{4}, {14}]*zeta[9])/y^7 + 
   (90090*betasv[{5}, {14}]*zeta[9])/y^8 + zeta[13]/(256*y^6) + 
   (436590*betasv[{0}, {10}]*zeta[13])/y^7 + 
   (1091475*betasv[{1}, {10}]*zeta[13])/y^8 + 
   (1091475*betasv[{2}, {10}]*zeta[13])/y^9 + 
   (654885*betasv[{3}, {10}]*zeta[13])/(8*y^10) - 
   (1528065*zeta[9]*zeta[13])/(16384*y^15) + (13013*zeta[17])/(5660672*y^10), 
 pinablaBarFp[5, 7, 8, 0] -> 216216*betasv[{5, 5}, {10, 14}] - 
   18018*betasv[{6, 4}, {10, 14}] - 52052*betasv[{7, 3}, {10, 14}] + 
   216216*betasv[{7, 3}, {14, 10}] - 6006*betasv[{8, 2}, {10, 14}] - 
   18018*betasv[{8, 2}, {14, 10}] - 52052*betasv[{9, 1}, {14, 10}] - 
   6006*betasv[{10, 0}, {14, 10}] + (4004*betasv[{2}, {14}]*zeta[9])/3 + 
   (26026*betasv[{3}, {14}]*zeta[9])/(9*y) + (1001*betasv[{4}, {14}]*zeta[9])/
    (4*y^2) - (3003*betasv[{5}, {14}]*zeta[9])/(4*y^3) + 
   zeta[13]/(5598720*y) + (231*betasv[{0}, {10}]*zeta[13])/(4*y^2) + 
   (1001*betasv[{1}, {10}]*zeta[13])/(8*y^3) + 
   (693*betasv[{2}, {10}]*zeta[13])/(64*y^4) - 
   (2079*betasv[{3}, {10}]*zeta[13])/(64*y^5) + (2695*zeta[9]*zeta[13])/
    (589824*y^10) - (537251*zeta[19])/(4800135168*y^7), 
 pinablaBarFp[5, 7, 8, 1]/y^2 -> -4324320*betasv[{4, 5}, {10, 14}] - 
   3891888*betasv[{5, 4}, {10, 14}] + 1745744*betasv[{6, 3}, {10, 14}] - 
   6054048*betasv[{6, 3}, {14, 10}] + 816816*betasv[{7, 2}, {10, 14}] - 
   2018016*betasv[{7, 2}, {14, 10}] + 48048*betasv[{8, 1}, {10, 14}] + 
   2018016*betasv[{8, 1}, {14, 10}] + 448448*betasv[{9, 0}, {14, 10}] - 
   (32032*betasv[{1}, {14}]*zeta[9])/3 - (136136*betasv[{2}, {14}]*zeta[9])/
    (3*y) - (218218*betasv[{3}, {14}]*zeta[9])/(9*y^2) + 
   (27027*betasv[{4}, {14}]*zeta[9])/(2*y^3) + 
   (15015*betasv[{5}, {14}]*zeta[9])/(4*y^4) - (7*zeta[13])/(1399680*y^2) - 
   (1078*betasv[{0}, {10}]*zeta[13])/y^3 - (4851*betasv[{1}, {10}]*zeta[13])/
    (4*y^4) + (4851*betasv[{2}, {10}]*zeta[13])/(16*y^5) + 
   (14553*betasv[{3}, {10}]*zeta[13])/(64*y^6) - 
   (13475*zeta[9]*zeta[13])/(294912*y^11) + (3760757*zeta[19])/
    (4800135168*y^8), pinablaBarFp[5, 7, 8, 2]/y^4 -> 
  69189120*betasv[{3, 5}, {10, 14}] + 164324160*betasv[{4, 4}, {10, 14}] + 
   20372352*betasv[{5, 3}, {10, 14}] + 145297152*betasv[{5, 3}, {14, 10}] - 
   43819776*betasv[{6, 2}, {10, 14}] + 129153024*betasv[{6, 2}, {14, 10}] - 
   8072064*betasv[{7, 1}, {10, 14}] - 48432384*betasv[{7, 1}, {14, 10}] - 
   192192*betasv[{8, 0}, {10, 14}] - 24216192*betasv[{8, 0}, {14, 10}] + 
   (128128*betasv[{0}, {14}]*zeta[9])/3 + (448448*betasv[{1}, {14}]*zeta[9])/
    y + (608608*betasv[{2}, {14}]*zeta[9])/y^2 - 
   (212212*betasv[{3}, {14}]*zeta[9])/(3*y^3) - 
   (285285*betasv[{4}, {14}]*zeta[9])/(2*y^4) - 
   (15015*betasv[{5}, {14}]*zeta[9])/y^5 + (7*zeta[13])/(77760*y^3) + 
   (14553*betasv[{0}, {10}]*zeta[13])/y^4 + 
   (14553*betasv[{1}, {10}]*zeta[13])/(2*y^5) - 
   (4851*betasv[{2}, {10}]*zeta[13])/y^6 - (43659*betasv[{3}, {10}]*zeta[13])/
    (32*y^7) + (13475*zeta[9]*zeta[13])/(32768*y^12) - 
   (3760757*zeta[19])/(800022528*y^9), pinablaBarFp[5, 7, 8, 3]/y^6 -> 
  -830269440*betasv[{2, 5}, {10, 14}] - 4012968960*betasv[{3, 4}, {10, 14}] - 
   3036633600*betasv[{4, 3}, {10, 14}] - 
   2905943040*betasv[{4, 3}, {14, 10}] + 807206400*betasv[{5, 2}, {10, 14}] - 
   4843238400*betasv[{5, 2}, {14, 10}] + 576576000*betasv[{6, 1}, {10, 14}] + 
   322882560*betasv[{6, 1}, {14, 10}] + 38438400*betasv[{7, 0}, {10, 14}] + 
   968647680*betasv[{7, 0}, {14, 10}] - zeta[9]/437400 - 
   (6406400*betasv[{0}, {14}]*zeta[9])/(3*y) - 
   (8008000*betasv[{1}, {14}]*zeta[9])/y^2 - 
   (2802800*betasv[{2}, {14}]*zeta[9])/y^3 + 
   (7907900*betasv[{3}, {14}]*zeta[9])/(3*y^4) + 
   (870870*betasv[{4}, {14}]*zeta[9])/y^5 + (45045*betasv[{5}, {14}]*zeta[9])/
    y^6 - (35*zeta[13])/(31104*y^4) - (145530*betasv[{0}, {10}]*zeta[13])/
    y^5 - (24255*betasv[{1}, {10}]*zeta[13])/(2*y^6) + 
   (363825*betasv[{2}, {10}]*zeta[13])/(8*y^7) + 
   (218295*betasv[{3}, {10}]*zeta[13])/(32*y^8) - 
   (13475*zeta[9]*zeta[13])/(4096*y^13) + (18803785*zeta[19])/
    (800022528*y^10), pinablaBarFp[5, 7, 8, 4]/y^8 -> 
  6642155520*betasv[{1, 5}, {10, 14}] + 
   64761016320*betasv[{2, 4}, {10, 14}] + 
   112793640960*betasv[{3, 3}, {10, 14}] + 
   46495088640*betasv[{3, 3}, {14, 10}] + 
   20295475200*betasv[{4, 2}, {10, 14}] + 
   131736084480*betasv[{4, 2}, {14, 10}] - 
   20295475200*betasv[{5, 1}, {10, 14}] + 
   30996725760*betasv[{5, 1}, {14, 10}] - 
   3382579200*betasv[{6, 0}, {10, 14}] - 
   28413665280*betasv[{6, 0}, {14, 10}] + (11*zeta[9])/(109350*y) + 
   (140940800*betasv[{0}, {14}]*zeta[9])/(3*y^2) + 
   (70470400*betasv[{1}, {14}]*zeta[9])/y^3 - 
   (17617600*betasv[{2}, {14}]*zeta[9])/y^4 - 
   (73433360*betasv[{3}, {14}]*zeta[9])/(3*y^5) - 
   (3513510*betasv[{4}, {14}]*zeta[9])/y^6 - 
   (90090*betasv[{5}, {14}]*zeta[9])/y^7 + (77*zeta[13])/(7776*y^5) + 
   (1067220*betasv[{0}, {10}]*zeta[13])/y^6 - 
   (291060*betasv[{1}, {10}]*zeta[13])/y^7 - 
   (1237005*betasv[{2}, {10}]*zeta[13])/(4*y^8) - 
   (218295*betasv[{3}, {10}]*zeta[13])/(8*y^9) + 
   (94325*zeta[9]*zeta[13])/(4096*y^14) - (18803785*zeta[19])/
    (200005632*y^11), pinablaBarFp[5, 7, 8, 5]/y^10 -> 
  -26568622080*betasv[{0, 5}, {10, 14}] - 
   650931240960*betasv[{1, 4}, {10, 14}] - 
   2389699952640*betasv[{2, 3}, {10, 14}] - 
   557941063680*betasv[{2, 3}, {14, 10}] - 
   1678251294720*betasv[{3, 2}, {10, 14}] - 
   2665718415360*betasv[{3, 2}, {14, 10}] + 
   243545702400*betasv[{4, 1}, {10, 14}] - 
   1673823191040*betasv[{4, 1}, {14, 10}] + 
   162363801600*betasv[{5, 0}, {10, 14}] + 
   557941063680*betasv[{5, 0}, {14, 10}] - (11*zeta[9])/(6075*y^2) - 
   (563763200*betasv[{0}, {14}]*zeta[9])/y^3 - 
   (211411200*betasv[{1}, {14}]*zeta[9])/y^4 + 
   (364203840*betasv[{2}, {14}]*zeta[9])/y^5 + 
   (129649520*betasv[{3}, {14}]*zeta[9])/y^6 + 
   (8828820*betasv[{4}, {14}]*zeta[9])/y^7 + 
   (90090*betasv[{5}, {14}]*zeta[9])/y^8 - (77*zeta[13])/(1296*y^6) - 
   (5239080*betasv[{0}, {10}]*zeta[13])/y^7 + 
   (3929310*betasv[{1}, {10}]*zeta[13])/y^8 + 
   (3128895*betasv[{2}, {10}]*zeta[13])/(2*y^9) + 
   (654885*betasv[{3}, {10}]*zeta[13])/(8*y^10) - 
   (282975*zeta[9]*zeta[13])/(2048*y^15) + (18803785*zeta[19])/
    (66668544*y^12), pinablaBarFp[5, 7, 8, 6]/y^12 -> 
  3135097405440*betasv[{0, 4}, {10, 14}] + 
   29532499476480*betasv[{1, 3}, {10, 14}] + 
   4463528509440*betasv[{1, 3}, {14, 10}] + 
   48815414968320*betasv[{2, 2}, {10, 14}] + 
   38683913748480*betasv[{2, 2}, {14, 10}] + 
   9529279119360*betasv[{3, 1}, {10, 14}] + 
   48106918379520*betasv[{3, 1}, {14, 10}] - 
   4221458841600*betasv[{4, 0}, {10, 14}] - 
   4463528509440*betasv[{4, 0}, {14, 10}] + 
   (pinablaBarE[5, 5]*pinablaBarE[7, 1])/(42*y^12) + 
   (286*zeta[9])/(18225*y^3) + (3664460800*betasv[{0}, {14}]*zeta[9])/y^4 - 
   (2067985920*betasv[{1}, {14}]*zeta[9])/y^5 - 
   (2648405760*betasv[{2}, {14}]*zeta[9])/y^6 - 
   (400560160*betasv[{3}, {14}]*zeta[9])/y^7 - 
   (10630620*betasv[{4}, {14}]*zeta[9])/y^8 + (143*zeta[13])/(648*y^7) + 
   (10478160*betasv[{0}, {10}]*zeta[13])/y^8 - 
   (28232820*betasv[{1}, {10}]*zeta[13])/y^9 - 
   (5675670*betasv[{2}, {10}]*zeta[13])/y^10 - 
   (654885*betasv[{3}, {10}]*zeta[13])/(4*y^11) + 
   (1414875*zeta[9]*zeta[13])/(2048*y^16) - (18803785*zeta[19])/
    (33334272*y^13), pinablaBarFp[5, 7, 8, 7]/y^14 -> 
  -168291556392960*betasv[{0, 3}, {10, 14}] - 
   17854114037760*betasv[{0, 3}, {14, 10}] - 
   744913313464320*betasv[{1, 2}, {10, 14}] - 
   363033652101120*betasv[{1, 2}, {14, 10}] - 
   504874669178880*betasv[{2, 1}, {10, 14}] - 
   886754330542080*betasv[{2, 1}, {14, 10}] + 
   29426224988160*betasv[{3, 0}, {10, 14}] - 
   121011217367040*betasv[{3, 0}, {14, 10}] + 
   (pinablaBarE[5, 6]*pinablaBarE[7, 1])/(42*y^14) + 
   (23*pinablaBarE[5, 5]*pinablaBarE[7, 2])/(140*y^14) - 
   (1001*zeta[9])/(18225*y^4) - (6385899520*betasv[{0}, {14}]*zeta[9])/y^5 + 
   (27391203840*betasv[{1}, {14}]*zeta[9])/y^6 + 
   (10103533440*betasv[{2}, {14}]*zeta[9])/y^7 + 
   (570650080*betasv[{3}, {14}]*zeta[9])/y^8 - (1001*zeta[13])/(2592*y^8) + 
   (71018640*betasv[{0}, {10}]*zeta[13])/y^9 + 
   (130103820*betasv[{1}, {10}]*zeta[13])/y^10 + 
   (13315995*betasv[{2}, {10}]*zeta[13])/y^11 + 
   (654885*betasv[{3}, {10}]*zeta[13])/(4*y^12) - 
   (1414875*zeta[9]*zeta[13])/(512*y^17) + (18803785*zeta[19])/
    (33334272*y^14), pinablaBarFp[5, 7, 10, 0] -> 
  216216*betasv[{5, 5}, {10, 14}] + 135135*betasv[{6, 4}, {10, 14}] + 
   25740*betasv[{7, 3}, {10, 14}] + 216216*betasv[{7, 3}, {14, 10}] + 
   1287*betasv[{8, 2}, {10, 14}] + 135135*betasv[{8, 2}, {14, 10}] + 
   25740*betasv[{9, 1}, {14, 10}] + 1287*betasv[{10, 0}, {14, 10}] - 
   286*betasv[{2}, {14}]*zeta[9] - (1430*betasv[{3}, {14}]*zeta[9])/y - 
   (15015*betasv[{4}, {14}]*zeta[9])/(8*y^2) - 
   (3003*betasv[{5}, {14}]*zeta[9])/(4*y^3) - zeta[13]/(42577920*y) - 
   (99*betasv[{0}, {10}]*zeta[13])/(8*y^2) - (495*betasv[{1}, {10}]*zeta[13])/
    (8*y^3) - (10395*betasv[{2}, {10}]*zeta[13])/(128*y^4) - 
   (2079*betasv[{3}, {10}]*zeta[13])/(64*y^5) + (1617*zeta[9]*zeta[13])/
    (131072*y^10) - (29842020065*zeta[21])/(11534852947968*y^9), 
 pinablaBarFp[5, 7, 10, 1]/y^2 -> -4324320*betasv[{4, 5}, {10, 14}] - 
   7567560*betasv[{5, 4}, {10, 14}] - 2882880*betasv[{6, 3}, {10, 14}] - 
   6054048*betasv[{6, 3}, {14, 10}] - 350064*betasv[{7, 2}, {10, 14}] - 
   6918912*betasv[{7, 2}, {14, 10}] - 10296*betasv[{8, 1}, {10, 14}] - 
   2007720*betasv[{8, 1}, {14, 10}] - 154440*betasv[{9, 0}, {14, 10}] + 
   2288*betasv[{1}, {14}]*zeta[9] + (19448*betasv[{2}, {14}]*zeta[9])/y + 
   (40040*betasv[{3}, {14}]*zeta[9])/y^2 + (105105*betasv[{4}, {14}]*zeta[9])/
    (4*y^3) + (15015*betasv[{5}, {14}]*zeta[9])/(4*y^4) + 
   zeta[13]/(946176*y^2) + (1485*betasv[{0}, {10}]*zeta[13])/(4*y^3) + 
   (19305*betasv[{1}, {10}]*zeta[13])/(16*y^4) + 
   (2079*betasv[{2}, {10}]*zeta[13])/(2*y^5) + 
   (14553*betasv[{3}, {10}]*zeta[13])/(64*y^6) - 
   (8085*zeta[9]*zeta[13])/(65536*y^11) + (29842020065*zeta[21])/
    (1281650327552*y^10), pinablaBarFp[5, 7, 10, 2]/y^4 -> 
  69189120*betasv[{3, 5}, {10, 14}] + 237837600*betasv[{4, 4}, {10, 14}] + 
   190270080*betasv[{5, 3}, {10, 14}] + 145297152*betasv[{5, 3}, {14, 10}] + 
   44396352*betasv[{6, 2}, {10, 14}] + 266378112*betasv[{6, 2}, {14, 10}] + 
   3129984*betasv[{7, 1}, {10, 14}] + 119598336*betasv[{7, 1}, {14, 10}] + 
   41184*betasv[{8, 0}, {10, 14}] + 13590720*betasv[{8, 0}, {14, 10}] - 
   9152*betasv[{0}, {14}]*zeta[9] - (173888*betasv[{1}, {14}]*zeta[9])/y - 
   (616616*betasv[{2}, {14}]*zeta[9])/y^2 - 
   (660660*betasv[{3}, {14}]*zeta[9])/y^3 - 
   (825825*betasv[{4}, {14}]*zeta[9])/(4*y^4) - 
   (15015*betasv[{5}, {14}]*zeta[9])/y^5 - zeta[13]/(32256*y^3) - 
   (16335*betasv[{0}, {10}]*zeta[13])/(2*y^4) - 
   (35937*betasv[{1}, {10}]*zeta[13])/(2*y^5) - 
   (160083*betasv[{2}, {10}]*zeta[13])/(16*y^6) - 
   (43659*betasv[{3}, {10}]*zeta[13])/(32*y^7) + 
   (72765*zeta[9]*zeta[13])/(65536*y^12) - (29842020065*zeta[21])/
    (160206290944*y^11), pinablaBarFp[5, 7, 10, 3]/y^6 -> 
  -830269440*betasv[{2, 5}, {10, 14}] - 5189184000*betasv[{3, 4}, {10, 14}] - 
   7610803200*betasv[{4, 3}, {10, 14}] - 
   2905943040*betasv[{4, 3}, {14, 10}] - 
   3348753408*betasv[{5, 2}, {10, 14}] - 
   8136640512*betasv[{5, 2}, {14, 10}] - 442810368*betasv[{6, 1}, {10, 14}] - 
   5479778304*betasv[{6, 1}, {14, 10}] - 13837824*betasv[{7, 0}, {10, 14}] - 
   913296384*betasv[{7, 0}, {14, 10}] + zeta[9]/2041200 + 
   (768768*betasv[{0}, {14}]*zeta[9])/y + (6150144*betasv[{1}, {14}]*zeta[9])/
    y^2 + (11627616*betasv[{2}, {14}]*zeta[9])/y^3 + 
   (6606600*betasv[{3}, {14}]*zeta[9])/y^4 + 
   (1126125*betasv[{4}, {14}]*zeta[9])/y^5 + 
   (45045*betasv[{5}, {14}]*zeta[9])/y^6 + zeta[13]/(1536*y^4) + 
   (137214*betasv[{0}, {10}]*zeta[13])/y^5 + 
   (205821*betasv[{1}, {10}]*zeta[13])/y^6 + 
   (305613*betasv[{2}, {10}]*zeta[13])/(4*y^7) + 
   (218295*betasv[{3}, {10}]*zeta[13])/(32*y^8) - 
   (72765*zeta[9]*zeta[13])/(8192*y^13) + (29842020065*zeta[21])/
    (22886612992*y^12), pinablaBarFp[5, 7, 10, 4]/y^8 -> 
  6642155520*betasv[{1, 5}, {10, 14}] + 
   78875596800*betasv[{2, 4}, {10, 14}] + 
   204799795200*betasv[{3, 3}, {10, 14}] + 
   46495088640*betasv[{3, 3}, {14, 10}] + 
   158304706560*betasv[{4, 2}, {10, 14}] + 
   197604126720*betasv[{4, 2}, {14, 10}] + 
   37417476096*betasv[{5, 1}, {10, 14}] + 
   196607803392*betasv[{5, 1}, {14, 10}] + 
   2158700544*betasv[{6, 0}, {10, 14}] + 
   47491411968*betasv[{6, 0}, {14, 10}] - (13*zeta[9])/(340200*y) - 
   (29981952*betasv[{0}, {14}]*zeta[9])/y^2 - 
   (129921792*betasv[{1}, {14}]*zeta[9])/y^3 - 
   (137417280*betasv[{2}, {14}]*zeta[9])/y^4 - 
   (44444400*betasv[{3}, {14}]*zeta[9])/y^5 - 
   (4279275*betasv[{4}, {14}]*zeta[9])/y^6 - 
   (90090*betasv[{5}, {14}]*zeta[9])/y^7 - (13*zeta[13])/(1280*y^5) - 
   (1783782*betasv[{0}, {10}]*zeta[13])/y^6 - 
   (1846152*betasv[{1}, {10}]*zeta[13])/y^7 - 
   (3711015*betasv[{2}, {10}]*zeta[13])/(8*y^8) - 
   (218295*betasv[{3}, {10}]*zeta[13])/(8*y^9) + (509355*zeta[9]*zeta[13])/
    (8192*y^14) - (89526060195*zeta[21])/(11443306496*y^13), 
 pinablaBarFp[5, 7, 10, 5]/y^10 -> -26568622080*betasv[{0, 5}, {10, 14}] - 
   763847884800*betasv[{1, 4}, {10, 14}] - 
   3719607091200*betasv[{2, 3}, {10, 14}] - 
   557941063680*betasv[{2, 3}, {14, 10}] - 
   4990472847360*betasv[{3, 2}, {10, 14}] - 
   3719607091200*betasv[{3, 2}, {14, 10}] - 
   2014787174400*betasv[{4, 1}, {10, 14}] - 
   5512989081600*betasv[{4, 1}, {14, 10}] - 
   201478717440*betasv[{5, 0}, {10, 14}] - 
   1926225100800*betasv[{5, 0}, {14, 10}] + (13*zeta[9])/(9720*y^2) + 
   (699578880*betasv[{0}, {14}]*zeta[9])/y^3 + 
   (1748947200*betasv[{1}, {14}]*zeta[9])/y^4 + 
   (1083001920*betasv[{2}, {14}]*zeta[9])/y^5 + 
   (201801600*betasv[{3}, {14}]*zeta[9])/y^6 + 
   (10360350*betasv[{4}, {14}]*zeta[9])/y^7 + 
   (90090*betasv[{5}, {14}]*zeta[9])/y^8 + (91*zeta[13])/(768*y^6) + 
   (18087300*betasv[{0}, {10}]*zeta[13])/y^7 + 
   (12941775*betasv[{1}, {10}]*zeta[13])/y^8 + 
   (2182950*betasv[{2}, {10}]*zeta[13])/y^9 + 
   (654885*betasv[{3}, {10}]*zeta[13])/(8*y^10) - 
   (1528065*zeta[9]*zeta[13])/(4096*y^15) + (447630300975*zeta[21])/
    (11443306496*y^14), pinablaBarFp[5, 7, 10, 6]/y^12 -> 
  3586763980800*betasv[{0, 4}, {10, 14}] + 
   41978422886400*betasv[{1, 3}, {10, 14}] + 
   4463528509440*betasv[{1, 3}, {14, 10}] + 104520959262720*
    betasv[{2, 2}, {10, 14}] + 51330577858560*betasv[{2, 2}, {14, 10}] + 
   72160377569280*betasv[{3, 1}, {10, 14}] + 
   117964682035200*betasv[{3, 1}, {14, 10}] + 
   12088723046400*betasv[{4, 0}, {10, 14}] + 
   60576458342400*betasv[{4, 0}, {14, 10}] + 
   (pinablaBarE[5, 5]*pinablaBarE[7, 1])/(42*y^12) - (13*zeta[9])/(486*y^3) - 
   (10493683200*betasv[{0}, {14}]*zeta[9])/y^4 - 
   (15659804160*betasv[{1}, {14}]*zeta[9])/y^5 - 
   (5670624960*betasv[{2}, {14}]*zeta[9])/y^6 - 
   (569368800*betasv[{3}, {14}]*zeta[9])/y^7 - 
   (12162150*betasv[{4}, {14}]*zeta[9])/y^8 - (65*zeta[13])/(64*y^7) - 
   (142203600*betasv[{0}, {10}]*zeta[13])/y^8 - 
   (69230700*betasv[{1}, {10}]*zeta[13])/y^9 - 
   (15062355*betasv[{2}, {10}]*zeta[13])/(2*y^10) - 
   (654885*betasv[{3}, {10}]*zeta[13])/(4*y^11) + 
   (7640325*zeta[9]*zeta[13])/(4096*y^16) - (447630300975*zeta[21])/
    (2860826624*y^15), pinablaBarFp[5, 7, 10, 7]/y^14 -> 
  -225301915238400*betasv[{0, 3}, {10, 14}] - 
   17854114037760*betasv[{0, 3}, {14, 10}] - 1339908748738560*
    betasv[{1, 2}, {10, 14}] - 464206964981760*betasv[{1, 2}, {14, 10}] - 
   1702092204933120*betasv[{2, 1}, {10, 14}] - 
   1826220807290880*betasv[{2, 1}, {14, 10}] - 
   482061079019520*betasv[{3, 0}, {10, 14}] - 
   1441082061619200*betasv[{3, 0}, {14, 10}] + 
   (pinablaBarE[5, 6]*pinablaBarE[7, 1])/(42*y^14) + 
   (31*pinablaBarE[5, 5]*pinablaBarE[7, 2])/(168*y^14) + 
   (26*zeta[9])/(81*y^4) + (104613949440*betasv[{0}, {14}]*zeta[9])/y^5 + 
   (92344412160*betasv[{1}, {14}]*zeta[9])/y^6 + 
   (18173675520*betasv[{2}, {14}]*zeta[9])/y^7 + 
   (763963200*betasv[{3}, {14}]*zeta[9])/y^8 + (195*zeta[13])/(32*y^8) + 
   (845737200*betasv[{0}, {10}]*zeta[13])/y^9 + 
   (267941520*betasv[{1}, {10}]*zeta[13])/y^10 + 
   (17027010*betasv[{2}, {10}]*zeta[13])/y^11 + 
   (654885*betasv[{3}, {10}]*zeta[13])/(4*y^12) - 
   (7640325*zeta[9]*zeta[13])/(1024*y^17) + (1342890902925*zeta[21])/
    (2860826624*y^16), pinablaBarFp[5, 7, 10, 8]/y^16 -> 
  8063257977815040*betasv[{0, 2}, {10, 14}] + 
   2071077228380160*betasv[{0, 2}, {14, 10}] + 
   24336007629373440*betasv[{1, 1}, {10, 14}] + 
   18323422178181120*betasv[{1, 1}, {14, 10}] + 
   12593101767966720*betasv[{2, 0}, {10, 14}] + 
   24597867968593920*betasv[{2, 0}, {14, 10}] + 
   (pinablaBarE[5, 7]*pinablaBarE[7, 1])/(42*y^16) + 
   (5*pinablaBarE[5, 6]*pinablaBarE[7, 2])/(24*y^16) + 
   (137*pinablaBarE[5, 5]*pinablaBarE[7, 3])/(168*y^16) + 
   (pinablaBarE[5, 1]*pinablaBarE[7, 7])/(20*y^16) - 
   (884*zeta[9])/(405*y^5) - (683219496960*betasv[{0}, {14}]*zeta[9])/y^6 - 
   (330078228480*betasv[{1}, {14}]*zeta[9])/y^7 - 
   (27341233920*betasv[{2}, {14}]*zeta[9])/y^8 - (1105*zeta[13])/(48*y^9) - 
   (3608977680*betasv[{0}, {10}]*zeta[13])/y^10 - 
   (672099120*betasv[{1}, {10}]*zeta[13])/y^11 - 
   (18991665*betasv[{2}, {10}]*zeta[13])/y^12 + (22920975*zeta[9]*zeta[13])/
    (1024*y^18) - (1342890902925*zeta[21])/(1430413312*y^17), 
 pinablaBarFp[5, 7, 10, 9]/y^18 -> 
  -161850094340014080*betasv[{0, 1}, {10, 14}] - 
   89862306539765760*betasv[{0, 1}, {14, 10}] - 
   198088844661227520*betasv[{1, 0}, {10, 14}] - 
   270076632461475840*betasv[{1, 0}, {14, 10}] + 
   (pinablaBarE[5, 8]*pinablaBarE[7, 1])/(42*y^18) + 
   (13*pinablaBarE[5, 7]*pinablaBarE[7, 2])/(56*y^18) + 
   (43*pinablaBarE[5, 6]*pinablaBarE[7, 3])/(42*y^18) + 
   (971*pinablaBarE[5, 5]*pinablaBarE[7, 4])/(360*y^18) + 
   (8*pinablaBarE[5, 2]*pinablaBarE[7, 7])/(15*y^18) + 
   (pinablaBarE[5, 1]*pinablaBarE[7, 8])/(20*y^18) + 
   (884*zeta[9])/(135*y^6) + (2686751907840*betasv[{0}, {14}]*zeta[9])/y^7 + 
   (548808099840*betasv[{1}, {14}]*zeta[9])/y^8 + (663*zeta[13])/(16*y^10) + 
   (9906351840*betasv[{0}, {10}]*zeta[13])/y^11 + 
   (824032440*betasv[{1}, {10}]*zeta[13])/y^12 - (22920975*zeta[9]*zeta[13])/
    (512*y^19) + (1342890902925*zeta[21])/(1430413312*y^18), 
 pinablaBarFp[5, 8, 5, 0] -> 810810*betasv[{5, 6}, {10, 16}] - 
   810810*betasv[{6, 5}, {10, 16}] + 347490*betasv[{7, 4}, {10, 16}] - 
   57915*betasv[{8, 3}, {10, 16}] + 810810*betasv[{8, 3}, {16, 10}] - 
   810810*betasv[{9, 2}, {16, 10}] + 347490*betasv[{10, 1}, {16, 10}] - 
   57915*betasv[{11, 0}, {16, 10}] + 12870*betasv[{3}, {16}]*zeta[9] - 
   (19305*betasv[{4}, {16}]*zeta[9])/y + (45045*betasv[{5}, {16}]*zeta[9])/
    (4*y^2) - (45045*betasv[{6}, {16}]*zeta[9])/(16*y^3) + 
   (13*zeta[15])/(6021120*y^2) + (3861*betasv[{0}, {10}]*zeta[15])/(32*y^3) - 
   (11583*betasv[{1}, {10}]*zeta[15])/(64*y^4) + 
   (27027*betasv[{2}, {10}]*zeta[15])/(256*y^5) - 
   (27027*betasv[{3}, {10}]*zeta[15])/(1024*y^6) + 
   (2145*zeta[9]*zeta[15])/(1048576*y^11) - (1573*zeta[17])/(206438400*y^4), 
 pinablaBarFp[5, 8, 5, 1]/y^2 -> -16216200*betasv[{4, 6}, {10, 16}] + 
   6486480*betasv[{6, 4}, {10, 16}] - 3706560*betasv[{7, 3}, {10, 16}] - 
   25945920*betasv[{7, 3}, {16, 10}] + 694980*betasv[{8, 2}, {10, 16}] + 
   19459440*betasv[{8, 2}, {16, 10}] - 7413120*betasv[{9, 1}, {16, 10}] + 
   1158300*betasv[{10, 0}, {16, 10}] - 154440*betasv[{2}, {16}]*zeta[9] + 
   (205920*betasv[{3}, {16}]*zeta[9])/y - (90090*betasv[{4}, {16}]*zeta[9])/
    y^2 + (225225*betasv[{6}, {16}]*zeta[9])/(16*y^4) - 
   (13*zeta[15])/(903168*y^3) - (19305*betasv[{0}, {10}]*zeta[15])/(32*y^4) + 
   (3861*betasv[{1}, {10}]*zeta[15])/(4*y^5) - 
   (81081*betasv[{2}, {10}]*zeta[15])/(128*y^6) + 
   (27027*betasv[{3}, {10}]*zeta[15])/(128*y^7) - 
   (23595*zeta[9]*zeta[15])/(1048576*y^12) + (1573*zeta[17])/(51609600*y^5), 
 pinablaBarFp[5, 8, 5, 2]/y^4 -> 259459200*betasv[{3, 6}, {10, 16}] + 
   389188800*betasv[{4, 5}, {10, 16}] - 155675520*betasv[{5, 4}, {10, 16}] + 
   726485760*betasv[{6, 3}, {16, 10}] + 22239360*betasv[{7, 2}, {10, 16}] - 
   311351040*betasv[{7, 2}, {16, 10}] - 5559840*betasv[{8, 1}, {10, 16}] + 
   111196800*betasv[{8, 1}, {16, 10}] - 16679520*betasv[{9, 0}, {16, 10}] + 
   1235520*betasv[{1}, {16}]*zeta[9] - (1235520*betasv[{2}, {16}]*zeta[9])/
    y + (540540*betasv[{4}, {16}]*zeta[9])/y^3 - 
   (675675*betasv[{5}, {16}]*zeta[9])/(2*y^4) - 
   (225225*betasv[{6}, {16}]*zeta[9])/(4*y^5) + (13*zeta[15])/(200704*y^4) + 
   (34749*betasv[{0}, {10}]*zeta[15])/(16*y^5) - 
   (57915*betasv[{1}, {10}]*zeta[15])/(16*y^6) + 
   (81081*betasv[{2}, {10}]*zeta[15])/(32*y^7) - 
   (189189*betasv[{3}, {10}]*zeta[15])/(128*y^8) + 
   (117975*zeta[9]*zeta[15])/(524288*y^13) - (1573*zeta[17])/(17203200*y^6), 
 pinablaBarFp[5, 8, 5, 3]/y^6 -> -3113510400*betasv[{2, 6}, {10, 16}] - 
   12454041600*betasv[{3, 5}, {10, 16}] - 
   4670265600*betasv[{4, 4}, {10, 16}] + 
   2490808320*betasv[{5, 3}, {10, 16}] - 
   17435658240*betasv[{5, 3}, {16, 10}] - 
   622702080*betasv[{6, 2}, {10, 16}] - 1067489280*betasv[{7, 1}, {16, 10}] + 
   22239360*betasv[{8, 0}, {10, 16}] + 155675520*betasv[{8, 0}, {16, 10}] - 
   4942080*betasv[{0}, {16}]*zeta[9] + (8648640*betasv[{2}, {16}]*zeta[9])/
    y^2 - (8648640*betasv[{3}, {16}]*zeta[9])/y^3 + 
   (4054050*betasv[{4}, {16}]*zeta[9])/y^4 + 
   (2702700*betasv[{5}, {16}]*zeta[9])/y^5 + 
   (675675*betasv[{6}, {16}]*zeta[9])/(4*y^6) - (13*zeta[15])/(71680*y^5) - 
   (81081*betasv[{0}, {10}]*zeta[15])/(16*y^6) + 
   (34749*betasv[{1}, {10}]*zeta[15])/(4*y^7) + 
   (567567*betasv[{3}, {10}]*zeta[15])/(64*y^9) - 
   (1061775*zeta[9]*zeta[15])/(524288*y^14) + (1573*zeta[17])/(8601600*y^7), 
 pinablaBarFp[5, 8, 5, 4]/y^8 -> 24908083200*betasv[{1, 6}, {10, 16}] + 
   224172748800*betasv[{2, 5}, {10, 16}] + 
   323805081600*betasv[{3, 4}, {10, 16}] + 
   24908083200*betasv[{4, 3}, {10, 16}] + 
   348713164800*betasv[{4, 3}, {16, 10}] - 
   14944849920*betasv[{5, 2}, {10, 16}] + 
   209227898880*betasv[{5, 2}, {16, 10}] + 
   4981616640*betasv[{6, 1}, {10, 16}] + 
   29889699840*betasv[{6, 1}, {16, 10}] - 
   711659520*betasv[{7, 0}, {10, 16}] - 711659520*betasv[{7, 0}, {16, 10}] - 
   (3617*zeta[9])/539784000 + (39536640*betasv[{0}, {16}]*zeta[9])/y - 
   (69189120*betasv[{1}, {16}]*zeta[9])/y^2 + 
   (51891840*betasv[{2}, {16}]*zeta[9])/y^3 - 
   (21621600*betasv[{3}, {16}]*zeta[9])/y^4 - 
   (70270200*betasv[{4}, {16}]*zeta[9])/y^5 - 
   (12162150*betasv[{5}, {16}]*zeta[9])/y^6 - 
   (675675*betasv[{6}, {16}]*zeta[9])/(2*y^7) + (13*zeta[15])/(53760*y^6) + 
   (11583*betasv[{0}, {10}]*zeta[15])/(2*y^7) - 
   (243243*betasv[{1}, {10}]*zeta[15])/(4*y^8) - 
   (1702701*betasv[{2}, {10}]*zeta[15])/(16*y^9) - 
   (2837835*betasv[{3}, {10}]*zeta[15])/(64*y^10) + 
   (1061775*zeta[9]*zeta[15])/(65536*y^15) - (1573*zeta[17])/(8601600*y^8), 
 pinablaBarFp[5, 8, 7, 0] -> 810810*betasv[{5, 6}, {10, 16}] - 
   480480*betasv[{6, 5}, {10, 16}] - 30030*betasv[{7, 4}, {10, 16}] + 
   60060*betasv[{8, 3}, {10, 16}] + 810810*betasv[{8, 3}, {16, 10}] - 
   480480*betasv[{9, 2}, {16, 10}] - 30030*betasv[{10, 1}, {16, 10}] + 
   60060*betasv[{11, 0}, {16, 10}] - (40040*betasv[{3}, {16}]*zeta[9])/3 + 
   (5005*betasv[{4}, {16}]*zeta[9])/(3*y) + (20020*betasv[{5}, {16}]*zeta[9])/
    (3*y^2) - (45045*betasv[{6}, {16}]*zeta[9])/(16*y^3) - 
   (13*zeta[15])/(14929920*y^2) - (1001*betasv[{0}, {10}]*zeta[15])/(8*y^3) + 
   (1001*betasv[{1}, {10}]*zeta[15])/(64*y^4) + 
   (1001*betasv[{2}, {10}]*zeta[15])/(16*y^5) - 
   (27027*betasv[{3}, {10}]*zeta[15])/(1024*y^6) + 
   (1001*zeta[9]*zeta[15])/(393216*y^11) - (2431*zeta[19])/(185794560*y^6), 
 pinablaBarFp[5, 8, 7, 1]/y^2 -> -16216200*betasv[{4, 6}, {10, 16}] - 
   7927920*betasv[{5, 5}, {10, 16}] + 10450440*betasv[{6, 4}, {10, 16}] - 
   1441440*betasv[{7, 3}, {10, 16}] - 25945920*betasv[{7, 3}, {16, 10}] - 
   720720*betasv[{8, 2}, {10, 16}] + 7567560*betasv[{8, 2}, {16, 10}] + 
   5045040*betasv[{9, 1}, {16, 10}] - 2522520*betasv[{10, 0}, {16, 10}] + 
   160160*betasv[{2}, {16}]*zeta[9] + (80080*betasv[{3}, {16}]*zeta[9])/y - 
   (145145*betasv[{4}, {16}]*zeta[9])/y^2 + (55055*betasv[{5}, {16}]*zeta[9])/
    (2*y^3) + (225225*betasv[{6}, {16}]*zeta[9])/(16*y^4) + 
   (91*zeta[15])/(7464960*y^3) + (21021*betasv[{0}, {10}]*zeta[15])/
    (16*y^4) - (21021*betasv[{1}, {10}]*zeta[15])/(32*y^5) - 
   (63063*betasv[{2}, {10}]*zeta[15])/(256*y^6) + 
   (27027*betasv[{3}, {10}]*zeta[15])/(128*y^7) - 
   (11011*zeta[9]*zeta[15])/(393216*y^12) + (2431*zeta[19])/(30965760*y^7), 
 pinablaBarFp[5, 8, 7, 2]/y^4 -> 259459200*betasv[{3, 6}, {10, 16}] + 
   547747200*betasv[{4, 5}, {10, 16}] - 92252160*betasv[{5, 4}, {10, 16}] - 
   126846720*betasv[{6, 3}, {10, 16}] + 726485760*betasv[{6, 3}, {16, 10}] + 
   40360320*betasv[{7, 2}, {10, 16}] + 69189120*betasv[{7, 2}, {16, 10}] + 
   5765760*betasv[{8, 1}, {10, 16}] - 242161920*betasv[{8, 1}, {16, 10}] + 
   80720640*betasv[{9, 0}, {16, 10}] - 1281280*betasv[{1}, {16}]*zeta[9] - 
   (2242240*betasv[{2}, {16}]*zeta[9])/y + 
   (1761760*betasv[{3}, {16}]*zeta[9])/y^2 + 
   (320320*betasv[{4}, {16}]*zeta[9])/y^3 - 
   (475475*betasv[{5}, {16}]*zeta[9])/y^4 - 
   (225225*betasv[{6}, {16}]*zeta[9])/(4*y^5) - (91*zeta[15])/(746496*y^4) - 
   (21021*betasv[{0}, {10}]*zeta[15])/(2*y^5) + 
   (63063*betasv[{1}, {10}]*zeta[15])/(8*y^6) - 
   (9009*betasv[{2}, {10}]*zeta[15])/(16*y^7) - 
   (189189*betasv[{3}, {10}]*zeta[15])/(128*y^8) + 
   (55055*zeta[9]*zeta[15])/(196608*y^13) - (2431*zeta[19])/(6193152*y^8), 
 pinablaBarFp[5, 8, 7, 3]/y^6 -> -3113510400*betasv[{2, 6}, {10, 16}] - 
   14990976000*betasv[{3, 5}, {10, 16}] - 
   9109900800*betasv[{4, 4}, {10, 16}] + 
   4520355840*betasv[{5, 3}, {10, 16}] - 
   17435658240*betasv[{5, 3}, {16, 10}] + 
   392071680*betasv[{6, 2}, {10, 16}] - 
   10655124480*betasv[{6, 2}, {16, 10}] - 
   507386880*betasv[{7, 1}, {10, 16}] + 7195668480*betasv[{7, 1}, {16, 10}] - 
   23063040*betasv[{8, 0}, {10, 16}] - 1937295360*betasv[{8, 0}, {16, 10}] + 
   5125120*betasv[{0}, {16}]*zeta[9] + (28188160*betasv[{1}, {16}]*zeta[9])/
    y - (5445440*betasv[{2}, {16}]*zeta[9])/y^2 - 
   (15695680*betasv[{3}, {16}]*zeta[9])/y^3 + 
   (7907900*betasv[{4}, {16}]*zeta[9])/y^4 + 
   (3253250*betasv[{5}, {16}]*zeta[9])/y^5 + 
   (675675*betasv[{6}, {16}]*zeta[9])/(4*y^6) + (91*zeta[15])/(103680*y^5) + 
   (63063*betasv[{0}, {10}]*zeta[15])/y^6 - 
   (117117*betasv[{1}, {10}]*zeta[15])/(2*y^7) + 
   (693693*betasv[{2}, {10}]*zeta[15])/(32*y^8) + 
   (567567*betasv[{3}, {10}]*zeta[15])/(64*y^9) - 
   (165165*zeta[9]*zeta[15])/(65536*y^14) + (2431*zeta[19])/(1548288*y^9), 
 pinablaBarFp[5, 8, 7, 4]/y^8 -> 24908083200*betasv[{1, 6}, {10, 16}] + 
   254615961600*betasv[{2, 5}, {10, 16}] + 
   445577932800*betasv[{3, 4}, {10, 16}] + 
   55351296000*betasv[{4, 3}, {10, 16}] + 
   348713164800*betasv[{4, 3}, {16, 10}] - 
   63653990400*betasv[{5, 2}, {10, 16}] + 
   464950886400*betasv[{5, 2}, {16, 10}] + 
   11070259200*betasv[{6, 1}, {10, 16}] - 
   116237721600*betasv[{6, 1}, {16, 10}] + 
   2767564800*betasv[{7, 0}, {10, 16}] + 
   33210777600*betasv[{7, 0}, {16, 10}] + (3617*zeta[9])/520506000 - 
   (153753600*betasv[{0}, {16}]*zeta[9])/y - 
   (153753600*betasv[{1}, {16}]*zeta[9])/y^2 + 
   (221020800*betasv[{2}, {16}]*zeta[9])/y^3 - 
   (48048000*betasv[{3}, {16}]*zeta[9])/y^4 - 
   (96696600*betasv[{4}, {16}]*zeta[9])/y^5 - 
   (13813800*betasv[{5}, {16}]*zeta[9])/y^6 - 
   (675675*betasv[{6}, {16}]*zeta[9])/(2*y^7) - (91*zeta[15])/(20736*y^6) - 
   (270270*betasv[{0}, {10}]*zeta[15])/y^7 + 
   (945945*betasv[{1}, {10}]*zeta[15])/(4*y^8) - 
   (945945*betasv[{2}, {10}]*zeta[15])/(4*y^9) - 
   (2837835*betasv[{3}, {10}]*zeta[15])/(64*y^10) + 
   (165165*zeta[9]*zeta[15])/(8192*y^15) - (2431*zeta[19])/(516096*y^10), 
 pinablaBarFp[5, 8, 7, 5]/y^10 -> -99632332800*betasv[{0, 6}, {10, 16}] - 
   2634721689600*betasv[{1, 5}, {10, 16}] - 
   10439254425600*betasv[{2, 4}, {10, 16}] - 
   8014867660800*betasv[{3, 3}, {10, 16}] - 
   5579410636800*betasv[{3, 3}, {16, 10}] + 
   608864256000*betasv[{4, 2}, {10, 16}] - 
   13483575705600*betasv[{4, 2}, {16, 10}] + 
   243545702400*betasv[{5, 1}, {10, 16}] - 
   929901772800*betasv[{5, 1}, {16, 10}] - 
   121772851200*betasv[{6, 0}, {10, 16}] - 
   464950886400*betasv[{6, 0}, {16, 10}] - (39787*zeta[9])/(260253000*y) + 
   (1691289600*betasv[{0}, {16}]*zeta[9])/y^2 - 
   (845644800*betasv[{1}, {16}]*zeta[9])/y^3 - 
   (528528000*betasv[{2}, {16}]*zeta[9])/y^4 + 
   (1739337600*betasv[{3}, {16}]*zeta[9])/y^5 + 
   (566365800*betasv[{4}, {16}]*zeta[9])/y^6 + 
   (35735700*betasv[{5}, {16}]*zeta[9])/y^7 + 
   (675675*betasv[{6}, {16}]*zeta[9])/(2*y^8) + (143*zeta[15])/(10368*y^7) + 
   (945945*betasv[{0}, {10}]*zeta[15])/y^8 + 
   (945945*betasv[{1}, {10}]*zeta[15])/(2*y^9) + 
   (27432405*betasv[{2}, {10}]*zeta[15])/(16*y^10) + 
   (2837835*betasv[{3}, {10}]*zeta[15])/(16*y^11) - 
   (1156155*zeta[9]*zeta[15])/(8192*y^16) + (2431*zeta[19])/(258048*y^11), 
 pinablaBarFp[5, 8, 7, 6]/y^12 -> 12930062745600*betasv[{0, 5}, {10, 16}] + 
   136208469196800*betasv[{1, 4}, {10, 16}] + 
   263206482739200*betasv[{2, 3}, {10, 16}] + 
   66952927641600*betasv[{2, 3}, {16, 10}] + 
   86436583833600*betasv[{3, 2}, {10, 16}] + 
   282690138931200*betasv[{3, 2}, {16, 10}] - 
   9741828096000*betasv[{4, 1}, {10, 16}] + 126466641100800*
    betasv[{4, 1}, {16, 10}] + 1948365619200*betasv[{5, 0}, {10, 16}] + 
   14878428364800*betasv[{5, 0}, {16, 10}] + 
   (pinablaBarE[5, 5]*pinablaBarE[8, 1])/(56*y^12) + 
   (39787*zeta[9])/(43375500*y^2) - (6765158400*betasv[{0}, {16}]*zeta[9])/
    y^3 + (8456448000*betasv[{1}, {16}]*zeta[9])/y^4 - 
   (18757939200*betasv[{2}, {16}]*zeta[9])/y^5 - 
   (14279865600*betasv[{3}, {16}]*zeta[9])/y^6 - 
   (1847445600*betasv[{4}, {16}]*zeta[9])/y^7 - 
   (43843800*betasv[{5}, {16}]*zeta[9])/y^8 - (143*zeta[15])/(6912*y^8) - 
   (7567560*betasv[{0}, {10}]*zeta[15])/y^9 - 
   (16081065*betasv[{1}, {10}]*zeta[15])/y^10 - 
   (17972955*betasv[{2}, {10}]*zeta[15])/(2*y^11) - 
   (8513505*betasv[{3}, {10}]*zeta[15])/(16*y^12) + 
   (3468465*zeta[9]*zeta[15])/(4096*y^17) - (2431*zeta[19])/(258048*y^12), 
 pinablaBarFp[5, 8, 9, 0] -> 810810*betasv[{5, 6}, {10, 16}] - 
   30030*betasv[{6, 5}, {10, 16}] - 210210*betasv[{7, 4}, {10, 16}] - 
   30030*betasv[{8, 3}, {10, 16}] + 810810*betasv[{8, 3}, {16, 10}] - 
   30030*betasv[{9, 2}, {16, 10}] - 210210*betasv[{10, 1}, {16, 10}] - 
   30030*betasv[{11, 0}, {16, 10}] + (20020*betasv[{3}, {16}]*zeta[9])/3 + 
   (35035*betasv[{4}, {16}]*zeta[9])/(3*y) + (5005*betasv[{5}, {16}]*zeta[9])/
    (12*y^2) - (45045*betasv[{6}, {16}]*zeta[9])/(16*y^3) + 
   (13*zeta[15])/(54743040*y^2) + (1001*betasv[{0}, {10}]*zeta[15])/
    (16*y^3) + (7007*betasv[{1}, {10}]*zeta[15])/(64*y^4) + 
   (1001*betasv[{2}, {10}]*zeta[15])/(256*y^5) - 
   (27027*betasv[{3}, {10}]*zeta[15])/(1024*y^6) + 
   (1001*zeta[9]*zeta[15])/(262144*y^11) - (606415381*zeta[21])/
    (7244666634240*y^8), pinablaBarFp[5, 8, 9, 1]/y^2 -> 
  -16216200*betasv[{4, 6}, {10, 16}] - 18738720*betasv[{5, 5}, {10, 16}] + 
   6486480*betasv[{6, 4}, {10, 16}] + 4324320*betasv[{7, 3}, {10, 16}] - 
   25945920*betasv[{7, 3}, {16, 10}] + 360360*betasv[{8, 2}, {10, 16}] - 
   8648640*betasv[{8, 2}, {16, 10}] + 8648640*betasv[{9, 1}, {16, 10}] + 
   2162160*betasv[{10, 0}, {16, 10}] - 80080*betasv[{2}, {16}]*zeta[9] - 
   (240240*betasv[{3}, {16}]*zeta[9])/y - (90090*betasv[{4}, {16}]*zeta[9])/
    y^2 + (65065*betasv[{5}, {16}]*zeta[9])/y^3 + 
   (225225*betasv[{6}, {16}]*zeta[9])/(16*y^4) - 
   (13*zeta[15])/(2280960*y^3) - (9009*betasv[{0}, {10}]*zeta[15])/(8*y^4) - 
   (9009*betasv[{1}, {10}]*zeta[15])/(8*y^5) + 
   (9009*betasv[{2}, {10}]*zeta[15])/(32*y^6) + 
   (27027*betasv[{3}, {10}]*zeta[15])/(128*y^7) - 
   (11011*zeta[9]*zeta[15])/(262144*y^12) + (606415381*zeta[21])/
    (905583329280*y^9), pinablaBarFp[5, 8, 9, 2]/y^4 -> 
  259459200*betasv[{3, 6}, {10, 16}] + 763963200*betasv[{4, 5}, {10, 16}] + 
   219098880*betasv[{5, 4}, {10, 16}] - 224864640*betasv[{6, 3}, {10, 16}] + 
   726485760*betasv[{6, 3}, {16, 10}] - 63423360*betasv[{7, 2}, {10, 16}] + 
   588107520*betasv[{7, 2}, {16, 10}] - 2882880*betasv[{8, 1}, {10, 16}] - 
   242161920*betasv[{8, 1}, {16, 10}] - 121080960*betasv[{9, 0}, {16, 10}] + 
   640640*betasv[{1}, {16}]*zeta[9] + (3523520*betasv[{2}, {16}]*zeta[9])/y + 
   (3123120*betasv[{3}, {16}]*zeta[9])/y^2 - 
   (760760*betasv[{4}, {16}]*zeta[9])/y^3 - 
   (1326325*betasv[{5}, {16}]*zeta[9])/(2*y^4) - 
   (225225*betasv[{6}, {16}]*zeta[9])/(4*y^5) + (91*zeta[15])/(912384*y^4) + 
   (63063*betasv[{0}, {10}]*zeta[15])/(4*y^5) + 
   (63063*betasv[{1}, {10}]*zeta[15])/(8*y^6) - 
   (153153*betasv[{2}, {10}]*zeta[15])/(32*y^7) - 
   (189189*betasv[{3}, {10}]*zeta[15])/(128*y^8) + 
   (55055*zeta[9]*zeta[15])/(131072*y^13) - (606415381*zeta[21])/
    (129369047040*y^10), pinablaBarFp[5, 8, 9, 3]/y^6 -> 
  -3113510400*betasv[{2, 6}, {10, 16}] - 
   18450432000*betasv[{3, 5}, {10, 16}] - 
   19661241600*betasv[{4, 4}, {10, 16}] + 
   1891169280*betasv[{5, 3}, {10, 16}] - 
   17435658240*betasv[{5, 3}, {16, 10}] + 
   4474229760*betasv[{6, 2}, {10, 16}] - 
   25184839680*betasv[{6, 2}, {16, 10}] + 
   599639040*betasv[{7, 1}, {10, 16}] + 3044321280*betasv[{7, 1}, {16, 10}] + 
   11531520*betasv[{8, 0}, {10, 16}] + 5327562240*betasv[{8, 0}, {16, 10}] - 
   2562560*betasv[{0}, {16}]*zeta[9] - (33313280*betasv[{1}, {16}]*zeta[9])/
    y - (62142080*betasv[{2}, {16}]*zeta[9])/y^2 - 
   (6566560*betasv[{3}, {16}]*zeta[9])/y^3 + 
   (17067050*betasv[{4}, {16}]*zeta[9])/y^4 + 
   (4004000*betasv[{5}, {16}]*zeta[9])/y^5 + 
   (675675*betasv[{6}, {16}]*zeta[9])/(4*y^6) - (91*zeta[15])/(69120*y^5) - 
   (693693*betasv[{0}, {10}]*zeta[15])/(4*y^6) - 
   (99099*betasv[{1}, {10}]*zeta[15])/(4*y^7) + 
   (819819*betasv[{2}, {10}]*zeta[15])/(16*y^8) + 
   (567567*betasv[{3}, {10}]*zeta[15])/(64*y^9) - 
   (495495*zeta[9]*zeta[15])/(131072*y^14) + (606415381*zeta[21])/
    (21561507840*y^11), pinablaBarFp[5, 8, 9, 4]/y^8 -> 
  24908083200*betasv[{1, 6}, {10, 16}] + 
   296129433600*betasv[{2, 5}, {10, 16}] + 
   683588505600*betasv[{3, 4}, {10, 16}] + 
   276756480000*betasv[{4, 3}, {10, 16}] + 
   348713164800*betasv[{4, 3}, {16, 10}] - 
   130075545600*betasv[{5, 2}, {10, 16}] + 
   813664051200*betasv[{5, 2}, {16, 10}] - 
   52583731200*betasv[{6, 1}, {10, 16}] + 
   116237721600*betasv[{6, 1}, {16, 10}] - 
   2767564800*betasv[{7, 0}, {10, 16}] - 
   182659276800*betasv[{7, 0}, {16, 10}] - (3617*zeta[9])/1041012000 + 
   (153753600*betasv[{0}, {16}]*zeta[9])/y + 
   (730329600*betasv[{1}, {16}]*zeta[9])/y^2 + 
   (451651200*betasv[{2}, {16}]*zeta[9])/y^3 - 
   (240240000*betasv[{3}, {16}]*zeta[9])/y^4 - 
   (148348200*betasv[{4}, {16}]*zeta[9])/y^5 - 
   (16066050*betasv[{5}, {16}]*zeta[9])/y^6 - 
   (675675*betasv[{6}, {16}]*zeta[9])/(2*y^7) + (91*zeta[15])/(6912*y^6) + 
   (1486485*betasv[{0}, {10}]*zeta[15])/y^7 - 
   (945945*betasv[{1}, {10}]*zeta[15])/(4*y^8) - 
   (6621615*betasv[{2}, {10}]*zeta[15])/(16*y^9) - 
   (2837835*betasv[{3}, {10}]*zeta[15])/(64*y^10) + 
   (495495*zeta[9]*zeta[15])/(16384*y^15) - (606415381*zeta[21])/
    (4312301568*y^12), pinablaBarFp[5, 8, 9, 5]/y^10 -> 
  -99632332800*betasv[{0, 6}, {10, 16}] - 
   2966829465600*betasv[{1, 5}, {10, 16}] - 
   14125650739200*betasv[{2, 4}, {10, 16}] - 
   15365519769600*betasv[{3, 3}, {10, 16}] - 
   5579410636800*betasv[{3, 3}, {16, 10}] - 
   719566848000*betasv[{4, 2}, {10, 16}] - 
   20457839001600*betasv[{4, 2}, {16, 10}] + 
   2302613913600*betasv[{5, 1}, {10, 16}] - 
   9299017728000*betasv[{5, 1}, {16, 10}] + 
   287826739200*betasv[{6, 0}, {10, 16}] + 
   4649508864000*betasv[{6, 0}, {16, 10}] + (47021*zeta[9])/(260253000*y) - 
   (3997593600*betasv[{0}, {16}]*zeta[9])/y^2 - 
   (7995187200*betasv[{1}, {16}]*zeta[9])/y^3 + 
   (624624000*betasv[{2}, {16}]*zeta[9])/y^4 + 
   (3334531200*betasv[{3}, {16}]*zeta[9])/y^5 + 
   (766365600*betasv[{4}, {16}]*zeta[9])/y^6 + 
   (40240200*betasv[{5}, {16}]*zeta[9])/y^7 + 
   (675675*betasv[{6}, {16}]*zeta[9])/(2*y^8) - (169*zeta[15])/(1728*y^7) - 
   (9459450*betasv[{0}, {10}]*zeta[15])/y^8 + 
   (4729725*betasv[{1}, {10}]*zeta[15])/y^9 + 
   (10405395*betasv[{2}, {10}]*zeta[15])/(4*y^10) + 
   (2837835*betasv[{3}, {10}]*zeta[15])/(16*y^11) - 
   (3468465*zeta[9]*zeta[15])/(16384*y^16) + (606415381*zeta[21])/
    (1078075392*y^13), pinablaBarFp[5, 8, 9, 6]/y^12 -> 
  14258493849600*betasv[{0, 5}, {10, 16}] + 172341795225600*
    betasv[{1, 4}, {10, 16}] + 410396649062400*betasv[{2, 3}, {10, 16}] + 
   66952927641600*betasv[{2, 3}, {16, 10}] + 
   195899306803200*betasv[{3, 2}, {10, 16}] + 
   394278351667200*betasv[{3, 2}, {16, 10}] - 
   40295743488000*betasv[{4, 1}, {10, 16}] + 
   349643066572800*betasv[{4, 1}, {16, 10}] - 
   16118297395200*betasv[{5, 0}, {10, 16}] - 
   74392141824000*betasv[{5, 0}, {16, 10}] + 
   (pinablaBarE[5, 5]*pinablaBarE[8, 1])/(56*y^12) - 
   (47021*zeta[9])/(12393000*y^2) + (55966310400*betasv[{0}, {16}]*zeta[9])/
    y^3 + (34978944000*betasv[{1}, {16}]*zeta[9])/y^4 - 
   (42512870400*betasv[{2}, {16}]*zeta[9])/y^5 - 
   (22265443200*betasv[{3}, {16}]*zeta[9])/y^6 - 
   (2337535200*betasv[{4}, {16}]*zeta[9])/y^7 - 
   (48348300*betasv[{5}, {16}]*zeta[9])/y^8 + (1183*zeta[15])/(2304*y^8) + 
   (37837800*betasv[{0}, {10}]*zeta[15])/y^9 - 
   (44459415*betasv[{1}, {10}]*zeta[15])/y^10 - 
   (50135085*betasv[{2}, {10}]*zeta[15])/(4*y^11) - 
   (8513505*betasv[{3}, {10}]*zeta[15])/(16*y^12) + 
   (10405395*zeta[9]*zeta[15])/(8192*y^17) - (606415381*zeta[21])/
    (359358464*y^14), pinablaBarFp[5, 8, 9, 7]/y^14 -> 
  -974537057894400*betasv[{0, 4}, {10, 16}] - 
   6040641916108800*betasv[{1, 3}, {10, 16}] - 
   535623421132800*betasv[{1, 3}, {16, 10}] - 
   7275551470387200*betasv[{2, 2}, {10, 16}] - 
   5534775351705600*betasv[{2, 2}, {16, 10}] - 
   922462558617600*betasv[{3, 1}, {10, 16}] - 
   8748515878502400*betasv[{3, 1}, {16, 10}] + 
   483548921856000*betasv[{4, 0}, {10, 16}] + 
   89270570188800*betasv[{4, 0}, {16, 10}] + 
   (pinablaBarE[5, 6]*pinablaBarE[8, 1])/(56*y^14) + 
   (47*pinablaBarE[5, 5]*pinablaBarE[8, 2])/(378*y^14) + 
   (47021*zeta[9])/(1239300*y^3) - (419747328000*betasv[{0}, {16}]*zeta[9])/
    y^4 + (200187187200*betasv[{1}, {16}]*zeta[9])/y^5 + 
   (394723929600*betasv[{2}, {16}]*zeta[9])/y^6 + 
   (81931449600*betasv[{3}, {16}]*zeta[9])/y^7 + 
   (3304501200*betasv[{4}, {16}]*zeta[9])/y^8 - (5915*zeta[15])/(3456*y^9) - 
   (11351340*betasv[{0}, {10}]*zeta[15])/y^10 + 
   (278107830*betasv[{1}, {10}]*zeta[15])/y^11 + 
   (87972885*betasv[{2}, {10}]*zeta[15])/(2*y^12) + 
   (8513505*betasv[{3}, {10}]*zeta[15])/(8*y^13) - 
   (52026975*zeta[9]*zeta[15])/(8192*y^18) + (606415381*zeta[21])/
    (179679232*y^15), pinablaBarFp[5, 8, 9, 8]/y^16 -> 
  39755160590745600*betasv[{0, 3}, {10, 16}] + 
   2142493684531200*betasv[{0, 3}, {16, 10}] + 
   130692114756403200*betasv[{1, 2}, {10, 16}] + 
   50705683867238400*betasv[{1, 2}, {16, 10}] + 
   69273962466508800*betasv[{2, 1}, {10, 16}] + 
   149260393355673600*betasv[{2, 1}, {16, 10}] - 
   4046932515225600*betasv[{3, 0}, {10, 16}] + 
   33565734390988800*betasv[{3, 0}, {16, 10}] + 
   (pinablaBarE[5, 7]*pinablaBarE[8, 1])/(56*y^16) + 
   (215*pinablaBarE[5, 6]*pinablaBarE[8, 2])/(1512*y^16) + 
   (3691*pinablaBarE[5, 5]*pinablaBarE[8, 3])/(7560*y^16) - 
   (47021*zeta[9])/(309825*y^4) + (878240563200*betasv[{0}, {16}]*zeta[9])/
    y^5 - (3758352998400*betasv[{1}, {16}]*zeta[9])/y^6 - 
   (1772625254400*betasv[{2}, {16}]*zeta[9])/y^7 - 
   (134803468800*betasv[{3}, {16}]*zeta[9])/y^8 + 
   (1183*zeta[15])/(432*y^10) - (1067025960*betasv[{0}, {10}]*zeta[15])/
    y^11 - (1186215030*betasv[{1}, {10}]*zeta[15])/y^12 - 
   (201486285*betasv[{2}, {10}]*zeta[15])/(2*y^13) - 
   (8513505*betasv[{3}, {10}]*zeta[15])/(8*y^14) + 
   (52026975*zeta[9]*zeta[15])/(2048*y^19) - (606415381*zeta[21])/
    (179679232*y^16), pinablaBarFp[5, 8, 11, 0] -> 
  810810*betasv[{5, 6}, {10, 16}] + 540540*betasv[{6, 5}, {10, 16}] + 
   115830*betasv[{7, 4}, {10, 16}] + 7020*betasv[{8, 3}, {10, 16}] + 
   810810*betasv[{8, 3}, {16, 10}] + 540540*betasv[{9, 2}, {16, 10}] + 
   115830*betasv[{10, 1}, {16, 10}] + 7020*betasv[{11, 0}, {16, 10}] - 
   1560*betasv[{3}, {16}]*zeta[9] - (6435*betasv[{4}, {16}]*zeta[9])/y - 
   (15015*betasv[{5}, {16}]*zeta[9])/(2*y^2) - 
   (45045*betasv[{6}, {16}]*zeta[9])/(16*y^3) - zeta[15]/(28385280*y^2) - 
   (117*betasv[{0}, {10}]*zeta[15])/(8*y^3) - 
   (3861*betasv[{1}, {10}]*zeta[15])/(64*y^4) - 
   (9009*betasv[{2}, {10}]*zeta[15])/(128*y^5) - 
   (27027*betasv[{3}, {10}]*zeta[15])/(1024*y^6) + 
   (1365*zeta[9]*zeta[15])/(131072*y^11) - (343138081*zeta[23])/
    (162913058816*y^10), pinablaBarFp[5, 8, 11, 1]/y^2 -> 
  -16216200*betasv[{4, 6}, {10, 16}] - 32432400*betasv[{5, 5}, {10, 16}] - 
   14054040*betasv[{6, 4}, {10, 16}] - 2077920*betasv[{7, 3}, {10, 16}] - 
   25945920*betasv[{7, 3}, {16, 10}] - 84240*betasv[{8, 2}, {10, 16}] - 
   29189160*betasv[{8, 2}, {16, 10}] - 8957520*betasv[{9, 1}, {16, 10}] - 
   772200*betasv[{10, 0}, {16, 10}] + 18720*betasv[{2}, {16}]*zeta[9] + 
   (115440*betasv[{3}, {16}]*zeta[9])/y + (195195*betasv[{4}, {16}]*zeta[9])/
    y^2 + (225225*betasv[{5}, {16}]*zeta[9])/(2*y^3) + 
   (225225*betasv[{6}, {16}]*zeta[9])/(16*y^4) + zeta[15]/(774144*y^3) + 
   (6435*betasv[{0}, {10}]*zeta[15])/(16*y^4) + 
   (37323*betasv[{1}, {10}]*zeta[15])/(32*y^5) + 
   (243243*betasv[{2}, {10}]*zeta[15])/(256*y^6) + 
   (27027*betasv[{3}, {10}]*zeta[15])/(128*y^7) - 
   (15015*zeta[9]*zeta[15])/(131072*y^12) + (1715690405*zeta[23])/
    (81456529408*y^11), pinablaBarFp[5, 8, 11, 2]/y^4 -> 
  259459200*betasv[{3, 6}, {10, 16}] + 1037836800*betasv[{4, 5}, {10, 16}] + 
   985944960*betasv[{5, 4}, {10, 16}] + 283046400*betasv[{6, 3}, {10, 16}] + 
   726485760*betasv[{6, 3}, {16, 10}] + 27630720*betasv[{7, 2}, {10, 16}] + 
   1245404160*betasv[{7, 2}, {16, 10}] + 673920*betasv[{8, 1}, {10, 16}] + 
   555984000*betasv[{8, 1}, {16, 10}] + 66718080*betasv[{9, 0}, {16, 10}] - 
   149760*betasv[{1}, {16}]*zeta[9] - (1535040*betasv[{2}, {16}]*zeta[9])/y - 
   (3931200*betasv[{3}, {16}]*zeta[9])/y^2 - 
   (3423420*betasv[{4}, {16}]*zeta[9])/y^3 - 
   (900900*betasv[{5}, {16}]*zeta[9])/y^4 - 
   (225225*betasv[{6}, {16}]*zeta[9])/(4*y^5) - zeta[15]/(28672*y^4) - 
   (34749*betasv[{0}, {10}]*zeta[15])/(4*y^5) - 
   (289575*betasv[{1}, {10}]*zeta[15])/(16*y^6) - 
   (81081*betasv[{2}, {10}]*zeta[15])/(8*y^7) - 
   (189189*betasv[{3}, {10}]*zeta[15])/(128*y^8) + 
   (75075*zeta[9]*zeta[15])/(65536*y^13) - (15441213645*zeta[23])/
    (81456529408*y^12), pinablaBarFp[5, 8, 11, 3]/y^6 -> 
  -3113510400*betasv[{2, 6}, {10, 16}] - 
   22832409600*betasv[{3, 5}, {10, 16}] - 
   40475635200*betasv[{4, 4}, {10, 16}] - 
   22568232960*betasv[{5, 3}, {10, 16}] - 
   17435658240*betasv[{5, 3}, {16, 10}] - 
   4170216960*betasv[{6, 2}, {10, 16}] - 
   43589145600*betasv[{6, 2}, {16, 10}] - 
   242611200*betasv[{7, 1}, {10, 16}] - 
   27754721280*betasv[{7, 1}, {16, 10}] - 2695680*betasv[{8, 0}, {10, 16}] - 
   4625786880*betasv[{8, 0}, {16, 10}] + 599040*betasv[{0}, {16}]*zeta[9] + 
   (13478400*betasv[{1}, {16}]*zeta[9])/y + 
   (57919680*betasv[{2}, {16}]*zeta[9])/y^2 + 
   (78361920*betasv[{3}, {16}]*zeta[9])/y^3 + 
   (35135100*betasv[{4}, {16}]*zeta[9])/y^4 + 
   (4954950*betasv[{5}, {16}]*zeta[9])/y^5 + 
   (675675*betasv[{6}, {16}]*zeta[9])/(4*y^6) + (13*zeta[15])/(17920*y^5) + 
   (150579*betasv[{0}, {10}]*zeta[15])/y^6 + 
   (451737*betasv[{1}, {10}]*zeta[15])/(2*y^7) + 
   (2837835*betasv[{2}, {10}]*zeta[15])/(32*y^8) + 
   (567567*betasv[{3}, {10}]*zeta[15])/(64*y^9) - 
   (675675*zeta[9]*zeta[15])/(65536*y^14) + (15441213645*zeta[23])/
    (10182066176*y^13), pinablaBarFp[5, 8, 11, 4]/y^8 -> 
  24908083200*betasv[{1, 6}, {10, 16}] + 
   348713164800*betasv[{2, 5}, {10, 16}] + 
   1104258355200*betasv[{3, 4}, {10, 16}] + 
   1098974822400*betasv[{4, 3}, {10, 16}] + 
   348713164800*betasv[{4, 3}, {16, 10}] + 
   370904002560*betasv[{5, 2}, {10, 16}] + 
   1255367393280*betasv[{5, 2}, {16, 10}] + 
   40154849280*betasv[{6, 1}, {10, 16}] + 
   1125845360640*betasv[{6, 1}, {16, 10}] + 
   1056706560*betasv[{7, 0}, {10, 16}] + 
   259044065280*betasv[{7, 0}, {16, 10}] + (3617*zeta[9])/4453218000 - 
   (58705920*betasv[{0}, {16}]*zeta[9])/y - 
   (557706240*betasv[{1}, {16}]*zeta[9])/y^2 - 
   (1287861120*betasv[{2}, {16}]*zeta[9])/y^3 - 
   (953971200*betasv[{3}, {16}]*zeta[9])/y^4 - 
   (239639400*betasv[{4}, {16}]*zeta[9])/y^5 - 
   (18918900*betasv[{5}, {16}]*zeta[9])/y^6 - 
   (675675*betasv[{6}, {16}]*zeta[9])/(2*y^7) - (91*zeta[15])/(7680*y^6) - 
   (2108106*betasv[{0}, {10}]*zeta[15])/y^7 - 
   (9162153*betasv[{1}, {10}]*zeta[15])/(4*y^8) - 
   (5108103*betasv[{2}, {10}]*zeta[15])/(8*y^9) - 
   (2837835*betasv[{3}, {10}]*zeta[15])/(64*y^10) + 
   (675675*zeta[9]*zeta[15])/(8192*y^15) - (108088495515*zeta[23])/
    (10182066176*y^14), pinablaBarFp[5, 8, 11, 5]/y^10 -> 
  -99632332800*betasv[{0, 6}, {10, 16}] - 
   3387499315200*betasv[{1, 5}, {10, 16}] - 
   20225363558400*betasv[{2, 4}, {10, 16}] - 
   35251730841600*betasv[{3, 3}, {10, 16}] - 
   5579410636800*betasv[{3, 3}, {16, 10}] - 
   20605777920000*betasv[{4, 2}, {10, 16}] - 
   29291905843200*betasv[{4, 2}, {16, 10}] - 
   3930948403200*betasv[{5, 1}, {10, 16}] - 
   37063227801600*betasv[{5, 1}, {16, 10}] - 
   190207180800*betasv[{6, 0}, {10, 16}] - 
   11756615270400*betasv[{6, 0}, {16, 10}] - (3617*zeta[9])/(49480200*y) + 
   (2641766400*betasv[{0}, {16}]*zeta[9])/y^2 + 
   (13649126400*betasv[{1}, {16}]*zeta[9])/y^3 + 
   (17886960000*betasv[{2}, {16}]*zeta[9])/y^4 + 
   (7650115200*betasv[{3}, {16}]*zeta[9])/y^5 + 
   (1097296200*betasv[{4}, {16}]*zeta[9])/y^6 + 
   (45945900*betasv[{5}, {16}]*zeta[9])/y^7 + 
   (675675*betasv[{6}, {16}]*zeta[9])/(2*y^8) + (39*zeta[15])/(256*y^7) + 
   (23918895*betasv[{0}, {10}]*zeta[15])/y^8 + 
   (37702665*betasv[{1}, {10}]*zeta[15])/(2*y^9) + 
   (59594535*betasv[{2}, {10}]*zeta[15])/(16*y^10) + 
   (2837835*betasv[{3}, {10}]*zeta[15])/(16*y^11) - 
   (4729725*zeta[9]*zeta[15])/(8192*y^16) + (324265486545*zeta[23])/
    (5091033088*y^15), pinablaBarFp[5, 8, 11, 6]/y^12 -> 
  15941173248000*betasv[{0, 5}, {10, 16}] + 229552894771200*
    betasv[{1, 4}, {10, 16}] + 746626587033600*betasv[{2, 3}, {10, 16}] + 
   66952927641600*betasv[{2, 3}, {16, 10}] + 
   752713216819200*betasv[{3, 2}, {10, 16}] + 
   535623421132800*betasv[{3, 2}, {16, 10}] + 
   243465191424000*betasv[{4, 1}, {10, 16}] + 
   975599802777600*betasv[{4, 1}, {16, 10}] + 
   20288765952000*betasv[{5, 0}, {10, 16}] + 
   430411677696000*betasv[{5, 0}, {16, 10}] + 
   (pinablaBarE[5, 5]*pinablaBarE[8, 1])/(56*y^12) + 
   (3617*zeta[9])/(1237005*y^2) - (70447104000*betasv[{0}, {16}]*zeta[9])/
    y^3 - (211341312000*betasv[{1}, {16}]*zeta[9])/y^4 - 
   (163349222400*betasv[{2}, {16}]*zeta[9])/y^5 - 
   (40507084800*betasv[{3}, {16}]*zeta[9])/y^6 - 
   (3113510400*betasv[{4}, {16}]*zeta[9])/y^7 - 
   (54054000*betasv[{5}, {16}]*zeta[9])/y^8 - (195*zeta[15])/(128*y^8) - 
   (218918700*betasv[{0}, {10}]*zeta[15])/y^9 - 
   (124053930*betasv[{1}, {10}]*zeta[15])/y^10 - 
   (17027010*betasv[{2}, {10}]*zeta[15])/y^11 - 
   (8513505*betasv[{3}, {10}]*zeta[15])/(16*y^12) + 
   (14189175*zeta[9]*zeta[15])/(4096*y^17) - (1621327432725*zeta[23])/
    (5091033088*y^16), pinablaBarFp[5, 8, 11, 7]/y^14 -> 
  -1237035044044800*betasv[{0, 4}, {10, 16}] - 
   9645859012608000*betasv[{1, 3}, {10, 16}] - 
   535623421132800*betasv[{1, 3}, {16, 10}] - 
   17992077646233600*betasv[{2, 2}, {10, 16}] - 
   7230916185292800*betasv[{2, 2}, {16, 10}] - 
   9917148797337600*betasv[{3, 1}, {10, 16}] - 
   19894584213504000*betasv[{3, 1}, {16, 10}] - 
   1379636084736000*betasv[{4, 0}, {10, 16}] - 
   12510632765030400*betasv[{4, 0}, {16, 10}] + 
   (pinablaBarE[5, 6]*pinablaBarE[8, 1])/(56*y^14) + 
   (23*pinablaBarE[5, 5]*pinablaBarE[8, 2])/(168*y^14) - 
   (14468*zeta[9])/(218295*y^3) + (1197600768000*betasv[{0}, {16}]*zeta[9])/
    y^4 + (2152159027200*betasv[{1}, {16}]*zeta[9])/y^5 + 
   (976132684800*betasv[{2}, {16}]*zeta[9])/y^6 + 
   (130830336000*betasv[{3}, {16}]*zeta[9])/y^7 + 
   (4194590400*betasv[{4}, {16}]*zeta[9])/y^8 + (1105*zeta[15])/(96*y^9) + 
   (1590809220*betasv[{0}, {10}]*zeta[15])/y^10 + 
   (632431800*betasv[{1}, {10}]*zeta[15])/y^11 + 
   (229864635*betasv[{2}, {10}]*zeta[15])/(4*y^12) + 
   (8513505*betasv[{3}, {10}]*zeta[15])/(8*y^13) - 
   (70945875*zeta[9]*zeta[15])/(4096*y^18) + (1621327432725*zeta[23])/
    (1272758272*y^17), pinablaBarFp[5, 8, 11, 8]/y^16 -> 
  58375996755148800*betasv[{0, 3}, {10, 16}] + 
   2142493684531200*betasv[{0, 3}, {16, 10}] + 
   259686929321164800*betasv[{1, 2}, {10, 16}] + 
   64274810535936000*betasv[{1, 2}, {16, 10}] + 
   262942406737920000*betasv[{2, 1}, {10, 16}] + 
   296582340044390400*betasv[{2, 1}, {16, 10}] + 
   61742772545126400*betasv[{3, 0}, {10, 16}] + 
   279748461094502400*betasv[{3, 0}, {16, 10}] + 
   (pinablaBarE[5, 7]*pinablaBarE[8, 1])/(56*y^16) + 
   (13*pinablaBarE[5, 6]*pinablaBarE[8, 2])/(84*y^16) + 
   (503*pinablaBarE[5, 5]*pinablaBarE[8, 3])/(840*y^16) + 
   (7234*zeta[9])/(8085*y^4) - (13399039180800*betasv[{0}, {16}]*zeta[9])/
    y^5 - (14265538560000*betasv[{1}, {16}]*zeta[9])/y^6 - 
   (3522229401600*betasv[{2}, {16}]*zeta[9])/y^7 - 
   (197943782400*betasv[{3}, {16}]*zeta[9])/y^8 - (1989*zeta[15])/(32*y^10) - 
   (8892964080*betasv[{0}, {10}]*zeta[15])/y^11 - 
   (2357024670*betasv[{1}, {10}]*zeta[15])/y^12 - 
   (127702575*betasv[{2}, {10}]*zeta[15])/y^13 - 
   (8513505*betasv[{3}, {10}]*zeta[15])/(8*y^14) + 
   (70945875*zeta[9]*zeta[15])/(1024*y^19) - (4863982298175*zeta[23])/
    (1272758272*y^18), pinablaBarFp[5, 8, 11, 9]/y^18 -> 
  -1739259678346444800*betasv[{0, 2}, {10, 16}] - 
   282809166358118400*betasv[{0, 2}, {16, 10}] - 
   4181034688472678400*betasv[{1, 1}, {10, 16}] - 
   2886857204642611200*betasv[{1, 1}, {16, 10}] - 
   1792682897493196800*betasv[{2, 0}, {10, 16}] - 
   4543310893311590400*betasv[{2, 0}, {16, 10}] + 
   (pinablaBarE[5, 8]*pinablaBarE[8, 1])/(56*y^18) + 
   (29*pinablaBarE[5, 7]*pinablaBarE[8, 2])/(168*y^18) + 
   (211*pinablaBarE[5, 6]*pinablaBarE[8, 3])/(280*y^18) + 
   (18121*pinablaBarE[5, 5]*pinablaBarE[8, 4])/(9240*y^18) + 
   (pinablaBarE[5, 1]*pinablaBarE[8, 8])/(20*y^18) - 
   (274892*zeta[9])/(40425*y^5) + (97259271782400*betasv[{0}, {16}]*zeta[9])/
    y^6 + (56708912332800*betasv[{1}, {16}]*zeta[9])/y^7 + 
   (5897554790400*betasv[{2}, {16}]*zeta[9])/y^8 + 
   (37791*zeta[15])/(176*y^11) + (36106990920*betasv[{0}, {10}]*zeta[15])/
    y^12 + (5735669940*betasv[{1}, {10}]*zeta[15])/y^13 + 
   (280945665*betasv[{2}, {10}]*zeta[15])/(2*y^14) - 
   (212837625*zeta[9]*zeta[15])/(1024*y^20) + (4863982298175*zeta[23])/
    (636379136*y^19), pinablaBarFp[5, 8, 11, 10]/y^20 -> 
  30638216180662272000*betasv[{0, 1}, {10, 16}] + 
   13809902149435392000*betasv[{0, 1}, {16, 10}] + 
   31065601933836288000*betasv[{1, 0}, {10, 16}] + 
   47893915965063168000*betasv[{1, 0}, {16, 10}] + 
   (pinablaBarE[5, 9]*pinablaBarE[8, 1])/(56*y^20) + 
   (4*pinablaBarE[5, 8]*pinablaBarE[8, 2])/(21*y^20) + 
   (389*pinablaBarE[5, 7]*pinablaBarE[8, 3])/(420*y^20) + 
   (6271*pinablaBarE[5, 6]*pinablaBarE[8, 4])/(2310*y^20) + 
   (9875*pinablaBarE[5, 5]*pinablaBarE[8, 5])/(1848*y^20) + 
   (3*pinablaBarE[5, 2]*pinablaBarE[8, 8])/(5*y^20) + 
   (pinablaBarE[5, 1]*pinablaBarE[8, 9])/(20*y^20) + 
   (549784*zeta[9])/(24255*y^6) - (421354192896000*betasv[{0}, {16}]*zeta[9])/
    y^7 - (103889350656000*betasv[{1}, {16}]*zeta[9])/y^8 - 
   (62985*zeta[15])/(176*y^12) - (95156661600*betasv[{0}, {10}]*zeta[15])/
    y^13 - (6859452600*betasv[{1}, {10}]*zeta[15])/y^14 + 
   (212837625*zeta[9]*zeta[15])/(512*y^21) - (4863982298175*zeta[23])/
    (636379136*y^20), pinablaBarFp[5, 9, 6, 0] -> 
  3063060*betasv[{5, 7}, {10, 18}] - 3063060*betasv[{6, 6}, {10, 18}] + 
   1312740*betasv[{7, 5}, {10, 18}] - 218790*betasv[{8, 4}, {10, 18}] + 
   3063060*betasv[{9, 3}, {18, 10}] - 3063060*betasv[{10, 2}, {18, 10}] + 
   1312740*betasv[{11, 1}, {18, 10}] - 218790*betasv[{12, 0}, {18, 10}] + 
   48620*betasv[{4}, {18}]*zeta[9] - (72930*betasv[{5}, {18}]*zeta[9])/y + 
   (85085*betasv[{6}, {18}]*zeta[9])/(2*y^2) - 
   (85085*betasv[{7}, {18}]*zeta[9])/(8*y^3) + (13*zeta[17])/(6967296*y^3) + 
   (6435*betasv[{0}, {10}]*zeta[17])/(64*y^4) - 
   (19305*betasv[{1}, {10}]*zeta[17])/(128*y^5) + 
   (45045*betasv[{2}, {10}]*zeta[17])/(512*y^6) - 
   (45045*betasv[{3}, {10}]*zeta[17])/(2048*y^7) + 
   (3575*zeta[9]*zeta[17])/(2097152*y^12) - (2873*zeta[19])/(543424512*y^5), 
 pinablaBarFp[5, 9, 6, 1]/y^2 -> -61261200*betasv[{4, 7}, {10, 18}] - 
   12252240*betasv[{5, 6}, {10, 18}] + 36756720*betasv[{6, 5}, {10, 18}] - 
   19253520*betasv[{7, 4}, {10, 18}] + 3500640*betasv[{8, 3}, {10, 18}] - 
   110270160*betasv[{8, 3}, {18, 10}] + 85765680*betasv[{9, 2}, {18, 10}] - 
   33256080*betasv[{10, 1}, {18, 10}] + 5250960*betasv[{11, 0}, {18, 10}] - 
   777920*betasv[{3}, {18}]*zeta[9] + (1069640*betasv[{4}, {18}]*zeta[9])/y - 
   (510510*betasv[{5}, {18}]*zeta[9])/y^2 + (85085*betasv[{6}, {18}]*zeta[9])/
    (2*y^3) + (425425*betasv[{7}, {18}]*zeta[9])/(8*y^4) - 
   (65*zeta[17])/(4644864*y^4) - (19305*betasv[{0}, {10}]*zeta[17])/
    (32*y^5) + (122265*betasv[{1}, {10}]*zeta[17])/(128*y^6) - 
   (315315*betasv[{2}, {10}]*zeta[17])/(512*y^7) + 
   (405405*betasv[{3}, {10}]*zeta[17])/(2048*y^8) - 
   (10725*zeta[9]*zeta[17])/(524288*y^13) + (14365*zeta[19])/(543424512*y^6), 
 pinablaBarFp[5, 9, 6, 2]/y^4 -> 980179200*betasv[{3, 7}, {10, 18}] + 
   1960358400*betasv[{4, 6}, {10, 18}] - 588107520*betasv[{5, 5}, {10, 18}] - 
   196035840*betasv[{6, 4}, {10, 18}] + 196035840*betasv[{7, 3}, {10, 18}] + 
   3528645120*betasv[{7, 3}, {18, 10}] - 42007680*betasv[{8, 2}, {10, 18}] - 
   1764322560*betasv[{8, 2}, {18, 10}] + 644117760*betasv[{9, 1}, {18, 10}] - 
   98017920*betasv[{10, 0}, {18, 10}] + 9335040*betasv[{2}, {18}]*zeta[9] - 
   (10890880*betasv[{3}, {18}]*zeta[9])/y + 
   (2722720*betasv[{4}, {18}]*zeta[9])/y^2 + 
   (2042040*betasv[{5}, {18}]*zeta[9])/y^3 - 
   (1701700*betasv[{6}, {18}]*zeta[9])/y^4 - 
   (425425*betasv[{7}, {18}]*zeta[9])/(2*y^5) + (13*zeta[17])/(165888*y^5) + 
   (45045*betasv[{0}, {10}]*zeta[17])/(16*y^6) - 
   (148005*betasv[{1}, {10}]*zeta[17])/(32*y^7) + 
   (405405*betasv[{2}, {10}]*zeta[17])/(128*y^8) - 
   (405405*betasv[{3}, {10}]*zeta[17])/(256*y^9) + 
   (117975*zeta[9]*zeta[17])/(524288*y^14) - (14365*zeta[19])/
    (135856128*y^7), pinablaBarFp[5, 9, 6, 3]/y^6 -> 
  -11762150400*betasv[{2, 7}, {10, 18}] - 
   58810752000*betasv[{3, 6}, {10, 18}] - 
   35286451200*betasv[{4, 5}, {10, 18}] + 
   16467010560*betasv[{5, 4}, {10, 18}] - 
   2352430080*betasv[{6, 3}, {10, 18}] - 
   98802063360*betasv[{6, 3}, {18, 10}] - 
   1008184320*betasv[{7, 2}, {10, 18}] + 
   14114580480*betasv[{7, 2}, {18, 10}] + 
   336061440*betasv[{8, 1}, {10, 18}] - 9073658880*betasv[{8, 1}, {18, 10}] + 
   1344245760*betasv[{9, 0}, {18, 10}] - 74680320*betasv[{1}, {18}]*zeta[9] + 
   (56010240*betasv[{2}, {18}]*zeta[9])/y + 
   (32672640*betasv[{3}, {18}]*zeta[9])/y^2 - 
   (57177120*betasv[{4}, {18}]*zeta[9])/y^3 + 
   (30630600*betasv[{5}, {18}]*zeta[9])/y^4 + 
   (12762750*betasv[{6}, {18}]*zeta[9])/y^5 + 
   (1276275*betasv[{7}, {18}]*zeta[9])/(2*y^6) - (13*zeta[17])/(41472*y^6) - 
   (19305*betasv[{0}, {10}]*zeta[17])/(2*y^7) + 
   (521235*betasv[{1}, {10}]*zeta[17])/(32*y^8) - 
   (405405*betasv[{2}, {10}]*zeta[17])/(64*y^9) + 
   (2837835*betasv[{3}, {10}]*zeta[17])/(256*y^10) - 
   (589875*zeta[9]*zeta[17])/(262144*y^15) + (14365*zeta[19])/(45285376*y^8), 
 pinablaBarFp[5, 9, 6, 4]/y^8 -> 94097203200*betasv[{1, 7}, {10, 18}] + 
   1035069235200*betasv[{2, 6}, {10, 18}] + 
   1976041267200*betasv[{3, 5}, {10, 18}] + 
   376388812800*betasv[{4, 4}, {10, 18}] - 
   207013847040*betasv[{5, 3}, {10, 18}] + 
   2371249520640*betasv[{5, 3}, {18, 10}] + 
   56458321920*betasv[{6, 2}, {10, 18}] + 
   790416506880*betasv[{6, 2}, {18, 10}] - 
   2688491520*betasv[{7, 1}, {10, 18}] + 
   177440440320*betasv[{7, 1}, {18, 10}] - 
   1344245760*betasv[{8, 0}, {10, 18}] - 
   12098211840*betasv[{8, 0}, {18, 10}] + 298721280*betasv[{0}, {18}]*
    zeta[9] + (149360640*betasv[{1}, {18}]*zeta[9])/y - 
   (784143360*betasv[{2}, {18}]*zeta[9])/y^2 + 
   (718798080*betasv[{3}, {18}]*zeta[9])/y^3 - 
   (326726400*betasv[{4}, {18}]*zeta[9])/y^4 - 
   (428828400*betasv[{5}, {18}]*zeta[9])/y^5 - 
   (56156100*betasv[{6}, {18}]*zeta[9])/y^6 - 
   (1276275*betasv[{7}, {18}]*zeta[9])/y^7 + (13*zeta[17])/(16128*y^7) + 
   (173745*betasv[{0}, {10}]*zeta[17])/(8*y^8) - 
   (637065*betasv[{1}, {10}]*zeta[17])/(8*y^9) - 
   (2837835*betasv[{2}, {10}]*zeta[17])/(32*y^10) - 
   (8513505*betasv[{3}, {10}]*zeta[17])/(128*y^11) + 
   (5308875*zeta[9]*zeta[17])/(262144*y^16) - 
   (14365*zeta[19])/(22642688*y^9), pinablaBarFp[5, 9, 6, 5]/y^10 -> 
  -376388812800*betasv[{0, 7}, {10, 18}] - 
   10915275571200*betasv[{1, 6}, {10, 18}] - 
   48554156851200*betasv[{2, 5}, {10, 18}] - 
   45543046348800*betasv[{3, 4}, {10, 18}] - 
   1881944064000*betasv[{4, 3}, {10, 18}] - 
   47424990412800*betasv[{4, 3}, {18, 10}] + 
   1129166438400*betasv[{5, 2}, {10, 18}] - 
   47424990412800*betasv[{5, 2}, {18, 10}] - 
   376388812800*betasv[{6, 1}, {10, 18}] - 
   11291664384000*betasv[{6, 1}, {18, 10}] + 
   53769830400*betasv[{7, 0}, {10, 18}] - 
   322618982400*betasv[{7, 0}, {18, 10}] - (43867*zeta[9])/4275803700 - 
   (2987212800*betasv[{0}, {18}]*zeta[9])/y + 
   (5227622400*betasv[{1}, {18}]*zeta[9])/y^2 - 
   (3920716800*betasv[{2}, {18}]*zeta[9])/y^3 + 
   (1633632000*betasv[{3}, {18}]*zeta[9])/y^4 + 
   (9883473600*betasv[{4}, {18}]*zeta[9])/y^5 + 
   (2634231600*betasv[{5}, {18}]*zeta[9])/y^6 + 
   (148047900*betasv[{6}, {18}]*zeta[9])/y^7 + 
   (1276275*betasv[{7}, {18}]*zeta[9])/y^8 - (65*zeta[17])/(64512*y^8) + 
   (289575*betasv[{0}, {10}]*zeta[17])/(2*y^9) + 
   (10135125*betasv[{1}, {10}]*zeta[17])/(8*y^10) + 
   (42567525*betasv[{2}, {10}]*zeta[17])/(32*y^11) + 
   (42567525*betasv[{3}, {10}]*zeta[17])/(128*y^12) - 
   (5308875*zeta[9]*zeta[17])/(32768*y^17) + (14365*zeta[19])/
    (22642688*y^10), pinablaBarFp[5, 9, 8, 0] -> 
  3063060*betasv[{5, 7}, {10, 18}] - 1735734*betasv[{6, 6}, {10, 18}] - 
   204204*betasv[{7, 5}, {10, 18}] + 255255*betasv[{8, 4}, {10, 18}] + 
   3063060*betasv[{9, 3}, {18, 10}] - 1735734*betasv[{10, 2}, {18, 10}] - 
   204204*betasv[{11, 1}, {18, 10}] + 255255*betasv[{12, 0}, {18, 10}] - 
   (170170*betasv[{4}, {18}]*zeta[9])/3 + (34034*betasv[{5}, {18}]*zeta[9])/
    (3*y) + (289289*betasv[{6}, {18}]*zeta[9])/(12*y^2) - 
   (85085*betasv[{7}, {18}]*zeta[9])/(8*y^3) - (13*zeta[17])/(14598144*y^3) - 
   (15015*betasv[{0}, {10}]*zeta[17])/(128*y^4) + 
   (3003*betasv[{1}, {10}]*zeta[17])/(128*y^5) + 
   (51051*betasv[{2}, {10}]*zeta[17])/(1024*y^6) - 
   (45045*betasv[{3}, {10}]*zeta[17])/(2048*y^7) + 
   (9009*zeta[9]*zeta[17])/(4194304*y^12) - (542582183*zeta[21])/
    (56449589575680*y^7), pinablaBarFp[5, 9, 8, 1]/y^2 -> 
  -61261200*betasv[{4, 7}, {10, 18}] - 44108064*betasv[{5, 6}, {10, 18}] + 
   47375328*betasv[{6, 5}, {10, 18}] - 4084080*betasv[{7, 4}, {10, 18}] - 
   4084080*betasv[{8, 3}, {10, 18}] - 110270160*betasv[{8, 3}, {18, 10}] + 
   32672640*betasv[{9, 2}, {18, 10}] + 22870848*betasv[{10, 1}, {18, 10}] - 
   11435424*betasv[{11, 0}, {18, 10}] + (2722720*betasv[{3}, {18}]*zeta[9])/
    3 + (680680*betasv[{4}, {18}]*zeta[9])/(3*y) - 
   (1973972*betasv[{5}, {18}]*zeta[9])/(3*y^2) + 
   (153153*betasv[{6}, {18}]*zeta[9])/y^3 + 
   (425425*betasv[{7}, {18}]*zeta[9])/(8*y^4) + (91*zeta[17])/(7299072*y^4) + 
   (21021*betasv[{0}, {10}]*zeta[17])/(16*y^5) - 
   (21021*betasv[{1}, {10}]*zeta[17])/(32*y^6) - 
   (15015*betasv[{2}, {10}]*zeta[17])/(64*y^7) + 
   (405405*betasv[{3}, {10}]*zeta[17])/(2048*y^8) - 
   (27027*zeta[9]*zeta[17])/(1048576*y^13) + (542582183*zeta[21])/
    (8064227082240*y^8), pinablaBarFp[5, 9, 8, 2]/y^4 -> 
  980179200*betasv[{3, 7}, {10, 18}] + 2597474880*betasv[{4, 6}, {10, 18}] - 
   78414336*betasv[{5, 5}, {10, 18}] - 833152320*betasv[{6, 4}, {10, 18}] + 
   196035840*betasv[{7, 3}, {10, 18}] + 3528645120*betasv[{7, 3}, {18, 10}] + 
   49008960*betasv[{8, 2}, {10, 18}] + 147026880*betasv[{8, 2}, {18, 10}] - 
   1176215040*betasv[{9, 1}, {18, 10}] + 
   411675264*betasv[{10, 0}, {18, 10}] - 10890880*betasv[{2}, {18}]*zeta[9] - 
   (10890880*betasv[{3}, {18}]*zeta[9])/y + 
   (11571560*betasv[{4}, {18}]*zeta[9])/y^2 + 
   (272272*betasv[{5}, {18}]*zeta[9])/y^3 - 
   (4509505*betasv[{6}, {18}]*zeta[9])/(2*y^4) - 
   (425425*betasv[{7}, {18}]*zeta[9])/(2*y^5) - (91*zeta[17])/(675840*y^5) - 
   (189189*betasv[{0}, {10}]*zeta[17])/(16*y^6) + 
   (135135*betasv[{1}, {10}]*zeta[17])/(16*y^7) - 
   (135135*betasv[{2}, {10}]*zeta[17])/(512*y^8) - 
   (405405*betasv[{3}, {10}]*zeta[17])/(256*y^9) + 
   (297297*zeta[9]*zeta[17])/(1048576*y^14) - (542582183*zeta[21])/
    (1344037847040*y^9), pinablaBarFp[5, 9, 8, 3]/y^6 -> 
  -11762150400*betasv[{2, 7}, {10, 18}] - 
   69004615680*betasv[{3, 6}, {10, 18}] - 
   60771110400*betasv[{4, 5}, {10, 18}] + 
   21563942400*betasv[{5, 4}, {10, 18}] + 
   7841433600*betasv[{6, 3}, {10, 18}] - 
   98802063360*betasv[{6, 3}, {18, 10}] - 
   3920716800*betasv[{7, 2}, {10, 18}] - 
   47048601600*betasv[{7, 2}, {18, 10}] - 
   392071680*betasv[{8, 1}, {10, 18}] + 
   41167526400*betasv[{8, 1}, {18, 10}] - 
   11762150400*betasv[{9, 0}, {18, 10}] + 87127040*betasv[{1}, {18}]*
    zeta[9] + (217817600*betasv[{2}, {18}]*zeta[9])/y - 
   (108908800*betasv[{3}, {18}]*zeta[9])/y^2 - 
   (74874800*betasv[{4}, {18}]*zeta[9])/y^3 + 
   (52752700*betasv[{5}, {18}]*zeta[9])/y^4 + 
   (14974960*betasv[{6}, {18}]*zeta[9])/y^5 + 
   (1276275*betasv[{7}, {18}]*zeta[9])/(2*y^6) + 
   (455*zeta[17])/(405504*y^6) + (675675*betasv[{0}, {10}]*zeta[17])/
    (8*y^7) - (4729725*betasv[{1}, {10}]*zeta[17])/(64*y^8) + 
   (675675*betasv[{2}, {10}]*zeta[17])/(32*y^9) + 
   (2837835*betasv[{3}, {10}]*zeta[17])/(256*y^10) - 
   (1486485*zeta[9]*zeta[17])/(524288*y^15) + (542582183*zeta[21])/
    (268807569408*y^10), pinablaBarFp[5, 9, 8, 4]/y^8 -> 
  94097203200*betasv[{1, 7}, {10, 18}] + 1157395599360*
    betasv[{2, 6}, {10, 18}] + 2628448542720*betasv[{3, 5}, {10, 18}] + 
   784143360000*betasv[{4, 4}, {10, 18}] - 
   533217484800*betasv[{5, 3}, {10, 18}] + 
   2371249520640*betasv[{5, 3}, {18, 10}] + 
   15682867200*betasv[{6, 2}, {10, 18}] + 
   2502985605120*betasv[{6, 2}, {18, 10}] + 
   43912028160*betasv[{7, 1}, {10, 18}] - 
   940972032000*betasv[{7, 1}, {18, 10}] + 
   1568286720*betasv[{8, 0}, {10, 18}] + 
   258767308800*betasv[{8, 0}, {18, 10}] - 348508160*betasv[{0}, {18}]*
    zeta[9] - (2439557120*betasv[{1}, {18}]*zeta[9])/y - 
   (217817600*betasv[{2}, {18}]*zeta[9])/y^2 + 
   (1851449600*betasv[{3}, {18}]*zeta[9])/y^3 - 
   (680680000*betasv[{4}, {18}]*zeta[9])/y^4 - 
   (570409840*betasv[{5}, {18}]*zeta[9])/y^5 - 
   (62792730*betasv[{6}, {18}]*zeta[9])/y^6 - 
   (1276275*betasv[{7}, {18}]*zeta[9])/y^7 - (65*zeta[17])/(9216*y^7) - 
   (7432425*betasv[{0}, {10}]*zeta[17])/(16*y^8) + 
   (3378375*betasv[{1}, {10}]*zeta[17])/(8*y^9) - 
   (17972955*betasv[{2}, {10}]*zeta[17])/(64*y^10) - 
   (8513505*betasv[{3}, {10}]*zeta[17])/(128*y^11) + 
   (13378365*zeta[9]*zeta[17])/(524288*y^16) - (542582183*zeta[21])/
    (67201892352*y^11), pinablaBarFp[5, 9, 8, 5]/y^10 -> 
  -376388812800*betasv[{0, 7}, {10, 18}] - 
   11893886484480*betasv[{1, 6}, {10, 18}] - 
   59318876897280*betasv[{2, 5}, {10, 18}] - 
   65115264614400*betasv[{3, 4}, {10, 18}] - 
   1881944064000*betasv[{4, 3}, {10, 18}] - 
   47424990412800*betasv[{4, 3}, {18, 10}] + 
   6022221004800*betasv[{5, 2}, {10, 18}] - 
   88526648770560*betasv[{5, 2}, {18, 10}] - 
   1354999726080*betasv[{6, 1}, {10, 18}] + 
   6323332055040*betasv[{6, 1}, {18, 10}] - 
   225833287680*betasv[{7, 0}, {10, 18}] - 
   4516665753600*betasv[{7, 0}, {18, 10}] + (43867*zeta[9])/3664974600 + 
   (12546293760*betasv[{0}, {18}]*zeta[9])/y + 
   (18819440640*betasv[{1}, {18}]*zeta[9])/y^2 - 
   (20910489600*betasv[{2}, {18}]*zeta[9])/y^3 + 
   (1633632000*betasv[{3}, {18}]*zeta[9])/y^4 + 
   (14130916800*betasv[{4}, {18}]*zeta[9])/y^5 + 
   (3218255040*betasv[{5}, {18}]*zeta[9])/y^6 + 
   (161321160*betasv[{6}, {18}]*zeta[9])/y^7 + 
   (1276275*betasv[{7}, {18}]*zeta[9])/y^8 + (65*zeta[17])/(2048*y^8) + 
   (2027025*betasv[{0}, {10}]*zeta[17])/y^9 - 
   (2837835*betasv[{1}, {10}]*zeta[17])/(4*y^10) + 
   (19864845*betasv[{2}, {10}]*zeta[17])/(8*y^11) + 
   (42567525*betasv[{3}, {10}]*zeta[17])/(128*y^12) - 
   (13378365*zeta[9]*zeta[17])/(65536*y^17) + (542582183*zeta[21])/
    (22400630784*y^12), pinablaBarFp[5, 9, 8, 6]/y^12 -> 
  58114432696320*betasv[{0, 6}, {10, 18}] + 760004290805760*
    betasv[{1, 5}, {10, 18}] + 1967760713318400*betasv[{2, 4}, {10, 18}] + 
   1071955338854400*betasv[{3, 3}, {10, 18}] + 
   758799846604800*betasv[{3, 3}, {18, 10}] - 
   97861091328000*betasv[{4, 2}, {10, 18}] + 2339632860364800*
    betasv[{4, 2}, {18, 10}] - 15657774612480*betasv[{5, 1}, {10, 18}] + 
   556453220843520*betasv[{5, 1}, {18, 10}] + 
   11743330959360*betasv[{6, 0}, {10, 18}] + 
   101173312880640*betasv[{6, 0}, {18, 10}] + 
   (pinablaBarE[5, 5]*pinablaBarE[9, 1])/(72*y^12) - 
   (570271*zeta[9])/(1832487300*y) - (163101818880*betasv[{0}, {18}]*zeta[9])/
    y^2 + (54367272960*betasv[{1}, {18}]*zeta[9])/y^3 + 
   (84948864000*betasv[{2}, {18}]*zeta[9])/y^4 - 
   (232629196800*betasv[{3}, {18}]*zeta[9])/y^5 - 
   (106757851200*betasv[{4}, {18}]*zeta[9])/y^6 - 
   (10308217920*betasv[{5}, {18}]*zeta[9])/y^7 - 
   (197056860*betasv[{6}, {18}]*zeta[9])/y^8 - (845*zeta[17])/(9216*y^9) - 
   (11351340*betasv[{0}, {10}]*zeta[17])/y^10 - 
   (31216185*betasv[{1}, {10}]*zeta[17])/(2*y^11) - 
   (524999475*betasv[{2}, {10}]*zeta[17])/(32*y^12) - 
   (42567525*betasv[{3}, {10}]*zeta[17])/(32*y^13) + 
   (93648555*zeta[9]*zeta[17])/(65536*y^18) - (542582183*zeta[21])/
    (11200315392*y^13), pinablaBarFp[5, 9, 8, 7]/y^14 -> 
  -4434763547934720*betasv[{0, 5}, {10, 18}] - 
   30942171522662400*betasv[{1, 4}, {10, 18}] - 
   44347635479347200*betasv[{2, 3}, {10, 18}] - 
   9105598159257600*betasv[{2, 3}, {18, 10}] - 
   11297686605004800*betasv[{3, 2}, {10, 18}] - 
   46539723925094400*betasv[{3, 2}, {18, 10}] + 
   1096044222873600*betasv[{4, 1}, {10, 18}] - 
   29846127299788800*betasv[{4, 1}, {18, 10}] - 
   219208844574720*betasv[{5, 0}, {10, 18}] - 
   4653972392509440*betasv[{5, 0}, {18, 10}] + 
   (pinablaBarE[5, 6]*pinablaBarE[9, 1])/(72*y^14) + 
   (19*pinablaBarE[5, 5]*pinablaBarE[9, 2])/(210*y^14) + 
   (570271*zeta[9])/(261783900*y^2) + 
   (761141821440*betasv[{0}, {18}]*zeta[9])/y^3 - 
   (951427276800*betasv[{1}, {18}]*zeta[9])/y^4 + 
   (2451754905600*betasv[{2}, {18}]*zeta[9])/y^5 + 
   (2406013209600*betasv[{3}, {18}]*zeta[9])/y^6 + 
   (419680060800*betasv[{4}, {18}]*zeta[9])/y^7 + 
   (15037582560*betasv[{5}, {18}]*zeta[9])/y^8 + 
   (1183*zeta[17])/(9216*y^10) + (130540410*betasv[{0}, {10}]*zeta[17])/
    y^11 + (837161325*betasv[{1}, {10}]*zeta[17])/(4*y^12) + 
   (326351025*betasv[{2}, {10}]*zeta[17])/(4*y^13) + 
   (127702575*betasv[{3}, {10}]*zeta[17])/(32*y^14) - 
   (280945665*zeta[9]*zeta[17])/(32768*y^19) + (542582183*zeta[21])/
    (11200315392*y^14), pinablaBarFp[5, 9, 10, 0] -> 
  3063060*betasv[{5, 7}, {10, 18}] - 835380*betasv[{7, 5}, {10, 18}] - 
   139230*betasv[{8, 4}, {10, 18}] + 3063060*betasv[{9, 3}, {18, 10}] - 
   835380*betasv[{11, 1}, {18, 10}] - 139230*betasv[{12, 0}, {18, 10}] + 
   30940*betasv[{4}, {18}]*zeta[9] + (46410*betasv[{5}, {18}]*zeta[9])/y - 
   (85085*betasv[{7}, {18}]*zeta[9])/(8*y^3) + zeta[17]/(3649536*y^3) + 
   (4095*betasv[{0}, {10}]*zeta[17])/(64*y^4) + 
   (12285*betasv[{1}, {10}]*zeta[17])/(128*y^5) - 
   (45045*betasv[{3}, {10}]*zeta[17])/(2048*y^7) + 
   (6825*zeta[9]*zeta[17])/(2097152*y^12) - (215933575*zeta[23])/
    (3295672270848*y^9), pinablaBarFp[5, 9, 10, 1]/y^2 -> 
  -61261200*betasv[{4, 7}, {10, 18}] - 85765680*betasv[{5, 6}, {10, 18}] + 
   23390640*betasv[{6, 5}, {10, 18}] + 21162960*betasv[{7, 4}, {10, 18}] + 
   2227680*betasv[{8, 3}, {10, 18}] - 110270160*betasv[{8, 3}, {18, 10}] - 
   36756720*betasv[{9, 2}, {18, 10}] + 36756720*betasv[{10, 1}, {18, 10}] + 
   10024560*betasv[{11, 0}, {18, 10}] - 495040*betasv[{3}, {18}]*zeta[9] - 
   (1175720*betasv[{4}, {18}]*zeta[9])/y - (324870*betasv[{5}, {18}]*zeta[9])/
    y^2 + (595595*betasv[{6}, {18}]*zeta[9])/(2*y^3) + 
   (425425*betasv[{7}, {18}]*zeta[9])/(8*y^4) - (5*zeta[17])/(811008*y^4) - 
   (36855*betasv[{0}, {10}]*zeta[17])/(32*y^5) - 
   (135135*betasv[{1}, {10}]*zeta[17])/(128*y^6) + 
   (135135*betasv[{2}, {10}]*zeta[17])/(512*y^7) + 
   (405405*betasv[{3}, {10}]*zeta[17])/(2048*y^8) - 
   (20475*zeta[9]*zeta[17])/(524288*y^13) + (215933575*zeta[23])/
    (366185807872*y^10), pinablaBarFp[5, 9, 10, 2]/y^4 -> 
  980179200*betasv[{3, 7}, {10, 18}] + 3430627200*betasv[{4, 6}, {10, 18}] + 
   1497000960*betasv[{5, 5}, {10, 18}] - 
   1060375680*betasv[{6, 4}, {10, 18}] - 409893120*betasv[{7, 3}, {10, 18}] + 
   3528645120*betasv[{7, 3}, {18, 10}] - 26732160*betasv[{8, 2}, {10, 18}] + 
   2646483840*betasv[{8, 2}, {18, 10}] - 
   1176215040*betasv[{9, 1}, {18, 10}] - 
   588107520*betasv[{10, 0}, {18, 10}] + 5940480*betasv[{2}, {18}]*zeta[9] + 
   (22771840*betasv[{3}, {18}]*zeta[9])/y + 
   (14727440*betasv[{4}, {18}]*zeta[9])/y^2 - 
   (5197920*betasv[{5}, {18}]*zeta[9])/y^3 - 
   (2977975*betasv[{6}, {18}]*zeta[9])/y^4 - 
   (425425*betasv[{7}, {18}]*zeta[9])/(2*y^5) + zeta[17]/(9216*y^5) + 
   (135135*betasv[{0}, {10}]*zeta[17])/(8*y^6) + 
   (135135*betasv[{1}, {10}]*zeta[17])/(16*y^7) - 
   (1216215*betasv[{2}, {10}]*zeta[17])/(256*y^8) - 
   (405405*betasv[{3}, {10}]*zeta[17])/(256*y^9) + 
   (225225*zeta[9]*zeta[17])/(524288*y^14) - (215933575*zeta[23])/
    (45773225984*y^11), pinablaBarFp[5, 9, 10, 3]/y^6 -> 
  -11762150400*betasv[{2, 7}, {10, 18}] - 
   82335052800*betasv[{3, 6}, {10, 18}] - 
   112275072000*betasv[{4, 5}, {10, 18}] - 
   4491002880*betasv[{5, 4}, {10, 18}] + 
   28443018240*betasv[{6, 3}, {10, 18}] - 
   98802063360*betasv[{6, 3}, {18, 10}] + 
   5774146560*betasv[{7, 2}, {10, 18}] - 
   127031224320*betasv[{7, 2}, {18, 10}] + 
   213857280*betasv[{8, 1}, {10, 18}] + 
   21171870720*betasv[{8, 1}, {18, 10}] + 
   28229160960*betasv[{9, 0}, {18, 10}] - 47523840*betasv[{1}, {18}]*
    zeta[9] - (320785920*betasv[{2}, {18}]*zeta[9])/y - 
   (395041920*betasv[{3}, {18}]*zeta[9])/y^2 + 
   (15593760*betasv[{4}, {18}]*zeta[9])/y^3 + 
   (97461000*betasv[{5}, {18}]*zeta[9])/y^4 + 
   (17867850*betasv[{6}, {18}]*zeta[9])/y^5 + 
   (1276275*betasv[{7}, {18}]*zeta[9])/(2*y^6) - (7*zeta[17])/(4608*y^6) - 
   (405405*betasv[{0}, {10}]*zeta[17])/(2*y^7) - 
   (1216215*betasv[{1}, {10}]*zeta[17])/(32*y^8) + 
   (3648645*betasv[{2}, {10}]*zeta[17])/(64*y^9) + 
   (2837835*betasv[{3}, {10}]*zeta[17])/(256*y^10) - 
   (1126125*zeta[9]*zeta[17])/(262144*y^15) + (1511535025*zeta[23])/
    (45773225984*y^12), pinablaBarFp[5, 9, 10, 4]/y^8 -> 
  94097203200*betasv[{1, 7}, {10, 18}] + 1317360844800*
    betasv[{2, 6}, {10, 18}] + 3772442419200*betasv[{3, 5}, {10, 18}] + 
   2335321497600*betasv[{4, 4}, {10, 18}] - 
   610776391680*betasv[{5, 3}, {10, 18}] + 
   2371249520640*betasv[{5, 3}, {18, 10}] - 
   502992322560*betasv[{6, 2}, {10, 18}] + 
   4742499041280*betasv[{6, 2}, {18, 10}] - 
   53036605440*betasv[{7, 1}, {10, 18}] + 
   338749931520*betasv[{7, 1}, {18, 10}] - 
   855429120*betasv[{8, 0}, {10, 18}] - 1100937277440*
    betasv[{8, 0}, {18, 10}] + 190095360*betasv[{0}, {18}]*zeta[9] + 
   (2946478080*betasv[{1}, {18}]*zeta[9])/y + 
   (6986004480*betasv[{2}, {18}]*zeta[9])/y^2 + 
   (2120751360*betasv[{3}, {18}]*zeta[9])/y^3 - 
   (2027188800*betasv[{4}, {18}]*zeta[9])/y^4 - 
   (818672400*betasv[{5}, {18}]*zeta[9])/y^5 - 
   (71471400*betasv[{6}, {18}]*zeta[9])/y^6 - 
   (1276275*betasv[{7}, {18}]*zeta[9])/y^7 + (13*zeta[17])/(768*y^7) + 
   (15810795*betasv[{0}, {10}]*zeta[17])/(8*y^8) - 
   (1216215*betasv[{1}, {10}]*zeta[17])/(8*y^9) - 
   (8513505*betasv[{2}, {10}]*zeta[17])/(16*y^10) - 
   (8513505*betasv[{3}, {10}]*zeta[17])/(128*y^11) + 
   (10135125*zeta[9]*zeta[17])/(262144*y^16) - (4534605075*zeta[23])/
    (22886612992*y^13), pinablaBarFp[5, 9, 10, 5]/y^10 -> 
  -376388812800*betasv[{0, 7}, {10, 18}] - 
   13173608448000*betasv[{1, 6}, {10, 18}] - 
   76885969305600*betasv[{2, 5}, {10, 18}] - 
   112813992345600*betasv[{3, 4}, {10, 18}] - 
   25149616128000*betasv[{4, 3}, {10, 18}] - 
   47424990412800*betasv[{4, 3}, {18, 10}] + 
   19401132441600*betasv[{5, 2}, {10, 18}] - 
   142274971238400*betasv[{5, 2}, {18, 10}] + 
   5508963532800*betasv[{6, 1}, {10, 18}] - 
   47424990412800*betasv[{6, 1}, {18, 10}] + 
   239520153600*betasv[{7, 0}, {10, 18}] + 
   33874993152000*betasv[{7, 0}, {18, 10}] - (43867*zeta[9])/6719120100 - 
   (13306675200*betasv[{0}, {18}]*zeta[9])/y - 
   (76513382400*betasv[{1}, {18}]*zeta[9])/y^2 - 
   (67365043200*betasv[{2}, {18}]*zeta[9])/y^3 + 
   (21831264000*betasv[{3}, {18}]*zeta[9])/y^4 + 
   (24482203200*betasv[{4}, {18}]*zeta[9])/y^5 + 
   (4171330800*betasv[{5}, {18}]*zeta[9])/y^6 + 
   (178678500*betasv[{6}, {18}]*zeta[9])/y^7 + 
   (1276275*betasv[{7}, {18}]*zeta[9])/y^8 - (455*zeta[17])/(3072*y^8) - 
   (30405375*betasv[{0}, {10}]*zeta[17])/(2*y^9) + 
   (42567525*betasv[{1}, {10}]*zeta[17])/(8*y^10) + 
   (127702575*betasv[{2}, {10}]*zeta[17])/(32*y^11) + 
   (42567525*betasv[{3}, {10}]*zeta[17])/(128*y^12) - 
   (10135125*zeta[9]*zeta[17])/(32768*y^17) + (22673025375*zeta[23])/
    (22886612992*y^14), pinablaBarFp[5, 9, 10, 6]/y^12 -> 
  63233320550400*betasv[{0, 6}, {10, 18}] + 931254357196800*
    betasv[{1, 5}, {10, 18}] + 2891487294259200*betasv[{2, 4}, {10, 18}] + 
   2207417735577600*betasv[{3, 3}, {10, 18}] + 
   758799846604800*betasv[{3, 3}, {18, 10}] - 
   86227255296000*betasv[{4, 2}, {10, 18}] + 3414599309721600*
    betasv[{4, 2}, {18, 10}] - 287424184320000*betasv[{5, 1}, {10, 18}] + 
   2276399539814400*betasv[{5, 1}, {18, 10}] - 
   28742418432000*betasv[{6, 0}, {10, 18}] - 
   758799846604800*betasv[{6, 0}, {18, 10}] + 
   (pinablaBarE[5, 5]*pinablaBarE[9, 1])/(72*y^12) + 
   (43867*zeta[9])/(111985335*y) + (399200256000*betasv[{0}, {18}]*zeta[9])/
    y^2 + (998000640000*betasv[{1}, {18}]*zeta[9])/y^3 + 
   (74850048000*betasv[{2}, {18}]*zeta[9])/y^4 - 
   (479040307200*betasv[{3}, {18}]*zeta[9])/y^5 - 
   (156873225600*betasv[{4}, {18}]*zeta[9])/y^6 - 
   (12630945600*betasv[{5}, {18}]*zeta[9])/y^7 - 
   (214414200*betasv[{6}, {18}]*zeta[9])/y^8 + (2275*zeta[17])/(2304*y^9) + 
   (85135050*betasv[{0}, {10}]*zeta[17])/y^10 - 
   (127702575*betasv[{1}, {10}]*zeta[17])/(2*y^11) - 
   (383107725*betasv[{2}, {10}]*zeta[17])/(16*y^12) - 
   (42567525*betasv[{3}, {10}]*zeta[17])/(32*y^13) + 
   (70945875*zeta[9]*zeta[17])/(32768*y^18) - (22673025375*zeta[23])/
    (5721653248*y^15), pinablaBarFp[5, 9, 10, 7]/y^14 -> 
  -5242617121996800*betasv[{0, 5}, {10, 18}] - 
   41756985498009600*betasv[{1, 4}, {10, 18}] - 
   72752809535078400*betasv[{2, 3}, {10, 18}] - 
   9105598159257600*betasv[{2, 3}, {18, 10}] - 
   25109376742195200*betasv[{3, 2}, {10, 18}] - 
   63739187114803200*betasv[{3, 2}, {18, 10}] + 
   6438301728768000*betasv[{4, 1}, {10, 18}] - 
   72844785274060800*betasv[{4, 1}, {18, 10}] + 
   1839514779648000*betasv[{5, 0}, {10, 18}] + 
   9105598159257600*betasv[{5, 0}, {18, 10}] + 
   (pinablaBarE[5, 6]*pinablaBarE[9, 1])/(72*y^14) + 
   (7*pinablaBarE[5, 5]*pinablaBarE[9, 2])/(72*y^14) - 
   (350936*zeta[9])/(37328445*y^2) - (6387204096000*betasv[{0}, {18}]*
     zeta[9])/y^3 - (5588803584000*betasv[{1}, {18}]*zeta[9])/y^4 + 
   (5449083494400*betasv[{2}, {18}]*zeta[9])/y^5 + 
   (3947092531200*betasv[{3}, {18}]*zeta[9])/y^6 + 
   (566365363200*betasv[{4}, {18}]*zeta[9])/y^7 + 
   (17776886400*betasv[{5}, {18}]*zeta[9])/y^8 - (455*zeta[17])/(96*y^10) - 
   (255405150*betasv[{0}, {10}]*zeta[17])/y^11 + 
   (510810300*betasv[{1}, {10}]*zeta[17])/y^12 + 
   (893918025*betasv[{2}, {10}]*zeta[17])/(8*y^13) + 
   (127702575*betasv[{3}, {10}]*zeta[17])/(32*y^14) - 
   (212837625*zeta[9]*zeta[17])/(16384*y^19) + (68019076125*zeta[23])/
    (5721653248*y^16), pinablaBarFp[5, 9, 10, 8]/y^16 -> 
  271880284431974400*betasv[{0, 4}, {10, 18}] + 
   1250134244248780800*betasv[{1, 3}, {10, 18}] + 
   72844785274060800*betasv[{1, 3}, {18, 10}] + 
   1174346235327283200*betasv[{2, 2}, {10, 18}] + 
   874137423288729600*betasv[{2, 2}, {18, 10}] + 
   97862186277273600*betasv[{3, 1}, {10, 18}] + 
   1675430061303398400*betasv[{3, 1}, {18, 10}] - 
   62543502508032000*betasv[{4, 0}, {10, 18}] + 
   109267177911091200*betasv[{4, 0}, {18, 10}] + 
   (pinablaBarE[5, 7]*pinablaBarE[9, 1])/(72*y^16) + 
   (pinablaBarE[5, 6]*pinablaBarE[9, 2])/(9*y^16) + 
   (305*pinablaBarE[5, 5]*pinablaBarE[9, 3])/(792*y^16) + 
   (11931824*zeta[9])/(111985335*y^3) + 
   (54291234816000*betasv[{0}, {18}]*zeta[9])/y^4 - 
   (21237453619200*betasv[{1}, {18}]*zeta[9])/y^5 - 
   (63712360857600*betasv[{2}, {18}]*zeta[9])/y^6 - 
   (16956030873600*betasv[{3}, {18}]*zeta[9])/y^7 - 
   (921903091200*betasv[{4}, {18}]*zeta[9])/y^8 + 
   (7735*zeta[17])/(528*y^11) - (766215450*betasv[{0}, {10}]*zeta[17])/y^12 - 
   (2937159225*betasv[{1}, {10}]*zeta[17])/y^13 - 
   (383107725*betasv[{2}, {10}]*zeta[17])/y^14 - 
   (127702575*betasv[{3}, {10}]*zeta[17])/(16*y^15) + 
   (1064188125*zeta[9]*zeta[17])/(16384*y^20) - (68019076125*zeta[23])/
    (2860826624*y^17), pinablaBarFp[5, 9, 10, 9]/y^18 -> 
  -9350621527906713600*betasv[{0, 3}, {10, 18}] - 
   291379141096243200*betasv[{0, 3}, {18, 10}] - 
   24396380813603635200*betasv[{1, 2}, {10, 18}] - 
   7867236809598566400*betasv[{1, 2}, {18, 10}] - 
   10569116117945548800*betasv[{2, 1}, {10, 18}] - 
   27098260121950617600*betasv[{2, 1}, {18, 10}] + 
   609247295019417600*betasv[{3, 0}, {10, 18}] - 
   8449995091791052800*betasv[{3, 0}, {18, 10}] + 
   (pinablaBarE[5, 8]*pinablaBarE[9, 1])/(72*y^18) + 
   (pinablaBarE[5, 7]*pinablaBarE[9, 2])/(8*y^18) + 
   (131*pinablaBarE[5, 6]*pinablaBarE[9, 3])/(264*y^18) + 
   (4481*pinablaBarE[5, 5]*pinablaBarE[9, 4])/(3960*y^18) - 
   (5965912*zeta[9])/(12442815*y^4) - 
   (132215124787200*betasv[{0}, {18}]*zeta[9])/y^5 + 
   (573411247718400*betasv[{1}, {18}]*zeta[9])/y^6 + 
   (330897092198400*betasv[{2}, {18}]*zeta[9])/y^7 + 
   (31706480332800*betasv[{3}, {18}]*zeta[9])/y^8 - 
   (7735*zeta[17])/(352*y^12) + (14813498700*betasv[{0}, {10}]*zeta[17])/
    y^13 + (11876339475*betasv[{1}, {10}]*zeta[17])/y^14 + 
   (3447969525*betasv[{2}, {10}]*zeta[17])/(4*y^15) + 
   (127702575*betasv[{3}, {10}]*zeta[17])/(16*y^16) - 
   (1064188125*zeta[9]*zeta[17])/(4096*y^21) + (68019076125*zeta[23])/
    (2860826624*y^18), pinablaBarFp[5, 9, 12, 0] -> 
  3063060*betasv[{5, 7}, {10, 18}] + 2144142*betasv[{6, 6}, {10, 18}] + 
   501228*betasv[{7, 5}, {10, 18}] + (69615*betasv[{8, 4}, {10, 18}])/2 + 
   3063060*betasv[{9, 3}, {18, 10}] + 2144142*betasv[{10, 2}, {18, 10}] + 
   501228*betasv[{11, 1}, {18, 10}] + (69615*betasv[{12, 0}, {18, 10}])/2 - 
   7735*betasv[{4}, {18}]*zeta[9] - (27846*betasv[{5}, {18}]*zeta[9])/y - 
   (119119*betasv[{6}, {18}]*zeta[9])/(4*y^2) - 
   (85085*betasv[{7}, {18}]*zeta[9])/(8*y^3) - 
   (13*zeta[17])/(291962880*y^3) - (4095*betasv[{0}, {10}]*zeta[17])/
    (256*y^4) - (7371*betasv[{1}, {10}]*zeta[17])/(128*y^5) - 
   (63063*betasv[{2}, {10}]*zeta[17])/(1024*y^6) - 
   (45045*betasv[{3}, {10}]*zeta[17])/(2048*y^7) + 
   (75075*zeta[9]*zeta[17])/(8388608*y^12) - (139517662875591*zeta[25])/
    (79310628187013120*y^11), pinablaBarFp[5, 9, 12, 1]/y^2 -> 
  -61261200*betasv[{4, 7}, {10, 18}] - 137225088*betasv[{5, 6}, {10, 18}] - 
   65493792*betasv[{6, 5}, {10, 18}] - 11138400*betasv[{7, 4}, {10, 18}] - 
   556920*betasv[{8, 3}, {10, 18}] - 110270160*betasv[{8, 3}, {18, 10}] - 
   122522400*betasv[{9, 2}, {18, 10}] - 39207168*betasv[{10, 1}, {18, 10}] - 
   3675672*betasv[{11, 0}, {18, 10}] + 123760*betasv[{3}, {18}]*zeta[9] + 
   (618800*betasv[{4}, {18}]*zeta[9])/y + (909636*betasv[{5}, {18}]*zeta[9])/
    y^2 + (476476*betasv[{6}, {18}]*zeta[9])/y^3 + 
   (425425*betasv[{7}, {18}]*zeta[9])/(8*y^4) + (13*zeta[17])/(8847360*y^4) + 
   (27027*betasv[{0}, {10}]*zeta[17])/(64*y^5) + 
   (9009*betasv[{1}, {10}]*zeta[17])/(8*y^6) + 
   (225225*betasv[{2}, {10}]*zeta[17])/(256*y^7) + 
   (405405*betasv[{3}, {10}]*zeta[17])/(2048*y^8) - 
   (225225*zeta[9]*zeta[17])/(2097152*y^13) + (1534694291631501*zeta[25])/
    (79310628187013120*y^12), pinablaBarFp[5, 9, 12, 2]/y^4 -> 
  980179200*betasv[{3, 7}, {10, 18}] + 4459815360*betasv[{4, 6}, {10, 18}] + 
   4865253120*betasv[{5, 5}, {10, 18}] + 
   1621751040*betasv[{6, 4}, {10, 18}] + 196035840*betasv[{7, 3}, {10, 18}] + 
   3528645120*betasv[{7, 3}, {18, 10}] + 6683040*betasv[{8, 2}, {10, 18}] + 
   5734048320*betasv[{8, 2}, {18, 10}] + 
   2548465920*betasv[{9, 1}, {18, 10}] + 
   318558240*betasv[{10, 0}, {18, 10}] - 1485120*betasv[{2}, {18}]*zeta[9] - 
   (10890880*betasv[{3}, {18}]*zeta[9])/y - 
   (22524320*betasv[{4}, {18}]*zeta[9])/y^2 - 
   (16893240*betasv[{5}, {18}]*zeta[9])/y^3 - 
   (7742735*betasv[{6}, {18}]*zeta[9])/(2*y^4) - 
   (425425*betasv[{7}, {18}]*zeta[9])/(2*y^5) - 
   (169*zeta[17])/(4423680*y^5) - (585585*betasv[{0}, {10}]*zeta[17])/
    (64*y^6) - (585585*betasv[{1}, {10}]*zeta[17])/(32*y^7) - 
   (5270265*betasv[{2}, {10}]*zeta[17])/(512*y^8) - 
   (405405*betasv[{3}, {10}]*zeta[17])/(256*y^9) + 
   (2477475*zeta[9]*zeta[17])/(2097152*y^14) - (1534694291631501*zeta[25])/
    (7931062818701312*y^13), pinablaBarFp[5, 9, 12, 3]/y^6 -> 
  -11762150400*betasv[{2, 7}, {10, 18}] - 
   98802063360*betasv[{3, 6}, {10, 18}] - 
   204340631040*betasv[{4, 5}, {10, 18}] - 
   136227087360*betasv[{5, 4}, {10, 18}] - 
   31437020160*betasv[{6, 3}, {10, 18}] - 
   98802063360*betasv[{6, 3}, {18, 10}] - 
   2566287360*betasv[{7, 2}, {10, 18}] - 
   225833287680*betasv[{7, 2}, {18, 10}] - 
   53464320*betasv[{8, 1}, {10, 18}] - 137617159680*
    betasv[{8, 1}, {18, 10}] - 22936193280*betasv[{9, 0}, {18, 10}] + 
   11880960*betasv[{1}, {18}]*zeta[9] + (142571520*betasv[{2}, {18}]*zeta[9])/
    y + (436625280*betasv[{3}, {18}]*zeta[9])/y^2 + 
   (473010720*betasv[{4}, {18}]*zeta[9])/y^3 + 
   (177379020*betasv[{5}, {18}]*zeta[9])/y^4 + 
   (21441420*betasv[{6}, {18}]*zeta[9])/y^5 + 
   (1276275*betasv[{7}, {18}]*zeta[9])/(2*y^6) + 
   (1183*zeta[17])/(1474560*y^6) + (5270265*betasv[{0}, {10}]*zeta[17])/
    (32*y^7) + (15810795*betasv[{1}, {10}]*zeta[17])/(64*y^8) + 
   (405405*betasv[{2}, {10}]*zeta[17])/(4*y^9) + 
   (2837835*betasv[{3}, {10}]*zeta[17])/(256*y^10) - 
   (12387375*zeta[9]*zeta[17])/(1048576*y^15) + (13812248624683509*zeta[25])/
    (7931062818701312*y^14), pinablaBarFp[5, 9, 12, 4]/y^8 -> 
  94097203200*betasv[{1, 7}, {10, 18}] + 1514964971520*
    betasv[{2, 6}, {10, 18}] + 5640699617280*betasv[{3, 5}, {10, 18}] + 
   6811354368000*betasv[{4, 4}, {10, 18}] + 
   2934121881600*betasv[{5, 3}, {10, 18}] + 
   2371249520640*betasv[{5, 3}, {18, 10}] + 
   449100288000*betasv[{6, 2}, {10, 18}] + 
   7508956815360*betasv[{6, 2}, {18, 10}] + 
   22241157120*betasv[{7, 1}, {10, 18}] + 
   6210415411200*betasv[{7, 1}, {18, 10}] + 
   213857280*betasv[{8, 0}, {10, 18}] + 1376171596800*
    betasv[{8, 0}, {18, 10}] - 47523840*betasv[{0}, {18}]*zeta[9] - 
   (1235619840*betasv[{1}, {18}]*zeta[9])/y - 
   (6237504000*betasv[{2}, {18}]*zeta[9])/y^2 - 
   (10187923200*betasv[{3}, {18}]*zeta[9])/y^3 - 
   (5912634000*betasv[{4}, {18}]*zeta[9])/y^4 - 
   (1224110160*betasv[{5}, {18}]*zeta[9])/y^5 - 
   (82192110*betasv[{6}, {18}]*zeta[9])/y^6 - 
   (1276275*betasv[{7}, {18}]*zeta[9])/y^7 - (169*zeta[17])/(12288*y^7) - 
   (79053975*betasv[{0}, {10}]*zeta[17])/(32*y^8) - 
   (22297275*betasv[{1}, {10}]*zeta[17])/(8*y^9) - 
   (53918865*betasv[{2}, {10}]*zeta[17])/(64*y^10) - 
   (8513505*betasv[{3}, {10}]*zeta[17])/(128*y^11) + 
   (111486375*zeta[9]*zeta[17])/(1048576*y^16) - (13812248624683509*zeta[25])/
    (991382852337664*y^15), pinablaBarFp[5, 9, 12, 5]/y^10 -> 
  -376388812800*betasv[{0, 7}, {10, 18}] - 
   14754441461760*betasv[{1, 6}, {10, 18}] - 
   104047554723840*betasv[{2, 5}, {10, 18}] - 
   221795662233600*betasv[{3, 4}, {10, 18}] - 
   167664107520000*betasv[{4, 3}, {10, 18}] - 
   47424990412800*betasv[{4, 3}, {18, 10}] - 
   45987869491200*betasv[{5, 2}, {10, 18}] - 
   208669957816320*betasv[{5, 2}, {18, 10}] - 
   4215554703360*betasv[{6, 1}, {10, 18}] - 233963286036480*
    betasv[{6, 1}, {18, 10}] - 95808061440*betasv[{7, 0}, {10, 18}] - 
   68879152742400*betasv[{7, 0}, {18, 10}] + (43867*zeta[9])/26876480400 + 
   (5322670080*betasv[{0}, {18}]*zeta[9])/y + 
   (58549370880*betasv[{1}, {18}]*zeta[9])/y^2 + 
   (159680102400*betasv[{2}, {18}]*zeta[9])/y^3 + 
   (145541760000*betasv[{3}, {18}]*zeta[9])/y^4 + 
   (48132739200*betasv[{4}, {18}]*zeta[9])/y^5 + 
   (5644941120*betasv[{5}, {18}]*zeta[9])/y^6 + 
   (200119920*betasv[{6}, {18}]*zeta[9])/y^7 + 
   (1276275*betasv[{7}, {18}]*zeta[9])/y^8 + (1183*zeta[17])/(6144*y^8) + 
   (123648525*betasv[{0}, {10}]*zeta[17])/(4*y^9) + 
   (104999895*betasv[{1}, {10}]*zeta[17])/(4*y^10) + 
   (93648555*betasv[{2}, {10}]*zeta[17])/(16*y^11) + 
   (42567525*betasv[{3}, {10}]*zeta[17])/(128*y^12) - 
   (111486375*zeta[9]*zeta[17])/(131072*y^17) + (96685740372784563*zeta[25])/
    (991382852337664*y^16), pinablaBarFp[5, 9, 12, 6]/y^12 -> 
  69556652605440*betasv[{0, 6}, {10, 18}] + 1186487032872960*
    betasv[{1, 5}, {10, 18}] + 4742499041280000*betasv[{2, 4}, {10, 18}] + 
   6231356316057600*betasv[{3, 3}, {10, 18}] + 
   758799846604800*betasv[{3, 3}, {18, 10}] + 
   2931726680064000*betasv[{4, 2}, {10, 18}] + 
   4742499041280000*betasv[{4, 2}, {18, 10}] + 
   469076268810240*betasv[{5, 1}, {10, 18}] + 
   7284478527406080*betasv[{5, 1}, {18, 10}] + 
   19544844533760*betasv[{6, 0}, {10, 18}] + 2864469420933120*
    betasv[{6, 0}, {18, 10}] + (pinablaBarE[5, 5]*pinablaBarE[9, 1])/
    (72*y^12) - (745739*zeta[9])/(4479413400*y) - 
   (271456174080*betasv[{0}, {18}]*zeta[9])/y^2 - 
   (1628737044480*betasv[{1}, {18}]*zeta[9])/y^3 - 
   (2544901632000*betasv[{2}, {18}]*zeta[9])/y^4 - 
   (1352290867200*betasv[{3}, {18}]*zeta[9])/y^5 - 
   (257297040000*betasv[{4}, {18}]*zeta[9])/y^6 - 
   (16092760320*betasv[{5}, {18}]*zeta[9])/y^7 - 
   (235855620*betasv[{6}, {18}]*zeta[9])/y^8 - (20111*zeta[17])/(9216*y^9) - 
   (1285539255*betasv[{0}, {10}]*zeta[17])/(4*y^10) - 
   (204324120*betasv[{1}, {10}]*zeta[17])/y^11 - 
   (1064188125*betasv[{2}, {10}]*zeta[17])/(32*y^12) - 
   (42567525*betasv[{3}, {10}]*zeta[17])/(32*y^13) + 
   (780404625*zeta[9]*zeta[17])/(131072*y^18) - (290057221118353689*zeta[25])/
    (495691426168832*y^17), pinablaBarFp[5, 9, 12, 7]/y^14 -> 
  -6415307794022400*betasv[{0, 5}, {10, 18}] - 
   61669732987699200*betasv[{1, 4}, {10, 18}] - 
   150656260453171200*betasv[{2, 3}, {10, 18}] - 
   9105598159257600*betasv[{2, 3}, {18, 10}] - 
   121683902673715200*betasv[{3, 2}, {10, 18}] - 
   84985582819737600*betasv[{3, 2}, {18, 10}] - 
   32835338816716800*betasv[{4, 1}, {10, 18}] - 
   183629562878361600*betasv[{4, 1}, {18, 10}] - 
   2345381344051200*betasv[{5, 0}, {10, 18}] - 
   97885180212019200*betasv[{5, 0}, {18, 10}] + 
   (pinablaBarE[5, 6]*pinablaBarE[9, 1])/(72*y^14) + 
   (19*pinablaBarE[5, 5]*pinablaBarE[9, 2])/(180*y^14) + 
   (745739*zeta[9])/(99542520*y^2) + (8143685222400*betasv[{0}, {18}]*
     zeta[9])/y^3 + (28502898278400*betasv[{1}, {18}]*zeta[9])/y^4 + 
   (26407096934400*betasv[{2}, {18}]*zeta[9])/y^5 + 
   (8173625241600*betasv[{3}, {18}]*zeta[9])/y^6 + 
   (836449286400*betasv[{4}, {18}]*zeta[9])/y^7 + 
   (21753295200*betasv[{5}, {18}]*zeta[9])/y^8 + 
   (20111*zeta[17])/(1024*y^10) + (5491210725*betasv[{0}, {10}]*zeta[17])/
    (2*y^11) + (5150670525*betasv[{1}, {10}]*zeta[17])/(4*y^12) + 
   (297972675*betasv[{2}, {10}]*zeta[17])/(2*y^13) + 
   (127702575*betasv[{3}, {10}]*zeta[17])/(32*y^14) - 
   (2341213875*zeta[9]*zeta[17])/(65536*y^19) + 
   (1450286105591768445*zeta[25])/(495691426168832*y^18), 
 pinablaBarFp[5, 9, 12, 8]/y^16 -> 
  374985087831244800*betasv[{0, 4}, {10, 18}] + 
   2191965811428556800*betasv[{1, 3}, {10, 18}] + 
   72844785274060800*betasv[{1, 3}, {18, 10}] + 
   3268081957522636800*betasv[{2, 2}, {10, 18}] + 
   1129094171747942400*betasv[{2, 2}, {18, 10}] + 
   1498836642457190400*betasv[{3, 1}, {10, 18}] + 
   3617957668611686400*betasv[{3, 1}, {18, 10}] + 
   178248982147891200*betasv[{4, 0}, {10, 18}] + 
   2692221855753830400*betasv[{4, 0}, {18, 10}] + 
   (pinablaBarE[5, 7]*pinablaBarE[9, 1])/(72*y^16) + 
   (43*pinablaBarE[5, 6]*pinablaBarE[9, 2])/(360*y^16) + 
   (1813*pinablaBarE[5, 5]*pinablaBarE[9, 3])/(3960*y^16) - 
   (745739*zeta[9])/(3929310*y^3) - (154730019225600*betasv[{0}, {18}]*
     zeta[9])/y^4 - (325268368588800*betasv[{1}, {18}]*zeta[9])/y^5 - 
   (177304793702400*betasv[{2}, {18}]*zeta[9])/y^6 - 
   (29730439065600*betasv[{3}, {18}]*zeta[9])/y^7 - 
   (1271515190400*betasv[{4}, {18}]*zeta[9])/y^8 - 
   (382109*zeta[17])/(2816*y^11) - (37757394675*betasv[{0}, {10}]*zeta[17])/
    (2*y^12) - (6342561225*betasv[{1}, {10}]*zeta[17])/y^13 - 
   (3958779825*betasv[{2}, {10}]*zeta[17])/(8*y^14) - 
   (127702575*betasv[{3}, {10}]*zeta[17])/(16*y^15) + 
   (11706069375*zeta[9]*zeta[17])/(65536*y^20) - 
   (1450286105591768445*zeta[25])/(123922856542208*y^19), 
 pinablaBarFp[5, 9, 12, 9]/y^18 -> 
  -14767624651014144000*betasv[{0, 3}, {10, 18}] - 
   291379141096243200*betasv[{0, 3}, {18, 10}] - 
   52448245397323776000*betasv[{1, 2}, {10, 18}] - 
   9906890797272268800*betasv[{1, 2}, {18, 10}] - 
   44130695369667379200*betasv[{2, 1}, {10, 18}] - 
   52448245397323776000*betasv[{2, 1}, {18, 10}] - 
   8847330284195020800*betasv[{3, 0}, {10, 18}] - 
   57547380366508032000*betasv[{3, 0}, {18, 10}] + 
   (pinablaBarE[5, 8]*pinablaBarE[9, 1])/(72*y^18) + 
   (2*pinablaBarE[5, 7]*pinablaBarE[9, 2])/(15*y^18) + 
   (127*pinablaBarE[5, 6]*pinablaBarE[9, 3])/(220*y^18) + 
   (589*pinablaBarE[5, 5]*pinablaBarE[9, 4])/(396*y^18) + 
   (745739*zeta[9])/(261954*y^4) + (1919993551257600*betasv[{0}, {18}]*
     zeta[9])/y^5 + (2394243455385600*betasv[{1}, {18}]*zeta[9])/y^6 + 
   (711374856192000*betasv[{2}, {18}]*zeta[9])/y^7 + 
   (50074682112000*betasv[{3}, {18}]*zeta[9])/y^8 + 
   (1910545*zeta[17])/(2816*y^12) + (100885034250*betasv[{0}, {10}]*zeta[17])/
    y^13 + (22986463500*betasv[{1}, {10}]*zeta[17])/y^14 + 
   (2170943775*betasv[{2}, {10}]*zeta[17])/(2*y^15) + 
   (127702575*betasv[{3}, {10}]*zeta[17])/(16*y^16) - 
   (11706069375*zeta[9]*zeta[17])/(16384*y^21) + 
   (4350858316775305335*zeta[25])/(123922856542208*y^20), 
 pinablaBarFp[5, 9, 12, 10]/y^20 -> 
  387004477401464832000*betasv[{0, 2}, {10, 18}] + 
   43124112882243993600*betasv[{0, 2}, {18, 10}] + 
   772631526135929241600*betasv[{1, 1}, {10, 18}] + 
   498841089556768358400*betasv[{1, 1}, {18, 10}] + 
   282690744889009766400*betasv[{2, 0}, {10, 18}] + 
   900361545987391488000*betasv[{2, 0}, {18, 10}] + 
   (pinablaBarE[5, 9]*pinablaBarE[9, 1])/(72*y^20) + 
   (53*pinablaBarE[5, 8]*pinablaBarE[9, 2])/(360*y^20) + 
   (469*pinablaBarE[5, 7]*pinablaBarE[9, 3])/(660*y^20) + 
   (1022*pinablaBarE[5, 6]*pinablaBarE[9, 4])/(495*y^20) + 
   (3185*pinablaBarE[5, 5]*pinablaBarE[9, 5])/(792*y^20) + 
   (pinablaBarE[5, 1]*pinablaBarE[9, 9])/(20*y^20) - 
   (745739*zeta[9])/(31185*y^5) - (15336954475315200*betasv[{0}, {18}]*
     zeta[9])/y^6 - (10479485760307200*betasv[{1}, {18}]*zeta[9])/y^7 - 
   (1312271041536000*betasv[{2}, {18}]*zeta[9])/y^8 - 
   (3086265*zeta[17])/(1408*y^13) - (394600956750*betasv[{0}, {10}]*zeta[17])/
    y^14 - (54656702100*betasv[{1}, {10}]*zeta[17])/y^15 - 
   (4724995275*betasv[{2}, {10}]*zeta[17])/(4*y^16) + 
   (35118208125*zeta[9]*zeta[17])/(16384*y^22) - 
   (4350858316775305335*zeta[25])/(61961428271104*y^21), 
 pinablaBarFp[5, 9, 12, 11]/y^22 -> 
  -6186561923755435622400*betasv[{0, 1}, {10, 18}] - 
   2340357261285025382400*betasv[{0, 1}, {18, 10}] - 
   5352052063655795097600*betasv[{1, 0}, {10, 18}] - 
   9198256726126205337600*betasv[{1, 0}, {18, 10}] + 
   (pinablaBarE[5, 10]*pinablaBarE[9, 1])/(72*y^22) + 
   (29*pinablaBarE[5, 9]*pinablaBarE[9, 2])/(180*y^22) + 
   (3397*pinablaBarE[5, 8]*pinablaBarE[9, 3])/(3960*y^22) + 
   (1099*pinablaBarE[5, 7]*pinablaBarE[9, 4])/(396*y^22) + 
   (2191*pinablaBarE[5, 6]*pinablaBarE[9, 5])/(360*y^22) + 
   (86*pinablaBarE[5, 5]*pinablaBarE[9, 6])/(9*y^22) + 
   (2*pinablaBarE[5, 2]*pinablaBarE[9, 9])/(3*y^22) + 
   (pinablaBarE[5, 1]*pinablaBarE[9, 10])/(20*y^22) + 
   (745739*zeta[9])/(8505*y^6) + (72591851991859200*betasv[{0}, {18}]*
     zeta[9])/y^7 + (20977654092595200*betasv[{1}, {18}]*zeta[9])/y^8 + 
   (440895*zeta[17])/(128*y^14) + (1007828721900*betasv[{0}, {10}]*zeta[17])/
    y^15 + (64106692650*betasv[{1}, {10}]*zeta[17])/y^16 - 
   (35118208125*zeta[9]*zeta[17])/(8192*y^23) + 
   (4350858316775305335*zeta[25])/(61961428271104*y^22), 
 pinablaBarFp[6, 6, 2, 0] -> 426888*betasv[{6, 4}, {12, 12}] - 
   487872*betasv[{7, 3}, {12, 12}] + 274428*betasv[{8, 2}, {12, 12}] - 
   81312*betasv[{9, 1}, {12, 12}] + 10164*betasv[{10, 0}, {12, 12}] - 
   1848*betasv[{0}, {12}]*zeta[11] + (3696*betasv[{1}, {12}]*zeta[11])/y - 
   (6237*betasv[{2}, {12}]*zeta[11])/(2*y^2) + 
   (1386*betasv[{3}, {12}]*zeta[11])/y^3 - (4851*betasv[{4}, {12}]*zeta[11])/
    (16*y^4) + (147*zeta[11]^2)/(65536*y^10) - zeta[13]/(103680*y), 
 pinablaBarFp[6, 6, 2, 1]/y^2 -> -10245312*betasv[{5, 4}, {12, 12}] + 
   6830208*betasv[{6, 3}, {12, 12}] - 2927232*betasv[{7, 2}, {12, 12}] + 
   731808*betasv[{8, 1}, {12, 12}] - 81312*betasv[{9, 0}, {12, 12}] - 
   (691*zeta[11])/176904000 + (3696*betasv[{0}, {12}]*zeta[11])/y - 
   (8316*betasv[{1}, {12}]*zeta[11])/y^2 + (8316*betasv[{2}, {12}]*zeta[11])/
    y^3 - (4851*betasv[{3}, {12}]*zeta[11])/y^4 + 
   (14553*betasv[{4}, {12}]*zeta[11])/(8*y^5) - 
   (735*zeta[11]^2)/(32768*y^11) + zeta[13]/(103680*y^2), 
 pinablaBarFp[6, 6, 4, 0] -> 426888*betasv[{6, 4}, {12, 12}] - 
   400752*betasv[{7, 3}, {12, 12}] + 143748*betasv[{8, 2}, {12, 12}] - 
   8712*betasv[{9, 1}, {12, 12}] - 4356*betasv[{10, 0}, {12, 12}] + 
   792*betasv[{0}, {12}]*zeta[11] + (396*betasv[{1}, {12}]*zeta[11])/y - 
   (3267*betasv[{2}, {12}]*zeta[11])/(2*y^2) + 
   (2277*betasv[{3}, {12}]*zeta[11])/(2*y^3) - 
   (4851*betasv[{4}, {12}]*zeta[11])/(16*y^4) + 
   (81*zeta[11]^2)/(32768*y^10) - (143*zeta[15])/(27648000*y^3), 
 pinablaBarFp[6, 6, 4, 1]/y^2 -> -10245312*betasv[{5, 4}, {12, 12}] + 
   4390848*betasv[{6, 3}, {12, 12}] + 209088*betasv[{7, 2}, {12, 12}] - 
   836352*betasv[{8, 1}, {12, 12}] + 209088*betasv[{9, 0}, {12, 12}] + 
   (691*zeta[11])/412776000 - (9504*betasv[{0}, {12}]*zeta[11])/y + 
   (9504*betasv[{1}, {12}]*zeta[11])/y^2 - (594*betasv[{2}, {12}]*zeta[11])/
    y^3 - (6237*betasv[{3}, {12}]*zeta[11])/(2*y^4) + 
   (14553*betasv[{4}, {12}]*zeta[11])/(8*y^5) - 
   (405*zeta[11]^2)/(16384*y^11) + (143*zeta[15])/(9216000*y^4), 
 pinablaBarFp[6, 6, 4, 2]/y^4 -> 204906240*betasv[{4, 4}, {12, 12}] + 
   58544640*betasv[{5, 3}, {12, 12}] - 58544640*betasv[{6, 2}, {12, 12}] + 
   25090560*betasv[{7, 1}, {12, 12}] - 4181760*betasv[{8, 0}, {12, 12}] - 
   (691*zeta[11])/(41277600*y) + (47520*betasv[{0}, {12}]*zeta[11])/y^2 - 
   (71280*betasv[{1}, {12}]*zeta[11])/y^3 + 
   (41580*betasv[{2}, {12}]*zeta[11])/y^4 - 
   (10395*betasv[{3}, {12}]*zeta[11])/y^5 - 
   (72765*betasv[{4}, {12}]*zeta[11])/(8*y^6) + 
   (3645*zeta[11]^2)/(16384*y^12) - (143*zeta[15])/(4608000*y^5), 
 pinablaBarFp[6, 6, 4, 3]/y^6 -> -3278499840*betasv[{3, 4}, {12, 12}] - 
   4449392640*betasv[{4, 3}, {12, 12}] + 702535680*betasv[{5, 2}, {12, 12}] - 
   234178560*betasv[{6, 1}, {12, 12}] + 33454080*betasv[{7, 0}, {12, 12}] + 
   (691*zeta[11])/(13759200*y^2) - (95040*betasv[{0}, {12}]*zeta[11])/y^3 + 
   (166320*betasv[{1}, {12}]*zeta[11])/y^4 - 
   (124740*betasv[{2}, {12}]*zeta[11])/y^5 + 
   (197505*betasv[{3}, {12}]*zeta[11])/y^6 + 
   (72765*betasv[{4}, {12}]*zeta[11])/(2*y^7) - 
   (3645*zeta[11]^2)/(2048*y^13) + (143*zeta[15])/(4608000*y^6), 
 pinablaBarFp[6, 6, 6, 0] -> 426888*betasv[{6, 4}, {12, 12}] - 
   243936*betasv[{7, 3}, {12, 12}] - 22869*betasv[{8, 2}, {12, 12}] + 
   30492*betasv[{9, 1}, {12, 12}] + (7623*betasv[{10, 0}, {12, 12}])/5 - 
   (1386*betasv[{0}, {12}]*zeta[11])/5 - (1386*betasv[{1}, {12}]*zeta[11])/
    y + (2079*betasv[{2}, {12}]*zeta[11])/(8*y^2) + 
   (693*betasv[{3}, {12}]*zeta[11])/y^3 - (4851*betasv[{4}, {12}]*zeta[11])/
    (16*y^4) + (3969*zeta[11]^2)/(1310720*y^10) - 
   (1859*zeta[17])/(127365120*y^5), pinablaBarFp[6, 6, 6, 1]/y^2 -> 
  -10245312*betasv[{5, 4}, {12, 12}] + 3659040*betasv[{7, 2}, {12, 12}] - 
   914760*betasv[{8, 1}, {12, 12}] - 182952*betasv[{9, 0}, {12, 12}] - 
   (691*zeta[11])/1179360000 + (8316*betasv[{0}, {12}]*zeta[11])/y + 
   (10395*betasv[{1}, {12}]*zeta[11])/y^2 - 
   (10395*betasv[{2}, {12}]*zeta[11])/y^3 + 
   (14553*betasv[{4}, {12}]*zeta[11])/(8*y^5) - 
   (3969*zeta[11]^2)/(131072*y^11) + (1859*zeta[17])/(25473024*y^6), 
 pinablaBarFp[6, 6, 6, 2]/y^4 -> 204906240*betasv[{4, 4}, {12, 12}] + 
   163924992*betasv[{5, 3}, {12, 12}] - 102453120*betasv[{6, 2}, {12, 12}] + 
   10245312*betasv[{8, 0}, {12, 12}] + (691*zeta[11])/(42120000*y) - 
   (116424*betasv[{0}, {12}]*zeta[11])/y^2 + 
   (72765*betasv[{2}, {12}]*zeta[11])/y^4 - 
   (29106*betasv[{3}, {12}]*zeta[11])/y^5 - 
   (72765*betasv[{4}, {12}]*zeta[11])/(8*y^6) + 
   (35721*zeta[11]^2)/(131072*y^12) - (1859*zeta[17])/(6368256*y^7), 
 pinablaBarFp[6, 6, 6, 3]/y^6 -> -3278499840*betasv[{3, 4}, {12, 12}] - 
   6556999680*betasv[{4, 3}, {12, 12}] + 491774976*betasv[{5, 2}, {12, 12}] + 
   819624960*betasv[{6, 1}, {12, 12}] - 327849984*betasv[{7, 0}, {12, 12}] - 
   (691*zeta[11])/(3510000*y^2) + (931392*betasv[{0}, {12}]*zeta[11])/y^3 - 
   (582120*betasv[{1}, {12}]*zeta[11])/y^4 - 
   (87318*betasv[{2}, {12}]*zeta[11])/y^5 + 
   (291060*betasv[{3}, {12}]*zeta[11])/y^6 + 
   (72765*betasv[{4}, {12}]*zeta[11])/(2*y^7) - 
   (35721*zeta[11]^2)/(16384*y^13) + (1859*zeta[17])/(2122752*y^8), 
 pinablaBarFp[6, 6, 6, 4]/y^8 -> 39341998080*betasv[{2, 4}, {12, 12}] + 
   157367992320*betasv[{3, 3}, {12, 12}] + 
   68848496640*betasv[{4, 2}, {12, 12}] - 
   23605198848*betasv[{5, 1}, {12, 12}] + 
   5901299712*betasv[{6, 0}, {12, 12}] + (691*zeta[11])/(585000*y^3) - 
   (4191264*betasv[{0}, {12}]*zeta[11])/y^4 + 
   (4191264*betasv[{1}, {12}]*zeta[11])/y^5 - 
   (3056130*betasv[{2}, {12}]*zeta[11])/y^6 - 
   (1746360*betasv[{3}, {12}]*zeta[11])/y^7 - 
   (218295*betasv[{4}, {12}]*zeta[11])/(2*y^8) + 
   (250047*zeta[11]^2)/(16384*y^14) - (1859*zeta[17])/(1061376*y^9), 
 pinablaBarFp[6, 6, 6, 5]/y^10 -> -314735984640*betasv[{1, 4}, {12, 12}] - 
   2517887877120*betasv[{2, 3}, {12, 12}] - 
   2989991854080*betasv[{3, 2}, {12, 12}] - 
   78683996160*betasv[{4, 1}, {12, 12}] - 
   47210397696*betasv[{5, 0}, {12, 12}] - (691*zeta[11])/(234000*y^4) + 
   (8382528*betasv[{0}, {12}]*zeta[11])/y^5 + 
   (3492720*betasv[{1}, {12}]*zeta[11])/y^6 + 
   (33180840*betasv[{2}, {12}]*zeta[11])/y^7 + 
   (6985440*betasv[{3}, {12}]*zeta[11])/y^8 + 
   (218295*betasv[{4}, {12}]*zeta[11])/y^9 - (750141*zeta[11]^2)/
    (8192*y^15) + (1859*zeta[17])/(1061376*y^10), 
 pinablaBarFp[6, 6, 8, 0] -> 426888*betasv[{6, 4}, {12, 12}] - 
   17424*betasv[{7, 3}, {12, 12}] - 107811*betasv[{8, 2}, {12, 12}] - 
   16698*betasv[{9, 1}, {12, 12}] - 363*betasv[{10, 0}, {12, 12}] + 
   66*betasv[{0}, {12}]*zeta[11] + (759*betasv[{1}, {12}]*zeta[11])/y + 
   (9801*betasv[{2}, {12}]*zeta[11])/(8*y^2) + 
   (99*betasv[{3}, {12}]*zeta[11])/(2*y^3) - 
   (4851*betasv[{4}, {12}]*zeta[11])/(16*y^4) + 
   (147*zeta[11]^2)/(32768*y^10) - (5909761*zeta[19])/(59260928000*y^7), 
 pinablaBarFp[6, 6, 8, 1]/y^2 -> -10245312*betasv[{5, 4}, {12, 12}] - 
   6342336*betasv[{6, 3}, {12, 12}] + 3659040*betasv[{7, 2}, {12, 12}] + 
   1463616*betasv[{8, 1}, {12, 12}] + 81312*betasv[{9, 0}, {12, 12}] + 
   (691*zeta[11])/4953312000 - (3696*betasv[{0}, {12}]*zeta[11])/y - 
   (16632*betasv[{1}, {12}]*zeta[11])/y^2 - 
   (10395*betasv[{2}, {12}]*zeta[11])/y^3 + (9009*betasv[{3}, {12}]*zeta[11])/
    (2*y^4) + (14553*betasv[{4}, {12}]*zeta[11])/(8*y^5) - 
   (735*zeta[11]^2)/(16384*y^11) + (41368327*zeta[19])/(59260928000*y^8), 
 pinablaBarFp[6, 6, 8, 2]/y^4 -> 204906240*betasv[{4, 4}, {12, 12}] + 
   316141056*betasv[{5, 3}, {12, 12}] - 26345088*betasv[{6, 2}, {12, 12}] - 
   76108032*betasv[{7, 1}, {12, 12}] - 8781696*betasv[{8, 0}, {12, 12}] - 
   (691*zeta[11])/(91728000*y) + (99792*betasv[{0}, {12}]*zeta[11])/y^2 + 
   (216216*betasv[{1}, {12}]*zeta[11])/y^3 + 
   (18711*betasv[{2}, {12}]*zeta[11])/y^4 - 
   (56133*betasv[{3}, {12}]*zeta[11])/y^5 - 
   (72765*betasv[{4}, {12}]*zeta[11])/(8*y^6) + 
   (6615*zeta[11]^2)/(16384*y^12) - (124104981*zeta[19])/(29630464000*y^9), 
 pinablaBarFp[6, 6, 8, 3]/y^6 -> -3278499840*betasv[{3, 4}, {12, 12}] - 
   9601320960*betasv[{4, 3}, {12, 12}] - 
   3161410560*betasv[{5, 2}, {12, 12}] + 
   2341785600*betasv[{6, 1}, {12, 12}] + 585446400*betasv[{7, 0}, {12, 12}] + 
   (691*zeta[11])/(3669120*y^2) - (1663200*betasv[{0}, {12}]*zeta[11])/y^3 - 
   (1663200*betasv[{1}, {12}]*zeta[11])/y^4 + 
   (561330*betasv[{2}, {12}]*zeta[11])/y^5 + 
   (426195*betasv[{3}, {12}]*zeta[11])/y^6 + 
   (72765*betasv[{4}, {12}]*zeta[11])/(2*y^7) - 
   (6615*zeta[11]^2)/(2048*y^13) + (124104981*zeta[19])/(5926092800*y^10), 
 pinablaBarFp[6, 6, 8, 4]/y^8 -> 39341998080*betasv[{2, 4}, {12, 12}] + 
   206077132800*betasv[{3, 3}, {12, 12}] + 
   178444062720*betasv[{4, 2}, {12, 12}] - 
   30911569920*betasv[{5, 1}, {12, 12}] - 
   25759641600*betasv[{6, 0}, {12, 12}] - (7601*zeta[11])/(2751840*y^3) + 
   (18295200*betasv[{0}, {12}]*zeta[11])/y^4 + 
   (5488560*betasv[{1}, {12}]*zeta[11])/y^5 - 
   (7920990*betasv[{2}, {12}]*zeta[11])/y^6 - 
   (2286900*betasv[{3}, {12}]*zeta[11])/y^7 - 
   (218295*betasv[{4}, {12}]*zeta[11])/(2*y^8) + 
   (46305*zeta[11]^2)/(2048*y^14) - (124104981*zeta[19])/(1481523200*y^11), 
 pinablaBarFp[6, 6, 8, 5]/y^10 -> -314735984640*betasv[{1, 4}, {12, 12}] - 
   3102397562880*betasv[{2, 3}, {12, 12}] - 
   5328030597120*betasv[{3, 2}, {12, 12}] - 
   809321103360*betasv[{4, 1}, {12, 12}] + 
   741877678080*betasv[{5, 0}, {12, 12}] + (7601*zeta[11])/(305760*y^4) - 
   (131725440*betasv[{0}, {12}]*zeta[11])/y^5 + 
   (35925120*betasv[{1}, {12}]*zeta[11])/y^6 + 
   (59126760*betasv[{2}, {12}]*zeta[11])/y^7 + 
   (8607060*betasv[{3}, {12}]*zeta[11])/y^8 + 
   (218295*betasv[{4}, {12}]*zeta[11])/y^9 - (138915*zeta[11]^2)/
    (1024*y^15) + (372314943*zeta[19])/(1481523200*y^12), 
 pinablaBarFp[6, 6, 8, 6]/y^12 -> 1258943938560*betasv[{0, 4}, {12, 12}] + 
   29854956257280*betasv[{1, 3}, {12, 12}] + 
   101165137920000*betasv[{2, 2}, {12, 12}] + 
   55573382430720*betasv[{3, 1}, {12, 12}] - 
   11600269148160*betasv[{4, 0}, {12, 12}] - (7601*zeta[11])/(58800*y^5) + 
   (514926720*betasv[{0}, {12}]*zeta[11])/y^6 - 
   (616714560*betasv[{1}, {12}]*zeta[11])/y^7 - 
   (280665000*betasv[{2}, {12}]*zeta[11])/y^8 - 
   (20706840*betasv[{3}, {12}]*zeta[11])/y^9 - 
   (218295*betasv[{4}, {12}]*zeta[11])/y^10 + (694575*zeta[11]^2)/
    (1024*y^16) - (372314943*zeta[19])/(740761600*y^13), 
 pinablaBarFp[6, 6, 8, 7]/y^14 -> -139562928046080*betasv[{0, 3}, {12, 12}] - 
   1167580578447360*betasv[{1, 2}, {12, 12}] - 
   1476201692528640*betasv[{2, 1}, {12, 12}] - 
   36689223352320*betasv[{3, 0}, {12, 12}] + 
   (pinablaBarE[6, 1]*pinablaBarE[6, 6])/(15*y^14) + 
   (7601*zeta[11])/(25200*y^6) + (407151360*betasv[{0}, {12}]*zeta[11])/y^7 + 
   (4095463680*betasv[{1}, {12}]*zeta[11])/y^8 + 
   (809812080*betasv[{2}, {12}]*zeta[11])/y^9 + 
   (24199560*betasv[{3}, {12}]*zeta[11])/y^10 - 
   (694575*zeta[11]^2)/(256*y^17) + (372314943*zeta[19])/(740761600*y^14), 
 pinablaBarFp[6, 6, 10, 0] -> 426888*betasv[{6, 4}, {12, 12}] + 
   278784*betasv[{7, 3}, {12, 12}] + 58806*betasv[{8, 2}, {12, 12}] + 
   3872*betasv[{9, 1}, {12, 12}] + (242*betasv[{10, 0}, {12, 12}])/5 - 
   (44*betasv[{0}, {12}]*zeta[11])/5 - (176*betasv[{1}, {12}]*zeta[11])/y - 
   (2673*betasv[{2}, {12}]*zeta[11])/(4*y^2) - 
   (792*betasv[{3}, {12}]*zeta[11])/y^3 - (4851*betasv[{4}, {12}]*zeta[11])/
    (16*y^4) + (3969*zeta[11]^2)/(327680*y^10) - 
   (255194225*zeta[21])/(102989758464*y^9), pinablaBarFp[6, 6, 10, 1]/y^2 -> 
  -10245312*betasv[{5, 4}, {12, 12}] - 14636160*betasv[{6, 3}, {12, 12}] - 
   5227200*betasv[{7, 2}, {12, 12}] - 609840*betasv[{8, 1}, {12, 12}] - 
   17424*betasv[{9, 0}, {12, 12}] - (691*zeta[11])/37149840000 + 
   (792*betasv[{0}, {12}]*zeta[11])/y + (6930*betasv[{1}, {12}]*zeta[11])/
    y^2 + (14850*betasv[{2}, {12}]*zeta[11])/y^3 + 
   (10395*betasv[{3}, {12}]*zeta[11])/y^4 + 
   (14553*betasv[{4}, {12}]*zeta[11])/(8*y^5) - 
   (3969*zeta[11]^2)/(32768*y^11) + (255194225*zeta[21])/(11443306496*y^10), 
 pinablaBarFp[6, 6, 10, 2]/y^4 -> 204906240*betasv[{4, 4}, {12, 12}] + 
   515192832*betasv[{5, 3}, {12, 12}] + 321995520*betasv[{6, 2}, {12, 12}] + 
   61332480*betasv[{7, 1}, {12, 12}] + 3066624*betasv[{8, 0}, {12, 12}] + 
   (7601*zeta[11])/(4643730000*y) - (34848*betasv[{0}, {12}]*zeta[11])/y^2 - 
   (174240*betasv[{1}, {12}]*zeta[11])/y^3 - 
   (228690*betasv[{2}, {12}]*zeta[11])/y^4 - 
   (91476*betasv[{3}, {12}]*zeta[11])/y^5 - 
   (72765*betasv[{4}, {12}]*zeta[11])/(8*y^6) + 
   (35721*zeta[11]^2)/(32768*y^12) - (255194225*zeta[21])/(1430413312*y^11), 
 pinablaBarFp[6, 6, 10, 3]/y^6 -> -3278499840*betasv[{3, 4}, {12, 12}] - 
   13582356480*betasv[{4, 3}, {12, 12}] - 
   13910206464*betasv[{5, 2}, {12, 12}] - 
   4293273600*betasv[{6, 1}, {12, 12}] - 343461888*betasv[{7, 0}, {12, 12}] - 
   (7601*zeta[11])/(110565000*y^2) + (975744*betasv[{0}, {12}]*zeta[11])/
    y^3 + (3049200*betasv[{1}, {12}]*zeta[11])/y^4 + 
   (2469852*betasv[{2}, {12}]*zeta[11])/y^5 + 
   (602910*betasv[{3}, {12}]*zeta[11])/y^6 + 
   (72765*betasv[{4}, {12}]*zeta[11])/(2*y^7) - 
   (35721*zeta[11]^2)/(4096*y^13) + (1786359575*zeta[21])/(1430413312*y^12), 
 pinablaBarFp[6, 6, 10, 4]/y^8 -> 39341998080*betasv[{2, 4}, {12, 12}] + 
   269773701120*betasv[{3, 3}, {12, 12}] + 
   441192407040*betasv[{4, 2}, {12, 12}] + 
   214320218112*betasv[{5, 1}, {12, 12}] + 
   26790027264*betasv[{6, 0}, {12, 12}] + (7601*zeta[11])/(4252500*y^3) - 
   (19027008*betasv[{0}, {12}]*zeta[11])/y^4 - 
   (38054016*betasv[{1}, {12}]*zeta[11])/y^5 - 
   (19584180*betasv[{2}, {12}]*zeta[11])/y^6 - 
   (2993760*betasv[{3}, {12}]*zeta[11])/y^7 - 
   (218295*betasv[{4}, {12}]*zeta[11])/(2*y^8) + 
   (250047*zeta[11]^2)/(4096*y^14) - (5359078725*zeta[21])/(715206656*y^13), 
 pinablaBarFp[6, 6, 10, 5]/y^10 -> -314735984640*betasv[{1, 4}, {12, 12}] - 
   3866756382720*betasv[{2, 3}, {12, 12}] - 
   10296362926080*betasv[{3, 2}, {12, 12}] - 
   7815943618560*betasv[{4, 1}, {12, 12}] - 
   1500241526784*betasv[{5, 0}, {12, 12}] - (7601*zeta[11])/(243000*y^4) + 
   (266378112*betasv[{0}, {12}]*zeta[11])/y^5 + 
   (346943520*betasv[{1}, {12}]*zeta[11])/y^6 + 
   (114261840*betasv[{2}, {12}]*zeta[11])/y^7 + 
   (10727640*betasv[{3}, {12}]*zeta[11])/y^8 + 
   (218295*betasv[{4}, {12}]*zeta[11])/y^9 - (750141*zeta[11]^2)/
    (2048*y^15) + (26795393625*zeta[21])/(715206656*y^14), 
 pinablaBarFp[6, 6, 10, 6]/y^12 -> 1258943938560*betasv[{0, 4}, {12, 12}] + 
   35969826816000*betasv[{1, 3}, {12, 12}] + 
   169957431705600*betasv[{2, 2}, {12, 12}] + 
   207426001305600*betasv[{3, 1}, {12, 12}] + 
   61268605009920*betasv[{4, 0}, {12, 12}] + (7601*zeta[11])/(20250*y^5) - 
   (2719664640*betasv[{0}, {12}]*zeta[11])/y^6 - 
   (2301868800*betasv[{1}, {12}]*zeta[11])/y^7 - 
   (471517200*betasv[{2}, {12}]*zeta[11])/y^8 - 
   (24948000*betasv[{3}, {12}]*zeta[11])/y^9 - 
   (218295*betasv[{4}, {12}]*zeta[11])/y^10 + (3750705*zeta[11]^2)/
    (2048*y^16) - (26795393625*zeta[21])/(178801664*y^15), 
 pinablaBarFp[6, 6, 10, 7]/y^14 -> 
  -164022410280960*betasv[{0, 3}, {12, 12}] - 
   1791297375436800*betasv[{1, 2}, {12, 12}] - 
   3848771469312000*betasv[{2, 1}, {12, 12}] - 
   1810001685381120*betasv[{3, 0}, {12, 12}] + 
   (pinablaBarE[6, 1]*pinablaBarE[6, 6])/(15*y^14) - 
   (30404*zeta[11])/(10125*y^6) + (20086133760*betasv[{0}, {12}]*zeta[11])/
    y^7 + (10677744000*betasv[{1}, {12}]*zeta[11])/y^8 + 
   (1242410400*betasv[{2}, {12}]*zeta[11])/y^9 + 
   (28440720*betasv[{3}, {12}]*zeta[11])/y^10 - 
   (3750705*zeta[11]^2)/(512*y^17) + (80386180875*zeta[21])/(178801664*y^16), 
 pinablaBarFp[6, 6, 10, 8]/y^16 -> 
  9133458425118720*betasv[{0, 2}, {12, 12}] + 
   45120550757990400*betasv[{1, 1}, {12, 12}] + 
   37115106101821440*betasv[{2, 0}, {12, 12}] + 
   (64*pinablaBarE[6, 2]*pinablaBarE[6, 6])/(105*y^16) + 
   (pinablaBarE[6, 1]*pinablaBarE[6, 7])/(15*y^16) + 
   (1033736*zeta[11])/(70875*y^7) - (102969377280*betasv[{0}, {12}]*zeta[11])/
    y^8 - (31294771200*betasv[{1}, {12}]*zeta[11])/y^9 - 
   (1583699040*betasv[{2}, {12}]*zeta[11])/y^10 + 
   (11252115*zeta[11]^2)/(512*y^18) - (80386180875*zeta[21])/(89400832*y^17), 
 pinablaBarFp[6, 6, 10, 9]/y^18 -> 
  -253549870432911360*betasv[{0, 1}, {12, 12}] - 
   477403051846533120*betasv[{1, 0}, {12, 12}] + 
   (219*pinablaBarE[6, 3]*pinablaBarE[6, 6])/(70*y^18) + 
   (71*pinablaBarE[6, 2]*pinablaBarE[6, 7])/(105*y^18) + 
   (pinablaBarE[6, 1]*pinablaBarE[6, 8])/(15*y^18) - 
   (258434*zeta[11])/(7875*y^8) + (331117839360*betasv[{0}, {12}]*zeta[11])/
    y^9 + (43964363520*betasv[{1}, {12}]*zeta[11])/y^10 - 
   (11252115*zeta[11]^2)/(256*y^19) + (80386180875*zeta[21])/(89400832*y^18), 
 pinablaBarFp[6, 7, 3, 0] -> 792792*betasv[{6, 5}, {12, 14}] - 
   906048*betasv[{7, 4}, {12, 14}] + 792792*betasv[{7, 4}, {14, 12}] + 
   509652*betasv[{8, 3}, {12, 14}] - 906048*betasv[{8, 3}, {14, 12}] - 
   151008*betasv[{9, 2}, {12, 14}] + 509652*betasv[{9, 2}, {14, 12}] + 
   18876*betasv[{10, 1}, {12, 14}] - 151008*betasv[{10, 1}, {14, 12}] + 
   18876*betasv[{11, 0}, {14, 12}] - 3432*betasv[{1}, {14}]*zeta[11] + 
   (6864*betasv[{2}, {14}]*zeta[11])/y - (11583*betasv[{3}, {14}]*zeta[11])/
    (2*y^2) + (2574*betasv[{4}, {14}]*zeta[11])/y^3 - 
   (9009*betasv[{5}, {14}]*zeta[11])/(16*y^4) + (7601*zeta[13])/29719872000 - 
   (726*betasv[{0}, {12}]*zeta[13])/y + (1452*betasv[{1}, {12}]*zeta[13])/
    y^2 - (9801*betasv[{2}, {12}]*zeta[13])/(8*y^3) + 
   (1089*betasv[{3}, {12}]*zeta[13])/(2*y^4) - 
   (7623*betasv[{4}, {12}]*zeta[13])/(64*y^5) + (231*zeta[11]*zeta[13])/
    (131072*y^11) - (91*zeta[15])/(41472000*y^2), 
 pinablaBarFp[6, 7, 3, 1]/y^2 -> -19027008*betasv[{5, 5}, {12, 14}] + 
   9513504*betasv[{6, 4}, {12, 14}] - 22198176*betasv[{6, 4}, {14, 12}] - 
   1812096*betasv[{7, 3}, {12, 14}] + 16308864*betasv[{7, 3}, {14, 12}] - 
   679536*betasv[{8, 2}, {12, 14}] - 7474896*betasv[{8, 2}, {14, 12}] + 
   453024*betasv[{9, 1}, {12, 14}] + 1963104*betasv[{9, 1}, {14, 12}] - 
   75504*betasv[{10, 0}, {12, 14}] - 226512*betasv[{10, 0}, {14, 12}] + 
   13728*betasv[{0}, {14}]*zeta[11] - (20592*betasv[{1}, {14}]*zeta[11])/y + 
   (7722*betasv[{2}, {14}]*zeta[11])/y^2 + (5148*betasv[{3}, {14}]*zeta[11])/
    y^3 - (27027*betasv[{4}, {14}]*zeta[11])/(4*y^4) + 
   (27027*betasv[{5}, {14}]*zeta[11])/(8*y^5) - 
   (7601*zeta[13])/(4953312000*y) + (2178*betasv[{0}, {12}]*zeta[13])/y^2 - 
   (4719*betasv[{1}, {12}]*zeta[13])/y^3 + (35937*betasv[{2}, {12}]*zeta[13])/
    (8*y^4) - (9801*betasv[{3}, {12}]*zeta[13])/(4*y^5) + 
   (53361*betasv[{4}, {12}]*zeta[13])/(64*y^6) - 
   (2541*zeta[11]*zeta[13])/(131072*y^12) + (91*zeta[15])/(20736000*y^3), 
 pinablaBarFp[6, 7, 3, 2]/y^4 -> 380540160*betasv[{4, 5}, {12, 14}] + 
   152216064*betasv[{5, 4}, {12, 14}] + 532756224*betasv[{5, 4}, {14, 12}] - 
   101477376*betasv[{6, 3}, {12, 14}] - 101477376*betasv[{6, 3}, {14, 12}] + 
   43490304*betasv[{7, 2}, {12, 14}] + 43490304*betasv[{7, 2}, {14, 12}] - 
   10872576*betasv[{8, 1}, {12, 14}] - 10872576*betasv[{8, 1}, {14, 12}] + 
   1208064*betasv[{9, 0}, {12, 14}] + 1208064*betasv[{9, 0}, {14, 12}] - 
   zeta[11]/1360800 - (54912*betasv[{0}, {14}]*zeta[11])/y + 
   (123552*betasv[{1}, {14}]*zeta[11])/y^2 - 
   (123552*betasv[{2}, {14}]*zeta[11])/y^3 + 
   (72072*betasv[{3}, {14}]*zeta[11])/y^4 - 
   (27027*betasv[{4}, {14}]*zeta[11])/y^5 - 
   (135135*betasv[{5}, {14}]*zeta[11])/(8*y^6) + 
   (7601*zeta[13])/(2476656000*y^2) - (2904*betasv[{0}, {12}]*zeta[13])/y^3 + 
   (6534*betasv[{1}, {12}]*zeta[13])/y^4 - (6534*betasv[{2}, {12}]*zeta[13])/
    y^5 + (7623*betasv[{3}, {12}]*zeta[13])/(2*y^6) - 
   (160083*betasv[{4}, {12}]*zeta[13])/(32*y^7) + 
   (12705*zeta[11]*zeta[13])/(65536*y^13) - (91*zeta[15])/(20736000*y^4), 
 pinablaBarFp[6, 7, 5, 0] -> 792792*betasv[{6, 5}, {12, 14}] - 
   707850*betasv[{7, 4}, {12, 14}] + 792792*betasv[{7, 4}, {14, 12}] + 
   212355*betasv[{8, 3}, {12, 14}] - 707850*betasv[{8, 3}, {14, 12}] + 
   14157*betasv[{9, 2}, {12, 14}] + 212355*betasv[{9, 2}, {14, 12}] - 
   14157*betasv[{10, 1}, {12, 14}] + 14157*betasv[{10, 1}, {14, 12}] - 
   14157*betasv[{11, 0}, {14, 12}] + 2574*betasv[{1}, {14}]*zeta[11] - 
   (1287*betasv[{2}, {14}]*zeta[11])/(2*y) - 
   (19305*betasv[{3}, {14}]*zeta[11])/(8*y^2) + 
   (32175*betasv[{4}, {14}]*zeta[11])/(16*y^3) - 
   (9009*betasv[{5}, {14}]*zeta[11])/(16*y^4) - 
   (7601*zeta[13])/132088320000 + (1089*betasv[{0}, {12}]*zeta[13])/(2*y) - 
   (1089*betasv[{1}, {12}]*zeta[13])/(8*y^2) - 
   (16335*betasv[{2}, {12}]*zeta[13])/(32*y^3) + 
   (27225*betasv[{3}, {12}]*zeta[13])/(64*y^4) - 
   (7623*betasv[{4}, {12}]*zeta[13])/(64*y^5) + (2079*zeta[11]*zeta[13])/
    (1048576*y^11) - (1573*zeta[17])/(663552000*y^4), 
 pinablaBarFp[6, 7, 5, 1]/y^2 -> -19027008*betasv[{5, 5}, {12, 14}] + 
   3963960*betasv[{6, 4}, {12, 14}] - 22198176*betasv[{6, 4}, {14, 12}] + 
   4530240*betasv[{7, 3}, {12, 14}] + 9966528*betasv[{7, 3}, {14, 12}] - 
   3057912*betasv[{8, 2}, {12, 14}] + 849420*betasv[{8, 2}, {14, 12}] + 
   453024*betasv[{9, 1}, {12, 14}] - 2265120*betasv[{9, 1}, {14, 12}] + 
   56628*betasv[{10, 0}, {12, 14}] + 566280*betasv[{10, 0}, {14, 12}] - 
   10296*betasv[{0}, {14}]*zeta[11] - (20592*betasv[{1}, {14}]*zeta[11])/y + 
   (34749*betasv[{2}, {14}]*zeta[11])/y^2 - 
   (12870*betasv[{3}, {14}]*zeta[11])/y^3 - 
   (45045*betasv[{4}, {14}]*zeta[11])/(16*y^4) + 
   (27027*betasv[{5}, {14}]*zeta[11])/(8*y^5) + 
   (7601*zeta[13])/(6604416000*y) - (5445*betasv[{0}, {12}]*zeta[13])/y^2 + 
   (5445*betasv[{1}, {12}]*zeta[13])/y^3 - (16335*betasv[{2}, {12}]*zeta[13])/
    (32*y^4) - (11979*betasv[{3}, {12}]*zeta[13])/(8*y^5) + 
   (53361*betasv[{4}, {12}]*zeta[13])/(64*y^6) - (22869*zeta[11]*zeta[13])/
    (1048576*y^12) + (1573*zeta[17])/(165888000*y^5), 
 pinablaBarFp[6, 7, 5, 2]/y^4 -> 380540160*betasv[{4, 5}, {12, 14}] + 
   285405120*betasv[{5, 4}, {12, 14}] + 532756224*betasv[{5, 4}, {14, 12}] - 
   190270080*betasv[{6, 3}, {12, 14}] + 76108032*betasv[{6, 3}, {14, 12}] + 
   43490304*betasv[{7, 2}, {12, 14}] - 146779776*betasv[{7, 2}, {14, 12}] + 
   8154432*betasv[{8, 1}, {12, 14}] + 74748960*betasv[{8, 1}, {14, 12}] - 
   4077216*betasv[{9, 0}, {12, 14}] - 13590720*betasv[{9, 0}, {14, 12}] + 
   zeta[11]/1814400 + (185328*betasv[{0}, {14}]*zeta[11])/y - 
   (92664*betasv[{1}, {14}]*zeta[11])/y^2 - 
   (123552*betasv[{2}, {14}]*zeta[11])/y^3 + 
   (135135*betasv[{3}, {14}]*zeta[11])/y^4 - 
   (405405*betasv[{4}, {14}]*zeta[11])/(8*y^5) - 
   (135135*betasv[{5}, {14}]*zeta[11])/(8*y^6) - 
   (7601*zeta[13])/(733824000*y^2) + (32670*betasv[{0}, {12}]*zeta[13])/y^3 - 
   (179685*betasv[{1}, {12}]*zeta[13])/(4*y^4) + 
   (88209*betasv[{2}, {12}]*zeta[13])/(4*y^5) - 
   (22869*betasv[{3}, {12}]*zeta[13])/(8*y^6) - 
   (160083*betasv[{4}, {12}]*zeta[13])/(32*y^7) + 
   (114345*zeta[11]*zeta[13])/(524288*y^13) - (1573*zeta[17])/(55296000*y^6), 
 pinablaBarFp[6, 7, 5, 3]/y^6 -> -6088642560*betasv[{3, 5}, {12, 14}] - 
   13318905600*betasv[{4, 4}, {12, 14}] - 
   10655124480*betasv[{4, 4}, {14, 12}] - 
   10350692352*betasv[{5, 3}, {14, 12}] + 
   1065512448*betasv[{6, 2}, {12, 14}] + 
   3196537344*betasv[{6, 2}, {14, 12}] - 608864256*betasv[{7, 1}, {12, 14}] - 
   1217728512*betasv[{7, 1}, {14, 12}] + 114162048*betasv[{8, 0}, {12, 14}] + 
   190270080*betasv[{8, 0}, {14, 12}] - zeta[11]/(129600*y) - 
   (1297296*betasv[{0}, {14}]*zeta[11])/y^2 + 
   (1729728*betasv[{1}, {14}]*zeta[11])/y^3 - 
   (756756*betasv[{2}, {14}]*zeta[11])/y^4 + 
   (4729725*betasv[{4}, {14}]*zeta[11])/(8*y^6) + 
   (135135*betasv[{5}, {14}]*zeta[11])/(2*y^7) + 
   (7601*zeta[13])/(157248000*y^3) - (114345*betasv[{0}, {12}]*zeta[13])/
    y^4 + (182952*betasv[{1}, {12}]*zeta[13])/y^5 - 
   (480249*betasv[{2}, {12}]*zeta[13])/(4*y^6) + 
   (388773*betasv[{3}, {12}]*zeta[13])/(4*y^7) + 
   (800415*betasv[{4}, {12}]*zeta[13])/(32*y^8) - 
   (1029105*zeta[11]*zeta[13])/(524288*y^14) + 
   (1573*zeta[17])/(27648000*y^7), pinablaBarFp[6, 7, 5, 4]/y^8 -> 
  73063710720*betasv[{2, 5}, {12, 14}] + 
   334875340800*betasv[{3, 4}, {12, 14}] + 
   170481991680*betasv[{3, 4}, {14, 12}] + 
   213102489600*betasv[{4, 3}, {12, 14}] + 
   377495838720*betasv[{4, 3}, {14, 12}] - 
   25572298752*betasv[{5, 2}, {12, 14}] + 
   47491411968*betasv[{5, 2}, {14, 12}] + 
   8524099584*betasv[{6, 1}, {12, 14}] + 
   8524099584*betasv[{6, 1}, {14, 12}] - 
   1217728512*betasv[{7, 0}, {12, 14}] - 
   1217728512*betasv[{7, 0}, {14, 12}] + zeta[11]/(32400*y^2) + 
   (3459456*betasv[{0}, {14}]*zeta[11])/y^3 - 
   (6054048*betasv[{1}, {14}]*zeta[11])/y^4 + 
   (4540536*betasv[{2}, {14}]*zeta[11])/y^5 - 
   (9459450*betasv[{3}, {14}]*zeta[11])/y^6 - 
   (7432425*betasv[{4}, {14}]*zeta[11])/(2*y^7) - 
   (405405*betasv[{5}, {14}]*zeta[11])/(2*y^8) - 
   (7601*zeta[13])/(78624000*y^4) + (182952*betasv[{0}, {12}]*zeta[13])/y^5 - 
   (320166*betasv[{1}, {12}]*zeta[13])/y^6 - 
   (891891*betasv[{2}, {12}]*zeta[13])/(2*y^7) - 
   (3544695*betasv[{3}, {12}]*zeta[13])/(4*y^8) - 
   (800415*betasv[{4}, {12}]*zeta[13])/(8*y^9) + (1029105*zeta[11]*zeta[13])/
    (65536*y^15) - (1573*zeta[17])/(27648000*y^8), 
 pinablaBarFp[6, 7, 7, 0] -> 792792*betasv[{6, 5}, {12, 14}] - 
   396396*betasv[{7, 4}, {12, 14}] + 792792*betasv[{7, 4}, {14, 12}] - 
   99099*betasv[{8, 3}, {12, 14}] - 396396*betasv[{8, 3}, {14, 12}] + 
   66066*betasv[{9, 2}, {12, 14}] - 99099*betasv[{9, 2}, {14, 12}] + 
   (33033*betasv[{10, 1}, {12, 14}])/5 + 66066*betasv[{10, 1}, {14, 12}] + 
   (33033*betasv[{11, 0}, {14, 12}])/5 - (6006*betasv[{1}, {14}]*zeta[11])/
    5 - (3003*betasv[{2}, {14}]*zeta[11])/y + 
   (9009*betasv[{3}, {14}]*zeta[11])/(8*y^2) + 
   (9009*betasv[{4}, {14}]*zeta[11])/(8*y^3) - 
   (9009*betasv[{5}, {14}]*zeta[11])/(16*y^4) + 
   (7601*zeta[13])/594397440000 - (2541*betasv[{0}, {12}]*zeta[13])/(10*y) - 
   (2541*betasv[{1}, {12}]*zeta[13])/(4*y^2) + 
   (7623*betasv[{2}, {12}]*zeta[13])/(32*y^3) + 
   (7623*betasv[{3}, {12}]*zeta[13])/(32*y^4) - 
   (7623*betasv[{4}, {12}]*zeta[13])/(64*y^5) + (1617*zeta[11]*zeta[13])/
    (655360*y^11) - (26741*zeta[19])/(3096576000*y^6), 
 pinablaBarFp[6, 7, 7, 1]/y^2 -> -19027008*betasv[{5, 5}, {12, 14}] - 
   4756752*betasv[{6, 4}, {12, 14}] - 22198176*betasv[{6, 4}, {14, 12}] + 
   9513504*betasv[{7, 3}, {12, 14}] - 1189188*betasv[{8, 2}, {12, 14}] + 
   8324316*betasv[{8, 2}, {14, 12}] - 792792*betasv[{9, 1}, {12, 14}] - 
   1849848*betasv[{9, 1}, {14, 12}] - (132132*betasv[{10, 0}, {12, 14}])/5 - 
   (2774772*betasv[{10, 0}, {14, 12}])/5 + (24024*betasv[{0}, {14}]*zeta[11])/
    5 + (36036*betasv[{1}, {14}]*zeta[11])/y + 
   (27027*betasv[{2}, {14}]*zeta[11])/(2*y^2) - 
   (27027*betasv[{3}, {14}]*zeta[11])/y^3 + 
   (27027*betasv[{4}, {14}]*zeta[11])/(8*y^4) + 
   (27027*betasv[{5}, {14}]*zeta[11])/(8*y^5) - 
   (7601*zeta[13])/(14152320000*y) + (53361*betasv[{0}, {12}]*zeta[13])/
    (10*y^2) + (17787*betasv[{1}, {12}]*zeta[13])/(4*y^3) - 
   (160083*betasv[{2}, {12}]*zeta[13])/(32*y^4) + 
   (53361*betasv[{4}, {12}]*zeta[13])/(64*y^6) - (17787*zeta[11]*zeta[13])/
    (655360*y^12) + (26741*zeta[19])/(516096000*y^7), 
 pinablaBarFp[6, 7, 7, 2]/y^4 -> 380540160*betasv[{4, 5}, {12, 14}] + 
   494702208*betasv[{5, 4}, {12, 14}] + 532756224*betasv[{5, 4}, {14, 12}] - 
   190270080*betasv[{6, 3}, {12, 14}] + 355170816*betasv[{6, 3}, {14, 12}] - 
   76108032*betasv[{7, 2}, {12, 14}] - 266378112*betasv[{7, 2}, {14, 12}] + 
   38054016*betasv[{8, 1}, {12, 14}] + 4228224*betasv[{9, 0}, {12, 14}] + 
   29597568*betasv[{9, 0}, {14, 12}] - zeta[11]/3888000 - 
   (192192*betasv[{0}, {14}]*zeta[11])/y - 
   (432432*betasv[{1}, {14}]*zeta[11])/y^2 + 
   (216216*betasv[{2}, {14}]*zeta[11])/y^3 + 
   (135135*betasv[{3}, {14}]*zeta[11])/y^4 - 
   (351351*betasv[{4}, {14}]*zeta[11])/(4*y^5) - 
   (135135*betasv[{5}, {14}]*zeta[11])/(8*y^6) + 
   (7601*zeta[13])/(707616000*y^2) - (71148*betasv[{0}, {12}]*zeta[13])/y^3 + 
   (160083*betasv[{2}, {12}]*zeta[13])/(4*y^5) - 
   (53361*betasv[{3}, {12}]*zeta[13])/(4*y^6) - 
   (160083*betasv[{4}, {12}]*zeta[13])/(32*y^7) + 
   (17787*zeta[11]*zeta[13])/(65536*y^13) - (26741*zeta[19])/(103219200*y^8), 
 pinablaBarFp[6, 7, 7, 3]/y^6 -> -6088642560*betasv[{3, 5}, {12, 14}] - 
   17504847360*betasv[{4, 4}, {12, 14}] - 
   10655124480*betasv[{4, 4}, {14, 12}] - 
   3348753408*betasv[{5, 3}, {12, 14}] - 
   17048199168*betasv[{5, 3}, {14, 12}] + 
   4414265856*betasv[{6, 2}, {12, 14}] + 
   3196537344*betasv[{6, 2}, {14, 12}] - 608864256*betasv[{7, 1}, {12, 14}] + 
   2131024896*betasv[{7, 1}, {14, 12}] - 304432128*betasv[{8, 0}, {12, 14}] - 
   1065512448*betasv[{8, 0}, {14, 12}] + zeta[11]/(108000*y) + 
   (3459456*betasv[{0}, {14}]*zeta[11])/y^2 + 
   (1729728*betasv[{1}, {14}]*zeta[11])/y^3 - 
   (3135132*betasv[{2}, {14}]*zeta[11])/y^4 + 
   (594594*betasv[{3}, {14}]*zeta[11])/y^5 + 
   (3108105*betasv[{4}, {14}]*zeta[11])/(4*y^6) + 
   (135135*betasv[{5}, {14}]*zeta[11])/(2*y^7) - 
   (7601*zeta[13])/(58968000*y^3) + (640332*betasv[{0}, {12}]*zeta[13])/y^4 - 
   (320166*betasv[{1}, {12}]*zeta[13])/y^5 - 
   (480249*betasv[{2}, {12}]*zeta[13])/(4*y^6) + 
   (160083*betasv[{3}, {12}]*zeta[13])/y^7 + 
   (800415*betasv[{4}, {12}]*zeta[13])/(32*y^8) - 
   (160083*zeta[11]*zeta[13])/(65536*y^14) + (26741*zeta[19])/(25804800*y^9), 
 pinablaBarFp[6, 7, 7, 4]/y^8 -> 73063710720*betasv[{2, 5}, {12, 14}] + 
   401850408960*betasv[{3, 4}, {12, 14}] + 
   170481991680*betasv[{3, 4}, {14, 12}] + 
   347052625920*betasv[{4, 3}, {12, 14}] + 
   511445975040*betasv[{4, 3}, {14, 12}] - 
   65757339648*betasv[{5, 2}, {12, 14}] + 
   127861493760*betasv[{5, 2}, {14, 12}] - 
   18265927680*betasv[{6, 1}, {12, 14}] - 
   85240995840*betasv[{6, 1}, {14, 12}] + 
   12177285120*betasv[{7, 0}, {12, 14}] + 
   25572298752*betasv[{7, 0}, {14, 12}] - zeta[11]/(7200*y^2) - 
   (34594560*betasv[{0}, {14}]*zeta[11])/y^3 + 
   (12972960*betasv[{1}, {14}]*zeta[11])/y^4 + 
   (11675664*betasv[{2}, {14}]*zeta[11])/y^5 - 
   (15405390*betasv[{3}, {14}]*zeta[11])/y^6 - 
   (4459455*betasv[{4}, {14}]*zeta[11])/y^7 - 
   (405405*betasv[{5}, {14}]*zeta[11])/(2*y^8) + 
   (7601*zeta[13])/(7862400*y^4) - (3841992*betasv[{0}, {12}]*zeta[13])/y^5 + 
   (3201660*betasv[{1}, {12}]*zeta[13])/y^6 - 
   (2401245*betasv[{2}, {12}]*zeta[13])/(2*y^7) - 
   (2401245*betasv[{3}, {12}]*zeta[13])/(2*y^8) - 
   (800415*betasv[{4}, {12}]*zeta[13])/(8*y^9) + (160083*zeta[11]*zeta[13])/
    (8192*y^15) - (26741*zeta[19])/(8601600*y^10), 
 pinablaBarFp[6, 7, 7, 5]/y^10 -> -584509685760*betasv[{1, 5}, {12, 14}] - 
   6283479121920*betasv[{2, 4}, {12, 14}] - 
   2045783900160*betasv[{2, 4}, {14, 12}] - 
   11982448558080*betasv[{3, 3}, {12, 14}] - 
   10910847467520*betasv[{3, 3}, {14, 12}] - 
   2849484718080*betasv[{4, 2}, {12, 14}] - 
   8694581575680*betasv[{4, 2}, {14, 12}] + 
   964440981504*betasv[{5, 1}, {12, 14}] + 
   1022891950080*betasv[{5, 1}, {14, 12}] - 
   267900272640*betasv[{6, 0}, {12, 14}] - 
   375060381696*betasv[{6, 0}, {14, 12}] + (11*zeta[11])/(10800*y^3) + 
   (190270080*betasv[{0}, {14}]*zeta[11])/y^4 - 
   (171243072*betasv[{1}, {14}]*zeta[11])/y^5 + 
   (126486360*betasv[{2}, {14}]*zeta[11])/y^6 + 
   (132972840*betasv[{3}, {14}]*zeta[11])/y^7 + 
   (17432415*betasv[{4}, {14}]*zeta[11])/y^8 + 
   (405405*betasv[{5}, {14}]*zeta[11])/y^9 - (83611*zeta[13])/
    (19656000*y^5) + (14087304*betasv[{0}, {12}]*zeta[13])/y^6 - 
   (9604980*betasv[{1}, {12}]*zeta[13])/y^7 + 
   (40821165*betasv[{2}, {12}]*zeta[13])/(2*y^8) + 
   (6403320*betasv[{3}, {12}]*zeta[13])/y^9 + 
   (2401245*betasv[{4}, {12}]*zeta[13])/(8*y^10) - 
   (1120581*zeta[11]*zeta[13])/(8192*y^16) + (26741*zeta[19])/(4300800*y^11), 
 pinablaBarFp[6, 7, 7, 6]/y^12 -> 2338038743040*betasv[{0, 5}, {12, 14}] + 
   61958026690560*betasv[{1, 4}, {12, 14}] + 
   16366271201280*betasv[{1, 4}, {14, 12}] + 
   244325048647680*betasv[{2, 3}, {12, 14}] + 
   163662712012800*betasv[{2, 3}, {14, 12}] + 
   189381138186240*betasv[{3, 2}, {12, 14}] + 
   270043474821120*betasv[{3, 2}, {14, 12}] + 
   3507058114560*betasv[{4, 1}, {12, 14}] + 
   49098813603840*betasv[{4, 1}, {14, 12}] + 
   2571842617344*betasv[{5, 0}, {12, 14}] + 
   4909881360384*betasv[{5, 0}, {14, 12}] - (11*zeta[11])/(3600*y^4) - 
   (456648192*betasv[{0}, {14}]*zeta[11])/y^5 - 
   (155675520*betasv[{1}, {14}]*zeta[11])/y^6 - 
   (2101619520*betasv[{2}, {14}]*zeta[11])/y^7 - 
   (677837160*betasv[{3}, {14}]*zeta[11])/y^8 - 
   (42972930*betasv[{4}, {14}]*zeta[11])/y^9 - 
   (405405*betasv[{5}, {14}]*zeta[11])/y^10 + 
   (83611*zeta[13])/(9828000*y^6) - (46103904*betasv[{0}, {12}]*zeta[13])/
    y^7 - (115259760*betasv[{1}, {12}]*zeta[13])/y^8 - 
   (158482170*betasv[{2}, {12}]*zeta[13])/y^9 - 
   (24012450*betasv[{3}, {12}]*zeta[13])/y^10 - 
   (2401245*betasv[{4}, {12}]*zeta[13])/(4*y^11) + 
   (3361743*zeta[11]*zeta[13])/(4096*y^17) - (26741*zeta[19])/(4300800*y^12), 
 pinablaBarFp[6, 7, 9, 0] -> 792792*betasv[{6, 5}, {12, 14}] + 
   28314*betasv[{7, 4}, {12, 14}] + 792792*betasv[{7, 4}, {14, 12}] - 
   217074*betasv[{8, 3}, {12, 14}] + 28314*betasv[{8, 3}, {14, 12}] - 
   47190*betasv[{9, 2}, {12, 14}] - 217074*betasv[{9, 2}, {14, 12}] - 
   (9438*betasv[{10, 1}, {12, 14}])/5 - 47190*betasv[{10, 1}, {14, 12}] - 
   (9438*betasv[{11, 0}, {14, 12}])/5 + (1716*betasv[{1}, {14}]*zeta[11])/5 + 
   (2145*betasv[{2}, {14}]*zeta[11])/y + (9867*betasv[{3}, {14}]*zeta[11])/
    (4*y^2) - (1287*betasv[{4}, {14}]*zeta[11])/(16*y^3) - 
   (9009*betasv[{5}, {14}]*zeta[11])/(16*y^4) - 
   (7601*zeta[13])/3566384640000 + (363*betasv[{0}, {12}]*zeta[13])/(5*y) + 
   (1815*betasv[{1}, {12}]*zeta[13])/(4*y^2) + 
   (8349*betasv[{2}, {12}]*zeta[13])/(16*y^3) - 
   (1089*betasv[{3}, {12}]*zeta[13])/(64*y^4) - 
   (7623*betasv[{4}, {12}]*zeta[13])/(64*y^5) + (4851*zeta[11]*zeta[13])/
    (1310720*y^11) - (79860781*zeta[21])/(1149947084800*y^8), 
 pinablaBarFp[6, 7, 9, 1]/y^2 -> -19027008*betasv[{5, 5}, {12, 14}] - 
   16648632*betasv[{6, 4}, {12, 14}] - 22198176*betasv[{6, 4}, {14, 12}] + 
   6493344*betasv[{7, 3}, {12, 14}] - 13590720*betasv[{7, 3}, {14, 12}] + 
   4303728*betasv[{8, 2}, {12, 14}] + 7474896*betasv[{8, 2}, {14, 12}] + 
   453024*betasv[{9, 1}, {12, 14}] + 3624192*betasv[{9, 1}, {14, 12}] + 
   (37752*betasv[{10, 0}, {12, 14}])/5 + (1359072*betasv[{10, 0}, {14, 12}])/
    5 - (6864*betasv[{0}, {14}]*zeta[11])/5 - 
   (20592*betasv[{1}, {14}]*zeta[11])/y - (48906*betasv[{2}, {14}]*zeta[11])/
    y^2 - (18447*betasv[{3}, {14}]*zeta[11])/y^3 + 
   (189189*betasv[{4}, {14}]*zeta[11])/(16*y^4) + 
   (27027*betasv[{5}, {14}]*zeta[11])/(8*y^5) + 
   (7601*zeta[13])/(49533120000*y) - (13068*betasv[{0}, {12}]*zeta[13])/
    (5*y^2) - (8712*betasv[{1}, {12}]*zeta[13])/y^3 - 
   (35937*betasv[{2}, {12}]*zeta[13])/(8*y^4) + 
   (16335*betasv[{3}, {12}]*zeta[13])/(8*y^5) + 
   (53361*betasv[{4}, {12}]*zeta[13])/(64*y^6) - (53361*zeta[11]*zeta[13])/
    (1310720*y^12) + (79860781*zeta[21])/(143743385600*y^9), 
 pinablaBarFp[6, 7, 9, 2]/y^4 -> 380540160*betasv[{4, 5}, {12, 14}] + 
   780107328*betasv[{5, 4}, {12, 14}] + 532756224*betasv[{5, 4}, {14, 12}] + 
   84564480*betasv[{6, 3}, {12, 14}] + 735710976*betasv[{6, 3}, {14, 12}] - 
   215639424*betasv[{7, 2}, {12, 14}] - 76108032*betasv[{7, 2}, {14, 12}] - 
   50738688*betasv[{8, 1}, {12, 14}] - 190270080*betasv[{8, 1}, {14, 12}] - 
   2114112*betasv[{9, 0}, {12, 14}] - 25369344*betasv[{9, 0}, {14, 12}] + 
   zeta[11]/13608000 + (96096*betasv[{0}, {14}]*zeta[11])/y + 
   (576576*betasv[{1}, {14}]*zeta[11])/y^2 + 
   (612612*betasv[{2}, {14}]*zeta[11])/y^3 - 
   (60060*betasv[{3}, {14}]*zeta[11])/y^4 - 
   (1108107*betasv[{4}, {14}]*zeta[11])/(8*y^5) - 
   (135135*betasv[{5}, {14}]*zeta[11])/(8*y^6) - 
   (7601*zeta[13])/(1415232000*y^2) + (60984*betasv[{0}, {12}]*zeta[13])/
    y^3 + (114345*betasv[{1}, {12}]*zeta[13])/y^4 + 
   (22869*betasv[{2}, {12}]*zeta[13])/(2*y^5) - 
   (221067*betasv[{3}, {12}]*zeta[13])/(8*y^6) - 
   (160083*betasv[{4}, {12}]*zeta[13])/(32*y^7) + 
   (53361*zeta[11]*zeta[13])/(131072*y^13) - (559025467*zeta[21])/
    (143743385600*y^10), pinablaBarFp[6, 7, 9, 3]/y^6 -> 
  -6088642560*betasv[{3, 5}, {12, 14}] - 
   23212949760*betasv[{4, 4}, {12, 14}] - 
   10655124480*betasv[{4, 4}, {14, 12}] - 
   14511264768*betasv[{5, 3}, {12, 14}] - 
   26181163008*betasv[{5, 3}, {14, 12}] + 
   5023130112*betasv[{6, 2}, {12, 14}] - 
   6697506816*betasv[{6, 2}, {14, 12}] + 
   3348753408*betasv[{7, 1}, {12, 14}] + 
   6697506816*betasv[{7, 1}, {14, 12}] + 279062784*betasv[{8, 0}, {12, 14}] + 
   1674376704*betasv[{8, 0}, {14, 12}] - (11*zeta[11])/(2268000*y) - 
   (3171168*betasv[{0}, {14}]*zeta[11])/y^2 - 
   (9513504*betasv[{1}, {14}]*zeta[11])/y^3 - 
   (3567564*betasv[{2}, {14}]*zeta[11])/y^4 + 
   (2576574*betasv[{3}, {14}]*zeta[11])/y^5 + 
   (8243235*betasv[{4}, {14}]*zeta[11])/(8*y^6) + 
   (135135*betasv[{5}, {14}]*zeta[11])/(2*y^7) + 
   (83611*zeta[13])/(707616000*y^3) - (1006236*betasv[{0}, {12}]*zeta[13])/
    y^4 - (1006236*betasv[{1}, {12}]*zeta[13])/y^5 + 
   (251559*betasv[{2}, {12}]*zeta[13])/y^6 + 
   (983367*betasv[{3}, {12}]*zeta[13])/(4*y^7) + 
   (800415*betasv[{4}, {12}]*zeta[13])/(32*y^8) - 
   (480249*zeta[11]*zeta[13])/(131072*y^14) + (1677076401*zeta[21])/
    (71871692800*y^11), pinablaBarFp[6, 7, 9, 4]/y^8 -> 
  73063710720*betasv[{2, 5}, {12, 14}] + 
   493180047360*betasv[{3, 4}, {12, 14}] + 
   170481991680*betasv[{3, 4}, {14, 12}] + 
   661632491520*betasv[{4, 3}, {12, 14}] + 
   694105251840*betasv[{4, 3}, {14, 12}] + 
   53580054528*betasv[{5, 2}, {12, 14}] + 
   474914119680*betasv[{5, 2}, {14, 12}] - 
   133950136320*betasv[{6, 1}, {12, 14}] - 
   133950136320*betasv[{6, 1}, {14, 12}] - 
   22325022720*betasv[{7, 0}, {12, 14}] - 
   80370081792*betasv[{7, 0}, {14, 12}] + (11*zeta[11])/(75600*y^2) + 
   (63423360*betasv[{0}, {14}]*zeta[11])/y^3 + 
   (95135040*betasv[{1}, {14}]*zeta[11])/y^4 - 
   (9513504*betasv[{2}, {14}]*zeta[11])/y^5 - 
   (29369340*betasv[{3}, {14}]*zeta[11])/y^6 - 
   (10945935*betasv[{4}, {14}]*zeta[11])/(2*y^7) - 
   (405405*betasv[{5}, {14}]*zeta[11])/(2*y^8) - 
   (83611*zeta[13])/(47174400*y^4) + (12074832*betasv[{0}, {12}]*zeta[13])/
    y^5 + (5031180*betasv[{1}, {12}]*zeta[13])/y^6 - 
   (4459455*betasv[{2}, {12}]*zeta[13])/y^7 - 
   (6517665*betasv[{3}, {12}]*zeta[13])/(4*y^8) - 
   (800415*betasv[{4}, {12}]*zeta[13])/(8*y^9) + (480249*zeta[11]*zeta[13])/
    (16384*y^15) - (1677076401*zeta[21])/(14374338560*y^12), 
 pinablaBarFp[6, 7, 9, 5]/y^10 -> -584509685760*betasv[{1, 5}, {12, 14}] - 
   7379434782720*betasv[{2, 4}, {12, 14}] - 
   2045783900160*betasv[{2, 4}, {14, 12}] - 
   18477000622080*betasv[{3, 3}, {12, 14}] - 
   13833395896320*betasv[{3, 3}, {14, 12}] - 
   9011190988800*betasv[{4, 2}, {12, 14}] - 
   17827545415680*betasv[{4, 2}, {14, 12}] + 
   2786162835456*betasv[{5, 1}, {12, 14}] - 
   584509685760*betasv[{5, 1}, {14, 12}] + 
   1160901181440*betasv[{6, 0}, {12, 14}] + 
   2786162835456*betasv[{6, 0}, {14, 12}] - (143*zeta[11])/(56700*y^3) - 
   (824503680*betasv[{0}, {14}]*zeta[11])/y^4 - 
   (494702208*betasv[{1}, {14}]*zeta[11])/y^5 + 
   (399999600*betasv[{2}, {14}]*zeta[11])/y^6 + 
   (205044840*betasv[{3}, {14}]*zeta[11])/y^7 + 
   (40945905*betasv[{4}, {14}]*zeta[11])/(2*y^8) + 
   (405405*betasv[{5}, {14}]*zeta[11])/y^9 + (83611*zeta[13])/(4536000*y^5) - 
   (104648544*betasv[{0}, {12}]*zeta[13])/y^6 + 
   (5488560*betasv[{1}, {12}]*zeta[13])/y^7 + 
   (41850270*betasv[{2}, {12}]*zeta[13])/y^8 + 
   (8118495*betasv[{3}, {12}]*zeta[13])/y^9 + 
   (2401245*betasv[{4}, {12}]*zeta[13])/(8*y^10) - 
   (3361743*zeta[11]*zeta[13])/(16384*y^16) + (1677076401*zeta[21])/
    (3593584640*y^13), pinablaBarFp[6, 7, 9, 6]/y^12 -> 
  2338038743040*betasv[{0, 5}, {12, 14}] + 
   70725671976960*betasv[{1, 4}, {12, 14}] + 
   16366271201280*betasv[{1, 4}, {14, 12}] + 
   339794963988480*betasv[{2, 3}, {12, 14}] + 
   198733293158400*betasv[{2, 3}, {14, 12}] + 
   365903063285760*betasv[{3, 2}, {12, 14}] + 
   451241477406720*betasv[{3, 2}, {14, 12}] + 
   16366271201280*betasv[{4, 1}, {12, 14}] + 
   154310557040640*betasv[{4, 1}, {14, 12}] - 
   39006279696384*betasv[{5, 0}, {12, 14}] - 
   64529869307904*betasv[{5, 0}, {14, 12}] + (143*zeta[11])/(5400*y^4) + 
   (6925830912*betasv[{0}, {14}]*zeta[11])/y^5 - 
   (726485760*betasv[{1}, {14}]*zeta[11])/y^6 - 
   (4060536480*betasv[{2}, {14}]*zeta[11])/y^7 - 
   (942701760*betasv[{3}, {14}]*zeta[11])/y^8 - 
   (49054005*betasv[{4}, {14}]*zeta[11])/y^9 - 
   (405405*betasv[{5}, {14}]*zeta[11])/y^10 - (83611*zeta[13])/(648000*y^6) + 
   (605937024*betasv[{0}, {12}]*zeta[13])/y^7 - 
   (362244960*betasv[{1}, {12}]*zeta[13])/y^8 - 
   (264823020*betasv[{2}, {12}]*zeta[13])/y^9 - 
   (29157975*betasv[{3}, {12}]*zeta[13])/y^10 - 
   (2401245*betasv[{4}, {12}]*zeta[13])/(4*y^11) + 
   (10085229*zeta[11]*zeta[13])/(8192*y^17) - (5031229203*zeta[21])/
    (3593584640*y^14), pinablaBarFp[6, 7, 9, 7]/y^14 -> 
  -329663462768640*betasv[{0, 4}, {12, 14}] - 
   65465084805120*betasv[{0, 4}, {14, 12}] - 3849970463539200*
    betasv[{1, 3}, {12, 14}] - 1851726684487680*betasv[{1, 3}, {14, 12}] - 
   8468376327290880*betasv[{2, 2}, {12, 14}] - 
   7799697246781440*betasv[{2, 2}, {14, 12}] - 
   3189084845506560*betasv[{3, 1}, {12, 14}] - 
   6078900731904000*betasv[{3, 1}, {14, 12}] + 
   714660509122560*betasv[{4, 0}, {12, 14}] + 
   673355157995520*betasv[{4, 0}, {14, 12}] + 
   (pinablaBarE[6, 6]*pinablaBarE[7, 1])/(42*y^14) - 
   (143*zeta[11])/(900*y^5) - (31723211520*betasv[{0}, {14}]*zeta[11])/y^6 + 
   (35390234880*betasv[{1}, {14}]*zeta[11])/y^7 + 
   (23494030560*betasv[{2}, {14}]*zeta[11])/y^8 + 
   (2670267600*betasv[{3}, {14}]*zeta[11])/y^9 + 
   (57162105*betasv[{4}, {14}]*zeta[11])/y^10 + 
   (83611*zeta[13])/(151200*y^7) - (1580705280*betasv[{0}, {12}]*zeta[13])/
    y^8 + (3567564000*betasv[{1}, {12}]*zeta[13])/y^9 + 
   (1144364760*betasv[{2}, {12}]*zeta[13])/y^10 + 
   (67920930*betasv[{3}, {12}]*zeta[13])/y^11 + 
   (2401245*betasv[{4}, {12}]*zeta[13])/(4*y^12) - 
   (50426145*zeta[11]*zeta[13])/(8192*y^18) + (5031229203*zeta[21])/
    (1796792320*y^15), pinablaBarFp[6, 7, 9, 8]/y^16 -> 
  20674497258455040*betasv[{0, 3}, {12, 14}] + 
   8454348094832640*betasv[{0, 3}, {14, 12}] + 
   113946656180797440*betasv[{1, 2}, {12, 14}] + 
   84618298188103680*betasv[{1, 2}, {14, 12}] + 
   106016028764405760*betasv[{2, 1}, {12, 14}] + 
   135344386757099520*betasv[{2, 1}, {14, 12}] + 
   1321771236065280*betasv[{3, 0}, {12, 14}] + 
   13541920399687680*betasv[{3, 0}, {14, 12}] + 
   (pinablaBarE[6, 7]*pinablaBarE[7, 1])/(42*y^16) + 
   (23*pinablaBarE[6, 6]*pinablaBarE[7, 2])/(120*y^16) + 
   (pinablaBarE[6, 1]*pinablaBarE[7, 7])/(30*y^16) + 
   (286*zeta[11])/(675*y^6) - (14668093440*betasv[{0}, {14}]*zeta[11])/y^7 - 
   (294122949120*betasv[{1}, {14}]*zeta[11])/y^8 - 
   (79031272320*betasv[{2}, {14}]*zeta[11])/y^9 - 
   (3584861280*betasv[{3}, {14}]*zeta[11])/y^10 - 
   (83611*zeta[13])/(75600*y^8) - (7947434880*betasv[{0}, {12}]*zeta[13])/
    y^9 - (19857610080*betasv[{1}, {12}]*zeta[13])/y^10 - 
   (3103780680*betasv[{2}, {12}]*zeta[13])/y^11 - 
   (77525910*betasv[{3}, {12}]*zeta[13])/y^12 + (50426145*zeta[11]*zeta[13])/
    (2048*y^19) - (5031229203*zeta[21])/(1796792320*y^16), 
 pinablaBarFp[6, 7, 11, 0] -> 792792*betasv[{6, 5}, {12, 14}] + 
   566280*betasv[{7, 4}, {12, 14}] + 792792*betasv[{7, 4}, {14, 12}] + 
   141570*betasv[{8, 3}, {12, 14}] + 566280*betasv[{8, 3}, {14, 12}] + 
   12584*betasv[{9, 2}, {12, 14}] + 141570*betasv[{9, 2}, {14, 12}] + 
   286*betasv[{10, 1}, {12, 14}] + 12584*betasv[{10, 1}, {14, 12}] + 
   286*betasv[{11, 0}, {14, 12}] - 52*betasv[{1}, {14}]*zeta[11] - 
   (572*betasv[{2}, {14}]*zeta[11])/y - (6435*betasv[{3}, {14}]*zeta[11])/
    (4*y^2) - (6435*betasv[{4}, {14}]*zeta[11])/(4*y^3) - 
   (9009*betasv[{5}, {14}]*zeta[11])/(16*y^4) + 
   (691*zeta[13])/3269185920000 - (11*betasv[{0}, {12}]*zeta[13])/y - 
   (121*betasv[{1}, {12}]*zeta[13])/y^2 - (5445*betasv[{2}, {12}]*zeta[13])/
    (16*y^3) - (5445*betasv[{3}, {12}]*zeta[13])/(16*y^4) - 
   (7623*betasv[{4}, {12}]*zeta[13])/(64*y^5) + (1323*zeta[11]*zeta[13])/
    (131072*y^11) - (21555310361*zeta[23])/(10996631470080*y^10), 
 pinablaBarFp[6, 7, 11, 1]/y^2 -> -19027008*betasv[{5, 5}, {12, 14}] - 
   31711680*betasv[{6, 4}, {12, 14}] - 22198176*betasv[{6, 4}, {14, 12}] - 
   13590720*betasv[{7, 3}, {12, 14}] - 30805632*betasv[{7, 3}, {14, 12}] - 
   2151864*betasv[{8, 2}, {12, 14}] - 11891880*betasv[{8, 2}, {14, 12}] - 
   112112*betasv[{9, 1}, {12, 14}] - 1635920*betasv[{9, 1}, {14, 12}] - 
   1144*betasv[{10, 0}, {12, 14}] - 62920*betasv[{10, 0}, {14, 12}] + 
   208*betasv[{0}, {14}]*zeta[11] + (5096*betasv[{1}, {14}]*zeta[11])/y + 
   (24453*betasv[{2}, {14}]*zeta[11])/y^2 + 
   (38610*betasv[{3}, {14}]*zeta[11])/y^3 + 
   (45045*betasv[{4}, {14}]*zeta[11])/(2*y^4) + 
   (27027*betasv[{5}, {14}]*zeta[11])/(8*y^5) - 
   (691*zeta[13])/(29719872000*y) + (605*betasv[{0}, {12}]*zeta[13])/y^2 + 
   (7865*betasv[{1}, {12}]*zeta[13])/(2*y^3) + 
   (114345*betasv[{2}, {12}]*zeta[13])/(16*y^4) + 
   (18513*betasv[{3}, {12}]*zeta[13])/(4*y^5) + 
   (53361*betasv[{4}, {12}]*zeta[13])/(64*y^6) - (14553*zeta[11]*zeta[13])/
    (131072*y^12) + (21555310361*zeta[23])/(1099663147008*y^11), 
 pinablaBarFp[6, 7, 11, 2]/y^4 -> 380540160*betasv[{4, 5}, {12, 14}] + 
   1141620480*betasv[{5, 4}, {12, 14}] + 532756224*betasv[{5, 4}, {14, 12}] + 
   887927040*betasv[{6, 3}, {12, 14}] + 1217728512*betasv[{6, 3}, {14, 12}] + 
   231948288*betasv[{7, 2}, {12, 14}] + 750207744*betasv[{7, 2}, {14, 12}] + 
   21250944*betasv[{8, 1}, {12, 14}] + 154028160*betasv[{8, 1}, {14, 12}] + 
   494208*betasv[{9, 0}, {12, 14}] + 9060480*betasv[{9, 0}, {14, 12}] - 
   zeta[11]/89812800 - (22464*betasv[{0}, {14}]*zeta[11])/y - 
   (241488*betasv[{1}, {14}]*zeta[11])/y^2 - 
   (658944*betasv[{2}, {14}]*zeta[11])/y^3 - 
   (630630*betasv[{3}, {14}]*zeta[11])/y^4 - 
   (405405*betasv[{4}, {14}]*zeta[11])/(2*y^5) - 
   (135135*betasv[{5}, {14}]*zeta[11])/(8*y^6) + 
   (691*zeta[13])/(550368000*y^2) - (21780*betasv[{0}, {12}]*zeta[13])/y^3 - 
   (92565*betasv[{1}, {12}]*zeta[13])/y^4 - 
   (225423*betasv[{2}, {12}]*zeta[13])/(2*y^5) - 
   (45738*betasv[{3}, {12}]*zeta[13])/y^6 - 
   (160083*betasv[{4}, {12}]*zeta[13])/(32*y^7) + 
   (72765*zeta[11]*zeta[13])/(65536*y^13) - (21555310361*zeta[23])/
    (122184794112*y^12), pinablaBarFp[6, 7, 11, 3]/y^6 -> 
  -6088642560*betasv[{3, 5}, {12, 14}] - 
   30443212800*betasv[{4, 4}, {12, 14}] - 
   10655124480*betasv[{4, 4}, {14, 12}] - 
   39576176640*betasv[{5, 3}, {12, 14}] - 
   37749583872*betasv[{5, 3}, {14, 12}] - 
   17149676544*betasv[{6, 2}, {12, 14}] - 
   35618558976*betasv[{6, 2}, {14, 12}] - 
   2535616512*betasv[{7, 1}, {12, 14}] - 
   10930563072*betasv[{7, 1}, {14, 12}] - 
   102795264*betasv[{8, 0}, {12, 14}] - 942289920*betasv[{8, 0}, {14, 12}] + 
   (13*zeta[11])/(11226600*y) + (1168128*betasv[{0}, {14}]*zeta[11])/y^2 + 
   (7203456*betasv[{1}, {14}]*zeta[11])/y^3 + 
   (12180168*betasv[{2}, {14}]*zeta[11])/y^4 + 
   (7027020*betasv[{3}, {14}]*zeta[11])/y^5 + 
   (1351350*betasv[{4}, {14}]*zeta[11])/y^6 + 
   (135135*betasv[{5}, {14}]*zeta[11])/(2*y^7) - 
   (691*zeta[13])/(15876000*y^3) + (566280*betasv[{0}, {12}]*zeta[13])/y^4 + 
   (1642212*betasv[{1}, {12}]*zeta[13])/y^5 + 
   (2675673*betasv[{2}, {12}]*zeta[13])/(2*y^6) + 
   (708939*betasv[{3}, {12}]*zeta[13])/(2*y^7) + 
   (800415*betasv[{4}, {12}]*zeta[13])/(32*y^8) - 
   (654885*zeta[11]*zeta[13])/(65536*y^14) + (21555310361*zeta[23])/
    (15273099264*y^13), pinablaBarFp[6, 7, 11, 4]/y^8 -> 
  73063710720*betasv[{2, 5}, {12, 14}] + 
   608864256000*betasv[{3, 4}, {12, 14}] + 
   170481991680*betasv[{3, 4}, {14, 12}] + 
   1278614937600*betasv[{4, 3}, {12, 14}] + 
   925473669120*betasv[{4, 3}, {14, 12}] + 
   886506356736*betasv[{5, 2}, {12, 14}] + 
   1307840421888*betasv[{5, 2}, {14, 12}] + 
   208194674688*betasv[{6, 1}, {12, 14}] + 
   591004237824*betasv[{6, 1}, {14, 12}] + 
   13431914496*betasv[{7, 0}, {12, 14}] + 
   73875529728*betasv[{7, 0}, {14, 12}] - (91*zeta[11])/(1603800*y^2) - 
   (38158848*betasv[{0}, {14}]*zeta[11])/y^3 - 
   (147865536*betasv[{1}, {14}]*zeta[11])/y^4 - 
   (157405248*betasv[{2}, {14}]*zeta[11])/y^5 - 
   (56756700*betasv[{3}, {14}]*zeta[11])/y^6 - 
   (6756750*betasv[{4}, {14}]*zeta[11])/y^7 - 
   (405405*betasv[{5}, {14}]*zeta[11])/(2*y^8) + 
   (691*zeta[13])/(648000*y^4) - (11099088*betasv[{0}, {12}]*zeta[13])/y^5 - 
   (22198176*betasv[{1}, {12}]*zeta[13])/y^6 - 
   (12280653*betasv[{2}, {12}]*zeta[13])/y^7 - 
   (2172555*betasv[{3}, {12}]*zeta[13])/y^8 - 
   (800415*betasv[{4}, {12}]*zeta[13])/(8*y^9) + (654885*zeta[11]*zeta[13])/
    (8192*y^15) - (150887172527*zeta[23])/(15273099264*y^14), 
 pinablaBarFp[6, 7, 11, 5]/y^10 -> -584509685760*betasv[{1, 5}, {12, 14}] - 
   8767645286400*betasv[{2, 4}, {12, 14}] - 
   2045783900160*betasv[{2, 4}, {14, 12}] - 
   30199667097600*betasv[{3, 3}, {12, 14}] - 
   17535290572800*betasv[{3, 3}, {14, 12}] - 
   33073506385920*betasv[{4, 2}, {12, 14}] - 
   37262492467200*betasv[{4, 2}, {14, 12}] - 
   12088723046400*betasv[{5, 1}, {12, 14}] - 
   24646825082880*betasv[{5, 1}, {14, 12}] - 
   1208872304640*betasv[{6, 0}, {12, 14}] - 
   4432531783680*betasv[{6, 0}, {14, 12}] + (91*zeta[11])/(53460*y^3) + 
   (858574080*betasv[{0}, {14}]*zeta[11])/y^4 + 
   (2146435200*betasv[{1}, {14}]*zeta[11])/y^5 + 
   (1468106640*betasv[{2}, {14}]*zeta[11])/y^6 + 
   (335134800*betasv[{3}, {14}]*zeta[11])/y^7 + 
   (24324300*betasv[{4}, {14}]*zeta[11])/y^8 + 
   (405405*betasv[{5}, {14}]*zeta[11])/y^9 - (691*zeta[13])/(36000*y^5) + 
   (166486320*betasv[{0}, {12}]*zeta[13])/y^6 + 
   (231434280*betasv[{1}, {12}]*zeta[13])/y^7 + 
   (87473925*betasv[{2}, {12}]*zeta[13])/y^8 + 
   (10291050*betasv[{3}, {12}]*zeta[13])/y^9 + 
   (2401245*betasv[{4}, {12}]*zeta[13])/(8*y^10) - 
   (4584195*zeta[11]*zeta[13])/(8192*y^16) + (150887172527*zeta[23])/
    (2545516544*y^15), pinablaBarFp[6, 7, 11, 6]/y^12 -> 
  2338038743040*betasv[{0, 5}, {12, 14}] + 
   81831356006400*betasv[{1, 4}, {12, 14}] + 
   16366271201280*betasv[{1, 4}, {14, 12}] + 
   502678329753600*betasv[{2, 3}, {12, 14}] + 
   243156029276160*betasv[{2, 3}, {14, 12}] + 
   891572107345920*betasv[{3, 2}, {12, 14}] + 
   806623366348800*betasv[{3, 2}, {14, 12}] + 
   506362512015360*betasv[{4, 1}, {12, 14}] + 
   791036441395200*betasv[{4, 1}, {14, 12}] + 
   77367827496960*betasv[{5, 0}, {12, 14}] + 
   204968063139840*betasv[{5, 0}, {14, 12}] - (91*zeta[11])/(2673*y^4) - 
   (13737185280*betasv[{0}, {14}]*zeta[11])/y^5 - 
   (22477029120*betasv[{1}, {14}]*zeta[11])/y^6 - 
   (9894044160*betasv[{2}, {14}]*zeta[11])/y^7 - 
   (1394593200*betasv[{3}, {14}]*zeta[11])/y^8 - 
   (56756700*betasv[{4}, {14}]*zeta[11])/y^9 - 
   (405405*betasv[{5}, {14}]*zeta[11])/y^10 + (691*zeta[13])/(2700*y^6) - 
   (1924655040*betasv[{0}, {12}]*zeta[13])/y^7 - 
   (1856962800*betasv[{1}, {12}]*zeta[13])/y^8 - 
   (473388300*betasv[{2}, {12}]*zeta[13])/y^9 - 
   (35675640*betasv[{3}, {12}]*zeta[13])/y^10 - 
   (2401245*betasv[{4}, {12}]*zeta[13])/(4*y^11) + 
   (13752585*zeta[11]*zeta[13])/(4096*y^17) - (754435862635*zeta[23])/
    (2545516544*y^16), pinablaBarFp[6, 7, 11, 7]/y^14 -> 
  -374086198886400*betasv[{0, 4}, {12, 14}] - 
   65465084805120*betasv[{0, 4}, {14, 12}] - 5330728334131200*
    betasv[{1, 3}, {12, 14}] - 2207108573429760*betasv[{1, 3}, {14, 12}] - 
   16731005245194240*betasv[{2, 2}, {12, 14}] - 
   12597352747499520*betasv[{2, 2}, {14, 12}] - 
   15234377051013120*betasv[{3, 1}, {12, 14}] - 
   19109569993113600*betasv[{3, 1}, {14, 12}] - 
   3572806598000640*betasv[{4, 0}, {12, 14}] - 
   7263507028377600*betasv[{4, 0}, {14, 12}] + 
   (pinablaBarE[6, 6]*pinablaBarE[7, 1])/(42*y^14) + 
   (6188*zeta[11])/(13365*y^5) + (158594042880*betasv[{0}, {14}]*zeta[11])/
    y^6 + (169060469760*betasv[{1}, {14}]*zeta[11])/y^7 + 
   (46417250880*betasv[{2}, {14}]*zeta[11])/y^8 + 
   (3697293600*betasv[{3}, {14}]*zeta[11])/y^9 + 
   (64864800*betasv[{4}, {14}]*zeta[11])/y^10 - (11747*zeta[13])/(4725*y^7) + 
   (17051126400*betasv[{0}, {12}]*zeta[13])/y^8 + 
   (11214957600*betasv[{1}, {12}]*zeta[13])/y^9 + 
   (1848272580*betasv[{2}, {12}]*zeta[13])/y^10 + 
   (80956260*betasv[{3}, {12}]*zeta[13])/y^11 + 
   (2401245*betasv[{4}, {12}]*zeta[13])/(4*y^12) - 
   (68762925*zeta[11]*zeta[13])/(4096*y^18) + (754435862635*zeta[23])/
    (636379136*y^17), pinablaBarFp[6, 7, 11, 8]/y^16 -> 
  27308292518707200*betasv[{0, 3}, {12, 14}] + 
   9875875650600960*betasv[{0, 3}, {14, 12}] + 
   197816781971128320*betasv[{1, 2}, {12, 14}] + 
   127264124861153280*betasv[{1, 2}, {14, 12}] + 
   316660566573711360*betasv[{2, 1}, {12, 14}] + 
   330093661897359360*betasv[{2, 1}, {14, 12}] + 
   118102413772062720*betasv[{3, 0}, {12, 14}] + 
   192654392426496000*betasv[{3, 0}, {14, 12}] + 
   (pinablaBarE[6, 7]*pinablaBarE[7, 1])/(42*y^16) + 
   (3*pinablaBarE[6, 6]*pinablaBarE[7, 2])/(14*y^16) + 
   (pinablaBarE[6, 1]*pinablaBarE[7, 7])/(30*y^16) - 
   (6188*zeta[11])/(1485*y^6) - (1310618050560*betasv[{0}, {14}]*zeta[11])/
    y^7 - (878519416320*betasv[{1}, {14}]*zeta[11])/y^8 - 
   (137202024960*betasv[{2}, {14}]*zeta[11])/y^9 - 
   (4735130400*betasv[{3}, {14}]*zeta[11])/y^10 + 
   (11747*zeta[13])/(700*y^8) - (113064336000*betasv[{0}, {12}]*zeta[13])/
    y^9 - (48431053440*betasv[{1}, {12}]*zeta[13])/y^10 - 
   (4668020280*betasv[{2}, {12}]*zeta[13])/y^11 - 
   (90561240*betasv[{3}, {12}]*zeta[13])/y^12 + (68762925*zeta[11]*zeta[13])/
    (1024*y^19) - (2263307587905*zeta[23])/(636379136*y^18), 
 pinablaBarFp[6, 7, 11, 9]/y^18 -> 
  -1118966638108999680*betasv[{0, 2}, {12, 14}] - 
   627567007251824640*betasv[{0, 2}, {14, 12}] - 
   4115818788358717440*betasv[{1, 1}, {12, 14}] - 
   3658862294068101120*betasv[{1, 1}, {14, 12}] - 
   2683871231559598080*betasv[{2, 0}, {12, 14}] - 
   3632227356707389440*betasv[{2, 0}, {14, 12}] + 
   (pinablaBarE[6, 8]*pinablaBarE[7, 1])/(42*y^18) + 
   (5*pinablaBarE[6, 7]*pinablaBarE[7, 2])/(21*y^18) + 
   (13*pinablaBarE[6, 6]*pinablaBarE[7, 3])/(12*y^18) + 
   (73*pinablaBarE[6, 2]*pinablaBarE[7, 7])/(210*y^18) + 
   (pinablaBarE[6, 1]*pinablaBarE[7, 8])/(30*y^18) + 
   (33592*zeta[11])/(1485*y^7) + (7445931816960*betasv[{0}, {14}]*zeta[11])/
    y^8 + (2854655032320*betasv[{1}, {14}]*zeta[11])/y^9 + 
   (194023589760*betasv[{2}, {14}]*zeta[11])/y^10 - 
   (223193*zeta[13])/(3150*y^9) + (532917221760*betasv[{0}, {12}]*zeta[13])/
    y^10 + (134206269120*betasv[{1}, {12}]*zeta[13])/y^11 + 
   (5754755160*betasv[{2}, {12}]*zeta[13])/y^12 - 
   (206288775*zeta[11]*zeta[13])/(1024*y^20) + (2263307587905*zeta[23])/
    (318189568*y^19), pinablaBarFp[6, 7, 11, 10]/y^20 -> 
  25415008258306867200*betasv[{0, 1}, {12, 14}] + 
   19655985234287001600*betasv[{0, 1}, {14, 12}] + 
   37934245005911654400*betasv[{1, 0}, {12, 14}] + 
   43693268029931520000*betasv[{1, 0}, {14, 12}] + 
   (pinablaBarE[6, 9]*pinablaBarE[7, 1])/(42*y^20) + 
   (11*pinablaBarE[6, 8]*pinablaBarE[7, 2])/(42*y^20) + 
   (37*pinablaBarE[6, 7]*pinablaBarE[7, 3])/(28*y^20) + 
   (1276*pinablaBarE[6, 6]*pinablaBarE[7, 4])/(315*y^20) + 
   (169*pinablaBarE[6, 3]*pinablaBarE[7, 7])/(84*y^20) + 
   (8*pinablaBarE[6, 2]*pinablaBarE[7, 8])/(21*y^20) + 
   (pinablaBarE[6, 1]*pinablaBarE[7, 9])/(30*y^20) - 
   (16796*zeta[11])/(297*y^8) - (26310483763200*betasv[{0}, {14}]*zeta[11])/
    y^9 - (4406843750400*betasv[{1}, {14}]*zeta[11])/y^10 + 
   (223193*zeta[13])/(1575*y^10) - (1602659520000*betasv[{0}, {12}]*zeta[13])/
    y^11 - (180244310400*betasv[{1}, {12}]*zeta[13])/y^12 + 
   (206288775*zeta[11]*zeta[13])/(512*y^21) - (2263307587905*zeta[23])/
    (318189568*y^20), pinablaBarFp[6, 8, 4, 0] -> 
  2972970*betasv[{6, 6}, {12, 16}] - 3397680*betasv[{7, 5}, {12, 16}] + 
   1911195*betasv[{8, 4}, {12, 16}] + 2972970*betasv[{8, 4}, {16, 12}] - 
   566280*betasv[{9, 3}, {12, 16}] - 3397680*betasv[{9, 3}, {16, 12}] + 
   70785*betasv[{10, 2}, {12, 16}] + 1911195*betasv[{10, 2}, {16, 12}] - 
   566280*betasv[{11, 1}, {16, 12}] + 70785*betasv[{12, 0}, {16, 12}] - 
   12870*betasv[{2}, {16}]*zeta[11] + (25740*betasv[{3}, {16}]*zeta[11])/y - 
   (173745*betasv[{4}, {16}]*zeta[11])/(8*y^2) + 
   (19305*betasv[{5}, {16}]*zeta[11])/(2*y^3) - 
   (135135*betasv[{6}, {16}]*zeta[11])/(64*y^4) + 
   (7601*zeta[15])/(30481920000*y) - (4719*betasv[{0}, {12}]*zeta[15])/
    (8*y^2) + (4719*betasv[{1}, {12}]*zeta[15])/(4*y^3) - 
   (127413*betasv[{2}, {12}]*zeta[15])/(128*y^4) + 
   (14157*betasv[{3}, {12}]*zeta[15])/(32*y^5) - 
   (99099*betasv[{4}, {12}]*zeta[15])/(1024*y^6) + 
   (3003*zeta[11]*zeta[15])/(2097152*y^12) - (13*zeta[17])/(12192768*y^3), 
 pinablaBarFp[6, 8, 4, 1]/y^2 -> -71351280*betasv[{5, 6}, {12, 16}] + 
   23783760*betasv[{6, 5}, {12, 16}] + 6795360*betasv[{7, 4}, {12, 16}] - 
   95135040*betasv[{7, 4}, {16, 12}] - 10193040*betasv[{8, 3}, {12, 16}] + 
   74748960*betasv[{8, 3}, {16, 12}] + 3963960*betasv[{9, 2}, {12, 16}] - 
   35675640*betasv[{9, 2}, {16, 12}] - 566280*betasv[{10, 1}, {12, 16}] + 
   9626760*betasv[{10, 1}, {16, 12}] - 1132560*betasv[{11, 0}, {16, 12}] + 
   102960*betasv[{1}, {16}]*zeta[11] - (180180*betasv[{2}, {16}]*zeta[11])/
    y + (115830*betasv[{3}, {16}]*zeta[11])/y^2 - 
   (19305*betasv[{4}, {16}]*zeta[11])/y^3 - 
   (135135*betasv[{5}, {16}]*zeta[11])/(8*y^4) + 
   (405405*betasv[{6}, {16}]*zeta[11])/(32*y^5) - 
   (7601*zeta[15])/(5080320000*y^2) + (4719*betasv[{0}, {12}]*zeta[15])/
    (2*y^3) - (80223*betasv[{1}, {12}]*zeta[15])/(16*y^4) + 
   (297297*betasv[{2}, {12}]*zeta[15])/(64*y^5) - 
   (155727*betasv[{3}, {12}]*zeta[15])/(64*y^6) + 
   (99099*betasv[{4}, {12}]*zeta[15])/(128*y^7) - 
   (9009*zeta[11]*zeta[15])/(524288*y^13) + (13*zeta[17])/(4064256*y^4), 
 pinablaBarFp[6, 8, 4, 2]/y^4 -> 1427025600*betasv[{4, 6}, {12, 16}] + 
   1141620480*betasv[{5, 5}, {12, 16}] - 665945280*betasv[{6, 4}, {12, 16}] + 
   2663781120*betasv[{6, 4}, {16, 12}] + 217451520*betasv[{7, 3}, {12, 16}] - 
   869806080*betasv[{7, 3}, {16, 12}] - 20386080*betasv[{8, 2}, {12, 16}] + 
   387335520*betasv[{8, 2}, {16, 12}] - 9060480*betasv[{9, 1}, {12, 16}] - 
   99665280*betasv[{9, 1}, {16, 12}] + 2265120*betasv[{10, 0}, {12, 16}] + 
   11325600*betasv[{10, 0}, {16, 12}] - 411840*betasv[{0}, {16}]*zeta[11] + 
   (411840*betasv[{1}, {16}]*zeta[11])/y + 
   (231660*betasv[{2}, {16}]*zeta[11])/y^2 - 
   (617760*betasv[{3}, {16}]*zeta[11])/y^3 + 
   (945945*betasv[{4}, {16}]*zeta[11])/(2*y^4) - 
   (405405*betasv[{5}, {16}]*zeta[11])/(2*y^5) - 
   (2027025*betasv[{6}, {16}]*zeta[11])/(32*y^6) + 
   (7601*zeta[15])/(1524096000*y^3) - (23595*betasv[{0}, {12}]*zeta[15])/
    (4*y^4) + (51909*betasv[{1}, {12}]*zeta[15])/(4*y^5) - 
   (806949*betasv[{2}, {12}]*zeta[15])/(64*y^6) + 
   (14157*betasv[{3}, {12}]*zeta[15])/(2*y^7) - 
   (693693*betasv[{4}, {12}]*zeta[15])/(128*y^8) + 
   (99099*zeta[11]*zeta[15])/(524288*y^14) - (13*zeta[17])/(2032128*y^5), 
 pinablaBarFp[6, 8, 4, 3]/y^6 -> -22832409600*betasv[{3, 6}, {12, 16}] - 
   57081024000*betasv[{4, 5}, {12, 16}] - 
   6849722880*betasv[{5, 4}, {12, 16}] - 
   63930746880*betasv[{5, 4}, {16, 12}] + 
   4566481920*betasv[{6, 3}, {12, 16}] - 
   18265927680*betasv[{6, 3}, {16, 12}] - 
   1957063680*betasv[{7, 2}, {12, 16}] - 
   1957063680*betasv[{7, 2}, {16, 12}] + 489265920*betasv[{8, 1}, {12, 16}] + 
   489265920*betasv[{8, 1}, {16, 12}] - 54362880*betasv[{9, 0}, {12, 16}] - 
   54362880*betasv[{9, 0}, {16, 12}] - (3617*zeta[11])/6477408000 + 
   (2471040*betasv[{0}, {16}]*zeta[11])/y - 
   (5559840*betasv[{1}, {16}]*zeta[11])/y^2 + 
   (5559840*betasv[{2}, {16}]*zeta[11])/y^3 - 
   (3243240*betasv[{3}, {16}]*zeta[11])/y^4 + 
   (1216215*betasv[{4}, {16}]*zeta[11])/y^5 + 
   (10135125*betasv[{5}, {16}]*zeta[11])/(4*y^6) + 
   (2027025*betasv[{6}, {16}]*zeta[11])/(8*y^7) - 
   (7601*zeta[15])/(1016064000*y^4) + (14157*betasv[{0}, {12}]*zeta[15])/
    (2*y^5) - (127413*betasv[{1}, {12}]*zeta[15])/(8*y^6) + 
   (127413*betasv[{2}, {12}]*zeta[15])/(8*y^7) + 
   (297297*betasv[{3}, {12}]*zeta[15])/(8*y^8) + 
   (2081079*betasv[{4}, {12}]*zeta[15])/(64*y^9) - 
   (495495*zeta[11]*zeta[15])/(262144*y^15) + (13*zeta[17])/(2032128*y^6), 
 pinablaBarFp[6, 8, 6, 0] -> 2972970*betasv[{6, 6}, {12, 16}] - 
   2548260*betasv[{7, 5}, {12, 16}] + 637065*betasv[{8, 4}, {12, 16}] + 
   2972970*betasv[{8, 4}, {16, 12}] + 141570*betasv[{9, 3}, {12, 16}] - 
   2548260*betasv[{9, 3}, {16, 12}] - 70785*betasv[{10, 2}, {12, 16}] + 
   637065*betasv[{10, 2}, {16, 12}] + 141570*betasv[{11, 1}, {16, 12}] - 
   70785*betasv[{12, 0}, {16, 12}] + 12870*betasv[{2}, {16}]*zeta[11] - 
   (6435*betasv[{3}, {16}]*zeta[11])/y - (57915*betasv[{4}, {16}]*zeta[11])/
    (8*y^2) + (57915*betasv[{5}, {16}]*zeta[11])/(8*y^3) - 
   (135135*betasv[{6}, {16}]*zeta[11])/(64*y^4) - 
   (7601*zeta[15])/(85349376000*y) + (4719*betasv[{0}, {12}]*zeta[15])/
    (8*y^2) - (4719*betasv[{1}, {12}]*zeta[15])/(16*y^3) - 
   (42471*betasv[{2}, {12}]*zeta[15])/(128*y^4) + 
   (42471*betasv[{3}, {12}]*zeta[15])/(128*y^5) - 
   (99099*betasv[{4}, {12}]*zeta[15])/(1024*y^6) + 
   (429*zeta[11]*zeta[15])/(262144*y^12) - (31603*zeta[19])/
    (22642688000*y^5), pinablaBarFp[6, 8, 6, 1]/y^2 -> 
  -71351280*betasv[{5, 6}, {12, 16}] + 30579120*betasv[{7, 4}, {12, 16}] - 
   95135040*betasv[{7, 4}, {16, 12}] - 15289560*betasv[{8, 3}, {12, 16}] + 
   44169840*betasv[{8, 3}, {16, 12}] + 1132560*betasv[{9, 2}, {12, 16}] + 
   5096520*betasv[{9, 2}, {16, 12}] + 566280*betasv[{10, 1}, {12, 16}] - 
   11325600*betasv[{10, 1}, {16, 12}] + 2831400*betasv[{11, 0}, {16, 12}] - 
   102960*betasv[{1}, {16}]*zeta[11] - (51480*betasv[{2}, {16}]*zeta[11])/y + 
   (173745*betasv[{3}, {16}]*zeta[11])/y^2 - 
   (173745*betasv[{4}, {16}]*zeta[11])/(2*y^3) + 
   (405405*betasv[{6}, {16}]*zeta[11])/(32*y^5) + 
   (7601*zeta[15])/(5689958400*y^2) - (23595*betasv[{0}, {12}]*zeta[15])/
    (4*y^3) + (23595*betasv[{1}, {12}]*zeta[15])/(4*y^4) - 
   (42471*betasv[{2}, {12}]*zeta[15])/(64*y^5) - 
   (184041*betasv[{3}, {12}]*zeta[15])/(128*y^6) + 
   (99099*betasv[{4}, {12}]*zeta[15])/(128*y^7) - 
   (1287*zeta[11]*zeta[15])/(65536*y^13) + (31603*zeta[19])/(4528537600*y^6), 
 pinablaBarFp[6, 8, 6, 2]/y^4 -> 1427025600*betasv[{4, 6}, {12, 16}] + 
   1712430720*betasv[{5, 5}, {12, 16}] - 856215360*betasv[{6, 4}, {12, 16}] + 
   2663781120*betasv[{6, 4}, {16, 12}] + 108725760*betasv[{7, 3}, {16, 12}] + 
   142702560*betasv[{8, 2}, {12, 16}] - 713512800*betasv[{8, 2}, {16, 12}] - 
   31711680*betasv[{9, 1}, {12, 16}] + 412251840*betasv[{9, 1}, {16, 12}] - 
   2265120*betasv[{10, 0}, {12, 16}] - 79279200*betasv[{10, 0}, {16, 12}] + 
   411840*betasv[{0}, {16}]*zeta[11] + (1441440*betasv[{1}, {16}]*zeta[11])/
    y - (1621620*betasv[{2}, {16}]*zeta[11])/y^2 + 
   (1216215*betasv[{4}, {16}]*zeta[11])/(2*y^4) - 
   (1216215*betasv[{5}, {16}]*zeta[11])/(4*y^5) - 
   (2027025*betasv[{6}, {16}]*zeta[11])/(32*y^6) - 
   (7601*zeta[15])/(609638400*y^3) + (165165*betasv[{0}, {12}]*zeta[15])/
    (4*y^4) - (429429*betasv[{1}, {12}]*zeta[15])/(8*y^5) + 
   (1486485*betasv[{2}, {12}]*zeta[15])/(64*y^6) - 
   (14157*betasv[{3}, {12}]*zeta[15])/(16*y^7) - 
   (693693*betasv[{4}, {12}]*zeta[15])/(128*y^8) + 
   (14157*zeta[11]*zeta[15])/(65536*y^14) - (31603*zeta[19])/
    (1132134400*y^7), pinablaBarFp[6, 8, 6, 3]/y^6 -> 
  -22832409600*betasv[{3, 6}, {12, 16}] - 
   68497228800*betasv[{4, 5}, {12, 16}] - 
   13699445760*betasv[{5, 4}, {12, 16}] - 
   63930746880*betasv[{5, 4}, {16, 12}] + 
   13699445760*betasv[{6, 3}, {12, 16}] - 
   45664819200*betasv[{6, 3}, {16, 12}] - 
   4566481920*betasv[{7, 2}, {12, 16}] + 
   21527700480*betasv[{7, 2}, {16, 12}] - 
   9132963840*betasv[{8, 1}, {16, 12}] + 217451520*betasv[{9, 0}, {12, 16}] + 
   1522160640*betasv[{9, 0}, {16, 12}] + (3617*zeta[11])/6477408000 - 
   (9884160*betasv[{0}, {16}]*zeta[11])/y + 
   (12972960*betasv[{2}, {16}]*zeta[11])/y^3 - 
   (9729720*betasv[{3}, {16}]*zeta[11])/y^4 + 
   (2432430*betasv[{4}, {16}]*zeta[11])/y^5 + 
   (6081075*betasv[{5}, {16}]*zeta[11])/(2*y^6) + 
   (2027025*betasv[{6}, {16}]*zeta[11])/(8*y^7) + 
   (7601*zeta[15])/(101606400*y^4) - (198198*betasv[{0}, {12}]*zeta[15])/
    y^5 + (297297*betasv[{1}, {12}]*zeta[15])/y^6 - 
   (1401543*betasv[{2}, {12}]*zeta[15])/(8*y^7) + 
   (1486485*betasv[{3}, {12}]*zeta[15])/(16*y^8) + 
   (2081079*betasv[{4}, {12}]*zeta[15])/(64*y^9) - 
   (70785*zeta[11]*zeta[15])/(32768*y^15) + (94809*zeta[19])/
    (1132134400*y^8), pinablaBarFp[6, 8, 6, 4]/y^8 -> 
  273988915200*betasv[{2, 6}, {12, 16}] + 
   1643933491200*betasv[{3, 5}, {12, 16}] + 
   1643933491200*betasv[{4, 4}, {12, 16}] + 
   1278614937600*betasv[{4, 4}, {16, 12}] - 
   109595566080*betasv[{5, 3}, {12, 16}] + 
   2118847610880*betasv[{5, 3}, {16, 12}] - 
   36531855360*betasv[{6, 2}, {12, 16}] - 
   54797783040*betasv[{6, 2}, {16, 12}] + 
   36531855360*betasv[{7, 1}, {12, 16}] + 
   120033239040*betasv[{7, 1}, {16, 12}] - 
   7828254720*betasv[{8, 0}, {12, 16}] - 
   18265927680*betasv[{8, 0}, {16, 12}] - (3617*zeta[11])/(359856000*y) + 
   (88957440*betasv[{0}, {16}]*zeta[11])/y^2 - 
   (103783680*betasv[{1}, {16}]*zeta[11])/y^3 + 
   (25945920*betasv[{2}, {16}]*zeta[11])/y^4 + 
   (19459440*betasv[{3}, {16}]*zeta[11])/y^5 - 
   (72972900*betasv[{4}, {16}]*zeta[11])/y^6 - 
   (18243225*betasv[{5}, {16}]*zeta[11])/y^7 - 
   (6081075*betasv[{6}, {16}]*zeta[11])/(8*y^8) - 
   (7601*zeta[15])/(28224000*y^5) + (594594*betasv[{0}, {12}]*zeta[15])/y^6 - 
   (976833*betasv[{1}, {12}]*zeta[15])/y^7 + 
   (891891*betasv[{2}, {12}]*zeta[15])/(8*y^8) - 
   (8621613*betasv[{3}, {12}]*zeta[15])/(8*y^9) - 
   (10405395*betasv[{4}, {12}]*zeta[15])/(64*y^10) + 
   (637065*zeta[11]*zeta[15])/(32768*y^16) - (94809*zeta[19])/
    (566067200*y^9), pinablaBarFp[6, 8, 6, 5]/y^10 -> 
  -2191911321600*betasv[{1, 6}, {12, 16}] - 
   26302935859200*betasv[{2, 5}, {12, 16}] - 
   59181605683200*betasv[{3, 4}, {12, 16}] - 
   20457839001600*betasv[{3, 4}, {16, 12}] - 
   24111024537600*betasv[{4, 3}, {12, 16}] - 
   62834791219200*betasv[{4, 3}, {16, 12}] + 
   2191911321600*betasv[{5, 2}, {12, 16}] - 
   24111024537600*betasv[{5, 2}, {16, 12}] - 
   730637107200*betasv[{6, 1}, {12, 16}] - 
   2922548428800*betasv[{6, 1}, {16, 12}] + 
   104376729600*betasv[{7, 0}, {12, 16}] + 
   104376729600*betasv[{7, 0}, {16, 12}] + (3617*zeta[11])/(71971200*y^2) - 
   (296524800*betasv[{0}, {16}]*zeta[11])/y^3 + 
   (518918400*betasv[{1}, {16}]*zeta[11])/y^4 - 
   (389188800*betasv[{2}, {16}]*zeta[11])/y^5 + 
   (1070269200*betasv[{3}, {16}]*zeta[11])/y^6 + 
   (656756100*betasv[{4}, {16}]*zeta[11])/y^7 + 
   (72972900*betasv[{5}, {16}]*zeta[11])/y^8 + 
   (6081075*betasv[{6}, {16}]*zeta[11])/(4*y^9) + 
   (7601*zeta[15])/(16934400*y^6) - (849420*betasv[{0}, {12}]*zeta[15])/y^7 + 
   (5945940*betasv[{1}, {12}]*zeta[15])/y^8 + 
   (49054005*betasv[{2}, {12}]*zeta[15])/(4*y^9) + 
   (63918855*betasv[{3}, {12}]*zeta[15])/(8*y^10) + 
   (10405395*betasv[{4}, {12}]*zeta[15])/(16*y^11) - 
   (637065*zeta[11]*zeta[15])/(4096*y^17) + (94809*zeta[19])/
    (566067200*y^10), pinablaBarFp[6, 8, 8, 0] -> 
  2972970*betasv[{6, 6}, {12, 16}] - 1321320*betasv[{7, 5}, {12, 16}] - 
   528528*betasv[{8, 4}, {12, 16}] + 2972970*betasv[{8, 4}, {16, 12}] + 
   264264*betasv[{9, 3}, {12, 16}] - 1321320*betasv[{9, 3}, {16, 12}] + 
   (198198*betasv[{10, 2}, {12, 16}])/5 - 528528*betasv[{10, 2}, {16, 12}] + 
   264264*betasv[{11, 1}, {16, 12}] + (198198*betasv[{12, 0}, {16, 12}])/5 - 
   (36036*betasv[{2}, {16}]*zeta[11])/5 - (12012*betasv[{3}, {16}]*zeta[11])/
    y + (6006*betasv[{4}, {16}]*zeta[11])/y^2 + 
   (15015*betasv[{5}, {16}]*zeta[11])/(4*y^3) - 
   (135135*betasv[{6}, {16}]*zeta[11])/(64*y^4) + 
   (7601*zeta[15])/(293932800000*y) - (33033*betasv[{0}, {12}]*zeta[15])/
    (100*y^2) - (11011*betasv[{1}, {12}]*zeta[15])/(20*y^3) + 
   (11011*betasv[{2}, {12}]*zeta[15])/(40*y^4) + 
   (11011*betasv[{3}, {12}]*zeta[15])/(64*y^5) - 
   (99099*betasv[{4}, {12}]*zeta[15])/(1024*y^6) + 
   (27027*zeta[11]*zeta[15])/(13107200*y^12) - (10207769*zeta[21])/
    (1764049674240*y^7), pinablaBarFp[6, 8, 8, 1]/y^2 -> 
  -71351280*betasv[{5, 6}, {12, 16}] - 34354320*betasv[{6, 5}, {12, 16}] + 
   43339296*betasv[{7, 4}, {12, 16}] - 95135040*betasv[{7, 4}, {16, 12}] - 
   1057056*betasv[{8, 3}, {12, 16}] - 4756752*betasv[{9, 2}, {12, 16}] + 
   36996960*betasv[{9, 2}, {16, 12}] - (1585584*betasv[{10, 1}, {12, 16}])/
    5 - 7399392*betasv[{10, 1}, {16, 12}] - 
   (14798784*betasv[{11, 0}, {16, 12}])/5 + 
   (288288*betasv[{1}, {16}]*zeta[11])/5 + 
   (216216*betasv[{2}, {16}]*zeta[11])/y + (12012*betasv[{3}, {16}]*zeta[11])/
    y^2 - (123123*betasv[{4}, {16}]*zeta[11])/y^3 + 
   (195195*betasv[{5}, {16}]*zeta[11])/(8*y^4) + 
   (405405*betasv[{6}, {16}]*zeta[11])/(32*y^5) - 
   (7601*zeta[15])/(10497600000*y^2) + (154154*betasv[{0}, {12}]*zeta[15])/
    (25*y^3) + (77077*betasv[{1}, {12}]*zeta[15])/(20*y^4) - 
   (77077*betasv[{2}, {12}]*zeta[15])/(16*y^5) + 
   (99099*betasv[{4}, {12}]*zeta[15])/(128*y^7) - 
   (81081*zeta[11]*zeta[15])/(3276800*y^13) + (10207769*zeta[21])/
    (252007096320*y^8), pinablaBarFp[6, 8, 8, 2]/y^4 -> 
  1427025600*betasv[{4, 6}, {12, 16}] + 2536934400*betasv[{5, 5}, {12, 16}] - 
   526413888*betasv[{6, 4}, {12, 16}] + 2663781120*betasv[{6, 4}, {16, 12}] - 
   659602944*betasv[{7, 3}, {12, 16}] + 1522160640*betasv[{7, 3}, {16, 12}] + 
   183927744*betasv[{8, 2}, {12, 16}] - 1331890560*betasv[{8, 2}, {16, 12}] + 
   50738688*betasv[{9, 1}, {12, 16}] + (6342336*betasv[{10, 0}, {12, 16}])/
    5 + (799134336*betasv[{10, 0}, {16, 12}])/5 - 
   (1153152*betasv[{0}, {16}]*zeta[11])/5 - 
   (2306304*betasv[{1}, {16}]*zeta[11])/y - 
   (2090088*betasv[{2}, {16}]*zeta[11])/y^2 + 
   (1873872*betasv[{3}, {16}]*zeta[11])/y^3 + 
   (747747*betasv[{4}, {16}]*zeta[11])/(2*y^4) - 
   (450450*betasv[{5}, {16}]*zeta[11])/y^5 - 
   (2027025*betasv[{6}, {16}]*zeta[11])/(32*y^6) + 
   (7601*zeta[15])/(583200000*y^3) - (2081079*betasv[{0}, {12}]*zeta[15])/
    (25*y^4) + (693693*betasv[{2}, {12}]*zeta[15])/(16*y^6) - 
   (99099*betasv[{3}, {12}]*zeta[15])/(8*y^7) - 
   (693693*betasv[{4}, {12}]*zeta[15])/(128*y^8) + 
   (891891*zeta[11]*zeta[15])/(3276800*y^14) - (10207769*zeta[21])/
    (42001182720*y^9), pinablaBarFp[6, 8, 8, 3]/y^6 -> 
  -22832409600*betasv[{3, 6}, {12, 16}] - 
   84987302400*betasv[{4, 5}, {12, 16}] - 
   38104754688*betasv[{5, 4}, {12, 16}] - 
   63930746880*betasv[{5, 4}, {16, 12}] + 
   26891504640*betasv[{6, 3}, {12, 16}] - 
   85240995840*betasv[{6, 3}, {16, 12}] + 
   2029547520*betasv[{7, 2}, {12, 16}] + 
   24354570240*betasv[{7, 2}, {16, 12}] - 
   3298014720*betasv[{8, 1}, {12, 16}] + 
   10655124480*betasv[{8, 1}, {16, 12}] - 
   253693440*betasv[{9, 0}, {12, 16}] - 6393074688*betasv[{9, 0}, {16, 12}] - 
   (3617*zeta[11])/11566800000 + (11531520*betasv[{0}, {16}]*zeta[11])/y + 
   (37477440*betasv[{1}, {16}]*zeta[11])/y^2 - 
   (5765760*betasv[{2}, {16}]*zeta[11])/y^3 - 
   (19099080*betasv[{3}, {16}]*zeta[11])/y^4 + 
   (6765759*betasv[{4}, {16}]*zeta[11])/y^5 + 
   (15090075*betasv[{5}, {16}]*zeta[11])/(4*y^6) + 
   (2027025*betasv[{6}, {16}]*zeta[11])/(8*y^7) - 
   (7601*zeta[15])/(46656000*y^4) + (4162158*betasv[{0}, {12}]*zeta[15])/
    (5*y^5) - (693693*betasv[{1}, {12}]*zeta[15])/(2*y^6) - 
   (198198*betasv[{2}, {12}]*zeta[15])/y^7 + 
   (693693*betasv[{3}, {12}]*zeta[15])/(4*y^8) + 
   (2081079*betasv[{4}, {12}]*zeta[15])/(64*y^9) - 
   (891891*zeta[11]*zeta[15])/(327680*y^15) + (10207769*zeta[21])/
    (8400236544*y^10), pinablaBarFp[6, 8, 8, 4]/y^8 -> 
  273988915200*betasv[{2, 6}, {12, 16}] + 
   1907774668800*betasv[{3, 5}, {12, 16}] + 
   2461841141760*betasv[{4, 4}, {12, 16}] + 
   1278614937600*betasv[{4, 4}, {16, 12}] - 
   35720036352*betasv[{5, 3}, {12, 16}] + 
   3068675850240*betasv[{5, 3}, {16, 12}] - 
   379525386240*betasv[{6, 2}, {12, 16}] + 
   340963983360*betasv[{6, 2}, {16, 12}] + 
   89300090880*betasv[{7, 1}, {12, 16}] - 
   535800545280*betasv[{7, 1}, {16, 12}] + 
   22325022720*betasv[{8, 0}, {12, 16}] + 
   187530190848*betasv[{8, 0}, {16, 12}] + (39787*zeta[11])/(2891700000*y) - 
   (253693440*betasv[{0}, {16}]*zeta[11])/y^2 - 
   (253693440*betasv[{1}, {16}]*zeta[11])/y^3 + 
   (269549280*betasv[{2}, {16}]*zeta[11])/y^4 + 
   (6342336*betasv[{3}, {16}]*zeta[11])/y^5 - 
   (109279170*betasv[{4}, {16}]*zeta[11])/y^6 - 
   (21171150*betasv[{5}, {16}]*zeta[11])/y^7 - 
   (6081075*betasv[{6}, {16}]*zeta[11])/(8*y^8) + 
   (83611*zeta[15])/(58320000*y^5) - (30522492*betasv[{0}, {12}]*zeta[15])/
    (5*y^6) + (4360356*betasv[{1}, {12}]*zeta[15])/y^7 - 
   (693693*betasv[{2}, {12}]*zeta[15])/y^8 - 
   (6243237*betasv[{3}, {12}]*zeta[15])/(4*y^9) - 
   (10405395*betasv[{4}, {12}]*zeta[15])/(64*y^10) + 
   (8027019*zeta[11]*zeta[15])/(327680*y^16) - (10207769*zeta[21])/
    (2100059136*y^11), pinablaBarFp[6, 8, 8, 5]/y^10 -> 
  -2191911321600*betasv[{1, 6}, {12, 16}] - 
   29469029990400*betasv[{2, 5}, {12, 16}] - 
   77544951644160*betasv[{3, 4}, {12, 16}] - 
   20457839001600*betasv[{3, 4}, {16, 12}] - 
   38675057541120*betasv[{4, 3}, {12, 16}] - 
   81831356006400*betasv[{4, 3}, {16, 12}] + 
   9537249705984*betasv[{5, 2}, {12, 16}] - 
   45007245803520*betasv[{5, 2}, {16, 12}] + 
   535800545280*betasv[{6, 1}, {12, 16}] + 
   12274703400960*betasv[{6, 1}, {16, 12}] - 
   1071601090560*betasv[{7, 0}, {12, 16}] - 
   3857763926016*betasv[{7, 0}, {16, 12}] - (39787*zeta[11])/
    (160650000*y^2) + (3044321280*betasv[{0}, {16}]*zeta[11])/y^3 - 
   (380540160*betasv[{1}, {16}]*zeta[11])/y^4 - 
   (1693403712*betasv[{2}, {16}]*zeta[11])/y^5 + 
   (1716755040*betasv[{3}, {16}]*zeta[11])/y^6 + 
   (860539680*betasv[{4}, {16}]*zeta[11])/y^7 + 
   (81756675*betasv[{5}, {16}]*zeta[11])/y^8 + 
   (6081075*betasv[{6}, {16}]*zeta[11])/(4*y^9) - 
   (83611*zeta[15])/(9720000*y^6) + (156972816*betasv[{0}, {12}]*zeta[15])/
    (5*y^7) - (24972948*betasv[{1}, {12}]*zeta[15])/y^8 + 
   (22891869*betasv[{2}, {12}]*zeta[15])/y^9 + 
   (10405395*betasv[{3}, {12}]*zeta[15])/y^10 + 
   (10405395*betasv[{4}, {12}]*zeta[15])/(16*y^11) - 
   (8027019*zeta[11]*zeta[15])/(40960*y^17) + (10207769*zeta[21])/
    (700019712*y^12), pinablaBarFp[6, 8, 8, 6]/y^12 -> 
  8767645286400*betasv[{0, 6}, {12, 16}] + 288358111641600*
    betasv[{1, 5}, {12, 16}] + 1519920019537920*betasv[{2, 4}, {12, 16}] + 
   245494068019200*betasv[{2, 4}, {16, 12}] + 
   1859520146964480*betasv[{3, 3}, {12, 16}] + 
   1636627120128000*betasv[{3, 3}, {16, 12}] + 
   273355696373760*betasv[{4, 2}, {12, 16}] + 
   1882121188147200*betasv[{4, 2}, {16, 12}] - 
   89157210734592*betasv[{5, 1}, {12, 16}] + 
   65465084805120*betasv[{5, 1}, {16, 12}] + 
   27861628354560*betasv[{6, 0}, {12, 16}] + 
   58918576324608*betasv[{6, 0}, {16, 12}] + (517231*zeta[11])/
    (240975000*y^3) - (19788088320*betasv[{0}, {16}]*zeta[11])/y^4 + 
   (15830470656*betasv[{1}, {16}]*zeta[11])/y^5 - 
   (12134041920*betasv[{2}, {16}]*zeta[11])/y^6 - 
   (20635655040*betasv[{3}, {16}]*zeta[11])/y^7 - 
   (4216752540*betasv[{4}, {16}]*zeta[11])/y^8 - 
   (199999800*betasv[{5}, {16}]*zeta[11])/y^9 - 
   (6081075*betasv[{6}, {16}]*zeta[11])/(4*y^10) + 
   (1086943*zeta[15])/(34020000*y^7) - (599350752*betasv[{0}, {12}]*zeta[15])/
    (5*y^8) - (33297264*betasv[{1}, {12}]*zeta[15])/y^9 - 
   (239324085*betasv[{2}, {12}]*zeta[15])/y^10 - 
   (52026975*betasv[{3}, {12}]*zeta[15])/y^11 - 
   (31216185*betasv[{4}, {12}]*zeta[15])/(16*y^12) + 
   (56189133*zeta[11]*zeta[15])/(40960*y^18) - (10207769*zeta[21])/
    (350009856*y^13), pinablaBarFp[6, 8, 8, 7]/y^14 -> 
  -1363855933440000*betasv[{0, 5}, {12, 16}] - 
   17926522389135360*betasv[{1, 4}, {12, 16}] - 
   1963952544153600*betasv[{1, 4}, {16, 12}] - 
   46632962076180480*betasv[{2, 3}, {12, 16}] - 
   23567430529843200*betasv[{2, 3}, {16, 12}] - 
   26687932905553920*betasv[{3, 2}, {12, 16}] - 
   49753464451891200*betasv[{3, 2}, {16, 12}] - 
   403701356298240*betasv[{4, 1}, {12, 16}] - 
   16366271201280000*betasv[{4, 1}, {16, 12}] - 
   312050237571072*betasv[{5, 0}, {12, 16}] - 
   1675906171011072*betasv[{5, 0}, {16, 12}] + 
   (pinablaBarE[6, 6]*pinablaBarE[8, 1])/(56*y^14) - 
   (517231*zeta[11])/(68850000*y^4) + 
   (55406647296*betasv[{0}, {16}]*zeta[11])/y^5 + 
   (17919982080*betasv[{1}, {16}]*zeta[11])/y^6 + 
   (296164028160*betasv[{2}, {16}]*zeta[11])/y^7 + 
   (129375005760*betasv[{3}, {16}]*zeta[11])/y^8 + 
   (12433501080*betasv[{4}, {16}]*zeta[11])/y^9 + 
   (236486250*betasv[{5}, {16}]*zeta[11])/y^10 - 
   (1086943*zeta[15])/(19440000*y^8) + 
   (4262049792*betasv[{0}, {12}]*zeta[15])/(5*y^9) + 
   (2081079000*betasv[{1}, {12}]*zeta[15])/y^10 + 
   (1581620040*betasv[{2}, {12}]*zeta[15])/y^11 + 
   (187297110*betasv[{3}, {12}]*zeta[15])/y^12 + 
   (31216185*betasv[{4}, {12}]*zeta[15])/(8*y^13) - 
   (168567399*zeta[11]*zeta[15])/(20480*y^19) + 
   (10207769*zeta[21])/(350009856*y^14), pinablaBarFp[6, 8, 10, 0] -> 
  2972970*betasv[{6, 6}, {12, 16}] + 283140*betasv[{7, 5}, {12, 16}] - 
   849420*betasv[{8, 4}, {12, 16}] + 2972970*betasv[{8, 4}, {16, 12}] - 
   231660*betasv[{9, 3}, {12, 16}] + 283140*betasv[{9, 3}, {16, 12}] - 
   12870*betasv[{10, 2}, {12, 16}] - 849420*betasv[{10, 2}, {16, 12}] - 
   231660*betasv[{11, 1}, {16, 12}] - 12870*betasv[{12, 0}, {16, 12}] + 
   2340*betasv[{2}, {16}]*zeta[11] + (10530*betasv[{3}, {16}]*zeta[11])/y + 
   (19305*betasv[{4}, {16}]*zeta[11])/(2*y^2) - 
   (6435*betasv[{5}, {16}]*zeta[11])/(8*y^3) - 
   (135135*betasv[{6}, {16}]*zeta[11])/(64*y^4) - 
   (691*zeta[15])/(134120448000*y) + (429*betasv[{0}, {12}]*zeta[15])/
    (4*y^2) + (3861*betasv[{1}, {12}]*zeta[15])/(8*y^3) + 
   (14157*betasv[{2}, {12}]*zeta[15])/(32*y^4) - 
   (4719*betasv[{3}, {12}]*zeta[15])/(128*y^5) - 
   (99099*betasv[{4}, {12}]*zeta[15])/(1024*y^6) + 
   (819*zeta[11]*zeta[15])/(262144*y^12) - (5968404013*zeta[23])/
    (115348529479680*y^9), pinablaBarFp[6, 8, 10, 1]/y^2 -> 
  -71351280*betasv[{5, 6}, {12, 16}] - 79279200*betasv[{6, 5}, {12, 16}] + 
   21518640*betasv[{7, 4}, {12, 16}] - 95135040*betasv[{7, 4}, {16, 12}] + 
   21930480*betasv[{8, 3}, {12, 16}] - 57760560*betasv[{8, 3}, {16, 12}] + 
   3294720*betasv[{9, 2}, {12, 16}] + 30579120*betasv[{9, 2}, {16, 12}] + 
   102960*betasv[{10, 1}, {12, 16}] + 16988400*betasv[{10, 1}, {16, 12}] + 
   1544400*betasv[{11, 0}, {16, 12}] - 18720*betasv[{1}, {16}]*zeta[11] - 
   (149760*betasv[{2}, {16}]*zeta[11])/y - 
   (249210*betasv[{3}, {16}]*zeta[11])/y^2 - 
   (122265*betasv[{4}, {16}]*zeta[11])/(2*y^3) + 
   (225225*betasv[{5}, {16}]*zeta[11])/(4*y^4) + 
   (405405*betasv[{6}, {16}]*zeta[11])/(32*y^5) + 
   (691*zeta[15])/(2980454400*y^2) - (6435*betasv[{0}, {12}]*zeta[15])/
    (2*y^3) - (70785*betasv[{1}, {12}]*zeta[15])/(8*y^4) - 
   (127413*betasv[{2}, {12}]*zeta[15])/(32*y^5) + 
   (240669*betasv[{3}, {12}]*zeta[15])/(128*y^6) + 
   (99099*betasv[{4}, {12}]*zeta[15])/(128*y^7) - 
   (2457*zeta[11]*zeta[15])/(65536*y^13) + (5968404013*zeta[23])/
    (12816503275520*y^10), pinablaBarFp[6, 8, 10, 2]/y^4 -> 
  1427025600*betasv[{4, 6}, {12, 16}] + 3615131520*betasv[{5, 5}, {12, 16}] + 
   983062080*betasv[{6, 4}, {12, 16}] + 2663781120*betasv[{6, 4}, {16, 12}] - 
   1046073600*betasv[{7, 3}, {12, 16}] + 
   3370498560*betasv[{7, 3}, {16, 12}] - 381775680*betasv[{8, 2}, {12, 16}] - 
   407721600*betasv[{8, 2}, {16, 12}] - 30476160*betasv[{9, 1}, {12, 16}] - 
   924168960*betasv[{9, 1}, {16, 12}] - 411840*betasv[{10, 0}, {12, 16}] - 
   135907200*betasv[{10, 0}, {16, 12}] + 74880*betasv[{0}, {16}]*zeta[11] + 
   (1385280*betasv[{1}, {16}]*zeta[11])/y + 
   (4338360*betasv[{2}, {16}]*zeta[11])/y^2 + 
   (2971800*betasv[{3}, {16}]*zeta[11])/y^3 - 
   (1396395*betasv[{4}, {16}]*zeta[11])/(2*y^4) - 
   (2567565*betasv[{5}, {16}]*zeta[11])/(4*y^5) - 
   (2027025*betasv[{6}, {16}]*zeta[11])/(32*y^6) - 
   (691*zeta[15])/(101606400*y^3) + (70785*betasv[{0}, {12}]*zeta[15])/y^4 + 
   (240669*betasv[{1}, {12}]*zeta[15])/(2*y^5) + 
   (212355*betasv[{2}, {12}]*zeta[15])/(16*y^6) - 
   (438867*betasv[{3}, {12}]*zeta[15])/(16*y^7) - 
   (693693*betasv[{4}, {12}]*zeta[15])/(128*y^8) + 
   (27027*zeta[11]*zeta[15])/(65536*y^14) - (5968404013*zeta[23])/
    (1602062909440*y^11), pinablaBarFp[6, 8, 10, 3]/y^6 -> 
  -22832409600*betasv[{3, 6}, {12, 16}] - 
   106551244800*betasv[{4, 5}, {12, 16}] - 
   95896120320*betasv[{5, 4}, {12, 16}] - 
   63930746880*betasv[{5, 4}, {16, 12}] + 
   13561067520*betasv[{6, 3}, {12, 16}] - 
   136994457600*betasv[{6, 3}, {16, 12}] + 
   24769704960*betasv[{7, 2}, {12, 16}] - 
   27398891520*betasv[{7, 2}, {16, 12}] + 
   4151347200*betasv[{8, 1}, {12, 16}] + 
   36531855360*betasv[{8, 1}, {16, 12}] + 
   138378240*betasv[{9, 0}, {12, 16}] + 9132963840*betasv[{9, 0}, {16, 12}] + 
   (3617*zeta[11])/35625744000 - (6289920*betasv[{0}, {16}]*zeta[11])/y - 
   (47174400*betasv[{1}, {16}]*zeta[11])/y^2 - 
   (70368480*betasv[{2}, {16}]*zeta[11])/y^3 - 
   (9631440*betasv[{3}, {16}]*zeta[11])/y^4 + 
   (17027010*betasv[{4}, {16}]*zeta[11])/y^5 + 
   (4729725*betasv[{5}, {16}]*zeta[11])/y^6 + 
   (2027025*betasv[{6}, {16}]*zeta[11])/(8*y^7) + 
   (691*zeta[15])/(4838400*y^4) - (1189188*betasv[{0}, {12}]*zeta[15])/y^5 - 
   (1189188*betasv[{1}, {12}]*zeta[15])/y^6 + 
   (891891*betasv[{2}, {12}]*zeta[15])/(4*y^7) + 
   (4459455*betasv[{3}, {12}]*zeta[15])/(16*y^8) + 
   (2081079*betasv[{4}, {12}]*zeta[15])/(64*y^9) - 
   (135135*zeta[11]*zeta[15])/(32768*y^15) + (5968404013*zeta[23])/
    (228866129920*y^12), pinablaBarFp[6, 8, 10, 4]/y^8 -> 
  273988915200*betasv[{2, 6}, {12, 16}] + 
   2252797747200*betasv[{3, 5}, {12, 16}] + 
   4048947302400*betasv[{4, 4}, {12, 16}] + 
   1278614937600*betasv[{4, 4}, {16, 12}] + 
   1208872304640*betasv[{5, 3}, {12, 16}] + 
   4310758932480*betasv[{5, 3}, {16, 12}] - 
   856284549120*betasv[{6, 2}, {12, 16}] + 
   2411102453760*betasv[{6, 2}, {16, 12}] - 
   331000750080*betasv[{7, 1}, {12, 16}] - 
   949828239360*betasv[{7, 1}, {16, 12}] - 
   21587005440*betasv[{8, 0}, {12, 16}] - 
   474914119680*betasv[{8, 0}, {16, 12}] - (47021*zeta[11])/(5937624000*y) + 
   (245306880*betasv[{0}, {16}]*zeta[11])/y^2 + 
   (940343040*betasv[{1}, {16}]*zeta[11])/y^3 + 
   (608156640*betasv[{2}, {16}]*zeta[11])/y^4 - 
   (214643520*betasv[{3}, {16}]*zeta[11])/y^5 - 
   (179729550*betasv[{4}, {16}]*zeta[11])/y^6 - 
   (24999975*betasv[{5}, {16}]*zeta[11])/y^7 - 
   (6081075*betasv[{6}, {16}]*zeta[11])/(8*y^8) - 
   (8983*zeta[15])/(4032000*y^5) + (15459444*betasv[{0}, {12}]*zeta[15])/
    y^6 + (7729722*betasv[{1}, {12}]*zeta[15])/y^7 - 
   (9810801*betasv[{2}, {12}]*zeta[15])/(2*y^8) - 
   (17540523*betasv[{3}, {12}]*zeta[15])/(8*y^9) - 
   (10405395*betasv[{4}, {12}]*zeta[15])/(64*y^10) + 
   (1216215*zeta[11]*zeta[15])/(32768*y^16) - (17905212039*zeta[23])/
    (114433064960*y^13), pinablaBarFp[6, 8, 10, 5]/y^10 -> 
  -2191911321600*betasv[{1, 6}, {12, 16}] - 
   33609306931200*betasv[{2, 5}, {12, 16}] - 
   109839111782400*betasv[{3, 4}, {12, 16}] - 
   20457839001600*betasv[{3, 4}, {16, 12}] - 
   88960602931200*betasv[{4, 3}, {12, 16}] - 
   106673017651200*betasv[{4, 3}, {16, 12}] + 
   6044361523200*betasv[{5, 2}, {12, 16}] - 109595566080000*
    betasv[{5, 2}, {16, 12}] + 16118297395200*betasv[{6, 1}, {12, 16}] + 
   7306371072000*betasv[{6, 1}, {16, 12}] + 
   2014787174400*betasv[{7, 0}, {12, 16}] + 
   18996564787200*betasv[{7, 0}, {16, 12}] + (47021*zeta[11])/
    (169646400*y^2) - (5723827200*betasv[{0}, {16}]*zeta[11])/y^3 - 
   (11447654400*betasv[{1}, {16}]*zeta[11])/y^4 - 
   (1073217600*betasv[{2}, {16}]*zeta[11])/y^5 + 
   (3948890400*betasv[{3}, {16}]*zeta[11])/y^6 + 
   (1218917700*betasv[{4}, {16}]*zeta[11])/y^7 + 
   (93243150*betasv[{5}, {16}]*zeta[11])/y^8 + 
   (6081075*betasv[{6}, {16}]*zeta[11])/(4*y^9) + 
   (8983*zeta[15])/(345600*y^6) - (154594440*betasv[{0}, {12}]*zeta[15])/
    y^7 - (14864850*betasv[{1}, {12}]*zeta[15])/y^8 + 
   (111486375*betasv[{2}, {12}]*zeta[15])/(2*y^9) + 
   (108513405*betasv[{3}, {12}]*zeta[15])/(8*y^10) + 
   (10405395*betasv[{4}, {12}]*zeta[15])/(16*y^11) - 
   (1216215*zeta[11]*zeta[15])/(4096*y^17) + (17905212039*zeta[23])/
    (22886612992*y^14), pinablaBarFp[6, 8, 10, 6]/y^12 -> 
  8767645286400*betasv[{0, 6}, {12, 16}] + 321480327168000*
    betasv[{1, 5}, {12, 16}] + 1990255480012800*betasv[{2, 4}, {12, 16}] + 
   245494068019200*betasv[{2, 4}, {16, 12}] + 
   3180795435417600*betasv[{3, 3}, {12, 16}] + 
   2034093706444800*betasv[{3, 3}, {16, 12}] + 
   946640004710400*betasv[{4, 2}, {12, 16}] + 
   3471987533414400*betasv[{4, 2}, {16, 12}] - 
   435194029670400*betasv[{5, 1}, {12, 16}] + 
   701411622912000*betasv[{5, 1}, {16, 12}] - 
   120887230464000*betasv[{6, 0}, {12, 16}] - 
   561129298329600*betasv[{6, 0}, {16, 12}] - 
   (47021*zeta[11])/(8482320*y^3) + (85857408000*betasv[{0}, {16}]*zeta[11])/
    y^4 + (77271667200*betasv[{1}, {16}]*zeta[11])/y^5 - 
   (42020596800*betasv[{2}, {16}]*zeta[11])/y^6 - 
   (35298244800*betasv[{3}, {16}]*zeta[11])/y^7 - 
   (5521616100*betasv[{4}, {16}]*zeta[11])/y^8 - 
   (222972750*betasv[{5}, {16}]*zeta[11])/y^9 - 
   (6081075*betasv[{6}, {16}]*zeta[11])/(4*y^10) - 
   (8983*zeta[15])/(40320*y^7) + (1141620480*betasv[{0}, {12}]*zeta[15])/
    y^8 - (356756400*betasv[{1}, {12}]*zeta[15])/y^9 - 
   (441486045*betasv[{2}, {12}]*zeta[15])/y^10 - 
   (129324195*betasv[{3}, {12}]*zeta[15])/(2*y^11) - 
   (31216185*betasv[{4}, {12}]*zeta[15])/(16*y^12) + 
   (8513505*zeta[11]*zeta[15])/(4096*y^18) - (17905212039*zeta[23])/
    (5721653248*y^15), pinablaBarFp[6, 8, 10, 7]/y^14 -> 
  -1496344795545600*betasv[{0, 5}, {12, 16}] - 
   22351650383462400*betasv[{1, 4}, {12, 16}] - 
   1963952544153600*betasv[{1, 4}, {16, 12}] - 
   70013632905216000*betasv[{2, 3}, {12, 16}] - 
   28337029565644800*betasv[{2, 3}, {16, 12}] - 
   53315785300377600*betasv[{3, 2}, {12, 16}] - 
   79960925011968000*betasv[{3, 2}, {16, 12}] + 
   1130760555724800*betasv[{4, 1}, {12, 16}] - 
   41804132725555200*betasv[{4, 1}, {16, 12}] + 
   4642069649817600*betasv[{5, 0}, {12, 16}] + 
   10661456668262400*betasv[{5, 0}, {16, 12}] + 
   (pinablaBarE[6, 6]*pinablaBarE[8, 1])/(56*y^14) + 
   (47021*zeta[11])/(706860*y^4) - (824231116800*betasv[{0}, {16}]*zeta[11])/
    y^5 - (50193561600*betasv[{1}, {16}]*zeta[11])/y^6 + 
   (591661324800*betasv[{2}, {16}]*zeta[11])/y^7 + 
   (194240592000*betasv[{3}, {16}]*zeta[11])/y^8 + 
   (15502687200*betasv[{4}, {16}]*zeta[11])/y^9 + 
   (259459200*betasv[{5}, {16}]*zeta[11])/y^10 + (8983*zeta[15])/(6720*y^8) - 
   (5422697280*betasv[{0}, {12}]*zeta[15])/y^9 + 
   (5315670360*betasv[{1}, {12}]*zeta[15])/y^10 + 
   (2541889350*betasv[{2}, {12}]*zeta[15])/y^11 + 
   (450404955*betasv[{3}, {12}]*zeta[15])/(2*y^12) + 
   (31216185*betasv[{4}, {12}]*zeta[15])/(8*y^13) - 
   (25540515*zeta[11]*zeta[15])/(2048*y^19) + (53715636117*zeta[23])/
    (5721653248*y^16), pinablaBarFp[6, 8, 10, 8]/y^16 -> 
  119333497444761600*betasv[{0, 4}, {12, 16}] + 
   7855810176614400*betasv[{0, 4}, {16, 12}] + 
   917735469377126400*betasv[{1, 3}, {12, 16}] + 
   258119477231616000*betasv[{1, 3}, {16, 12}] + 
   1479953018467123200*betasv[{2, 2}, {12, 16}] + 
   1299575454931353600*betasv[{2, 2}, {16, 12}] + 
   408434113511424000*betasv[{3, 1}, {12, 16}] + 
   1308553523704627200*betasv[{3, 1}, {16, 12}] - 
   97364435219251200*betasv[{4, 0}, {12, 16}] - 
   46012602463027200*betasv[{4, 0}, {16, 12}] + 
   (pinablaBarE[6, 7]*pinablaBarE[8, 1])/(56*y^16) + 
   (73*pinablaBarE[6, 6]*pinablaBarE[8, 2])/(504*y^16) - 
   (47021*zeta[11])/(103950*y^5) + (4321929830400*betasv[{0}, {16}]*zeta[11])/
    y^6 - (4532516352000*betasv[{1}, {16}]*zeta[11])/y^7 - 
   (4105871078400*betasv[{2}, {16}]*zeta[11])/y^8 - 
   (636524179200*betasv[{3}, {16}]*zeta[11])/y^9 - 
   (20691871200*betasv[{4}, {16}]*zeta[11])/y^10 - 
   (152711*zeta[15])/(30240*y^9) + (5850804960*betasv[{0}, {12}]*zeta[15])/
    y^10 - (41597796240*betasv[{1}, {12}]*zeta[15])/y^11 - 
   (10328097780*betasv[{2}, {12}]*zeta[15])/y^12 - 
   (512837325*betasv[{3}, {12}]*zeta[15])/y^13 - 
   (31216185*betasv[{4}, {12}]*zeta[15])/(8*y^14) + 
   (127702575*zeta[11]*zeta[15])/(2048*y^20) - (53715636117*zeta[23])/
    (2860826624*y^17), pinablaBarFp[6, 8, 10, 9]/y^18 -> 
  -5580277836624691200*betasv[{0, 3}, {12, 16}] - 
   1158170871752294400*betasv[{0, 3}, {16, 12}] - 
   22852449780262502400*betasv[{1, 2}, {12, 16}] - 
   13494037366230220800*betasv[{1, 2}, {16, 12}] - 
   16740833509874073600*betasv[{2, 1}, {12, 16}] - 
   26099245923906355200*betasv[{2, 1}, {16, 12}] - 
   75905490537676800*betasv[{3, 0}, {12, 16}] - 
   4498012455410073600*betasv[{3, 0}, {16, 12}] + 
   (pinablaBarE[6, 8]*pinablaBarE[8, 1])/(56*y^18) + 
   (41*pinablaBarE[6, 7]*pinablaBarE[8, 2])/(252*y^18) + 
   (547*pinablaBarE[6, 6]*pinablaBarE[8, 3])/(840*y^18) + 
   (pinablaBarE[6, 1]*pinablaBarE[8, 8])/(30*y^18) + 
   (47021*zeta[11])/(34650*y^6) + (842346086400*betasv[{0}, {16}]*zeta[11])/
    y^7 + (46444517683200*betasv[{1}, {16}]*zeta[11])/y^8 + 
   (15850032307200*betasv[{2}, {16}]*zeta[11])/y^9 + 
   (967594118400*betasv[{3}, {16}]*zeta[11])/y^10 + 
   (152711*zeta[15])/(16800*y^10) + (142987965120*betasv[{0}, {12}]*zeta[15])/
    y^11 + (207418170960*betasv[{1}, {12}]*zeta[15])/y^12 + 
   (26810243460*betasv[{2}, {12}]*zeta[15])/y^13 + 
   (575269695*betasv[{3}, {12}]*zeta[15])/y^14 - 
   (127702575*zeta[11]*zeta[15])/(512*y^21) + (53715636117*zeta[23])/
    (2860826624*y^18), pinablaBarFp[6, 8, 12, 0] -> 
  2972970*betasv[{6, 6}, {12, 16}] + 2265120*betasv[{7, 5}, {12, 16}] + 
   637065*betasv[{8, 4}, {12, 16}] + 2972970*betasv[{8, 4}, {16, 12}] + 
   68640*betasv[{9, 3}, {12, 16}] + 2265120*betasv[{9, 3}, {16, 12}] + 
   2145*betasv[{10, 2}, {12, 16}] + 637065*betasv[{10, 2}, {16, 12}] + 
   68640*betasv[{11, 1}, {16, 12}] + 2145*betasv[{12, 0}, {16, 12}] - 
   390*betasv[{2}, {16}]*zeta[11] - (3120*betasv[{3}, {16}]*zeta[11])/y - 
   (57915*betasv[{4}, {16}]*zeta[11])/(8*y^2) - 
   (6435*betasv[{5}, {16}]*zeta[11])/y^3 - 
   (135135*betasv[{6}, {16}]*zeta[11])/(64*y^4) + 
   (691*zeta[15])/(1188794880000*y) - (143*betasv[{0}, {12}]*zeta[15])/
    (8*y^2) - (143*betasv[{1}, {12}]*zeta[15])/y^3 - 
   (42471*betasv[{2}, {12}]*zeta[15])/(128*y^4) - 
   (4719*betasv[{3}, {12}]*zeta[15])/(16*y^5) - 
   (99099*betasv[{4}, {12}]*zeta[15])/(1024*y^6) + 
   (9009*zeta[11]*zeta[15])/(1048576*y^12) - (99354071635*zeta[25])/
    (61961428271104*y^11), pinablaBarFp[6, 8, 12, 1]/y^2 -> 
  -71351280*betasv[{5, 6}, {12, 16}] - 134774640*betasv[{6, 5}, {12, 16}] - 
   65688480*betasv[{7, 4}, {12, 16}] - 95135040*betasv[{7, 4}, {16, 12}] - 
   12664080*betasv[{8, 3}, {12, 16}] - 129111840*betasv[{8, 3}, {16, 12}] - 
   909480*betasv[{9, 2}, {12, 16}] - 52664040*betasv[{9, 2}, {16, 12}] - 
   17160*betasv[{10, 1}, {12, 16}] - 8116680*betasv[{10, 1}, {16, 12}] - 
   377520*betasv[{11, 0}, {16, 12}] + 3120*betasv[{1}, {16}]*zeta[11] + 
   (41340*betasv[{2}, {16}]*zeta[11])/y + (143910*betasv[{3}, {16}]*zeta[11])/
    y^2 + (186615*betasv[{4}, {16}]*zeta[11])/y^3 + 
   (765765*betasv[{5}, {16}]*zeta[11])/(8*y^4) + 
   (405405*betasv[{6}, {16}]*zeta[11])/(32*y^5) - 
   (7601*zeta[15])/(198132480000*y^2) + (1573*betasv[{0}, {12}]*zeta[15])/
    (2*y^3) + (67639*betasv[{1}, {12}]*zeta[15])/(16*y^4) + 
   (438867*betasv[{2}, {12}]*zeta[15])/(64*y^5) + 
   (268983*betasv[{3}, {12}]*zeta[15])/(64*y^6) + 
   (99099*betasv[{4}, {12}]*zeta[15])/(128*y^7) - 
   (27027*zeta[11]*zeta[15])/(262144*y^13) + (1092894787985*zeta[25])/
    (61961428271104*y^12), pinablaBarFp[6, 8, 12, 2]/y^4 -> 
  1427025600*betasv[{4, 6}, {12, 16}] + 4947022080*betasv[{5, 5}, {12, 16}] + 
   4534770240*betasv[{6, 4}, {12, 16}] + 
   2663781120*betasv[{6, 4}, {16, 12}] + 
   1456266240*betasv[{7, 3}, {12, 16}] + 
   5653739520*betasv[{7, 3}, {16, 12}] + 184710240*betasv[{8, 2}, {12, 16}] + 
   3445247520*betasv[{8, 2}, {16, 12}] + 7962240*betasv[{9, 1}, {12, 16}] + 
   745979520*betasv[{9, 1}, {16, 12}] + 68640*betasv[{10, 0}, {12, 16}] + 
   49077600*betasv[{10, 0}, {16, 12}] - 12480*betasv[{0}, {16}]*zeta[11] - 
   (361920*betasv[{1}, {16}]*zeta[11])/y - 
   (2098980*betasv[{2}, {16}]*zeta[11])/y^2 - 
   (4137120*betasv[{3}, {16}]*zeta[11])/y^3 - 
   (6441435*betasv[{4}, {16}]*zeta[11])/(2*y^4) - 
   (1756755*betasv[{5}, {16}]*zeta[11])/(2*y^5) - 
   (2027025*betasv[{6}, {16}]*zeta[11])/(32*y^6) + 
   (7601*zeta[15])/(4572288000*y^3) - (102245*betasv[{0}, {12}]*zeta[15])/
    (4*y^4) - (388531*betasv[{1}, {12}]*zeta[15])/(4*y^5) - 
   (7177599*betasv[{2}, {12}]*zeta[15])/(64*y^6) - 
   (184041*betasv[{3}, {12}]*zeta[15])/(4*y^7) - 
   (693693*betasv[{4}, {12}]*zeta[15])/(128*y^8) + 
   (297297*zeta[11]*zeta[15])/(262144*y^14) - (5464473939925*zeta[25])/
    (30980714135552*y^13), pinablaBarFp[6, 8, 12, 3]/y^6 -> 
  -22832409600*betasv[{3, 6}, {12, 16}] - 
   133189056000*betasv[{4, 5}, {12, 16}] - 
   207774927360*betasv[{5, 4}, {12, 16}] - 
   63930746880*betasv[{5, 4}, {16, 12}] - 
   113331778560*betasv[{6, 3}, {12, 16}] - 
   200925204480*betasv[{6, 3}, {16, 12}] - 
   23385922560*betasv[{7, 2}, {12, 16}] - 
   178092794880*betasv[{7, 2}, {16, 12}] - 
   1764322560*betasv[{8, 1}, {12, 16}] - 
   54417242880*betasv[{8, 1}, {16, 12}] - 34594560*betasv[{9, 0}, {12, 16}] - 
   4947022080*betasv[{9, 0}, {16, 12}] - (3617*zeta[11])/213754464000 + 
   (1572480*betasv[{0}, {16}]*zeta[11])/y + 
   (20049120*betasv[{1}, {16}]*zeta[11])/y^2 + 
   (66437280*betasv[{2}, {16}]*zeta[11])/y^3 + 
   (80491320*betasv[{3}, {16}]*zeta[11])/y^4 + 
   (36891855*betasv[{4}, {16}]*zeta[11])/y^5 + 
   (23648625*betasv[{5}, {16}]*zeta[11])/(4*y^6) + 
   (2027025*betasv[{6}, {16}]*zeta[11])/(8*y^7) - 
   (7601*zeta[15])/(145152000*y^4) + (1288287*betasv[{0}, {12}]*zeta[15])/
    (2*y^5) + (14171157*betasv[{1}, {12}]*zeta[15])/(8*y^6) + 
   (11594583*betasv[{2}, {12}]*zeta[15])/(8*y^7) + 
   (3270267*betasv[{3}, {12}]*zeta[15])/(8*y^8) + 
   (2081079*betasv[{4}, {12}]*zeta[15])/(64*y^9) - 
   (1486485*zeta[11]*zeta[15])/(131072*y^15) + (49180265459325*zeta[25])/
    (30980714135552*y^14), pinablaBarFp[6, 8, 12, 4]/y^8 -> 
  273988915200*betasv[{2, 6}, {12, 16}] + 
   2679002726400*betasv[{3, 5}, {12, 16}] + 
   6819279667200*betasv[{4, 4}, {12, 16}] + 
   1278614937600*betasv[{4, 4}, {16, 12}] + 
   6044361523200*betasv[{5, 3}, {12, 16}] + 
   5845096857600*betasv[{5, 3}, {16, 12}] + 
   2014787174400*betasv[{6, 2}, {12, 16}] + 
   7397700710400*betasv[{6, 2}, {16, 12}] + 
   243545702400*betasv[{7, 1}, {12, 16}] + 
   3166094131200*betasv[{7, 1}, {16, 12}] + 
   8302694400*betasv[{8, 0}, {12, 16}] + 
   395761766400*betasv[{8, 0}, {16, 12}] + (3617*zeta[11])/(1781287200*y) - 
   (94348800*betasv[{0}, {16}]*zeta[11])/y^2 - 
   (691891200*betasv[{1}, {16}]*zeta[11])/y^3 - 
   (1430956800*betasv[{2}, {16}]*zeta[11])/y^4 - 
   (1073217600*betasv[{3}, {16}]*zeta[11])/y^5 - 
   (302702400*betasv[{4}, {16}]*zeta[11])/y^6 - 
   (29729700*betasv[{5}, {16}]*zeta[11])/y^7 - 
   (6081075*betasv[{6}, {16}]*zeta[11])/(8*y^8) + 
   (7601*zeta[15])/(6048000*y^5) - (12882870*betasv[{0}, {12}]*zeta[15])/
    y^6 - (25765740*betasv[{1}, {12}]*zeta[15])/y^7 - 
   (120405285*betasv[{2}, {12}]*zeta[15])/(8*y^8) - 
   (2972970*betasv[{3}, {12}]*zeta[15])/y^9 - 
   (10405395*betasv[{4}, {12}]*zeta[15])/(64*y^10) + 
   (13378365*zeta[11]*zeta[15])/(131072*y^16) - (49180265459325*zeta[25])/
    (3872589266944*y^15), pinablaBarFp[6, 8, 12, 5]/y^10 -> 
  -2191911321600*betasv[{1, 6}, {12, 16}] - 
   38723766681600*betasv[{2, 5}, {12, 16}] - 
   162688529203200*betasv[{3, 4}, {12, 16}] - 
   20457839001600*betasv[{3, 4}, {16, 12}] - 
   229995705139200*betasv[{4, 3}, {12, 16}] - 
   137359776153600*betasv[{4, 3}, {16, 12}] - 
   120887230464000*betasv[{5, 2}, {12, 16}] - 
   247685979340800*betasv[{5, 2}, {16, 12}] - 
   22937577062400*betasv[{6, 1}, {12, 16}] - 
   147832241356800*betasv[{6, 1}, {16, 12}] - 
   1239869030400*betasv[{7, 0}, {12, 16}] - 
   25328753049600*betasv[{7, 0}, {16, 12}] - (3617*zeta[11])/(31808700*y^2) + 
   (3522355200*betasv[{0}, {16}]*zeta[11])/y^3 + 
   (16290892800*betasv[{1}, {16}]*zeta[11])/y^4 + 
   (21464352000*betasv[{2}, {16}]*zeta[11])/y^5 + 
   (10209326400*betasv[{3}, {16}]*zeta[11])/y^6 + 
   (1805403600*betasv[{4}, {16}]*zeta[11])/y^7 + 
   (107432325*betasv[{5}, {16}]*zeta[11])/y^8 + 
   (6081075*betasv[{6}, {16}]*zeta[11])/(4*y^9) - 
   (7601*zeta[15])/(324000*y^6) + (206125920*betasv[{0}, {12}]*zeta[15])/
    y^7 + (300765465*betasv[{1}, {12}]*zeta[15])/y^8 + 
   (503918415*betasv[{2}, {12}]*zeta[15])/(4*y^9) + 
   (69864795*betasv[{3}, {12}]*zeta[15])/(4*y^10) + 
   (10405395*betasv[{4}, {12}]*zeta[15])/(16*y^11) - 
   (13378365*zeta[11]*zeta[15])/(16384*y^17) + (344261858215275*zeta[25])/
    (3872589266944*y^16), pinablaBarFp[6, 8, 12, 6]/y^12 -> 
  8767645286400*betasv[{0, 6}, {12, 16}] + 362396005171200*
    betasv[{1, 5}, {12, 16}] + 2726737684070400*betasv[{2, 4}, {12, 16}] + 
   245494068019200*betasv[{2, 4}, {16, 12}] + 
   6282947749478400*betasv[{3, 3}, {12, 16}] + 
   2525081842483200*betasv[{3, 3}, {16, 12}] + 
   5177693070950400*betasv[{4, 2}, {12, 16}] + 
   6602036900659200*betasv[{4, 2}, {16, 12}] + 
   1517599693209600*betasv[{5, 1}, {12, 16}] + 
   5529461627289600*betasv[{5, 1}, {16, 12}] + 
   126466641100800*betasv[{6, 0}, {12, 16}] + 
   1300534050816000*betasv[{6, 0}, {16, 12}] + (3617*zeta[11])/(935550*y^3) - 
   (89820057600*betasv[{0}, {16}]*zeta[11])/y^4 - 
   (269460172800*betasv[{1}, {16}]*zeta[11])/y^5 - 
   (229833676800*betasv[{2}, {16}]*zeta[11])/y^6 - 
   (69723763200*betasv[{3}, {16}]*zeta[11])/y^7 - 
   (7564857300*betasv[{4}, {16}]*zeta[11])/y^8 - 
   (251351100*betasv[{5}, {16}]*zeta[11])/y^9 - 
   (6081075*betasv[{6}, {16}]*zeta[11])/(4*y^10) + 
   (129217*zeta[15])/(378000*y^7) - (2645943300*betasv[{0}, {12}]*zeta[15])/
    y^8 - (2812429620*betasv[{1}, {12}]*zeta[15])/y^9 - 
   (3357969615*betasv[{2}, {12}]*zeta[15])/(4*y^10) - 
   (80270190*betasv[{3}, {12}]*zeta[15])/y^11 - 
   (31216185*betasv[{4}, {12}]*zeta[15])/(16*y^12) + 
   (93648555*zeta[11]*zeta[15])/(16384*y^18) - (1032785574645825*zeta[25])/
    (1936294633472*y^17), pinablaBarFp[6, 8, 12, 7]/y^14 -> 
  -1660007507558400*betasv[{0, 5}, {12, 16}] - 
   29061821575987200*betasv[{1, 4}, {12, 16}] - 
   1963952544153600*betasv[{1, 4}, {16, 12}] - 
   119023175938867200*betasv[{2, 3}, {12, 16}] - 
   34228887198105600*betasv[{2, 3}, {16, 12}] - 
   158238462128947200*betasv[{3, 2}, {12, 16}] - 
   135933572520345600*betasv[{3, 2}, {16, 12}] - 
   71773538431795200*betasv[{4, 1}, {12, 16}] - 
   163405527751065600*betasv[{4, 1}, {16, 12}] - 
   9105598159257600*betasv[{5, 0}, {12, 16}] - 
   53330663728742400*betasv[{5, 0}, {16, 12}] + 
   (pinablaBarE[6, 6]*pinablaBarE[8, 1])/(56*y^14) - 
   (3617*zeta[11])/(41580*y^4) + (1616761036800*betasv[{0}, {16}]*zeta[11])/
    y^5 + (3185970278400*betasv[{1}, {16}]*zeta[11])/y^6 + 
   (1756019865600*betasv[{2}, {16}]*zeta[11])/y^7 + 
   (330209006400*betasv[{3}, {16}]*zeta[11])/y^8 + 
   (20156736600*betasv[{4}, {16}]*zeta[11])/y^9 + 
   (287837550*betasv[{5}, {16}]*zeta[11])/y^10 - 
   (129217*zeta[15])/(33600*y^8) + (27125378280*betasv[{0}, {12}]*zeta[15])/
    y^9 + (20778087330*betasv[{1}, {12}]*zeta[15])/y^10 + 
   (4321211895*betasv[{2}, {12}]*zeta[15])/y^11 + 
   (272026755*betasv[{3}, {12}]*zeta[15])/y^12 + 
   (31216185*betasv[{4}, {12}]*zeta[15])/(8*y^13) - 
   (280945665*zeta[11]*zeta[15])/(8192*y^19) + (5163927873229125*zeta[25])/
    (1936294633472*y^18), pinablaBarFp[6, 8, 12, 8]/y^16 -> 
  149447436455116800*betasv[{0, 4}, {12, 16}] + 
   7855810176614400*betasv[{0, 4}, {16, 12}] + 1417174552726732800*
    betasv[{1, 3}, {12, 16}] + 305254338291302400*betasv[{1, 3}, {16, 12}] + 
   3327139656813772800*betasv[{2, 2}, {12, 16}] + 
   2041949516621414400*betasv[{2, 2}, {16, 12}] + 
   2414284311940300800*betasv[{3, 1}, {12, 16}] + 
   3701957024179814400*betasv[{3, 1}, {16, 12}] + 
   469206116912332800*betasv[{4, 0}, {12, 16}] + 
   1720235385579110400*betasv[{4, 0}, {16, 12}] + 
   (pinablaBarE[6, 7]*pinablaBarE[8, 1])/(56*y^16) + 
   (10*pinablaBarE[6, 6]*pinablaBarE[8, 2])/(63*y^16) + 
   (68723*zeta[11])/(51975*y^5) - (20827686297600*betasv[{0}, {16}]*zeta[11])/
    y^6 - (26792040038400*betasv[{1}, {16}]*zeta[11])/y^7 - 
   (9230567673600*betasv[{2}, {16}]*zeta[11])/y^8 - 
   (982925798400*betasv[{3}, {16}]*zeta[11])/y^9 - 
   (25913487600*betasv[{4}, {16}]*zeta[11])/y^10 + 
   (2455123*zeta[15])/(75600*y^9) - (218739240720*betasv[{0}, {12}]*zeta[15])/
    y^10 - (117682044480*betasv[{1}, {12}]*zeta[15])/y^11 - 
   (16227956745*betasv[{2}, {12}]*zeta[15])/y^12 - 
   (606485880*betasv[{3}, {12}]*zeta[15])/y^13 - 
   (31216185*betasv[{4}, {12}]*zeta[15])/(8*y^14) + 
   (1404728325*zeta[11]*zeta[15])/(8192*y^20) - (5163927873229125*zeta[25])/
    (484073658368*y^19), pinablaBarFp[6, 8, 12, 9]/y^18 -> 
  -8059857194188800000*betasv[{0, 3}, {12, 16}] - 
   1346710315991040000*betasv[{0, 3}, {16, 12}] - 
   43623211887230976000*betasv[{1, 2}, {12, 16}] - 
   19998648192466944000*betasv[{1, 2}, {16, 12}] - 
   55588528997793792000*betasv[{2, 1}, {12, 16}] - 
   60759080423129088000*betasv[{2, 1}, {16, 12}] - 
   17164435118358528000*betasv[{3, 0}, {12, 16}] - 
   42331594265985024000*betasv[{3, 0}, {16, 12}] + 
   (pinablaBarE[6, 8]*pinablaBarE[8, 1])/(56*y^18) + 
   (89*pinablaBarE[6, 7]*pinablaBarE[8, 2])/(504*y^18) + 
   (111*pinablaBarE[6, 6]*pinablaBarE[8, 3])/(140*y^18) + 
   (pinablaBarE[6, 1]*pinablaBarE[8, 8])/(30*y^18) - 
   (137446*zeta[11])/(10395*y^6) + (190478905344000*betasv[{0}, {16}]*
     zeta[11])/y^7 + (154220661504000*betasv[{1}, {16}]*zeta[11])/y^8 + 
   (30256244928000*betasv[{2}, {16}]*zeta[11])/y^9 + 
   (1397541600000*betasv[{3}, {16}]*zeta[11])/y^10 - 
   (2455123*zeta[15])/(12600*y^10) + (1345685140800*betasv[{0}, {12}]*
     zeta[15])/y^11 + (482869787400*betasv[{1}, {12}]*zeta[15])/y^12 + 
   (39733744050*betasv[{2}, {12}]*zeta[15])/y^13 + 
   (668918250*betasv[{3}, {12}]*zeta[15])/y^14 - 
   (1404728325*zeta[11]*zeta[15])/(2048*y^21) + (15491783619687375*zeta[25])/
    (484073658368*y^20), pinablaBarFp[6, 8, 12, 10]/y^20 -> 
  271211133879189504000*betasv[{0, 2}, {12, 16}] + 
   96155116561760256000*betasv[{0, 2}, {16, 12}] + 
   793693927080198144000*betasv[{1, 1}, {12, 16}] + 
   646061828924768256000*betasv[{1, 1}, {16, 12}] + 
   428327337411477504000*betasv[{2, 0}, {12, 16}] + 
   751015452884336640000*betasv[{2, 0}, {16, 12}] + 
   (pinablaBarE[6, 9]*pinablaBarE[8, 1])/(56*y^20) + 
   (7*pinablaBarE[6, 8]*pinablaBarE[8, 2])/(36*y^20) + 
   (349*pinablaBarE[6, 7]*pinablaBarE[8, 3])/(360*y^20) + 
   (967*pinablaBarE[6, 6]*pinablaBarE[8, 4])/(330*y^20) + 
   (41*pinablaBarE[6, 2]*pinablaBarE[8, 8])/(105*y^20) + 
   (pinablaBarE[6, 1]*pinablaBarE[8, 9])/(30*y^20) + 
   (274892*zeta[11])/(3465*y^7) - (1188319362048000*betasv[{0}, {16}]*
     zeta[11])/y^8 - (550491282432000*betasv[{1}, {16}]*zeta[11])/y^9 - 
   (47026744128000*betasv[{2}, {16}]*zeta[11])/y^10 + 
   (223193*zeta[15])/(300*y^11) - (5968534572000*betasv[{0}, {12}]*zeta[15])/
    y^12 - (1283609527200*betasv[{1}, {12}]*zeta[15])/y^13 - 
   (47760763050*betasv[{2}, {12}]*zeta[15])/y^14 + 
   (4214184975*zeta[11]*zeta[15])/(2048*y^22) - (15491783619687375*zeta[25])/
    (242036829184*y^21), pinablaBarFp[6, 8, 12, 11]/y^22 -> 
  -5344464779354308608000*betasv[{0, 1}, {12, 16}] - 
   3353488248193155072000*betasv[{0, 1}, {16, 12}] - 
   6601394407612612608000*betasv[{1, 0}, {12, 16}] - 
   8592370938773766144000*betasv[{1, 0}, {16, 12}] + 
   (pinablaBarE[6, 10]*pinablaBarE[8, 1])/(56*y^22) + 
   (107*pinablaBarE[6, 9]*pinablaBarE[8, 2])/(504*y^22) + 
   (419*pinablaBarE[6, 8]*pinablaBarE[8, 3])/(360*y^22) + 
   (15443*pinablaBarE[6, 7]*pinablaBarE[8, 4])/(3960*y^22) + 
   (35339*pinablaBarE[6, 6]*pinablaBarE[8, 5])/(3960*y^22) + 
   (2113*pinablaBarE[6, 3]*pinablaBarE[8, 8])/(840*y^22) + 
   (89*pinablaBarE[6, 2]*pinablaBarE[8, 9])/(210*y^22) + 
   (pinablaBarE[6, 1]*pinablaBarE[8, 10])/(30*y^22) - 
   (68723*zeta[11])/(315*y^8) + (4578603853824000*betasv[{0}, {16}]*zeta[11])/
    y^9 + (926705235456000*betasv[{1}, {16}]*zeta[11])/y^10 - 
   (2455123*zeta[15])/(1800*y^12) + (17071507252800*betasv[{0}, {12}]*
     zeta[15])/y^13 + (1665695631600*betasv[{1}, {12}]*zeta[15])/y^14 - 
   (4214184975*zeta[11]*zeta[15])/(1024*y^23) + (15491783619687375*zeta[25])/
    (242036829184*y^22), pinablaBarFp[7, 7, 2, 0] -> 
  5889312*betasv[{7, 5}, {14, 14}] - 7361640*betasv[{8, 4}, {14, 14}] + 
   4907760*betasv[{9, 3}, {14, 14}] - 1963104*betasv[{10, 2}, {14, 14}] + 
   446160*betasv[{11, 1}, {14, 14}] - 44616*betasv[{12, 0}, {14, 14}] + 
   6864*betasv[{0}, {14}]*zeta[13] - (17160*betasv[{1}, {14}]*zeta[13])/y + 
   (18876*betasv[{2}, {14}]*zeta[13])/y^2 - 
   (23595*betasv[{3}, {14}]*zeta[13])/(2*y^3) + 
   (70785*betasv[{4}, {14}]*zeta[13])/(16*y^4) - 
   (14157*betasv[{5}, {14}]*zeta[13])/(16*y^5) + 
   (693*zeta[13]^2)/(524288*y^12) - (691*zeta[15])/(783820800*y), 
 pinablaBarFp[7, 7, 2, 1]/y^2 -> -164900736*betasv[{6, 5}, {14, 14}] + 
   117786240*betasv[{7, 4}, {14, 14}] - 58893120*betasv[{8, 3}, {14, 14}] + 
   19631040*betasv[{9, 2}, {14, 14}] - 3926208*betasv[{10, 1}, {14, 14}] + 
   356928*betasv[{11, 0}, {14, 14}] - zeta[13]/2721600 - 
   (13728*betasv[{0}, {14}]*zeta[13])/y + (37752*betasv[{1}, {14}]*zeta[13])/
    y^2 - (47190*betasv[{2}, {14}]*zeta[13])/y^3 + 
   (70785*betasv[{3}, {14}]*zeta[13])/(2*y^4) - 
   (70785*betasv[{4}, {14}]*zeta[13])/(4*y^5) + 
   (99099*betasv[{5}, {14}]*zeta[13])/(16*y^6) - 
   (2079*zeta[13]^2)/(131072*y^13) + (691*zeta[15])/(783820800*y^2), 
 pinablaBarFp[7, 7, 4, 0] -> 5889312*betasv[{7, 5}, {14, 14}] - 
   6441435*betasv[{8, 4}, {14, 14}] + 3271840*betasv[{9, 3}, {14, 14}] - 
   736164*betasv[{10, 2}, {14, 14}] + 20449*betasv[{12, 0}, {14, 14}] - 
   3146*betasv[{0}, {14}]*zeta[13] + (14157*betasv[{2}, {14}]*zeta[13])/
    (2*y^2) - (7865*betasv[{3}, {14}]*zeta[13])/y^3 + 
   (495495*betasv[{4}, {14}]*zeta[13])/(128*y^4) - 
   (14157*betasv[{5}, {14}]*zeta[13])/(16*y^5) + 
   (5929*zeta[13]^2)/(4194304*y^12) - (13*zeta[17])/(29859840*y^3), 
 pinablaBarFp[7, 7, 4, 1]/y^2 -> -164900736*betasv[{6, 5}, {14, 14}] + 
   88339680*betasv[{7, 4}, {14, 14}] - 14723280*betasv[{8, 3}, {14, 14}] - 
   9815520*betasv[{9, 2}, {14, 14}] + 5889312*betasv[{10, 1}, {14, 14}] - 
   981552*betasv[{11, 0}, {14, 14}] + (11*zeta[13])/65318400 + 
   (37752*betasv[{0}, {14}]*zeta[13])/y - (56628*betasv[{1}, {14}]*zeta[13])/
    y^2 + (23595*betasv[{2}, {14}]*zeta[13])/y^3 + 
   (70785*betasv[{3}, {14}]*zeta[13])/(8*y^4) - 
   (212355*betasv[{4}, {14}]*zeta[13])/(16*y^5) + 
   (99099*betasv[{5}, {14}]*zeta[13])/(16*y^6) - 
   (17787*zeta[13]^2)/(1048576*y^13) + (13*zeta[17])/(9953280*y^4), 
 pinablaBarFp[7, 7, 4, 2]/y^4 -> 3957617664*betasv[{5, 5}, {14, 14}] + 
   824503680*betasv[{6, 4}, {14, 14}] - 942289920*betasv[{7, 3}, {14, 14}] + 
   530038080*betasv[{8, 2}, {14, 14}] - 157048320*betasv[{9, 1}, {14, 14}] + 
   19631040*betasv[{10, 0}, {14, 14}] - (11*zeta[13])/(6531840*y) - 
   (188760*betasv[{0}, {14}]*zeta[13])/y^2 + 
   (377520*betasv[{1}, {14}]*zeta[13])/y^3 - 
   (637065*betasv[{2}, {14}]*zeta[13])/(2*y^4) + 
   (141570*betasv[{3}, {14}]*zeta[13])/y^5 - 
   (495495*betasv[{4}, {14}]*zeta[13])/(16*y^6) - 
   (297297*betasv[{5}, {14}]*zeta[13])/(8*y^7) + 
   (195657*zeta[13]^2)/(1048576*y^14) - (13*zeta[17])/(4976640*y^5), 
 pinablaBarFp[7, 7, 4, 3]/y^6 -> -79152353280*betasv[{4, 5}, {14, 14}] - 
   98940441600*betasv[{5, 4}, {14, 14}] + 
   13192058880*betasv[{6, 3}, {14, 14}] - 
   5653739520*betasv[{7, 2}, {14, 14}] + 
   1413434880*betasv[{8, 1}, {14, 14}] - 157048320*betasv[{9, 0}, {14, 14}] + 
   (11*zeta[13])/(2177280*y^2) + (377520*betasv[{0}, {14}]*zeta[13])/y^3 - 
   (849420*betasv[{1}, {14}]*zeta[13])/y^4 + 
   (849420*betasv[{2}, {14}]*zeta[13])/y^5 - 
   (495495*betasv[{3}, {14}]*zeta[13])/y^6 + 
   (7432425*betasv[{4}, {14}]*zeta[13])/(8*y^7) + 
   (1486485*betasv[{5}, {14}]*zeta[13])/(8*y^8) - 
   (978285*zeta[13]^2)/(524288*y^15) + (13*zeta[17])/(4976640*y^6), 
 pinablaBarFp[7, 7, 6, 0] -> 5889312*betasv[{7, 5}, {14, 14}] - 
   4785066*betasv[{8, 4}, {14, 14}] + 899756*betasv[{9, 3}, {14, 14}] + 
   (2208492*betasv[{10, 2}, {14, 14}])/5 - (736164*betasv[{11, 1}, {14, 14}])/
    5 - (40898*betasv[{12, 0}, {14, 14}])/5 + 
   (6292*betasv[{0}, {14}]*zeta[13])/5 + (28314*betasv[{1}, {14}]*zeta[13])/
    (5*y) - (42471*betasv[{2}, {14}]*zeta[13])/(10*y^2) - 
   (17303*betasv[{3}, {14}]*zeta[13])/(8*y^3) + 
   (184041*betasv[{4}, {14}]*zeta[13])/(64*y^4) - 
   (14157*betasv[{5}, {14}]*zeta[13])/(16*y^5) + 
   (847*zeta[13]^2)/(524288*y^12) - (31603*zeta[19])/(30567628800*y^5), 
 pinablaBarFp[7, 7, 6, 1]/y^2 -> -164900736*betasv[{6, 5}, {14, 14}] + 
   35335872*betasv[{7, 4}, {14, 14}] + 44169840*betasv[{8, 3}, {14, 14}] - 
   28465008*betasv[{9, 2}, {14, 14}] + 2944656*betasv[{10, 1}, {14, 14}] + 
   981552*betasv[{11, 0}, {14, 14}] - (11*zeta[13])/163296000 - 
   (37752*betasv[{0}, {14}]*zeta[13])/y - (28314*betasv[{1}, {14}]*zeta[13])/
    y^2 + (136851*betasv[{2}, {14}]*zeta[13])/(2*y^3) - 
   (212355*betasv[{3}, {14}]*zeta[13])/(8*y^4) - 
   (42471*betasv[{4}, {14}]*zeta[13])/(8*y^5) + 
   (99099*betasv[{5}, {14}]*zeta[13])/(16*y^6) - 
   (2541*zeta[13]^2)/(131072*y^13) + (31603*zeta[19])/(6113525760*y^6), 
 pinablaBarFp[7, 7, 6, 2]/y^4 -> 3957617664*betasv[{5, 5}, {14, 14}] + 
   2308610304*betasv[{6, 4}, {14, 14}] - 
   1978808832*betasv[{7, 3}, {14, 14}] + 494702208*betasv[{8, 2}, {14, 14}] + 
   109933824*betasv[{9, 1}, {14, 14}] - 54966912*betasv[{10, 0}, {14, 14}] + 
   (11*zeta[13])/(5832000*y) + (528528*betasv[{0}, {14}]*zeta[13])/y^2 - 
   (264264*betasv[{1}, {14}]*zeta[13])/y^3 - 
   (297297*betasv[{2}, {14}]*zeta[13])/y^4 + 
   (297297*betasv[{3}, {14}]*zeta[13])/y^5 - 
   (693693*betasv[{4}, {14}]*zeta[13])/(8*y^6) - 
   (297297*betasv[{5}, {14}]*zeta[13])/(8*y^7) + 
   (27951*zeta[13]^2)/(131072*y^14) - (31603*zeta[19])/(1528381440*y^7), 
 pinablaBarFp[7, 7, 6, 3]/y^6 -> -79152353280*betasv[{4, 5}, {14, 14}] - 
   134559000576*betasv[{5, 4}, {14, 14}] + 
   18468882432*betasv[{6, 3}, {14, 14}] + 
   7915235328*betasv[{7, 2}, {14, 14}] - 
   7915235328*betasv[{8, 1}, {14, 14}] + 
   1758941184*betasv[{9, 0}, {14, 14}] - (11*zeta[13])/(486000*y^2) - 
   (4228224*betasv[{0}, {14}]*zeta[13])/y^3 + 
   (4756752*betasv[{1}, {14}]*zeta[13])/y^4 - 
   (1189188*betasv[{2}, {14}]*zeta[13])/y^5 - 
   (693693*betasv[{3}, {14}]*zeta[13])/y^6 + 
   (5054049*betasv[{4}, {14}]*zeta[13])/(4*y^7) + 
   (1486485*betasv[{5}, {14}]*zeta[13])/(8*y^8) - 
   (139755*zeta[13]^2)/(65536*y^15) + (31603*zeta[19])/(509460480*y^8), 
 pinablaBarFp[7, 7, 6, 4]/y^8 -> 1266437652480*betasv[{3, 5}, {14, 14}] + 
   4274227077120*betasv[{4, 4}, {14, 14}] + 
   1709690830848*betasv[{5, 3}, {14, 14}] - 
   443253178368*betasv[{6, 2}, {14, 14}] + 
   189965647872*betasv[{7, 1}, {14, 14}] - 
   31660941312*betasv[{8, 0}, {14, 14}] + (11*zeta[13])/(81000*y^3) + 
   (19027008*betasv[{0}, {14}]*zeta[13])/y^4 - 
   (28540512*betasv[{1}, {14}]*zeta[13])/y^5 + 
   (16648632*betasv[{2}, {14}]*zeta[13])/y^6 - 
   (16054038*betasv[{3}, {14}]*zeta[13])/y^7 - 
   (40135095*betasv[{4}, {14}]*zeta[13])/(4*y^8) - 
   (1486485*betasv[{5}, {14}]*zeta[13])/(2*y^9) + 
   (1257795*zeta[13]^2)/(65536*y^16) - (31603*zeta[19])/(254730240*y^9), 
 pinablaBarFp[7, 7, 6, 5]/y^10 -> -15197251829760*betasv[{2, 5}, {14, 14}] - 
   93716386283520*betasv[{3, 4}, {14, 14}] - 
   102581449850880*betasv[{4, 3}, {14, 14}] - 
   9878213689344*betasv[{5, 2}, {14, 14}] - 
   1773012713472*betasv[{6, 1}, {14, 14}] + 
   253287530496*betasv[{7, 0}, {14, 14}] - (11*zeta[13])/(32400*y^4) - 
   (38054016*betasv[{0}, {14}]*zeta[13])/y^5 + 
   (66594528*betasv[{1}, {14}]*zeta[13])/y^6 + 
   (92756664*betasv[{2}, {14}]*zeta[13])/y^7 + 
   (240810570*betasv[{3}, {14}]*zeta[13])/y^8 + 
   (54999945*betasv[{4}, {14}]*zeta[13])/y^9 + 
   (4459455*betasv[{5}, {14}]*zeta[13])/(2*y^10) - 
   (1257795*zeta[13]^2)/(8192*y^17) + (31603*zeta[19])/(254730240*y^10), 
 pinablaBarFp[7, 7, 8, 0] -> 5889312*betasv[{7, 5}, {14, 14}] - 
   2392533*betasv[{8, 4}, {14, 14}] - 1226940*betasv[{9, 3}, {14, 14}] + 
   (12637482*betasv[{10, 2}, {14, 14}])/25 + 
   (2699268*betasv[{11, 1}, {14, 14}])/25 + (61347*betasv[{12, 0}, {14, 14}])/
    25 - (9438*betasv[{0}, {14}]*zeta[13])/25 - 
   (103818*betasv[{1}, {14}]*zeta[13])/(25*y) - 
   (486057*betasv[{2}, {14}]*zeta[13])/(100*y^2) + 
   (23595*betasv[{3}, {14}]*zeta[13])/(8*y^3) + 
   (184041*betasv[{4}, {14}]*zeta[13])/(128*y^4) - 
   (14157*betasv[{5}, {14}]*zeta[13])/(16*y^5) + 
   (53361*zeta[13]^2)/(26214400*y^12) - (112285459*zeta[21])/
    (22400630784000*y^7), pinablaBarFp[7, 7, 8, 1]/y^2 -> 
  -164900736*betasv[{6, 5}, {14, 14}] - 41225184*betasv[{7, 4}, {14, 14}] + 
   82450368*betasv[{8, 3}, {14, 14}] - (27483456*betasv[{9, 2}, {14, 14}])/
    5 - (219867648*betasv[{10, 1}, {14, 14}])/25 - 
   (13741728*betasv[{11, 0}, {14, 14}])/25 + (11*zeta[13])/544320000 + 
   (528528*betasv[{0}, {14}]*zeta[13])/(25*y) + 
   (2114112*betasv[{1}, {14}]*zeta[13])/(25*y^2) + 
   (66066*betasv[{2}, {14}]*zeta[13])/(5*y^3) - 
   (99099*betasv[{3}, {14}]*zeta[13])/(2*y^4) + 
   (99099*betasv[{4}, {14}]*zeta[13])/(16*y^5) + 
   (99099*betasv[{5}, {14}]*zeta[13])/(16*y^6) - 
   (160083*zeta[13]^2)/(6553600*y^13) + (112285459*zeta[21])/
    (3200090112000*y^8), pinablaBarFp[7, 7, 8, 2]/y^4 -> 
  3957617664*betasv[{5, 5}, {14, 14}] + 4452319872*betasv[{6, 4}, {14, 14}] - 
   1978808832*betasv[{7, 3}, {14, 14}] - 
   (3957617664*betasv[{8, 2}, {14, 14}])/5 + 
   (1978808832*betasv[{9, 1}, {14, 14}])/5 + 
   (1484106624*betasv[{10, 0}, {14, 14}])/25 - (11*zeta[13])/(10080000*y) - 
   (14270256*betasv[{0}, {14}]*zeta[13])/(25*y^2) - 
   (4756752*betasv[{1}, {14}]*zeta[13])/(5*y^3) + 
   (2378376*betasv[{2}, {14}]*zeta[13])/(5*y^4) + 
   (297297*betasv[{3}, {14}]*zeta[13])/y^5 - 
   (2675673*betasv[{4}, {14}]*zeta[13])/(16*y^6) - 
   (297297*betasv[{5}, {14}]*zeta[13])/(8*y^7) + 
   (1760913*zeta[13]^2)/(6553600*y^14) - (112285459*zeta[21])/
    (533348352000*y^9), pinablaBarFp[7, 7, 8, 3]/y^6 -> 
  -79152353280*betasv[{4, 5}, {14, 14}] - 
   186008030208*betasv[{5, 4}, {14, 14}] - 
   15830470656*betasv[{6, 3}, {14, 14}] + 
   (245372295168*betasv[{7, 2}, {14, 14}])/5 - 
   7915235328*betasv[{8, 1}, {14, 14}] - 
   3957617664*betasv[{9, 0}, {14, 14}] + (11*zeta[13])/(403200*y^2) + 
   (9513504*betasv[{0}, {14}]*zeta[13])/y^3 + 
   (4756752*betasv[{1}, {14}]*zeta[13])/y^4 - 
   (36864828*betasv[{2}, {14}]*zeta[13])/(5*y^5) + 
   (594594*betasv[{3}, {14}]*zeta[13])/y^6 + 
   (13972959*betasv[{4}, {14}]*zeta[13])/(8*y^7) + 
   (1486485*betasv[{5}, {14}]*zeta[13])/(8*y^8) - 
   (1760913*zeta[13]^2)/(655360*y^15) + (112285459*zeta[21])/
    (106669670400*y^10), pinablaBarFp[7, 7, 8, 4]/y^8 -> 
  1266437652480*betasv[{3, 5}, {14, 14}] + 
   5303207669760*betasv[{4, 4}, {14, 14}] + 
   3356059779072*betasv[{5, 3}, {14, 14}] - 
   (5920596025344*betasv[{6, 2}, {14, 14}])/5 - 
   (696540708864*betasv[{7, 1}, {14, 14}])/5 + 
   174135177216*betasv[{8, 0}, {14, 14}] - (121*zeta[13])/(302400*y^3) - 
   (104648544*betasv[{0}, {14}]*zeta[13])/y^4 + 
   (104648544*betasv[{1}, {14}]*zeta[13])/(5*y^5) + 
   (222378156*betasv[{2}, {14}]*zeta[13])/(5*y^6) - 
   (31513482*betasv[{3}, {14}]*zeta[13])/y^7 - 
   (99594495*betasv[{4}, {14}]*zeta[13])/(8*y^8) - 
   (1486485*betasv[{5}, {14}]*zeta[13])/(2*y^9) + 
   (15848217*zeta[13]^2)/(655360*y^16) - (112285459*zeta[21])/
    (26667417600*y^11), pinablaBarFp[7, 7, 8, 5]/y^10 -> 
  -15197251829760*betasv[{2, 5}, {14, 14}] - 
   110180075765760*betasv[{3, 4}, {14, 14}] - 
   151972518297600*betasv[{4, 3}, {14, 14}] - 
   (59269282136064*betasv[{5, 2}, {14, 14}])/5 + 
   (66867908050944*betasv[{6, 1}, {14, 14}])/5 - 
   (25075465519104*betasv[{7, 0}, {14, 14}])/5 + (121*zeta[13])/(33600*y^4) + 
   (3767347584*betasv[{0}, {14}]*zeta[13])/(5*y^5) - 
   (2511565056*betasv[{1}, {14}]*zeta[13])/(5*y^6) + 
   (556539984*betasv[{2}, {14}]*zeta[13])/(5*y^7) + 
   (356756400*betasv[{3}, {14}]*zeta[13])/y^8 + 
   (129324195*betasv[{4}, {14}]*zeta[13])/(2*y^9) + 
   (4459455*betasv[{5}, {14}]*zeta[13])/(2*y^10) - 
   (15848217*zeta[13]^2)/(81920*y^17) + (112285459*zeta[21])/
    (8889139200*y^12), pinablaBarFp[7, 7, 8, 6]/y^12 -> 
  121578014638080*betasv[{1, 5}, {14, 14}] + 1626105945784320*
    betasv[{2, 4}, {14, 14}] + 4194441505013760*betasv[{3, 3}, {14, 14}] + 
   2060747348115456*betasv[{4, 2}, {14, 14}] - 
   (1130675536134144*betasv[{5, 1}, {14, 14}])/5 + 
   (434641402331136*betasv[{6, 0}, {14, 14}])/5 - 
   (1573*zeta[13])/(84000*y^5) - (16325172864*betasv[{0}, {14}]*zeta[13])/
    (5*y^6) + (10617070464*betasv[{1}, {14}]*zeta[13])/(5*y^7) - 
   (4837616784*betasv[{2}, {14}]*zeta[13])/y^8 - 
   (2461619160*betasv[{3}, {14}]*zeta[13])/y^9 - 
   (477161685*betasv[{4}, {14}]*zeta[13])/(2*y^10) - 
   (4459455*betasv[{5}, {14}]*zeta[13])/y^11 + (110937519*zeta[13]^2)/
    (81920*y^18) - (112285459*zeta[21])/(4444569600*y^13), 
 pinablaBarFp[7, 7, 8, 7]/y^14 -> -486312058552320*betasv[{0, 5}, {14, 14}] - 
   15440407859036160*betasv[{1, 4}, {14, 14}] - 
   76350993192714240*betasv[{2, 3}, {14, 14}] - 
   83305255630012416*betasv[{3, 2}, {14, 14}] - 
   11963276640387072*betasv[{4, 1}, {14, 14}] - 
   (5908691511410688*betasv[{5, 0}, {14, 14}])/5 + 
   (1573*zeta[13])/(36000*y^6) + (55482755328*betasv[{0}, {14}]*zeta[13])/
    (5*y^7) + (28083863808*betasv[{1}, {14}]*zeta[13])/y^8 + 
   (48889897056*betasv[{2}, {14}]*zeta[13])/y^9 + 
   (11202150960*betasv[{3}, {14}]*zeta[13])/y^10 + 
   (566350785*betasv[{4}, {14}]*zeta[13])/y^11 + 
   (4459455*betasv[{5}, {14}]*zeta[13])/y^12 - (332812557*zeta[13]^2)/
    (40960*y^19) + (112285459*zeta[21])/(4444569600*y^14), 
 pinablaBarFp[7, 7, 10, 0] -> 5889312*betasv[{7, 5}, {14, 14}] + 
   736164*betasv[{8, 4}, {14, 14}] - (5071352*betasv[{9, 3}, {14, 14}])/3 - 
   (2617472*betasv[{10, 2}, {14, 14}])/5 - (193336*betasv[{11, 1}, {14, 14}])/
    5 - (7436*betasv[{12, 0}, {14, 14}])/15 + 
   (1144*betasv[{0}, {14}]*zeta[13])/15 + (7436*betasv[{1}, {14}]*zeta[13])/
    (5*y) + (25168*betasv[{2}, {14}]*zeta[13])/(5*y^2) + 
   (48763*betasv[{3}, {14}]*zeta[13])/(12*y^3) - 
   (14157*betasv[{4}, {14}]*zeta[13])/(32*y^4) - 
   (14157*betasv[{5}, {14}]*zeta[13])/(16*y^5) + 
   (1617*zeta[13]^2)/(524288*y^12) - (357271915*zeta[23])/
    (7415262609408*y^9), pinablaBarFp[7, 7, 10, 1]/y^2 -> 
  -164900736*betasv[{6, 5}, {14, 14}] - 141343488*betasv[{7, 4}, {14, 14}] + 
   49077600*betasv[{8, 3}, {14, 14}] + 41225184*betasv[{9, 2}, {14, 14}] + 
   5889312*betasv[{10, 1}, {14, 14}] + 178464*betasv[{11, 0}, {14, 14}] - 
   zeta[13]/244944000 - (6864*betasv[{0}, {14}]*zeta[13])/y - 
   (56628*betasv[{1}, {14}]*zeta[13])/y^2 - 
   (99099*betasv[{2}, {14}]*zeta[13])/y^3 - 
   (117975*betasv[{3}, {14}]*zeta[13])/(4*y^4) + 
   (42471*betasv[{4}, {14}]*zeta[13])/(2*y^5) + 
   (99099*betasv[{5}, {14}]*zeta[13])/(16*y^6) - 
   (4851*zeta[13]^2)/(131072*y^13) + (357271915*zeta[23])/
    (823918067712*y^10), pinablaBarFp[7, 7, 10, 2]/y^4 -> 
  3957617664*betasv[{5, 5}, {14, 14}] + 7255632384*betasv[{6, 4}, {14, 14}] + 
   691012608*betasv[{7, 3}, {14, 14}] - 2073037824*betasv[{8, 2}, {14, 14}] - 
   565373952*betasv[{9, 1}, {14, 14}] - 31409664*betasv[{10, 0}, {14, 14}] + 
   (11*zeta[13])/(30618000*y) + (302016*betasv[{0}, {14}]*zeta[13])/y^2 + 
   (1359072*betasv[{1}, {14}]*zeta[13])/y^3 + 
   (1245816*betasv[{2}, {14}]*zeta[13])/y^4 - 
   (103818*betasv[{3}, {14}]*zeta[13])/y^5 - 
   (1090089*betasv[{4}, {14}]*zeta[13])/(4*y^6) - 
   (297297*betasv[{5}, {14}]*zeta[13])/(8*y^7) + 
   (53361*zeta[13]^2)/(131072*y^14) - (357271915*zeta[23])/
    (102989758464*y^11), pinablaBarFp[7, 7, 10, 3]/y^6 -> 
  -79152353280*betasv[{4, 5}, {14, 14}] - 
   253287530496*betasv[{5, 4}, {14, 14}] - 
   135438471168*betasv[{6, 3}, {14, 14}] + 
   58045059072*betasv[{7, 2}, {14, 14}] + 
   36937764864*betasv[{8, 1}, {14, 14}] + 
   3517882368*betasv[{9, 0}, {14, 14}] - (11*zeta[13])/(729000*y^2) - 
   (8456448*betasv[{0}, {14}]*zeta[13])/y^3 - 
   (22198176*betasv[{1}, {14}]*zeta[13])/y^4 - 
   (8720712*betasv[{2}, {14}]*zeta[13])/y^5 + 
   (5087082*betasv[{3}, {14}]*zeta[13])/y^6 + 
   (2378376*betasv[{4}, {14}]*zeta[13])/y^7 + 
   (1486485*betasv[{5}, {14}]*zeta[13])/(8*y^8) - 
   (266805*zeta[13]^2)/(65536*y^15) + (2500903405*zeta[23])/
    (102989758464*y^12), pinablaBarFp[7, 7, 10, 4]/y^8 -> 
  1266437652480*betasv[{3, 5}, {14, 14}] + 
   6648797675520*betasv[{4, 4}, {14, 14}] + 
   7303123795968*betasv[{5, 3}, {14, 14}] - 
   1646368948224*betasv[{7, 1}, {14, 14}] - 
   274394824704*betasv[{8, 0}, {14, 14}] + (143*zeta[13])/(364500*y^3) + 
   (164900736*betasv[{0}, {14}]*zeta[13])/y^4 + 
   (247351104*betasv[{1}, {14}]*zeta[13])/y^5 - 
   (68576508*betasv[{3}, {14}]*zeta[13])/y^7 - 
   (31216185*betasv[{4}, {14}]*zeta[13])/(2*y^8) - 
   (1486485*betasv[{5}, {14}]*zeta[13])/(2*y^9) + 
   (2401245*zeta[13]^2)/(65536*y^16) - (2500903405*zeta[23])/
    (17164959744*y^13), pinablaBarFp[7, 7, 10, 5]/y^10 -> 
  -15197251829760*betasv[{2, 5}, {14, 14}] - 
   131709515857920*betasv[{3, 4}, {14, 14}] - 
   252443238727680*betasv[{4, 3}, {14, 14}] - 
   87637485551616*betasv[{5, 2}, {14, 14}] + 
   46098330550272*betasv[{6, 1}, {14, 14}] + 
   15366110183424*betasv[{7, 0}, {14, 14}] - (1001*zeta[13])/(145800*y^4) - 
   (2308610304*betasv[{0}, {14}]*zeta[13])/y^5 - 
   (1731457728*betasv[{1}, {14}]*zeta[13])/y^6 + 
   (822918096*betasv[{2}, {14}]*zeta[13])/y^7 + 
   (592612020*betasv[{3}, {14}]*zeta[13])/y^8 + 
   (77297220*betasv[{4}, {14}]*zeta[13])/y^9 + 
   (4459455*betasv[{5}, {14}]*zeta[13])/(2*y^10) - 
   (2401245*zeta[13]^2)/(8192*y^17) + (12504517025*zeta[23])/
    (17164959744*y^14), pinablaBarFp[7, 7, 10, 6]/y^12 -> 
  121578014638080*betasv[{1, 5}, {14, 14}] + 1884459226890240*
    betasv[{2, 4}, {14, 14}] + 6146444073369600*betasv[{3, 3}, {14, 14}] + 
   4782068575764480*betasv[{4, 2}, {14, 14}] - 
   405260048793600*betasv[{5, 1}, {14, 14}] - 
   614644407336960*betasv[{6, 0}, {14, 14}] + (1001*zeta[13])/(12150*y^5) + 
   (23086103040*betasv[{0}, {14}]*zeta[13])/y^6 + 
   (3805401600*betasv[{1}, {14}]*zeta[13])/y^7 - 
   (11225934720*betasv[{2}, {14}]*zeta[13])/y^8 - 
   (3607203600*betasv[{3}, {14}]*zeta[13])/y^9 - 
   (276486210*betasv[{4}, {14}]*zeta[13])/y^10 - 
   (4459455*betasv[{5}, {14}]*zeta[13])/y^11 + (16808715*zeta[13]^2)/
    (8192*y^18) - (12504517025*zeta[23])/(4291239936*y^15), 
 pinablaBarFp[7, 7, 10, 7]/y^14 -> 
  -486312058552320*betasv[{0, 5}, {14, 14}] - 
   17507234107883520*betasv[{1, 4}, {14, 14}] - 
   103908676510679040*betasv[{2, 3}, {14, 14}] - 
   150270426092666880*betasv[{3, 2}, {14, 14}] - 
   30151347630243840*betasv[{4, 1}, {14, 14}] + 
   16372505971261440*betasv[{5, 0}, {14, 14}] - (4004*zeta[13])/(6075*y^6) - 
   (153738224640*betasv[{0}, {14}]*zeta[13])/y^7 + 
   (70780469760*betasv[{1}, {14}]*zeta[13])/y^8 + 
   (88190182080*betasv[{2}, {14}]*zeta[13])/y^9 + 
   (15245390160*betasv[{3}, {14}]*zeta[13])/y^10 + 
   (642161520*betasv[{4}, {14}]*zeta[13])/y^11 + 
   (4459455*betasv[{5}, {14}]*zeta[13])/y^12 - (50426145*zeta[13]^2)/
    (4096*y^19) + (12504517025*zeta[23])/(1430413312*y^16), 
 pinablaBarFp[7, 7, 10, 8]/y^16 -> 
  79755177602580480*betasv[{0, 4}, {14, 14}] + 1111385157811568640*
    betasv[{1, 3}, {14, 14}] + 3050149231240151040*betasv[{2, 2}, {14, 14}] + 
   1684584970825236480*betasv[{3, 1}, {14, 14}] - 
   206844728904253440*betasv[{4, 0}, {14, 14}] + 
   (pinablaBarE[7, 1]*pinablaBarE[7, 7])/(21*y^16) + 
   (19448*zeta[13])/(6075*y^7) + (485569244160*betasv[{0}, {14}]*zeta[13])/
    y^8 - (988643335680*betasv[{1}, {14}]*zeta[13])/y^9 - 
   (447515228160*betasv[{2}, {14}]*zeta[13])/y^10 - 
   (40765364640*betasv[{3}, {14}]*zeta[13])/y^11 - 
   (731350620*betasv[{4}, {14}]*zeta[13])/y^12 + 
   (252130725*zeta[13]^2)/(4096*y^20) - (12504517025*zeta[23])/
    (715206656*y^17), pinablaBarFp[7, 7, 10, 9]/y^18 -> 
  -5721623472887562240*betasv[{0, 3}, {14, 14}] - 
   37737815743660032000*betasv[{1, 2}, {14, 14}] - 
   44616213499824046080*betasv[{2, 1}, {14, 14}] - 
   3428824220832890880*betasv[{3, 0}, {14, 14}] + 
   (46*pinablaBarE[7, 2]*pinablaBarE[7, 7])/(105*y^18) + 
   (pinablaBarE[7, 1]*pinablaBarE[7, 8])/(21*y^18) - 
   (4862*zeta[13])/(675*y^8) + (2012296366080*betasv[{0}, {14}]*zeta[13])/
    y^9 + (6546051832320*betasv[{1}, {14}]*zeta[13])/y^10 + 
   (1384214832000*betasv[{2}, {14}]*zeta[13])/y^11 + 
   (52466974560*betasv[{3}, {14}]*zeta[13])/y^12 - 
   (252130725*zeta[13]^2)/(1024*y^21) + (12504517025*zeta[23])/
    (715206656*y^18), pinablaBarFp[7, 7, 12, 0] -> 
  5889312*betasv[{7, 5}, {14, 14}] + 4601025*betasv[{8, 4}, {14, 14}] + 
   (4089800*betasv[{9, 3}, {14, 14}])/3 + 163592*betasv[{10, 2}, {14, 14}] + 
   6760*betasv[{11, 1}, {14, 14}] + (169*betasv[{12, 0}, {14, 14}])/3 - 
   (26*betasv[{0}, {14}]*zeta[13])/3 - (260*betasv[{1}, {14}]*zeta[13])/y - 
   (1573*betasv[{2}, {14}]*zeta[13])/y^2 - (39325*betasv[{3}, {14}]*zeta[13])/
    (12*y^3) - (353925*betasv[{4}, {14}]*zeta[13])/(128*y^4) - 
   (14157*betasv[{5}, {14}]*zeta[13])/(16*y^5) + 
   (17787*zeta[13]^2)/(2097152*y^12) - (104263036216157*zeta[25])/
    (66918342532792320*y^11), pinablaBarFp[7, 7, 12, 1]/y^2 -> 
  -164900736*betasv[{6, 5}, {14, 14}] - 265019040*betasv[{7, 4}, {14, 14}] - 
   122694000*betasv[{8, 3}, {14, 14}] - 22902880*betasv[{9, 2}, {14, 14}] - 
   1606176*betasv[{10, 1}, {14, 14}] - 29744*betasv[{11, 0}, {14, 14}] + 
   zeta[13]/2155507200 + (1144*betasv[{0}, {14}]*zeta[13])/y + 
   (15444*betasv[{1}, {14}]*zeta[13])/y^2 + 
   (55055*betasv[{2}, {14}]*zeta[13])/y^3 + 
   (589875*betasv[{3}, {14}]*zeta[13])/(8*y^4) + 
   (637065*betasv[{4}, {14}]*zeta[13])/(16*y^5) + 
   (99099*betasv[{5}, {14}]*zeta[13])/(16*y^6) - 
   (53361*zeta[13]^2)/(524288*y^13) + (1146893398377727*zeta[25])/
    (66918342532792320*y^12), pinablaBarFp[7, 7, 12, 2]/y^4 -> 
  3957617664*betasv[{5, 5}, {14, 14}] + 
   10718547840*betasv[{6, 4}, {14, 14}] + 
   8166512640*betasv[{7, 3}, {14, 14}] + 
   2296831680*betasv[{8, 2}, {14, 14}] + 247470080*betasv[{9, 1}, {14, 14}] + 
   7733440*betasv[{10, 0}, {14, 14}] - (13*zeta[13])/(215550720*y) - 
   (74360*betasv[{0}, {14}]*zeta[13])/y^2 - 
   (594880*betasv[{1}, {14}]*zeta[13])/y^3 - 
   (2760615*betasv[{2}, {14}]*zeta[13])/(2*y^4) - 
   (1226940*betasv[{3}, {14}]*zeta[13])/y^5 - 
   (6441435*betasv[{4}, {14}]*zeta[13])/(16*y^6) - 
   (297297*betasv[{5}, {14}]*zeta[13])/(8*y^7) + 
   (586971*zeta[13]^2)/(524288*y^14) - (1146893398377727*zeta[25])/
    (6691834253279232*y^13), pinablaBarFp[7, 7, 12, 3]/y^6 -> 
  -79152353280*betasv[{4, 5}, {14, 14}] - 
   336397501440*betasv[{5, 4}, {14, 14}] - 
   400159119360*betasv[{6, 3}, {14, 14}] - 
   171496765440*betasv[{7, 2}, {14, 14}] - 
   27283576320*betasv[{8, 1}, {14, 14}] - 
   1299217920*betasv[{9, 0}, {14, 14}] + (13*zeta[13])/(3421440*y^2) + 
   (3123120*betasv[{0}, {14}]*zeta[13])/y^3 + 
   (16396380*betasv[{1}, {14}]*zeta[13])/y^4 + 
   (25765740*betasv[{2}, {14}]*zeta[13])/y^5 + 
   (15030015*betasv[{3}, {14}]*zeta[13])/y^6 + 
   (25270245*betasv[{4}, {14}]*zeta[13])/(8*y^7) + 
   (1486485*betasv[{5}, {14}]*zeta[13])/(8*y^8) - 
   (2934855*zeta[13]^2)/(262144*y^15) + (1146893398377727*zeta[25])/
    (743537139253248*y^14), pinablaBarFp[7, 7, 12, 4]/y^8 -> 
  1266437652480*betasv[{3, 5}, {14, 14}] + 
   8310997094400*betasv[{4, 4}, {14, 14}] + 
   14986178887680*betasv[{5, 3}, {14, 14}] + 
   9603818864640*betasv[{6, 2}, {14, 14}] + 
   2245048565760*betasv[{7, 1}, {14, 14}] + 
   155906150400*betasv[{8, 0}, {14, 14}] - (13*zeta[13])/(85536*y^3) - 
   (93693600*betasv[{0}, {14}]*zeta[13])/y^4 - 
   (337296960*betasv[{1}, {14}]*zeta[13])/y^5 - 
   (360720360*betasv[{2}, {14}]*zeta[13])/y^6 - 
   (140720580*betasv[{3}, {14}]*zeta[13])/y^7 - 
   (156080925*betasv[{4}, {14}]*zeta[13])/(8*y^8) - 
   (1486485*betasv[{5}, {14}]*zeta[13])/(2*y^9) + 
   (26413695*zeta[13]^2)/(262144*y^16) - (1146893398377727*zeta[25])/
    (92942142406656*y^15), pinablaBarFp[7, 7, 12, 5]/y^10 -> 
  -15197251829760*betasv[{2, 5}, {14, 14}] - 
   158304706560000*betasv[{3, 4}, {14, 14}] - 
   432699531264000*betasv[{4, 3}, {14, 14}] - 
   410325799403520*betasv[{5, 2}, {14, 14}] - 
   139691910758400*betasv[{6, 1}, {14, 14}] - 
   13969191075840*betasv[{7, 0}, {14, 14}] + (91*zeta[13])/(21384*y^4) + 
   (2098736640*betasv[{0}, {14}]*zeta[13])/y^5 + 
   (5246841600*betasv[{1}, {14}]*zeta[13])/y^6 + 
   (3852969120*betasv[{2}, {14}]*zeta[13])/y^7 + 
   (1015764750*betasv[{3}, {14}]*zeta[13])/y^8 + 
   (185810625*betasv[{4}, {14}]*zeta[13])/(2*y^9) + 
   (4459455*betasv[{5}, {14}]*zeta[13])/(2*y^10) - 
   (26413695*zeta[13]^2)/(32768*y^17) + (8028253788644089*zeta[25])/
    (92942142406656*y^16), pinablaBarFp[7, 7, 12, 6]/y^12 -> 
  121578014638080*betasv[{1, 5}, {14, 14}] + 2203601515315200*
    betasv[{2, 4}, {14, 14}] + 9456067805184000*betasv[{3, 3}, {14, 14}] + 
   13398910363238400*betasv[{4, 2}, {14, 14}] + 
   6635212253429760*betasv[{5, 1}, {14, 14}] + 
   949904993157120*betasv[{6, 0}, {14, 14}] - (1547*zeta[13])/(17820*y^5) - 
   (35678522880*betasv[{0}, {14}]*zeta[13])/y^6 - 
   (62304802560*betasv[{1}, {14}]*zeta[13])/y^7 - 
   (31454022600*betasv[{2}, {14}]*zeta[13])/y^8 - 
   (5549544000*betasv[{3}, {14}]*zeta[13])/y^9 - 
   (646620975*betasv[{4}, {14}]*zeta[13])/(2*y^10) - 
   (4459455*betasv[{5}, {14}]*zeta[13])/y^11 + (184895865*zeta[13]^2)/
    (32768*y^18) - (8028253788644089*zeta[25])/(15490357067776*y^17), 
 pinablaBarFp[7, 7, 12, 7]/y^14 -> 
  -486312058552320*betasv[{0, 5}, {14, 14}] - 
   20060372415283200*betasv[{1, 4}, {14, 14}] - 
   148730437907251200*betasv[{2, 3}, {14, 14}] - 
   327855379474022400*betasv[{3, 2}, {14, 14}] - 
   239895527974502400*betasv[{4, 1}, {14, 14}] - 
   49338568849489920*betasv[{5, 0}, {14, 14}] + (1547*zeta[13])/(1188*y^6) + 
   (463290347520*betasv[{0}, {14}]*zeta[13])/y^7 + 
   (563156193600*betasv[{1}, {14}]*zeta[13])/y^8 + 
   (192410618400*betasv[{2}, {14}]*zeta[13])/y^9 + 
   (21821599800*betasv[{3}, {14}]*zeta[13])/y^10 + 
   (735810075*betasv[{4}, {14}]*zeta[13])/y^11 + 
   (4459455*betasv[{5}, {14}]*zeta[13])/y^12 - (554687595*zeta[13]^2)/
    (16384*y^19) + (40141268943220445*zeta[25])/(15490357067776*y^18), 
 pinablaBarFp[7, 7, 12, 8]/y^16 -> 
  89967730832179200*betasv[{0, 4}, {14, 14}] + 1510809461902540800*
    betasv[{1, 3}, {14, 14}] + 5719029808575283200*betasv[{2, 2}, {14, 14}] + 
   6461171483384217600*betasv[{3, 1}, {14, 14}] + 
   1946353488887808000*betasv[{4, 0}, {14, 14}] + 
   (pinablaBarE[7, 1]*pinablaBarE[7, 7])/(21*y^16) - 
   (4199*zeta[13])/(297*y^7) - (4569076512000*betasv[{0}, {14}]*zeta[13])/
    y^8 - (3791909721600*betasv[{1}, {14}]*zeta[13])/y^9 - 
   (839091052800*betasv[{2}, {14}]*zeta[13])/y^10 - 
   (55416160800*betasv[{3}, {14}]*zeta[13])/y^11 - 
   (824999175*betasv[{4}, {14}]*zeta[13])/y^12 + 
   (2773437975*zeta[13]^2)/(16384*y^20) - (40141268943220445*zeta[25])/
    (3872589266944*y^19), pinablaBarFp[7, 7, 12, 9]/y^18 -> 
  -7482721540925030400*betasv[{0, 3}, {14, 14}] - 
   63881952011432755200*betasv[{1, 2}, {14, 14}] - 
   123286296269212876800*betasv[{2, 1}, {14, 14}] - 
   56986341755741798400*betasv[{3, 0}, {14, 14}] + 
   (41*pinablaBarE[7, 2]*pinablaBarE[7, 7])/(84*y^18) + 
   (pinablaBarE[7, 1]*pinablaBarE[7, 8])/(21*y^18) + 
   (20995*zeta[13])/(198*y^8) + (33443944934400*betasv[{0}, {14}]*zeta[13])/
    y^9 + (18088457587200*betasv[{1}, {14}]*zeta[13])/y^10 + 
   (2343176035200*betasv[{2}, {14}]*zeta[13])/y^11 + 
   (68616147600*betasv[{3}, {14}]*zeta[13])/y^12 - 
   (2773437975*zeta[13]^2)/(4096*y^21) + (120423806829661335*zeta[25])/
    (3872589266944*y^20), pinablaBarFp[7, 7, 12, 10]/y^20 -> 
  345320466536831385600*betasv[{0, 2}, {14, 14}] + 
   1497345986245165056000*betasv[{1, 1}, {14, 14}] + 
   1176981286145753088000*betasv[{2, 0}, {14, 14}] + 
   (25*pinablaBarE[7, 3]*pinablaBarE[7, 7])/(9*y^20) + 
   (15*pinablaBarE[7, 2]*pinablaBarE[7, 8])/(28*y^20) + 
   (pinablaBarE[7, 1]*pinablaBarE[7, 9])/(21*y^20) - 
   (146965*zeta[13])/(297*y^9) - (172685665152000*betasv[{0}, {14}]*zeta[13])/
    y^10 - (54922323456000*betasv[{1}, {14}]*zeta[13])/y^11 - 
   (3166569806400*betasv[{2}, {14}]*zeta[13])/y^12 + 
   (8320313925*zeta[13]^2)/(4096*y^22) - (120423806829661335*zeta[25])/
    (1936294633472*y^21), pinablaBarFp[7, 7, 12, 11]/y^22 -> 
  -8751947677275311308800*betasv[{0, 1}, {14, 14}] - 
   15405234234146684928000*betasv[{1, 0}, {14, 14}] + 
   (139*pinablaBarE[7, 4]*pinablaBarE[7, 7])/(12*y^22) + 
   (835*pinablaBarE[7, 3]*pinablaBarE[7, 8])/(252*y^22) + 
   (7*pinablaBarE[7, 2]*pinablaBarE[7, 9])/(12*y^22) + 
   (pinablaBarE[7, 1]*pinablaBarE[7, 10])/(21*y^22) + 
   (29393*zeta[13])/(27*y^10) + (565060624128000*betasv[{0}, {14}]*zeta[13])/
    y^11 + (80254881907200*betasv[{1}, {14}]*zeta[13])/y^12 - 
   (8320313925*zeta[13]^2)/(2048*y^23) + (120423806829661335*zeta[25])/
    (1936294633472*y^22)}


==> anc/pinablaFmrules.txt <==
{pinablaFm[2, 3, 2, 0] -> -90*betasv[{1, 2}, {4, 6}] + 
   90*betasv[{2, 1}, {4, 6}] + 90*betasv[{2, 1}, {6, 4}] - 
   90*betasv[{3, 0}, {6, 4}] - (5*betasv[{1}, {4}]*zeta[3])/7 - 
   60*betasv[{1}, {6}]*zeta[3] + (15*betasv[{2}, {6}]*zeta[3])/y - 
   zeta[5]/40 + (9*betasv[{0}, {4}]*zeta[5])/y - (9*betasv[{1}, {4}]*zeta[5])/
    (4*y^2), pinablaFm[2, 3, 2, 1] -> 45*betasv[{1, 3}, {4, 6}] - 
   45*betasv[{2, 2}, {4, 6}] - (45*betasv[{2, 2}, {6, 4}])/2 + 
   (45*betasv[{4, 0}, {6, 4}])/2 + (5*betasv[{2}, {4}]*zeta[3])/28 + 
   30*betasv[{2}, {6}]*zeta[3] - (15*betasv[{3}, {6}]*zeta[3])/(2*y) - 
   9*betasv[{0}, {4}]*zeta[5] + (9*betasv[{2}, {4}]*zeta[5])/(16*y^2), 
 pinablaFm[2, 3, 4, 0] -> -90*betasv[{1, 2}, {4, 6}] - 
   60*betasv[{2, 1}, {4, 6}] + 90*betasv[{2, 1}, {6, 4}] + 
   60*betasv[{3, 0}, {6, 4}] + 40*betasv[{1}, {6}]*zeta[3] + 
   (15*betasv[{2}, {6}]*zeta[3])/y + zeta[5]/360 - 
   (6*betasv[{0}, {4}]*zeta[5])/y - (9*betasv[{1}, {4}]*zeta[5])/(4*y^2), 
 pinablaFm[2, 3, 4, 1] -> 45*betasv[{1, 3}, {4, 6}] + 
   (135*betasv[{2, 2}, {4, 6}])/2 - (45*betasv[{2, 2}, {6, 4}])/2 - 
   75*betasv[{3, 1}, {6, 4}] - 15*betasv[{4, 0}, {6, 4}] - 
   45*betasv[{2}, {6}]*zeta[3] - (15*betasv[{3}, {6}]*zeta[3])/(2*y) + 
   6*betasv[{0}, {4}]*zeta[5] + (15*betasv[{1}, {4}]*zeta[5])/(2*y) + 
   (9*betasv[{2}, {4}]*zeta[5])/(16*y^2), pinablaFm[2, 3, 4, 2] -> 
  (-45*betasv[{1, 4}, {4, 6}])/4 - 45*betasv[{2, 3}, {4, 6}] + 
   30*betasv[{3, 2}, {6, 4}] + (105*betasv[{4, 1}, {6, 4}])/4 - 
   90*betasv[{2}, {6}]*GG[4, 0] + 30*betasv[{3}, {6}]*zeta[3] + 
   (15*betasv[{4}, {6}]*zeta[3])/(8*y) - (21*betasv[{1}, {4}]*zeta[5])/2 - 
   (3*betasv[{2}, {4}]*zeta[5])/y + (9*GG[4, 0]*zeta[5])/(4*y^2), 
 pinablaFm[2, 3, 4, 3] -> (225*betasv[{2, 4}, {4, 6}])/16 - 
   (225*betasv[{4, 2}, {6, 4}])/16 + 165*betasv[{3}, {6}]*GG[4, 0] - 
   90*betasv[{2}, {6}]*GG[4, 1] + 180*betasv[{1}, {4}]*GG[6, 0] - 
   (75*betasv[{4}, {6}]*zeta[3])/8 - (30*GG[6, 0]*zeta[3])/y + 
   (45*betasv[{2}, {4}]*zeta[5])/8 - (33*GG[4, 0]*zeta[5])/(2*y) + 
   (9*GG[4, 1]*zeta[5])/(4*y^2), pinablaFm[2, 4, 3, 0] -> 
  -420*betasv[{1, 3}, {4, 8}] + 420*betasv[{2, 2}, {4, 8}] + 
   420*betasv[{3, 1}, {8, 4}] - 420*betasv[{4, 0}, {8, 4}] - 
   (7*betasv[{2}, {6}]*zeta[3])/2 - 280*betasv[{2}, {8}]*zeta[3] + 
   (70*betasv[{3}, {8}]*zeta[3])/y - zeta[7]/(48*y) + 
   (15*betasv[{0}, {4}]*zeta[7])/(2*y^2) - (15*betasv[{1}, {4}]*zeta[7])/
    (8*y^3), pinablaFm[2, 4, 3, 1] -> 315*betasv[{1, 4}, {4, 8}] - 
   315*betasv[{2, 3}, {4, 8}] - 105*betasv[{3, 2}, {8, 4}] - 
   105*betasv[{4, 1}, {8, 4}] + 210*betasv[{5, 0}, {8, 4}] + 
   (7*betasv[{3}, {6}]*zeta[3])/4 + 210*betasv[{3}, {8}]*zeta[3] - 
   (105*betasv[{4}, {8}]*zeta[3])/(2*y) + zeta[7]/48 - 
   (15*betasv[{0}, {4}]*zeta[7])/y + (15*betasv[{1}, {4}]*zeta[7])/(8*y^2) + 
   (15*betasv[{2}, {4}]*zeta[7])/(32*y^3), pinablaFm[2, 4, 3, 2] -> 
  (-315*betasv[{1, 5}, {4, 8}])/2 + (315*betasv[{2, 4}, {4, 8}])/2 + 
   105*betasv[{4, 2}, {8, 4}] - (105*betasv[{5, 1}, {8, 4}])/2 - 
   (105*betasv[{6, 0}, {8, 4}])/2 - 420*betasv[{3}, {8}]*GG[4, 0] - 
   (7*betasv[{4}, {6}]*zeta[3])/16 - 105*betasv[{4}, {8}]*zeta[3] + 
   (105*betasv[{5}, {8}]*zeta[3])/(4*y) + 15*betasv[{0}, {4}]*zeta[7] + 
   (15*betasv[{1}, {4}]*zeta[7])/(4*y) - (15*betasv[{2}, {4}]*zeta[7])/
    (8*y^2) + (15*GG[4, 0]*zeta[7])/(8*y^3), pinablaFm[2, 4, 5, 0] -> 
  -420*betasv[{1, 3}, {4, 8}] - 315*betasv[{2, 2}, {4, 8}] + 
   420*betasv[{3, 1}, {8, 4}] + 315*betasv[{4, 0}, {8, 4}] + 
   210*betasv[{2}, {8}]*zeta[3] + (70*betasv[{3}, {8}]*zeta[3])/y + 
   zeta[7]/(288*y) - (45*betasv[{0}, {4}]*zeta[7])/(8*y^2) - 
   (15*betasv[{1}, {4}]*zeta[7])/(8*y^3), pinablaFm[2, 4, 5, 1] -> 
  315*betasv[{1, 4}, {4, 8}] + 420*betasv[{2, 3}, {4, 8}] - 
   105*betasv[{3, 2}, {8, 4}] - (945*betasv[{4, 1}, {8, 4}])/2 - 
   (315*betasv[{5, 0}, {8, 4}])/2 - 280*betasv[{3}, {8}]*zeta[3] - 
   (105*betasv[{4}, {8}]*zeta[3])/(2*y) - zeta[7]/288 + 
   (45*betasv[{0}, {4}]*zeta[7])/(4*y) + (135*betasv[{1}, {4}]*zeta[7])/
    (16*y^2) + (15*betasv[{2}, {4}]*zeta[7])/(32*y^3), 
 pinablaFm[2, 4, 5, 2] -> (-315*betasv[{1, 5}, {4, 8}])/2 - 
   (1575*betasv[{2, 4}, {4, 8}])/4 + (1575*betasv[{4, 2}, {8, 4}])/8 + 
   315*betasv[{5, 1}, {8, 4}] + (315*betasv[{6, 0}, {8, 4}])/8 - 
   420*betasv[{3}, {8}]*GG[4, 0] + (525*betasv[{4}, {8}]*zeta[3])/2 + 
   (105*betasv[{5}, {8}]*zeta[3])/(4*y) - (45*betasv[{0}, {4}]*zeta[7])/4 - 
   (45*betasv[{1}, {4}]*zeta[7])/(2*y) - (225*betasv[{2}, {4}]*zeta[7])/
    (64*y^2) + (15*GG[4, 0]*zeta[7])/(8*y^3), 
 pinablaFm[2, 4, 5, 3] -> (315*betasv[{1, 6}, {4, 8}])/8 + 
   (945*betasv[{2, 5}, {4, 8}])/4 - (2835*betasv[{5, 2}, {8, 4}])/16 - 
   (1575*betasv[{6, 1}, {8, 4}])/16 + (2205*betasv[{4}, {8}]*GG[4, 0])/2 - 
   420*betasv[{3}, {8}]*GG[4, 1] - (315*betasv[{5}, {8}]*zeta[3])/2 - 
   (105*betasv[{6}, {8}]*zeta[3])/(16*y) + (225*betasv[{1}, {4}]*zeta[7])/8 + 
   (405*betasv[{2}, {4}]*zeta[7])/(32*y) - (315*GG[4, 0]*zeta[7])/(16*y^2) + 
   (15*GG[4, 1]*zeta[7])/(8*y^3), pinablaFm[2, 4, 5, 4] -> 
  (-2205*betasv[{2, 6}, {4, 8}])/32 + (2205*betasv[{6, 2}, {8, 4}])/32 - 
   1260*betasv[{5}, {8}]*GG[4, 0] + (2835*betasv[{4}, {8}]*GG[4, 1])/2 - 
   420*betasv[{3}, {8}]*GG[4, 2] + 2520*betasv[{1}, {4}]*GG[8, 0] + 
   (735*betasv[{6}, {8}]*zeta[3])/16 - (420*GG[8, 0]*zeta[3])/y - 
   (315*betasv[{2}, {4}]*zeta[7])/16 + (90*GG[4, 0]*zeta[7])/y - 
   (405*GG[4, 1]*zeta[7])/(16*y^2) + (15*GG[4, 2]*zeta[7])/(8*y^3), 
 pinablaFm[2, 5, 4, 0] -> -1890*betasv[{1, 4}, {4, 10}] + 
   1890*betasv[{2, 3}, {4, 10}] + 1890*betasv[{4, 1}, {10, 4}] - 
   1890*betasv[{5, 0}, {10, 4}] - (175*betasv[{3}, {8}]*zeta[3])/11 - 
   1260*betasv[{3}, {10}]*zeta[3] + (315*betasv[{4}, {10}]*zeta[3])/y - 
   (7*zeta[9])/(384*y^2) + (105*betasv[{0}, {4}]*zeta[9])/(16*y^3) - 
   (105*betasv[{1}, {4}]*zeta[9])/(64*y^4), pinablaFm[2, 5, 4, 1] -> 
  1890*betasv[{1, 5}, {4, 10}] - 1890*betasv[{2, 4}, {4, 10}] - 
   (945*betasv[{4, 2}, {10, 4}])/2 - 945*betasv[{5, 1}, {10, 4}] + 
   (2835*betasv[{6, 0}, {10, 4}])/2 + (525*betasv[{4}, {8}]*zeta[3])/44 + 
   1260*betasv[{4}, {10}]*zeta[3] - (315*betasv[{5}, {10}]*zeta[3])/y + 
   (7*zeta[9])/(192*y) - (315*betasv[{0}, {4}]*zeta[9])/(16*y^2) + 
   (105*betasv[{1}, {4}]*zeta[9])/(32*y^3) + (105*betasv[{2}, {4}]*zeta[9])/
    (256*y^4), pinablaFm[2, 5, 4, 2] -> (-2835*betasv[{1, 6}, {4, 10}])/2 + 
   (2835*betasv[{2, 5}, {4, 10}])/2 + (2835*betasv[{5, 2}, {10, 4}])/4 - 
   (2835*betasv[{7, 0}, {10, 4}])/4 - 1890*betasv[{4}, {10}]*GG[4, 0] - 
   (525*betasv[{5}, {8}]*zeta[3])/88 - 945*betasv[{5}, {10}]*zeta[3] + 
   (945*betasv[{6}, {10}]*zeta[3])/(4*y) - (7*zeta[9])/192 + 
   (315*betasv[{0}, {4}]*zeta[9])/(8*y) - (315*betasv[{2}, {4}]*zeta[9])/
    (128*y^3) + (105*GG[4, 0]*zeta[9])/(64*y^4), 
 pinablaFm[2, 5, 4, 3] -> (2835*betasv[{1, 7}, {4, 10}])/4 - 
   (2835*betasv[{2, 6}, {4, 10}])/4 - (8505*betasv[{6, 2}, {10, 4}])/16 + 
   (2835*betasv[{7, 1}, {10, 4}])/8 + (2835*betasv[{8, 0}, {10, 4}])/16 + 
   4725*betasv[{5}, {10}]*GG[4, 0] - 1890*betasv[{4}, {10}]*GG[4, 1] + 
   (525*betasv[{6}, {8}]*zeta[3])/352 + (945*betasv[{6}, {10}]*zeta[3])/2 - 
   (945*betasv[{7}, {10}]*zeta[3])/(8*y) - (315*betasv[{0}, {4}]*zeta[9])/8 - 
   (315*betasv[{1}, {4}]*zeta[9])/(16*y) + (945*betasv[{2}, {4}]*zeta[9])/
    (128*y^2) - (525*GG[4, 0]*zeta[9])/(32*y^3) + 
   (105*GG[4, 1]*zeta[9])/(64*y^4), pinablaFm[2, 5, 6, 0] -> 
  -1890*betasv[{1, 4}, {4, 10}] - 1512*betasv[{2, 3}, {4, 10}] + 
   1890*betasv[{4, 1}, {10, 4}] + 1512*betasv[{5, 0}, {10, 4}] + 
   1008*betasv[{3}, {10}]*zeta[3] + (315*betasv[{4}, {10}]*zeta[3])/y + 
   (7*zeta[9])/(1920*y^2) - (21*betasv[{0}, {4}]*zeta[9])/(4*y^3) - 
   (105*betasv[{1}, {4}]*zeta[9])/(64*y^4), pinablaFm[2, 5, 6, 1] -> 
  1890*betasv[{1, 5}, {4, 10}] + (4725*betasv[{2, 4}, {4, 10}])/2 - 
   (945*betasv[{4, 2}, {10, 4}])/2 - 2646*betasv[{5, 1}, {10, 4}] - 
   1134*betasv[{6, 0}, {10, 4}] - 1575*betasv[{4}, {10}]*zeta[3] - 
   (315*betasv[{5}, {10}]*zeta[3])/y - (7*zeta[9])/(960*y) + 
   (63*betasv[{0}, {4}]*zeta[9])/(4*y^2) + (147*betasv[{1}, {4}]*zeta[9])/
    (16*y^3) + (105*betasv[{2}, {4}]*zeta[9])/(256*y^4), 
 pinablaFm[2, 5, 6, 2] -> (-2835*betasv[{1, 6}, {4, 10}])/2 - 
   2835*betasv[{2, 5}, {4, 10}] + 1134*betasv[{5, 2}, {10, 4}] + 
   (5103*betasv[{6, 1}, {10, 4}])/2 + 567*betasv[{7, 0}, {10, 4}] - 
   1890*betasv[{4}, {10}]*GG[4, 0] + 1890*betasv[{5}, {10}]*zeta[3] + 
   (945*betasv[{6}, {10}]*zeta[3])/(4*y) + (7*zeta[9])/960 - 
   (63*betasv[{0}, {4}]*zeta[9])/(2*y) - (567*betasv[{1}, {4}]*zeta[9])/
    (16*y^2) - (63*betasv[{2}, {4}]*zeta[9])/(16*y^3) + 
   (105*GG[4, 0]*zeta[9])/(64*y^4), pinablaFm[2, 5, 6, 3] -> 
  (2835*betasv[{1, 7}, {4, 10}])/4 + (19845*betasv[{2, 6}, {4, 10}])/8 - 
   (11907*betasv[{6, 2}, {10, 4}])/8 - (6237*betasv[{7, 1}, {10, 4}])/4 - 
   (567*betasv[{8, 0}, {10, 4}])/4 + 6426*betasv[{5}, {10}]*GG[4, 0] - 
   1890*betasv[{4}, {10}]*GG[4, 1] - (6615*betasv[{6}, {10}]*zeta[3])/4 - 
   (945*betasv[{7}, {10}]*zeta[3])/(8*y) + (63*betasv[{0}, {4}]*zeta[9])/2 + 
   (693*betasv[{1}, {4}]*zeta[9])/(8*y) + (1323*betasv[{2}, {4}]*zeta[9])/
    (64*y^2) - (357*GG[4, 0]*zeta[9])/(16*y^3) + 
   (105*GG[4, 1]*zeta[9])/(64*y^4), pinablaFm[2, 5, 6, 4] -> 
  (-2835*betasv[{1, 8}, {4, 10}])/16 - (2835*betasv[{2, 7}, {4, 10}])/2 + 
   1134*betasv[{7, 2}, {10, 4}] + (7371*betasv[{8, 1}, {10, 4}])/16 - 
   10773*betasv[{6}, {10}]*GG[4, 0] + 8316*betasv[{5}, {10}]*GG[4, 1] - 
   1890*betasv[{4}, {10}]*GG[4, 2] + 945*betasv[{7}, {10}]*zeta[3] + 
   (945*betasv[{8}, {10}]*zeta[3])/(32*y) - (819*betasv[{1}, {4}]*zeta[9])/
    8 - (63*betasv[{2}, {4}]*zeta[9])/y + (1197*GG[4, 0]*zeta[9])/(8*y^2) - 
   (231*GG[4, 1]*zeta[9])/(8*y^3) + (105*GG[4, 2]*zeta[9])/(64*y^4), 
 pinablaFm[2, 5, 6, 5] -> (25515*betasv[{2, 8}, {4, 10}])/64 - 
   (25515*betasv[{8, 2}, {10, 4}])/64 + (19845*betasv[{7}, {10}]*GG[4, 0])/
    2 - 17010*betasv[{6}, {10}]*GG[4, 1] + 10206*betasv[{5}, {10}]*GG[4, 2] - 
   1890*betasv[{4}, {10}]*GG[4, 3] + 45360*betasv[{1}, {4}]*GG[10, 0] - 
   (8505*betasv[{8}, {10}]*zeta[3])/32 - (7560*GG[10, 0]*zeta[3])/y + 
   (2835*betasv[{2}, {4}]*zeta[9])/32 - (2205*GG[4, 0]*zeta[9])/(4*y) + 
   (945*GG[4, 1]*zeta[9])/(4*y^2) - (567*GG[4, 2]*zeta[9])/(16*y^3) + 
   (105*GG[4, 3]*zeta[9])/(64*y^4), pinablaFm[2, 6, 5, 0] -> 
  -8316*betasv[{1, 5}, {4, 12}] + 8316*betasv[{2, 4}, {4, 12}] + 
   8316*betasv[{5, 1}, {12, 4}] - 8316*betasv[{6, 0}, {12, 4}] - 
   (22803*betasv[{4}, {10}]*zeta[3])/325 - 5544*betasv[{4}, {12}]*zeta[3] + 
   (1386*betasv[{5}, {12}]*zeta[3])/y - (21*zeta[11])/(1280*y^3) + 
   (189*betasv[{0}, {4}]*zeta[11])/(32*y^4) - (189*betasv[{1}, {4}]*zeta[11])/
    (128*y^5), pinablaFm[2, 6, 5, 1] -> 10395*betasv[{1, 6}, {4, 12}] - 
   10395*betasv[{2, 5}, {4, 12}] - 2079*betasv[{5, 2}, {12, 4}] - 
   6237*betasv[{6, 1}, {12, 4}] + 8316*betasv[{7, 0}, {12, 4}] + 
   (22803*betasv[{5}, {10}]*zeta[3])/325 + 6930*betasv[{5}, {12}]*zeta[3] - 
   (3465*betasv[{6}, {12}]*zeta[3])/(2*y) + (63*zeta[11])/(1280*y^2) - 
   (189*betasv[{0}, {4}]*zeta[11])/(8*y^3) + (567*betasv[{1}, {4}]*zeta[11])/
    (128*y^4) + (189*betasv[{2}, {4}]*zeta[11])/(512*y^5), 
 pinablaFm[2, 6, 5, 2] -> -10395*betasv[{1, 7}, {4, 12}] + 
   10395*betasv[{2, 6}, {4, 12}] + 4158*betasv[{6, 2}, {12, 4}] + 
   2079*betasv[{7, 1}, {12, 4}] - 6237*betasv[{8, 0}, {12, 4}] - 
   8316*betasv[{5}, {12}]*GG[4, 0] - (68409*betasv[{6}, {10}]*zeta[3])/1300 - 
   6930*betasv[{6}, {12}]*zeta[3] + (3465*betasv[{7}, {12}]*zeta[3])/(2*y) - 
   (63*zeta[11])/(640*y) + (567*betasv[{0}, {4}]*zeta[11])/(8*y^2) - 
   (189*betasv[{1}, {4}]*zeta[11])/(32*y^3) - (189*betasv[{2}, {4}]*zeta[11])/
    (64*y^4) + (189*GG[4, 0]*zeta[11])/(128*y^5), 
 pinablaFm[2, 6, 5, 3] -> (31185*betasv[{1, 8}, {4, 12}])/4 - 
   (31185*betasv[{2, 7}, {4, 12}])/4 - (18711*betasv[{7, 2}, {12, 4}])/4 + 
   (6237*betasv[{8, 1}, {12, 4}])/4 + (6237*betasv[{9, 0}, {12, 4}])/2 + 
   27027*betasv[{6}, {12}]*GG[4, 0] - 8316*betasv[{5}, {12}]*GG[4, 1] + 
   (68409*betasv[{7}, {10}]*zeta[3])/2600 + (10395*betasv[{7}, {12}]*zeta[3])/
    2 - (10395*betasv[{8}, {12}]*zeta[3])/(8*y) + (63*zeta[11])/640 - 
   (567*betasv[{0}, {4}]*zeta[11])/(4*y) - (567*betasv[{1}, {4}]*zeta[11])/
    (32*y^2) + (1701*betasv[{2}, {4}]*zeta[11])/(128*y^3) - 
   (2457*GG[4, 0]*zeta[11])/(128*y^4) + (189*GG[4, 1]*zeta[11])/(128*y^5), 
 pinablaFm[2, 6, 5, 4] -> (-31185*betasv[{1, 9}, {4, 12}])/8 + 
   (31185*betasv[{2, 8}, {4, 12}])/8 + (6237*betasv[{8, 2}, {12, 4}])/2 - 
   (18711*betasv[{9, 1}, {12, 4}])/8 - (6237*betasv[{10, 0}, {12, 4}])/8 - 
   45738*betasv[{7}, {12}]*GG[4, 0] + 37422*betasv[{6}, {12}]*GG[4, 1] - 
   8316*betasv[{5}, {12}]*GG[4, 2] - (68409*betasv[{8}, {10}]*zeta[3])/
    10400 - (10395*betasv[{8}, {12}]*zeta[3])/4 + 
   (10395*betasv[{9}, {12}]*zeta[3])/(16*y) + (567*betasv[{0}, {4}]*zeta[11])/
    4 + (1701*betasv[{1}, {4}]*zeta[11])/(16*y) - 
   (567*betasv[{2}, {4}]*zeta[11])/(16*y^2) + (2079*GG[4, 0]*zeta[11])/
    (16*y^3) - (1701*GG[4, 1]*zeta[11])/(64*y^4) + 
   (189*GG[4, 2]*zeta[11])/(128*y^5), pinablaFm[2, 6, 7, 0] -> 
  -8316*betasv[{1, 5}, {4, 12}] - 6930*betasv[{2, 4}, {4, 12}] + 
   8316*betasv[{5, 1}, {12, 4}] + 6930*betasv[{6, 0}, {12, 4}] + 
   4620*betasv[{4}, {12}]*zeta[3] + (1386*betasv[{5}, {12}]*zeta[3])/y + 
   (7*zeta[11])/(1920*y^3) - (315*betasv[{0}, {4}]*zeta[11])/(64*y^4) - 
   (189*betasv[{1}, {4}]*zeta[11])/(128*y^5), 
 pinablaFm[2, 6, 7, 1] -> 10395*betasv[{1, 6}, {4, 12}] + 
   12474*betasv[{2, 5}, {4, 12}] - 2079*betasv[{5, 2}, {12, 4}] - 
   13860*betasv[{6, 1}, {12, 4}] - 6930*betasv[{7, 0}, {12, 4}] - 
   8316*betasv[{5}, {12}]*zeta[3] - (3465*betasv[{6}, {12}]*zeta[3])/(2*y) - 
   (7*zeta[11])/(640*y^2) + (315*betasv[{0}, {4}]*zeta[11])/(16*y^3) + 
   (315*betasv[{1}, {4}]*zeta[11])/(32*y^4) + (189*betasv[{2}, {4}]*zeta[11])/
    (512*y^5), pinablaFm[2, 6, 7, 2] -> -10395*betasv[{1, 7}, {4, 12}] - 
   (72765*betasv[{2, 6}, {4, 12}])/4 + (24255*betasv[{6, 2}, {12, 4}])/4 + 
   17325*betasv[{7, 1}, {12, 4}] + (10395*betasv[{8, 0}, {12, 4}])/2 - 
   8316*betasv[{5}, {12}]*GG[4, 0] + (24255*betasv[{6}, {12}]*zeta[3])/2 + 
   (3465*betasv[{7}, {12}]*zeta[3])/(2*y) + (7*zeta[11])/(320*y) - 
   (945*betasv[{0}, {4}]*zeta[11])/(16*y^2) - 
   (1575*betasv[{1}, {4}]*zeta[11])/(32*y^3) - 
   (2205*betasv[{2}, {4}]*zeta[11])/(512*y^4) + (189*GG[4, 0]*zeta[11])/
    (128*y^5), pinablaFm[2, 6, 7, 3] -> (31185*betasv[{1, 8}, {4, 12}])/4 + 
   20790*betasv[{2, 7}, {4, 12}] - 10395*betasv[{7, 2}, {12, 4}] - 
   (31185*betasv[{8, 1}, {12, 4}])/2 - (10395*betasv[{9, 0}, {12, 4}])/4 + 
   34650*betasv[{6}, {12}]*GG[4, 0] - 8316*betasv[{5}, {12}]*GG[4, 1] - 
   13860*betasv[{7}, {12}]*zeta[3] - (10395*betasv[{8}, {12}]*zeta[3])/
    (8*y) - (7*zeta[11])/320 + (945*betasv[{0}, {4}]*zeta[11])/(8*y) + 
   (2835*betasv[{1}, {4}]*zeta[11])/(16*y^2) + 
   (945*betasv[{2}, {4}]*zeta[11])/(32*y^3) - (1575*GG[4, 0]*zeta[11])/
    (64*y^4) + (189*GG[4, 1]*zeta[11])/(128*y^5), 
 pinablaFm[2, 6, 7, 4] -> (-31185*betasv[{1, 9}, {4, 12}])/8 - 
   (280665*betasv[{2, 8}, {4, 12}])/16 + (93555*betasv[{8, 2}, {12, 4}])/8 + 
   (72765*betasv[{9, 1}, {12, 4}])/8 + (10395*betasv[{10, 0}, {12, 4}])/16 - 
   76230*betasv[{7}, {12}]*GG[4, 0] + 45045*betasv[{6}, {12}]*GG[4, 1] - 
   8316*betasv[{5}, {12}]*GG[4, 2] + (93555*betasv[{8}, {12}]*zeta[3])/8 + 
   (10395*betasv[{9}, {12}]*zeta[3])/(16*y) - (945*betasv[{0}, {4}]*zeta[11])/
    8 - (6615*betasv[{1}, {4}]*zeta[11])/(16*y) - 
   (8505*betasv[{2}, {4}]*zeta[11])/(64*y^2) + (3465*GG[4, 0]*zeta[11])/
    (16*y^3) - (4095*GG[4, 1]*zeta[11])/(128*y^4) + 
   (189*GG[4, 2]*zeta[11])/(128*y^5), pinablaFm[2, 6, 7, 5] -> 
  (31185*betasv[{1, 10}, {4, 12}])/32 + (155925*betasv[{2, 9}, {4, 12}])/16 - 
   (259875*betasv[{9, 2}, {12, 4}])/32 - (10395*betasv[{10, 1}, {12, 4}])/4 + 
   103950*betasv[{8}, {12}]*GG[4, 0] - 121275*betasv[{7}, {12}]*GG[4, 1] + 
   55440*betasv[{6}, {12}]*GG[4, 2] - 8316*betasv[{5}, {12}]*GG[4, 3] - 
   (51975*betasv[{9}, {12}]*zeta[3])/8 - (10395*betasv[{10}, {12}]*zeta[3])/
    (64*y) + (945*betasv[{1}, {4}]*zeta[11])/2 + 
   (23625*betasv[{2}, {4}]*zeta[11])/(64*y) - (4725*GG[4, 0]*zeta[11])/
    (4*y^2) + (11025*GG[4, 1]*zeta[11])/(32*y^3) - 
   (315*GG[4, 2]*zeta[11])/(8*y^4) + (189*GG[4, 3]*zeta[11])/(128*y^5), 
 pinablaFm[2, 6, 7, 6] -> (-343035*betasv[{2, 10}, {4, 12}])/128 + 
   (343035*betasv[{10, 2}, {12, 4}])/128 - 
   (675675*betasv[{9}, {12}]*GG[4, 0])/8 + 
   (779625*betasv[{8}, {12}]*GG[4, 1])/4 - 176715*betasv[{7}, {12}]*
    GG[4, 2] + 65835*betasv[{6}, {12}]*GG[4, 3] - 
   8316*betasv[{5}, {12}]*GG[4, 4] + 997920*betasv[{1}, {4}]*GG[12, 0] + 
   (114345*betasv[{10}, {12}]*zeta[3])/64 - (166320*GG[12, 0]*zeta[3])/y - 
   (31185*betasv[{2}, {4}]*zeta[11])/64 + (61425*GG[4, 0]*zeta[11])/(16*y) - 
   (70875*GG[4, 1]*zeta[11])/(32*y^2) + (16065*GG[4, 2]*zeta[11])/(32*y^3) - 
   (5985*GG[4, 3]*zeta[11])/(128*y^4) + (189*GG[4, 4]*zeta[11])/(128*y^5), 
 pinablaFm[2, 7, 6, 0] -> -36036*betasv[{1, 6}, {4, 14}] + 
   36036*betasv[{2, 5}, {4, 14}] + 36036*betasv[{6, 1}, {14, 4}] - 
   36036*betasv[{7, 0}, {14, 4}] - (210210*betasv[{5}, {12}]*zeta[3])/691 - 
   24024*betasv[{5}, {14}]*zeta[3] + (6006*betasv[{6}, {14}]*zeta[3])/y - 
   (77*zeta[13])/(5120*y^4) + (693*betasv[{0}, {4}]*zeta[13])/(128*y^5) - 
   (693*betasv[{1}, {4}]*zeta[13])/(512*y^6), 
 pinablaFm[2, 7, 6, 1] -> 54054*betasv[{1, 7}, {4, 14}] - 
   54054*betasv[{2, 6}, {4, 14}] - 9009*betasv[{6, 2}, {14, 4}] - 
   36036*betasv[{7, 1}, {14, 4}] + 45045*betasv[{8, 0}, {14, 4}] + 
   (525525*betasv[{6}, {12}]*zeta[3])/1382 + 36036*betasv[{6}, {14}]*
    zeta[3] - (9009*betasv[{7}, {14}]*zeta[3])/y + (77*zeta[13])/(1280*y^3) - 
   (3465*betasv[{0}, {4}]*zeta[13])/(128*y^4) + 
   (693*betasv[{1}, {4}]*zeta[13])/(128*y^5) + 
   (693*betasv[{2}, {4}]*zeta[13])/(2048*y^6), 
 pinablaFm[2, 7, 6, 2] -> (-135135*betasv[{1, 8}, {4, 14}])/2 + 
   (135135*betasv[{2, 7}, {4, 14}])/2 + (45045*betasv[{7, 2}, {14, 4}])/2 + 
   (45045*betasv[{8, 1}, {14, 4}])/2 - 45045*betasv[{9, 0}, {14, 4}] - 
   36036*betasv[{6}, {14}]*GG[4, 0] - (525525*betasv[{7}, {12}]*zeta[3])/
    1382 - 45045*betasv[{7}, {14}]*zeta[3] + 
   (45045*betasv[{8}, {14}]*zeta[3])/(4*y) - (231*zeta[13])/(1280*y^2) + 
   (3465*betasv[{0}, {4}]*zeta[13])/(32*y^3) - 
   (3465*betasv[{1}, {4}]*zeta[13])/(256*y^4) - 
   (3465*betasv[{2}, {4}]*zeta[13])/(1024*y^5) + 
   (693*GG[4, 0]*zeta[13])/(512*y^6), pinablaFm[2, 7, 6, 3] -> 
  (135135*betasv[{1, 9}, {4, 14}])/2 - (135135*betasv[{2, 8}, {4, 14}])/2 - 
   (135135*betasv[{8, 2}, {14, 4}])/4 + (135135*betasv[{10, 0}, {14, 4}])/4 + 
   144144*betasv[{7}, {14}]*GG[4, 0] - 36036*betasv[{6}, {14}]*GG[4, 1] + 
   (1576575*betasv[{8}, {12}]*zeta[3])/5528 + 45045*betasv[{8}, {14}]*
    zeta[3] - (45045*betasv[{9}, {14}]*zeta[3])/(4*y) + 
   (231*zeta[13])/(640*y) - (10395*betasv[{0}, {4}]*zeta[13])/(32*y^2) + 
   (10395*betasv[{2}, {4}]*zeta[13])/(512*y^4) - 
   (693*GG[4, 0]*zeta[13])/(32*y^5) + (693*GG[4, 1]*zeta[13])/(512*y^6), 
 pinablaFm[2, 7, 6, 4] -> (-405405*betasv[{1, 10}, {4, 14}])/8 + 
   (405405*betasv[{2, 9}, {4, 14}])/8 + (135135*betasv[{9, 2}, {14, 4}])/4 - 
   (135135*betasv[{10, 1}, {14, 4}])/8 - (135135*betasv[{11, 0}, {14, 4}])/
    8 - 315315*betasv[{8}, {14}]*GG[4, 0] + 198198*betasv[{7}, {14}]*
    GG[4, 1] - 36036*betasv[{6}, {14}]*GG[4, 2] - 
   (1576575*betasv[{9}, {12}]*zeta[3])/11056 - 
   (135135*betasv[{9}, {14}]*zeta[3])/4 + (135135*betasv[{10}, {14}]*zeta[3])/
    (16*y) - (231*zeta[13])/640 + (10395*betasv[{0}, {4}]*zeta[13])/(16*y) + 
   (10395*betasv[{1}, {4}]*zeta[13])/(64*y^2) - 
   (10395*betasv[{2}, {4}]*zeta[13])/(128*y^3) + (24255*GG[4, 0]*zeta[13])/
    (128*y^4) - (7623*GG[4, 1]*zeta[13])/(256*y^5) + 
   (693*GG[4, 2]*zeta[13])/(512*y^6), pinablaFm[2, 7, 6, 5] -> 
  (405405*betasv[{1, 11}, {4, 14}])/16 - (405405*betasv[{2, 10}, {4, 14}])/
    16 - (675675*betasv[{10, 2}, {14, 4}])/32 + 
   (135135*betasv[{11, 1}, {14, 4}])/8 + (135135*betasv[{12, 0}, {14, 4}])/
    32 + 450450*betasv[{9}, {14}]*GG[4, 0] - 
   (1126125*betasv[{8}, {14}]*GG[4, 1])/2 + 252252*betasv[{7}, {14}]*
    GG[4, 2] - 36036*betasv[{6}, {14}]*GG[4, 3] + 
   (1576575*betasv[{10}, {12}]*zeta[3])/44224 + 
   (135135*betasv[{10}, {14}]*zeta[3])/8 - 
   (135135*betasv[{11}, {14}]*zeta[3])/(32*y) - 
   (10395*betasv[{0}, {4}]*zeta[13])/16 - (10395*betasv[{1}, {4}]*zeta[13])/
    (16*y) + (51975*betasv[{2}, {4}]*zeta[13])/(256*y^2) - 
   (17325*GG[4, 0]*zeta[13])/(16*y^3) + (86625*GG[4, 1]*zeta[13])/(256*y^4) - 
   (4851*GG[4, 2]*zeta[13])/(128*y^5) + (693*GG[4, 3]*zeta[13])/(512*y^6), 
 pinablaFm[2, 7, 8, 0] -> -36036*betasv[{1, 6}, {4, 14}] - 
   30888*betasv[{2, 5}, {4, 14}] + 36036*betasv[{6, 1}, {14, 4}] + 
   30888*betasv[{7, 0}, {14, 4}] + 20592*betasv[{5}, {14}]*zeta[3] + 
   (6006*betasv[{6}, {14}]*zeta[3])/y + (11*zeta[13])/(3072*y^4) - 
   (297*betasv[{0}, {4}]*zeta[13])/(64*y^5) - (693*betasv[{1}, {4}]*zeta[13])/
    (512*y^6), pinablaFm[2, 7, 8, 1] -> 54054*betasv[{1, 7}, {4, 14}] + 
   63063*betasv[{2, 6}, {4, 14}] - 9009*betasv[{6, 2}, {14, 4}] - 
   69498*betasv[{7, 1}, {14, 4}] - 38610*betasv[{8, 0}, {14, 4}] - 
   42042*betasv[{6}, {14}]*zeta[3] - (9009*betasv[{7}, {14}]*zeta[3])/y - 
   (11*zeta[13])/(768*y^3) + (1485*betasv[{0}, {4}]*zeta[13])/(64*y^4) + 
   (2673*betasv[{1}, {4}]*zeta[13])/(256*y^5) + 
   (693*betasv[{2}, {4}]*zeta[13])/(2048*y^6), 
 pinablaFm[2, 7, 8, 2] -> (-135135*betasv[{1, 8}, {4, 14}])/2 - 
   108108*betasv[{2, 7}, {4, 14}] + 30888*betasv[{7, 2}, {14, 4}] + 
   (212355*betasv[{8, 1}, {14, 4}])/2 + 38610*betasv[{9, 0}, {14, 4}] - 
   36036*betasv[{6}, {14}]*GG[4, 0] + 72072*betasv[{7}, {14}]*zeta[3] + 
   (45045*betasv[{8}, {14}]*zeta[3])/(4*y) + (11*zeta[13])/(256*y^2) - 
   (1485*betasv[{0}, {4}]*zeta[13])/(16*y^3) - 
   (16335*betasv[{1}, {4}]*zeta[13])/(256*y^4) - 
   (297*betasv[{2}, {4}]*zeta[13])/(64*y^5) + (693*GG[4, 0]*zeta[13])/
    (512*y^6), pinablaFm[2, 7, 8, 3] -> (135135*betasv[{1, 9}, {4, 14}])/2 + 
   (1216215*betasv[{2, 8}, {4, 14}])/8 - (521235*betasv[{8, 2}, {14, 4}])/8 - 
   (250965*betasv[{9, 1}, {14, 4}])/2 - (57915*betasv[{10, 0}, {14, 4}])/2 + 
   177606*betasv[{7}, {14}]*GG[4, 0] - 36036*betasv[{6}, {14}]*GG[4, 1] - 
   (405405*betasv[{8}, {14}]*zeta[3])/4 - (45045*betasv[{9}, {14}]*zeta[3])/
    (4*y) - (11*zeta[13])/(128*y) + (4455*betasv[{0}, {4}]*zeta[13])/
    (16*y^2) + (19305*betasv[{1}, {4}]*zeta[13])/(64*y^3) + 
   (40095*betasv[{2}, {4}]*zeta[13])/(1024*y^4) - 
   (6831*GG[4, 0]*zeta[13])/(256*y^5) + (693*GG[4, 1]*zeta[13])/(512*y^6), 
 pinablaFm[2, 7, 8, 4] -> (-405405*betasv[{1, 10}, {4, 14}])/8 - 
   (675675*betasv[{2, 9}, {4, 14}])/4 + 96525*betasv[{9, 2}, {14, 4}] + 
   (868725*betasv[{10, 1}, {14, 4}])/8 + (57915*betasv[{11, 0}, {14, 4}])/4 - 
   482625*betasv[{8}, {14}]*GG[4, 0] + 231660*betasv[{7}, {14}]*GG[4, 1] - 
   36036*betasv[{6}, {14}]*GG[4, 2] + (225225*betasv[{9}, {14}]*zeta[3])/2 + 
   (135135*betasv[{10}, {14}]*zeta[3])/(16*y) + (11*zeta[13])/128 - 
   (4455*betasv[{0}, {4}]*zeta[13])/(8*y) - (66825*betasv[{1}, {4}]*zeta[13])/
    (64*y^2) - (7425*betasv[{2}, {4}]*zeta[13])/(32*y^3) + 
   (37125*GG[4, 0]*zeta[13])/(128*y^4) - (4455*GG[4, 1]*zeta[13])/(128*y^5) + 
   (693*GG[4, 2]*zeta[13])/(512*y^6), pinablaFm[2, 7, 8, 5] -> 
  (405405*betasv[{1, 11}, {4, 14}])/16 + (4459455*betasv[{2, 10}, {4, 14}])/
    32 - (3185325*betasv[{10, 2}, {14, 4}])/32 - 
   (984555*betasv[{11, 1}, {14, 4}])/16 - (57915*betasv[{12, 0}, {14, 4}])/
    16 + 868725*betasv[{9}, {14}]*GG[4, 0] - 772200*betasv[{8}, {14}]*
    GG[4, 1] + 285714*betasv[{7}, {14}]*GG[4, 2] - 
   36036*betasv[{6}, {14}]*GG[4, 3] - (1486485*betasv[{10}, {14}]*zeta[3])/
    16 - (135135*betasv[{11}, {14}]*zeta[3])/(32*y) + 
   (4455*betasv[{0}, {4}]*zeta[13])/8 + (75735*betasv[{1}, {4}]*zeta[13])/
    (32*y) + (245025*betasv[{2}, {4}]*zeta[13])/(256*y^2) - 
   (66825*GG[4, 0]*zeta[13])/(32*y^3) + (7425*GG[4, 1]*zeta[13])/(16*y^4) - 
   (10989*GG[4, 2]*zeta[13])/(256*y^5) + (693*GG[4, 3]*zeta[13])/(512*y^6), 
 pinablaFm[2, 7, 8, 6] -> (-405405*betasv[{1, 12}, {4, 14}])/64 - 
   (1216215*betasv[{2, 11}, {4, 14}])/16 + (521235*betasv[{11, 2}, {14, 4}])/
    8 + (1100385*betasv[{12, 1}, {14, 4}])/64 - 
   (8397675*betasv[{10}, {14}]*GG[4, 0])/8 + 1640925*betasv[{9}, {14}]*
    GG[4, 1] - (2258685*betasv[{8}, {14}]*GG[4, 2])/2 + 
   339768*betasv[{7}, {14}]*GG[4, 3] - 36036*betasv[{6}, {14}]*GG[4, 4] + 
   (405405*betasv[{11}, {14}]*zeta[3])/8 + 
   (135135*betasv[{12}, {14}]*zeta[3])/(128*y) - 
   (84645*betasv[{1}, {4}]*zeta[13])/32 - (40095*betasv[{2}, {4}]*zeta[13])/
    (16*y) + (645975*GG[4, 0]*zeta[13])/(64*y^2) - 
   (126225*GG[4, 1]*zeta[13])/(32*y^3) + (173745*GG[4, 2]*zeta[13])/
    (256*y^4) - (3267*GG[4, 3]*zeta[13])/(64*y^5) + 
   (693*GG[4, 4]*zeta[13])/(512*y^6), pinablaFm[2, 7, 8, 7] -> 
  (5270265*betasv[{2, 12}, {4, 14}])/256 - (5270265*betasv[{12, 2}, {14, 4}])/
    256 + (12567555*betasv[{11}, {14}]*GG[4, 0])/16 - 
   (18243225*betasv[{10}, {14}]*GG[4, 1])/8 + 
   (5540535*betasv[{9}, {14}]*GG[4, 2])/2 - 
   (3108105*betasv[{8}, {14}]*GG[4, 3])/2 + 393822*betasv[{7}, {14}]*
    GG[4, 4] - 36036*betasv[{6}, {14}]*GG[4, 5] + 
   25945920*betasv[{1}, {4}]*GG[14, 0] - (1756755*betasv[{12}, {14}]*zeta[3])/
    128 - (4324320*GG[14, 0]*zeta[3])/y + (405405*betasv[{2}, {4}]*zeta[13])/
    128 - (966735*GG[4, 0]*zeta[13])/(32*y) + (1403325*GG[4, 1]*zeta[13])/
    (64*y^2) - (426195*GG[4, 2]*zeta[13])/(64*y^3) + 
   (239085*GG[4, 3]*zeta[13])/(256*y^4) - (15147*GG[4, 4]*zeta[13])/
    (256*y^5) + (693*GG[4, 5]*zeta[13])/(512*y^6), 
 pinablaFm[2, 8, 7, 0] -> -154440*betasv[{1, 7}, {4, 16}] + 
   154440*betasv[{2, 6}, {4, 16}] + 154440*betasv[{7, 1}, {16, 4}] - 
   154440*betasv[{8, 0}, {16, 4}] - (1551693*betasv[{6}, {14}]*zeta[3])/
    1190 - 102960*betasv[{6}, {16}]*zeta[3] + 
   (25740*betasv[{7}, {16}]*zeta[3])/y - (143*zeta[15])/(10240*y^5) + 
   (1287*betasv[{0}, {4}]*zeta[15])/(256*y^6) - 
   (1287*betasv[{1}, {4}]*zeta[15])/(1024*y^7), 
 pinablaFm[2, 8, 7, 1] -> 270270*betasv[{1, 8}, {4, 16}] - 
   270270*betasv[{2, 7}, {4, 16}] - 38610*betasv[{7, 2}, {16, 4}] - 
   193050*betasv[{8, 1}, {16, 4}] + 231660*betasv[{9, 0}, {16, 4}] + 
   (4655079*betasv[{7}, {14}]*zeta[3])/2380 + 180180*betasv[{7}, {16}]*
    zeta[3] - (45045*betasv[{8}, {16}]*zeta[3])/y + 
   (143*zeta[15])/(2048*y^4) - (3861*betasv[{0}, {4}]*zeta[15])/(128*y^5) + 
   (6435*betasv[{1}, {4}]*zeta[15])/(1024*y^6) + 
   (1287*betasv[{2}, {4}]*zeta[15])/(4096*y^7), 
 pinablaFm[2, 8, 7, 2] -> -405405*betasv[{1, 9}, {4, 16}] + 
   405405*betasv[{2, 8}, {4, 16}] + 115830*betasv[{8, 2}, {16, 4}] + 
   173745*betasv[{9, 1}, {16, 4}] - 289575*betasv[{10, 0}, {16, 4}] - 
   154440*betasv[{7}, {16}]*GG[4, 0] - (4655079*betasv[{8}, {14}]*zeta[3])/
    1904 - 270270*betasv[{8}, {16}]*zeta[3] + 
   (135135*betasv[{9}, {16}]*zeta[3])/(2*y) - (143*zeta[15])/(512*y^3) + 
   (19305*betasv[{0}, {4}]*zeta[15])/(128*y^4) - 
   (11583*betasv[{1}, {4}]*zeta[15])/(512*y^5) - 
   (3861*betasv[{2}, {4}]*zeta[15])/(1024*y^6) + 
   (1287*GG[4, 0]*zeta[15])/(1024*y^7), pinablaFm[2, 8, 7, 3] -> 
  (2027025*betasv[{1, 10}, {4, 16}])/4 - (2027025*betasv[{2, 9}, {4, 16}])/
    4 - (868725*betasv[{9, 2}, {16, 4}])/4 - 
   (289575*betasv[{10, 1}, {16, 4}])/4 + 289575*betasv[{11, 0}, {16, 4}] + 
   733590*betasv[{8}, {16}]*GG[4, 0] - 154440*betasv[{7}, {16}]*GG[4, 1] + 
   (4655079*betasv[{9}, {14}]*zeta[3])/1904 + 
   (675675*betasv[{9}, {16}]*zeta[3])/2 - (675675*betasv[{10}, {16}]*zeta[3])/
    (8*y) + (429*zeta[15])/(512*y^2) - (19305*betasv[{0}, {4}]*zeta[15])/
    (32*y^3) + (19305*betasv[{1}, {4}]*zeta[15])/(512*y^4) + 
   (57915*betasv[{2}, {4}]*zeta[15])/(2048*y^5) - 
   (24453*GG[4, 0]*zeta[15])/(1024*y^6) + (1287*GG[4, 1]*zeta[15])/
    (1024*y^7), pinablaFm[2, 8, 7, 4] -> 
  (-2027025*betasv[{1, 11}, {4, 16}])/4 + (2027025*betasv[{2, 10}, {4, 16}])/
    4 + 289575*betasv[{10, 2}, {16, 4}] - (289575*betasv[{11, 1}, {16, 4}])/
    4 - (868725*betasv[{12, 0}, {16, 4}])/4 - 1969110*betasv[{9}, {16}]*
    GG[4, 0] + 1003860*betasv[{8}, {16}]*GG[4, 1] - 
   154440*betasv[{7}, {16}]*GG[4, 2] - (13965237*betasv[{10}, {14}]*zeta[3])/
    7616 - (675675*betasv[{10}, {16}]*zeta[3])/2 + 
   (675675*betasv[{11}, {16}]*zeta[3])/(8*y) - (429*zeta[15])/(256*y) + 
   (57915*betasv[{0}, {4}]*zeta[15])/(32*y^2) + 
   (19305*betasv[{1}, {4}]*zeta[15])/(128*y^3) - 
   (19305*betasv[{2}, {4}]*zeta[15])/(128*y^4) + (65637*GG[4, 0]*zeta[15])/
    (256*y^5) - (16731*GG[4, 1]*zeta[15])/(512*y^6) + 
   (1287*GG[4, 2]*zeta[15])/(1024*y^7), pinablaFm[2, 8, 7, 5] -> 
  (6081075*betasv[{1, 12}, {4, 16}])/16 - (6081075*betasv[{2, 11}, {4, 16}])/
    16 - (4343625*betasv[{11, 2}, {16, 4}])/16 + 
   (2606175*betasv[{12, 1}, {16, 4}])/16 + (868725*betasv[{13, 0}, {16, 4}])/
    8 + (7239375*betasv[{10}, {16}]*GG[4, 0])/2 - 
   3474900*betasv[{9}, {16}]*GG[4, 1] + 1274130*betasv[{8}, {16}]*GG[4, 2] - 
   154440*betasv[{7}, {16}]*GG[4, 3] + (13965237*betasv[{11}, {14}]*zeta[3])/
    15232 + (2027025*betasv[{11}, {16}]*zeta[3])/8 - 
   (2027025*betasv[{12}, {16}]*zeta[3])/(32*y) + (429*zeta[15])/256 - 
   (57915*betasv[{0}, {4}]*zeta[15])/(16*y) - 
   (173745*betasv[{1}, {4}]*zeta[15])/(128*y^2) + 
   (289575*betasv[{2}, {4}]*zeta[15])/(512*y^3) - 
   (482625*GG[4, 0]*zeta[15])/(256*y^4) + (57915*GG[4, 1]*zeta[15])/
    (128*y^5) - (42471*GG[4, 2]*zeta[15])/(1024*y^6) + 
   (1287*GG[4, 3]*zeta[15])/(1024*y^7), pinablaFm[2, 8, 7, 6] -> 
  (-6081075*betasv[{1, 13}, {4, 16}])/32 + (6081075*betasv[{2, 12}, {4, 16}])/
    32 + (2606175*betasv[{12, 2}, {16, 4}])/16 - 
   (4343625*betasv[{13, 1}, {16, 4}])/32 - (868725*betasv[{14, 0}, {16, 4}])/
    32 - (18822375*betasv[{11}, {16}]*GG[4, 0])/4 + 
   (15926625*betasv[{10}, {16}]*GG[4, 1])/2 - 5386095*betasv[{9}, {16}]*
    GG[4, 2] + 1544400*betasv[{8}, {16}]*GG[4, 3] - 
   154440*betasv[{7}, {16}]*GG[4, 4] - (13965237*betasv[{12}, {14}]*zeta[3])/
    60928 - (2027025*betasv[{12}, {16}]*zeta[3])/16 + 
   (2027025*betasv[{13}, {16}]*zeta[3])/(64*y) + 
   (57915*betasv[{0}, {4}]*zeta[15])/16 + (289575*betasv[{1}, {4}]*zeta[15])/
    (64*y) - (173745*betasv[{2}, {4}]*zeta[15])/(128*y^2) + 
   (1254825*GG[4, 0]*zeta[15])/(128*y^3) - (1061775*GG[4, 1]*zeta[15])/
    (256*y^4) + (359073*GG[4, 2]*zeta[15])/(512*y^5) - 
   (6435*GG[4, 3]*zeta[15])/(128*y^6) + (1287*GG[4, 4]*zeta[15])/(1024*y^7), 
 pinablaFm[2, 8, 9, 0] -> -154440*betasv[{1, 7}, {4, 16}] - 
   135135*betasv[{2, 6}, {4, 16}] + 154440*betasv[{7, 1}, {16, 4}] + 
   135135*betasv[{8, 0}, {16, 4}] + 90090*betasv[{6}, {16}]*zeta[3] + 
   (25740*betasv[{7}, {16}]*zeta[3])/y + (143*zeta[15])/(40960*y^5) - 
   (9009*betasv[{0}, {4}]*zeta[15])/(2048*y^6) - 
   (1287*betasv[{1}, {4}]*zeta[15])/(1024*y^7), 
 pinablaFm[2, 8, 9, 1] -> 270270*betasv[{1, 8}, {4, 16}] + 
   308880*betasv[{2, 7}, {4, 16}] - 38610*betasv[{7, 2}, {16, 4}] - 
   (675675*betasv[{8, 1}, {16, 4}])/2 - (405405*betasv[{9, 0}, {16, 4}])/2 - 
   205920*betasv[{7}, {16}]*zeta[3] - (45045*betasv[{8}, {16}]*zeta[3])/y - 
   (143*zeta[15])/(8192*y^4) + (27027*betasv[{0}, {4}]*zeta[15])/(1024*y^5) + 
   (45045*betasv[{1}, {4}]*zeta[15])/(4096*y^6) + 
   (1287*betasv[{2}, {4}]*zeta[15])/(4096*y^7), 
 pinablaFm[2, 8, 9, 2] -> -405405*betasv[{1, 9}, {4, 16}] - 
   (1216215*betasv[{2, 8}, {4, 16}])/2 + (1216215*betasv[{8, 2}, {16, 4}])/
    8 + (1216215*betasv[{9, 1}, {16, 4}])/2 + 
   (2027025*betasv[{10, 0}, {16, 4}])/8 - 154440*betasv[{7}, {16}]*GG[4, 0] + 
   405405*betasv[{8}, {16}]*zeta[3] + (135135*betasv[{9}, {16}]*zeta[3])/
    (2*y) + (143*zeta[15])/(2048*y^3) - (135135*betasv[{0}, {4}]*zeta[15])/
    (1024*y^4) - (81081*betasv[{1}, {4}]*zeta[15])/(1024*y^5) - 
   (81081*betasv[{2}, {4}]*zeta[15])/(16384*y^6) + 
   (1287*GG[4, 0]*zeta[15])/(1024*y^7), pinablaFm[2, 8, 9, 3] -> 
  (2027025*betasv[{1, 10}, {4, 16}])/4 + (2027025*betasv[{2, 9}, {4, 16}])/
    2 - (6081075*betasv[{9, 2}, {16, 4}])/16 - 
   (14189175*betasv[{10, 1}, {16, 4}])/16 - 
   (2027025*betasv[{11, 0}, {16, 4}])/8 + 
   (1756755*betasv[{8}, {16}]*GG[4, 0])/2 - 154440*betasv[{7}, {16}]*
    GG[4, 1] - 675675*betasv[{9}, {16}]*zeta[3] - 
   (675675*betasv[{10}, {16}]*zeta[3])/(8*y) - (429*zeta[15])/(2048*y^2) + 
   (135135*betasv[{0}, {4}]*zeta[15])/(256*y^3) + 
   (945945*betasv[{1}, {4}]*zeta[15])/(2048*y^4) + 
   (405405*betasv[{2}, {4}]*zeta[15])/(8192*y^5) - 
   (117117*GG[4, 0]*zeta[15])/(4096*y^6) + (1287*GG[4, 1]*zeta[15])/
    (1024*y^7), pinablaFm[2, 8, 9, 4] -> 
  (-2027025*betasv[{1, 11}, {4, 16}])/4 - (22297275*betasv[{2, 10}, {4, 16}])/
    16 + (22297275*betasv[{10, 2}, {16, 4}])/32 + 
   (2027025*betasv[{11, 1}, {16, 4}])/2 + (6081075*betasv[{12, 0}, {16, 4}])/
    32 - 2837835*betasv[{9}, {16}]*GG[4, 0] + 
   (2297295*betasv[{8}, {16}]*GG[4, 1])/2 - 154440*betasv[{7}, {16}]*
    GG[4, 2] + (7432425*betasv[{10}, {16}]*zeta[3])/8 + 
   (675675*betasv[{11}, {16}]*zeta[3])/(8*y) + (429*zeta[15])/(1024*y) - 
   (405405*betasv[{0}, {4}]*zeta[15])/(256*y^2) - 
   (135135*betasv[{1}, {4}]*zeta[15])/(64*y^3) - 
   (1486485*betasv[{2}, {4}]*zeta[15])/(4096*y^4) + 
   (189189*GG[4, 0]*zeta[15])/(512*y^5) - (153153*GG[4, 1]*zeta[15])/
    (4096*y^6) + (1287*GG[4, 2]*zeta[15])/(1024*y^7), 
 pinablaFm[2, 8, 9, 5] -> (6081075*betasv[{1, 12}, {4, 16}])/16 + 
   (6081075*betasv[{2, 11}, {4, 16}])/4 - (30405375*betasv[{11, 2}, {16, 4}])/
    32 - (54729675*betasv[{12, 1}, {16, 4}])/64 - 
   (6081075*betasv[{13, 0}, {16, 4}])/64 + 
   (50675625*betasv[{10}, {16}]*GG[4, 0])/8 - 
   (18243225*betasv[{9}, {16}]*GG[4, 1])/4 + 
   (2837835*betasv[{8}, {16}]*GG[4, 2])/2 - 154440*betasv[{7}, {16}]*
    GG[4, 3] - (2027025*betasv[{11}, {16}]*zeta[3])/2 - 
   (2027025*betasv[{12}, {16}]*zeta[3])/(32*y) - (429*zeta[15])/1024 + 
   (405405*betasv[{0}, {4}]*zeta[15])/(128*y) + 
   (3648645*betasv[{1}, {4}]*zeta[15])/(512*y^2) + 
   (2027025*betasv[{2}, {4}]*zeta[15])/(1024*y^3) - 
   (3378375*GG[4, 0]*zeta[15])/(1024*y^4) + (1216215*GG[4, 1]*zeta[15])/
    (2048*y^5) - (189189*GG[4, 2]*zeta[15])/(4096*y^6) + 
   (1287*GG[4, 3]*zeta[15])/(1024*y^7), pinablaFm[2, 8, 9, 6] -> 
  (-6081075*betasv[{1, 13}, {4, 16}])/32 - 
   (79053975*betasv[{2, 12}, {4, 16}])/64 + 
   (237161925*betasv[{12, 2}, {16, 4}])/256 + 
   (30405375*betasv[{13, 1}, {16, 4}])/64 + 
   (6081075*betasv[{14, 0}, {16, 4}])/256 - 10135125*betasv[{11}, {16}]*
    GG[4, 0] + (192567375*betasv[{10}, {16}]*GG[4, 1])/16 - 
   (13378365*betasv[{9}, {16}]*GG[4, 2])/2 + 
   (3378375*betasv[{8}, {16}]*GG[4, 3])/2 - 154440*betasv[{7}, {16}]*
    GG[4, 4] + (26351325*betasv[{12}, {16}]*zeta[3])/32 + 
   (2027025*betasv[{13}, {16}]*zeta[3])/(64*y) - 
   (405405*betasv[{0}, {4}]*zeta[15])/128 - 
   (2027025*betasv[{1}, {4}]*zeta[15])/(128*y) - 
   (15810795*betasv[{2}, {4}]*zeta[15])/(2048*y^2) + 
   (675675*GG[4, 0]*zeta[15])/(32*y^3) - (12837825*GG[4, 1]*zeta[15])/
    (2048*y^4) + (891891*GG[4, 2]*zeta[15])/(1024*y^5) - 
   (225225*GG[4, 3]*zeta[15])/(4096*y^6) + (1287*GG[4, 4]*zeta[15])/
    (1024*y^7), pinablaFm[2, 8, 9, 7] -> 
  (6081075*betasv[{1, 14}, {4, 16}])/128 + 
   (42567525*betasv[{2, 13}, {4, 16}])/64 - 
   (297972675*betasv[{13, 2}, {16, 4}])/512 - 
   (66891825*betasv[{14, 1}, {16, 4}])/512 + 
   (723647925*betasv[{12}, {16}]*GG[4, 0])/64 - 
   (354729375*betasv[{11}, {16}]*GG[4, 1])/16 + 
   (326351025*betasv[{10}, {16}]*GG[4, 2])/16 - 
   (36891855*betasv[{9}, {16}]*GG[4, 3])/4 + 
   (3918915*betasv[{8}, {16}]*GG[4, 4])/2 - 154440*betasv[{7}, {16}]*
    GG[4, 5] - (14189175*betasv[{13}, {16}]*zeta[3])/32 - 
   (2027025*betasv[{14}, {16}]*zeta[3])/(256*y) + 
   (4459455*betasv[{1}, {4}]*zeta[15])/256 + 
   (19864845*betasv[{2}, {4}]*zeta[15])/(1024*y) - 
   (48243195*GG[4, 0]*zeta[15])/(512*y^2) + (23648625*GG[4, 1]*zeta[15])/
    (512*y^3) - (21756735*GG[4, 2]*zeta[15])/(2048*y^4) + 
   (2459457*GG[4, 3]*zeta[15])/(2048*y^5) - (261261*GG[4, 4]*zeta[15])/
    (4096*y^6) + (1287*GG[4, 5]*zeta[15])/(1024*y^7), 
 pinablaFm[2, 8, 9, 8] -> (-91216125*betasv[{2, 14}, {4, 16}])/512 + 
   (91216125*betasv[{14, 2}, {16, 4}])/512 - 
   (127702575*betasv[{13}, {16}]*GG[4, 0])/16 + 
   (893918025*betasv[{12}, {16}]*GG[4, 1])/32 - 42567525*betasv[{11}, {16}]*
    GG[4, 2] + (127702575*betasv[{10}, {16}]*GG[4, 3])/4 - 
   12162150*betasv[{9}, {16}]*GG[4, 4] + (4459455*betasv[{8}, {16}]*GG[4, 5])/
    2 - 154440*betasv[{7}, {16}]*GG[4, 6] + 778377600*betasv[{1}, {4}]*
    GG[16, 0] + (30405375*betasv[{14}, {16}]*zeta[3])/256 - 
   (129729600*GG[16, 0]*zeta[3])/y - (6081075*betasv[{2}, {4}]*zeta[15])/
    256 + (8513505*GG[4, 0]*zeta[15])/(32*y) - (59594535*GG[4, 1]*zeta[15])/
    (256*y^2) + (2837835*GG[4, 2]*zeta[15])/(32*y^3) - 
   (8513505*GG[4, 3]*zeta[15])/(512*y^4) + (405405*GG[4, 4]*zeta[15])/
    (256*y^5) - (297297*GG[4, 5]*zeta[15])/(4096*y^6) + 
   (1287*GG[4, 6]*zeta[15])/(1024*y^7), pinablaFm[2, 9, 8, 0] -> 
  -656370*betasv[{1, 8}, {4, 18}] + 656370*betasv[{2, 7}, {4, 18}] + 
   656370*betasv[{8, 1}, {18, 4}] - 656370*betasv[{9, 0}, {18, 4}] - 
   (2666016925*betasv[{7}, {16}]*zeta[3])/481061 - 
   437580*betasv[{7}, {18}]*zeta[3] + (109395*betasv[{8}, {18}]*zeta[3])/y - 
   (429*zeta[17])/(32768*y^6) + (19305*betasv[{0}, {4}]*zeta[17])/
    (4096*y^7) - (19305*betasv[{1}, {4}]*zeta[17])/(16384*y^8), 
 pinablaFm[2, 9, 8, 1] -> 1312740*betasv[{1, 9}, {4, 18}] - 
   1312740*betasv[{2, 8}, {4, 18}] - (328185*betasv[{8, 2}, {18, 4}])/2 - 
   984555*betasv[{9, 1}, {18, 4}] + (2297295*betasv[{10, 0}, {18, 4}])/2 + 
   (2666016925*betasv[{8}, {16}]*zeta[3])/274892 + 
   875160*betasv[{8}, {18}]*zeta[3] - (218790*betasv[{9}, {18}]*zeta[3])/y + 
   (1287*zeta[17])/(16384*y^5) - (135135*betasv[{0}, {4}]*zeta[17])/
    (4096*y^6) + (57915*betasv[{1}, {4}]*zeta[17])/(8192*y^7) + 
   (19305*betasv[{2}, {4}]*zeta[17])/(65536*y^8), 
 pinablaFm[2, 9, 8, 2] -> -2297295*betasv[{1, 10}, {4, 18}] + 
   2297295*betasv[{2, 9}, {4, 18}] + (2297295*betasv[{9, 2}, {18, 4}])/4 + 
   (2297295*betasv[{10, 1}, {18, 4}])/2 - (6891885*betasv[{11, 0}, {18, 4}])/
    4 - 656370*betasv[{8}, {18}]*GG[4, 0] - 
   (7998050775*betasv[{9}, {16}]*zeta[3])/549784 - 
   1531530*betasv[{9}, {18}]*zeta[3] + (765765*betasv[{10}, {18}]*zeta[3])/
    (2*y) - (6435*zeta[17])/(16384*y^4) + (405405*betasv[{0}, {4}]*zeta[17])/
    (2048*y^5) - (135135*betasv[{1}, {4}]*zeta[17])/(4096*y^6) - 
   (135135*betasv[{2}, {4}]*zeta[17])/(32768*y^7) + 
   (19305*GG[4, 0]*zeta[17])/(16384*y^8), pinablaFm[2, 9, 8, 3] -> 
  (6891885*betasv[{1, 11}, {4, 18}])/2 - (6891885*betasv[{2, 10}, {4, 18}])/
    2 - (20675655*betasv[{10, 2}, {18, 4}])/16 - 
   (6891885*betasv[{11, 1}, {18, 4}])/8 + (34459425*betasv[{12, 0}, {18, 4}])/
    16 + 3610035*betasv[{9}, {18}]*GG[4, 0] - 656370*betasv[{8}, {18}]*
    GG[4, 1] + (39990253875*betasv[{10}, {16}]*zeta[3])/2199136 + 
   2297295*betasv[{10}, {18}]*zeta[3] - (2297295*betasv[{11}, {18}]*zeta[3])/
    (4*y) + (6435*zeta[17])/(4096*y^3) - (2027025*betasv[{0}, {4}]*zeta[17])/
    (2048*y^4) + (405405*betasv[{1}, {4}]*zeta[17])/(4096*y^5) + 
   (1216215*betasv[{2}, {4}]*zeta[17])/(32768*y^6) - 
   (212355*GG[4, 0]*zeta[17])/(8192*y^7) + (19305*GG[4, 1]*zeta[17])/
    (16384*y^8), pinablaFm[2, 9, 8, 4] -> 
  (-34459425*betasv[{1, 12}, {4, 18}])/8 + 
   (34459425*betasv[{2, 11}, {4, 18}])/8 + 
   (34459425*betasv[{11, 2}, {18, 4}])/16 - 
   (34459425*betasv[{13, 0}, {18, 4}])/16 - 11486475*betasv[{10}, {18}]*
    GG[4, 0] + 4922775*betasv[{9}, {18}]*GG[4, 1] - 
   656370*betasv[{8}, {18}]*GG[4, 2] - 
   (39990253875*betasv[{11}, {16}]*zeta[3])/2199136 - 
   (11486475*betasv[{11}, {18}]*zeta[3])/4 + 
   (11486475*betasv[{12}, {18}]*zeta[3])/(16*y) - 
   (19305*zeta[17])/(4096*y^2) + (2027025*betasv[{0}, {4}]*zeta[17])/
    (512*y^3) - (2027025*betasv[{2}, {4}]*zeta[17])/(8192*y^5) + 
   (675675*GG[4, 0]*zeta[17])/(2048*y^6) - (289575*GG[4, 1]*zeta[17])/
    (8192*y^7) + (19305*GG[4, 2]*zeta[17])/(16384*y^8), 
 pinablaFm[2, 9, 8, 5] -> (34459425*betasv[{1, 13}, {4, 18}])/8 - 
   (34459425*betasv[{2, 12}, {4, 18}])/8 - 
   (172297125*betasv[{12, 2}, {18, 4}])/64 + 
   (34459425*betasv[{13, 1}, {18, 4}])/32 + 
   (103378275*betasv[{14, 0}, {18, 4}])/64 + 
   (103378275*betasv[{11}, {18}]*GG[4, 0])/4 - 
   (80405325*betasv[{10}, {18}]*GG[4, 1])/4 + 6235515*betasv[{9}, {18}]*
    GG[4, 2] - 656370*betasv[{8}, {18}]*GG[4, 3] + 
   (119970761625*betasv[{12}, {16}]*zeta[3])/8796544 + 
   (11486475*betasv[{12}, {18}]*zeta[3])/4 - 
   (11486475*betasv[{13}, {18}]*zeta[3])/(16*y) + (19305*zeta[17])/(2048*y) - 
   (6081075*betasv[{0}, {4}]*zeta[17])/(512*y^2) - 
   (2027025*betasv[{1}, {4}]*zeta[17])/(1024*y^3) + 
   (10135125*betasv[{2}, {4}]*zeta[17])/(8192*y^4) - 
   (6081075*GG[4, 0]*zeta[17])/(2048*y^5) + (4729725*GG[4, 1]*zeta[17])/
    (8192*y^6) - (366795*GG[4, 2]*zeta[17])/(8192*y^7) + 
   (19305*GG[4, 3]*zeta[17])/(16384*y^8), pinablaFm[2, 9, 8, 6] -> 
  (-103378275*betasv[{1, 14}, {4, 18}])/32 + 
   (103378275*betasv[{2, 13}, {4, 18}])/32 + 
   (310134825*betasv[{13, 2}, {18, 4}])/128 - 
   (103378275*betasv[{14, 1}, {18, 4}])/64 - 
   (103378275*betasv[{15, 0}, {18, 4}])/128 - 
   (172297125*betasv[{12}, {18}]*GG[4, 0])/4 + 
   (447972525*betasv[{11}, {18}]*GG[4, 1])/8 - 
   (62026965*betasv[{10}, {18}]*GG[4, 2])/2 + 7548255*betasv[{9}, {18}]*
    GG[4, 3] - 656370*betasv[{8}, {18}]*GG[4, 4] - 
   (119970761625*betasv[{13}, {16}]*zeta[3])/17593088 - 
   (34459425*betasv[{13}, {18}]*zeta[3])/16 + 
   (34459425*betasv[{14}, {18}]*zeta[3])/(64*y) - (19305*zeta[17])/2048 + 
   (6081075*betasv[{0}, {4}]*zeta[17])/(256*y) + 
   (6081075*betasv[{1}, {4}]*zeta[17])/(512*y^2) - 
   (18243225*betasv[{2}, {4}]*zeta[17])/(4096*y^3) + 
   (10135125*GG[4, 0]*zeta[17])/(512*y^4) - (26351325*GG[4, 1]*zeta[17])/
    (4096*y^5) + (3648645*GG[4, 2]*zeta[17])/(4096*y^6) - 
   (444015*GG[4, 3]*zeta[17])/(8192*y^7) + (19305*GG[4, 4]*zeta[17])/
    (16384*y^8), pinablaFm[2, 9, 8, 7] -> 
  (103378275*betasv[{1, 15}, {4, 18}])/64 - 
   (103378275*betasv[{2, 14}, {4, 18}])/64 - 
   (723647925*betasv[{14, 2}, {18, 4}])/512 + 
   (310134825*betasv[{15, 1}, {18, 4}])/256 + 
   (103378275*betasv[{16, 0}, {18, 4}])/512 + 
   (1688511825*betasv[{13}, {18}]*GG[4, 0])/32 - 
   (3618239625*betasv[{12}, {18}]*GG[4, 1])/32 + 
   (820134315*betasv[{11}, {18}]*GG[4, 2])/8 - 
   (176891715*betasv[{10}, {18}]*GG[4, 3])/4 + 8860995*betasv[{9}, {18}]*
    GG[4, 4] - 656370*betasv[{8}, {18}]*GG[4, 5] + 
   (119970761625*betasv[{14}, {16}]*zeta[3])/70372352 + 
   (34459425*betasv[{14}, {18}]*zeta[3])/32 - 
   (34459425*betasv[{15}, {18}]*zeta[3])/(128*y) - 
   (6081075*betasv[{0}, {4}]*zeta[17])/256 - 
   (18243225*betasv[{1}, {4}]*zeta[17])/(512*y) + 
   (42567525*betasv[{2}, {4}]*zeta[17])/(4096*y^2) - 
   (99324225*GG[4, 0]*zeta[17])/(1024*y^3) + (212837625*GG[4, 1]*zeta[17])/
    (4096*y^4) - (48243195*GG[4, 2]*zeta[17])/(4096*y^5) + 
   (10405395*GG[4, 3]*zeta[17])/(8192*y^6) - (521235*GG[4, 4]*zeta[17])/
    (8192*y^7) + (19305*GG[4, 5]*zeta[17])/(16384*y^8), 
 pinablaFm[2, 9, 10, 0] -> -656370*betasv[{1, 8}, {4, 18}] - 
   583440*betasv[{2, 7}, {4, 18}] + 656370*betasv[{8, 1}, {18, 4}] + 
   583440*betasv[{9, 0}, {18, 4}] + 388960*betasv[{7}, {18}]*zeta[3] + 
   (109395*betasv[{8}, {18}]*zeta[3])/y + (1001*zeta[17])/(294912*y^6) - 
   (2145*betasv[{0}, {4}]*zeta[17])/(512*y^7) - 
   (19305*betasv[{1}, {4}]*zeta[17])/(16384*y^8), 
 pinablaFm[2, 9, 10, 1] -> 1312740*betasv[{1, 9}, {4, 18}] + 
   (2953665*betasv[{2, 8}, {4, 18}])/2 - (328185*betasv[{8, 2}, {18, 4}])/2 - 
   1604460*betasv[{9, 1}, {18, 4}] - 1021020*betasv[{10, 0}, {18, 4}] - 
   984555*betasv[{8}, {18}]*zeta[3] - (218790*betasv[{9}, {18}]*zeta[3])/y - 
   (1001*zeta[17])/(49152*y^5) + (15015*betasv[{0}, {4}]*zeta[17])/
    (512*y^6) + (23595*betasv[{1}, {4}]*zeta[17])/(2048*y^7) + 
   (19305*betasv[{2}, {4}]*zeta[17])/(65536*y^8), 
 pinablaFm[2, 9, 10, 2] -> -2297295*betasv[{1, 10}, {4, 18}] - 
   3281850*betasv[{2, 9}, {4, 18}] + 729300*betasv[{9, 2}, {18, 4}] + 
   3318315*betasv[{10, 1}, {18, 4}] + 1531530*betasv[{11, 0}, {18, 4}] - 
   656370*betasv[{8}, {18}]*GG[4, 0] + 2187900*betasv[{9}, {18}]*zeta[3] + 
   (765765*betasv[{10}, {18}]*zeta[3])/(2*y) + (5005*zeta[17])/(49152*y^4) - 
   (45045*betasv[{0}, {4}]*zeta[17])/(256*y^5) - 
   (195195*betasv[{1}, {4}]*zeta[17])/(2048*y^6) - 
   (10725*betasv[{2}, {4}]*zeta[17])/(2048*y^7) + 
   (19305*GG[4, 0]*zeta[17])/(16384*y^8), pinablaFm[2, 9, 10, 3] -> 
  (6891885*betasv[{1, 11}, {4, 18}])/2 + (25270245*betasv[{2, 10}, {4, 18}])/
    4 - (8423415*betasv[{10, 2}, {18, 4}])/4 - 
   (11486475*betasv[{11, 1}, {18, 4}])/2 - (3828825*betasv[{12, 0}, {18, 4}])/
    2 + 4229940*betasv[{9}, {18}]*GG[4, 0] - 656370*betasv[{8}, {18}]*
    GG[4, 1] - (8423415*betasv[{10}, {18}]*zeta[3])/2 - 
   (2297295*betasv[{11}, {18}]*zeta[3])/(4*y) - (5005*zeta[17])/(12288*y^3) + 
   (225225*betasv[{0}, {4}]*zeta[17])/(256*y^4) + 
   (675675*betasv[{1}, {4}]*zeta[17])/(1024*y^5) + 
   (495495*betasv[{2}, {4}]*zeta[17])/(8192*y^6) - 
   (62205*GG[4, 0]*zeta[17])/(2048*y^7) + (19305*GG[4, 1]*zeta[17])/
    (16384*y^8), pinablaFm[2, 9, 10, 4] -> 
  (-34459425*betasv[{1, 12}, {4, 18}])/8 - 
   (20675655*betasv[{2, 11}, {4, 18}])/2 + 4594590*betasv[{11, 2}, {18, 4}] + 
   (65090025*betasv[{12, 1}, {18, 4}])/8 + (3828825*betasv[{13, 0}, {18, 4}])/
    2 - 15825810*betasv[{10}, {18}]*GG[4, 0] + 5542680*betasv[{9}, {18}]*
    GG[4, 1] - 656370*betasv[{8}, {18}]*GG[4, 2] + 
   6891885*betasv[{11}, {18}]*zeta[3] + (11486475*betasv[{12}, {18}]*zeta[3])/
    (16*y) + (5005*zeta[17])/(4096*y^2) - (225225*betasv[{0}, {4}]*zeta[17])/
    (64*y^3) - (3828825*betasv[{1}, {4}]*zeta[17])/(1024*y^4) - 
   (135135*betasv[{2}, {4}]*zeta[17])/(256*y^5) + 
   (465465*GG[4, 0]*zeta[17])/(1024*y^6) - (40755*GG[4, 1]*zeta[17])/
    (1024*y^7) + (19305*GG[4, 2]*zeta[17])/(16384*y^8), 
 pinablaFm[2, 9, 10, 5] -> (34459425*betasv[{1, 13}, {4, 18}])/8 + 
   (447972525*betasv[{2, 12}, {4, 18}])/32 - 
   (248873625*betasv[{12, 2}, {18, 4}])/32 - 
   (72747675*betasv[{13, 1}, {18, 4}])/8 - 
   (11486475*betasv[{14, 0}, {18, 4}])/8 + 42117075*betasv[{11}, {18}]*
    GG[4, 0] - 25525500*betasv[{10}, {18}]*GG[4, 1] + 
   6855420*betasv[{9}, {18}]*GG[4, 2] - 656370*betasv[{8}, {18}]*GG[4, 3] - 
   (149324175*betasv[{12}, {18}]*zeta[3])/16 - 
   (11486475*betasv[{13}, {18}]*zeta[3])/(16*y) - (5005*zeta[17])/(2048*y) + 
   (675675*betasv[{0}, {4}]*zeta[17])/(64*y^2) + 
   (4279275*betasv[{1}, {4}]*zeta[17])/(256*y^3) + 
   (14639625*betasv[{2}, {4}]*zeta[17])/(4096*y^4) - 
   (2477475*GG[4, 0]*zeta[17])/(512*y^5) + (375375*GG[4, 1]*zeta[17])/
    (512*y^6) - (100815*GG[4, 2]*zeta[17])/(2048*y^7) + 
   (19305*GG[4, 3]*zeta[17])/(16384*y^8), pinablaFm[2, 9, 10, 6] -> 
  (-103378275*betasv[{1, 14}, {4, 18}])/32 - 
   (241215975*betasv[{2, 13}, {4, 18}])/16 + 
   (80405325*betasv[{13, 2}, {18, 4}])/8 + 
   (241215975*betasv[{14, 1}, {18, 4}])/32 + 
   (11486475*betasv[{15, 0}, {18, 4}])/16 - 
   (670044375*betasv[{12}, {18}]*GG[4, 0])/8 + 80405325*betasv[{11}, {18}]*
    GG[4, 1] - 37522485*betasv[{10}, {18}]*GG[4, 2] + 
   8168160*betasv[{9}, {18}]*GG[4, 3] - 656370*betasv[{8}, {18}]*GG[4, 4] + 
   (80405325*betasv[{13}, {18}]*zeta[3])/8 + 
   (34459425*betasv[{14}, {18}]*zeta[3])/(64*y) + (5005*zeta[17])/2048 - 
   (675675*betasv[{0}, {4}]*zeta[17])/(32*y) - 
   (14189175*betasv[{1}, {4}]*zeta[17])/(256*y^2) - 
   (4729725*betasv[{2}, {4}]*zeta[17])/(256*y^3) + 
   (39414375*GG[4, 0]*zeta[17])/(1024*y^4) - (4729725*GG[4, 1]*zeta[17])/
    (512*y^5) + (2207205*GG[4, 2]*zeta[17])/(2048*y^6) - 
   (15015*GG[4, 3]*zeta[17])/(256*y^7) + (19305*GG[4, 4]*zeta[17])/
    (16384*y^8), pinablaFm[2, 9, 10, 7] -> 
  (103378275*betasv[{1, 15}, {4, 18}])/64 + 
   (1550674125*betasv[{2, 14}, {4, 18}])/128 - 
   (1206079875*betasv[{14, 2}, {18, 4}])/128 - 
   (264188925*betasv[{15, 1}, {18, 4}])/64 - 
   (11486475*betasv[{16, 0}, {18, 4}])/64 + 
   (991665675*betasv[{13}, {18}]*GG[4, 0])/8 - 
   (1474097625*betasv[{12}, {18}]*GG[4, 1])/8 + 
   (273378105*betasv[{11}, {18}]*GG[4, 2])/2 - 51816765*betasv[{10}, {18}]*
    GG[4, 3] + 9480900*betasv[{9}, {18}]*GG[4, 4] - 
   656370*betasv[{8}, {18}]*GG[4, 5] - (516891375*betasv[{14}, {18}]*zeta[3])/
    64 - (34459425*betasv[{15}, {18}]*zeta[3])/(128*y) + 
   (675675*betasv[{0}, {4}]*zeta[17])/32 + 
   (15540525*betasv[{1}, {4}]*zeta[17])/(128*y) + 
   (70945875*betasv[{2}, {4}]*zeta[17])/(1024*y^2) - 
   (58333275*GG[4, 0]*zeta[17])/(256*y^3) + (86711625*GG[4, 1]*zeta[17])/
    (1024*y^4) - (16081065*GG[4, 2]*zeta[17])/(1024*y^5) + 
   (3048045*GG[4, 3]*zeta[17])/(2048*y^6) - (139425*GG[4, 4]*zeta[17])/
    (2048*y^7) + (19305*GG[4, 5]*zeta[17])/(16384*y^8), 
 pinablaFm[2, 9, 10, 8] -> (-103378275*betasv[{1, 16}, {4, 18}])/256 - 
   (103378275*betasv[{2, 15}, {4, 18}])/16 + 
   (11486475*betasv[{15, 2}, {18, 4}])/2 + 
   (287161875*betasv[{16, 1}, {18, 4}])/256 - 
   (1045269225*betasv[{14}, {18}]*GG[4, 0])/8 + 
   (616440825*betasv[{13}, {18}]*GG[4, 1])/2 - 
   (1420494075*betasv[{12}, {18}]*GG[4, 2])/4 + 214414200*betasv[{11}, {18}]*
    GG[4, 3] - 68408340*betasv[{10}, {18}]*GG[4, 4] + 
   10793640*betasv[{9}, {18}]*GG[4, 5] - 656370*betasv[{8}, {18}]*GG[4, 6] + 
   (34459425*betasv[{15}, {18}]*zeta[3])/8 + 
   (34459425*betasv[{16}, {18}]*zeta[3])/(512*y) - 
   (16891875*betasv[{1}, {4}]*zeta[17])/128 - 
   (675675*betasv[{2}, {4}]*zeta[17])/(4*y) + (61486425*GG[4, 0]*zeta[17])/
    (64*y^2) - (36261225*GG[4, 1]*zeta[17])/(64*y^3) + 
   (83558475*GG[4, 2]*zeta[17])/(512*y^4) - (1576575*GG[4, 3]*zeta[17])/
    (64*y^5) + (1006005*GG[4, 4]*zeta[17])/(512*y^6) - 
   (79365*GG[4, 5]*zeta[17])/(1024*y^7) + (19305*GG[4, 6]*zeta[17])/
    (16384*y^8), pinablaFm[2, 9, 10, 9] -> 
  (1757430675*betasv[{2, 16}, {4, 18}])/1024 - 
   (1757430675*betasv[{16, 2}, {18, 4}])/1024 + 
   (1412836425*betasv[{15}, {18}]*GG[4, 0])/16 - 
   (723647925*betasv[{14}, {18}]*GG[4, 1])/2 + 
   (2653375725*betasv[{13}, {18}]*GG[4, 2])/4 - 
   (2492565075*betasv[{12}, {18}]*GG[4, 3])/4 + 317026710*betasv[{11}, {18}]*
    GG[4, 4] - 87297210*betasv[{10}, {18}]*GG[4, 5] + 
   12106380*betasv[{9}, {18}]*GG[4, 6] - 656370*betasv[{8}, {18}]*GG[4, 7] + 
   26464838400*betasv[{1}, {4}]*GG[18, 0] - 
   (585810225*betasv[{16}, {18}]*zeta[3])/512 - 
   (4410806400*GG[18, 0]*zeta[3])/y + (103378275*betasv[{2}, {4}]*zeta[17])/
    512 - (83108025*GG[4, 0]*zeta[17])/(32*y) + (42567525*GG[4, 1]*zeta[17])/
    (16*y^2) - (156080925*GG[4, 2]*zeta[17])/(128*y^3) + 
   (146621475*GG[4, 3]*zeta[17])/(512*y^4) - (9324315*GG[4, 4]*zeta[17])/
    (256*y^5) + (2567565*GG[4, 5]*zeta[17])/(1024*y^6) - 
   (178035*GG[4, 6]*zeta[17])/(2048*y^7) + (19305*GG[4, 7]*zeta[17])/
    (16384*y^8), pinablaFm[2, 10, 9, 0] -> -2771340*betasv[{1, 9}, {4, 20}] + 
   2771340*betasv[{2, 8}, {4, 20}] + 2771340*betasv[{9, 1}, {20, 4}] - 
   2771340*betasv[{10, 0}, {20, 4}] - (5132341123*betasv[{8}, {18}]*zeta[3])/
    219335 - 1847560*betasv[{8}, {20}]*zeta[3] + 
   (461890*betasv[{9}, {20}]*zeta[3])/y - (2431*zeta[19])/(196608*y^7) + 
   (36465*betasv[{0}, {4}]*zeta[19])/(8192*y^8) - 
   (36465*betasv[{1}, {4}]*zeta[19])/(32768*y^9), 
 pinablaFm[2, 10, 9, 1] -> 6235515*betasv[{1, 10}, {4, 20}] - 
   6235515*betasv[{2, 9}, {4, 20}] - 692835*betasv[{9, 2}, {20, 4}] - 
   4849845*betasv[{10, 1}, {20, 4}] + 5542680*betasv[{11, 0}, {20, 4}] + 
   (10264682246*betasv[{9}, {18}]*zeta[3])/219335 + 
   4157010*betasv[{9}, {20}]*zeta[3] - (2078505*betasv[{10}, {20}]*zeta[3])/
    (2*y) + (17017*zeta[19])/(196608*y^6) - (36465*betasv[{0}, {4}]*zeta[19])/
    (1024*y^7) + (255255*betasv[{1}, {4}]*zeta[19])/(32768*y^8) + 
   (36465*betasv[{2}, {4}]*zeta[19])/(131072*y^9), 
 pinablaFm[2, 10, 9, 2] -> -12471030*betasv[{1, 11}, {4, 20}] + 
   12471030*betasv[{2, 10}, {4, 20}] + 2771340*betasv[{10, 2}, {20, 4}] + 
   6928350*betasv[{11, 1}, {20, 4}] - 9699690*betasv[{12, 0}, {20, 4}] - 
   2771340*betasv[{9}, {20}]*GG[4, 0] - 
   (35926387861*betasv[{10}, {18}]*zeta[3])/438670 - 
   8314020*betasv[{10}, {20}]*zeta[3] + (2078505*betasv[{11}, {20}]*zeta[3])/
    y - (17017*zeta[19])/(32768*y^5) + (255255*betasv[{0}, {4}]*zeta[19])/
    (1024*y^6) - (182325*betasv[{1}, {4}]*zeta[19])/(4096*y^7) - 
   (36465*betasv[{2}, {4}]*zeta[19])/(8192*y^8) + 
   (36465*GG[4, 0]*zeta[19])/(32768*y^9), pinablaFm[2, 10, 9, 3] -> 
  (43648605*betasv[{1, 12}, {4, 20}])/2 - (43648605*betasv[{2, 11}, {4, 20}])/
    2 - (14549535*betasv[{11, 2}, {20, 4}])/2 - 
   (14549535*betasv[{12, 1}, {20, 4}])/2 + 
   14549535*betasv[{13, 0}, {20, 4}] + 17320875*betasv[{10}, {20}]*GG[4, 0] - 
   2771340*betasv[{9}, {20}]*GG[4, 1] + 
   (107779163583*betasv[{11}, {18}]*zeta[3])/877340 + 
   14549535*betasv[{11}, {20}]*zeta[3] - 
   (14549535*betasv[{12}, {20}]*zeta[3])/(4*y) + 
   (85085*zeta[19])/(32768*y^4) - (765765*betasv[{0}, {4}]*zeta[19])/
    (512*y^5) + (765765*betasv[{1}, {4}]*zeta[19])/(4096*y^6) + 
   (765765*betasv[{2}, {4}]*zeta[19])/(16384*y^7) - 
   (911625*GG[4, 0]*zeta[19])/(32768*y^8) + (36465*GG[4, 1]*zeta[19])/
    (32768*y^9), pinablaFm[2, 10, 9, 4] -> 
  (-130945815*betasv[{1, 13}, {4, 20}])/4 + 
   (130945815*betasv[{2, 12}, {4, 20}])/4 + 
   14549535*betasv[{12, 2}, {20, 4}] + (14549535*betasv[{13, 1}, {20, 4}])/
    4 - (72747675*betasv[{14, 0}, {20, 4}])/4 - 63740820*betasv[{11}, {20}]*
    GG[4, 0] + 23556390*betasv[{10}, {20}]*GG[4, 1] - 
   2771340*betasv[{9}, {20}]*GG[4, 2] - 
   (107779163583*betasv[{12}, {18}]*zeta[3])/701872 - 
   (43648605*betasv[{12}, {20}]*zeta[3])/2 + 
   (43648605*betasv[{13}, {20}]*zeta[3])/(8*y) - 
   (85085*zeta[19])/(8192*y^3) + (3828825*betasv[{0}, {4}]*zeta[19])/
    (512*y^4) - (765765*betasv[{1}, {4}]*zeta[19])/(2048*y^5) - 
   (765765*betasv[{2}, {4}]*zeta[19])/(2048*y^6) + 
   (838695*GG[4, 0]*zeta[19])/(2048*y^7) - (619905*GG[4, 1]*zeta[19])/
    (16384*y^8) + (36465*GG[4, 2]*zeta[19])/(32768*y^9), 
 pinablaFm[2, 10, 9, 5] -> (654729075*betasv[{1, 14}, {4, 20}])/16 - 
   (654729075*betasv[{2, 13}, {4, 20}])/16 - 
   (363738375*betasv[{13, 2}, {20, 4}])/16 + 
   (72747675*betasv[{14, 1}, {20, 4}])/16 + 
   (72747675*betasv[{15, 0}, {20, 4}])/4 + 169744575*betasv[{12}, {20}]*
    GG[4, 0] - 110853600*betasv[{11}, {20}]*GG[4, 1] + 
   29791905*betasv[{10}, {20}]*GG[4, 2] - 2771340*betasv[{9}, {20}]*
    GG[4, 3] + (107779163583*betasv[{13}, {18}]*zeta[3])/701872 + 
   (218243025*betasv[{13}, {20}]*zeta[3])/8 - 
   (218243025*betasv[{14}, {20}]*zeta[3])/(32*y) + 
   (255255*zeta[19])/(8192*y^2) - (3828825*betasv[{0}, {4}]*zeta[19])/
    (128*y^3) - (3828825*betasv[{1}, {4}]*zeta[19])/(2048*y^4) + 
   (19144125*betasv[{2}, {4}]*zeta[19])/(8192*y^5) - 
   (8933925*GG[4, 0]*zeta[19])/(2048*y^6) + (182325*GG[4, 1]*zeta[19])/
    (256*y^7) - (1567995*GG[4, 2]*zeta[19])/(32768*y^8) + 
   (36465*GG[4, 3]*zeta[19])/(32768*y^9), pinablaFm[2, 10, 9, 6] -> 
  (-654729075*betasv[{1, 15}, {4, 20}])/16 + 
   (654729075*betasv[{2, 14}, {4, 20}])/16 + 
   (218243025*betasv[{14, 2}, {20, 4}])/8 - 
   (218243025*betasv[{15, 1}, {20, 4}])/16 - 
   (218243025*betasv[{16, 0}, {20, 4}])/16 - 
   (1382205825*betasv[{13}, {20}]*GG[4, 0])/4 + 363738375*betasv[{12}, {20}]*
    GG[4, 1] - 170437410*betasv[{11}, {20}]*GG[4, 2] + 
   36027420*betasv[{10}, {20}]*GG[4, 3] - 2771340*betasv[{9}, {20}]*
    GG[4, 4] - (323337490749*betasv[{14}, {18}]*zeta[3])/2807488 - 
   (218243025*betasv[{14}, {20}]*zeta[3])/8 + 
   (218243025*betasv[{15}, {20}]*zeta[3])/(32*y) - 
   (255255*zeta[19])/(4096*y) + (11486475*betasv[{0}, {4}]*zeta[19])/
    (128*y^2) + (11486475*betasv[{1}, {4}]*zeta[19])/(512*y^3) - 
   (11486475*betasv[{2}, {4}]*zeta[19])/(1024*y^4) + 
   (72747675*GG[4, 0]*zeta[19])/(2048*y^5) - (19144125*GG[4, 1]*zeta[19])/
    (2048*y^6) + (4485195*GG[4, 2]*zeta[19])/(4096*y^7) - 
   (474045*GG[4, 3]*zeta[19])/(8192*y^8) + (36465*GG[4, 4]*zeta[19])/
    (32768*y^9), pinablaFm[2, 10, 9, 7] -> 
  (1964187225*betasv[{1, 16}, {4, 20}])/64 - 
   (1964187225*betasv[{2, 15}, {4, 20}])/64 - 
   (1527701175*betasv[{15, 2}, {20, 4}])/64 + 
   (1091215125*betasv[{16, 1}, {20, 4}])/64 + 
   (218243025*betasv[{17, 0}, {20, 4}])/32 + 
   (8656973325*betasv[{14}, {20}]*GG[4, 0])/16 - 
   (3564636075*betasv[{13}, {20}]*GG[4, 1])/4 + 
   (1324007685*betasv[{12}, {20}]*GG[4, 2])/2 - 242492250*betasv[{11}, {20}]*
    GG[4, 3] + 42262935*betasv[{10}, {20}]*GG[4, 4] - 
   2771340*betasv[{9}, {20}]*GG[4, 5] + 
   (323337490749*betasv[{15}, {18}]*zeta[3])/5614976 + 
   (654729075*betasv[{15}, {20}]*zeta[3])/32 - 
   (654729075*betasv[{16}, {20}]*zeta[3])/(128*y) + (255255*zeta[19])/4096 - 
   (11486475*betasv[{0}, {4}]*zeta[19])/(64*y) - 
   (57432375*betasv[{1}, {4}]*zeta[19])/(512*y^2) + 
   (80405325*betasv[{2}, {4}]*zeta[19])/(2048*y^3) - 
   (455630175*GG[4, 0]*zeta[19])/(2048*y^4) + (187612425*GG[4, 1]*zeta[19])/
    (2048*y^5) - (69684615*GG[4, 2]*zeta[19])/(4096*y^6) + 
   (6381375*GG[4, 3]*zeta[19])/(4096*y^7) - (2224365*GG[4, 4]*zeta[19])/
    (32768*y^8) + (36465*GG[4, 5]*zeta[19])/(32768*y^9), 
 pinablaFm[2, 10, 9, 8] -> (-1964187225*betasv[{1, 17}, {4, 20}])/128 + 
   (1964187225*betasv[{2, 16}, {4, 20}])/128 + 
   (218243025*betasv[{16, 2}, {20, 4}])/16 - 
   (1527701175*betasv[{17, 1}, {20, 4}])/128 - 
   (218243025*betasv[{18, 0}, {20, 4}])/128 - 
   (2546168625*betasv[{15}, {20}]*GG[4, 0])/4 + 
   (6620038425*betasv[{14}, {20}]*GG[4, 1])/4 - 
   (3768329565*betasv[{13}, {20}]*GG[4, 2])/2 + 1086365280*betasv[{12}, {20}]*
    GG[4, 3] - 327018120*betasv[{11}, {20}]*GG[4, 4] + 
   48498450*betasv[{10}, {20}]*GG[4, 5] - 2771340*betasv[{9}, {20}]*
    GG[4, 6] - (323337490749*betasv[{16}, {18}]*zeta[3])/22459904 - 
   (654729075*betasv[{16}, {20}]*zeta[3])/64 + 
   (654729075*betasv[{17}, {20}]*zeta[3])/(256*y) + 
   (11486475*betasv[{0}, {4}]*zeta[19])/64 + 
   (80405325*betasv[{1}, {4}]*zeta[19])/(256*y) - 
   (11486475*betasv[{2}, {4}]*zeta[19])/(128*y^2) + 
   (134008875*GG[4, 0]*zeta[19])/(128*y^3) - (348423075*GG[4, 1]*zeta[19])/
    (512*y^4) + (198333135*GG[4, 2]*zeta[19])/(1024*y^5) - 
   (1786785*GG[4, 3]*zeta[19])/(64*y^6) + (2151435*GG[4, 4]*zeta[19])/
    (1024*y^7) - (1276275*GG[4, 5]*zeta[19])/(16384*y^8) + 
   (36465*GG[4, 6]*zeta[19])/(32768*y^9), pinablaFm[2, 10, 11, 0] -> 
  -2771340*betasv[{1, 9}, {4, 20}] - 2494206*betasv[{2, 8}, {4, 20}] + 
   2771340*betasv[{9, 1}, {20, 4}] + 2494206*betasv[{10, 0}, {20, 4}] + 
   1662804*betasv[{8}, {20}]*zeta[3] + (461890*betasv[{9}, {20}]*zeta[3])/y + 
   (2431*zeta[19])/(737280*y^7) - (65637*betasv[{0}, {4}]*zeta[19])/
    (16384*y^8) - (36465*betasv[{1}, {4}]*zeta[19])/(32768*y^9), 
 pinablaFm[2, 10, 11, 1] -> 6235515*betasv[{1, 10}, {4, 20}] + 
   6928350*betasv[{2, 9}, {4, 20}] - 692835*betasv[{9, 2}, {20, 4}] - 
   7482618*betasv[{10, 1}, {20, 4}] - 4988412*betasv[{11, 0}, {20, 4}] - 
   4618900*betasv[{9}, {20}]*zeta[3] - (2078505*betasv[{10}, {20}]*zeta[3])/
    (2*y) - (17017*zeta[19])/(737280*y^6) + (65637*betasv[{0}, {4}]*zeta[19])/
    (2048*y^7) + (196911*betasv[{1}, {4}]*zeta[19])/(16384*y^8) + 
   (36465*betasv[{2}, {4}]*zeta[19])/(131072*y^9), 
 pinablaFm[2, 10, 11, 2] -> -12471030*betasv[{1, 11}, {4, 20}] - 
   (68590665*betasv[{2, 10}, {4, 20}])/4 + 
   (13718133*betasv[{10, 2}, {20, 4}])/4 + 
   17459442*betasv[{11, 1}, {20, 4}] + 8729721*betasv[{12, 0}, {20, 4}] - 
   2771340*betasv[{9}, {20}]*GG[4, 0] + (22863555*betasv[{10}, {20}]*zeta[3])/
    2 + (2078505*betasv[{11}, {20}]*zeta[3])/y + 
   (17017*zeta[19])/(122880*y^5) - (459459*betasv[{0}, {4}]*zeta[19])/
    (2048*y^6) - (459459*betasv[{1}, {4}]*zeta[19])/(4096*y^7) - 
   (722007*betasv[{2}, {4}]*zeta[19])/(131072*y^8) + 
   (36465*GG[4, 0]*zeta[19])/(32768*y^9), pinablaFm[2, 10, 11, 3] -> 
  (43648605*betasv[{1, 12}, {4, 20}])/2 + 37413090*betasv[{2, 11}, {4, 20}] - 
   11223927*betasv[{11, 2}, {20, 4}] - 34918884*betasv[{12, 1}, {20, 4}] - 
   (26189163*betasv[{13, 0}, {20, 4}])/2 + 19953648*betasv[{10}, {20}]*
    GG[4, 0] - 2771340*betasv[{9}, {20}]*GG[4, 1] - 
   24942060*betasv[{11}, {20}]*zeta[3] - 
   (14549535*betasv[{12}, {20}]*zeta[3])/(4*y) - 
   (17017*zeta[19])/(24576*y^4) + (1378377*betasv[{0}, {4}]*zeta[19])/
    (1024*y^5) + (459459*betasv[{1}, {4}]*zeta[19])/(512*y^6) + 
   (590733*betasv[{2}, {4}]*zeta[19])/(8192*y^7) - 
   (65637*GG[4, 0]*zeta[19])/(2048*y^8) + (36465*GG[4, 1]*zeta[19])/
    (32768*y^9), pinablaFm[2, 10, 11, 4] -> 
  (-130945815*betasv[{1, 13}, {4, 20}])/4 - 
   (567431865*betasv[{2, 12}, {4, 20}])/8 + 
   (113486373*betasv[{12, 2}, {20, 4}])/4 + 
   (235702467*betasv[{13, 1}, {20, 4}])/4 + 
   (130945815*betasv[{14, 0}, {20, 4}])/8 - 84803004*betasv[{11}, {20}]*
    GG[4, 0] + 26189163*betasv[{10}, {20}]*GG[4, 1] - 
   2771340*betasv[{9}, {20}]*GG[4, 2] + 
   (189143955*betasv[{12}, {20}]*zeta[3])/4 + 
   (43648605*betasv[{13}, {20}]*zeta[3])/(8*y) + 
   (17017*zeta[19])/(6144*y^3) - (6891885*betasv[{0}, {4}]*zeta[19])/
    (1024*y^4) - (12405393*betasv[{1}, {4}]*zeta[19])/(2048*y^5) - 
   (5972967*betasv[{2}, {4}]*zeta[19])/(8192*y^6) + 
   (1115829*GG[4, 0]*zeta[19])/(2048*y^7) - (1378377*GG[4, 1]*zeta[19])/
    (32768*y^8) + (36465*GG[4, 2]*zeta[19])/(32768*y^9), 
 pinablaFm[2, 10, 11, 5] -> (654729075*betasv[{1, 14}, {4, 20}])/16 + 
   (916620705*betasv[{2, 13}, {4, 20}])/8 - 
   (916620705*betasv[{13, 2}, {20, 4}])/16 - 
   (654729075*betasv[{14, 1}, {20, 4}])/8 - 
   (130945815*betasv[{15, 0}, {20, 4}])/8 + 261891630*betasv[{12}, {20}]*
    GG[4, 0] - 137181330*betasv[{11}, {20}]*GG[4, 1] + 
   32424678*betasv[{10}, {20}]*GG[4, 2] - 2771340*betasv[{9}, {20}]*
    GG[4, 3] - (305540235*betasv[{13}, {20}]*zeta[3])/4 - 
   (218243025*betasv[{14}, {20}]*zeta[3])/(32*y) - 
   (17017*zeta[19])/(2048*y^2) + (6891885*betasv[{0}, {4}]*zeta[19])/
    (256*y^3) + (34459425*betasv[{1}, {4}]*zeta[19])/(1024*y^4) + 
   (48243195*betasv[{2}, {4}]*zeta[19])/(8192*y^5) - 
   (6891885*GG[4, 0]*zeta[19])/(1024*y^6) + (3610035*GG[4, 1]*zeta[19])/
    (4096*y^7) - (853281*GG[4, 2]*zeta[19])/(16384*y^8) + 
   (36465*GG[4, 3]*zeta[19])/(32768*y^9), pinablaFm[2, 10, 11, 6] -> 
  (-654729075*betasv[{1, 15}, {4, 20}])/16 - 
   (9820936125*betasv[{2, 14}, {4, 20}])/64 + 
   (5892561675*betasv[{14, 2}, {20, 4}])/64 + 
   (1440403965*betasv[{15, 1}, {20, 4}])/16 + 
   (392837445*betasv[{16, 0}, {20, 4}])/32 - 
   (2487970485*betasv[{13}, {20}]*GG[4, 0])/4 + 
   (1003917915*betasv[{12}, {20}]*GG[4, 1])/2 - 202030686*betasv[{11}, {20}]*
    GG[4, 2] + 38660193*betasv[{10}, {20}]*GG[4, 3] - 
   2771340*betasv[{9}, {20}]*GG[4, 4] + 
   (3273645375*betasv[{14}, {20}]*zeta[3])/32 + 
   (218243025*betasv[{15}, {20}]*zeta[3])/(32*y) + 
   (17017*zeta[19])/(1024*y) - (20675655*betasv[{0}, {4}]*zeta[19])/
    (256*y^2) - (75810735*betasv[{1}, {4}]*zeta[19])/(512*y^3) - 
   (310134825*betasv[{2}, {4}]*zeta[19])/(8192*y^4) + 
   (130945815*GG[4, 0]*zeta[19])/(2048*y^5) - (52837785*GG[4, 1]*zeta[19])/
    (4096*y^6) + (5316597*GG[4, 2]*zeta[19])/(4096*y^7) - 
   (2034747*GG[4, 3]*zeta[19])/(32768*y^8) + (36465*GG[4, 4]*zeta[19])/
    (32768*y^9), pinablaFm[2, 10, 11, 7] -> 
  (1964187225*betasv[{1, 16}, {4, 20}])/64 + 
   (654729075*betasv[{2, 15}, {4, 20}])/4 - 
   (916620705*betasv[{15, 2}, {20, 4}])/8 - 
   (1178512335*betasv[{16, 1}, {20, 4}])/16 - 
   (392837445*betasv[{17, 0}, {20, 4}])/64 + 
   (4583103525*betasv[{14}, {20}]*GG[4, 0])/4 - 
   (2749862115*betasv[{13}, {20}]*GG[4, 1])/2 + 855512658*betasv[{12}, {20}]*
    GG[4, 2] - 279351072*betasv[{11}, {20}]*GG[4, 3] + 
   44895708*betasv[{10}, {20}]*GG[4, 4] - 2771340*betasv[{9}, {20}]*
    GG[4, 5] - (218243025*betasv[{15}, {20}]*zeta[3])/2 - 
   (654729075*betasv[{16}, {20}]*zeta[3])/(128*y) - (17017*zeta[19])/1024 + 
   (20675655*betasv[{0}, {4}]*zeta[19])/(128*y) + 
   (62026965*betasv[{1}, {4}]*zeta[19])/(128*y^2) + 
   (48243195*betasv[{2}, {4}]*zeta[19])/(256*y^3) - 
   (241215975*GG[4, 0]*zeta[19])/(512*y^4) + (144729585*GG[4, 1]*zeta[19])/
    (1024*y^5) - (22513491*GG[4, 2]*zeta[19])/(1024*y^6) + 
   (459459*GG[4, 3]*zeta[19])/(256*y^7) - (590733*GG[4, 4]*zeta[19])/
    (8192*y^8) + (36465*GG[4, 5]*zeta[19])/(32768*y^9), 
 pinablaFm[2, 10, 11, 8] -> (-1964187225*betasv[{1, 17}, {4, 20}])/128 - 
   (33391182825*betasv[{2, 16}, {4, 20}])/256 + 
   (6678236565*betasv[{16, 2}, {20, 4}])/64 + 
   (5106886785*betasv[{17, 1}, {20, 4}])/128 + 
   (392837445*betasv[{18, 0}, {20, 4}])/256 - 
   (6416344935*betasv[{15}, {20}]*GG[4, 0])/4 + 
   (22915517625*betasv[{14}, {20}]*GG[4, 1])/8 - 
   (5316400089*betasv[{13}, {20}]*GG[4, 2])/2 + 1344377034*betasv[{12}, {20}]*
    GG[4, 3] - 369142488*betasv[{11}, {20}]*GG[4, 4] + 
   51131223*betasv[{10}, {20}]*GG[4, 5] - 2771340*betasv[{9}, {20}]*
    GG[4, 6] + (11130394275*betasv[{16}, {20}]*zeta[3])/128 + 
   (654729075*betasv[{17}, {20}]*zeta[3])/(256*y) - 
   (20675655*betasv[{0}, {4}]*zeta[19])/128 - 
   (268783515*betasv[{1}, {4}]*zeta[19])/(256*y) - 
   (351486135*betasv[{2}, {4}]*zeta[19])/(512*y^2) + 
   (337702365*GG[4, 0]*zeta[19])/(128*y^3) - (1206079875*GG[4, 1]*zeta[19])/
    (1024*y^4) + (279810531*GG[4, 2]*zeta[19])/(1024*y^5) - 
   (35378343*GG[4, 3]*zeta[19])/(1024*y^6) + (2428569*GG[4, 4]*zeta[19])/
    (1024*y^7) - (2691117*GG[4, 5]*zeta[19])/(32768*y^8) + 
   (36465*GG[4, 6]*zeta[19])/(32768*y^9), pinablaFm[2, 10, 11, 9] -> 
  (1964187225*betasv[{1, 18}, {4, 20}])/512 + 
   (17677685025*betasv[{2, 17}, {4, 20}])/256 - 
   (31819833045*betasv[{17, 2}, {20, 4}])/512 - 
   (2749862115*betasv[{18, 1}, {20, 4}])/256 + 
   (12963635685*betasv[{16}, {20}]*GG[4, 0])/8 - 
   (35748207495*betasv[{15}, {20}]*GG[4, 1])/8 + 
   (24748759035*betasv[{14}, {20}]*GG[4, 2])/4 - 
   (9349531191*betasv[{13}, {20}]*GG[4, 3])/2 + 1990376388*betasv[{12}, {20}]*
    GG[4, 4] - 471404934*betasv[{11}, {20}]*GG[4, 5] + 
   57366738*betasv[{10}, {20}]*GG[4, 6] - 2771340*betasv[{9}, {20}]*
    GG[4, 7] - (5892561675*betasv[{17}, {20}]*zeta[3])/128 - 
   (654729075*betasv[{18}, {20}]*zeta[3])/(1024*y) + 
   (144729585*betasv[{1}, {4}]*zeta[19])/128 + 
   (1674728055*betasv[{2}, {4}]*zeta[19])/(1024*y) - 
   (682296615*GG[4, 0]*zeta[19])/(64*y^2) + (1881484605*GG[4, 1]*zeta[19])/
    (256*y^3) - (1302566265*GG[4, 2]*zeta[19])/(512*y^4) + 
   (492080589*GG[4, 3]*zeta[19])/(1024*y^5) - (26189163*GG[4, 4]*zeta[19])/
    (512*y^6) + (12405393*GG[4, 5]*zeta[19])/(4096*y^7) - 
   (1509651*GG[4, 6]*zeta[19])/(16384*y^8) + (36465*GG[4, 7]*zeta[19])/
    (32768*y^9), pinablaFm[2, 10, 11, 10] -> 
  (-37319557275*betasv[{2, 18}, {4, 20}])/2048 + 
   (37319557275*betasv[{18, 2}, {20, 4}])/2048 - 
   (135528918525*betasv[{17}, {20}]*GG[4, 0])/128 + 
   (159099165225*betasv[{16}, {20}]*GG[4, 1])/32 - 
   (85245725565*betasv[{15}, {20}]*GG[4, 2])/8 + 
   (96245174025*betasv[{14}, {20}]*GG[4, 3])/8 - 
   (15320660355*betasv[{13}, {20}]*GG[4, 4])/2 + 
   (5630670045*betasv[{12}, {20}]*GG[4, 5])/2 - 586138410*betasv[{11}, {20}]*
    GG[4, 6] + 63602253*betasv[{10}, {20}]*GG[4, 7] - 
   2771340*betasv[{9}, {20}]*GG[4, 8] + 1005663859200*betasv[{1}, {4}]*
    GG[20, 0] + (12439852425*betasv[{18}, {20}]*zeta[3])/1024 - 
   (167610643200*GG[20, 0]*zeta[3])/y - 
   (1964187225*betasv[{2}, {4}]*zeta[19])/1024 + 
   (7133100975*GG[4, 0]*zeta[19])/(256*y) - (8373640275*GG[4, 1]*zeta[19])/
    (256*y^2) + (4486617135*GG[4, 2]*zeta[19])/(256*y^3) - 
   (5065535475*GG[4, 3]*zeta[19])/(1024*y^4) + (806350545*GG[4, 4]*zeta[19])/
    (1024*y^5) - (296351055*GG[4, 5]*zeta[19])/(4096*y^6) + 
   (15424695*GG[4, 6]*zeta[19])/(4096*y^7) - (3347487*GG[4, 7]*zeta[19])/
    (32768*y^8) + (36465*GG[4, 8]*zeta[19])/(32768*y^9), 
 pinablaFm[2, 11, 10, 0] -> -11639628*betasv[{1, 10}, {4, 22}] + 
   11639628*betasv[{2, 9}, {4, 22}] + 11639628*betasv[{10, 1}, {22, 4}] - 
   11639628*betasv[{11, 0}, {22, 4}] - 
   (394691009570*betasv[{9}, {20}]*zeta[3])/4016053 - 
   7759752*betasv[{9}, {22}]*zeta[3] + (1939938*betasv[{10}, {22}]*zeta[3])/
    y - (46189*zeta[21])/(3932160*y^8) + (138567*betasv[{0}, {4}]*zeta[21])/
    (32768*y^9) - (138567*betasv[{1}, {4}]*zeta[21])/(131072*y^10), 
 pinablaFm[2, 11, 10, 1] -> 29099070*betasv[{1, 11}, {4, 22}] - 
   29099070*betasv[{2, 10}, {4, 22}] - 2909907*betasv[{10, 2}, {22, 4}] - 
   23279256*betasv[{11, 1}, {22, 4}] + 26189163*betasv[{12, 0}, {22, 4}] + 
   (1776109543065*betasv[{10}, {20}]*zeta[3])/8032106 + 
   19399380*betasv[{10}, {22}]*zeta[3] - (4849845*betasv[{11}, {22}]*zeta[3])/
    y + (46189*zeta[21])/(491520*y^7) - (1247103*betasv[{0}, {4}]*zeta[21])/
    (32768*y^8) + (138567*betasv[{1}, {4}]*zeta[21])/(16384*y^9) + 
   (138567*betasv[{2}, {4}]*zeta[21])/(524288*y^10), 
 pinablaFm[2, 11, 10, 2] -> (-130945815*betasv[{1, 12}, {4, 22}])/2 + 
   (130945815*betasv[{2, 11}, {4, 22}])/2 + 
   (26189163*betasv[{11, 2}, {22, 4}])/2 + 
   (78567489*betasv[{12, 1}, {22, 4}])/2 - 
   52378326*betasv[{13, 0}, {22, 4}] - 11639628*betasv[{10}, {22}]*GG[4, 0] - 
   (1776109543065*betasv[{11}, {20}]*zeta[3])/4016053 - 
   43648605*betasv[{11}, {22}]*zeta[3] + 
   (43648605*betasv[{12}, {22}]*zeta[3])/(4*y) - 
   (323323*zeta[21])/(491520*y^6) + (1247103*betasv[{0}, {4}]*zeta[21])/
    (4096*y^7) - (3741309*betasv[{1}, {4}]*zeta[21])/(65536*y^8) - 
   (1247103*betasv[{2}, {4}]*zeta[21])/(262144*y^9) + 
   (138567*GG[4, 0]*zeta[21])/(131072*y^10), pinablaFm[2, 11, 10, 3] -> 
  130945815*betasv[{1, 13}, {4, 22}] - 130945815*betasv[{2, 12}, {4, 22}] - 
   (78567489*betasv[{12, 2}, {22, 4}])/2 - 
   52378326*betasv[{13, 1}, {22, 4}] + (183324141*betasv[{14, 0}, {22, 4}])/
    2 + 81477396*betasv[{11}, {22}]*GG[4, 0] - 11639628*betasv[{10}, {22}]*
    GG[4, 1] + (12432766801455*betasv[{12}, {20}]*zeta[3])/16064212 + 
   87297210*betasv[{12}, {22}]*zeta[3] - 
   (43648605*betasv[{13}, {22}]*zeta[3])/(2*y) + 
   (323323*zeta[21])/(81920*y^5) - (8729721*betasv[{0}, {4}]*zeta[21])/
    (4096*y^6) + (1247103*betasv[{1}, {4}]*zeta[21])/(4096*y^7) + 
   (3741309*betasv[{2}, {4}]*zeta[21])/(65536*y^8) - 
   (969969*GG[4, 0]*zeta[21])/(32768*y^9) + (138567*GG[4, 1]*zeta[21])/
    (131072*y^10), pinablaFm[2, 11, 10, 4] -> 
  (-916620705*betasv[{1, 14}, {4, 22}])/4 + 
   (916620705*betasv[{2, 13}, {4, 22}])/4 + 
   (183324141*betasv[{13, 2}, {22, 4}])/2 + 
   (183324141*betasv[{14, 1}, {22, 4}])/4 - 
   (549972423*betasv[{15, 0}, {22, 4}])/4 - 340459119*betasv[{12}, {22}]*
    GG[4, 0] + 110576466*betasv[{11}, {22}]*GG[4, 1] - 
   11639628*betasv[{10}, {22}]*GG[4, 2] - 
   (37298300404365*betasv[{13}, {20}]*zeta[3])/32128424 - 
   (305540235*betasv[{13}, {22}]*zeta[3])/2 + 
   (305540235*betasv[{14}, {22}]*zeta[3])/(8*y) - 
   (323323*zeta[21])/(16384*y^4) + (26189163*betasv[{0}, {4}]*zeta[21])/
    (2048*y^5) - (8729721*betasv[{1}, {4}]*zeta[21])/(8192*y^6) - 
   (8729721*betasv[{2}, {4}]*zeta[21])/(16384*y^7) + 
   (16212339*GG[4, 0]*zeta[21])/(32768*y^8) - (2632773*GG[4, 1]*zeta[21])/
    (65536*y^9) + (138567*GG[4, 2]*zeta[21])/(131072*y^10), 
 pinablaFm[2, 11, 10, 5] -> (2749862115*betasv[{1, 15}, {4, 22}])/8 - 
   (2749862115*betasv[{2, 14}, {4, 22}])/8 - 
   (2749862115*betasv[{14, 2}, {22, 4}])/16 + 
   (2749862115*betasv[{16, 0}, {22, 4}])/16 + 1047566520*betasv[{13}, {22}]*
    GG[4, 0] - (1178512335*betasv[{12}, {22}]*GG[4, 1])/2 + 
   139675536*betasv[{11}, {22}]*GG[4, 2] - 11639628*betasv[{10}, {22}]*
    GG[4, 3] + (186491502021825*betasv[{14}, {20}]*zeta[3])/128513696 + 
   (916620705*betasv[{14}, {22}]*zeta[3])/4 - 
   (916620705*betasv[{15}, {22}]*zeta[3])/(16*y) + 
   (323323*zeta[21])/(4096*y^3) - (130945815*betasv[{0}, {4}]*zeta[21])/
    (2048*y^4) + (130945815*betasv[{2}, {4}]*zeta[21])/(32768*y^6) - 
   (6235515*GG[4, 0]*zeta[21])/(1024*y^7) + (56119635*GG[4, 1]*zeta[21])/
    (65536*y^8) - (415701*GG[4, 2]*zeta[21])/(8192*y^9) + 
   (138567*GG[4, 3]*zeta[21])/(131072*y^10), pinablaFm[2, 11, 10, 6] -> 
  (-13749310575*betasv[{1, 16}, {4, 22}])/32 + 
   (13749310575*betasv[{2, 15}, {4, 22}])/32 + 
   (8249586345*betasv[{15, 2}, {22, 4}])/32 - 
   (2749862115*betasv[{16, 1}, {22, 4}])/32 - 
   (2749862115*betasv[{17, 0}, {22, 4}])/16 - 
   (10082827755*betasv[{14}, {22}]*GG[4, 0])/4 + 
   2226078855*betasv[{13}, {22}]*GG[4, 1] - 
   (1807052247*betasv[{12}, {22}]*GG[4, 2])/2 + 168774606*betasv[{11}, {22}]*
    GG[4, 3] - 11639628*betasv[{10}, {22}]*GG[4, 4] - 
   (186491502021825*betasv[{15}, {20}]*zeta[3])/128513696 - 
   (4583103525*betasv[{15}, {22}]*zeta[3])/16 + 
   (4583103525*betasv[{16}, {22}]*zeta[3])/(64*y) - 
   (969969*zeta[21])/(4096*y^2) + (130945815*betasv[{0}, {4}]*zeta[21])/
    (512*y^3) + (130945815*betasv[{1}, {4}]*zeta[21])/(4096*y^4) - 
   (392837445*betasv[{2}, {4}]*zeta[21])/(16384*y^5) + 
   (480134655*GG[4, 0]*zeta[21])/(8192*y^6) - (106003755*GG[4, 1]*zeta[21])/
    (8192*y^7) + (86050107*GG[4, 2]*zeta[21])/(65536*y^8) - 
   (4018443*GG[4, 3]*zeta[21])/(65536*y^9) + (138567*GG[4, 4]*zeta[21])/
    (131072*y^10), pinablaFm[2, 11, 10, 7] -> 
  (13749310575*betasv[{1, 17}, {4, 22}])/32 - 
   (13749310575*betasv[{2, 16}, {4, 22}])/32 - 
   (19249034805*betasv[{16, 2}, {22, 4}])/64 + 
   (2749862115*betasv[{17, 1}, {22, 4}])/16 + 
   (8249586345*betasv[{18, 0}, {22, 4}])/64 + 
   (19249034805*betasv[{15}, {22}]*GG[4, 0])/4 - 
   6416344935*betasv[{14}, {22}]*GG[4, 1] + 4033131102*betasv[{13}, {22}]*
    GG[4, 2] - 1283268987*betasv[{12}, {22}]*GG[4, 3] + 
   197873676*betasv[{11}, {22}]*GG[4, 4] - 11639628*betasv[{10}, {22}]*
    GG[4, 5] + (559474506065475*betasv[{16}, {20}]*zeta[3])/514054784 + 
   (4583103525*betasv[{16}, {22}]*zeta[3])/16 - 
   (4583103525*betasv[{17}, {22}]*zeta[3])/(64*y) + 
   (969969*zeta[21])/(2048*y) - (392837445*betasv[{0}, {4}]*zeta[21])/
    (512*y^2) - (130945815*betasv[{1}, {4}]*zeta[21])/(512*y^3) + 
   (916620705*betasv[{2}, {4}]*zeta[21])/(8192*y^4) - 
   (916620705*GG[4, 0]*zeta[21])/(2048*y^5) + (305540235*GG[4, 1]*zeta[21])/
    (2048*y^6) - (96026931*GG[4, 2]*zeta[21])/(4096*y^7) + 
   (61108047*GG[4, 3]*zeta[21])/(32768*y^8) - (2355639*GG[4, 4]*zeta[21])/
    (32768*y^9) + (138567*GG[4, 5]*zeta[21])/(131072*y^10), 
 pinablaFm[2, 11, 10, 8] -> (-41247931725*betasv[{1, 18}, {4, 22}])/128 + 
   (41247931725*betasv[{2, 17}, {4, 22}])/128 + 
   (8249586345*betasv[{17, 2}, {22, 4}])/32 - 
   (24748759035*betasv[{18, 1}, {22, 4}])/128 - 
   (8249586345*betasv[{19, 0}, {22, 4}])/128 - 
   (57747104415*betasv[{16}, {22}]*GG[4, 0])/8 + 
   (57747104415*betasv[{15}, {22}]*GG[4, 1])/4 - 
   (26948648727*betasv[{14}, {22}]*GG[4, 2])/2 + 
   6599669076*betasv[{13}, {22}]*GG[4, 3] - 1728484758*betasv[{12}, {22}]*
    GG[4, 4] + 226972746*betasv[{11}, {22}]*GG[4, 5] - 
   11639628*betasv[{10}, {22}]*GG[4, 6] - 
   (559474506065475*betasv[{17}, {20}]*zeta[3])/1028109568 - 
   (13749310575*betasv[{17}, {22}]*zeta[3])/64 + 
   (13749310575*betasv[{18}, {22}]*zeta[3])/(256*y) - 
   (969969*zeta[21])/2048 + (392837445*betasv[{0}, {4}]*zeta[21])/(256*y) + 
   (1178512335*betasv[{1}, {4}]*zeta[21])/(1024*y^2) - 
   (392837445*betasv[{2}, {4}]*zeta[21])/(1024*y^3) + 
   (2749862115*GG[4, 0]*zeta[21])/(1024*y^4) - (2749862115*GG[4, 1]*zeta[21])/
    (2048*y^5) + (1283268987*GG[4, 2]*zeta[21])/(4096*y^6) - 
   (78567489*GG[4, 3]*zeta[21])/(2048*y^7) + (41154399*GG[4, 4]*zeta[21])/
    (16384*y^8) - (5404113*GG[4, 5]*zeta[21])/(65536*y^9) + 
   (138567*GG[4, 6]*zeta[21])/(131072*y^10), pinablaFm[2, 11, 10, 9] -> 
  (41247931725*betasv[{1, 19}, {4, 22}])/256 - 
   (41247931725*betasv[{2, 18}, {4, 22}])/256 - 
   (74246277105*betasv[{18, 2}, {22, 4}])/512 + 
   (8249586345*betasv[{19, 1}, {22, 4}])/64 + 
   (8249586345*betasv[{20, 0}, {22, 4}])/512 + 8249586345*betasv[{17}, {22}]*
    GG[4, 0] - (404229730905*betasv[{16}, {22}]*GG[4, 1])/16 + 
   34648262649*betasv[{15}, {22}]*GG[4, 2] - 
   (50047490493*betasv[{14}, {22}]*GG[4, 3])/2 + 
   10056638592*betasv[{13}, {22}]*GG[4, 4] - 
   (4478346873*betasv[{12}, {22}]*GG[4, 5])/2 + 256071816*betasv[{11}, {22}]*
    GG[4, 6] - 11639628*betasv[{10}, {22}]*GG[4, 7] + 
   (559474506065475*betasv[{18}, {20}]*zeta[3])/4112438272 + 
   (13749310575*betasv[{18}, {22}]*zeta[3])/128 - 
   (13749310575*betasv[{19}, {22}]*zeta[3])/(512*y) - 
   (392837445*betasv[{0}, {4}]*zeta[21])/256 - 
   (392837445*betasv[{1}, {4}]*zeta[21])/(128*y) + 
   (3535537005*betasv[{2}, {4}]*zeta[21])/(4096*y^2) - 
   (392837445*GG[4, 0]*zeta[21])/(32*y^3) + (19249034805*GG[4, 1]*zeta[21])/
    (2048*y^4) - (1649917269*GG[4, 2]*zeta[21])/(512*y^5) + 
   (2383213833*GG[4, 3]*zeta[21])/(4096*y^6) - (3741309*GG[4, 4]*zeta[21])/
    (64*y^7) + (213254613*GG[4, 5]*zeta[21])/(65536*y^8) - 
   (1524237*GG[4, 6]*zeta[21])/(16384*y^9) + (138567*GG[4, 7]*zeta[21])/
    (131072*y^10), pinablaFm[2, 11, 12, 0] -> 
  -11639628*betasv[{1, 10}, {4, 22}] - 10581480*betasv[{2, 9}, {4, 22}] + 
   11639628*betasv[{10, 1}, {22, 4}] + 10581480*betasv[{11, 0}, {22, 4}] + 
   7054320*betasv[{9}, {22}]*zeta[3] + (1939938*betasv[{10}, {22}]*zeta[3])/
    y + (4199*zeta[21])/(1310720*y^8) - (62985*betasv[{0}, {4}]*zeta[21])/
    (16384*y^9) - (138567*betasv[{1}, {4}]*zeta[21])/(131072*y^10), 
 pinablaFm[2, 11, 12, 1] -> 29099070*betasv[{1, 11}, {4, 22}] + 
   32008977*betasv[{2, 10}, {4, 22}] - 2909907*betasv[{10, 2}, {22, 4}] - 
   34389810*betasv[{11, 1}, {22, 4}] - 23808330*betasv[{12, 0}, {22, 4}] - 
   21339318*betasv[{10}, {22}]*zeta[3] - (4849845*betasv[{11}, {22}]*zeta[3])/
    y - (4199*zeta[21])/(163840*y^7) + (566865*betasv[{0}, {4}]*zeta[21])/
    (16384*y^8) + (818805*betasv[{1}, {4}]*zeta[21])/(65536*y^9) + 
   (138567*betasv[{2}, {4}]*zeta[21])/(524288*y^10), 
 pinablaFm[2, 11, 12, 2] -> (-130945815*betasv[{1, 12}, {4, 22}])/2 - 
   87297210*betasv[{2, 11}, {4, 22}] + 15872220*betasv[{11, 2}, {22, 4}] + 
   (178562475*betasv[{12, 1}, {22, 4}])/2 + 
   47616660*betasv[{13, 0}, {22, 4}] - 11639628*betasv[{10}, {22}]*GG[4, 0] + 
   58198140*betasv[{11}, {22}]*zeta[3] + 
   (43648605*betasv[{12}, {22}]*zeta[3])/(4*y) + 
   (29393*zeta[21])/(163840*y^6) - (566865*betasv[{0}, {4}]*zeta[21])/
    (2048*y^7) - (8502975*betasv[{1}, {4}]*zeta[21])/(65536*y^8) - 
   (188955*betasv[{2}, {4}]*zeta[21])/(32768*y^9) + 
   (138567*GG[4, 0]*zeta[21])/(131072*y^10), pinablaFm[2, 11, 12, 3] -> 
  130945815*betasv[{1, 13}, {4, 22}] + (1702295595*betasv[{2, 12}, {4, 22}])/
    8 - (464262435*betasv[{12, 2}, {22, 4}])/8 - 
   202370805*betasv[{13, 1}, {22, 4}] - 83329155*betasv[{14, 0}, {22, 4}] + 
   92587950*betasv[{11}, {22}]*GG[4, 0] - 11639628*betasv[{10}, {22}]*
    GG[4, 1] - (567431865*betasv[{12}, {22}]*zeta[3])/4 - 
   (43648605*betasv[{13}, {22}]*zeta[3])/(2*y) - 
   (88179*zeta[21])/(81920*y^5) + (3968055*betasv[{0}, {4}]*zeta[21])/
    (2048*y^6) + (9636705*betasv[{1}, {4}]*zeta[21])/(8192*y^7) + 
   (22107735*betasv[{2}, {4}]*zeta[21])/(262144*y^8) - 
   (2204475*GG[4, 0]*zeta[21])/(65536*y^9) + (138567*GG[4, 1]*zeta[21])/
    (131072*y^10), pinablaFm[2, 11, 12, 4] -> 
  (-916620705*betasv[{1, 14}, {4, 22}])/4 - 
   (916620705*betasv[{2, 13}, {4, 22}])/2 + 
   166658310*betasv[{13, 2}, {22, 4}] + (1583253945*betasv[{14, 1}, {22, 4}])/
    4 + (249987465*betasv[{15, 0}, {22, 4}])/2 - 440454105*betasv[{12}, {22}]*
    GG[4, 0] + 121687020*betasv[{11}, {22}]*GG[4, 1] - 
   11639628*betasv[{10}, {22}]*GG[4, 2] + 305540235*betasv[{13}, {22}]*
    zeta[3] + (305540235*betasv[{14}, {22}]*zeta[3])/(8*y) + 
   (88179*zeta[21])/(16384*y^4) - (11904165*betasv[{0}, {4}]*zeta[21])/
    (1024*y^5) - (75393045*betasv[{1}, {4}]*zeta[21])/(8192*y^6) - 
   (3968055*betasv[{2}, {4}]*zeta[21])/(4096*y^7) + 
   (20974005*GG[4, 0]*zeta[21])/(32768*y^8) - (1448655*GG[4, 1]*zeta[21])/
    (32768*y^9) + (138567*GG[4, 2]*zeta[21])/(131072*y^10), 
 pinablaFm[2, 11, 12, 5] -> (2749862115*betasv[{1, 15}, {4, 22}])/8 + 
   (13749310575*betasv[{2, 14}, {4, 22}])/16 - 
   (6249686625*betasv[{14, 2}, {22, 4}])/16 - 
   (5249736765*betasv[{15, 1}, {22, 4}])/8 - 
   (1249937325*betasv[{16, 0}, {22, 4}])/8 + 1547541450*betasv[{13}, {22}]*
    GG[4, 0] - 714249900*betasv[{12}, {22}]*GG[4, 1] + 
   150786090*betasv[{11}, {22}]*GG[4, 2] - 11639628*betasv[{10}, {22}]*
    GG[4, 3] - (4583103525*betasv[{14}, {22}]*zeta[3])/8 - 
   (916620705*betasv[{15}, {22}]*zeta[3])/(16*y) - 
   (88179*zeta[21])/(4096*y^3) + (59520825*betasv[{0}, {4}]*zeta[21])/
    (1024*y^4) + (249987465*betasv[{1}, {4}]*zeta[21])/(4096*y^5) + 
   (297604125*betasv[{2}, {4}]*zeta[21])/(32768*y^6) - 
   (36846225*GG[4, 0]*zeta[21])/(4096*y^7) + (8502975*GG[4, 1]*zeta[21])/
    (8192*y^8) - (3590145*GG[4, 2]*zeta[21])/(65536*y^9) + 
   (138567*GG[4, 3]*zeta[21])/(131072*y^10), pinablaFm[2, 11, 12, 6] -> 
  (-13749310575*betasv[{1, 16}, {4, 22}])/32 - 
   (2749862115*betasv[{2, 15}, {4, 22}])/2 + 
   749962395*betasv[{15, 2}, {22, 4}] + 
   (28748558475*betasv[{16, 1}, {22, 4}])/32 + 
   (1249937325*betasv[{17, 0}, {22, 4}])/8 - 
   (17082476775*betasv[{14}, {22}]*GG[4, 0])/4 + 
   2976041250*betasv[{13}, {22}]*GG[4, 1] - 
   (2107037205*betasv[{12}, {22}]*GG[4, 2])/2 + 179885160*betasv[{11}, {22}]*
    GG[4, 3] - 11639628*betasv[{10}, {22}]*GG[4, 4] + 
   916620705*betasv[{15}, {22}]*zeta[3] + 
   (4583103525*betasv[{16}, {22}]*zeta[3])/(64*y) + 
   (264537*zeta[21])/(4096*y^2) - (59520825*betasv[{0}, {4}]*zeta[21])/
    (256*y^3) - (1368978975*betasv[{1}, {4}]*zeta[21])/(4096*y^4) - 
   (35712495*betasv[{2}, {4}]*zeta[21])/(512*y^5) + 
   (813451275*GG[4, 0]*zeta[21])/(8192*y^6) - (70858125*GG[4, 1]*zeta[21])/
    (4096*y^7) + (100335105*GG[4, 2]*zeta[21])/(65536*y^8) - 
   (1070745*GG[4, 3]*zeta[21])/(16384*y^9) + (138567*GG[4, 4]*zeta[21])/
    (131072*y^10), pinablaFm[2, 11, 12, 7] -> 
  (13749310575*betasv[{1, 17}, {4, 22}])/32 + 
   (233738279775*betasv[{2, 16}, {4, 22}])/128 - 
   (148742541675*betasv[{16, 2}, {22, 4}])/128 - 
   (31248433125*betasv[{17, 1}, {22, 4}])/32 - 
   (3749811975*betasv[{18, 0}, {22, 4}])/32 + 
   (75246226965*betasv[{15}, {22}]*GG[4, 0])/8 - 
   (37914765525*betasv[{14}, {22}]*GG[4, 1])/4 + 
   5083078455*betasv[{13}, {22}]*GG[4, 2] - 
   (2916520425*betasv[{12}, {22}]*GG[4, 3])/2 + 208984230*betasv[{11}, {22}]*
    GG[4, 4] - 11639628*betasv[{10}, {22}]*GG[4, 5] - 
   (77912759925*betasv[{16}, {22}]*zeta[3])/64 - 
   (4583103525*betasv[{17}, {22}]*zeta[3])/(64*y) - 
   (264537*zeta[21])/(2048*y) + (178562475*betasv[{0}, {4}]*zeta[21])/
    (256*y^2) + (1488020625*betasv[{1}, {4}]*zeta[21])/(1024*y^3) + 
   (7082978175*betasv[{2}, {4}]*zeta[21])/(16384*y^4) - 
   (3583153665*GG[4, 0]*zeta[21])/(4096*y^5) + (1805465025*GG[4, 1]*zeta[21])/
    (8192*y^6) - (242051355*GG[4, 2]*zeta[21])/(8192*y^7) + 
   (138881925*GG[4, 3]*zeta[21])/(65536*y^8) - (4975815*GG[4, 4]*zeta[21])/
    (65536*y^9) + (138567*GG[4, 5]*zeta[21])/(131072*y^10), 
 pinablaFm[2, 11, 12, 8] -> (-41247931725*betasv[{1, 18}, {4, 22}])/128 - 
   (123743795175*betasv[{2, 17}, {4, 22}])/64 + 
   (11249435925*betasv[{17, 2}, {22, 4}])/8 + 
   (101244923325*betasv[{18, 1}, {22, 4}])/128 + 
   (3749811975*betasv[{19, 0}, {22, 4}])/64 - 
   (131243419125*betasv[{16}, {22}]*GG[4, 0])/8 + 
   (47247630885*betasv[{15}, {22}]*GG[4, 1])/2 - 
   (36748157355*betasv[{14}, {22}]*GG[4, 2])/2 + 
   7999598880*betasv[{13}, {22}]*GG[4, 3] - 1928474730*betasv[{12}, {22}]*
    GG[4, 4] + 238083300*betasv[{11}, {22}]*GG[4, 5] - 
   11639628*betasv[{10}, {22}]*GG[4, 6] + 
   (41247931725*betasv[{17}, {22}]*zeta[3])/32 + 
   (13749310575*betasv[{18}, {22}]*zeta[3])/(256*y) + 
   (264537*zeta[21])/2048 - (178562475*betasv[{0}, {4}]*zeta[21])/(128*y) - 
   (4821186825*betasv[{1}, {4}]*zeta[21])/(1024*y^2) - 
   (535687425*betasv[{2}, {4}]*zeta[21])/(256*y^3) + 
   (6249686625*GG[4, 0]*zeta[21])/(1024*y^4) - (2249887185*GG[4, 1]*zeta[21])/
    (1024*y^5) + (1749912255*GG[4, 2]*zeta[21])/(4096*y^6) - 
   (11904165*GG[4, 3]*zeta[21])/(256*y^7) + (45916065*GG[4, 4]*zeta[21])/
    (16384*y^8) - (2834325*GG[4, 5]*zeta[21])/(32768*y^9) + 
   (138567*GG[4, 6]*zeta[21])/(131072*y^10), pinablaFm[2, 11, 12, 9] -> 
  (41247931725*betasv[{1, 19}, {4, 22}])/256 + 
   (783710702775*betasv[{2, 18}, {4, 22}])/512 - 
   (641217847725*betasv[{18, 2}, {22, 4}])/512 - 
   (108744547275*betasv[{19, 1}, {22, 4}])/256 - 
   (3749811975*betasv[{20, 0}, {22, 4}])/256 + 
   (176241162825*betasv[{17}, {22}]*GG[4, 0])/8 - 
   (183740786775*betasv[{16}, {22}]*GG[4, 1])/4 + 
   (204739733835*betasv[{15}, {22}]*GG[4, 2])/4 - 
   (64746753435*betasv[{14}, {22}]*GG[4, 3])/2 + 
   11856548340*betasv[{13}, {22}]*GG[4, 4] - 2464162155*betasv[{12}, {22}]*
    GG[4, 5] + 267182370*betasv[{11}, {22}]*GG[4, 6] - 
   11639628*betasv[{10}, {22}]*GG[4, 7] - 
   (261236900925*betasv[{18}, {22}]*zeta[3])/256 - 
   (13749310575*betasv[{19}, {22}]*zeta[3])/(512*y) + 
   (178562475*betasv[{0}, {4}]*zeta[21])/128 + 
   (5178311775*betasv[{1}, {4}]*zeta[21])/(512*y) + 
   (30534183225*betasv[{2}, {4}]*zeta[21])/(4096*y^2) - 
   (8392436325*GG[4, 0]*zeta[21])/(256*y^3) + (8749561275*GG[4, 1]*zeta[21])/
    (512*y^4) - (9749511135*GG[4, 2]*zeta[21])/(2048*y^5) + 
   (3083178735*GG[4, 3]*zeta[21])/(4096*y^6) - (141149385*GG[4, 4]*zeta[21])/
    (2048*y^7) + (117341055*GG[4, 5]*zeta[21])/(32768*y^8) - 
   (6361485*GG[4, 6]*zeta[21])/(65536*y^9) + (138567*GG[4, 7]*zeta[21])/
    (131072*y^10), pinablaFm[2, 11, 12, 10] -> 
  (-41247931725*betasv[{1, 20}, {4, 22}])/1024 - 
   (206239658625*betasv[{2, 19}, {4, 22}])/256 + 
   (93745299375*betasv[{19, 2}, {22, 4}])/128 + 
   (116244171225*betasv[{20, 1}, {22, 4}])/1024 - 
   (2756111801625*betasv[{18}, {22}]*GG[4, 0])/128 + 
   (543722736375*betasv[{17}, {22}]*GG[4, 1])/8 - 
   (1758661816275*betasv[{16}, {22}]*GG[4, 2])/16 + 
   99744998535*betasv[{15}, {22}]*GG[4, 3] - 
   (106244672625*betasv[{14}, {22}]*GG[4, 4])/2 + 
   16784872650*betasv[{13}, {22}]*GG[4, 5] - 
   (6130644975*betasv[{12}, {22}]*GG[4, 6])/2 + 296281440*betasv[{11}, {22}]*
    GG[4, 7] - 11639628*betasv[{10}, {22}]*GG[4, 8] + 
   (68746552875*betasv[{19}, {22}]*zeta[3])/128 + 
   (13749310575*betasv[{20}, {22}]*zeta[3])/(2048*y) - 
   (5535436725*betasv[{1}, {4}]*zeta[21])/512 - 
   (4464061875*betasv[{2}, {4}]*zeta[21])/(256*y) + 
   (131243419125*GG[4, 0]*zeta[21])/(1024*y^2) - 
   (25891558875*GG[4, 1]*zeta[21])/(256*y^3) + 
   (83745800775*GG[4, 2]*zeta[21])/(2048*y^4) - 
   (4749761835*GG[4, 3]*zeta[21])/(512*y^5) + (5059270125*GG[4, 4]*zeta[21])/
    (4096*y^6) - (399639825*GG[4, 5]*zeta[21])/(4096*y^7) + 
   (291935475*GG[4, 6]*zeta[21])/(65536*y^8) - (440895*GG[4, 7]*zeta[21])/
    (4096*y^9) + (138567*GG[4, 8]*zeta[21])/(131072*y^10), 
 pinablaFm[2, 11, 12, 11] -> (866206566225*betasv[{2, 20}, {4, 22}])/4096 - 
   (866206566225*betasv[{20, 2}, {22, 4}])/4096 + 
   (3506074196625*betasv[{19}, {22}]*GG[4, 0])/256 - 
   (9280784638125*betasv[{18}, {22}]*GG[4, 1])/128 + 
   (2846107289025*betasv[{17}, {22}]*GG[4, 2])/16 - 
   (3753561786975*betasv[{16}, {22}]*GG[4, 3])/16 + 
   (717714012015*betasv[{15}, {22}]*GG[4, 4])/4 - 
   82495863450*betasv[{14}, {22}]*GG[4, 5] + 22915517625*betasv[{13}, {22}]*
    GG[4, 6] - (7463911455*betasv[{12}, {22}]*GG[4, 7])/2 + 
   325380510*betasv[{11}, {22}]*GG[4, 8] - 11639628*betasv[{10}, {22}]*
    GG[4, 9] + 42237882086400*betasv[{1}, {4}]*GG[22, 0] - 
   (288735522075*betasv[{20}, {22}]*zeta[3])/2048 - 
   (7039647014400*GG[22, 0]*zeta[3])/y + 
   (41247931725*betasv[{2}, {4}]*zeta[21])/2048 - 
   (166955914125*GG[4, 0]*zeta[21])/(512*y) + 
   (441942125625*GG[4, 1]*zeta[21])/(1024*y^2) - 
   (135528918525*GG[4, 2]*zeta[21])/(512*y^3) + 
   (178741037475*GG[4, 3]*zeta[21])/(2048*y^4) - 
   (34176857715*GG[4, 4]*zeta[21])/(2048*y^5) + 
   (1964187225*GG[4, 5]*zeta[21])/(1024*y^6) - (1091215125*GG[4, 6]*zeta[21])/
    (8192*y^7) + (355424355*GG[4, 7]*zeta[21])/(65536*y^8) - 
   (7747155*GG[4, 8]*zeta[21])/(65536*y^9) + (138567*GG[4, 9]*zeta[21])/
    (131072*y^10), pinablaFm[2, 12, 11, 0] -> 
  -48674808*betasv[{1, 11}, {4, 24}] + 48674808*betasv[{2, 10}, {4, 24}] + 
   48674808*betasv[{11, 1}, {24, 4}] - 48674808*betasv[{12, 0}, {24, 4}] - 
   (1755948832039*betasv[{10}, {22}]*zeta[3])/4272565 - 
   32449872*betasv[{10}, {24}]*zeta[3] + (8112468*betasv[{11}, {24}]*zeta[3])/
    y - (29393*zeta[23])/(2621440*y^9) + (264537*betasv[{0}, {4}]*zeta[23])/
    (65536*y^10) - (264537*betasv[{1}, {4}]*zeta[23])/(262144*y^11), 
 pinablaFm[2, 12, 11, 1] -> 133855722*betasv[{1, 12}, {4, 24}] - 
   133855722*betasv[{2, 11}, {4, 24}] - 12168702*betasv[{11, 2}, {24, 4}] - 
   109518318*betasv[{12, 1}, {24, 4}] + 121687020*betasv[{13, 0}, {24, 4}] + 
   (1755948832039*betasv[{11}, {22}]*zeta[3])/1709026 + 
   89237148*betasv[{11}, {24}]*zeta[3] - 
   (22309287*betasv[{12}, {24}]*zeta[3])/y + (264537*zeta[23])/
    (2621440*y^8) - (1322685*betasv[{0}, {4}]*zeta[23])/(32768*y^9) + 
   (2380833*betasv[{1}, {4}]*zeta[23])/(262144*y^10) + 
   (264537*betasv[{2}, {4}]*zeta[23])/(1048576*y^11), 
 pinablaFm[2, 12, 11, 2] -> -334639305*betasv[{1, 13}, {4, 24}] + 
   334639305*betasv[{2, 12}, {4, 24}] + 60843510*betasv[{12, 2}, {24, 4}] + 
   212952285*betasv[{13, 1}, {24, 4}] - 273795795*betasv[{14, 0}, {24, 4}] - 
   48674808*betasv[{11}, {24}]*GG[4, 0] - 
   (15803539488351*betasv[{12}, {22}]*zeta[3])/6836104 - 
   223092870*betasv[{12}, {24}]*zeta[3] + 
   (111546435*betasv[{13}, {24}]*zeta[3])/(2*y) - 
   (264537*zeta[23])/(327680*y^7) + (11904165*betasv[{0}, {4}]*zeta[23])/
    (32768*y^8) - (9258795*betasv[{1}, {4}]*zeta[23])/(131072*y^9) - 
   (1322685*betasv[{2}, {4}]*zeta[23])/(262144*y^10) + 
   (264537*GG[4, 0]*zeta[23])/(262144*y^11), pinablaFm[2, 12, 11, 3] -> 
  (3011753745*betasv[{1, 14}, {4, 24}])/4 - 
   (3011753745*betasv[{2, 13}, {4, 24}])/4 - 
   (821387385*betasv[{13, 2}, {24, 4}])/4 - 
   (1368978975*betasv[{14, 1}, {24, 4}])/4 + 
   547591590*betasv[{15, 0}, {24, 4}] + 377229762*betasv[{12}, {24}]*
    GG[4, 0] - 48674808*betasv[{11}, {24}]*GG[4, 1] + 
   (15803539488351*betasv[{13}, {22}]*zeta[3])/3418052 + 
   (1003917915*betasv[{13}, {24}]*zeta[3])/2 - 
   (1003917915*betasv[{14}, {24}]*zeta[3])/(8*y) + 
   (1851759*zeta[23])/(327680*y^6) - (11904165*betasv[{0}, {4}]*zeta[23])/
    (4096*y^7) + (59520825*betasv[{1}, {4}]*zeta[23])/(131072*y^8) + 
   (35712495*betasv[{2}, {4}]*zeta[23])/(524288*y^9) - 
   (8200647*GG[4, 0]*zeta[23])/(262144*y^10) + (264537*GG[4, 1]*zeta[23])/
    (262144*y^11), pinablaFm[2, 12, 11, 4] -> 
  (-3011753745*betasv[{1, 15}, {4, 24}])/2 + 
   (3011753745*betasv[{2, 14}, {4, 24}])/2 + 
   547591590*betasv[{14, 2}, {24, 4}] + (821387385*betasv[{15, 1}, {24, 4}])/
    2 - (1916570565*betasv[{16, 0}, {24, 4}])/2 - 
   1764461790*betasv[{13}, {24}]*GG[4, 0] + 511085484*betasv[{12}, {24}]*
    GG[4, 1] - 48674808*betasv[{11}, {24}]*GG[4, 2] - 
   (110624776418457*betasv[{14}, {22}]*zeta[3])/13672208 - 
   1003917915*betasv[{14}, {24}]*zeta[3] + 
   (1003917915*betasv[{15}, {24}]*zeta[3])/(4*y) - 
   (5555277*zeta[23])/(163840*y^5) + (83329155*betasv[{0}, {4}]*zeta[23])/
    (4096*y^6) - (35712495*betasv[{1}, {4}]*zeta[23])/(16384*y^7) - 
   (11904165*betasv[{2}, {4}]*zeta[23])/(16384*y^8) + 
   (38357865*GG[4, 0]*zeta[23])/(65536*y^9) - (5555277*GG[4, 1]*zeta[23])/
    (131072*y^10) + (264537*GG[4, 2]*zeta[23])/(262144*y^11), 
 pinablaFm[2, 12, 11, 5] -> (21082276215*betasv[{1, 16}, {4, 24}])/8 - 
   (21082276215*betasv[{2, 15}, {4, 24}])/8 - 
   (9582852825*betasv[{15, 2}, {24, 4}])/8 - 
   (1916570565*betasv[{16, 1}, {24, 4}])/8 + 
   (5749711695*betasv[{17, 0}, {24, 4}])/4 + 
   (12320810775*betasv[{14}, {24}]*GG[4, 0])/2 - 
   3042175500*betasv[{13}, {24}]*GG[4, 1] + 644941206*betasv[{12}, {24}]*
    GG[4, 2] - 48674808*betasv[{11}, {24}]*GG[4, 3] + 
   (331874329255371*betasv[{15}, {22}]*zeta[3])/27344416 + 
   (7027425405*betasv[{15}, {24}]*zeta[3])/4 - 
   (7027425405*betasv[{16}, {24}]*zeta[3])/(16*y) + 
   (5555277*zeta[23])/(32768*y^4) - (249987465*betasv[{0}, {4}]*zeta[23])/
    (2048*y^5) + (83329155*betasv[{1}, {4}]*zeta[23])/(16384*y^6) + 
   (416645775*betasv[{2}, {4}]*zeta[23])/(65536*y^7) - 
   (535687425*GG[4, 0]*zeta[23])/(65536*y^8) + (33067125*GG[4, 1]*zeta[23])/
    (32768*y^9) - (14020461*GG[4, 2]*zeta[23])/(262144*y^10) + 
   (264537*GG[4, 3]*zeta[23])/(262144*y^11), pinablaFm[2, 12, 11, 6] -> 
  (-63246828645*betasv[{1, 17}, {4, 24}])/16 + 
   (63246828645*betasv[{2, 16}, {4, 24}])/16 + 
   (17249135085*betasv[{16, 2}, {24, 4}])/8 - 
   (5749711695*betasv[{17, 1}, {24, 4}])/16 - 
   (28748558475*betasv[{18, 0}, {24, 4}])/16 - 
   (34224474375*betasv[{15}, {24}]*GG[4, 0])/2 + 
   (26010600525*betasv[{14}, {24}]*GG[4, 1])/2 - 
   4654528515*betasv[{13}, {24}]*GG[4, 2] + 778796928*betasv[{12}, {24}]*
    GG[4, 3] - 48674808*betasv[{11}, {24}]*GG[4, 4] - 
   (1659371646276855*betasv[{16}, {22}]*zeta[3])/109377664 - 
   (21082276215*betasv[{16}, {24}]*zeta[3])/8 + 
   (21082276215*betasv[{17}, {24}]*zeta[3])/(32*y) - 
   (5555277*zeta[23])/(8192*y^3) + (1249937325*betasv[{0}, {4}]*zeta[23])/
    (2048*y^4) + (249987465*betasv[{1}, {4}]*zeta[23])/(8192*y^5) - 
   (749962395*betasv[{2}, {4}]*zeta[23])/(16384*y^6) + 
   (1488020625*GG[4, 0]*zeta[23])/(16384*y^7) - 
   (1130895675*GG[4, 1]*zeta[23])/(65536*y^8) + (202370805*GG[4, 2]*zeta[23])/
    (131072*y^9) - (264537*GG[4, 3]*zeta[23])/(4096*y^10) + 
   (264537*GG[4, 4]*zeta[23])/(262144*y^11), pinablaFm[2, 12, 11, 7] -> 
  (316234143225*betasv[{1, 18}, {4, 24}])/64 - 
   (316234143225*betasv[{2, 17}, {4, 24}])/64 - 
   (201239909325*betasv[{17, 2}, {24, 4}])/64 + 
   (86245675425*betasv[{18, 1}, {24, 4}])/64 + 
   (28748558475*betasv[{19, 0}, {24, 4}])/16 + 
   (308567860965*betasv[{16}, {24}]*GG[4, 0])/8 - 
   (86245675425*betasv[{15}, {24}]*GG[4, 1])/2 + 
   (93911957685*betasv[{14}, {24}]*GG[4, 2])/4 - 
   6601520835*betasv[{13}, {24}]*GG[4, 3] + 912652650*betasv[{12}, {24}]*
    GG[4, 4] - 48674808*betasv[{11}, {24}]*GG[4, 5] + 
   (1659371646276855*betasv[{17}, {22}]*zeta[3])/109377664 + 
   (105411381075*betasv[{17}, {24}]*zeta[3])/32 - 
   (105411381075*betasv[{18}, {24}]*zeta[3])/(128*y) + 
   (16665831*zeta[23])/(8192*y^2) - (1249937325*betasv[{0}, {4}]*zeta[23])/
    (512*y^3) - (3749811975*betasv[{1}, {4}]*zeta[23])/(8192*y^4) + 
   (8749561275*betasv[{2}, {4}]*zeta[23])/(32768*y^5) - 
   (13415993955*GG[4, 0]*zeta[23])/(16384*y^6) + 
   (3749811975*GG[4, 1]*zeta[23])/(16384*y^7) - 
   (4083128595*GG[4, 2]*zeta[23])/(131072*y^8) + 
   (287022645*GG[4, 3]*zeta[23])/(131072*y^9) - (19840275*GG[4, 4]*zeta[23])/
    (262144*y^10) + (264537*GG[4, 5]*zeta[23])/(262144*y^11), 
 pinablaFm[2, 12, 11, 8] -> (-316234143225*betasv[{1, 19}, {4, 24}])/64 + 
   (316234143225*betasv[{2, 18}, {4, 24}])/64 + 
   (28748558475*betasv[{18, 2}, {24, 4}])/8 - 
   (143742792375*betasv[{19, 1}, {24, 4}])/64 - 
   (86245675425*betasv[{20, 0}, {24, 4}])/64 - 
   (281735873055*betasv[{17}, {24}]*GG[4, 0])/4 + 
   (228071897235*betasv[{16}, {24}]*GG[4, 1])/2 - 
   90078816555*betasv[{15}, {24}]*GG[4, 2] + 38331411300*betasv[{14}, {24}]*
    GG[4, 3] - 8883152460*betasv[{13}, {24}]*GG[4, 4] + 
   1046508372*betasv[{12}, {24}]*GG[4, 5] - 48674808*betasv[{11}, {24}]*
    GG[4, 6] - (4978114938830565*betasv[{18}, {22}]*zeta[3])/437510656 - 
   (105411381075*betasv[{18}, {24}]*zeta[3])/32 + 
   (105411381075*betasv[{19}, {24}]*zeta[3])/(128*y) - 
   (16665831*zeta[23])/(4096*y) + (3749811975*betasv[{0}, {4}]*zeta[23])/
    (512*y^2) + (6249686625*betasv[{1}, {4}]*zeta[23])/(2048*y^3) - 
   (1249937325*betasv[{2}, {4}]*zeta[23])/(1024*y^4) + 
   (12249385785*GG[4, 0]*zeta[23])/(2048*y^5) - 
   (9916169445*GG[4, 1]*zeta[23])/(4096*y^6) + (3916470285*GG[4, 2]*zeta[23])/
    (8192*y^7) - (416645775*GG[4, 3]*zeta[23])/(8192*y^8) + 
   (96556005*GG[4, 4]*zeta[23])/(32768*y^9) - (11375091*GG[4, 5]*zeta[23])/
    (131072*y^10) + (264537*GG[4, 6]*zeta[23])/(262144*y^11), 
 pinablaFm[2, 12, 11, 9] -> (948702429675*betasv[{1, 20}, {4, 24}])/256 - 
   (948702429675*betasv[{2, 19}, {4, 24}])/256 - 
   (776211078825*betasv[{19, 2}, {24, 4}])/256 + 
   (603719727975*betasv[{20, 1}, {24, 4}])/256 + 
   (86245675425*betasv[{21, 0}, {24, 4}])/128 + 
   (1638667833075*betasv[{18}, {24}]*GG[4, 0])/16 - 
   241487891190*betasv[{17}, {24}]*GG[4, 1] + 
   (1086695510355*betasv[{16}, {24}]*GG[4, 2])/4 - 
   166741639155*betasv[{15}, {24}]*GG[4, 3] + 58318504335*betasv[{14}, {24}]*
    GG[4, 4] - 11499423390*betasv[{13}, {24}]*GG[4, 5] + 
   1180364094*betasv[{12}, {24}]*GG[4, 6] - 48674808*betasv[{11}, {24}]*
    GG[4, 7] + (4978114938830565*betasv[{19}, {22}]*zeta[3])/875021312 + 
   (316234143225*betasv[{19}, {24}]*zeta[3])/128 - 
   (316234143225*betasv[{20}, {24}]*zeta[3])/(512*y) + 
   (16665831*zeta[23])/4096 - (3749811975*betasv[{0}, {4}]*zeta[23])/
    (256*y) - (26248683825*betasv[{1}, {4}]*zeta[23])/(2048*y^2) + 
   (33748307775*betasv[{2}, {4}]*zeta[23])/(8192*y^3) - 
   (71246427525*GG[4, 0]*zeta[23])/(2048*y^4) + 
   (5249736765*GG[4, 1]*zeta[23])/(256*y^5) - (47247630885*GG[4, 2]*zeta[23])/
    (8192*y^6) + (7249636485*GG[4, 3]*zeta[23])/(8192*y^7) - 
   (2535587145*GG[4, 4]*zeta[23])/(32768*y^8) + (249987465*GG[4, 5]*zeta[23])/
    (65536*y^9) - (25660089*GG[4, 6]*zeta[23])/(262144*y^10) + 
   (264537*GG[4, 7]*zeta[23])/(262144*y^11), pinablaFm[2, 12, 11, 10] -> 
  (-948702429675*betasv[{1, 21}, {4, 24}])/512 + 
   (948702429675*betasv[{2, 20}, {4, 24}])/512 + 
   (431228377125*betasv[{20, 2}, {24, 4}])/256 - 
   (776211078825*betasv[{21, 1}, {24, 4}])/512 - 
   (86245675425*betasv[{22, 0}, {24, 4}])/512 - 
   (7330882411125*betasv[{19}, {24}]*GG[4, 0])/64 + 
   (6468425656875*betasv[{18}, {24}]*GG[4, 1])/16 - 
   (5191989660585*betasv[{17}, {24}]*GG[4, 2])/8 + 
   563471746110*betasv[{16}, {24}]*GG[4, 3] - 283378647825*betasv[{15}, {24}]*
    GG[4, 4] + (168384413925*betasv[{14}, {24}]*GG[4, 5])/2 - 
   14450333625*betasv[{13}, {24}]*GG[4, 6] + 1314219816*betasv[{12}, {24}]*
    GG[4, 7] - 48674808*betasv[{11}, {24}]*GG[4, 8] - 
   (4978114938830565*betasv[{20}, {22}]*zeta[3])/3500085248 - 
   (316234143225*betasv[{20}, {24}]*zeta[3])/256 + 
   (316234143225*betasv[{21}, {24}]*zeta[3])/(1024*y) + 
   (3749811975*betasv[{0}, {4}]*zeta[23])/256 + 
   (33748307775*betasv[{1}, {4}]*zeta[23])/(1024*y) - 
   (18749059875*betasv[{2}, {4}]*zeta[23])/(2048*y^2) + 
   (318734017875*GG[4, 0]*zeta[23])/(2048*y^3) - 
   (281235898125*GG[4, 1]*zeta[23])/(2048*y^4) + 
   (225738680895*GG[4, 2]*zeta[23])/(4096*y^5) - 
   (12249385785*GG[4, 3]*zeta[23])/(1024*y^6) + 
   (12320810775*GG[4, 4]*zeta[23])/(8192*y^7) - 
   (7321061475*GG[4, 5]*zeta[23])/(65536*y^8) + (628275375*GG[4, 6]*zeta[23])/
    (131072*y^9) - (7142499*GG[4, 7]*zeta[23])/(65536*y^10) + 
   (264537*GG[4, 8]*zeta[23])/(262144*y^11), pinablaFm[2, 12, 13, 0] -> 
  -48674808*betasv[{1, 11}, {4, 24}] - 44618574*betasv[{2, 10}, {4, 24}] + 
   48674808*betasv[{11, 1}, {24, 4}] + 44618574*betasv[{12, 0}, {24, 4}] + 
   29745716*betasv[{10}, {24}]*zeta[3] + (8112468*betasv[{11}, {24}]*zeta[3])/
    y + (29393*zeta[23])/(9437184*y^9) - (969969*betasv[{0}, {4}]*zeta[23])/
    (262144*y^10) - (264537*betasv[{1}, {4}]*zeta[23])/(262144*y^11), 
 pinablaFm[2, 12, 13, 1] -> 133855722*betasv[{1, 12}, {4, 24}] + 
   146024424*betasv[{2, 11}, {4, 24}] - 12168702*betasv[{11, 2}, {24, 4}] - 
   156165009*betasv[{12, 1}, {24, 4}] - 111546435*betasv[{13, 0}, {24, 4}] - 
   97349616*betasv[{11}, {24}]*zeta[3] - 
   (22309287*betasv[{12}, {24}]*zeta[3])/y - (29393*zeta[23])/(1048576*y^8) + 
   (4849845*betasv[{0}, {4}]*zeta[23])/(131072*y^9) + 
   (6789783*betasv[{1}, {4}]*zeta[23])/(524288*y^10) + 
   (264537*betasv[{2}, {4}]*zeta[23])/(1048576*y^11), 
 pinablaFm[2, 12, 13, 2] -> -334639305*betasv[{1, 13}, {4, 24}] - 
   (870062193*betasv[{2, 12}, {4, 24}])/2 + 
   (290020731*betasv[{12, 2}, {24, 4}])/4 + 
   446185740*betasv[{13, 1}, {24, 4}] + (1003917915*betasv[{14, 0}, {24, 4}])/
    4 - 48674808*betasv[{11}, {24}]*GG[4, 0] + 290020731*betasv[{12}, {24}]*
    zeta[3] + (111546435*betasv[{13}, {24}]*zeta[3])/(2*y) + 
   (29393*zeta[23])/(131072*y^7) - (43648605*betasv[{0}, {4}]*zeta[23])/
    (131072*y^8) - (4849845*betasv[{1}, {4}]*zeta[23])/(32768*y^9) - 
   (12609597*betasv[{2}, {4}]*zeta[23])/(2097152*y^10) + 
   (264537*GG[4, 0]*zeta[23])/(262144*y^11), pinablaFm[2, 12, 13, 3] -> 
  (3011753745*betasv[{1, 14}, {4, 24}])/4 + 
   (2342475135*betasv[{2, 13}, {4, 24}])/2 - 
   (2342475135*betasv[{13, 2}, {24, 4}])/8 - 
   (9035261235*betasv[{14, 1}, {24, 4}])/8 - 
   (1003917915*betasv[{15, 0}, {24, 4}])/2 + 423876453*betasv[{12}, {24}]*
    GG[4, 0] - 48674808*betasv[{11}, {24}]*GG[4, 1] - 
   780825045*betasv[{13}, {24}]*zeta[3] - 
   (1003917915*betasv[{14}, {24}]*zeta[3])/(8*y) - 
   (205751*zeta[23])/(131072*y^6) + (43648605*betasv[{0}, {4}]*zeta[23])/
    (16384*y^7) + (392837445*betasv[{1}, {4}]*zeta[23])/(262144*y^8) + 
   (101846745*betasv[{2}, {4}]*zeta[23])/(1048576*y^9) - 
   (18429411*GG[4, 0]*zeta[23])/(524288*y^10) + (264537*GG[4, 1]*zeta[23])/
    (262144*y^11), pinablaFm[2, 12, 13, 4] -> 
  (-3011753745*betasv[{1, 15}, {4, 24}])/2 - 
   (45176306175*betasv[{2, 14}, {4, 24}])/16 + 
   (15058768725*betasv[{14, 2}, {24, 4}])/16 + 
   (5019589575*betasv[{15, 1}, {24, 4}])/2 + 
   (7027425405*betasv[{16, 0}, {24, 4}])/8 - 2230928700*betasv[{13}, {24}]*
    GG[4, 0] + 557732175*betasv[{12}, {24}]*GG[4, 1] - 
   48674808*betasv[{11}, {24}]*GG[4, 2] + 
   (15058768725*betasv[{14}, {24}]*zeta[3])/8 + 
   (1003917915*betasv[{15}, {24}]*zeta[3])/(4*y) + 
   (617253*zeta[23])/(65536*y^5) - (305540235*betasv[{0}, {4}]*zeta[23])/
    (16384*y^6) - (218243025*betasv[{1}, {4}]*zeta[23])/(16384*y^7) - 
   (654729075*betasv[{2}, {4}]*zeta[23])/(524288*y^8) + 
   (24249225*GG[4, 0]*zeta[23])/(32768*y^9) - (24249225*GG[4, 1]*zeta[23])/
    (524288*y^10) + (264537*GG[4, 2]*zeta[23])/(262144*y^11), 
 pinablaFm[2, 12, 13, 5] -> (21082276215*betasv[{1, 16}, {4, 24}])/8 + 
   6023507490*betasv[{2, 15}, {4, 24}] - 
   (5019589575*betasv[{15, 2}, {24, 4}])/2 - 
   (77301679455*betasv[{16, 1}, {24, 4}])/16 - 
   (21082276215*betasv[{17, 0}, {24, 4}])/16 + 
   (35137127025*betasv[{14}, {24}]*GG[4, 0])/4 - 
   (7250518275*betasv[{13}, {24}]*GG[4, 1])/2 + 691587897*betasv[{12}, {24}]*
    GG[4, 2] - 48674808*betasv[{11}, {24}]*GG[4, 3] - 
   4015671660*betasv[{15}, {24}]*zeta[3] - 
   (7027425405*betasv[{16}, {24}]*zeta[3])/(16*y) - 
   (3086265*zeta[23])/(65536*y^4) + (916620705*betasv[{0}, {4}]*zeta[23])/
    (8192*y^5) + (3360942585*betasv[{1}, {4}]*zeta[23])/(32768*y^6) + 
   (218243025*betasv[{2}, {4}]*zeta[23])/(16384*y^7) - 
   (1527701175*GG[4, 0]*zeta[23])/(131072*y^8) + 
   (315239925*GG[4, 1]*zeta[23])/(262144*y^9) - (30069039*GG[4, 2]*zeta[23])/
    (524288*y^10) + (264537*GG[4, 3]*zeta[23])/(262144*y^11), 
 pinablaFm[2, 12, 13, 6] -> (-63246828645*betasv[{1, 17}, {4, 24}])/16 - 
   (358398695655*betasv[{2, 16}, {4, 24}])/32 + 
   (358398695655*betasv[{16, 2}, {24, 4}])/64 + 
   (63246828645*betasv[{17, 1}, {24, 4}])/8 + 
   (105411381075*betasv[{18, 0}, {24, 4}])/64 - 
   (55215485325*betasv[{15}, {24}]*GG[4, 0])/2 + 
   (135528918525*betasv[{14}, {24}]*GG[4, 1])/8 - 
   5354228880*betasv[{13}, {24}]*GG[4, 2] + 825443619*betasv[{12}, {24}]*
    GG[4, 3] - 48674808*betasv[{11}, {24}]*GG[4, 4] + 
   (119466231885*betasv[{16}, {24}]*zeta[3])/16 + 
   (21082276215*betasv[{17}, {24}]*zeta[3])/(32*y) + 
   (3086265*zeta[23])/(16384*y^3) - (4583103525*betasv[{0}, {4}]*zeta[23])/
    (8192*y^4) - (2749862115*betasv[{1}, {4}]*zeta[23])/(4096*y^5) - 
   (15582551985*betasv[{2}, {4}]*zeta[23])/(131072*y^6) + 
   (2400673275*GG[4, 0]*zeta[23])/(16384*y^7) - 
   (5892561675*GG[4, 1]*zeta[23])/(262144*y^8) + (14549535*GG[4, 2]*zeta[23])/
    (8192*y^9) - (35888853*GG[4, 3]*zeta[23])/(524288*y^10) + 
   (264537*GG[4, 4]*zeta[23])/(262144*y^11), pinablaFm[2, 12, 13, 7] -> 
  (316234143225*betasv[{1, 18}, {4, 24}])/64 + 
   (569221457805*betasv[{2, 17}, {4, 24}])/32 - 
   (1328183401545*betasv[{17, 2}, {24, 4}])/128 - 
   (1370347953975*betasv[{18, 1}, {24, 4}])/128 - 
   (105411381075*betasv[{19, 0}, {24, 4}])/64 + 
   (1131415490205*betasv[{16}, {24}]*GG[4, 0])/16 - 
   (245959889175*betasv[{15}, {24}]*GG[4, 1])/4 + 
   (231905038365*betasv[{14}, {24}]*GG[4, 2])/8 - 
   (14835675855*betasv[{13}, {24}]*GG[4, 3])/2 + 959299341*betasv[{12}, {24}]*
    GG[4, 4] - 48674808*betasv[{11}, {24}]*GG[4, 5] - 
   (189740485935*betasv[{17}, {24}]*zeta[3])/16 - 
   (105411381075*betasv[{18}, {24}]*zeta[3])/(128*y) - 
   (9258795*zeta[23])/(16384*y^2) + (4583103525*betasv[{0}, {4}]*zeta[23])/
    (2048*y^3) + (59580345825*betasv[{1}, {4}]*zeta[23])/(16384*y^4) + 
   (57747104415*betasv[{2}, {4}]*zeta[23])/(65536*y^5) - 
   (49191977835*GG[4, 0]*zeta[23])/(32768*y^6) + 
   (10693908225*GG[4, 1]*zeta[23])/(32768*y^7) - 
   (10082827755*GG[4, 2]*zeta[23])/(262144*y^8) + 
   (645029385*GG[4, 3]*zeta[23])/(262144*y^9) - (41708667*GG[4, 4]*zeta[23])/
    (524288*y^10) + (264537*GG[4, 5]*zeta[23])/(262144*y^11), 
 pinablaFm[2, 12, 13, 8] -> (-316234143225*betasv[{1, 19}, {4, 24}])/64 - 
   (6008448721275*betasv[{2, 18}, {4, 24}])/256 + 
   (2002816240425*betasv[{18, 2}, {24, 4}])/128 + 
   (737879667525*betasv[{19, 1}, {24, 4}])/64 + 
   (316234143225*betasv[{20, 0}, {24, 4}])/256 - 
   147575933505*betasv[{17}, {24}]*GG[4, 0] + 
   (1426567357215*betasv[{16}, {24}]*GG[4, 1])/8 - 
   119466231885*betasv[{15}, {24}]*GG[4, 2] + 
   (91356530265*betasv[{14}, {24}]*GG[4, 3])/2 - 
   9816086280*betasv[{13}, {24}]*GG[4, 4] + 1093155063*betasv[{12}, {24}]*
    GG[4, 5] - 48674808*betasv[{11}, {24}]*GG[4, 6] + 
   (2002816240425*betasv[{18}, {24}]*zeta[3])/128 + 
   (105411381075*betasv[{19}, {24}]*zeta[3])/(128*y) + 
   (9258795*zeta[23])/(8192*y) - (13749310575*betasv[{0}, {4}]*zeta[23])/
    (2048*y^2) - (32081724675*betasv[{1}, {4}]*zeta[23])/(2048*y^3) - 
   (87078966975*betasv[{2}, {4}]*zeta[23])/(16384*y^4) + 
   (6416344935*GG[4, 0]*zeta[23])/(512*y^5) - (62024667705*GG[4, 1]*zeta[23])/
    (16384*y^6) + (5194183995*GG[4, 2]*zeta[23])/(8192*y^7) - 
   (3972023055*GG[4, 3]*zeta[23])/(65536*y^8) + (53348295*GG[4, 4]*zeta[23])/
    (16384*y^9) - (47528481*GG[4, 5]*zeta[23])/(524288*y^10) + 
   (264537*GG[4, 6]*zeta[23])/(262144*y^11), pinablaFm[2, 12, 13, 9] -> 
  (948702429675*betasv[{1, 20}, {4, 24}])/256 + 
   (1581170716125*betasv[{2, 19}, {4, 24}])/64 - 
   (4743512148375*betasv[{19, 2}, {24, 4}])/256 - 
   (4743512148375*betasv[{20, 1}, {24, 4}])/512 - 
   (316234143225*betasv[{21, 0}, {24, 4}])/512 + 
   (7905853580625*betasv[{18}, {24}]*GG[4, 0])/32 - 
   (6640917007725*betasv[{17}, {24}]*GG[4, 1])/16 + 
   (3099094603605*betasv[{16}, {24}]*GG[4, 2])/8 - 
   210822762150*betasv[{15}, {24}]*GG[4, 3] + 
   (135528918525*betasv[{14}, {24}]*GG[4, 4])/2 - 
   (25097947875*betasv[{13}, {24}]*GG[4, 5])/2 + 
   1227010785*betasv[{12}, {24}]*GG[4, 6] - 48674808*betasv[{11}, {24}]*
    GG[4, 7] - (527056905375*betasv[{19}, {24}]*zeta[3])/32 - 
   (316234143225*betasv[{20}, {24}]*zeta[3])/(512*y) - 
   (9258795*zeta[23])/8192 + (13749310575*betasv[{0}, {4}]*zeta[23])/
    (1024*y) + (206239658625*betasv[{1}, {4}]*zeta[23])/(4096*y^2) + 
   (206239658625*betasv[{2}, {4}]*zeta[23])/(8192*y^3) - 
   (343732764375*GG[4, 0]*zeta[23])/(4096*y^4) + 
   (288735522075*GG[4, 1]*zeta[23])/(8192*y^5) - 
   (134743243635*GG[4, 2]*zeta[23])/(16384*y^6) + 
   (4583103525*GG[4, 3]*zeta[23])/(4096*y^7) - (5892561675*GG[4, 4]*zeta[23])/
    (65536*y^8) + (1091215125*GG[4, 5]*zeta[23])/(262144*y^9) - 
   (53348295*GG[4, 6]*zeta[23])/(524288*y^10) + (264537*GG[4, 7]*zeta[23])/
    (262144*y^11), pinablaFm[2, 12, 13, 10] -> 
  (-948702429675*betasv[{1, 21}, {4, 24}])/512 - 
   (19922751023175*betasv[{2, 20}, {4, 24}])/1024 + 
   (33204585038625*betasv[{20, 2}, {24, 4}])/2048 + 
   (316234143225*betasv[{21, 1}, {24, 4}])/64 + 
   (316234143225*betasv[{22, 0}, {24, 4}])/2048 - 
   (20555219309625*betasv[{19}, {24}]*GG[4, 0])/64 + 
   (49016292199875*betasv[{18}, {24}]*GG[4, 1])/64 - 
   (3984550204635*betasv[{17}, {24}]*GG[4, 2])/4 + 
   (6050613273705*betasv[{16}, {24}]*GG[4, 3])/8 - 
   346351680675*betasv[{15}, {24}]*GG[4, 4] + 
   (767997204975*betasv[{14}, {24}]*GG[4, 5])/8 - 
   15616500900*betasv[{13}, {24}]*GG[4, 6] + 1360866507*betasv[{12}, {24}]*
    GG[4, 7] - 48674808*betasv[{11}, {24}]*GG[4, 8] + 
   (6640917007725*betasv[{20}, {24}]*zeta[3])/512 + 
   (316234143225*betasv[{21}, {24}]*zeta[3])/(1024*y) - 
   (13749310575*betasv[{0}, {4}]*zeta[23])/1024 - 
   (13749310575*betasv[{1}, {4}]*zeta[23])/(128*y) - 
   (1443677610375*betasv[{2}, {4}]*zeta[23])/(16384*y^2) + 
   (893705187375*GG[4, 0]*zeta[23])/(2048*y^3) - 
   (2131143139125*GG[4, 1]*zeta[23])/(8192*y^4) + 
   (173241313245*GG[4, 2]*zeta[23])/(2048*y^5) - 
   (263070142335*GG[4, 3]*zeta[23])/(16384*y^6) + 
   (15058768725*GG[4, 4]*zeta[23])/(8192*y^7) - 
   (33391182825*GG[4, 5]*zeta[23])/(262144*y^8) + 
   (169744575*GG[4, 6]*zeta[23])/(32768*y^9) - (59168109*GG[4, 7]*zeta[23])/
    (524288*y^10) + (264537*GG[4, 8]*zeta[23])/(262144*y^11), 
 pinablaFm[2, 12, 13, 11] -> (948702429675*betasv[{1, 22}, {4, 24}])/2048 + 
   (10435726726425*betasv[{2, 21}, {4, 24}])/1024 - 
   (38264331330225*betasv[{21, 2}, {24, 4}])/4096 - 
   (5375980434825*betasv[{22, 1}, {24, 4}])/4096 + 
   (156535900896375*betasv[{20}, {24}]*GG[4, 0])/512 - 
   (17392877877375*betasv[{19}, {24}]*GG[4, 1])/16 + 
   (128707296292575*betasv[{18}, {24}]*GG[4, 2])/64 - 
   (34090040639655*betasv[{17}, {24}]*GG[4, 3])/16 + 
   (10899536803155*betasv[{16}, {24}]*GG[4, 4])/8 - 
   (2153403927675*betasv[{15}, {24}]*GG[4, 5])/4 + 
   (1049094221175*betasv[{14}, {24}]*GG[4, 6])/8 - 
   (38037334335*betasv[{13}, {24}]*GG[4, 7])/2 + 
   1494722229*betasv[{12}, {24}]*GG[4, 8] - 48674808*betasv[{11}, {24}]*
    GG[4, 9] - (3478575575475*betasv[{21}, {24}]*zeta[3])/512 - 
   (316234143225*betasv[{22}, {24}]*zeta[3])/(4096*y) + 
   (233738279775*betasv[{1}, {4}]*zeta[23])/2048 + 
   (1663666579575*betasv[{2}, {4}]*zeta[23])/(8192*y) - 
   (6805908734625*GG[4, 0]*zeta[23])/(4096*y^2) + 
   (756212081625*GG[4, 1]*zeta[23])/(512*y^3) - 
   (5595969404025*GG[4, 2]*zeta[23])/(8192*y^4) + 
   (1482175679985*GG[4, 3]*zeta[23])/(8192*y^5) - 
   (473892904485*GG[4, 4]*zeta[23])/(16384*y^6) + 
   (93626257725*GG[4, 5]*zeta[23])/(32768*y^7) - 
   (45612792225*GG[4, 6]*zeta[23])/(262144*y^8) + 
   (1653797145*GG[4, 7]*zeta[23])/(262144*y^9) - (64987923*GG[4, 8]*zeta[23])/
    (524288*y^10) + (264537*GG[4, 9]*zeta[23])/(262144*y^11), 
 pinablaFm[2, 12, 13, 12] -> (-21820155882525*betasv[{2, 22}, {4, 24}])/
    8192 + (21820155882525*betasv[{22, 2}, {24, 4}])/8192 - 
   (24350029028325*betasv[{21}, {24}]*GG[4, 0])/128 + 
   (573964969953375*betasv[{20}, {24}]*GG[4, 1])/512 - 
   (198278807802075*betasv[{19}, {24}]*GG[4, 2])/64 + 
   (149578749745425*betasv[{18}, {24}]*GG[4, 3])/32 - 
   4174290690570*betasv[{17}, {24}]*GG[4, 4] + 
   (36872901100035*betasv[{16}, {24}]*GG[4, 5])/16 - 
   (1601249074425*betasv[{15}, {24}]*GG[4, 6])/2 + 
   (695715115095*betasv[{14}, {24}]*GG[4, 7])/4 - 
   22755472740*betasv[{13}, {24}]*GG[4, 8] + 1628577951*betasv[{12}, {24}]*
    GG[4, 9] - 48674808*betasv[{11}, {24}]*GG[4, 10] + 
   1942942575974400*betasv[{1}, {4}]*GG[24, 0] + 
   (7273385294175*betasv[{22}, {24}]*zeta[3])/4096 - 
   (323823762662400*GG[24, 0]*zeta[3])/y - 
   (948702429675*betasv[{2}, {4}]*zeta[23])/4096 + 
   (1058696914275*GG[4, 0]*zeta[23])/(256*y) - 
   (24954998693625*GG[4, 1]*zeta[23])/(4096*y^2) + 
   (8620817730525*GG[4, 2]*zeta[23])/(2048*y^3) - 
   (6503423901975*GG[4, 3]*zeta[23])/(4096*y^4) + 
   (90745449795*GG[4, 4]*zeta[23])/(256*y^5) - 
   (1603169613045*GG[4, 5]*zeta[23])/(32768*y^6) + 
   (69619524975*GG[4, 6]*zeta[23])/(16384*y^7) - 
   (30248483265*GG[4, 7]*zeta[23])/(131072*y^8) + 
   (247342095*GG[4, 8]*zeta[23])/(32768*y^9) - (70807737*GG[4, 9]*zeta[23])/
    (524288*y^10) + (264537*GG[4, 10]*zeta[23])/(262144*y^11), 
 pinablaFm[3, 4, 2, 0] -> -2100*betasv[{2, 3}, {6, 8}] + 
   2800*betasv[{3, 2}, {6, 8}] + 2100*betasv[{3, 2}, {8, 6}] - 
   700*betasv[{4, 1}, {6, 8}] - 2800*betasv[{4, 1}, {8, 6}] + 
   700*betasv[{5, 0}, {8, 6}] - (betasv[{1}, {4}]*zeta[5])/12 + 
   280*betasv[{1}, {8}]*zeta[5] - (280*betasv[{2}, {8}]*zeta[5])/y + 
   (105*betasv[{3}, {8}]*zeta[5])/(2*y^2) - (5*zeta[7])/1512 - 
   (50*betasv[{0}, {6}]*zeta[7])/y + (50*betasv[{1}, {6}]*zeta[7])/y^2 - 
   (75*betasv[{2}, {6}]*zeta[7])/(8*y^3), pinablaFm[3, 4, 2, 1] -> 
  1575*betasv[{2, 4}, {6, 8}] - 1750*betasv[{3, 3}, {6, 8}] - 
   1050*betasv[{3, 3}, {8, 6}] + 175*betasv[{4, 2}, {6, 8}] + 
   525*betasv[{4, 2}, {8, 6}] + 700*betasv[{5, 1}, {8, 6}] - 
   175*betasv[{6, 0}, {8, 6}] + (betasv[{2}, {4}]*zeta[5])/48 - 
   70*betasv[{2}, {8}]*zeta[5] + (175*betasv[{3}, {8}]*zeta[5])/y - 
   (315*betasv[{4}, {8}]*zeta[5])/(8*y^2) + 50*betasv[{0}, {6}]*zeta[7] - 
   (50*betasv[{1}, {6}]*zeta[7])/y - (75*betasv[{2}, {6}]*zeta[7])/(8*y^2) + 
   (75*betasv[{3}, {6}]*zeta[7])/(16*y^3), pinablaFm[3, 4, 4, 0] -> 
  -2100*betasv[{2, 3}, {6, 8}] + 1050*betasv[{3, 2}, {6, 8}] + 
   2100*betasv[{3, 2}, {8, 6}] + 1050*betasv[{4, 1}, {6, 8}] - 
   1050*betasv[{4, 1}, {8, 6}] - 1050*betasv[{5, 0}, {8, 6}] - 
   420*betasv[{1}, {8}]*zeta[5] - (105*betasv[{2}, {8}]*zeta[5])/y + 
   (105*betasv[{3}, {8}]*zeta[5])/(2*y^2) + (5*zeta[7])/6048 + 
   (75*betasv[{0}, {6}]*zeta[7])/y + (75*betasv[{1}, {6}]*zeta[7])/(4*y^2) - 
   (75*betasv[{2}, {6}]*zeta[7])/(8*y^3), pinablaFm[3, 4, 4, 1] -> 
  1575*betasv[{2, 4}, {6, 8}] - 1050*betasv[{3, 3}, {8, 6}] - 
   1575*betasv[{4, 2}, {6, 8}] - (1575*betasv[{4, 2}, {8, 6}])/2 + 
   1575*betasv[{5, 1}, {8, 6}] + (525*betasv[{6, 0}, {8, 6}])/2 + 
   630*betasv[{2}, {8}]*zeta[5] - (315*betasv[{4}, {8}]*zeta[5])/(8*y^2) - 
   75*betasv[{0}, {6}]*zeta[7] - (225*betasv[{1}, {6}]*zeta[7])/(2*y) + 
   (225*betasv[{2}, {6}]*zeta[7])/(16*y^2) + (75*betasv[{3}, {6}]*zeta[7])/
    (16*y^3), pinablaFm[3, 4, 4, 2] -> (-1575*betasv[{2, 5}, {6, 8}])/2 - 
   (1575*betasv[{3, 4}, {6, 8}])/2 + (525*betasv[{3, 4}, {8, 6}])/2 + 
   1575*betasv[{4, 3}, {6, 8}] + (4725*betasv[{4, 3}, {8, 6}])/4 - 
   (1575*betasv[{5, 2}, {8, 6}])/2 - (2625*betasv[{6, 1}, {8, 6}])/4 - 
   630*betasv[{3}, {8}]*zeta[5] + (315*betasv[{4}, {8}]*zeta[5])/(4*y) + 
   (315*betasv[{5}, {8}]*zeta[5])/(16*y^2) + (375*betasv[{1}, {6}]*zeta[7])/
    2 + (225*betasv[{2}, {6}]*zeta[7])/(4*y) - (675*betasv[{3}, {6}]*zeta[7])/
    (32*y^2) - (75*betasv[{4}, {6}]*zeta[7])/(64*y^3), 
 pinablaFm[3, 4, 4, 3] -> (1575*betasv[{2, 6}, {6, 8}])/8 + 
   (1575*betasv[{3, 5}, {6, 8}])/2 - (7875*betasv[{4, 4}, {6, 8}])/8 - 
   (7875*betasv[{4, 4}, {8, 6}])/16 - (1575*betasv[{5, 3}, {8, 6}])/8 + 
   (11025*betasv[{6, 2}, {8, 6}])/16 - 4200*betasv[{3}, {8}]*GG[6, 0] + 
   (1575*betasv[{4}, {8}]*zeta[5])/4 - (315*betasv[{5}, {8}]*zeta[5])/(4*y) - 
   (315*betasv[{6}, {8}]*zeta[5])/(64*y^2) - (1575*betasv[{2}, {6}]*zeta[7])/
    8 + (225*betasv[{3}, {6}]*zeta[7])/(16*y) + 
   (1125*betasv[{4}, {6}]*zeta[7])/(128*y^2) + (75*GG[6, 0]*zeta[7])/(4*y^3), 
 pinablaFm[3, 4, 6, 0] -> -2100*betasv[{2, 3}, {6, 8}] - 
   2100*betasv[{3, 2}, {6, 8}] + 2100*betasv[{3, 2}, {8, 6}] - 
   210*betasv[{4, 1}, {6, 8}] + 2100*betasv[{4, 1}, {8, 6}] + 
   210*betasv[{5, 0}, {8, 6}] + 84*betasv[{1}, {8}]*zeta[5] + 
   (210*betasv[{2}, {8}]*zeta[5])/y + (105*betasv[{3}, {8}]*zeta[5])/
    (2*y^2) - zeta[7]/15120 - (15*betasv[{0}, {6}]*zeta[7])/y - 
   (75*betasv[{1}, {6}]*zeta[7])/(2*y^2) - (75*betasv[{2}, {6}]*zeta[7])/
    (8*y^3), pinablaFm[3, 4, 6, 1] -> 1575*betasv[{2, 4}, {6, 8}] + 
   3150*betasv[{3, 3}, {6, 8}] - 1050*betasv[{3, 3}, {8, 6}] + 
   (1575*betasv[{4, 2}, {6, 8}])/2 - 3150*betasv[{4, 2}, {8, 6}] - 
   1260*betasv[{5, 1}, {8, 6}] - (105*betasv[{6, 0}, {8, 6}])/2 - 
   315*betasv[{2}, {8}]*zeta[5] - (315*betasv[{3}, {8}]*zeta[5])/y - 
   (315*betasv[{4}, {8}]*zeta[5])/(8*y^2) + 15*betasv[{0}, {6}]*zeta[7] + 
   (90*betasv[{1}, {6}]*zeta[7])/y + (225*betasv[{2}, {6}]*zeta[7])/(4*y^2) + 
   (75*betasv[{3}, {6}]*zeta[7])/(16*y^3), pinablaFm[3, 4, 6, 2] -> 
  (-1575*betasv[{2, 5}, {6, 8}])/2 - 3150*betasv[{3, 4}, {6, 8}] + 
   (525*betasv[{3, 4}, {8, 6}])/2 - 1575*betasv[{4, 3}, {6, 8}] + 
   (4725*betasv[{4, 3}, {8, 6}])/2 + 2520*betasv[{5, 2}, {8, 6}] + 
   (735*betasv[{6, 1}, {8, 6}])/2 + 630*betasv[{3}, {8}]*zeta[5] + 
   (315*betasv[{4}, {8}]*zeta[5])/y + (315*betasv[{5}, {8}]*zeta[5])/
    (16*y^2) - 105*betasv[{1}, {6}]*zeta[7] - (180*betasv[{2}, {6}]*zeta[7])/
    y - (675*betasv[{3}, {6}]*zeta[7])/(16*y^2) - 
   (75*betasv[{4}, {6}]*zeta[7])/(64*y^3), pinablaFm[3, 4, 6, 3] -> 
  (1575*betasv[{2, 6}, {6, 8}])/8 + (7875*betasv[{3, 5}, {6, 8}])/4 + 
   (7875*betasv[{4, 4}, {6, 8}])/4 - (1575*betasv[{4, 4}, {8, 6}])/2 - 
   (9765*betasv[{5, 3}, {8, 6}])/4 - (7245*betasv[{6, 2}, {8, 6}])/8 - 
   4200*betasv[{3}, {8}]*GG[6, 0] - (1575*betasv[{4}, {8}]*zeta[5])/2 - 
   (1575*betasv[{5}, {8}]*zeta[5])/(8*y) - (315*betasv[{6}, {8}]*zeta[5])/
    (64*y^2) + (1035*betasv[{2}, {6}]*zeta[7])/4 + 
   (1395*betasv[{3}, {6}]*zeta[7])/(8*y) + (225*betasv[{4}, {6}]*zeta[7])/
    (16*y^2) + (75*GG[6, 0]*zeta[7])/(4*y^3), 
 pinablaFm[3, 4, 6, 4] -> (-4725*betasv[{3, 6}, {6, 8}])/8 - 
   (23625*betasv[{4, 5}, {6, 8}])/16 + (16065*betasv[{5, 4}, {8, 6}])/16 + 
   (8505*betasv[{6, 3}, {8, 6}])/8 + 15750*betasv[{4}, {8}]*GG[6, 0] - 
   4200*betasv[{3}, {8}]*GG[6, 1] + 12600*betasv[{2}, {6}]*GG[8, 0] + 
   (4725*betasv[{5}, {8}]*zeta[5])/8 + (945*betasv[{6}, {8}]*zeta[5])/
    (16*y) - (315*GG[8, 0]*zeta[5])/y^2 - (1215*betasv[{3}, {6}]*zeta[7])/4 - 
   (2295*betasv[{4}, {6}]*zeta[7])/(32*y) - (1125*GG[6, 0]*zeta[7])/(4*y^2) + 
   (75*GG[6, 1]*zeta[7])/(4*y^3), pinablaFm[3, 4, 6, 5] -> 
  (33075*betasv[{4, 6}, {6, 8}])/64 - (33075*betasv[{6, 4}, {8, 6}])/64 - 
   23940*betasv[{5}, {8}]*GG[6, 0] + 18900*betasv[{4}, {8}]*GG[6, 1] - 
   4200*betasv[{3}, {8}]*GG[6, 2] - 44100*betasv[{3}, {6}]*GG[8, 0] + 
   12600*betasv[{2}, {6}]*GG[8, 1] - (6615*betasv[{6}, {8}]*zeta[5])/32 + 
   (4410*GG[8, 0]*zeta[5])/y - (315*GG[8, 1]*zeta[5])/y^2 + 
   (4725*betasv[{4}, {6}]*zeta[7])/32 + (1710*GG[6, 0]*zeta[7])/y - 
   (675*GG[6, 1]*zeta[7])/(2*y^2) + (75*GG[6, 2]*zeta[7])/(4*y^3), 
 pinablaFm[3, 5, 3, 0] -> -9450*betasv[{2, 4}, {6, 10}] + 
   12600*betasv[{3, 3}, {6, 10}] - 3150*betasv[{4, 2}, {6, 10}] + 
   9450*betasv[{4, 2}, {10, 6}] - 12600*betasv[{5, 1}, {10, 6}] + 
   3150*betasv[{6, 0}, {10, 6}] - (35*betasv[{2}, {6}]*zeta[5])/88 + 
   1260*betasv[{2}, {10}]*zeta[5] - (1260*betasv[{3}, {10}]*zeta[5])/y + 
   (945*betasv[{4}, {10}]*zeta[5])/(4*y^2) - (5*zeta[9])/(1728*y) - 
   (175*betasv[{0}, {6}]*zeta[9])/(4*y^2) + (175*betasv[{1}, {6}]*zeta[9])/
    (4*y^3) - (525*betasv[{2}, {6}]*zeta[9])/(64*y^4), 
 pinablaFm[3, 5, 3, 1] -> 9450*betasv[{2, 5}, {6, 10}] - 
   11025*betasv[{3, 4}, {6, 10}] + 1575*betasv[{4, 3}, {6, 10}] - 
   4725*betasv[{4, 3}, {10, 6}] + 6300*betasv[{6, 1}, {10, 6}] - 
   1575*betasv[{7, 0}, {10, 6}] + (35*betasv[{3}, {6}]*zeta[5])/176 - 
   630*betasv[{3}, {10}]*zeta[5] + (2205*betasv[{4}, {10}]*zeta[5])/(2*y) - 
   (945*betasv[{5}, {10}]*zeta[5])/(4*y^2) + (5*zeta[9])/1728 + 
   (175*betasv[{0}, {6}]*zeta[9])/(2*y) - (175*betasv[{1}, {6}]*zeta[9])/
    (2*y^2) + (525*betasv[{3}, {6}]*zeta[9])/(128*y^4), 
 pinablaFm[3, 5, 3, 2] -> (-14175*betasv[{2, 6}, {6, 10}])/2 + 
   6300*betasv[{3, 5}, {6, 10}] + (1575*betasv[{4, 4}, {6, 10}])/2 + 
   (4725*betasv[{4, 4}, {10, 6}])/4 + 4725*betasv[{5, 3}, {10, 6}] - 
   4725*betasv[{6, 2}, {10, 6}] - 1575*betasv[{7, 1}, {10, 6}] + 
   (1575*betasv[{8, 0}, {10, 6}])/4 - (35*betasv[{4}, {6}]*zeta[5])/704 - 
   315*betasv[{4}, {10}]*zeta[5] - (630*betasv[{5}, {10}]*zeta[5])/y + 
   (2835*betasv[{6}, {10}]*zeta[5])/(16*y^2) - (175*betasv[{0}, {6}]*zeta[9])/
    2 + (175*betasv[{1}, {6}]*zeta[9])/(2*y) + (525*betasv[{2}, {6}]*zeta[9])/
    (8*y^2) - (525*betasv[{3}, {6}]*zeta[9])/(32*y^3) - 
   (525*betasv[{4}, {6}]*zeta[9])/(512*y^4), pinablaFm[3, 5, 5, 0] -> 
  -9450*betasv[{2, 4}, {6, 10}] + 3780*betasv[{3, 3}, {6, 10}] + 
   5670*betasv[{4, 2}, {6, 10}] + 9450*betasv[{4, 2}, {10, 6}] - 
   3780*betasv[{5, 1}, {10, 6}] - 5670*betasv[{6, 0}, {10, 6}] - 
   2268*betasv[{2}, {10}]*zeta[5] - (378*betasv[{3}, {10}]*zeta[5])/y + 
   (945*betasv[{4}, {10}]*zeta[5])/(4*y^2) + zeta[9]/(864*y) + 
   (315*betasv[{0}, {6}]*zeta[9])/(4*y^2) + (105*betasv[{1}, {6}]*zeta[9])/
    (8*y^3) - (525*betasv[{2}, {6}]*zeta[9])/(64*y^4), 
 pinablaFm[3, 5, 5, 1] -> 9450*betasv[{2, 5}, {6, 10}] - 
   9450*betasv[{4, 3}, {6, 10}] - 4725*betasv[{4, 3}, {10, 6}] - 
   6615*betasv[{5, 2}, {10, 6}] + 8505*betasv[{6, 1}, {10, 6}] + 
   2835*betasv[{7, 0}, {10, 6}] + 3780*betasv[{3}, {10}]*zeta[5] - 
   (945*betasv[{5}, {10}]*zeta[5])/(4*y^2) - zeta[9]/864 - 
   (315*betasv[{0}, {6}]*zeta[9])/(2*y) - (945*betasv[{1}, {6}]*zeta[9])/
    (8*y^2) + (735*betasv[{2}, {6}]*zeta[9])/(32*y^3) + 
   (525*betasv[{3}, {6}]*zeta[9])/(128*y^4), pinablaFm[3, 5, 5, 2] -> 
  (-14175*betasv[{2, 6}, {6, 10}])/2 - 4725*betasv[{3, 5}, {6, 10}] + 
   (23625*betasv[{4, 4}, {6, 10}])/2 + (4725*betasv[{4, 4}, {10, 6}])/4 + 
   (16065*betasv[{5, 3}, {10, 6}])/2 - (2835*betasv[{6, 2}, {10, 6}])/2 - 
   (14175*betasv[{7, 1}, {10, 6}])/2 - (2835*betasv[{8, 0}, {10, 6}])/4 - 
   4725*betasv[{4}, {10}]*zeta[5] + (945*betasv[{5}, {10}]*zeta[5])/(2*y) + 
   (2835*betasv[{6}, {10}]*zeta[5])/(16*y^2) + (315*betasv[{0}, {6}]*zeta[9])/
    2 + (1575*betasv[{1}, {6}]*zeta[9])/(4*y) + 
   (315*betasv[{2}, {6}]*zeta[9])/(16*y^2) - (1785*betasv[{3}, {6}]*zeta[9])/
    (64*y^3) - (525*betasv[{4}, {6}]*zeta[9])/(512*y^4), 
 pinablaFm[3, 5, 5, 3] -> (14175*betasv[{2, 7}, {6, 10}])/4 + 
   (14175*betasv[{3, 6}, {6, 10}])/2 - (42525*betasv[{4, 5}, {6, 10}])/4 - 
   (25515*betasv[{5, 4}, {10, 6}])/8 - (42525*betasv[{6, 3}, {10, 6}])/8 + 
   (48195*betasv[{7, 2}, {10, 6}])/8 + (19845*betasv[{8, 1}, {10, 6}])/8 - 
   18900*betasv[{4}, {10}]*GG[6, 0] + (8505*betasv[{5}, {10}]*zeta[5])/2 - 
   (2835*betasv[{6}, {10}]*zeta[5])/(4*y) - (2835*betasv[{7}, {10}]*zeta[5])/
    (32*y^2) - (2205*betasv[{1}, {6}]*zeta[9])/4 - 
   (5355*betasv[{2}, {6}]*zeta[9])/(16*y) + (4725*betasv[{3}, {6}]*zeta[9])/
    (64*y^2) + (2835*betasv[{4}, {6}]*zeta[9])/(256*y^3) + 
   (525*GG[6, 0]*zeta[9])/(32*y^4), pinablaFm[3, 5, 5, 4] -> 
  (-14175*betasv[{2, 8}, {6, 10}])/16 - (42525*betasv[{3, 7}, {6, 10}])/8 + 
   (99225*betasv[{4, 6}, {6, 10}])/16 + (59535*betasv[{6, 4}, {10, 6}])/16 - 
   (2835*betasv[{7, 3}, {10, 6}])/8 - (53865*betasv[{8, 2}, {10, 6}])/16 + 
   69930*betasv[{5}, {10}]*GG[6, 0] - 18900*betasv[{4}, {10}]*GG[6, 1] - 
   (19845*betasv[{6}, {10}]*zeta[5])/8 + (8505*betasv[{7}, {10}]*zeta[5])/
    (16*y) + (2835*betasv[{8}, {10}]*zeta[5])/(128*y^2) + 
   (5985*betasv[{2}, {6}]*zeta[9])/8 + (315*betasv[{3}, {6}]*zeta[9])/
    (16*y) - (6615*betasv[{4}, {6}]*zeta[9])/(128*y^2) - 
   (3885*GG[6, 0]*zeta[9])/(16*y^3) + (525*GG[6, 1]*zeta[9])/(32*y^4), 
 pinablaFm[3, 5, 7, 0] -> -9450*betasv[{2, 4}, {6, 10}] - 
   10080*betasv[{3, 3}, {6, 10}] - 1260*betasv[{4, 2}, {6, 10}] + 
   9450*betasv[{4, 2}, {10, 6}] + 10080*betasv[{5, 1}, {10, 6}] + 
   1260*betasv[{6, 0}, {10, 6}] + 504*betasv[{2}, {10}]*zeta[5] + 
   (1008*betasv[{3}, {10}]*zeta[5])/y + (945*betasv[{4}, {10}]*zeta[5])/
    (4*y^2) - zeta[9]/(8640*y) - (35*betasv[{0}, {6}]*zeta[9])/(2*y^2) - 
   (35*betasv[{1}, {6}]*zeta[9])/y^3 - (525*betasv[{2}, {6}]*zeta[9])/
    (64*y^4), pinablaFm[3, 5, 7, 1] -> 9450*betasv[{2, 5}, {6, 10}] + 
   17325*betasv[{3, 4}, {6, 10}] + 4410*betasv[{4, 3}, {6, 10}] - 
   4725*betasv[{4, 3}, {10, 6}] - 17010*betasv[{5, 2}, {10, 6}] - 
   8820*betasv[{6, 1}, {10, 6}] - 630*betasv[{7, 0}, {10, 6}] - 
   1764*betasv[{3}, {10}]*zeta[5] - (3465*betasv[{4}, {10}]*zeta[5])/(2*y) - 
   (945*betasv[{5}, {10}]*zeta[5])/(4*y^2) + zeta[9]/8640 + 
   (35*betasv[{0}, {6}]*zeta[9])/y + (245*betasv[{1}, {6}]*zeta[9])/(2*y^2) + 
   (945*betasv[{2}, {6}]*zeta[9])/(16*y^3) + (525*betasv[{3}, {6}]*zeta[9])/
    (128*y^4), pinablaFm[3, 5, 7, 2] -> (-14175*betasv[{2, 6}, {6, 10}])/2 - 
   22050*betasv[{3, 5}, {6, 10}] - (39375*betasv[{4, 4}, {6, 10}])/4 + 
   (4725*betasv[{4, 4}, {10, 6}])/4 + 13230*betasv[{5, 3}, {10, 6}] + 
   (38745*betasv[{6, 2}, {10, 6}])/2 + 5040*betasv[{7, 1}, {10, 6}] + 
   (315*betasv[{8, 0}, {10, 6}])/2 + (7875*betasv[{4}, {10}]*zeta[5])/2 + 
   (2205*betasv[{5}, {10}]*zeta[5])/y + (2835*betasv[{6}, {10}]*zeta[5])/
    (16*y^2) - 35*betasv[{0}, {6}]*zeta[9] - (280*betasv[{1}, {6}]*zeta[9])/
    y - (4305*betasv[{2}, {6}]*zeta[9])/(16*y^2) - 
   (735*betasv[{3}, {6}]*zeta[9])/(16*y^3) - (525*betasv[{4}, {6}]*zeta[9])/
    (512*y^4), pinablaFm[3, 5, 7, 3] -> (14175*betasv[{2, 7}, {6, 10}])/4 + 
   (80325*betasv[{3, 6}, {6, 10}])/4 + (61425*betasv[{4, 5}, {6, 10}])/4 - 
   (17955*betasv[{5, 4}, {10, 6}])/4 - (78435*betasv[{6, 3}, {10, 6}])/4 - 
   (53865*betasv[{7, 2}, {10, 6}])/4 - (2835*betasv[{8, 1}, {10, 6}])/2 - 
   18900*betasv[{4}, {10}]*GG[6, 0] - (12285*betasv[{5}, {10}]*zeta[5])/2 - 
   (16065*betasv[{6}, {10}]*zeta[5])/(8*y) - (2835*betasv[{7}, {10}]*zeta[5])/
    (32*y^2) + 315*betasv[{1}, {6}]*zeta[9] + (5985*betasv[{2}, {6}]*zeta[9])/
    (8*y) + (8715*betasv[{3}, {6}]*zeta[9])/(32*y^2) + 
   (1995*betasv[{4}, {6}]*zeta[9])/(128*y^3) + (525*GG[6, 0]*zeta[9])/
    (32*y^4), pinablaFm[3, 5, 7, 4] -> (-14175*betasv[{2, 8}, {6, 10}])/16 - 
   (23625*betasv[{3, 7}, {6, 10}])/2 - (33075*betasv[{4, 6}, {6, 10}])/2 + 
   (33075*betasv[{6, 4}, {10, 6}])/4 + (33075*betasv[{7, 3}, {10, 6}])/2 + 
   (70875*betasv[{8, 2}, {10, 6}])/16 + 90720*betasv[{5}, {10}]*GG[6, 0] - 
   18900*betasv[{4}, {10}]*GG[6, 1] + 6615*betasv[{6}, {10}]*zeta[5] + 
   (4725*betasv[{7}, {10}]*zeta[5])/(4*y) + (2835*betasv[{8}, {10}]*zeta[5])/
    (128*y^2) - (7875*betasv[{2}, {6}]*zeta[9])/8 - 
   (3675*betasv[{3}, {6}]*zeta[9])/(4*y) - (3675*betasv[{4}, {6}]*zeta[9])/
    (32*y^2) - (315*GG[6, 0]*zeta[9])/y^3 + (525*GG[6, 1]*zeta[9])/(32*y^4), 
 pinablaFm[3, 5, 7, 5] -> (108675*betasv[{3, 8}, {6, 10}])/32 + 
   (89775*betasv[{4, 7}, {6, 10}])/8 - (33075*betasv[{7, 4}, {10, 6}])/4 - 
   (203175*betasv[{8, 3}, {10, 6}])/32 - 200340*betasv[{6}, {10}]*GG[6, 0] + 
   109620*betasv[{5}, {10}]*GG[6, 1] - 18900*betasv[{4}, {10}]*GG[6, 2] + 
   226800*betasv[{2}, {6}]*GG[10, 0] - (17955*betasv[{7}, {10}]*zeta[5])/4 - 
   (21735*betasv[{8}, {10}]*zeta[5])/(64*y) - (5670*GG[10, 0]*zeta[5])/y^2 + 
   (22575*betasv[{3}, {6}]*zeta[9])/16 + (3675*betasv[{4}, {6}]*zeta[9])/
    (8*y) + (5565*GG[6, 0]*zeta[9])/(2*y^2) - (3045*GG[6, 1]*zeta[9])/
    (8*y^3) + (525*GG[6, 2]*zeta[9])/(32*y^4), 
 pinablaFm[3, 5, 7, 6] -> (-467775*betasv[{4, 8}, {6, 10}])/128 + 
   (467775*betasv[{8, 4}, {10, 6}])/128 + 232470*betasv[{7}, {10}]*GG[6, 0] - 
   282555*betasv[{6}, {10}]*GG[6, 1] + 128520*betasv[{5}, {10}]*GG[6, 2] - 
   18900*betasv[{4}, {10}]*GG[6, 3] - 982800*betasv[{3}, {6}]*GG[10, 0] + 
   226800*betasv[{2}, {6}]*GG[10, 1] + (93555*betasv[{8}, {10}]*zeta[5])/64 + 
   (98280*GG[10, 0]*zeta[5])/y - (5670*GG[10, 1]*zeta[5])/y^2 - 
   (51975*betasv[{4}, {6}]*zeta[9])/64 - (12915*GG[6, 0]*zeta[9])/y + 
   (31395*GG[6, 1]*zeta[9])/(8*y^2) - (1785*GG[6, 2]*zeta[9])/(4*y^3) + 
   (525*GG[6, 3]*zeta[9])/(32*y^4), pinablaFm[3, 6, 4, 0] -> 
  -41580*betasv[{2, 5}, {6, 12}] + 55440*betasv[{3, 4}, {6, 12}] - 
   13860*betasv[{4, 3}, {6, 12}] + 41580*betasv[{5, 2}, {12, 6}] - 
   55440*betasv[{6, 1}, {12, 6}] + 13860*betasv[{7, 0}, {12, 6}] - 
   (691*betasv[{3}, {8}]*zeta[5])/390 + 5544*betasv[{3}, {12}]*zeta[5] - 
   (5544*betasv[{4}, {12}]*zeta[5])/y + (2079*betasv[{5}, {12}]*zeta[5])/
    (2*y^2) - zeta[11]/(384*y^2) - (315*betasv[{0}, {6}]*zeta[11])/(8*y^3) + 
   (315*betasv[{1}, {6}]*zeta[11])/(8*y^4) - (945*betasv[{2}, {6}]*zeta[11])/
    (128*y^5), pinablaFm[3, 6, 4, 1] -> 51975*betasv[{2, 6}, {6, 12}] - 
   62370*betasv[{3, 5}, {6, 12}] + 10395*betasv[{4, 4}, {6, 12}] - 
   20790*betasv[{5, 3}, {12, 6}] - 10395*betasv[{6, 2}, {12, 6}] + 
   41580*betasv[{7, 1}, {12, 6}] - 10395*betasv[{8, 0}, {12, 6}] + 
   (691*betasv[{4}, {8}]*zeta[5])/520 - 4158*betasv[{4}, {12}]*zeta[5] + 
   (6237*betasv[{5}, {12}]*zeta[5])/y - (10395*betasv[{6}, {12}]*zeta[5])/
    (8*y^2) + zeta[11]/(192*y) + (945*betasv[{0}, {6}]*zeta[11])/(8*y^2) - 
   (945*betasv[{1}, {6}]*zeta[11])/(8*y^3) + (945*betasv[{2}, {6}]*zeta[11])/
    (128*y^4) + (945*betasv[{3}, {6}]*zeta[11])/(256*y^5), 
 pinablaFm[3, 6, 4, 2] -> -51975*betasv[{2, 7}, {6, 12}] + 
   51975*betasv[{3, 6}, {6, 12}] + (10395*betasv[{5, 4}, {12, 6}])/2 + 
   31185*betasv[{6, 3}, {12, 6}] - 20790*betasv[{7, 2}, {12, 6}] - 
   20790*betasv[{8, 1}, {12, 6}] + (10395*betasv[{9, 0}, {12, 6}])/2 - 
   (691*betasv[{5}, {8}]*zeta[5])/1040 - (10395*betasv[{6}, {12}]*zeta[5])/
    (2*y) + (10395*betasv[{7}, {12}]*zeta[5])/(8*y^2) - zeta[11]/192 - 
   (945*betasv[{0}, {6}]*zeta[11])/(4*y) + (945*betasv[{1}, {6}]*zeta[11])/
    (4*y^2) + (945*betasv[{2}, {6}]*zeta[11])/(16*y^3) - 
   (2835*betasv[{3}, {6}]*zeta[11])/(128*y^4) - 
   (945*betasv[{4}, {6}]*zeta[11])/(1024*y^5), 
 pinablaFm[3, 6, 4, 3] -> (155925*betasv[{2, 8}, {6, 12}])/4 - 
   (51975*betasv[{3, 7}, {6, 12}])/2 - (51975*betasv[{4, 6}, {6, 12}])/4 - 
   (114345*betasv[{6, 4}, {12, 6}])/8 - 20790*betasv[{7, 3}, {12, 6}] + 
   31185*betasv[{8, 2}, {12, 6}] + (10395*betasv[{9, 1}, {12, 6}])/2 - 
   (10395*betasv[{10, 0}, {12, 6}])/8 - 83160*betasv[{5}, {12}]*GG[6, 0] + 
   (691*betasv[{6}, {8}]*zeta[5])/4160 + (10395*betasv[{6}, {12}]*zeta[5])/
    2 + (10395*betasv[{7}, {12}]*zeta[5])/(4*y) - 
   (31185*betasv[{8}, {12}]*zeta[5])/(32*y^2) + 
   (945*betasv[{0}, {6}]*zeta[11])/4 - (945*betasv[{1}, {6}]*zeta[11])/
    (4*y) - (2835*betasv[{2}, {6}]*zeta[11])/(8*y^2) + 
   (945*betasv[{3}, {6}]*zeta[11])/(16*y^3) + 
   (10395*betasv[{4}, {6}]*zeta[11])/(1024*y^4) + 
   (945*GG[6, 0]*zeta[11])/(64*y^5), pinablaFm[3, 6, 6, 0] -> 
  -41580*betasv[{2, 5}, {6, 12}] + 13860*betasv[{3, 4}, {6, 12}] + 
   27720*betasv[{4, 3}, {6, 12}] + 41580*betasv[{5, 2}, {12, 6}] - 
   13860*betasv[{6, 1}, {12, 6}] - 27720*betasv[{7, 0}, {12, 6}] - 
   11088*betasv[{3}, {12}]*zeta[5] - (1386*betasv[{4}, {12}]*zeta[5])/y + 
   (2079*betasv[{5}, {12}]*zeta[5])/(2*y^2) + zeta[11]/(768*y^2) + 
   (315*betasv[{0}, {6}]*zeta[11])/(4*y^3) + (315*betasv[{1}, {6}]*zeta[11])/
    (32*y^4) - (945*betasv[{2}, {6}]*zeta[11])/(128*y^5), 
 pinablaFm[3, 6, 6, 1] -> 51975*betasv[{2, 6}, {6, 12}] - 
   51975*betasv[{4, 4}, {6, 12}] - 20790*betasv[{5, 3}, {12, 6}] - 
   41580*betasv[{6, 2}, {12, 6}] + 41580*betasv[{7, 1}, {12, 6}] + 
   20790*betasv[{8, 0}, {12, 6}] + 20790*betasv[{4}, {12}]*zeta[5] - 
   (10395*betasv[{6}, {12}]*zeta[5])/(8*y^2) - zeta[11]/(384*y) - 
   (945*betasv[{0}, {6}]*zeta[11])/(4*y^2) - (945*betasv[{1}, {6}]*zeta[11])/
    (8*y^3) + (945*betasv[{2}, {6}]*zeta[11])/(32*y^4) + 
   (945*betasv[{3}, {6}]*zeta[11])/(256*y^5), 
 pinablaFm[3, 6, 6, 2] -> -51975*betasv[{2, 7}, {6, 12}] - 
   (51975*betasv[{3, 6}, {6, 12}])/2 + (155925*betasv[{4, 5}, {6, 12}])/2 + 
   (10395*betasv[{5, 4}, {12, 6}])/2 + (93555*betasv[{6, 3}, {12, 6}])/2 + 
   10395*betasv[{7, 2}, {12, 6}] - 51975*betasv[{8, 1}, {12, 6}] - 
   10395*betasv[{9, 0}, {12, 6}] - 31185*betasv[{5}, {12}]*zeta[5] + 
   (10395*betasv[{6}, {12}]*zeta[5])/(4*y) + 
   (10395*betasv[{7}, {12}]*zeta[5])/(8*y^2) + zeta[11]/384 + 
   (945*betasv[{0}, {6}]*zeta[11])/(2*y) + (4725*betasv[{1}, {6}]*zeta[11])/
    (8*y^2) - (945*betasv[{2}, {6}]*zeta[11])/(32*y^3) - 
   (8505*betasv[{3}, {6}]*zeta[11])/(256*y^4) - 
   (945*betasv[{4}, {6}]*zeta[11])/(1024*y^5), 
 pinablaFm[3, 6, 6, 3] -> (155925*betasv[{2, 8}, {6, 12}])/4 + 
   51975*betasv[{3, 7}, {6, 12}] - (363825*betasv[{4, 6}, {6, 12}])/4 - 
   (72765*betasv[{6, 4}, {12, 6}])/4 - 51975*betasv[{7, 3}, {12, 6}] + 
   31185*betasv[{8, 2}, {12, 6}] + (72765*betasv[{9, 1}, {12, 6}])/2 + 
   (10395*betasv[{10, 0}, {12, 6}])/4 - 83160*betasv[{5}, {12}]*GG[6, 0] + 
   (72765*betasv[{6}, {12}]*zeta[5])/2 - (10395*betasv[{7}, {12}]*zeta[5])/
    (2*y) - (31185*betasv[{8}, {12}]*zeta[5])/(32*y^2) - 
   (945*betasv[{0}, {6}]*zeta[11])/2 - (6615*betasv[{1}, {6}]*zeta[11])/
    (4*y) - (2835*betasv[{2}, {6}]*zeta[11])/(8*y^2) + 
   (4725*betasv[{3}, {6}]*zeta[11])/(32*y^3) + 
   (6615*betasv[{4}, {6}]*zeta[11])/(512*y^4) + (945*GG[6, 0]*zeta[11])/
    (64*y^5), pinablaFm[3, 6, 6, 4] -> (-155925*betasv[{2, 9}, {6, 12}])/8 - 
   (467775*betasv[{3, 8}, {6, 12}])/8 + (155925*betasv[{4, 7}, {6, 12}])/2 + 
   31185*betasv[{7, 4}, {12, 6}] + (93555*betasv[{8, 3}, {12, 6}])/4 - 
   (343035*betasv[{9, 2}, {12, 6}])/8 - (93555*betasv[{10, 1}, {12, 6}])/8 + 
   395010*betasv[{6}, {12}]*GG[6, 0] - 83160*betasv[{5}, {12}]*GG[6, 1] - 
   31185*betasv[{7}, {12}]*zeta[5] + (93555*betasv[{8}, {12}]*zeta[5])/
    (16*y) + (31185*betasv[{9}, {12}]*zeta[5])/(64*y^2) + 
   (8505*betasv[{1}, {6}]*zeta[11])/4 + (31185*betasv[{2}, {6}]*zeta[11])/
    (16*y) - (8505*betasv[{3}, {6}]*zeta[11])/(32*y^2) - 
   (2835*betasv[{4}, {6}]*zeta[11])/(32*y^3) - (17955*GG[6, 0]*zeta[11])/
    (64*y^4) + (945*GG[6, 1]*zeta[11])/(64*y^5), 
 pinablaFm[3, 6, 6, 5] -> (155925*betasv[{2, 10}, {6, 12}])/32 + 
   (155925*betasv[{3, 9}, {6, 12}])/4 - (1403325*betasv[{4, 8}, {6, 12}])/
    32 - (467775*betasv[{8, 4}, {12, 6}])/16 + 
   (155925*betasv[{9, 3}, {12, 6}])/16 + (155925*betasv[{10, 2}, {12, 6}])/
    8 - 893970*betasv[{7}, {12}]*GG[6, 0] + 498960*betasv[{6}, {12}]*
    GG[6, 1] - 83160*betasv[{5}, {12}]*GG[6, 2] + 
   (280665*betasv[{8}, {12}]*zeta[5])/16 - (31185*betasv[{9}, {12}]*zeta[5])/
    (8*y) - (31185*betasv[{10}, {12}]*zeta[5])/(256*y^2) - 
   (14175*betasv[{2}, {6}]*zeta[11])/4 - (14175*betasv[{3}, {6}]*zeta[11])/
    (32*y) + (42525*betasv[{4}, {6}]*zeta[11])/(128*y^2) + 
   (40635*GG[6, 0]*zeta[11])/(16*y^3) - (2835*GG[6, 1]*zeta[11])/(8*y^4) + 
   (945*GG[6, 2]*zeta[11])/(64*y^5), pinablaFm[3, 6, 8, 0] -> 
  -41580*betasv[{2, 5}, {6, 12}] - 46200*betasv[{3, 4}, {6, 12}] - 
   6600*betasv[{4, 3}, {6, 12}] + 41580*betasv[{5, 2}, {12, 6}] + 
   46200*betasv[{6, 1}, {12, 6}] + 6600*betasv[{7, 0}, {12, 6}] + 
   2640*betasv[{3}, {12}]*zeta[5] + (4620*betasv[{4}, {12}]*zeta[5])/y + 
   (2079*betasv[{5}, {12}]*zeta[5])/(2*y^2) - zeta[11]/(6720*y^2) - 
   (75*betasv[{0}, {6}]*zeta[11])/(4*y^3) - (525*betasv[{1}, {6}]*zeta[11])/
    (16*y^4) - (945*betasv[{2}, {6}]*zeta[11])/(128*y^5), 
 pinablaFm[3, 6, 8, 1] -> 51975*betasv[{2, 6}, {6, 12}] + 
   90090*betasv[{3, 5}, {6, 12}] + 23100*betasv[{4, 4}, {6, 12}] - 
   20790*betasv[{5, 3}, {12, 6}] - 86625*betasv[{6, 2}, {12, 6}] - 
   52800*betasv[{7, 1}, {12, 6}] - 4950*betasv[{8, 0}, {12, 6}] - 
   9240*betasv[{4}, {12}]*zeta[5] - (9009*betasv[{5}, {12}]*zeta[5])/y - 
   (10395*betasv[{6}, {12}]*zeta[5])/(8*y^2) + zeta[11]/(3360*y) + 
   (225*betasv[{0}, {6}]*zeta[11])/(4*y^2) + (150*betasv[{1}, {6}]*zeta[11])/
    y^3 + (7875*betasv[{2}, {6}]*zeta[11])/(128*y^4) + 
   (945*betasv[{3}, {6}]*zeta[11])/(256*y^5), 
 pinablaFm[3, 6, 8, 2] -> -51975*betasv[{2, 7}, {6, 12}] - 
   138600*betasv[{3, 6}, {6, 12}] - (114345*betasv[{4, 5}, {6, 12}])/2 + 
   (10395*betasv[{5, 4}, {12, 6}])/2 + 69300*betasv[{6, 3}, {12, 6}] + 
   126225*betasv[{7, 2}, {12, 6}] + 44550*betasv[{8, 1}, {12, 6}] + 
   2475*betasv[{9, 0}, {12, 6}] + 22869*betasv[{5}, {12}]*zeta[5] + 
   (13860*betasv[{6}, {12}]*zeta[5])/y + (10395*betasv[{7}, {12}]*zeta[5])/
    (8*y^2) - zeta[11]/3360 - (225*betasv[{0}, {6}]*zeta[11])/(2*y) - 
   (2025*betasv[{1}, {6}]*zeta[11])/(4*y^2) - 
   (11475*betasv[{2}, {6}]*zeta[11])/(32*y^3) - 
   (1575*betasv[{3}, {6}]*zeta[11])/(32*y^4) - 
   (945*betasv[{4}, {6}]*zeta[11])/(1024*y^5), 
 pinablaFm[3, 6, 8, 3] -> (155925*betasv[{2, 8}, {6, 12}])/4 + 
   (329175*betasv[{3, 7}, {6, 12}])/2 + (848925*betasv[{4, 6}, {6, 12}])/8 - 
   (190575*betasv[{6, 4}, {12, 6}])/8 - (264825*betasv[{7, 3}, {12, 6}])/2 - 
   (512325*betasv[{8, 2}, {12, 6}])/4 - 24750*betasv[{9, 1}, {12, 6}] - 
   (2475*betasv[{10, 0}, {12, 6}])/4 - 83160*betasv[{5}, {12}]*GG[6, 0] - 
   (169785*betasv[{6}, {12}]*zeta[5])/4 - (65835*betasv[{7}, {12}]*zeta[5])/
    (4*y) - (31185*betasv[{8}, {12}]*zeta[5])/(32*y^2) + 
   (225*betasv[{0}, {6}]*zeta[11])/2 + (1125*betasv[{1}, {6}]*zeta[11])/y + 
   (46575*betasv[{2}, {6}]*zeta[11])/(32*y^2) + 
   (24075*betasv[{3}, {6}]*zeta[11])/(64*y^3) + 
   (17325*betasv[{4}, {6}]*zeta[11])/(1024*y^4) + 
   (945*GG[6, 0]*zeta[11])/(64*y^5), pinablaFm[3, 6, 8, 4] -> 
  (-155925*betasv[{2, 9}, {6, 12}])/8 - (571725*betasv[{3, 8}, {6, 12}])/4 - 
   (294525*betasv[{4, 7}, {6, 12}])/2 + 56925*betasv[{7, 4}, {12, 6}] + 
   163350*betasv[{8, 3}, {12, 6}] + (660825*betasv[{9, 2}, {12, 6}])/8 + 
   (27225*betasv[{10, 1}, {12, 6}])/4 + 485100*betasv[{6}, {12}]*GG[6, 0] - 
   83160*betasv[{5}, {12}]*GG[6, 1] + 58905*betasv[{7}, {12}]*zeta[5] + 
   (114345*betasv[{8}, {12}]*zeta[5])/(8*y) + 
   (31185*betasv[{9}, {12}]*zeta[5])/(64*y^2) - 
   (2475*betasv[{1}, {6}]*zeta[11])/2 - (60075*betasv[{2}, {6}]*zeta[11])/
    (16*y) - (7425*betasv[{3}, {6}]*zeta[11])/(4*y^2) - 
   (5175*betasv[{4}, {6}]*zeta[11])/(32*y^3) - (11025*GG[6, 0]*zeta[11])/
    (32*y^4) + (945*GG[6, 1]*zeta[11])/(64*y^5), 
 pinablaFm[3, 6, 8, 5] -> (155925*betasv[{2, 10}, {6, 12}])/32 + 
   (1299375*betasv[{3, 9}, {6, 12}])/16 + (2338875*betasv[{4, 8}, {6, 12}])/
    16 - (334125*betasv[{8, 4}, {12, 6}])/4 - 
   (1967625*betasv[{9, 3}, {12, 6}])/16 - (824175*betasv[{10, 2}, {12, 6}])/
    32 - 1395900*betasv[{7}, {12}]*GG[6, 0] + 589050*betasv[{6}, {12}]*
    GG[6, 1] - 83160*betasv[{5}, {12}]*GG[6, 2] - 
   (467775*betasv[{8}, {12}]*zeta[5])/8 - (259875*betasv[{9}, {12}]*zeta[5])/
    (32*y) - (31185*betasv[{10}, {12}]*zeta[5])/(256*y^2) + 
   (74925*betasv[{2}, {6}]*zeta[11])/16 + (178875*betasv[{3}, {6}]*zeta[11])/
    (32*y) + (30375*betasv[{4}, {6}]*zeta[11])/(32*y^2) + 
   (31725*GG[6, 0]*zeta[11])/(8*y^3) - (26775*GG[6, 1]*zeta[11])/(64*y^4) + 
   (945*GG[6, 2]*zeta[11])/(64*y^5), pinablaFm[3, 6, 8, 6] -> 
  (-363825*betasv[{3, 10}, {6, 12}])/16 - (5977125*betasv[{4, 9}, {6, 12}])/
    64 + (4640625*betasv[{9, 4}, {12, 6}])/64 + 
   (348975*betasv[{10, 3}, {12, 6}])/8 + 2383425*betasv[{8}, {12}]*GG[6, 0] - 
   1984950*betasv[{7}, {12}]*GG[6, 1] + 693000*betasv[{6}, {12}]*GG[6, 2] - 
   83160*betasv[{5}, {12}]*GG[6, 3] + 4989600*betasv[{2}, {6}]*GG[12, 0] + 
   (1195425*betasv[{9}, {12}]*zeta[5])/32 + 
   (72765*betasv[{10}, {12}]*zeta[5])/(32*y) - (124740*GG[12, 0]*zeta[5])/
    y^2 - (31725*betasv[{3}, {6}]*zeta[11])/4 - 
   (421875*betasv[{4}, {6}]*zeta[11])/(128*y) - (216675*GG[6, 0]*zeta[11])/
    (8*y^2) + (90225*GG[6, 1]*zeta[11])/(16*y^3) - 
   (7875*GG[6, 2]*zeta[11])/(16*y^4) + (945*GG[6, 3]*zeta[11])/(64*y^5), 
 pinablaFm[3, 6, 8, 7] -> (7432425*betasv[{4, 10}, {6, 12}])/256 - 
   (7432425*betasv[{10, 4}, {12, 6}])/256 - 
   (9407475*betasv[{9}, {12}]*GG[6, 0])/4 + 
   (7744275*betasv[{8}, {12}]*GG[6, 1])/2 - 2677950*betasv[{7}, {12}]*
    GG[6, 2] + 796950*betasv[{6}, {12}]*GG[6, 3] - 
   83160*betasv[{5}, {12}]*GG[6, 4] - 25779600*betasv[{3}, {6}]*GG[12, 0] + 
   4989600*betasv[{2}, {6}]*GG[12, 1] - (1486485*betasv[{10}, {12}]*zeta[5])/
    128 + (2577960*GG[12, 0]*zeta[5])/y - (124740*GG[12, 1]*zeta[5])/y^2 + 
   (675675*betasv[{4}, {6}]*zeta[11])/128 + (855225*GG[6, 0]*zeta[11])/
    (8*y) - (704025*GG[6, 1]*zeta[11])/(16*y^2) + 
   (121725*GG[6, 2]*zeta[11])/(16*y^3) - (36225*GG[6, 3]*zeta[11])/(64*y^4) + 
   (945*GG[6, 4]*zeta[11])/(64*y^5), pinablaFm[3, 7, 5, 0] -> 
  -180180*betasv[{2, 6}, {6, 14}] + 240240*betasv[{3, 5}, {6, 14}] - 
   60060*betasv[{4, 4}, {6, 14}] + 180180*betasv[{6, 2}, {14, 6}] - 
   240240*betasv[{7, 1}, {14, 6}] + 60060*betasv[{8, 0}, {14, 6}] - 
   (77*betasv[{4}, {10}]*zeta[5])/10 + 24024*betasv[{4}, {14}]*zeta[5] - 
   (24024*betasv[{5}, {14}]*zeta[5])/y + (9009*betasv[{6}, {14}]*zeta[5])/
    (2*y^2) - (11*zeta[13])/(4608*y^3) - (1155*betasv[{0}, {6}]*zeta[13])/
    (32*y^4) + (1155*betasv[{1}, {6}]*zeta[13])/(32*y^5) - 
   (3465*betasv[{2}, {6}]*zeta[13])/(512*y^6), 
 pinablaFm[3, 7, 5, 1] -> 270270*betasv[{2, 7}, {6, 14}] - 
   330330*betasv[{3, 6}, {6, 14}] + 60060*betasv[{4, 5}, {6, 14}] - 
   90090*betasv[{6, 3}, {14, 6}] - 90090*betasv[{7, 2}, {14, 6}] + 
   240240*betasv[{8, 1}, {14, 6}] - 60060*betasv[{9, 0}, {14, 6}] + 
   (77*betasv[{5}, {10}]*zeta[5])/10 - 24024*betasv[{5}, {14}]*zeta[5] + 
   (33033*betasv[{6}, {14}]*zeta[5])/y - (27027*betasv[{7}, {14}]*zeta[5])/
    (4*y^2) + (11*zeta[13])/(1536*y^2) + (1155*betasv[{0}, {6}]*zeta[13])/
    (8*y^3) - (1155*betasv[{1}, {6}]*zeta[13])/(8*y^4) + 
   (3465*betasv[{2}, {6}]*zeta[13])/(256*y^5) + 
   (3465*betasv[{3}, {6}]*zeta[13])/(1024*y^6), 
 pinablaFm[3, 7, 5, 2] -> (-675675*betasv[{2, 8}, {6, 14}])/2 + 
   360360*betasv[{3, 7}, {6, 14}] - (45045*betasv[{4, 6}, {6, 14}])/2 + 
   (45045*betasv[{6, 4}, {14, 6}])/2 + 180180*betasv[{7, 3}, {14, 6}] - 
   (135135*betasv[{8, 2}, {14, 6}])/2 - 180180*betasv[{9, 1}, {14, 6}] + 
   45045*betasv[{10, 0}, {14, 6}] - (231*betasv[{6}, {10}]*zeta[5])/40 + 
   9009*betasv[{6}, {14}]*zeta[5] - (36036*betasv[{7}, {14}]*zeta[5])/y + 
   (135135*betasv[{8}, {14}]*zeta[5])/(16*y^2) - (11*zeta[13])/(768*y) - 
   (3465*betasv[{0}, {6}]*zeta[13])/(8*y^2) + 
   (3465*betasv[{1}, {6}]*zeta[13])/(8*y^3) + 
   (10395*betasv[{2}, {6}]*zeta[13])/(256*y^4) - 
   (3465*betasv[{3}, {6}]*zeta[13])/(128*y^5) - 
   (3465*betasv[{4}, {6}]*zeta[13])/(4096*y^6), 
 pinablaFm[3, 7, 5, 3] -> (675675*betasv[{2, 9}, {6, 14}])/2 - 
   (1126125*betasv[{3, 8}, {6, 14}])/4 - (225225*betasv[{4, 7}, {6, 14}])/4 - 
   (315315*betasv[{7, 4}, {14, 6}])/4 - (765765*betasv[{8, 3}, {14, 6}])/4 + 
   (405405*betasv[{9, 2}, {14, 6}])/2 + 90090*betasv[{10, 1}, {14, 6}] - 
   (45045*betasv[{11, 0}, {14, 6}])/2 - 360360*betasv[{6}, {14}]*GG[6, 0] + 
   (231*betasv[{7}, {10}]*zeta[5])/80 + (45045*betasv[{7}, {14}]*zeta[5])/2 + 
   (225225*betasv[{8}, {14}]*zeta[5])/(8*y) - 
   (135135*betasv[{9}, {14}]*zeta[5])/(16*y^2) + (11*zeta[13])/768 + 
   (3465*betasv[{0}, {6}]*zeta[13])/(4*y) - (3465*betasv[{1}, {6}]*zeta[13])/
    (4*y^2) - (31185*betasv[{2}, {6}]*zeta[13])/(64*y^3) + 
   (58905*betasv[{3}, {6}]*zeta[13])/(512*y^4) + 
   (24255*betasv[{4}, {6}]*zeta[13])/(2048*y^5) + 
   (3465*GG[6, 0]*zeta[13])/(256*y^6), pinablaFm[3, 7, 5, 4] -> 
  (-2027025*betasv[{2, 10}, {6, 14}])/8 + (225225*betasv[{3, 9}, {6, 14}])/
    2 + (1126125*betasv[{4, 8}, {6, 14}])/8 + 
   (585585*betasv[{8, 4}, {14, 6}])/4 + 90090*betasv[{9, 3}, {14, 6}] - 
   (1756755*betasv[{10, 2}, {14, 6}])/8 - (45045*betasv[{11, 1}, {14, 6}])/
    2 + (45045*betasv[{12, 0}, {14, 6}])/8 + 1801800*betasv[{7}, {14}]*
    GG[6, 0] - 360360*betasv[{6}, {14}]*GG[6, 1] - 
   (231*betasv[{8}, {10}]*zeta[5])/320 - (225225*betasv[{8}, {14}]*zeta[5])/
    4 - (45045*betasv[{9}, {14}]*zeta[5])/(4*y) + 
   (405405*betasv[{10}, {14}]*zeta[5])/(64*y^2) - 
   (3465*betasv[{0}, {6}]*zeta[13])/4 + (3465*betasv[{1}, {6}]*zeta[13])/
    (4*y) + (135135*betasv[{2}, {6}]*zeta[13])/(64*y^2) - 
   (3465*betasv[{3}, {6}]*zeta[13])/(16*y^3) - 
   (45045*betasv[{4}, {6}]*zeta[13])/(512*y^4) - (17325*GG[6, 0]*zeta[13])/
    (64*y^5) + (3465*GG[6, 1]*zeta[13])/(256*y^6), 
 pinablaFm[3, 7, 7, 0] -> -180180*betasv[{2, 6}, {6, 14}] + 
   51480*betasv[{3, 5}, {6, 14}] + 128700*betasv[{4, 4}, {6, 14}] + 
   180180*betasv[{6, 2}, {14, 6}] - 51480*betasv[{7, 1}, {14, 6}] - 
   128700*betasv[{8, 0}, {14, 6}] - 51480*betasv[{4}, {14}]*zeta[5] - 
   (5148*betasv[{5}, {14}]*zeta[5])/y + (9009*betasv[{6}, {14}]*zeta[5])/
    (2*y^2) + (11*zeta[13])/(8064*y^3) + (2475*betasv[{0}, {6}]*zeta[13])/
    (32*y^4) + (495*betasv[{1}, {6}]*zeta[13])/(64*y^5) - 
   (3465*betasv[{2}, {6}]*zeta[13])/(512*y^6), 
 pinablaFm[3, 7, 7, 1] -> 270270*betasv[{2, 7}, {6, 14}] - 
   270270*betasv[{4, 5}, {6, 14}] - 90090*betasv[{6, 3}, {14, 6}] - 
   231660*betasv[{7, 2}, {14, 6}] + 193050*betasv[{8, 1}, {14, 6}] + 
   128700*betasv[{9, 0}, {14, 6}] + 108108*betasv[{5}, {14}]*zeta[5] - 
   (27027*betasv[{7}, {14}]*zeta[5])/(4*y^2) - (11*zeta[13])/(2688*y^2) - 
   (2475*betasv[{0}, {6}]*zeta[13])/(8*y^3) - 
   (7425*betasv[{1}, {6}]*zeta[13])/(64*y^4) + 
   (4455*betasv[{2}, {6}]*zeta[13])/(128*y^5) + 
   (3465*betasv[{3}, {6}]*zeta[13])/(1024*y^6), 
 pinablaFm[3, 7, 7, 2] -> (-675675*betasv[{2, 8}, {6, 14}])/2 - 
   135135*betasv[{3, 7}, {6, 14}] + (945945*betasv[{4, 6}, {6, 14}])/2 + 
   (45045*betasv[{6, 4}, {14, 6}])/2 + 250965*betasv[{7, 3}, {14, 6}] + 
   (289575*betasv[{8, 2}, {14, 6}])/2 - 321750*betasv[{9, 1}, {14, 6}] - 
   96525*betasv[{10, 0}, {14, 6}] - 189189*betasv[{6}, {14}]*zeta[5] + 
   (27027*betasv[{7}, {14}]*zeta[5])/(2*y) + 
   (135135*betasv[{8}, {14}]*zeta[5])/(16*y^2) + (11*zeta[13])/(1344*y) + 
   (7425*betasv[{0}, {6}]*zeta[13])/(8*y^2) + 
   (12375*betasv[{1}, {6}]*zeta[13])/(16*y^3) - 
   (22275*betasv[{2}, {6}]*zeta[13])/(256*y^4) - 
   (19305*betasv[{3}, {6}]*zeta[13])/(512*y^5) - 
   (3465*betasv[{4}, {6}]*zeta[13])/(4096*y^6), 
 pinablaFm[3, 7, 7, 3] -> (675675*betasv[{2, 9}, {6, 14}])/2 + 
   (675675*betasv[{3, 8}, {6, 14}])/2 - 675675*betasv[{4, 7}, {6, 14}] - 
   96525*betasv[{7, 4}, {14, 6}] - 386100*betasv[{8, 3}, {14, 6}] + 
   96525*betasv[{9, 2}, {14, 6}] + (675675*betasv[{10, 1}, {14, 6}])/2 + 
   (96525*betasv[{11, 0}, {14, 6}])/2 - 360360*betasv[{6}, {14}]*GG[6, 0] + 
   270270*betasv[{7}, {14}]*zeta[5] - (135135*betasv[{8}, {14}]*zeta[5])/
    (4*y) - (135135*betasv[{9}, {14}]*zeta[5])/(16*y^2) - 
   (11*zeta[13])/1344 - (7425*betasv[{0}, {6}]*zeta[13])/(4*y) - 
   (51975*betasv[{1}, {6}]*zeta[13])/(16*y^2) - 
   (7425*betasv[{2}, {6}]*zeta[13])/(32*y^3) + 
   (7425*betasv[{3}, {6}]*zeta[13])/(32*y^4) + 
   (7425*betasv[{4}, {6}]*zeta[13])/(512*y^5) + (3465*GG[6, 0]*zeta[13])/
    (256*y^6), pinablaFm[3, 7, 7, 4] -> 
  (-2027025*betasv[{2, 10}, {6, 14}])/8 - (2027025*betasv[{3, 9}, {6, 14}])/
    4 + (6081075*betasv[{4, 8}, {6, 14}])/8 + 
   (868725*betasv[{8, 4}, {14, 6}])/4 + (675675*betasv[{9, 3}, {14, 6}])/2 - 
   (2606175*betasv[{10, 2}, {14, 6}])/8 - (868725*betasv[{11, 1}, {14, 6}])/
    4 - (96525*betasv[{12, 0}, {14, 6}])/8 + 2084940*betasv[{7}, {14}]*
    GG[6, 0] - 360360*betasv[{6}, {14}]*GG[6, 1] - 
   (1216215*betasv[{8}, {14}]*zeta[5])/4 + (405405*betasv[{9}, {14}]*zeta[5])/
    (8*y) + (405405*betasv[{10}, {14}]*zeta[5])/(64*y^2) + 
   (7425*betasv[{0}, {6}]*zeta[13])/4 + (66825*betasv[{1}, {6}]*zeta[13])/
    (8*y) + (200475*betasv[{2}, {6}]*zeta[13])/(64*y^2) - 
   (51975*betasv[{3}, {6}]*zeta[13])/(64*y^3) - 
   (66825*betasv[{4}, {6}]*zeta[13])/(512*y^4) - (40095*GG[6, 0]*zeta[13])/
    (128*y^5) + (3465*GG[6, 1]*zeta[13])/(256*y^6), 
 pinablaFm[3, 7, 7, 5] -> (2027025*betasv[{2, 11}, {6, 14}])/16 + 
   (2027025*betasv[{3, 10}, {6, 14}])/4 - (10135125*betasv[{4, 9}, {6, 14}])/
    16 - (2413125*betasv[{9, 4}, {14, 6}])/8 - 
   (1447875*betasv[{10, 3}, {14, 6}])/16 + (2606175*betasv[{11, 2}, {14, 6}])/
    8 + (1061775*betasv[{12, 1}, {14, 6}])/16 - 6081075*betasv[{8}, {14}]*
    GG[6, 0] + 2625480*betasv[{7}, {14}]*GG[6, 1] - 
   360360*betasv[{6}, {14}]*GG[6, 2] + (2027025*betasv[{9}, {14}]*zeta[5])/
    8 - (405405*betasv[{10}, {14}]*zeta[5])/(8*y) - 
   (405405*betasv[{11}, {14}]*zeta[5])/(128*y^2) - 
   (81675*betasv[{1}, {6}]*zeta[13])/8 - (200475*betasv[{2}, {6}]*zeta[13])/
    (16*y) + (111375*betasv[{3}, {6}]*zeta[13])/(128*y^2) + 
   (185625*betasv[{4}, {6}]*zeta[13])/(256*y^3) + 
   (467775*GG[6, 0]*zeta[13])/(128*y^4) - (25245*GG[6, 1]*zeta[13])/
    (64*y^5) + (3465*GG[6, 2]*zeta[13])/(256*y^6), 
 pinablaFm[3, 7, 7, 6] -> (-2027025*betasv[{2, 12}, {6, 14}])/64 - 
   (10135125*betasv[{3, 11}, {6, 14}])/32 + 
   (22297275*betasv[{4, 10}, {6, 14}])/64 + 
   (15926625*betasv[{10, 4}, {14, 6}])/64 - 
   (3764475*betasv[{11, 3}, {14, 6}])/32 - (8397675*betasv[{12, 2}, {14, 6}])/
    64 + 10907325*betasv[{9}, {14}]*GG[6, 0] - 9362925*betasv[{8}, {14}]*
    GG[6, 1] + 3166020*betasv[{7}, {14}]*GG[6, 2] - 
   360360*betasv[{6}, {14}]*GG[6, 3] - (4459455*betasv[{10}, {14}]*zeta[5])/
    32 + (2027025*betasv[{11}, {14}]*zeta[5])/(64*y) + 
   (405405*betasv[{12}, {14}]*zeta[5])/(512*y^2) + 
   (645975*betasv[{2}, {6}]*zeta[13])/32 + (289575*betasv[{3}, {6}]*zeta[13])/
    (64*y) - (1225125*betasv[{4}, {6}]*zeta[13])/(512*y^2) - 
   (839025*GG[6, 0]*zeta[13])/(32*y^3) + (720225*GG[6, 1]*zeta[13])/
    (128*y^4) - (60885*GG[6, 2]*zeta[13])/(128*y^5) + 
   (3465*GG[6, 3]*zeta[13])/(256*y^6), pinablaFm[3, 7, 9, 0] -> 
  -180180*betasv[{2, 6}, {6, 14}] - 205920*betasv[{3, 5}, {6, 14}] - 
   32175*betasv[{4, 4}, {6, 14}] + 180180*betasv[{6, 2}, {14, 6}] + 
   205920*betasv[{7, 1}, {14, 6}] + 32175*betasv[{8, 0}, {14, 6}] + 
   12870*betasv[{4}, {14}]*zeta[5] + (20592*betasv[{5}, {14}]*zeta[5])/y + 
   (9009*betasv[{6}, {14}]*zeta[5])/(2*y^2) - (11*zeta[13])/(64512*y^3) - 
   (2475*betasv[{0}, {6}]*zeta[13])/(128*y^4) - 
   (495*betasv[{1}, {6}]*zeta[13])/(16*y^5) - 
   (3465*betasv[{2}, {6}]*zeta[13])/(512*y^6), 
 pinablaFm[3, 7, 9, 1] -> 270270*betasv[{2, 7}, {6, 14}] + 
   450450*betasv[{3, 6}, {6, 14}] + 115830*betasv[{4, 5}, {6, 14}] - 
   90090*betasv[{6, 3}, {14, 6}] - 424710*betasv[{7, 2}, {14, 6}] - 
   289575*betasv[{8, 1}, {14, 6}] - 32175*betasv[{9, 0}, {14, 6}] - 
   46332*betasv[{5}, {14}]*zeta[5] - (45045*betasv[{6}, {14}]*zeta[5])/y - 
   (27027*betasv[{7}, {14}]*zeta[5])/(4*y^2) + (11*zeta[13])/(21504*y^2) + 
   (2475*betasv[{0}, {6}]*zeta[13])/(32*y^3) + 
   (22275*betasv[{1}, {6}]*zeta[13])/(128*y^4) + 
   (16335*betasv[{2}, {6}]*zeta[13])/(256*y^5) + 
   (3465*betasv[{3}, {6}]*zeta[13])/(1024*y^6), 
 pinablaFm[3, 7, 9, 2] -> (-675675*betasv[{2, 8}, {6, 14}])/2 - 
   810810*betasv[{3, 7}, {6, 14}] - 315315*betasv[{4, 6}, {6, 14}] + 
   (45045*betasv[{6, 4}, {14, 6}])/2 + 347490*betasv[{7, 3}, {14, 6}] + 
   (2992275*betasv[{8, 2}, {14, 6}])/4 + 321750*betasv[{9, 1}, {14, 6}] + 
   (96525*betasv[{10, 0}, {14, 6}])/4 + 126126*betasv[{6}, {14}]*zeta[5] + 
   (81081*betasv[{7}, {14}]*zeta[5])/y + (135135*betasv[{8}, {14}]*zeta[5])/
    (16*y^2) - (11*zeta[13])/(10752*y) - (7425*betasv[{0}, {6}]*zeta[13])/
    (32*y^2) - (12375*betasv[{1}, {6}]*zeta[13])/(16*y^3) - 
   (230175*betasv[{2}, {6}]*zeta[13])/(512*y^4) - 
   (13365*betasv[{3}, {6}]*zeta[13])/(256*y^5) - 
   (3465*betasv[{4}, {6}]*zeta[13])/(4096*y^6), 
 pinablaFm[3, 7, 9, 3] -> (675675*betasv[{2, 9}, {6, 14}])/2 + 
   (4729725*betasv[{3, 8}, {6, 14}])/4 + 675675*betasv[{4, 7}, {6, 14}] - 
   (482625*betasv[{7, 4}, {14, 6}])/4 - (6467175*betasv[{8, 3}, {14, 6}])/8 - 
   (3957525*betasv[{9, 2}, {14, 6}])/4 - (1061775*betasv[{10, 1}, {14, 6}])/
    4 - (96525*betasv[{11, 0}, {14, 6}])/8 - 360360*betasv[{6}, {14}]*
    GG[6, 0] - 270270*betasv[{7}, {14}]*zeta[5] - 
   (945945*betasv[{8}, {14}]*zeta[5])/(8*y) - 
   (135135*betasv[{9}, {14}]*zeta[5])/(16*y^2) + (11*zeta[13])/10752 + 
   (7425*betasv[{0}, {6}]*zeta[13])/(16*y) + 
   (81675*betasv[{1}, {6}]*zeta[13])/(32*y^2) + 
   (304425*betasv[{2}, {6}]*zeta[13])/(128*y^3) + 
   (497475*betasv[{3}, {6}]*zeta[13])/(1024*y^4) + 
   (37125*betasv[{4}, {6}]*zeta[13])/(2048*y^5) + 
   (3465*GG[6, 0]*zeta[13])/(256*y^6), pinablaFm[3, 7, 9, 4] -> 
  (-2027025*betasv[{2, 10}, {6, 14}])/8 - 1351350*betasv[{3, 9}, {6, 14}] - 
   (18243225*betasv[{4, 8}, {6, 14}])/16 + (11293425*betasv[{8, 4}, {14, 6}])/
    32 + (2606175*betasv[{9, 3}, {14, 6}])/2 + 
   (3764475*betasv[{10, 2}, {14, 6}])/4 + (289575*betasv[{11, 1}, {14, 6}])/
    2 + (96525*betasv[{12, 0}, {14, 6}])/32 + 2471040*betasv[{7}, {14}]*
    GG[6, 0] - 360360*betasv[{6}, {14}]*GG[6, 1] + 
   (3648645*betasv[{8}, {14}]*zeta[5])/8 + (135135*betasv[{9}, {14}]*zeta[5])/
    y + (405405*betasv[{10}, {14}]*zeta[5])/(64*y^2) - 
   (7425*betasv[{0}, {6}]*zeta[13])/16 - (22275*betasv[{1}, {6}]*zeta[13])/
    (4*y) - (289575*betasv[{2}, {6}]*zeta[13])/(32*y^2) - 
   (200475*betasv[{3}, {6}]*zeta[13])/(64*y^3) - 
   (868725*betasv[{4}, {6}]*zeta[13])/(4096*y^4) - 
   (1485*GG[6, 0]*zeta[13])/(4*y^5) + (3465*GG[6, 1]*zeta[13])/(256*y^6), 
 pinablaFm[3, 7, 9, 5] -> (2027025*betasv[{2, 11}, {6, 14}])/16 + 
   (18243225*betasv[{3, 10}, {6, 14}])/16 + 
   (23648625*betasv[{4, 9}, {6, 14}])/16 - (21718125*betasv[{9, 4}, {14, 6}])/
    32 - 1447875*betasv[{10, 3}, {14, 6}] - 579150*betasv[{11, 2}, {14, 6}] - 
   (1254825*betasv[{12, 1}, {14, 6}])/32 - 
   (17471025*betasv[{8}, {14}]*GG[6, 0])/2 + 3011580*betasv[{7}, {14}]*
    GG[6, 1] - 360360*betasv[{6}, {14}]*GG[6, 2] - 
   (4729725*betasv[{9}, {14}]*zeta[5])/8 - 
   (3648645*betasv[{10}, {14}]*zeta[5])/(32*y) - 
   (405405*betasv[{11}, {14}]*zeta[5])/(128*y^2) + 
   (96525*betasv[{1}, {6}]*zeta[13])/16 + (22275*betasv[{2}, {6}]*zeta[13])/
    y + (111375*betasv[{3}, {6}]*zeta[13])/(8*y^2) + 
   (1670625*betasv[{4}, {6}]*zeta[13])/(1024*y^3) + 
   (1343925*GG[6, 0]*zeta[13])/(256*y^4) - (57915*GG[6, 1]*zeta[13])/
    (128*y^5) + (3465*GG[6, 2]*zeta[13])/(256*y^6), 
 pinablaFm[3, 7, 9, 6] -> (-2027025*betasv[{2, 12}, {6, 14}])/64 - 
   (10135125*betasv[{3, 11}, {6, 14}])/16 - 
   (22297275*betasv[{4, 10}, {6, 14}])/16 + 
   (111486375*betasv[{10, 4}, {14, 6}])/128 + 
   (2027025*betasv[{11, 3}, {14, 6}])/2 + (22297275*betasv[{12, 2}, {14, 6}])/
    128 + 19594575*betasv[{9}, {14}]*GG[6, 0] - 
   (24999975*betasv[{8}, {14}]*GG[6, 1])/2 + 3552120*betasv[{7}, {14}]*
    GG[6, 2] - 360360*betasv[{6}, {14}]*GG[6, 3] + 
   (4459455*betasv[{10}, {14}]*zeta[5])/8 + 
   (2027025*betasv[{11}, {14}]*zeta[5])/(32*y) + 
   (405405*betasv[{12}, {14}]*zeta[5])/(512*y^2) - 
   (1715175*betasv[{2}, {6}]*zeta[13])/64 - 
   (155925*betasv[{3}, {6}]*zeta[13])/(4*y) - 
   (8575875*betasv[{4}, {6}]*zeta[13])/(1024*y^2) - 
   (1507275*GG[6, 0]*zeta[13])/(32*y^3) + (1923075*GG[6, 1]*zeta[13])/
    (256*y^4) - (34155*GG[6, 2]*zeta[13])/(64*y^5) + 
   (3465*GG[6, 3]*zeta[13])/(256*y^6), pinablaFm[3, 7, 9, 7] -> 
  (22297275*betasv[{3, 12}, {6, 14}])/128 + 
   (54729675*betasv[{4, 11}, {6, 14}])/64 - 
   (176351175*betasv[{11, 4}, {14, 6}])/256 - 
   (87162075*betasv[{12, 3}, {14, 6}])/256 - 
   (229053825*betasv[{10}, {14}]*GG[6, 0])/8 + 
   (64189125*betasv[{9}, {14}]*GG[6, 1])/2 - 
   (33880275*betasv[{8}, {14}]*GG[6, 2])/2 + 4092660*betasv[{7}, {14}]*
    GG[6, 3] - 360360*betasv[{6}, {14}]*GG[6, 4] + 
   129729600*betasv[{2}, {6}]*GG[14, 0] - 
   (10945935*betasv[{11}, {14}]*zeta[5])/32 - 
   (4459455*betasv[{12}, {14}]*zeta[5])/(256*y) - 
   (3243240*GG[14, 0]*zeta[5])/y^2 + (6704775*betasv[{3}, {6}]*zeta[13])/
    128 + (13565475*betasv[{4}, {6}]*zeta[13])/(512*y) + 
   (17619525*GG[6, 0]*zeta[13])/(64*y^2) - (4937625*GG[6, 1]*zeta[13])/
    (64*y^3) + (2606175*GG[6, 2]*zeta[13])/(256*y^4) - 
   (78705*GG[6, 3]*zeta[13])/(128*y^5) + (3465*GG[6, 4]*zeta[13])/(256*y^6), 
 pinablaFm[3, 7, 9, 8] -> (-131756625*betasv[{4, 12}, {6, 14}])/512 + 
   (131756625*betasv[{12, 4}, {14, 6}])/512 + 
   (50675625*betasv[{11}, {14}]*GG[6, 0])/2 - 52702650*betasv[{10}, {14}]*
    GG[6, 1] + 49034700*betasv[{9}, {14}]*GG[6, 2] - 
   (44111925*betasv[{8}, {14}]*GG[6, 3])/2 + 4633200*betasv[{7}, {14}]*
    GG[6, 4] - 360360*betasv[{6}, {14}]*GG[6, 5] - 
   778377600*betasv[{3}, {6}]*GG[14, 0] + 129729600*betasv[{2}, {6}]*
    GG[14, 1] + (26351325*betasv[{12}, {14}]*zeta[5])/256 + 
   (77837760*GG[14, 0]*zeta[5])/y - (3243240*GG[14, 1]*zeta[5])/y^2 - 
   (10135125*betasv[{4}, {6}]*zeta[13])/256 - (3898125*GG[6, 0]*zeta[13])/
    (4*y) + (2027025*GG[6, 1]*zeta[13])/(4*y^2) - 
   (942975*GG[6, 2]*zeta[13])/(8*y^3) + (3393225*GG[6, 3]*zeta[13])/
    (256*y^4) - (22275*GG[6, 4]*zeta[13])/(32*y^5) + 
   (3465*GG[6, 5]*zeta[13])/(256*y^6), pinablaFm[3, 8, 6, 0] -> 
  -772200*betasv[{2, 7}, {6, 16}] + 1029600*betasv[{3, 6}, {6, 16}] - 
   257400*betasv[{4, 5}, {6, 16}] + 772200*betasv[{7, 2}, {16, 6}] - 
   1029600*betasv[{8, 1}, {16, 6}] + 257400*betasv[{9, 0}, {16, 6}] - 
   (1551693*betasv[{5}, {12}]*zeta[5])/46988 + 102960*betasv[{5}, {16}]*
    zeta[5] - (102960*betasv[{6}, {16}]*zeta[5])/y + 
   (19305*betasv[{7}, {16}]*zeta[5])/y^2 - (143*zeta[15])/(64512*y^4) - 
   (2145*betasv[{0}, {6}]*zeta[15])/(64*y^5) + 
   (2145*betasv[{1}, {6}]*zeta[15])/(64*y^6) - 
   (6435*betasv[{2}, {6}]*zeta[15])/(1024*y^7), 
 pinablaFm[3, 8, 6, 1] -> 1351350*betasv[{2, 8}, {6, 16}] - 
   1673100*betasv[{3, 7}, {6, 16}] + 321750*betasv[{4, 6}, {6, 16}] - 
   386100*betasv[{7, 3}, {16, 6}] - 579150*betasv[{8, 2}, {16, 6}] + 
   1287000*betasv[{9, 1}, {16, 6}] - 321750*betasv[{10, 0}, {16, 6}] + 
   (7758465*betasv[{6}, {12}]*zeta[5])/187952 - 128700*betasv[{6}, {16}]*
    zeta[5] + (167310*betasv[{7}, {16}]*zeta[5])/y - 
   (135135*betasv[{8}, {16}]*zeta[5])/(4*y^2) + (143*zeta[15])/(16128*y^3) + 
   (10725*betasv[{0}, {6}]*zeta[15])/(64*y^4) - 
   (10725*betasv[{1}, {6}]*zeta[15])/(64*y^5) + 
   (19305*betasv[{2}, {6}]*zeta[15])/(1024*y^6) + 
   (6435*betasv[{3}, {6}]*zeta[15])/(2048*y^7), 
 pinablaFm[3, 8, 6, 2] -> -2027025*betasv[{2, 9}, {6, 16}] + 
   2252250*betasv[{3, 8}, {6, 16}] - 225225*betasv[{4, 7}, {6, 16}] + 
   96525*betasv[{7, 4}, {16, 6}] + 965250*betasv[{8, 3}, {16, 6}] - 
   96525*betasv[{9, 2}, {16, 6}] - 1287000*betasv[{10, 1}, {16, 6}] + 
   321750*betasv[{11, 0}, {16, 6}] - (7758465*betasv[{7}, {12}]*zeta[5])/
    187952 + 90090*betasv[{7}, {16}]*zeta[5] - 
   (225225*betasv[{8}, {16}]*zeta[5])/y + (405405*betasv[{9}, {16}]*zeta[5])/
    (8*y^2) - (143*zeta[15])/(5376*y^2) - (10725*betasv[{0}, {6}]*zeta[15])/
    (16*y^3) + (10725*betasv[{1}, {6}]*zeta[15])/(16*y^4) + 
   (6435*betasv[{2}, {6}]*zeta[15])/(512*y^5) - 
   (32175*betasv[{3}, {6}]*zeta[15])/(1024*y^6) - 
   (6435*betasv[{4}, {6}]*zeta[15])/(8192*y^7), 
 pinablaFm[3, 8, 6, 3] -> (10135125*betasv[{2, 10}, {6, 16}])/4 - 
   (4729725*betasv[{3, 9}, {6, 16}])/2 - (675675*betasv[{4, 8}, {6, 16}])/4 - 
   (1640925*betasv[{8, 4}, {16, 6}])/4 - (2799225*betasv[{9, 3}, {16, 6}])/
    2 + (4343625*betasv[{10, 2}, {16, 6}])/4 + 
   965250*betasv[{11, 1}, {16, 6}] - (482625*betasv[{12, 0}, {16, 6}])/2 - 
   1544400*betasv[{7}, {16}]*GG[6, 0] + (23275395*betasv[{8}, {12}]*zeta[5])/
    751808 + (135135*betasv[{8}, {16}]*zeta[5])/2 + 
   (945945*betasv[{9}, {16}]*zeta[5])/(4*y) - 
   (2027025*betasv[{10}, {16}]*zeta[5])/(32*y^2) + (143*zeta[15])/(2688*y) + 
   (32175*betasv[{0}, {6}]*zeta[15])/(16*y^2) - 
   (32175*betasv[{1}, {6}]*zeta[15])/(16*y^3) - 
   (289575*betasv[{2}, {6}]*zeta[15])/(512*y^4) + 
   (186615*betasv[{3}, {6}]*zeta[15])/(1024*y^5) + 
   (109395*betasv[{4}, {6}]*zeta[15])/(8192*y^6) + 
   (6435*GG[6, 0]*zeta[15])/(512*y^7), pinablaFm[3, 8, 6, 4] -> 
  (-10135125*betasv[{2, 11}, {6, 16}])/4 + (3378375*betasv[{3, 10}, {6, 16}])/
    2 + (3378375*betasv[{4, 9}, {6, 16}])/4 + 
   965250*betasv[{9, 4}, {16, 6}] + (2413125*betasv[{10, 3}, {16, 6}])/2 - 
   (7239375*betasv[{11, 2}, {16, 6}])/4 - 482625*betasv[{12, 1}, {16, 6}] + 
   (482625*betasv[{13, 0}, {16, 6}])/4 + 9266400*betasv[{8}, {16}]*GG[6, 0] - 
   1544400*betasv[{7}, {16}]*GG[6, 1] - (23275395*betasv[{9}, {12}]*zeta[5])/
    1503616 - (675675*betasv[{9}, {16}]*zeta[5])/2 - 
   (675675*betasv[{10}, {16}]*zeta[5])/(4*y) + 
   (2027025*betasv[{11}, {16}]*zeta[5])/(32*y^2) - (143*zeta[15])/2688 - 
   (32175*betasv[{0}, {6}]*zeta[15])/(8*y) + 
   (32175*betasv[{1}, {6}]*zeta[15])/(8*y^2) + 
   (482625*betasv[{2}, {6}]*zeta[15])/(128*y^3) - 
   (160875*betasv[{3}, {6}]*zeta[15])/(256*y^4) - 
   (32175*betasv[{4}, {6}]*zeta[15])/(256*y^5) - (19305*GG[6, 0]*zeta[15])/
    (64*y^6) + (6435*GG[6, 1]*zeta[15])/(512*y^7), 
 pinablaFm[3, 8, 6, 5] -> (30405375*betasv[{2, 12}, {6, 16}])/16 - 
   (3378375*betasv[{3, 11}, {6, 16}])/8 - (23648625*betasv[{4, 10}, {6, 16}])/
    16 - (12065625*betasv[{10, 4}, {16, 6}])/8 - 
   (2413125*betasv[{11, 3}, {16, 6}])/8 + (27509625*betasv[{12, 2}, {16, 6}])/
    16 + (482625*betasv[{13, 1}, {16, 6}])/4 - 
   (482625*betasv[{14, 0}, {16, 6}])/16 - 29343600*betasv[{9}, {16}]*
    GG[6, 0] + 11969100*betasv[{8}, {16}]*GG[6, 1] - 
   1544400*betasv[{7}, {16}]*GG[6, 2] + (23275395*betasv[{10}, {12}]*zeta[5])/
    6014464 + (4729725*betasv[{10}, {16}]*zeta[5])/8 + 
   (675675*betasv[{11}, {16}]*zeta[5])/(16*y) - 
   (6081075*betasv[{12}, {16}]*zeta[5])/(128*y^2) + 
   (32175*betasv[{0}, {6}]*zeta[15])/8 - (32175*betasv[{1}, {6}]*zeta[15])/
    (8*y) - (1833975*betasv[{2}, {6}]*zeta[15])/(128*y^2) + 
   (160875*betasv[{3}, {6}]*zeta[15])/(256*y^3) + 
   (804375*betasv[{4}, {6}]*zeta[15])/(1024*y^4) + 
   (122265*GG[6, 0]*zeta[15])/(32*y^5) - (199485*GG[6, 1]*zeta[15])/
    (512*y^6) + (6435*GG[6, 2]*zeta[15])/(512*y^7), 
 pinablaFm[3, 8, 8, 0] -> -772200*betasv[{2, 7}, {6, 16}] + 
   193050*betasv[{3, 6}, {6, 16}] + 579150*betasv[{4, 5}, {6, 16}] + 
   772200*betasv[{7, 2}, {16, 6}] - 193050*betasv[{8, 1}, {16, 6}] - 
   579150*betasv[{9, 0}, {16, 6}] - 231660*betasv[{5}, {16}]*zeta[5] - 
   (19305*betasv[{6}, {16}]*zeta[5])/y + (19305*betasv[{7}, {16}]*zeta[5])/
    y^2 + (715*zeta[15])/(516096*y^4) + (19305*betasv[{0}, {6}]*zeta[15])/
    (256*y^5) + (6435*betasv[{1}, {6}]*zeta[15])/(1024*y^6) - 
   (6435*betasv[{2}, {6}]*zeta[15])/(1024*y^7), 
 pinablaFm[3, 8, 8, 1] -> 1351350*betasv[{2, 8}, {6, 16}] - 
   1351350*betasv[{4, 6}, {6, 16}] - 386100*betasv[{7, 3}, {16, 6}] - 
   (2413125*betasv[{8, 2}, {16, 6}])/2 + 868725*betasv[{9, 1}, {16, 6}] + 
   (1447875*betasv[{10, 0}, {16, 6}])/2 + 540540*betasv[{6}, {16}]*zeta[5] - 
   (135135*betasv[{8}, {16}]*zeta[5])/(4*y^2) - (715*zeta[15])/(129024*y^3) - 
   (96525*betasv[{0}, {6}]*zeta[15])/(256*y^4) - 
   (57915*betasv[{1}, {6}]*zeta[15])/(512*y^5) + 
   (160875*betasv[{2}, {6}]*zeta[15])/(4096*y^6) + 
   (6435*betasv[{3}, {6}]*zeta[15])/(2048*y^7), 
 pinablaFm[3, 8, 8, 2] -> -2027025*betasv[{2, 9}, {6, 16}] - 
   675675*betasv[{3, 8}, {6, 16}] + 2702700*betasv[{4, 7}, {6, 16}] + 
   96525*betasv[{7, 4}, {16, 6}] + (5115825*betasv[{8, 3}, {16, 6}])/4 + 
   1158300*betasv[{9, 2}, {16, 6}] - (7239375*betasv[{10, 1}, {16, 6}])/4 - 
   (1447875*betasv[{11, 0}, {16, 6}])/2 - 1081080*betasv[{7}, {16}]*zeta[5] + 
   (135135*betasv[{8}, {16}]*zeta[5])/(2*y) + 
   (405405*betasv[{9}, {16}]*zeta[5])/(8*y^2) + (715*zeta[15])/(43008*y^2) + 
   (96525*betasv[{0}, {6}]*zeta[15])/(64*y^3) + 
   (482625*betasv[{1}, {6}]*zeta[15])/(512*y^4) - 
   (19305*betasv[{2}, {6}]*zeta[15])/(128*y^5) - 
   (341055*betasv[{3}, {6}]*zeta[15])/(8192*y^6) - 
   (6435*betasv[{4}, {6}]*zeta[15])/(8192*y^7), 
 pinablaFm[3, 8, 8, 3] -> (10135125*betasv[{2, 10}, {6, 16}])/4 + 
   2027025*betasv[{3, 9}, {6, 16}] - (18243225*betasv[{4, 8}, {6, 16}])/4 - 
   (7818525*betasv[{8, 4}, {16, 6}])/16 - (19980675*betasv[{9, 3}, {16, 6}])/
    8 - (1447875*betasv[{10, 2}, {16, 6}])/16 + 
   (10135125*betasv[{11, 1}, {16, 6}])/4 + (4343625*betasv[{12, 0}, {16, 6}])/
    8 - 1544400*betasv[{7}, {16}]*GG[6, 0] + 
   (3648645*betasv[{8}, {16}]*zeta[5])/2 - (405405*betasv[{9}, {16}]*zeta[5])/
    (2*y) - (2027025*betasv[{10}, {16}]*zeta[5])/(32*y^2) - 
   (715*zeta[15])/(21504*y) - (289575*betasv[{0}, {6}]*zeta[15])/(64*y^2) - 
   (675675*betasv[{1}, {6}]*zeta[15])/(128*y^3) + 
   (96525*betasv[{2}, {6}]*zeta[15])/(2048*y^4) + 
   (1332045*betasv[{3}, {6}]*zeta[15])/(4096*y^5) + 
   (521235*betasv[{4}, {6}]*zeta[15])/(32768*y^6) + 
   (6435*GG[6, 0]*zeta[15])/(512*y^7), pinablaFm[3, 8, 8, 4] -> 
  (-10135125*betasv[{2, 11}, {6, 16}])/4 - 
   (30405375*betasv[{3, 10}, {6, 16}])/8 + (50675625*betasv[{4, 9}, {6, 16}])/
    8 + (21718125*betasv[{9, 4}, {16, 6}])/16 + 
   (50675625*betasv[{10, 3}, {16, 6}])/16 - 
   (7239375*betasv[{11, 2}, {16, 6}])/4 - (39092625*betasv[{12, 1}, {16, 6}])/
    16 - (4343625*betasv[{13, 0}, {16, 6}])/16 + 10521225*betasv[{8}, {16}]*
    GG[6, 0] - 1544400*betasv[{7}, {16}]*GG[6, 1] - 
   (10135125*betasv[{9}, {16}]*zeta[5])/4 + 
   (6081075*betasv[{10}, {16}]*zeta[5])/(16*y) + 
   (2027025*betasv[{11}, {16}]*zeta[5])/(32*y^2) + (715*zeta[15])/21504 + 
   (289575*betasv[{0}, {6}]*zeta[15])/(32*y) + 
   (2606175*betasv[{1}, {6}]*zeta[15])/(128*y^2) + 
   (482625*betasv[{2}, {6}]*zeta[15])/(128*y^3) - 
   (3378375*betasv[{3}, {6}]*zeta[15])/(2048*y^4) - 
   (1447875*betasv[{4}, {6}]*zeta[15])/(8192*y^5) - 
   (701415*GG[6, 0]*zeta[15])/(2048*y^6) + (6435*GG[6, 1]*zeta[15])/
    (512*y^7), pinablaFm[3, 8, 8, 5] -> 
  (30405375*betasv[{2, 12}, {6, 16}])/16 + 
   (10135125*betasv[{3, 11}, {6, 16}])/2 - 
   (111486375*betasv[{4, 10}, {6, 16}])/16 - 
   (79633125*betasv[{10, 4}, {16, 6}])/32 - 
   (36196875*betasv[{11, 3}, {16, 6}])/16 + 
   (204150375*betasv[{12, 2}, {16, 6}])/64 + 
   (47779875*betasv[{13, 1}, {16, 6}])/32 + 
   (4343625*betasv[{14, 0}, {16, 6}])/64 - 
   (74999925*betasv[{9}, {16}]*GG[6, 0])/2 + 13223925*betasv[{8}, {16}]*
    GG[6, 1] - 1544400*betasv[{7}, {16}]*GG[6, 2] + 
   (22297275*betasv[{10}, {16}]*zeta[5])/8 - 
   (2027025*betasv[{11}, {16}]*zeta[5])/(4*y) - 
   (6081075*betasv[{12}, {16}]*zeta[5])/(128*y^2) - 
   (289575*betasv[{0}, {6}]*zeta[15])/32 - 
   (3185325*betasv[{1}, {6}]*zeta[15])/(64*y) - 
   (13610025*betasv[{2}, {6}]*zeta[15])/(512*y^2) + 
   (2413125*betasv[{3}, {6}]*zeta[15])/(512*y^3) + 
   (5308875*betasv[{4}, {6}]*zeta[15])/(4096*y^4) + 
   (4999995*GG[6, 0]*zeta[15])/(1024*y^5) - (881595*GG[6, 1]*zeta[15])/
    (2048*y^6) + (6435*GG[6, 2]*zeta[15])/(512*y^7), 
 pinablaFm[3, 8, 8, 6] -> (-30405375*betasv[{2, 13}, {6, 16}])/32 - 
   (152026875*betasv[{3, 12}, {6, 16}])/32 + 
   (91216125*betasv[{4, 11}, {6, 16}])/16 + 
   (195463125*betasv[{11, 4}, {16, 6}])/64 + 
   (13030875*betasv[{12, 3}, {16, 6}])/128 - 
   (21718125*betasv[{13, 2}, {16, 6}])/8 - 
   (56467125*betasv[{14, 1}, {16, 6}])/128 + 
   (693532125*betasv[{10}, {16}]*GG[6, 0])/8 - 57335850*betasv[{9}, {16}]*
    GG[6, 1] + 15926625*betasv[{8}, {16}]*GG[6, 2] - 
   1544400*betasv[{7}, {16}]*GG[6, 3] - (18243225*betasv[{11}, {16}]*zeta[5])/
    8 + (30405375*betasv[{12}, {16}]*zeta[5])/(64*y) + 
   (6081075*betasv[{13}, {16}]*zeta[5])/(256*y^2) + 
   (3764475*betasv[{1}, {6}]*zeta[15])/64 + 
   (1447875*betasv[{2}, {6}]*zeta[15])/(16*y) - 
   (868725*betasv[{3}, {6}]*zeta[15])/(1024*y^2) - 
   (13030875*betasv[{4}, {6}]*zeta[15])/(2048*y^3) - 
   (46235475*GG[6, 0]*zeta[15])/(1024*y^4) + (1911195*GG[6, 1]*zeta[15])/
    (256*y^5) - (1061775*GG[6, 2]*zeta[15])/(2048*y^6) + 
   (6435*GG[6, 3]*zeta[15])/(512*y^7), pinablaFm[3, 8, 8, 7] -> 
  (30405375*betasv[{2, 14}, {6, 16}])/128 + 
   (91216125*betasv[{3, 13}, {6, 16}])/32 - 
   (395269875*betasv[{4, 12}, {6, 16}])/128 - 
   (1185809625*betasv[{12, 4}, {16, 6}])/512 + 
   (334459125*betasv[{13, 3}, {16, 6}])/256 + 
   (516891375*betasv[{14, 2}, {16, 6}])/512 - 
   (1084458375*betasv[{11}, {16}]*GG[6, 0])/8 + 
   (1266890625*betasv[{10}, {16}]*GG[6, 1])/8 - 
   (162451575*betasv[{9}, {16}]*GG[6, 2])/2 + 18629325*betasv[{8}, {16}]*
    GG[6, 3] - 1544400*betasv[{7}, {16}]*GG[6, 4] + 
   (79053975*betasv[{12}, {16}]*zeta[5])/64 - 
   (18243225*betasv[{13}, {16}]*zeta[5])/(64*y) - 
   (6081075*betasv[{14}, {16}]*zeta[5])/(1024*y^2) - 
   (34459425*betasv[{2}, {6}]*zeta[15])/256 - 
   (22297275*betasv[{3}, {6}]*zeta[15])/(512*y) + 
   (79053975*betasv[{4}, {6}]*zeta[15])/(4096*y^2) + 
   (72297225*GG[6, 0]*zeta[15])/(256*y^3) - (84459375*GG[6, 1]*zeta[15])/
    (1024*y^4) + (10830105*GG[6, 2]*zeta[15])/(1024*y^5) - 
   (1241955*GG[6, 3]*zeta[15])/(2048*y^6) + (6435*GG[6, 4]*zeta[15])/
    (512*y^7), pinablaFm[3, 8, 10, 0] -> -772200*betasv[{2, 7}, {6, 16}] - 
   900900*betasv[{3, 6}, {6, 16}] - 150150*betasv[{4, 5}, {6, 16}] + 
   772200*betasv[{7, 2}, {16, 6}] + 900900*betasv[{8, 1}, {16, 6}] + 
   150150*betasv[{9, 0}, {16, 6}] + 60060*betasv[{5}, {16}]*zeta[5] + 
   (90090*betasv[{6}, {16}]*zeta[5])/y + (19305*betasv[{7}, {16}]*zeta[5])/
    y^2 - (143*zeta[15])/(774144*y^4) - (5005*betasv[{0}, {6}]*zeta[15])/
    (256*y^5) - (15015*betasv[{1}, {6}]*zeta[15])/(512*y^6) - 
   (6435*betasv[{2}, {6}]*zeta[15])/(1024*y^7), 
 pinablaFm[3, 8, 10, 1] -> 1351350*betasv[{2, 8}, {6, 16}] + 
   2187900*betasv[{3, 7}, {6, 16}] + (1126125*betasv[{4, 6}, {6, 16}])/2 - 
   386100*betasv[{7, 3}, {16, 6}] - 2027025*betasv[{8, 2}, {16, 6}] - 
   1501500*betasv[{9, 1}, {16, 6}] - (375375*betasv[{10, 0}, {16, 6}])/2 - 
   225225*betasv[{6}, {16}]*zeta[5] - (218790*betasv[{7}, {16}]*zeta[5])/y - 
   (135135*betasv[{8}, {16}]*zeta[5])/(4*y^2) + (143*zeta[15])/(193536*y^3) + 
   (25025*betasv[{0}, {6}]*zeta[15])/(256*y^4) + 
   (25025*betasv[{1}, {6}]*zeta[15])/(128*y^5) + 
   (135135*betasv[{2}, {6}]*zeta[15])/(2048*y^6) + 
   (6435*betasv[{3}, {6}]*zeta[15])/(2048*y^7), 
 pinablaFm[3, 8, 10, 2] -> -2027025*betasv[{2, 9}, {6, 16}] - 
   4504500*betasv[{3, 8}, {6, 16}] - 1673100*betasv[{4, 7}, {6, 16}] + 
   96525*betasv[{7, 4}, {16, 6}] + (3378375*betasv[{8, 3}, {16, 6}])/2 + 
   (8333325*betasv[{9, 2}, {16, 6}])/2 + (4129125*betasv[{10, 1}, {16, 6}])/
    2 + (375375*betasv[{11, 0}, {16, 6}])/2 + 669240*betasv[{7}, {16}]*
    zeta[5] + (450450*betasv[{8}, {16}]*zeta[5])/y + 
   (405405*betasv[{9}, {16}]*zeta[5])/(8*y^2) - (143*zeta[15])/(64512*y^2) - 
   (25025*betasv[{0}, {6}]*zeta[15])/(64*y^3) - 
   (275275*betasv[{1}, {6}]*zeta[15])/(256*y^4) - 
   (555555*betasv[{2}, {6}]*zeta[15])/(1024*y^5) - 
   (225225*betasv[{3}, {6}]*zeta[15])/(4096*y^6) - 
   (6435*betasv[{4}, {6}]*zeta[15])/(8192*y^7), 
 pinablaFm[3, 8, 10, 3] -> (10135125*betasv[{2, 10}, {6, 16}])/4 + 
   (15540525*betasv[{3, 9}, {6, 16}])/2 + 4054050*betasv[{4, 8}, {6, 16}] - 
   (4729725*betasv[{8, 4}, {16, 6}])/8 - (9234225*betasv[{9, 3}, {16, 6}])/
    2 - 6756750*betasv[{10, 2}, {16, 6}] - 2252250*betasv[{11, 1}, {16, 6}] - 
   (1126125*betasv[{12, 0}, {16, 6}])/8 - 1544400*betasv[{7}, {16}]*
    GG[6, 0] - 1621620*betasv[{8}, {16}]*zeta[5] - 
   (3108105*betasv[{9}, {16}]*zeta[5])/(4*y) - 
   (2027025*betasv[{10}, {16}]*zeta[5])/(32*y^2) + (143*zeta[15])/(32256*y) + 
   (75075*betasv[{0}, {6}]*zeta[15])/(64*y^2) + 
   (75075*betasv[{1}, {6}]*zeta[15])/(16*y^3) + 
   (225225*betasv[{2}, {6}]*zeta[15])/(64*y^4) + 
   (615615*betasv[{3}, {6}]*zeta[15])/(1024*y^5) + 
   (315315*betasv[{4}, {6}]*zeta[15])/(16384*y^6) + 
   (6435*GG[6, 0]*zeta[15])/(512*y^7), pinablaFm[3, 8, 10, 4] -> 
  (-10135125*betasv[{2, 11}, {6, 16}])/4 - 
   (43918875*betasv[{3, 10}, {6, 16}])/4 - (64189125*betasv[{4, 9}, {6, 16}])/
    8 + (32657625*betasv[{9, 4}, {16, 6}])/16 + 
   (73198125*betasv[{10, 3}, {16, 6}])/8 + 
   (16891875*betasv[{11, 2}, {16, 6}])/2 + 
   (14639625*betasv[{12, 1}, {16, 6}])/8 + (1126125*betasv[{13, 0}, {16, 6}])/
    16 + 12162150*betasv[{8}, {16}]*GG[6, 0] - 1544400*betasv[{7}, {16}]*
    GG[6, 1] + (12837825*betasv[{9}, {16}]*zeta[5])/4 + 
   (8783775*betasv[{10}, {16}]*zeta[5])/(8*y) + 
   (2027025*betasv[{11}, {16}]*zeta[5])/(32*y^2) - (143*zeta[15])/32256 - 
   (75075*betasv[{0}, {6}]*zeta[15])/(32*y) - 
   (975975*betasv[{1}, {6}]*zeta[15])/(64*y^2) - 
   (1126125*betasv[{2}, {6}]*zeta[15])/(64*y^3) - 
   (4879875*betasv[{3}, {6}]*zeta[15])/(1024*y^4) - 
   (2177175*betasv[{4}, {6}]*zeta[15])/(8192*y^5) - 
   (405405*GG[6, 0]*zeta[15])/(1024*y^6) + (6435*GG[6, 1]*zeta[15])/
    (512*y^7), pinablaFm[3, 8, 10, 5] -> 
  (30405375*betasv[{2, 12}, {6, 16}])/16 + 
   (97972875*betasv[{3, 11}, {6, 16}])/8 + 
   (408783375*betasv[{4, 10}, {6, 16}])/32 - 
   (309684375*betasv[{10, 4}, {16, 6}])/64 - 
   (106981875*betasv[{11, 3}, {16, 6}])/8 - 
   (246621375*betasv[{12, 2}, {16, 6}])/32 - 
   (7882875*betasv[{13, 1}, {16, 6}])/8 - (1126125*betasv[{14, 0}, {16, 6}])/
    64 - 50900850*betasv[{9}, {16}]*GG[6, 0] + 14864850*betasv[{8}, {16}]*
    GG[6, 1] - 1544400*betasv[{7}, {16}]*GG[6, 2] - 
   (81756675*betasv[{10}, {16}]*zeta[5])/16 - 
   (19594575*betasv[{11}, {16}]*zeta[5])/(16*y) - 
   (6081075*betasv[{12}, {16}]*zeta[5])/(128*y^2) + 
   (75075*betasv[{0}, {6}]*zeta[15])/32 + (525525*betasv[{1}, {6}]*zeta[15])/
    (16*y) + (16441425*betasv[{2}, {6}]*zeta[15])/(256*y^2) + 
   (7132125*betasv[{3}, {6}]*zeta[15])/(256*y^3) + 
   (20645625*betasv[{4}, {6}]*zeta[15])/(8192*y^4) + 
   (1696695*GG[6, 0]*zeta[15])/(256*y^5) - (495495*GG[6, 1]*zeta[15])/
    (1024*y^6) + (6435*GG[6, 2]*zeta[15])/(512*y^7), 
 pinablaFm[3, 8, 10, 6] -> (-30405375*betasv[{2, 13}, {6, 16}])/32 - 
   10135125*betasv[{3, 12}, {6, 16}] - (253378125*betasv[{4, 11}, {6, 16}])/
    16 + (523648125*betasv[{11, 4}, {16, 6}])/64 + 
   (888512625*betasv[{12, 3}, {16, 6}])/64 + 
   (293918625*betasv[{13, 2}, {16, 6}])/64 + 
   (16891875*betasv[{14, 1}, {16, 6}])/64 + 
   (564188625*betasv[{10}, {16}]*GG[6, 0])/4 - 73198125*betasv[{9}, {16}]*
    GG[6, 1] + 17567550*betasv[{8}, {16}]*GG[6, 2] - 
   1544400*betasv[{7}, {16}]*GG[6, 3] + (50675625*betasv[{11}, {16}]*zeta[5])/
    8 + (2027025*betasv[{12}, {16}]*zeta[5])/(2*y) + 
   (6081075*betasv[{13}, {16}]*zeta[5])/(256*y^2) - 
   (1126125*betasv[{1}, {6}]*zeta[15])/32 - 
   (19594575*betasv[{2}, {6}]*zeta[15])/(128*y) - 
   (59234175*betasv[{3}, {6}]*zeta[15])/(512*y^2) - 
   (34909875*betasv[{4}, {6}]*zeta[15])/(2048*y^3) - 
   (37612575*GG[6, 0]*zeta[15])/(512*y^4) + (4879875*GG[6, 1]*zeta[15])/
    (512*y^5) - (585585*GG[6, 2]*zeta[15])/(1024*y^6) + 
   (6435*GG[6, 3]*zeta[15])/(512*y^7), pinablaFm[3, 8, 10, 7] -> 
  (30405375*betasv[{2, 14}, {6, 16}])/128 + 
   (354729375*betasv[{3, 13}, {6, 16}])/64 + 
   (922296375*betasv[{4, 12}, {6, 16}])/64 - 
   (307432125*betasv[{12, 4}, {16, 6}])/32 - 
   (591215625*betasv[{13, 3}, {16, 6}])/64 - 
   (172297125*betasv[{14, 2}, {16, 6}])/128 - 
   (543918375*betasv[{11}, {16}]*GG[6, 0])/2 + 
   (465089625*betasv[{10}, {16}]*GG[6, 1])/2 - 99549450*betasv[{9}, {16}]*
    GG[6, 2] + 20270250*betasv[{8}, {16}]*GG[6, 3] - 
   1544400*betasv[{7}, {16}]*GG[6, 4] - 
   (184459275*betasv[{12}, {16}]*zeta[5])/32 - 
   (70945875*betasv[{13}, {16}]*zeta[5])/(128*y) - 
   (6081075*betasv[{14}, {16}]*zeta[5])/(1024*y^2) + 
   (11486475*betasv[{2}, {6}]*zeta[15])/64 + 
   (39414375*betasv[{3}, {6}]*zeta[15])/(128*y) + 
   (20495475*betasv[{4}, {6}]*zeta[15])/(256*y^2) + 
   (36261225*GG[6, 0]*zeta[15])/(64*y^3) - (31005975*GG[6, 1]*zeta[15])/
    (256*y^4) + (3318315*GG[6, 2]*zeta[15])/(256*y^5) - 
   (675675*GG[6, 3]*zeta[15])/(1024*y^6) + (6435*GG[6, 4]*zeta[15])/
    (512*y^7), pinablaFm[3, 8, 10, 8] -> 
  (-192567375*betasv[{3, 14}, {6, 16}])/128 - 
   (2199322125*betasv[{4, 13}, {6, 16}])/256 + 
   (1820944125*betasv[{13, 4}, {16, 6}])/256 + 
   (381756375*betasv[{14, 3}, {16, 6}])/128 + 
   (2861483625*betasv[{12}, {16}]*GG[6, 0])/8 - 504504000*betasv[{11}, {16}]*
    GG[6, 1] + 356981625*betasv[{10}, {16}]*GG[6, 2] - 
   129954825*betasv[{9}, {16}]*GG[6, 3] + 22972950*betasv[{8}, {16}]*
    GG[6, 4] - 1544400*betasv[{7}, {16}]*GG[6, 5] + 
   3891888000*betasv[{2}, {6}]*GG[16, 0] + 
   (439864425*betasv[{13}, {16}]*zeta[5])/128 + 
   (38513475*betasv[{14}, {16}]*zeta[5])/(256*y) - 
   (97297200*GG[16, 0]*zeta[5])/y^2 - (25450425*betasv[{3}, {6}]*zeta[15])/
    64 - (121396275*betasv[{4}, {6}]*zeta[15])/(512*y) - 
   (190765575*GG[6, 0]*zeta[15])/(64*y^2) + (1051050*GG[6, 1]*zeta[15])/y^3 - 
   (23798775*GG[6, 2]*zeta[15])/(128*y^4) + (8663655*GG[6, 3]*zeta[15])/
    (512*y^5) - (765765*GG[6, 4]*zeta[15])/(1024*y^6) + 
   (6435*GG[6, 5]*zeta[15])/(512*y^7), pinablaFm[3, 8, 10, 9] -> 
  (2584456875*betasv[{4, 14}, {6, 16}])/1024 - 
   (2584456875*betasv[{14, 4}, {16, 6}])/1024 - 
   (2341213875*betasv[{13}, {16}]*GG[6, 0])/8 + 
   (5888507625*betasv[{12}, {16}]*GG[6, 1])/8 - 861485625*betasv[{11}, {16}]*
    GG[6, 2] + (2077700625*betasv[{10}, {16}]*GG[6, 3])/4 - 
   164414250*betasv[{9}, {16}]*GG[6, 4] + 25675650*betasv[{8}, {16}]*
    GG[6, 5] - 1544400*betasv[{7}, {16}]*GG[6, 6] - 
   26594568000*betasv[{3}, {6}]*GG[16, 0] + 3891888000*betasv[{2}, {6}]*
    GG[16, 1] - (516891375*betasv[{14}, {16}]*zeta[5])/512 + 
   (2659456800*GG[16, 0]*zeta[5])/y - (97297200*GG[16, 1]*zeta[5])/y^2 + 
   (172297125*betasv[{4}, {6}]*zeta[15])/512 + (156080925*GG[6, 0]*zeta[15])/
    (16*y) - (392567175*GG[6, 1]*zeta[15])/(64*y^2) + 
   (57432375*GG[6, 2]*zeta[15])/(32*y^3) - (138513375*GG[6, 3]*zeta[15])/
    (512*y^4) + (5480475*GG[6, 4]*zeta[15])/(256*y^5) - 
   (855855*GG[6, 5]*zeta[15])/(1024*y^6) + (6435*GG[6, 6]*zeta[15])/
    (512*y^7), pinablaFm[3, 9, 7, 0] -> -3281850*betasv[{2, 8}, {6, 18}] + 
   4375800*betasv[{3, 7}, {6, 18}] - 1093950*betasv[{4, 6}, {6, 18}] + 
   3281850*betasv[{8, 2}, {18, 6}] - 4375800*betasv[{9, 1}, {18, 6}] + 
   1093950*betasv[{10, 0}, {18, 6}] - (6272981*betasv[{6}, {14}]*zeta[5])/
    44688 + 437580*betasv[{6}, {18}]*zeta[5] - 
   (437580*betasv[{7}, {18}]*zeta[5])/y + (328185*betasv[{8}, {18}]*zeta[5])/
    (4*y^2) - (715*zeta[17])/(344064*y^5) - (32175*betasv[{0}, {6}]*zeta[17])/
    (1024*y^6) + (32175*betasv[{1}, {6}]*zeta[17])/(1024*y^7) - 
   (96525*betasv[{2}, {6}]*zeta[17])/(16384*y^8), 
 pinablaFm[3, 9, 7, 1] -> 6563700*betasv[{2, 9}, {6, 18}] - 
   8204625*betasv[{3, 8}, {6, 18}] + 1640925*betasv[{4, 7}, {6, 18}] - 
   1640925*betasv[{8, 3}, {18, 6}] - 3281850*betasv[{9, 2}, {18, 6}] + 
   6563700*betasv[{10, 1}, {18, 6}] - 1640925*betasv[{11, 0}, {18, 6}] + 
   (6272981*betasv[{7}, {14}]*zeta[5])/29792 - 656370*betasv[{7}, {18}]*
    zeta[5] + (1640925*betasv[{8}, {18}]*zeta[5])/(2*y) - 
   (328185*betasv[{9}, {18}]*zeta[5])/(2*y^2) + 
   (3575*zeta[17])/(344064*y^4) + (96525*betasv[{0}, {6}]*zeta[17])/
    (512*y^5) - (96525*betasv[{1}, {6}]*zeta[17])/(512*y^6) + 
   (96525*betasv[{2}, {6}]*zeta[17])/(4096*y^7) + 
   (96525*betasv[{3}, {6}]*zeta[17])/(32768*y^8), 
 pinablaFm[3, 9, 7, 2] -> -11486475*betasv[{2, 10}, {6, 18}] + 
   13127400*betasv[{3, 9}, {6, 18}] - 1640925*betasv[{4, 8}, {6, 18}] + 
   (1640925*betasv[{8, 4}, {18, 6}])/4 + 4922775*betasv[{9, 3}, {18, 6}] + 
   (1640925*betasv[{10, 2}, {18, 6}])/2 - 8204625*betasv[{11, 1}, {18, 6}] + 
   (8204625*betasv[{12, 0}, {18, 6}])/4 - 
   (31364905*betasv[{8}, {14}]*zeta[5])/119168 + 
   656370*betasv[{8}, {18}]*zeta[5] - (1312740*betasv[{9}, {18}]*zeta[5])/y + 
   (2297295*betasv[{10}, {18}]*zeta[5])/(8*y^2) - 
   (3575*zeta[17])/(86016*y^3) - (482625*betasv[{0}, {6}]*zeta[17])/
    (512*y^4) + (482625*betasv[{1}, {6}]*zeta[17])/(512*y^5) - 
   (96525*betasv[{2}, {6}]*zeta[17])/(4096*y^6) - 
   (289575*betasv[{3}, {6}]*zeta[17])/(8192*y^7) - 
   (96525*betasv[{4}, {6}]*zeta[17])/(131072*y^8), 
 pinablaFm[3, 9, 7, 3] -> (34459425*betasv[{2, 11}, {6, 18}])/2 - 
   (34459425*betasv[{3, 10}, {6, 18}])/2 - (8204625*betasv[{9, 4}, {18, 6}])/
    4 - (18050175*betasv[{10, 3}, {18, 6}])/2 + 
   4922775*betasv[{11, 2}, {18, 6}] + 8204625*betasv[{12, 1}, {18, 6}] - 
   (8204625*betasv[{13, 0}, {18, 6}])/4 - 6563700*betasv[{8}, {18}]*
    GG[6, 0] + (31364905*betasv[{9}, {14}]*zeta[5])/119168 + 
   (6891885*betasv[{10}, {18}]*zeta[5])/(4*y) - 
   (6891885*betasv[{11}, {18}]*zeta[5])/(16*y^2) + 
   (3575*zeta[17])/(28672*y^2) + (482625*betasv[{0}, {6}]*zeta[17])/
    (128*y^3) - (482625*betasv[{1}, {6}]*zeta[17])/(128*y^4) - 
   (289575*betasv[{2}, {6}]*zeta[17])/(512*y^5) + 
   (1061775*betasv[{3}, {6}]*zeta[17])/(4096*y^6) + 
   (482625*betasv[{4}, {6}]*zeta[17])/(32768*y^7) + 
   (96525*GG[6, 0]*zeta[17])/(8192*y^8), pinablaFm[3, 9, 7, 4] -> 
  (-172297125*betasv[{2, 12}, {6, 18}])/8 + 
   (34459425*betasv[{3, 11}, {6, 18}])/2 + 
   (34459425*betasv[{4, 10}, {6, 18}])/8 + 
   (93532725*betasv[{10, 4}, {18, 6}])/16 + 
   (44304975*betasv[{11, 3}, {18, 6}])/4 - 
   (24613875*betasv[{12, 2}, {18, 6}])/2 - 
   (24613875*betasv[{13, 1}, {18, 6}])/4 + 
   (24613875*betasv[{14, 0}, {18, 6}])/16 + 45945900*betasv[{9}, {18}]*
    GG[6, 0] - 6563700*betasv[{8}, {18}]*GG[6, 1] - 
   (94094715*betasv[{10}, {14}]*zeta[5])/476672 - 
   (6891885*betasv[{10}, {18}]*zeta[5])/4 - 
   (6891885*betasv[{11}, {18}]*zeta[5])/(4*y) + 
   (34459425*betasv[{12}, {18}]*zeta[5])/(64*y^2) - 
   (3575*zeta[17])/(14336*y) - (1447875*betasv[{0}, {6}]*zeta[17])/
    (128*y^2) + (1447875*betasv[{1}, {6}]*zeta[17])/(128*y^3) + 
   (1447875*betasv[{2}, {6}]*zeta[17])/(256*y^4) - 
   (2606175*betasv[{3}, {6}]*zeta[17])/(2048*y^5) - 
   (5501925*betasv[{4}, {6}]*zeta[17])/(32768*y^6) - 
   (675675*GG[6, 0]*zeta[17])/(2048*y^7) + (96525*GG[6, 1]*zeta[17])/
    (8192*y^8), pinablaFm[3, 9, 7, 5] -> 
  (172297125*betasv[{2, 13}, {6, 18}])/8 - 
   (172297125*betasv[{3, 12}, {6, 18}])/16 - 
   (172297125*betasv[{4, 11}, {6, 18}])/16 - 
   (369208125*betasv[{11, 4}, {18, 6}])/32 - 
   (123069375*betasv[{12, 3}, {18, 6}])/16 + 
   (270752625*betasv[{13, 2}, {18, 6}])/16 + 
   (24613875*betasv[{14, 1}, {18, 6}])/8 - 
   (24613875*betasv[{15, 0}, {18, 6}])/32 - 173938050*betasv[{10}, {18}]*
    GG[6, 0] + 59073300*betasv[{9}, {18}]*GG[6, 1] - 
   6563700*betasv[{8}, {18}]*GG[6, 2] + (94094715*betasv[{11}, {14}]*zeta[5])/
    953344 + (34459425*betasv[{11}, {18}]*zeta[5])/8 + 
   (34459425*betasv[{12}, {18}]*zeta[5])/(32*y) - 
   (34459425*betasv[{13}, {18}]*zeta[5])/(64*y^2) + (3575*zeta[17])/14336 + 
   (1447875*betasv[{0}, {6}]*zeta[17])/(64*y) - 
   (1447875*betasv[{1}, {6}]*zeta[17])/(64*y^2) - 
   (15926625*betasv[{2}, {6}]*zeta[17])/(512*y^3) + 
   (7239375*betasv[{3}, {6}]*zeta[17])/(2048*y^4) + 
   (21718125*betasv[{4}, {6}]*zeta[17])/(16384*y^5) + 
   (5115825*GG[6, 0]*zeta[17])/(1024*y^6) - (868725*GG[6, 1]*zeta[17])/
    (2048*y^7) + (96525*GG[6, 2]*zeta[17])/(8192*y^8), 
 pinablaFm[3, 9, 7, 6] -> (-516891375*betasv[{2, 14}, {6, 18}])/32 + 
   (516891375*betasv[{4, 12}, {6, 18}])/32 + 
   (2092179375*betasv[{12, 4}, {18, 6}])/128 - 
   (24613875*betasv[{13, 3}, {18, 6}])/32 - 
   (959941125*betasv[{14, 2}, {18, 6}])/64 - 
   (24613875*betasv[{15, 1}, {18, 6}])/32 + 
   (24613875*betasv[{16, 0}, {18, 6}])/128 + 
   (891022275*betasv[{11}, {18}]*GG[6, 0])/2 - 277316325*betasv[{10}, {18}]*
    GG[6, 1] + 72200700*betasv[{9}, {18}]*GG[6, 2] - 
   6563700*betasv[{8}, {18}]*GG[6, 3] - (94094715*betasv[{12}, {14}]*zeta[5])/
    3813376 - (103378275*betasv[{12}, {18}]*zeta[5])/16 + 
   (103378275*betasv[{14}, {18}]*zeta[5])/(256*y^2) - 
   (1447875*betasv[{0}, {6}]*zeta[17])/64 + 
   (1447875*betasv[{1}, {6}]*zeta[17])/(64*y) + 
   (56467125*betasv[{2}, {6}]*zeta[17])/(512*y^2) + 
   (1447875*betasv[{3}, {6}]*zeta[17])/(1024*y^3) - 
   (123069375*betasv[{4}, {6}]*zeta[17])/(16384*y^4) - 
   (52413075*GG[6, 0]*zeta[17])/(1024*y^5) + (16312725*GG[6, 1]*zeta[17])/
    (2048*y^6) - (1061775*GG[6, 2]*zeta[17])/(2048*y^7) + 
   (96525*GG[6, 3]*zeta[17])/(8192*y^8), pinablaFm[3, 9, 9, 0] -> 
  -3281850*betasv[{2, 8}, {6, 18}] + 729300*betasv[{3, 7}, {6, 18}] + 
   2552550*betasv[{4, 6}, {6, 18}] + 3281850*betasv[{8, 2}, {18, 6}] - 
   729300*betasv[{9, 1}, {18, 6}] - 2552550*betasv[{10, 0}, {18, 6}] - 
   1021020*betasv[{6}, {18}]*zeta[5] - (72930*betasv[{7}, {18}]*zeta[5])/y + 
   (328185*betasv[{8}, {18}]*zeta[5])/(4*y^2) + (715*zeta[17])/(516096*y^5) + 
   (75075*betasv[{0}, {6}]*zeta[17])/(1024*y^6) + 
   (10725*betasv[{1}, {6}]*zeta[17])/(2048*y^7) - 
   (96525*betasv[{2}, {6}]*zeta[17])/(16384*y^8), 
 pinablaFm[3, 9, 9, 1] -> 6563700*betasv[{2, 9}, {6, 18}] - 
   6563700*betasv[{4, 7}, {6, 18}] - 1640925*betasv[{8, 3}, {18, 6}] - 
   6016725*betasv[{9, 2}, {18, 6}] + 3828825*betasv[{10, 1}, {18, 6}] + 
   3828825*betasv[{11, 0}, {18, 6}] + 2625480*betasv[{7}, {18}]*zeta[5] - 
   (328185*betasv[{9}, {18}]*zeta[5])/(2*y^2) - 
   (3575*zeta[17])/(516096*y^4) - (225225*betasv[{0}, {6}]*zeta[17])/
    (512*y^5) - (225225*betasv[{1}, {6}]*zeta[17])/(2048*y^6) + 
   (353925*betasv[{2}, {6}]*zeta[17])/(8192*y^7) + 
   (96525*betasv[{3}, {6}]*zeta[17])/(32768*y^8), 
 pinablaFm[3, 9, 9, 2] -> -11486475*betasv[{2, 10}, {6, 18}] - 
   3281850*betasv[{3, 9}, {6, 18}] + 14768325*betasv[{4, 8}, {6, 18}] + 
   (1640925*betasv[{8, 4}, {18, 6}])/4 + (12580425*betasv[{9, 3}, {18, 6}])/
    2 + 7657650*betasv[{10, 2}, {18, 6}] - 
   (19144125*betasv[{11, 1}, {18, 6}])/2 - 
   (19144125*betasv[{12, 0}, {18, 6}])/4 - 5907330*betasv[{8}, {18}]*
    zeta[5] + (328185*betasv[{9}, {18}]*zeta[5])/y + 
   (2297295*betasv[{10}, {18}]*zeta[5])/(8*y^2) + 
   (3575*zeta[17])/(129024*y^3) + (1126125*betasv[{0}, {6}]*zeta[17])/
    (512*y^4) + (1126125*betasv[{1}, {6}]*zeta[17])/(1024*y^5) - 
   (225225*betasv[{2}, {6}]*zeta[17])/(1024*y^6) - 
   (740025*betasv[{3}, {6}]*zeta[17])/(16384*y^7) - 
   (96525*betasv[{4}, {6}]*zeta[17])/(131072*y^8), 
 pinablaFm[3, 9, 9, 3] -> (34459425*betasv[{2, 11}, {6, 18}])/2 + 
   11486475*betasv[{3, 10}, {6, 18}] - (57432375*betasv[{4, 9}, {6, 18}])/2 - 
   (19144125*betasv[{9, 4}, {18, 6}])/8 - 
   (118693575*betasv[{10, 3}, {18, 6}])/8 - 
   (34459425*betasv[{11, 2}, {18, 6}])/8 + 
   (134008875*betasv[{12, 1}, {18, 6}])/8 + 
   (19144125*betasv[{13, 0}, {18, 6}])/4 - 6563700*betasv[{8}, {18}]*
    GG[6, 0] + 11486475*betasv[{9}, {18}]*zeta[5] - 
   (2297295*betasv[{10}, {18}]*zeta[5])/(2*y) - 
   (6891885*betasv[{11}, {18}]*zeta[5])/(16*y^2) - 
   (3575*zeta[17])/(43008*y^2) - (1126125*betasv[{0}, {6}]*zeta[17])/
    (128*y^3) - (7882875*betasv[{1}, {6}]*zeta[17])/(1024*y^4) + 
   (2027025*betasv[{2}, {6}]*zeta[17])/(4096*y^5) + 
   (6981975*betasv[{3}, {6}]*zeta[17])/(16384*y^6) + 
   (1126125*betasv[{4}, {6}]*zeta[17])/(65536*y^7) + 
   (96525*GG[6, 0]*zeta[17])/(8192*y^8), pinablaFm[3, 9, 9, 4] -> 
  (-172297125*betasv[{2, 12}, {6, 18}])/8 - 
   (103378275*betasv[{3, 11}, {6, 18}])/4 + 
   (379053675*betasv[{4, 10}, {6, 18}])/8 + 
   (126351225*betasv[{10, 4}, {18, 6}])/16 + 
   (195270075*betasv[{11, 3}, {18, 6}])/8 - 
   (57432375*betasv[{12, 2}, {18, 6}])/8 - 
   (172297125*betasv[{13, 1}, {18, 6}])/8 - 
   (57432375*betasv[{14, 0}, {18, 6}])/16 + 51415650*betasv[{9}, {18}]*
    GG[6, 0] - 6563700*betasv[{8}, {18}]*GG[6, 1] - 
   (75810735*betasv[{10}, {18}]*zeta[5])/4 + 
   (20675655*betasv[{11}, {18}]*zeta[5])/(8*y) + 
   (34459425*betasv[{12}, {18}]*zeta[5])/(64*y^2) + 
   (3575*zeta[17])/(21504*y) + (3378375*betasv[{0}, {6}]*zeta[17])/
    (128*y^2) + (10135125*betasv[{1}, {6}]*zeta[17])/(256*y^3) + 
   (3378375*betasv[{2}, {6}]*zeta[17])/(1024*y^4) - 
   (11486475*betasv[{3}, {6}]*zeta[17])/(4096*y^5) - 
   (7432425*betasv[{4}, {6}]*zeta[17])/(32768*y^6) - 
   (1512225*GG[6, 0]*zeta[17])/(4096*y^7) + (96525*GG[6, 1]*zeta[17])/
    (8192*y^8), pinablaFm[3, 9, 9, 5] -> 
  (172297125*betasv[{2, 13}, {6, 18}])/8 + 
   (172297125*betasv[{3, 12}, {6, 18}])/4 - 
   (516891375*betasv[{4, 11}, {6, 18}])/8 - 
   (287161875*betasv[{11, 4}, {18, 6}])/16 - 
   (861485625*betasv[{12, 3}, {18, 6}])/32 + 
   (746620875*betasv[{13, 2}, {18, 6}])/32 + 
   (631756125*betasv[{14, 1}, {18, 6}])/32 + 
   (57432375*betasv[{15, 0}, {18, 6}])/32 - 
   (432657225*betasv[{10}, {18}]*GG[6, 0])/2 + 64543050*betasv[{9}, {18}]*
    GG[6, 1] - 6563700*betasv[{8}, {18}]*GG[6, 2] + 
   (103378275*betasv[{11}, {18}]*zeta[5])/4 - 
   (34459425*betasv[{12}, {18}]*zeta[5])/(8*y) - 
   (34459425*betasv[{13}, {18}]*zeta[5])/(64*y^2) - (3575*zeta[17])/21504 - 
   (3378375*betasv[{0}, {6}]*zeta[17])/(64*y) - 
   (37162125*betasv[{1}, {6}]*zeta[17])/(256*y^2) - 
   (43918875*betasv[{2}, {6}]*zeta[17])/(1024*y^3) + 
   (50675625*betasv[{3}, {6}]*zeta[17])/(4096*y^4) + 
   (16891875*betasv[{4}, {6}]*zeta[17])/(8192*y^5) + 
   (25450425*GG[6, 0]*zeta[17])/(4096*y^6) - (1898325*GG[6, 1]*zeta[17])/
    (4096*y^7) + (96525*GG[6, 2]*zeta[17])/(8192*y^8), 
 pinablaFm[3, 9, 9, 6] -> (-516891375*betasv[{2, 14}, {6, 18}])/32 - 
   (861485625*betasv[{3, 13}, {6, 18}])/16 + 
   (2239862625*betasv[{4, 12}, {6, 18}])/32 + 
   (3733104375*betasv[{12, 4}, {18, 6}])/128 + 
   (976350375*betasv[{13, 3}, {18, 6}])/64 - 
   (516891375*betasv[{14, 2}, {18, 6}])/16 - 
   (746620875*betasv[{15, 1}, {18, 6}])/64 - 
   (57432375*betasv[{16, 0}, {18, 6}])/128 + 
   (2446619175*betasv[{11}, {18}]*GG[6, 0])/4 - 329278950*betasv[{10}, {18}]*
    GG[6, 1] + 77670450*betasv[{9}, {18}]*GG[6, 2] - 
   6563700*betasv[{8}, {18}]*GG[6, 3] - 
   (447972525*betasv[{12}, {18}]*zeta[5])/16 + 
   (172297125*betasv[{13}, {18}]*zeta[5])/(32*y) + 
   (103378275*betasv[{14}, {18}]*zeta[5])/(256*y^2) + 
   (3378375*betasv[{0}, {6}]*zeta[17])/64 + 
   (43918875*betasv[{1}, {6}]*zeta[17])/(128*y) + 
   (30405375*betasv[{2}, {6}]*zeta[17])/(128*y^2) - 
   (57432375*betasv[{3}, {6}]*zeta[17])/(2048*y^3) - 
   (219594375*betasv[{4}, {6}]*zeta[17])/(16384*y^4) - 
   (143918775*GG[6, 0]*zeta[17])/(2048*y^5) + (9684675*GG[6, 1]*zeta[17])/
    (1024*y^6) - (2284425*GG[6, 2]*zeta[17])/(4096*y^7) + 
   (96525*GG[6, 3]*zeta[17])/(8192*y^8), pinablaFm[3, 9, 9, 7] -> 
  (516891375*betasv[{2, 15}, {6, 18}])/64 + 
   (1550674125*betasv[{3, 14}, {6, 18}])/32 - 
   (3618239625*betasv[{4, 13}, {6, 18}])/64 - 
   (8442559125*betasv[{13, 4}, {18, 6}])/256 + 
   (1206079875*betasv[{14, 3}, {18, 6}])/256 + 
   (6374993625*betasv[{15, 2}, {18, 6}])/256 + 
   (861485625*betasv[{16, 1}, {18, 6}])/256 - 
   (19699304625*betasv[{12}, {18}]*GG[6, 0])/16 + 
   (4422292875*betasv[{11}, {18}]*GG[6, 1])/4 - 
   (930404475*betasv[{10}, {18}]*GG[6, 2])/2 + 90797850*betasv[{9}, {18}]*
    GG[6, 3] - 6563700*betasv[{8}, {18}]*GG[6, 4] + 
   (723647925*betasv[{13}, {18}]*zeta[5])/32 - 
   (310134825*betasv[{14}, {18}]*zeta[5])/(64*y) - 
   (103378275*betasv[{15}, {18}]*zeta[5])/(512*y^2) - 
   (50675625*betasv[{1}, {6}]*zeta[17])/128 - 
   (374999625*betasv[{2}, {6}]*zeta[17])/(512*y) - 
   (70945875*betasv[{3}, {6}]*zeta[17])/(2048*y^2) + 
   (496621125*betasv[{4}, {6}]*zeta[17])/(8192*y^3) + 
   (1158782625*GG[6, 0]*zeta[17])/(2048*y^4) - (260134875*GG[6, 1]*zeta[17])/
    (2048*y^5) + (54729675*GG[6, 2]*zeta[17])/(4096*y^6) - 
   (2670525*GG[6, 3]*zeta[17])/(4096*y^7) + (96525*GG[6, 4]*zeta[17])/
    (8192*y^8), pinablaFm[3, 9, 9, 8] -> 
  (-516891375*betasv[{2, 16}, {6, 18}])/256 - 
   (3618239625*betasv[{3, 15}, {6, 18}])/128 + 
   (7753370625*betasv[{4, 14}, {6, 18}])/256 + 
   (6030399375*betasv[{14, 4}, {18, 6}])/256 - 
   (1895268375*betasv[{15, 3}, {18, 6}])/128 - 
   (2239862625*betasv[{16, 2}, {18, 6}])/256 + 
   (14070931875*betasv[{13}, {18}]*GG[6, 0])/8 - 
   (5226346125*betasv[{12}, {18}]*GG[6, 1])/2 + 1803376575*betasv[{11}, {18}]*
    GG[6, 2] - 624098475*betasv[{10}, {18}]*GG[6, 3] + 
   103925250*betasv[{9}, {18}]*GG[6, 4] - 6563700*betasv[{8}, {18}]*
    GG[6, 5] - (1550674125*betasv[{14}, {18}]*zeta[5])/128 + 
   (723647925*betasv[{15}, {18}]*zeta[5])/(256*y) + 
   (103378275*betasv[{16}, {18}]*zeta[5])/(2048*y^2) + 
   (131756625*betasv[{2}, {6}]*zeta[17])/128 + 
   (111486375*betasv[{3}, {6}]*zeta[17])/(256*y) - 
   (354729375*betasv[{4}, {6}]*zeta[17])/(2048*y^2) - 
   (827701875*GG[6, 0]*zeta[17])/(256*y^3) + (307432125*GG[6, 1]*zeta[17])/
    (256*y^4) - (106080975*GG[6, 2]*zeta[17])/(512*y^5) + 
   (36711675*GG[6, 3]*zeta[17])/(2048*y^6) - (3056625*GG[6, 4]*zeta[17])/
    (4096*y^7) + (96525*GG[6, 5]*zeta[17])/(8192*y^8), 
 pinablaFm[3, 9, 11, 0] -> -3281850*betasv[{2, 8}, {6, 18}] - 
   3889600*betasv[{3, 7}, {6, 18}] - 680680*betasv[{4, 6}, {6, 18}] + 
   3281850*betasv[{8, 2}, {18, 6}] + 3889600*betasv[{9, 1}, {18, 6}] + 
   680680*betasv[{10, 0}, {18, 6}] + 272272*betasv[{6}, {18}]*zeta[5] + 
   (388960*betasv[{7}, {18}]*zeta[5])/y + (328185*betasv[{8}, {18}]*zeta[5])/
    (4*y^2) - (143*zeta[17])/(737280*y^5) - (5005*betasv[{0}, {6}]*zeta[17])/
    (256*y^6) - (3575*betasv[{1}, {6}]*zeta[17])/(128*y^7) - 
   (96525*betasv[{2}, {6}]*zeta[17])/(16384*y^8), 
 pinablaFm[3, 9, 11, 1] -> 6563700*betasv[{2, 9}, {6, 18}] + 
   10392525*betasv[{3, 8}, {6, 18}] + 2674100*betasv[{4, 7}, {6, 18}] - 
   1640925*betasv[{8, 3}, {18, 6}] - 9480900*betasv[{9, 2}, {18, 6}] - 
   7487480*betasv[{10, 1}, {18, 6}] - 1021020*betasv[{11, 0}, {18, 6}] - 
   1069640*betasv[{7}, {18}]*zeta[5] - (2078505*betasv[{8}, {18}]*zeta[5])/
    (2*y) - (328185*betasv[{9}, {18}]*zeta[5])/(2*y^2) + 
   (143*zeta[17])/(147456*y^4) + (15015*betasv[{0}, {6}]*zeta[17])/
    (128*y^5) + (55055*betasv[{1}, {6}]*zeta[17])/(256*y^6) + 
   (139425*betasv[{2}, {6}]*zeta[17])/(2048*y^7) + 
   (96525*betasv[{3}, {6}]*zeta[17])/(32768*y^8), 
 pinablaFm[3, 9, 11, 2] -> -11486475*betasv[{2, 10}, {6, 18}] - 
   24066900*betasv[{3, 9}, {6, 18}] - (34459425*betasv[{4, 8}, {6, 18}])/4 + 
   (1640925*betasv[{8, 4}, {18, 6}])/4 + 8022300*betasv[{9, 3}, {18, 6}] + 
   22207185*betasv[{10, 2}, {18, 6}] + 12252240*betasv[{11, 1}, {18, 6}] + 
   1276275*betasv[{12, 0}, {18, 6}] + (6891885*betasv[{8}, {18}]*zeta[5])/2 + 
   (2406690*betasv[{9}, {18}]*zeta[5])/y + 
   (2297295*betasv[{10}, {18}]*zeta[5])/(8*y^2) - 
   (143*zeta[17])/(36864*y^3) - (75075*betasv[{0}, {6}]*zeta[17])/(128*y^4) - 
   (45045*betasv[{1}, {6}]*zeta[17])/(32*y^5) - 
   (1306305*betasv[{2}, {6}]*zeta[17])/(2048*y^6) - 
   (117975*betasv[{3}, {6}]*zeta[17])/(2048*y^7) - 
   (96525*betasv[{4}, {6}]*zeta[17])/(131072*y^8), 
 pinablaFm[3, 9, 11, 3] -> (34459425*betasv[{2, 11}, {6, 18}])/2 + 
   (95720625*betasv[{3, 10}, {6, 18}])/2 + (46492875*betasv[{4, 9}, {6, 18}])/
    2 - (5652075*betasv[{9, 4}, {18, 6}])/2 - 
   (50285235*betasv[{10, 3}, {18, 6}])/2 - 
   (84999915*betasv[{11, 2}, {18, 6}])/2 - 
   16591575*betasv[{12, 1}, {18, 6}] - 1276275*betasv[{13, 0}, {18, 6}] - 
   6563700*betasv[{8}, {18}]*GG[6, 0] - 9298575*betasv[{9}, {18}]*zeta[5] - 
   (19144125*betasv[{10}, {18}]*zeta[5])/(4*y) - 
   (6891885*betasv[{11}, {18}]*zeta[5])/(16*y^2) + 
   (143*zeta[17])/(12288*y^2) + (75075*betasv[{0}, {6}]*zeta[17])/(32*y^3) + 
   (975975*betasv[{1}, {6}]*zeta[17])/(128*y^4) + 
   (4999995*betasv[{2}, {6}]*zeta[17])/(1024*y^5) + 
   (2957955*betasv[{3}, {6}]*zeta[17])/(4096*y^6) + 
   (332475*betasv[{4}, {6}]*zeta[17])/(16384*y^7) + 
   (96525*GG[6, 0]*zeta[17])/(8192*y^8), pinablaFm[3, 9, 11, 4] -> 
  (-172297125*betasv[{2, 12}, {6, 18}])/8 - 
   80405325*betasv[{3, 11}, {6, 18}] - (210585375*betasv[{4, 10}, {6, 18}])/
    4 + 11231220*betasv[{10, 4}, {18, 6}] + 
   58963905*betasv[{11, 3}, {18, 6}] + (524549025*betasv[{12, 2}, {18, 6}])/
    8 + 17867850*betasv[{13, 1}, {18, 6}] + 
   (3828825*betasv[{14, 0}, {18, 6}])/4 + 58344000*betasv[{9}, {18}]*
    GG[6, 0] - 6563700*betasv[{8}, {18}]*GG[6, 1] + 
   (42117075*betasv[{10}, {18}]*zeta[5])/2 + 
   (16081065*betasv[{11}, {18}]*zeta[5])/(2*y) + 
   (34459425*betasv[{12}, {18}]*zeta[5])/(64*y^2) - (143*zeta[17])/(6144*y) - 
   (225225*betasv[{0}, {6}]*zeta[17])/(32*y^2) - 
   (525525*betasv[{1}, {6}]*zeta[17])/(16*y^3) - 
   (30855825*betasv[{2}, {6}]*zeta[17])/(1024*y^4) - 
   (3468465*betasv[{3}, {6}]*zeta[17])/(512*y^5) - 
   (165165*betasv[{4}, {6}]*zeta[17])/(512*y^6) - 
   (53625*GG[6, 0]*zeta[17])/(128*y^7) + (96525*GG[6, 1]*zeta[17])/
    (8192*y^8), pinablaFm[3, 9, 11, 5] -> 
  (172297125*betasv[{2, 13}, {6, 18}])/8 + 
   (1780403625*betasv[{3, 12}, {6, 18}])/16 + 
   (792566775*betasv[{4, 11}, {6, 18}])/8 - 
   (126351225*betasv[{11, 4}, {18, 6}])/4 - 
   (1703827125*betasv[{12, 3}, {18, 6}])/16 - 
   (631756125*betasv[{13, 2}, {18, 6}])/8 - 
   (57432375*betasv[{14, 1}, {18, 6}])/4 - (3828825*betasv[{15, 0}, {18, 6}])/
    8 - 281801520*betasv[{10}, {18}]*GG[6, 0] + 71471400*betasv[{9}, {18}]*
    GG[6, 1] - 6563700*betasv[{8}, {18}]*GG[6, 2] - 
   (158513355*betasv[{11}, {18}]*zeta[5])/4 - 
   (356080725*betasv[{12}, {18}]*zeta[5])/(32*y) - 
   (34459425*betasv[{13}, {18}]*zeta[5])/(64*y^2) + (143*zeta[17])/6144 + 
   (225225*betasv[{0}, {6}]*zeta[17])/(16*y) + 
   (3378375*betasv[{1}, {6}]*zeta[17])/(32*y^2) + 
   (37162125*betasv[{2}, {6}]*zeta[17])/(256*y^3) + 
   (100225125*betasv[{3}, {6}]*zeta[17])/(2048*y^4) + 
   (7432425*betasv[{4}, {6}]*zeta[17])/(2048*y^5) + 
   (1036035*GG[6, 0]*zeta[17])/(128*y^6) - (525525*GG[6, 1]*zeta[17])/
    (1024*y^7) + (96525*GG[6, 2]*zeta[17])/(8192*y^8), 
 pinablaFm[3, 9, 11, 6] -> (-516891375*betasv[{2, 14}, {6, 18}])/32 - 
   (976350375*betasv[{3, 13}, {6, 18}])/8 - 
   (9706071375*betasv[{4, 12}, {6, 18}])/64 + 
   (4230851625*betasv[{12, 4}, {18, 6}])/64 + 
   (1167791625*betasv[{13, 3}, {18, 6}])/8 + 
   (2239862625*betasv[{14, 2}, {18, 6}])/32 + 
   7657650*betasv[{15, 1}, {18, 6}] + (3828825*betasv[{16, 0}, {18, 6}])/32 + 
   928107180*betasv[{11}, {18}]*GG[6, 0] - 406876470*betasv[{10}, {18}]*
    GG[6, 1] + 84598800*betasv[{9}, {18}]*GG[6, 2] - 
   6563700*betasv[{8}, {18}]*GG[6, 3] + 
   (1941214275*betasv[{12}, {18}]*zeta[5])/32 + 
   (195270075*betasv[{13}, {18}]*zeta[5])/(16*y) + 
   (103378275*betasv[{14}, {18}]*zeta[5])/(256*y^2) - 
   (225225*betasv[{0}, {6}]*zeta[17])/16 - (225225*betasv[{1}, {6}]*zeta[17])/
    y - (131756625*betasv[{2}, {6}]*zeta[17])/(256*y^2) - 
   (68693625*betasv[{3}, {6}]*zeta[17])/(256*y^3) - 
   (248873625*betasv[{4}, {6}]*zeta[17])/(8192*y^4) - 
   (13648635*GG[6, 0]*zeta[17])/(128*y^5) + (11966955*GG[6, 1]*zeta[17])/
    (1024*y^6) - (311025*GG[6, 2]*zeta[17])/(512*y^7) + 
   (96525*GG[6, 3]*zeta[17])/(8192*y^8), pinablaFm[3, 9, 11, 7] -> 
  (516891375*betasv[{2, 15}, {6, 18}])/64 + 
   (6374993625*betasv[{3, 14}, {6, 18}])/64 + 
   (11658772125*betasv[{4, 13}, {6, 18}])/64 - 
   (6566434875*betasv[{13, 4}, {18, 6}])/64 - 
   (9246612375*betasv[{14, 3}, {18, 6}])/64 - 
   (2607429825*betasv[{15, 2}, {18, 6}])/64 - 
   (65090025*betasv[{16, 1}, {18, 6}])/32 - 
   (8871387525*betasv[{12}, {18}]*GG[6, 0])/4 + 1538421885*betasv[{11}, {18}]*
    GG[6, 1] - 554924370*betasv[{10}, {18}]*GG[6, 2] + 
   97726200*betasv[{9}, {18}]*GG[6, 3] - 6563700*betasv[{8}, {18}]*GG[6, 4] - 
   (2331754425*betasv[{13}, {18}]*zeta[5])/32 - 
   (1274998725*betasv[{14}, {18}]*zeta[5])/(128*y) - 
   (103378275*betasv[{15}, {18}]*zeta[5])/(512*y^2) + 
   (3828825*betasv[{1}, {6}]*zeta[17])/16 + 
   (153378225*betasv[{2}, {6}]*zeta[17])/(128*y) + 
   (543918375*betasv[{3}, {6}]*zeta[17])/(512*y^2) + 
   (386260875*betasv[{4}, {6}]*zeta[17])/(2048*y^3) + 
   (521846325*GG[6, 0]*zeta[17])/(512*y^4) - (90495405*GG[6, 1]*zeta[17])/
    (512*y^5) + (16321305*GG[6, 2]*zeta[17])/(1024*y^6) - 
   (718575*GG[6, 3]*zeta[17])/(1024*y^7) + (96525*GG[6, 4]*zeta[17])/
    (8192*y^8), pinablaFm[3, 9, 11, 8] -> 
  (-516891375*betasv[{2, 16}, {6, 18}])/256 - 
   (861485625*betasv[{3, 15}, {6, 18}])/16 - 
   (2584456875*betasv[{4, 14}, {6, 18}])/16 + 
   (3618239625*betasv[{14, 4}, {18, 6}])/32 + 
   (1481755275*betasv[{15, 3}, {18, 6}])/16 + 
   (2997969975*betasv[{16, 2}, {18, 6}])/256 + 3859455600*betasv[{13}, {18}]*
    GG[6, 0] - (8281748475*betasv[{12}, {18}]*GG[6, 1])/2 + 
   2370808440*betasv[{11}, {18}]*GG[6, 2] - 725945220*betasv[{10}, {18}]*
    GG[6, 3] + 110853600*betasv[{9}, {18}]*GG[6, 4] - 
   6563700*betasv[{8}, {18}]*GG[6, 5] + 
   (516891375*betasv[{14}, {18}]*zeta[5])/8 + 
   (172297125*betasv[{15}, {18}]*zeta[5])/(32*y) + 
   (103378275*betasv[{16}, {18}]*zeta[5])/(2048*y^2) - 
   (176351175*betasv[{2}, {6}]*zeta[17])/128 - 
   (87162075*betasv[{3}, {6}]*zeta[17])/(32*y) - 
   (212837625*betasv[{4}, {6}]*zeta[17])/(256*y^2) - 
   (14189175*GG[6, 0]*zeta[17])/(2*y^3) + (487161675*GG[6, 1]*zeta[17])/
    (256*y^4) - (17432415*GG[6, 2]*zeta[17])/(64*y^5) + 
   (10675665*GG[6, 3]*zeta[17])/(512*y^6) - (203775*GG[6, 4]*zeta[17])/
    (256*y^7) + (96525*GG[6, 5]*zeta[17])/(8192*y^8), 
 pinablaFm[3, 9, 11, 9] -> (7408776375*betasv[{3, 16}, {6, 18}])/512 + 
   (6030399375*betasv[{4, 15}, {6, 18}])/64 - 
   (1274998725*betasv[{15, 4}, {18, 6}])/16 - 
   (14852012175*betasv[{16, 3}, {18, 6}])/512 - 
   (9407423025*betasv[{14}, {18}]*GG[6, 0])/2 + 
   (16000659675*betasv[{13}, {18}]*GG[6, 1])/2 - 
   (14208769575*betasv[{12}, {18}]*GG[6, 2])/2 + 
   3459726270*betasv[{11}, {18}]*GG[6, 3] - 919939020*betasv[{10}, {18}]*
    GG[6, 4] + 123981000*betasv[{9}, {18}]*GG[6, 5] - 
   6563700*betasv[{8}, {18}]*GG[6, 6] + 132324192000*betasv[{2}, {6}]*
    GG[18, 0] - (1206079875*betasv[{15}, {18}]*zeta[5])/32 - 
   (1481755275*betasv[{16}, {18}]*zeta[5])/(1024*y) - 
   (3308104800*GG[18, 0]*zeta[5])/y^2 + (873647775*betasv[{3}, {6}]*zeta[17])/
    256 + (74999925*betasv[{4}, {6}]*zeta[17])/(32*y) + 
   (553377825*GG[6, 0]*zeta[17])/(16*y^2) - (941215275*GG[6, 1]*zeta[17])/
    (64*y^3) + (835809975*GG[6, 2]*zeta[17])/(256*y^4) - 
   (101756655*GG[6, 3]*zeta[17])/(256*y^5) + (13528515*GG[6, 4]*zeta[17])/
    (512*y^6) - (911625*GG[6, 5]*zeta[17])/(1024*y^7) + 
   (96525*GG[6, 6]*zeta[17])/(8192*y^8), pinablaFm[3, 9, 11, 10] -> 
  (-55651971375*betasv[{4, 16}, {6, 18}])/2048 + 
   (55651971375*betasv[{16, 4}, {18, 6}])/2048 + 
   (14507417925*betasv[{15}, {18}]*GG[6, 0])/4 - 
   (85631671125*betasv[{14}, {18}]*GG[6, 1])/8 + 
   15104714625*betasv[{13}, {18}]*GG[6, 2] - 11429042625*betasv[{12}, {18}]*
    GG[6, 3] + 4839634800*betasv[{11}, {18}]*GG[6, 4] - 
   1136905770*betasv[{10}, {18}]*GG[6, 5] + 137108400*betasv[{9}, {18}]*
    GG[6, 6] - 6563700*betasv[{8}, {18}]*GG[6, 7] - 
   1014485472000*betasv[{3}, {6}]*GG[18, 0] + 132324192000*betasv[{2}, {6}]*
    GG[18, 1] + (11130394275*betasv[{16}, {18}]*zeta[5])/1024 + 
   (101448547200*GG[18, 0]*zeta[5])/y - (3308104800*GG[18, 1]*zeta[5])/y^2 - 
   (3273645375*betasv[{4}, {6}]*zeta[17])/1024 - 
   (853377525*GG[6, 0]*zeta[17])/(8*y) + (5037157125*GG[6, 1]*zeta[17])/
    (64*y^2) - (888512625*GG[6, 2]*zeta[17])/(32*y^3) + 
   (672296625*GG[6, 3]*zeta[17])/(128*y^4) - (17792775*GG[6, 4]*zeta[17])/
    (32*y^5) + (33438405*GG[6, 5]*zeta[17])/(1024*y^6) - 
   (504075*GG[6, 6]*zeta[17])/(512*y^7) + (96525*GG[6, 7]*zeta[17])/
    (8192*y^8), pinablaFm[3, 10, 8, 0] -> -13856700*betasv[{2, 9}, {6, 20}] + 
   18475600*betasv[{3, 8}, {6, 20}] - 4618900*betasv[{4, 7}, {6, 20}] + 
   13856700*betasv[{9, 2}, {20, 6}] - 18475600*betasv[{10, 1}, {20, 6}] + 
   4618900*betasv[{11, 0}, {20, 6}] - (38589031*betasv[{7}, {16}]*zeta[5])/
    65106 + 1847560*betasv[{7}, {20}]*zeta[5] - 
   (1847560*betasv[{8}, {20}]*zeta[5])/y + (692835*betasv[{9}, {20}]*zeta[5])/
    (2*y^2) - (12155*zeta[19])/(6193152*y^6) - 
   (60775*betasv[{0}, {6}]*zeta[19])/(2048*y^7) + 
   (60775*betasv[{1}, {6}]*zeta[19])/(2048*y^8) - 
   (182325*betasv[{2}, {6}]*zeta[19])/(32768*y^9), 
 pinablaFm[3, 10, 8, 1] -> 31177575*betasv[{2, 10}, {6, 20}] - 
   39260650*betasv[{3, 9}, {6, 20}] + 8083075*betasv[{4, 8}, {6, 20}] - 
   6928350*betasv[{9, 3}, {20, 6}] - 17320875*betasv[{10, 2}, {20, 6}] + 
   32332300*betasv[{11, 1}, {20, 6}] - 8083075*betasv[{12, 0}, {20, 6}] + 
   (270123217*betasv[{8}, {16}]*zeta[5])/260424 - 
   3233230*betasv[{8}, {20}]*zeta[5] + (3926065*betasv[{9}, {20}]*zeta[5])/
    y - (6235515*betasv[{10}, {20}]*zeta[5])/(8*y^2) + 
   (12155*zeta[19])/(1032192*y^5) + (425425*betasv[{0}, {6}]*zeta[19])/
    (2048*y^6) - (425425*betasv[{1}, {6}]*zeta[19])/(2048*y^7) + 
   (911625*betasv[{2}, {6}]*zeta[19])/(32768*y^8) + 
   (182325*betasv[{3}, {6}]*zeta[19])/(65536*y^9), 
 pinablaFm[3, 10, 8, 2] -> -62355150*betasv[{2, 11}, {6, 20}] + 
   72747675*betasv[{3, 10}, {6, 20}] - 10392525*betasv[{4, 9}, {6, 20}] + 
   (3464175*betasv[{9, 4}, {20, 6}])/2 + 24249225*betasv[{10, 3}, {20, 6}] + 
   10392525*betasv[{11, 2}, {20, 6}] - 48498450*betasv[{12, 1}, {20, 6}] + 
   (24249225*betasv[{13, 0}, {20, 6}])/2 - 
   (270123217*betasv[{9}, {16}]*zeta[5])/173616 + 
   4157010*betasv[{9}, {20}]*zeta[5] - (14549535*betasv[{10}, {20}]*zeta[5])/
    (2*y) + (6235515*betasv[{11}, {20}]*zeta[5])/(4*y^2) - 
   (60775*zeta[19])/(1032192*y^4) - (1276275*betasv[{0}, {6}]*zeta[19])/
    (1024*y^5) + (1276275*betasv[{1}, {6}]*zeta[19])/(1024*y^6) - 
   (546975*betasv[{2}, {6}]*zeta[19])/(8192*y^7) - 
   (1276275*betasv[{3}, {6}]*zeta[19])/(32768*y^8) - 
   (182325*betasv[{4}, {6}]*zeta[19])/(262144*y^9), 
 pinablaFm[3, 10, 8, 3] -> (218243025*betasv[{2, 12}, {6, 20}])/2 - 
   114317775*betasv[{3, 11}, {6, 20}] + (10392525*betasv[{4, 10}, {6, 20}])/
    2 - (79676025*betasv[{10, 4}, {20, 6}])/8 - 
   (107389425*betasv[{11, 3}, {20, 6}])/2 + 
   (72747675*betasv[{12, 2}, {20, 6}])/4 + 
   (121246125*betasv[{13, 1}, {20, 6}])/2 - 
   (121246125*betasv[{14, 0}, {20, 6}])/8 - 27713400*betasv[{9}, {20}]*
    GG[6, 0] + (1350616085*betasv[{10}, {16}]*zeta[5])/694464 - 
   2078505*betasv[{10}, {20}]*zeta[5] + (22863555*betasv[{11}, {20}]*zeta[5])/
    (2*y) - (43648605*betasv[{12}, {20}]*zeta[5])/(16*y^2) + 
   (60775*zeta[19])/(258048*y^3) + (6381375*betasv[{0}, {6}]*zeta[19])/
    (1024*y^4) - (6381375*betasv[{1}, {6}]*zeta[19])/(1024*y^5) - 
   (3828825*betasv[{2}, {6}]*zeta[19])/(8192*y^6) + 
   (5652075*betasv[{3}, {6}]*zeta[19])/(16384*y^7) + 
   (4193475*betasv[{4}, {6}]*zeta[19])/(262144*y^8) + 
   (182325*GG[6, 0]*zeta[19])/(16384*y^9), pinablaFm[3, 10, 8, 4] -> 
  (-654729075*betasv[{2, 13}, {6, 20}])/4 + 
   145495350*betasv[{3, 12}, {6, 20}] + (72747675*betasv[{4, 11}, {6, 20}])/
    4 + (266741475*betasv[{11, 4}, {20, 6}])/8 + 
   (169744575*betasv[{12, 3}, {20, 6}])/2 - 
   72747675*betasv[{13, 2}, {20, 6}] - (121246125*betasv[{14, 1}, {20, 6}])/
    2 + (121246125*betasv[{15, 0}, {20, 6}])/8 + 221707200*betasv[{10}, {20}]*
    GG[6, 0] - 27713400*betasv[{9}, {20}]*GG[6, 1] - 
   (1350616085*betasv[{11}, {16}]*zeta[5])/694464 - 
   (14549535*betasv[{11}, {20}]*zeta[5])/2 - 
   (14549535*betasv[{12}, {20}]*zeta[5])/y + 
   (130945815*betasv[{13}, {20}]*zeta[5])/(32*y^2) - 
   (60775*zeta[19])/(86016*y^2) - (6381375*betasv[{0}, {6}]*zeta[19])/
    (256*y^3) + (6381375*betasv[{1}, {6}]*zeta[19])/(256*y^4) + 
   (3828825*betasv[{2}, {6}]*zeta[19])/(512*y^5) - 
   (8933925*betasv[{3}, {6}]*zeta[19])/(4096*y^6) - 
   (14039025*betasv[{4}, {6}]*zeta[19])/(65536*y^7) - 
   (182325*GG[6, 0]*zeta[19])/(512*y^8) + (182325*GG[6, 1]*zeta[19])/
    (16384*y^9), pinablaFm[3, 10, 8, 5] -> 
  (3273645375*betasv[{2, 14}, {6, 20}])/16 - 
   (1091215125*betasv[{3, 13}, {6, 20}])/8 - 
   (1091215125*betasv[{4, 12}, {6, 20}])/16 - 
   (2546168625*betasv[{12, 4}, {20, 6}])/32 - 
   (363738375*betasv[{13, 3}, {20, 6}])/4 + 
   (1091215125*betasv[{14, 2}, {20, 6}])/8 + 
   (363738375*betasv[{15, 1}, {20, 6}])/8 - 
   (363738375*betasv[{16, 0}, {20, 6}])/32 - 976897350*betasv[{11}, {20}]*
    GG[6, 0] + 284062350*betasv[{10}, {20}]*GG[6, 1] - 
   27713400*betasv[{9}, {20}]*GG[6, 2] + 
   (1350616085*betasv[{12}, {16}]*zeta[5])/925952 + 
   (218243025*betasv[{12}, {20}]*zeta[5])/8 + 
   (218243025*betasv[{13}, {20}]*zeta[5])/(16*y) - 
   (654729075*betasv[{14}, {20}]*zeta[5])/(128*y^2) + 
   (60775*zeta[19])/(43008*y) + (19144125*betasv[{0}, {6}]*zeta[19])/
    (256*y^2) - (19144125*betasv[{1}, {6}]*zeta[19])/(256*y^3) - 
   (57432375*betasv[{2}, {6}]*zeta[19])/(1024*y^4) + 
   (19144125*betasv[{3}, {6}]*zeta[19])/(2048*y^5) + 
   (134008875*betasv[{4}, {6}]*zeta[19])/(65536*y^6) + 
   (25707825*GG[6, 0]*zeta[19])/(4096*y^7) - (7475325*GG[6, 1]*zeta[19])/
    (16384*y^8) + (182325*GG[6, 2]*zeta[19])/(16384*y^9), 
 pinablaFm[3, 10, 8, 6] -> (-3273645375*betasv[{2, 15}, {6, 20}])/16 + 
   (1091215125*betasv[{3, 14}, {6, 20}])/16 + 
   (1091215125*betasv[{4, 13}, {6, 20}])/8 + 
   (9093459375*betasv[{13, 4}, {20, 6}])/64 + 
   (363738375*betasv[{14, 3}, {20, 6}])/8 - 
   (5456075625*betasv[{15, 2}, {20, 6}])/32 - 
   (363738375*betasv[{16, 1}, {20, 6}])/16 + 
   (363738375*betasv[{17, 0}, {20, 6}])/64 + 2982654675*betasv[{12}, {20}]*
    GG[6, 0] - 1545022050*betasv[{11}, {20}]*GG[6, 1] + 
   346417500*betasv[{10}, {20}]*GG[6, 2] - 27713400*betasv[{9}, {20}]*
    GG[6, 3] - (1350616085*betasv[{13}, {16}]*zeta[5])/1851904 - 
   (218243025*betasv[{13}, {20}]*zeta[5])/4 - 
   (218243025*betasv[{14}, {20}]*zeta[5])/(32*y) + 
   (654729075*betasv[{15}, {20}]*zeta[5])/(128*y^2) - 
   (60775*zeta[19])/43008 - (19144125*betasv[{0}, {6}]*zeta[19])/(128*y) + 
   (19144125*betasv[{1}, {6}]*zeta[19])/(128*y^2) + 
   (287161875*betasv[{2}, {6}]*zeta[19])/(1024*y^3) - 
   (19144125*betasv[{3}, {6}]*zeta[19])/(1024*y^4) - 
   (478603125*betasv[{4}, {6}]*zeta[19])/(32768*y^5) - 
   (156981825*GG[6, 0]*zeta[19])/(2048*y^6) + (40658475*GG[6, 1]*zeta[19])/
    (4096*y^7) - (4558125*GG[6, 2]*zeta[19])/(8192*y^8) + 
   (182325*GG[6, 3]*zeta[19])/(16384*y^9), pinablaFm[3, 10, 8, 7] -> 
  (9820936125*betasv[{2, 16}, {6, 20}])/64 + 
   (1091215125*betasv[{3, 15}, {6, 20}])/32 - 
   (12003366375*betasv[{4, 14}, {6, 20}])/64 - 
   (48377203875*betasv[{14, 4}, {20, 6}])/256 + 
   (2546168625*betasv[{15, 3}, {20, 6}])/64 + 
   (18550657125*betasv[{16, 2}, {20, 6}])/128 + 
   (363738375*betasv[{17, 1}, {20, 6}])/64 - 
   (363738375*betasv[{18, 0}, {20, 6}])/256 - 
   (26989387425*betasv[{13}, {20}]*GG[6, 0])/4 + 
   (11372886525*betasv[{12}, {20}]*GG[6, 1])/2 - 
   2237857050*betasv[{11}, {20}]*GG[6, 2] + 408772650*betasv[{10}, {20}]*
    GG[6, 3] - 27713400*betasv[{9}, {20}]*GG[6, 4] + 
   (1350616085*betasv[{14}, {16}]*zeta[5])/7407616 + 
   (2400673275*betasv[{14}, {20}]*zeta[5])/32 - 
   (218243025*betasv[{15}, {20}]*zeta[5])/(64*y) - 
   (1964187225*betasv[{16}, {20}]*zeta[5])/(512*y^2) + 
   (19144125*betasv[{0}, {6}]*zeta[19])/128 - 
   (19144125*betasv[{1}, {6}]*zeta[19])/(128*y) - 
   (976350375*betasv[{2}, {6}]*zeta[19])/(1024*y^2) - 
   (134008875*betasv[{3}, {6}]*zeta[19])/(2048*y^3) + 
   (2546168625*betasv[{4}, {6}]*zeta[19])/(32768*y^4) + 
   (1420494075*GG[6, 0]*zeta[19])/(2048*y^5) - (598572975*GG[6, 1]*zeta[19])/
    (4096*y^6) + (58890975*GG[6, 2]*zeta[19])/(4096*y^7) - 
   (10757175*GG[6, 3]*zeta[19])/(16384*y^8) + (182325*GG[6, 4]*zeta[19])/
    (16384*y^9), pinablaFm[3, 10, 10, 0] -> 
  -13856700*betasv[{2, 9}, {6, 20}] + 2771340*betasv[{3, 8}, {6, 20}] + 
   11085360*betasv[{4, 7}, {6, 20}] + 13856700*betasv[{9, 2}, {20, 6}] - 
   2771340*betasv[{10, 1}, {20, 6}] - 11085360*betasv[{11, 0}, {20, 6}] - 
   4434144*betasv[{7}, {20}]*zeta[5] - (277134*betasv[{8}, {20}]*zeta[5])/y + 
   (692835*betasv[{9}, {20}]*zeta[5])/(2*y^2) + 
   (2431*zeta[19])/(1769472*y^6) + (36465*betasv[{0}, {6}]*zeta[19])/
    (512*y^7) + (36465*betasv[{1}, {6}]*zeta[19])/(8192*y^8) - 
   (182325*betasv[{2}, {6}]*zeta[19])/(32768*y^9), 
 pinablaFm[3, 10, 10, 1] -> 31177575*betasv[{2, 10}, {6, 20}] - 
   31177575*betasv[{4, 8}, {6, 20}] - 6928350*betasv[{9, 3}, {20, 6}] - 
   29099070*betasv[{10, 2}, {20, 6}] + 16628040*betasv[{11, 1}, {20, 6}] + 
   19399380*betasv[{12, 0}, {20, 6}] + 12471030*betasv[{8}, {20}]*zeta[5] - 
   (6235515*betasv[{10}, {20}]*zeta[5])/(8*y^2) - 
   (2431*zeta[19])/(294912*y^5) - (255255*betasv[{0}, {6}]*zeta[19])/
    (512*y^6) - (109395*betasv[{1}, {6}]*zeta[19])/(1024*y^7) + 
   (765765*betasv[{2}, {6}]*zeta[19])/(16384*y^8) + 
   (182325*betasv[{3}, {6}]*zeta[19])/(65536*y^9), 
 pinablaFm[3, 10, 10, 2] -> -62355150*betasv[{2, 11}, {6, 20}] - 
   (31177575*betasv[{3, 10}, {6, 20}])/2 + 
   (155887875*betasv[{4, 9}, {6, 20}])/2 + (3464175*betasv[{9, 4}, {20, 6}])/
    2 + (60276645*betasv[{10, 3}, {20, 6}])/2 + 
   45727110*betasv[{11, 2}, {20, 6}] - 48498450*betasv[{12, 1}, {20, 6}] - 
   29099070*betasv[{13, 0}, {20, 6}] - 31177575*betasv[{9}, {20}]*zeta[5] + 
   (6235515*betasv[{10}, {20}]*zeta[5])/(4*y) + 
   (6235515*betasv[{11}, {20}]*zeta[5])/(4*y^2) + 
   (12155*zeta[19])/(294912*y^4) + (765765*betasv[{0}, {6}]*zeta[19])/
    (256*y^5) + (1276275*betasv[{1}, {6}]*zeta[19])/(1024*y^6) - 
   (1203345*betasv[{2}, {6}]*zeta[19])/(4096*y^7) - 
   (3172455*betasv[{3}, {6}]*zeta[19])/(65536*y^8) - 
   (182325*betasv[{4}, {6}]*zeta[19])/(262144*y^9), 
 pinablaFm[3, 10, 10, 3] -> (218243025*betasv[{2, 12}, {6, 20}])/2 + 
   62355150*betasv[{3, 11}, {6, 20}] - (342953325*betasv[{4, 10}, {6, 20}])/
    2 - (22863555*betasv[{10, 4}, {20, 6}])/2 - 
   83140200*betasv[{11, 3}, {20, 6}] - 43648605*betasv[{12, 2}, {20, 6}] + 
   101846745*betasv[{13, 1}, {20, 6}] + (72747675*betasv[{14, 0}, {20, 6}])/
    2 - 27713400*betasv[{9}, {20}]*GG[6, 0] + 68590665*betasv[{10}, {20}]*
    zeta[5] - (6235515*betasv[{11}, {20}]*zeta[5])/y - 
   (43648605*betasv[{12}, {20}]*zeta[5])/(16*y^2) - 
   (12155*zeta[19])/(73728*y^3) - (3828825*betasv[{0}, {6}]*zeta[19])/
    (256*y^4) - (5360355*betasv[{1}, {6}]*zeta[19])/(512*y^5) + 
   (2297295*betasv[{2}, {6}]*zeta[19])/(2048*y^6) + 
   (546975*betasv[{3}, {6}]*zeta[19])/(1024*y^7) + 
   (1203345*betasv[{4}, {6}]*zeta[19])/(65536*y^8) + 
   (182325*GG[6, 0]*zeta[19])/(16384*y^9), pinablaFm[3, 10, 10, 4] -> 
  (-654729075*betasv[{2, 13}, {6, 20}])/4 - 
   (654729075*betasv[{3, 12}, {6, 20}])/4 + 
   (654729075*betasv[{4, 11}, {6, 20}])/2 + 
   43648605*betasv[{11, 4}, {20, 6}] + (334639305*betasv[{12, 3}, {20, 6}])/
    2 - (43648605*betasv[{13, 2}, {20, 6}])/4 - 
   (654729075*betasv[{14, 1}, {20, 6}])/4 - 
   (72747675*betasv[{15, 0}, {20, 6}])/2 + 245263590*betasv[{10}, {20}]*
    GG[6, 0] - 27713400*betasv[{9}, {20}]*GG[6, 1] - 
   130945815*betasv[{11}, {20}]*zeta[5] + 
   (130945815*betasv[{12}, {20}]*zeta[5])/(8*y) + 
   (130945815*betasv[{13}, {20}]*zeta[5])/(32*y^2) + 
   (12155*zeta[19])/(24576*y^2) + (3828825*betasv[{0}, {6}]*zeta[19])/
    (64*y^3) + (34459425*betasv[{1}, {6}]*zeta[19])/(512*y^4) + 
   (2297295*betasv[{2}, {6}]*zeta[19])/(2048*y^5) - 
   (17612595*betasv[{3}, {6}]*zeta[19])/(4096*y^6) - 
   (2297295*betasv[{4}, {6}]*zeta[19])/(8192*y^7) - 
   (6454305*GG[6, 0]*zeta[19])/(16384*y^8) + (182325*GG[6, 1]*zeta[19])/
    (16384*y^9), pinablaFm[3, 10, 10, 5] -> 
  (3273645375*betasv[{2, 14}, {6, 20}])/16 + 
   (654729075*betasv[{3, 13}, {6, 20}])/2 - 
   (8511477975*betasv[{4, 12}, {6, 20}])/16 - 
   (945719775*betasv[{12, 4}, {20, 6}])/8 - 
   (1964187225*betasv[{13, 3}, {20, 6}])/8 + 
   (1091215125*betasv[{14, 2}, {20, 6}])/8 + 
   (800224425*betasv[{15, 1}, {20, 6}])/4 + 
   (218243025*betasv[{16, 0}, {20, 6}])/8 - 1188904860*betasv[{11}, {20}]*
    GG[6, 0] + 307618740*betasv[{10}, {20}]*GG[6, 1] - 
   27713400*betasv[{9}, {20}]*GG[6, 2] + 
   (1702295595*betasv[{12}, {20}]*zeta[5])/8 - 
   (130945815*betasv[{13}, {20}]*zeta[5])/(4*y) - 
   (654729075*betasv[{14}, {20}]*zeta[5])/(128*y^2) - 
   (12155*zeta[19])/(12288*y) - (11486475*betasv[{0}, {6}]*zeta[19])/
    (64*y^2) - (42117075*betasv[{1}, {6}]*zeta[19])/(128*y^3) - 
   (57432375*betasv[{2}, {6}]*zeta[19])/(1024*y^4) + 
   (103378275*betasv[{3}, {6}]*zeta[19])/(4096*y^5) + 
   (49774725*betasv[{4}, {6}]*zeta[19])/(16384*y^6) + 
   (15643485*GG[6, 0]*zeta[19])/(2048*y^7) - (4047615*GG[6, 1]*zeta[19])/
    (8192*y^8) + (182325*GG[6, 2]*zeta[19])/(16384*y^9), 
 pinablaFm[3, 10, 10, 6] -> (-3273645375*betasv[{2, 15}, {6, 20}])/16 - 
   (16368226875*betasv[{3, 14}, {6, 20}])/32 + 
   (22915517625*betasv[{4, 13}, {6, 20}])/32 + 
   (7638505875*betasv[{13, 4}, {20, 6}])/32 + 
   (7638505875*betasv[{14, 3}, {20, 6}])/32 - 
   (4583103525*betasv[{15, 2}, {20, 6}])/16 - 
   (2837159325*betasv[{16, 1}, {20, 6}])/16 - 
   (218243025*betasv[{17, 0}, {20, 6}])/16 + 3972023055*betasv[{12}, {20}]*
    GG[6, 0] - 1804142340*betasv[{11}, {20}]*GG[6, 1] + 
   369973890*betasv[{10}, {20}]*GG[6, 2] - 27713400*betasv[{9}, {20}]*
    GG[6, 3] - (4583103525*betasv[{13}, {20}]*zeta[5])/16 + 
   (3273645375*betasv[{14}, {20}]*zeta[5])/(64*y) + 
   (654729075*betasv[{15}, {20}]*zeta[5])/(128*y^2) + 
   (12155*zeta[19])/12288 + (11486475*betasv[{0}, {6}]*zeta[19])/(32*y) + 
   (149324175*betasv[{1}, {6}]*zeta[19])/(128*y^2) + 
   (241215975*betasv[{2}, {6}]*zeta[19])/(512*y^3) - 
   (402026625*betasv[{3}, {6}]*zeta[19])/(4096*y^4) - 
   (402026625*betasv[{4}, {6}]*zeta[19])/(16384*y^5) - 
   (209053845*GG[6, 0]*zeta[19])/(2048*y^6) + (23738715*GG[6, 1]*zeta[19])/
    (2048*y^7) - (9736155*GG[6, 2]*zeta[19])/(16384*y^8) + 
   (182325*GG[6, 3]*zeta[19])/(16384*y^9), pinablaFm[3, 10, 10, 7] -> 
  (9820936125*betasv[{2, 16}, {6, 20}])/64 + 
   (9820936125*betasv[{3, 15}, {6, 20}])/16 - 
   (49104680625*betasv[{4, 14}, {6, 20}])/64 - 
   (22915517625*betasv[{14, 4}, {20, 6}])/64 - 
   (1527701175*betasv[{15, 3}, {20, 6}])/16 + 
   (11130394275*betasv[{16, 2}, {20, 6}])/32 + 
   (3273645375*betasv[{17, 1}, {20, 6}])/32 + 
   (218243025*betasv[{18, 0}, {20, 6}])/64 - 9777287520*betasv[{13}, {20}]*
    GG[6, 0] + 7129272150*betasv[{12}, {20}]*GG[6, 1] - 
   2544090120*betasv[{11}, {20}]*GG[6, 2] + 432329040*betasv[{10}, {20}]*
    GG[6, 3] - 27713400*betasv[{9}, {20}]*GG[6, 4] + 
   (9820936125*betasv[{14}, {20}]*zeta[5])/32 - 
   (1964187225*betasv[{15}, {20}]*zeta[5])/(32*y) - 
   (1964187225*betasv[{16}, {20}]*zeta[5])/(512*y^2) - 
   (11486475*betasv[{0}, {6}]*zeta[19])/32 - 
   (172297125*betasv[{1}, {6}]*zeta[19])/(64*y) - 
   (585810225*betasv[{2}, {6}]*zeta[19])/(256*y^2) + 
   (80405325*betasv[{3}, {6}]*zeta[19])/(512*y^3) + 
   (1206079875*betasv[{4}, {6}]*zeta[19])/(8192*y^4) + 
   (16081065*GG[6, 0]*zeta[19])/(16*y^5) - (187612425*GG[6, 1]*zeta[19])/
    (1024*y^6) + (16737435*GG[6, 2]*zeta[19])/(1024*y^7) - 
   (1422135*GG[6, 3]*zeta[19])/(2048*y^8) + (182325*GG[6, 4]*zeta[19])/
    (16384*y^9), pinablaFm[3, 10, 10, 8] -> 
  (-9820936125*betasv[{2, 17}, {6, 20}])/128 - 
   (68746552875*betasv[{3, 16}, {6, 20}])/128 + 
   (9820936125*betasv[{4, 15}, {6, 20}])/16 + 
   (1527701175*betasv[{15, 4}, {20, 6}])/4 - 
   (3273645375*betasv[{16, 3}, {20, 6}])/32 - 
   (32081724675*betasv[{17, 2}, {20, 6}])/128 - 
   (3710131425*betasv[{18, 1}, {20, 6}])/128 + 
   (71801955225*betasv[{14}, {20}]*GG[6, 0])/4 - 
   20471195745*betasv[{13}, {20}]*GG[6, 1] + 11581429860*betasv[{12}, {20}]*
    GG[6, 2] - 3408748200*betasv[{11}, {20}]*GG[6, 3] + 
   494684190*betasv[{10}, {20}]*GG[6, 4] - 27713400*betasv[{9}, {20}]*
    GG[6, 5] - (1964187225*betasv[{15}, {20}]*zeta[5])/8 + 
   (13749310575*betasv[{16}, {20}]*zeta[5])/(256*y) + 
   (1964187225*betasv[{17}, {20}]*zeta[5])/(1024*y^2) + 
   (195270075*betasv[{1}, {6}]*zeta[19])/64 + 
   (1688511825*betasv[{2}, {6}]*zeta[19])/(256*y) + 
   (172297125*betasv[{3}, {6}]*zeta[19])/(256*y^2) - 
   (80405325*betasv[{4}, {6}]*zeta[19])/(128*y^3) - 
   (3779050275*GG[6, 0]*zeta[19])/(512*y^4) + (1077431355*GG[6, 1]*zeta[19])/
    (512*y^5) - (152387235*GG[6, 2]*zeta[19])/(512*y^6) + 
   (22425975*GG[6, 3]*zeta[19])/(1024*y^7) - (13018005*GG[6, 4]*zeta[19])/
    (16384*y^8) + (182325*GG[6, 5]*zeta[19])/(16384*y^9), 
 pinablaFm[3, 10, 10, 9] -> (9820936125*betasv[{2, 18}, {6, 20}])/512 + 
   (9820936125*betasv[{3, 17}, {6, 20}])/32 - 
   (166955914125*betasv[{4, 16}, {6, 20}])/512 - 
   (33391182825*betasv[{16, 4}, {20, 6}])/128 + 
   (45176306175*betasv[{17, 3}, {20, 6}])/256 + 
   (21606059475*betasv[{18, 2}, {20, 6}])/256 - 
   (96245174025*betasv[{15}, {20}]*GG[6, 0])/4 + 
   (87078966975*betasv[{14}, {20}]*GG[6, 1])/2 - 
   37843340535*betasv[{13}, {20}]*GG[6, 2] + 17546739210*betasv[{12}, {20}]*
    GG[6, 3] - 4398116580*betasv[{11}, {20}]*GG[6, 4] + 
   557039340*betasv[{10}, {20}]*GG[6, 5] - 27713400*betasv[{9}, {20}]*
    GG[6, 6] + (33391182825*betasv[{16}, {20}]*zeta[5])/256 - 
   (1964187225*betasv[{17}, {20}]*zeta[5])/(64*y) - 
   (1964187225*betasv[{18}, {20}]*zeta[5])/(4096*y^2) - 
   (1137161025*betasv[{2}, {6}]*zeta[19])/128 - 
   (2377700325*betasv[{3}, {6}]*zeta[19])/(512*y) + 
   (1757430675*betasv[{4}, {6}]*zeta[19])/(1024*y^2) + 
   (5065535475*GG[6, 0]*zeta[19])/(128*y^3) - (4583103525*GG[6, 1]*zeta[19])/
    (256*y^4) + (1991754765*GG[6, 2]*zeta[19])/(512*y^5) - 
   (461756295*GG[6, 3]*zeta[19])/(1024*y^6) + (57869955*GG[6, 4]*zeta[19])/
    (2048*y^7) - (7329465*GG[6, 5]*zeta[19])/(8192*y^8) + 
   (182325*GG[6, 6]*zeta[19])/(16384*y^9), pinablaFm[3, 10, 12, 0] -> 
  -13856700*betasv[{2, 9}, {6, 20}] - 16628040*betasv[{3, 8}, {6, 20}] - 
   3023280*betasv[{4, 7}, {6, 20}] + 13856700*betasv[{9, 2}, {20, 6}] + 
   16628040*betasv[{10, 1}, {20, 6}] + 3023280*betasv[{11, 0}, {20, 6}] + 
   1209312*betasv[{7}, {20}]*zeta[5] + (1662804*betasv[{8}, {20}]*zeta[5])/
    y + (692835*betasv[{9}, {20}]*zeta[5])/(2*y^2) - 
   (221*zeta[19])/(1105920*y^6) - (9945*betasv[{0}, {6}]*zeta[19])/
    (512*y^7) - (109395*betasv[{1}, {6}]*zeta[19])/(4096*y^8) - 
   (182325*betasv[{2}, {6}]*zeta[19])/(32768*y^9), 
 pinablaFm[3, 10, 12, 1] -> 31177575*betasv[{2, 10}, {6, 20}] + 
   48498450*betasv[{3, 9}, {6, 20}] + 12471030*betasv[{4, 8}, {6, 20}] - 
   6928350*betasv[{9, 3}, {20, 6}] - 43648605*betasv[{10, 2}, {20, 6}] - 
   36279360*betasv[{11, 1}, {20, 6}] - 5290740*betasv[{12, 0}, {20, 6}] - 
   4988412*betasv[{8}, {20}]*zeta[5] - (4849845*betasv[{9}, {20}]*zeta[5])/
    y - (6235515*betasv[{10}, {20}]*zeta[5])/(8*y^2) + 
   (221*zeta[19])/(184320*y^5) + (69615*betasv[{0}, {6}]*zeta[19])/
    (512*y^6) + (29835*betasv[{1}, {6}]*zeta[19])/(128*y^7) + 
   (2297295*betasv[{2}, {6}]*zeta[19])/(32768*y^8) + 
   (182325*betasv[{3}, {6}]*zeta[19])/(65536*y^9), 
 pinablaFm[3, 10, 12, 2] -> -62355150*betasv[{2, 11}, {6, 20}] - 
   124710300*betasv[{3, 10}, {6, 20}] - (86604375*betasv[{4, 9}, {6, 20}])/
    2 + (3464175*betasv[{9, 4}, {20, 6}])/2 + 
   37413090*betasv[{10, 3}, {20, 6}] + 114506730*betasv[{11, 2}, {20, 6}] + 
   68779620*betasv[{12, 1}, {20, 6}] + 7936110*betasv[{13, 0}, {20, 6}] + 
   17320875*betasv[{9}, {20}]*zeta[5] + (12471030*betasv[{10}, {20}]*zeta[5])/
    y + (6235515*betasv[{11}, {20}]*zeta[5])/(4*y^2) - 
   (221*zeta[19])/(36864*y^4) - (208845*betasv[{0}, {6}]*zeta[19])/
    (256*y^5) - (904995*betasv[{1}, {6}]*zeta[19])/(512*y^6) - 
   (3013335*betasv[{2}, {6}]*zeta[19])/(4096*y^7) - 
   (984555*betasv[{3}, {6}]*zeta[19])/(16384*y^8) - 
   (182325*betasv[{4}, {6}]*zeta[19])/(262144*y^9), 
 pinablaFm[3, 10, 12, 3] -> (218243025*betasv[{2, 12}, {6, 20}])/2 + 
   280598175*betasv[{3, 11}, {6, 20}] + (1028859975*betasv[{4, 10}, {6, 20}])/
    8 - (106003755*betasv[{10, 4}, {20, 6}])/8 - 
   132079545*betasv[{11, 3}, {20, 6}] - (503942985*betasv[{12, 2}, {20, 6}])/
    2 - 111105540*betasv[{13, 1}, {20, 6}] - 
   (19840275*betasv[{14, 0}, {20, 6}])/2 - 27713400*betasv[{9}, {20}]*
    GG[6, 0] - (205771995*betasv[{10}, {20}]*zeta[5])/4 - 
   (56119635*betasv[{11}, {20}]*zeta[5])/(2*y) - 
   (43648605*betasv[{12}, {20}]*zeta[5])/(16*y^2) + 
   (221*zeta[19])/(9216*y^3) + (1044225*betasv[{0}, {6}]*zeta[19])/
    (256*y^4) + (1461915*betasv[{1}, {6}]*zeta[19])/(128*y^5) + 
   (26523315*betasv[{2}, {6}]*zeta[19])/(4096*y^6) + 
   (6951555*betasv[{3}, {6}]*zeta[19])/(8192*y^7) + 
   (5579145*betasv[{4}, {6}]*zeta[19])/(262144*y^8) + 
   (182325*GG[6, 0]*zeta[19])/(16384*y^9), pinablaFm[3, 10, 12, 4] -> 
  (-654729075*betasv[{2, 13}, {6, 20}])/4 - 
   (1091215125*betasv[{3, 12}, {6, 20}])/2 - 
   (654729075*betasv[{4, 11}, {6, 20}])/2 + 
   59520825*betasv[{11, 4}, {20, 6}] + 357124950*betasv[{12, 3}, {20, 6}] + 
   (1845145575*betasv[{13, 2}, {20, 6}])/4 + 
   (297604125*betasv[{14, 1}, {20, 6}])/2 + 
   (19840275*betasv[{15, 0}, {20, 6}])/2 + 274362660*betasv[{10}, {20}]*
    GG[6, 0] - 27713400*betasv[{9}, {20}]*GG[6, 1] + 
   130945815*betasv[{11}, {20}]*zeta[5] + 
   (218243025*betasv[{12}, {20}]*zeta[5])/(4*y) + 
   (130945815*betasv[{13}, {20}]*zeta[5])/(32*y^2) - 
   (221*zeta[19])/(3072*y^2) - (1044225*betasv[{0}, {6}]*zeta[19])/(64*y^3) - 
   (15663375*betasv[{1}, {6}]*zeta[19])/(256*y^4) - 
   (97112925*betasv[{2}, {6}]*zeta[19])/(2048*y^5) - 
   (9398025*betasv[{3}, {6}]*zeta[19])/(1024*y^6) - 
   (3132675*betasv[{4}, {6}]*zeta[19])/(8192*y^7) - 
   (3610035*GG[6, 0]*zeta[19])/(8192*y^8) + (182325*GG[6, 1]*zeta[19])/
    (16384*y^9), pinablaFm[3, 10, 12, 5] -> 
  (3273645375*betasv[{2, 14}, {6, 20}])/16 + 
   (7202019825*betasv[{3, 13}, {6, 20}])/8 + 
   (2837159325*betasv[{4, 12}, {6, 20}])/4 - 
   (773770725*betasv[{12, 4}, {20, 6}])/4 - 
   (6130644975*betasv[{13, 3}, {20, 6}])/8 - 
   (11011352625*betasv[{14, 2}, {20, 6}])/16 - 
   158722200*betasv[{15, 1}, {20, 6}] - (59520825*betasv[{16, 0}, {20, 6}])/
    8 - 1501058520*betasv[{11}, {20}]*GG[6, 0] + 336717810*betasv[{10}, {20}]*
    GG[6, 1] - 27713400*betasv[{9}, {20}]*GG[6, 2] - 
   (567431865*betasv[{12}, {20}]*zeta[5])/2 - 
   (1440403965*betasv[{13}, {20}]*zeta[5])/(16*y) - 
   (654729075*betasv[{14}, {20}]*zeta[5])/(128*y^2) + 
   (221*zeta[19])/(1536*y) + (3132675*betasv[{0}, {6}]*zeta[19])/(64*y^2) + 
   (1044225*betasv[{1}, {6}]*zeta[19])/(4*y^3) + 
   (579544875*betasv[{2}, {6}]*zeta[19])/(2048*y^4) + 
   (322665525*betasv[{3}, {6}]*zeta[19])/(4096*y^5) + 
   (40724775*betasv[{4}, {6}]*zeta[19])/(8192*y^6) + 
   (9875385*GG[6, 0]*zeta[19])/(1024*y^7) - (8860995*GG[6, 1]*zeta[19])/
    (16384*y^8) + (182325*GG[6, 2]*zeta[19])/(16384*y^9), 
 pinablaFm[3, 10, 12, 6] -> (-3273645375*betasv[{2, 15}, {6, 20}])/16 - 
   (9820936125*betasv[{3, 14}, {6, 20}])/8 - 
   (41247931725*betasv[{4, 13}, {6, 20}])/32 + 
   (15415893675*betasv[{13, 4}, {20, 6}])/32 + 
   (10416144375*betasv[{14, 3}, {20, 6}])/8 + 
   (12916019025*betasv[{15, 2}, {20, 6}])/16 + 
   (1011854025*betasv[{16, 1}, {20, 6}])/8 + 
   (59520825*betasv[{17, 0}, {20, 6}])/16 + 5721935310*betasv[{12}, {20}]*
    GG[6, 0] - 2174494140*betasv[{11}, {20}]*GG[6, 1] + 
   399072960*betasv[{10}, {20}]*GG[6, 2] - 27713400*betasv[{9}, {20}]*
    GG[6, 3] + (8249586345*betasv[{13}, {20}]*zeta[5])/16 + 
   (1964187225*betasv[{14}, {20}]*zeta[5])/(16*y) + 
   (654729075*betasv[{15}, {20}]*zeta[5])/(128*y^2) - (221*zeta[19])/1536 - 
   (3132675*betasv[{0}, {6}]*zeta[19])/(32*y) - 
   (53255475*betasv[{1}, {6}]*zeta[19])/(64*y^2) - 
   (679790475*betasv[{2}, {6}]*zeta[19])/(512*y^3) - 
   (548218125*betasv[{3}, {6}]*zeta[19])/(1024*y^4) - 
   (811362825*betasv[{4}, {6}]*zeta[19])/(16384*y^5) - 
   (150577245*GG[6, 0]*zeta[19])/(1024*y^6) + (28611765*GG[6, 1]*zeta[19])/
    (2048*y^7) - (328185*GG[6, 2]*zeta[19])/(512*y^8) + 
   (182325*GG[6, 3]*zeta[19])/(16384*y^9), pinablaFm[3, 10, 12, 7] -> 
  (9820936125*betasv[{2, 16}, {6, 20}])/64 + 
   (42557389875*betasv[{3, 15}, {6, 20}])/32 + 
   (245523403125*betasv[{4, 14}, {6, 20}])/128 - 
   (118744045875*betasv[{14, 4}, {20, 6}])/128 - 
   (54580596525*betasv[{15, 3}, {20, 6}])/32 - 
   (44819181225*betasv[{16, 2}, {20, 6}])/64 - 
   (535687425*betasv[{17, 1}, {20, 6}])/8 - 
   (59520825*betasv[{18, 0}, {20, 6}])/64 - 
   (32581699605*betasv[{13}, {20}]*GG[6, 0])/2 + 
   9527300055*betasv[{12}, {20}]*GG[6, 1] - 2972640060*betasv[{11}, {20}]*
    GG[6, 2] + 461428110*betasv[{10}, {20}]*GG[6, 3] - 
   27713400*betasv[{9}, {20}]*GG[6, 4] - 
   (49104680625*betasv[{14}, {20}]*zeta[5])/64 - 
   (8511477975*betasv[{15}, {20}]*zeta[5])/(64*y) - 
   (1964187225*betasv[{16}, {20}]*zeta[5])/(512*y^2) + 
   (3132675*betasv[{0}, {6}]*zeta[19])/32 + 
   (28194075*betasv[{1}, {6}]*zeta[19])/(16*y) + 
   (2358904275*betasv[{2}, {6}]*zeta[19])/(512*y^2) + 
   (2872662975*betasv[{3}, {6}]*zeta[19])/(1024*y^3) + 
   (6249686625*betasv[{4}, {6}]*zeta[19])/(16384*y^4) + 
   (1714826295*GG[6, 0]*zeta[19])/(1024*y^5) - (501436845*GG[6, 1]*zeta[19])/
    (2048*y^6) + (39113685*GG[6, 2]*zeta[19])/(2048*y^7) - 
   (12142845*GG[6, 3]*zeta[19])/(16384*y^8) + (182325*GG[6, 4]*zeta[19])/
    (16384*y^9), pinablaFm[3, 10, 12, 8] -> 
  (-9820936125*betasv[{2, 17}, {6, 20}])/128 - 
   (68746552875*betasv[{3, 16}, {6, 20}])/64 - 
   (36010099125*betasv[{4, 15}, {6, 20}])/16 + 
   (5416395075*betasv[{15, 4}, {20, 6}])/4 + 
   (13035060675*betasv[{16, 3}, {20, 6}])/8 + 
   (51247430325*betasv[{17, 2}, {20, 6}])/128 + 
   (1130895675*betasv[{18, 1}, {20, 6}])/64 + 
   (70413135975*betasv[{14}, {20}]*GG[6, 0])/2 - 
   30581799885*betasv[{13}, {20}]*GG[6, 1] + 14729420160*betasv[{12}, {20}]*
    GG[6, 2] - 3895496280*betasv[{11}, {20}]*GG[6, 3] + 
   523783260*betasv[{10}, {20}]*GG[6, 4] - 27713400*betasv[{9}, {20}]*
    GG[6, 5] + (7202019825*betasv[{15}, {20}]*zeta[5])/8 + 
   (13749310575*betasv[{16}, {20}]*zeta[5])/(128*y) + 
   (1964187225*betasv[{17}, {20}]*zeta[5])/(1024*y^2) - 
   (59520825*betasv[{1}, {6}]*zeta[19])/32 - 
   (2697233175*betasv[{2}, {6}]*zeta[19])/(256*y) - 
   (686055825*betasv[{3}, {6}]*zeta[19])/(64*y^2) - 
   (285073425*betasv[{4}, {6}]*zeta[19])/(128*y^3) - 
   (3705954525*GG[6, 0]*zeta[19])/(256*y^4) + (1609568415*GG[6, 1]*zeta[19])/
    (512*y^5) - (6056505*GG[6, 2]*zeta[19])/(16*y^6) + 
   (25628265*GG[6, 3]*zeta[19])/(1024*y^7) - (6891885*GG[6, 4]*zeta[19])/
    (8192*y^8) + (182325*GG[6, 5]*zeta[19])/(16384*y^9), 
 pinablaFm[3, 10, 12, 9] -> (9820936125*betasv[{2, 18}, {6, 20}])/512 + 
   (147314041875*betasv[{3, 17}, {6, 20}])/256 + 
   (500867742375*betasv[{4, 16}, {6, 20}])/256 - 
   (45533431125*betasv[{16, 4}, {20, 6}])/32 - 
   (259808401125*betasv[{17, 3}, {20, 6}])/256 - 
   (58032804375*betasv[{18, 2}, {20, 6}])/512 - 
   (113744296575*betasv[{15}, {20}]*GG[6, 0])/2 + 
   (293735271375*betasv[{14}, {20}]*GG[6, 1])/4 - 
   52675930125*betasv[{13}, {20}]*GG[6, 2] + 21546538650*betasv[{12}, {20}]*
    GG[6, 3] - 4943062800*betasv[{11}, {20}]*GG[6, 4] + 
   586138410*betasv[{10}, {20}]*GG[6, 5] - 27713400*betasv[{9}, {20}]*
    GG[6, 6] - (100173548475*betasv[{16}, {20}]*zeta[5])/128 - 
   (29462808375*betasv[{17}, {20}]*zeta[5])/(512*y) - 
   (1964187225*betasv[{18}, {20}]*zeta[5])/(4096*y^2) + 
   (3054358125*betasv[{2}, {6}]*zeta[19])/256 + 
   (13674126375*betasv[{3}, {6}]*zeta[19])/(512*y) + 
   (2396496375*betasv[{4}, {6}]*zeta[19])/(256*y^2) + 
   (5986541925*GG[6, 0]*zeta[19])/(64*y^3) - (15459751125*GG[6, 1]*zeta[19])/
    (512*y^4) + (2772417375*GG[6, 2]*zeta[19])/(512*y^5) - 
   (567014175*GG[6, 3]*zeta[19])/(1024*y^6) + (16260075*GG[6, 4]*zeta[19])/
    (512*y^7) - (15424695*GG[6, 5]*zeta[19])/(16384*y^8) + 
   (182325*GG[6, 6]*zeta[19])/(16384*y^9), pinablaFm[3, 10, 12, 10] -> 
  (-9820936125*betasv[{3, 18}, {6, 20}])/64 - 
   (1149049526625*betasv[{4, 17}, {6, 20}])/1024 + 
   (988343299125*betasv[{17, 4}, {20, 6}])/1024 + 
   (79460301375*betasv[{18, 3}, {20, 6}])/256 + 
   (523366614225*betasv[{16}, {20}]*GG[6, 0])/8 - 
   (521223864525*betasv[{15}, {20}]*GG[6, 1])/4 + 
   139278730500*betasv[{14}, {20}]*GG[6, 2] - 84995738100*betasv[{13}, {20}]*
    GG[6, 3] + 30196898550*betasv[{12}, {20}]*GG[6, 4] - 
   6115339620*betasv[{11}, {20}]*GG[6, 5] + 648493560*betasv[{10}, {20}]*
    GG[6, 6] - 27713400*betasv[{9}, {20}]*GG[6, 7] + 
   5028319296000*betasv[{2}, {6}]*GG[20, 0] + 
   (229809905325*betasv[{17}, {20}]*zeta[5])/512 + 
   (1964187225*betasv[{18}, {20}]*zeta[5])/(128*y) - 
   (125707982400*GG[20, 0]*zeta[5])/y^2 - 
   (4182121125*betasv[{3}, {6}]*zeta[19])/128 - 
   (52018068375*betasv[{4}, {6}]*zeta[19])/(2048*y) - 
   (27545611275*GG[6, 0]*zeta[19])/(64*y^2) + (27432834975*GG[6, 1]*zeta[19])/
    (128*y^3) - (1832614875*GG[6, 2]*zeta[19])/(32*y^4) + 
   (1118364975*GG[6, 3]*zeta[19])/(128*y^5) - (794655225*GG[6, 4]*zeta[19])/
    (1024*y^6) + (80464995*GG[6, 5]*zeta[19])/(2048*y^7) - 
   (4266405*GG[6, 6]*zeta[19])/(4096*y^8) + (182325*GG[6, 7]*zeta[19])/
    (16384*y^9), pinablaFm[3, 10, 12, 11] -> 
  (1306184504625*betasv[{4, 18}, {6, 20}])/4096 - 
   (1306184504625*betasv[{18, 4}, {20, 6}])/4096 - 
   (3081809756025*betasv[{17}, {20}]*GG[6, 0])/64 + 
   (2610404822025*betasv[{16}, {20}]*GG[6, 1])/16 - 
   (1078338786525*betasv[{15}, {20}]*GG[6, 2])/4 + 
   245523403125*betasv[{14}, {20}]*GG[6, 3] - 130291085925*betasv[{13}, {20}]*
    GG[6, 4] + 40898742885*betasv[{12}, {20}]*GG[6, 5] - 
   7412326740*betasv[{11}, {20}]*GG[6, 6] + 710848710*betasv[{10}, {20}]*
    GG[6, 7] - 27713400*betasv[{9}, {20}]*GG[6, 8] - 
   42740714016000*betasv[{3}, {6}]*GG[20, 0] + 5028319296000*betasv[{2}, {6}]*
    GG[20, 1] - (261236900925*betasv[{18}, {20}]*zeta[5])/2048 + 
   (4274071401600*GG[20, 0]*zeta[5])/y - (125707982400*GG[20, 1]*zeta[5])/
    y^2 + (68746552875*betasv[{4}, {6}]*zeta[19])/2048 + 
   (162200513475*GG[6, 0]*zeta[19])/(128*y) - 
   (137389727475*GG[6, 1]*zeta[19])/(128*y^2) + 
   (56754672975*GG[6, 2]*zeta[19])/(128*y^3) - 
   (12922284375*GG[6, 3]*zeta[19])/(128*y^4) + (6857425575*GG[6, 4]*zeta[19])/
    (512*y^5) - (2152565415*GG[6, 5]*zeta[19])/(2048*y^6) + 
   (97530615*GG[6, 6]*zeta[19])/(2048*y^7) - (18706545*GG[6, 7]*zeta[19])/
    (16384*y^8) + (182325*GG[6, 8]*zeta[19])/(16384*y^9), 
 pinablaFm[3, 11, 9, 0] -> -58198140*betasv[{2, 10}, {6, 22}] + 
   77597520*betasv[{3, 9}, {6, 22}] - 19399380*betasv[{4, 8}, {6, 22}] + 
   58198140*betasv[{10, 2}, {22, 6}] - 77597520*betasv[{11, 1}, {22, 6}] + 
   19399380*betasv[{12, 0}, {22, 6}] - 
   (25116700609*betasv[{8}, {18}]*zeta[5])/10089410 + 
   7759752*betasv[{8}, {22}]*zeta[5] - (7759752*betasv[{9}, {22}]*zeta[5])/
    y + (2909907*betasv[{10}, {22}]*zeta[5])/(2*y^2) - 
   (46189*zeta[21])/(24772608*y^7) - (230945*betasv[{0}, {6}]*zeta[21])/
    (8192*y^8) + (230945*betasv[{1}, {6}]*zeta[21])/(8192*y^9) - 
   (692835*betasv[{2}, {6}]*zeta[21])/(131072*y^10), 
 pinablaFm[3, 11, 9, 1] -> 145495350*betasv[{2, 11}, {6, 22}] - 
   184294110*betasv[{3, 10}, {6, 22}] + 38798760*betasv[{4, 9}, {6, 22}] - 
   29099070*betasv[{10, 3}, {22, 6}] - 87297210*betasv[{11, 2}, {22, 6}] + 
   155195040*betasv[{12, 1}, {22, 6}] - 38798760*betasv[{13, 0}, {22, 6}] + 
   (25116700609*betasv[{9}, {18}]*zeta[5])/5044705 - 
   15519504*betasv[{9}, {22}]*zeta[5] + (18429411*betasv[{10}, {22}]*zeta[5])/
    y - (14549535*betasv[{11}, {22}]*zeta[5])/(4*y^2) + 
   (46189*zeta[21])/(3538944*y^6) + (230945*betasv[{0}, {6}]*zeta[21])/
    (1024*y^7) - (230945*betasv[{1}, {6}]*zeta[21])/(1024*y^8) + 
   (2078505*betasv[{2}, {6}]*zeta[21])/(65536*y^9) + 
   (692835*betasv[{3}, {6}]*zeta[21])/(262144*y^10), 
 pinablaFm[3, 11, 9, 2] -> (-654729075*betasv[{2, 12}, {6, 22}])/2 + 
   387987600*betasv[{3, 11}, {6, 22}] - (121246125*betasv[{4, 10}, {6, 22}])/
    2 + (14549535*betasv[{10, 4}, {22, 6}])/2 + 
   116396280*betasv[{11, 3}, {22, 6}] + (160044885*betasv[{12, 2}, {22, 6}])/
    2 - 271591320*betasv[{13, 1}, {22, 6}] + 
   67897830*betasv[{14, 0}, {22, 6}] - 
   (175816904263*betasv[{10}, {18}]*zeta[5])/20178820 + 
   24249225*betasv[{10}, {22}]*zeta[5] - 
   (38798760*betasv[{11}, {22}]*zeta[5])/y + 
   (130945815*betasv[{12}, {22}]*zeta[5])/(16*y^2) - 
   (46189*zeta[21])/(589824*y^5) - (1616615*betasv[{0}, {6}]*zeta[21])/
    (1024*y^6) + (1616615*betasv[{1}, {6}]*zeta[21])/(1024*y^7) - 
   (7621185*betasv[{2}, {6}]*zeta[21])/(65536*y^8) - 
   (692835*betasv[{3}, {6}]*zeta[21])/(16384*y^9) - 
   (692835*betasv[{4}, {6}]*zeta[21])/(1048576*y^10), 
 pinablaFm[3, 11, 9, 3] -> 654729075*betasv[{2, 13}, {6, 22}] - 
   (2837159325*betasv[{3, 12}, {6, 22}])/4 + 
   (218243025*betasv[{4, 11}, {6, 22}])/4 - 
   (189143955*betasv[{11, 4}, {22, 6}])/4 - 
   (1207611405*betasv[{12, 3}, {22, 6}])/4 + 
   43648605*betasv[{13, 2}, {22, 6}] + 407386980*betasv[{14, 1}, {22, 6}] - 
   101846745*betasv[{15, 0}, {22, 6}] - 116396280*betasv[{10}, {22}]*
    GG[6, 0] + (527450712789*betasv[{11}, {18}]*zeta[5])/40357640 - 
   (43648605*betasv[{11}, {22}]*zeta[5])/2 + 
   (567431865*betasv[{12}, {22}]*zeta[5])/(8*y) - 
   (130945815*betasv[{13}, {22}]*zeta[5])/(8*y^2) + 
   (230945*zeta[21])/(589824*y^4) + (4849845*betasv[{0}, {6}]*zeta[21])/
    (512*y^5) - (4849845*betasv[{1}, {6}]*zeta[21])/(512*y^6) - 
   (2078505*betasv[{2}, {6}]*zeta[21])/(8192*y^7) + 
   (57505305*betasv[{3}, {6}]*zeta[21])/(131072*y^8) + 
   (9006855*betasv[{4}, {6}]*zeta[21])/(524288*y^9) + 
   (692835*GG[6, 0]*zeta[21])/(65536*y^10), pinablaFm[3, 11, 9, 4] -> 
  (-4583103525*betasv[{2, 14}, {6, 22}])/4 + 
   1091215125*betasv[{3, 13}, {6, 22}] + (218243025*betasv[{4, 12}, {6, 22}])/
    4 + (363738375*betasv[{12, 4}, {22, 6}])/2 + 
   581981400*betasv[{13, 3}, {22, 6}] - (1527701175*betasv[{14, 2}, {22, 6}])/
    4 - 509233725*betasv[{15, 1}, {22, 6}] + 
   (509233725*betasv[{16, 0}, {22, 6}])/4 + 1047566520*betasv[{11}, {22}]*
    GG[6, 0] - 116396280*betasv[{10}, {22}]*GG[6, 1] - 
   (527450712789*betasv[{12}, {18}]*zeta[5])/32286112 - 
   (43648605*betasv[{12}, {22}]*zeta[5])/2 - 
   (218243025*betasv[{13}, {22}]*zeta[5])/(2*y) + 
   (916620705*betasv[{14}, {22}]*zeta[5])/(32*y^2) - 
   (230945*zeta[21])/(147456*y^3) - (24249225*betasv[{0}, {6}]*zeta[21])/
    (512*y^4) + (24249225*betasv[{1}, {6}]*zeta[21])/(512*y^5) + 
   (72747675*betasv[{2}, {6}]*zeta[21])/(8192*y^6) - 
   (3464175*betasv[{3}, {6}]*zeta[21])/(1024*y^7) - 
   (17320875*betasv[{4}, {6}]*zeta[21])/(65536*y^8) - 
   (6235515*GG[6, 0]*zeta[21])/(16384*y^9) + (692835*GG[6, 1]*zeta[21])/
    (65536*y^10), pinablaFm[3, 11, 9, 5] -> 
  (13749310575*betasv[{2, 15}, {6, 22}])/8 - 
   (10693908225*betasv[{3, 14}, {6, 22}])/8 - 
   (1527701175*betasv[{4, 13}, {6, 22}])/4 - 
   509233725*betasv[{13, 4}, {22, 6}] - (6620038425*betasv[{14, 3}, {22, 6}])/
    8 + (7638505875*betasv[{15, 2}, {22, 6}])/8 + 
   509233725*betasv[{16, 1}, {22, 6}] - (509233725*betasv[{17, 0}, {22, 6}])/
    4 - 5266931670*betasv[{12}, {22}]*GG[6, 0] + 
   1338557220*betasv[{11}, {22}]*GG[6, 1] - 116396280*betasv[{10}, {22}]*
    GG[6, 2] + (527450712789*betasv[{13}, {18}]*zeta[5])/32286112 + 
   (305540235*betasv[{13}, {22}]*zeta[5])/2 + 
   (2138781645*betasv[{14}, {22}]*zeta[5])/(16*y) - 
   (2749862115*betasv[{15}, {22}]*zeta[5])/(64*y^2) + 
   (230945*zeta[21])/(49152*y^2) + (24249225*betasv[{0}, {6}]*zeta[21])/
    (128*y^3) - (24249225*betasv[{1}, {6}]*zeta[21])/(128*y^4) - 
   (363738375*betasv[{2}, {6}]*zeta[21])/(4096*y^5) + 
   (315239925*betasv[{3}, {6}]*zeta[21])/(16384*y^6) + 
   (24249225*betasv[{4}, {6}]*zeta[21])/(8192*y^7) + 
   (125403135*GG[6, 0]*zeta[21])/(16384*y^8) - (15935205*GG[6, 1]*zeta[21])/
    (32768*y^9) + (692835*GG[6, 2]*zeta[21])/(65536*y^10), 
 pinablaFm[3, 11, 9, 6] -> (-68746552875*betasv[{2, 16}, {6, 22}])/32 + 
   (4583103525*betasv[{3, 15}, {6, 22}])/4 + 
   (32081724675*betasv[{4, 14}, {6, 22}])/32 + 
   (35137127025*betasv[{14, 4}, {22, 6}])/32 + 
   (1527701175*betasv[{15, 3}, {22, 6}])/2 - 
   (50414138775*betasv[{16, 2}, {22, 6}])/32 - 
   (1527701175*betasv[{17, 1}, {22, 6}])/4 + 
   (1527701175*betasv[{18, 0}, {22, 6}])/16 + 18681602940*betasv[{13}, {22}]*
    GG[6, 0] - 8278685415*betasv[{12}, {22}]*GG[6, 1] + 
   1629547920*betasv[{11}, {22}]*GG[6, 2] - 116396280*betasv[{10}, {22}]*
    GG[6, 3] - (1582352138367*betasv[{14}, {18}]*zeta[5])/129144448 - 
   (6416344935*betasv[{14}, {22}]*zeta[5])/16 - 
   (916620705*betasv[{15}, {22}]*zeta[5])/(8*y) + 
   (13749310575*betasv[{16}, {22}]*zeta[5])/(256*y^2) - 
   (230945*zeta[21])/(24576*y) - (72747675*betasv[{0}, {6}]*zeta[21])/
    (128*y^2) + (72747675*betasv[{1}, {6}]*zeta[21])/(128*y^3) + 
   (2400673275*betasv[{2}, {6}]*zeta[21])/(4096*y^4) - 
   (72747675*betasv[{3}, {6}]*zeta[21])/(1024*y^5) - 
   (1673196525*betasv[{4}, {6}]*zeta[21])/(65536*y^6) - 
   (222400035*GG[6, 0]*zeta[21])/(2048*y^7) + (394223115*GG[6, 1]*zeta[21])/
    (32768*y^8) - (4849845*GG[6, 2]*zeta[21])/(8192*y^9) + 
   (692835*GG[6, 3]*zeta[21])/(65536*y^10), pinablaFm[3, 11, 9, 7] -> 
  (68746552875*betasv[{2, 17}, {6, 22}])/32 - 
   (22915517625*betasv[{3, 16}, {6, 22}])/64 - 
   (114577588125*betasv[{4, 15}, {6, 22}])/64 - 
   (117632990475*betasv[{15, 4}, {22, 6}])/64 - 
   (10693908225*betasv[{16, 3}, {22, 6}])/64 + 
   (59580345825*betasv[{17, 2}, {22, 6}])/32 + 
   (1527701175*betasv[{18, 1}, {22, 6}])/8 - 
   (1527701175*betasv[{19, 0}, {22, 6}])/32 - 
   (100522737315*betasv[{14}, {22}]*GG[6, 0])/2 + 
   35238973770*betasv[{13}, {22}]*GG[6, 1] - 11945168235*betasv[{12}, {22}]*
    GG[6, 2] + 1920538620*betasv[{11}, {22}]*GG[6, 3] - 
   116396280*betasv[{10}, {22}]*GG[6, 4] + 
   (1582352138367*betasv[{15}, {18}]*zeta[5])/258288896 + 
   (22915517625*betasv[{15}, {22}]*zeta[5])/32 + 
   (4583103525*betasv[{16}, {22}]*zeta[5])/(128*y) - 
   (13749310575*betasv[{17}, {22}]*zeta[5])/(256*y^2) + 
   (230945*zeta[21])/24576 + (72747675*betasv[{0}, {6}]*zeta[21])/(64*y) - 
   (72747675*betasv[{1}, {6}]*zeta[21])/(64*y^2) - 
   (2837159325*betasv[{2}, {6}]*zeta[21])/(1024*y^3) + 
   (509233725*betasv[{3}, {6}]*zeta[21])/(8192*y^4) + 
   (5601570975*betasv[{4}, {6}]*zeta[21])/(32768*y^5) + 
   (4786797015*GG[6, 0]*zeta[21])/(4096*y^6) - (839023185*GG[6, 1]*zeta[21])/
    (4096*y^7) + (568817535*GG[6, 2]*zeta[21])/(32768*y^8) - 
   (22863555*GG[6, 3]*zeta[21])/(32768*y^9) + (692835*GG[6, 4]*zeta[21])/
    (65536*y^10), pinablaFm[3, 11, 9, 8] -> 
  (-206239658625*betasv[{2, 18}, {6, 22}])/128 - 
   (22915517625*betasv[{3, 17}, {6, 22}])/32 + 
   (297901729125*betasv[{4, 16}, {6, 22}])/128 + 
   (74857357575*betasv[{16, 4}, {22, 6}])/32 - 
   (1527701175*betasv[{17, 3}, {22, 6}])/2 - 
   (197073451575*betasv[{18, 2}, {22, 6}])/128 - 
   (1527701175*betasv[{19, 1}, {22, 6}])/32 + 
   (1527701175*betasv[{20, 0}, {22, 6}])/128 + 
   104800300605*betasv[{15}, {22}]*GG[6, 0] - 111929572755*betasv[{14}, {22}]*
    GG[6, 1] + 59129310240*betasv[{13}, {22}]*GG[6, 2] - 
   16266380130*betasv[{12}, {22}]*GG[6, 3] + 2211529320*betasv[{11}, {22}]*
    GG[6, 4] - 116396280*betasv[{10}, {22}]*GG[6, 5] - 
   (1582352138367*betasv[{16}, {18}]*zeta[5])/1033155584 - 
   (59580345825*betasv[{16}, {22}]*zeta[5])/64 + 
   (4583103525*betasv[{17}, {22}]*zeta[5])/(64*y) + 
   (41247931725*betasv[{18}, {22}]*zeta[5])/(1024*y^2) - 
   (72747675*betasv[{0}, {6}]*zeta[21])/64 + 
   (72747675*betasv[{1}, {6}]*zeta[21])/(64*y) + 
   (9384450075*betasv[{2}, {6}]*zeta[21])/(1024*y^2) + 
   (72747675*betasv[{3}, {6}]*zeta[21])/(64*y^3) - 
   (3564636075*betasv[{4}, {6}]*zeta[21])/(4096*y^4) - 
   (4990490505*GG[6, 0]*zeta[21])/(512*y^5) + (5329979655*GG[6, 1]*zeta[21])/
    (2048*y^6) - (87990045*GG[6, 2]*zeta[21])/(256*y^7) + 
   (387294765*GG[6, 3]*zeta[21])/(16384*y^8) - (13163865*GG[6, 4]*zeta[21])/
    (16384*y^9) + (692835*GG[6, 5]*zeta[21])/(65536*y^10), 
 pinablaFm[3, 11, 11, 0] -> -58198140*betasv[{2, 10}, {6, 22}] + 
   10581480*betasv[{3, 9}, {6, 22}] + 47616660*betasv[{4, 8}, {6, 22}] + 
   58198140*betasv[{10, 2}, {22, 6}] - 10581480*betasv[{11, 1}, {22, 6}] - 
   47616660*betasv[{12, 0}, {22, 6}] - 19046664*betasv[{8}, {22}]*zeta[5] - 
   (1058148*betasv[{9}, {22}]*zeta[5])/y + 
   (2909907*betasv[{10}, {22}]*zeta[5])/(2*y^2) + 
   (4199*zeta[21])/(3096576*y^7) + (566865*betasv[{0}, {6}]*zeta[21])/
    (8192*y^8) + (62985*betasv[{1}, {6}]*zeta[21])/(16384*y^9) - 
   (692835*betasv[{2}, {6}]*zeta[21])/(131072*y^10), 
 pinablaFm[3, 11, 11, 1] -> 145495350*betasv[{2, 11}, {6, 22}] - 
   145495350*betasv[{4, 9}, {6, 22}] - 29099070*betasv[{10, 3}, {22, 6}] - 
   137559240*betasv[{11, 2}, {22, 6}] + 71424990*betasv[{12, 1}, {22, 6}] + 
   95233320*betasv[{13, 0}, {22, 6}] + 58198140*betasv[{9}, {22}]*zeta[5] - 
   (14549535*betasv[{11}, {22}]*zeta[5])/(4*y^2) - 
   (4199*zeta[21])/(442368*y^6) - (566865*betasv[{0}, {6}]*zeta[21])/
    (1024*y^7) - (1700595*betasv[{1}, {6}]*zeta[21])/(16384*y^8) + 
   (818805*betasv[{2}, {6}]*zeta[21])/(16384*y^9) + 
   (692835*betasv[{3}, {6}]*zeta[21])/(262144*y^10), 
 pinablaFm[3, 11, 11, 2] -> (-654729075*betasv[{2, 12}, {6, 22}])/2 - 
   72747675*betasv[{3, 11}, {6, 22}] + (800224425*betasv[{4, 10}, {6, 22}])/
    2 + (14549535*betasv[{10, 4}, {22, 6}])/2 + 
   141527295*betasv[{11, 3}, {22, 6}] + (511879095*betasv[{12, 2}, {22, 6}])/
    2 - 238083300*betasv[{13, 1}, {22, 6}] - 
   166658310*betasv[{14, 0}, {22, 6}] - 160044885*betasv[{10}, {22}]*
    zeta[5] + (14549535*betasv[{11}, {22}]*zeta[5])/(2*y) + 
   (130945815*betasv[{12}, {22}]*zeta[5])/(16*y^2) + 
   (4199*zeta[21])/(73728*y^5) + (3968055*betasv[{0}, {6}]*zeta[21])/
    (1024*y^6) + (2834325*betasv[{1}, {6}]*zeta[21])/(2048*y^7) - 
   (24375195*betasv[{2}, {6}]*zeta[21])/(65536*y^8) - 
   (6739395*betasv[{3}, {6}]*zeta[21])/(131072*y^9) - 
   (692835*betasv[{4}, {6}]*zeta[21])/(1048576*y^10), 
 pinablaFm[3, 11, 11, 3] -> 654729075*betasv[{2, 13}, {6, 22}] + 
   (654729075*betasv[{3, 12}, {6, 22}])/2 - 
   (1964187225*betasv[{4, 11}, {6, 22}])/2 - 
   (107137485*betasv[{11, 4}, {22, 6}])/2 - 
   (892812375*betasv[{12, 3}, {22, 6}])/2 - 
   333316620*betasv[{13, 2}, {22, 6}] + 583304085*betasv[{14, 1}, {22, 6}] + 
   249987465*betasv[{15, 0}, {22, 6}] - 116396280*betasv[{10}, {22}]*
    GG[6, 0] + 392837445*betasv[{11}, {22}]*zeta[5] - 
   (130945815*betasv[{12}, {22}]*zeta[5])/(4*y) - 
   (130945815*betasv[{13}, {22}]*zeta[5])/(8*y^2) - 
   (20995*zeta[21])/(73728*y^4) - (11904165*betasv[{0}, {6}]*zeta[21])/
    (512*y^5) - (27776385*betasv[{1}, {6}]*zeta[21])/(2048*y^6) + 
   (3968055*betasv[{2}, {6}]*zeta[21])/(2048*y^7) + 
   (42514875*betasv[{3}, {6}]*zeta[21])/(65536*y^8) + 
   (5101785*betasv[{4}, {6}]*zeta[21])/(262144*y^9) + 
   (692835*GG[6, 0]*zeta[21])/(65536*y^10), pinablaFm[3, 11, 11, 4] -> 
  (-4583103525*betasv[{2, 14}, {6, 22}])/4 - 
   (1964187225*betasv[{3, 13}, {6, 22}])/2 + 
   (8511477975*betasv[{4, 12}, {6, 22}])/4 + 
   (464262435*betasv[{12, 4}, {22, 6}])/2 + 
   1059470685*betasv[{13, 3}, {22, 6}] + (583304085*betasv[{14, 2}, {22, 6}])/
    4 - (2249887185*betasv[{15, 1}, {22, 6}])/2 - 
   (1249937325*betasv[{16, 0}, {22, 6}])/4 + 1148090580*betasv[{11}, {22}]*
    GG[6, 0] - 116396280*betasv[{10}, {22}]*GG[6, 1] - 
   (1702295595*betasv[{12}, {22}]*zeta[5])/2 + 
   (392837445*betasv[{13}, {22}]*zeta[5])/(4*y) + 
   (916620705*betasv[{14}, {22}]*zeta[5])/(32*y^2) + 
   (20995*zeta[21])/(18432*y^3) + (59520825*betasv[{0}, {6}]*zeta[21])/
    (512*y^4) + (107137485*betasv[{1}, {6}]*zeta[21])/(1024*y^5) - 
   (27776385*betasv[{2}, {6}]*zeta[21])/(8192*y^6) - 
   (50450985*betasv[{3}, {6}]*zeta[21])/(8192*y^7) - 
   (22107735*betasv[{4}, {6}]*zeta[21])/(65536*y^8) - 
   (13667745*GG[6, 0]*zeta[21])/(32768*y^9) + (692835*GG[6, 1]*zeta[21])/
    (65536*y^10), pinablaFm[3, 11, 11, 5] -> 
  (13749310575*betasv[{2, 15}, {6, 22}])/8 + 
   (4583103525*betasv[{3, 14}, {6, 22}])/2 - 
   (32081724675*betasv[{4, 13}, {6, 22}])/8 - 
   (2916520425*betasv[{13, 4}, {22, 6}])/4 - 
   (15415893675*betasv[{14, 3}, {22, 6}])/8 + 
   (1249937325*betasv[{15, 2}, {22, 6}])/2 + 
   (13749310575*betasv[{16, 1}, {22, 6}])/8 + 
   (1249937325*betasv[{17, 0}, {22, 6}])/4 - 6297303285*betasv[{12}, {22}]*
    GG[6, 0] + 1439081280*betasv[{11}, {22}]*GG[6, 1] - 
   116396280*betasv[{10}, {22}]*GG[6, 2] + 
   (6416344935*betasv[{13}, {22}]*zeta[5])/4 - 
   (916620705*betasv[{14}, {22}]*zeta[5])/(4*y) - 
   (2749862115*betasv[{15}, {22}]*zeta[5])/(64*y^2) - 
   (20995*zeta[21])/(6144*y^2) - (59520825*betasv[{0}, {6}]*zeta[21])/
    (128*y^3) - (654729075*betasv[{1}, {6}]*zeta[21])/(1024*y^4) - 
   (59520825*betasv[{2}, {6}]*zeta[21])/(1024*y^5) + 
   (734090175*betasv[{3}, {6}]*zeta[21])/(16384*y^6) + 
   (138881925*betasv[{4}, {6}]*zeta[21])/(32768*y^7) + 
   (299871585*GG[6, 0]*zeta[21])/(32768*y^8) - (1070745*GG[6, 1]*zeta[21])/
    (2048*y^9) + (692835*GG[6, 2]*zeta[21])/(65536*y^10), 
 pinablaFm[3, 11, 11, 6] -> (-68746552875*betasv[{2, 16}, {6, 22}])/32 - 
   (68746552875*betasv[{3, 15}, {6, 22}])/16 + 
   (206239658625*betasv[{4, 14}, {6, 22}])/32 + 
   (56247179625*betasv[{14, 4}, {22, 6}])/32 + 
   (41247931725*betasv[{15, 3}, {22, 6}])/16 - 
   (66246678225*betasv[{16, 2}, {22, 6}])/32 - 
   (16249185225*betasv[{17, 1}, {22, 6}])/8 - 
   (3749811975*betasv[{18, 0}, {22, 6}])/16 + 24260688270*betasv[{13}, {22}]*
    GG[6, 0] - 9535236165*betasv[{12}, {22}]*GG[6, 1] + 
   1730071980*betasv[{11}, {22}]*GG[6, 2] - 116396280*betasv[{10}, {22}]*
    GG[6, 3] - (41247931725*betasv[{14}, {22}]*zeta[5])/16 + 
   (13749310575*betasv[{15}, {22}]*zeta[5])/(32*y) + 
   (13749310575*betasv[{16}, {22}]*zeta[5])/(256*y^2) + 
   (20995*zeta[21])/(3072*y) + (178562475*betasv[{0}, {6}]*zeta[21])/
    (128*y^2) + (773770725*betasv[{1}, {6}]*zeta[21])/(256*y^3) + 
   (3154603725*betasv[{2}, {6}]*zeta[21])/(4096*y^4) - 
   (1964187225*betasv[{3}, {6}]*zeta[21])/(8192*y^5) - 
   (2678437125*betasv[{4}, {6}]*zeta[21])/(65536*y^6) - 
   (577635435*GG[6, 0]*zeta[21])/(4096*y^7) + (454058865*GG[6, 1]*zeta[21])/
    (32768*y^8) - (20596095*GG[6, 2]*zeta[21])/(32768*y^9) + 
   (692835*GG[6, 3]*zeta[21])/(65536*y^10), pinablaFm[3, 11, 11, 7] -> 
  (68746552875*betasv[{2, 17}, {6, 22}])/32 + 
   (206239658625*betasv[{3, 16}, {6, 22}])/32 - 
   (68746552875*betasv[{4, 15}, {6, 22}])/8 - 
   (26248683825*betasv[{15, 4}, {22, 6}])/8 - 
   (8749561275*betasv[{16, 3}, {22, 6}])/4 + 
   (28748558475*betasv[{17, 2}, {22, 6}])/8 + 
   (56247179625*betasv[{18, 1}, {22, 6}])/32 + 
   (3749811975*betasv[{19, 0}, {22, 6}])/32 - 70579794285*betasv[{14}, {22}]*
    GG[6, 0] + 43331160600*betasv[{13}, {22}]*GG[6, 1] - 
   13427898120*betasv[{12}, {22}]*GG[6, 2] + 2021062680*betasv[{11}, {22}]*
    GG[6, 3] - 116396280*betasv[{10}, {22}]*GG[6, 4] + 
   (13749310575*betasv[{15}, {22}]*zeta[5])/4 - 
   (41247931725*betasv[{16}, {22}]*zeta[5])/(64*y) - 
   (13749310575*betasv[{17}, {22}]*zeta[5])/(256*y^2) - 
   (20995*zeta[21])/3072 - (178562475*betasv[{0}, {6}]*zeta[21])/(64*y) - 
   (2678437125*betasv[{1}, {6}]*zeta[21])/(256*y^2) - 
   (1368978975*betasv[{2}, {6}]*zeta[21])/(256*y^3) + 
   (416645775*betasv[{3}, {6}]*zeta[21])/(512*y^4) + 
   (1249937325*betasv[{4}, {6}]*zeta[21])/(4096*y^5) + 
   (3360942585*GG[6, 0]*zeta[21])/(2048*y^6) - (257923575*GG[6, 1]*zeta[21])/
    (1024*y^7) + (79927965*GG[6, 2]*zeta[21])/(4096*y^8) - 
   (12030135*GG[6, 3]*zeta[21])/(16384*y^9) + (692835*GG[6, 4]*zeta[21])/
    (65536*y^10), pinablaFm[3, 11, 11, 8] -> 
  (-206239658625*betasv[{2, 18}, {6, 22}])/128 - 
   (481225870125*betasv[{3, 17}, {6, 22}])/64 + 
   (1168691398875*betasv[{4, 16}, {6, 22}])/128 + 
   (148742541675*betasv[{16, 4}, {22, 6}])/32 + 
   (6249686625*betasv[{17, 3}, {22, 6}])/16 - 
   (513724240575*betasv[{18, 2}, {22, 6}])/128 - 
   (63746803575*betasv[{19, 1}, {22, 6}])/64 - 
   (3749811975*betasv[{20, 0}, {22, 6}])/128 + 
   (316734118155*betasv[{15}, {22}]*GG[6, 0])/2 - 
   146409325335*betasv[{14}, {22}]*GG[6, 1] + 70186956840*betasv[{13}, {22}]*
    GG[6, 2] - 17975289150*betasv[{12}, {22}]*GG[6, 3] + 
   2312053380*betasv[{11}, {22}]*GG[6, 4] - 116396280*betasv[{10}, {22}]*
    GG[6, 5] - (233738279775*betasv[{16}, {22}]*zeta[5])/64 + 
   (96245174025*betasv[{17}, {22}]*zeta[5])/(128*y) + 
   (41247931725*betasv[{18}, {22}]*zeta[5])/(1024*y^2) + 
   (178562475*betasv[{0}, {6}]*zeta[21])/64 + 
   (3035562075*betasv[{1}, {6}]*zeta[21])/(128*y) + 
   (24463059075*betasv[{2}, {6}]*zeta[21])/(1024*y^2) - 
   (297604125*betasv[{3}, {6}]*zeta[21])/(512*y^3) - 
   (7082978175*betasv[{4}, {6}]*zeta[21])/(4096*y^4) - 
   (15082577055*GG[6, 0]*zeta[21])/(1024*y^5) + 
   (6971872635*GG[6, 1]*zeta[21])/(2048*y^6) - (417779505*GG[6, 2]*zeta[21])/
    (1024*y^7) + (427983075*GG[6, 3]*zeta[21])/(16384*y^8) - 
   (27524445*GG[6, 4]*zeta[21])/(32768*y^9) + (692835*GG[6, 5]*zeta[21])/
    (65536*y^10), pinablaFm[3, 11, 11, 9] -> 
  (206239658625*betasv[{2, 19}, {6, 22}])/256 + 
   (206239658625*betasv[{3, 18}, {6, 22}])/32 - 
   (1856156927625*betasv[{4, 17}, {6, 22}])/256 - 
   (303734769975*betasv[{17, 4}, {22, 6}])/64 + 
   (438728001075*betasv[{18, 3}, {22, 6}])/256 + 
   (176241162825*betasv[{19, 2}, {22, 6}])/64 + 
   (71246427525*betasv[{20, 1}, {22, 6}])/256 - 
   (2178640757475*betasv[{16}, {22}]*GG[6, 0])/8 + 
   377981047080*betasv[{15}, {22}]*GG[6, 1] - 269236499805*betasv[{14}, {22}]*
    GG[6, 2] + 106137535140*betasv[{13}, {22}]*GG[6, 3] - 
   23177409255*betasv[{12}, {22}]*GG[6, 4] + 2603044080*betasv[{11}, {22}]*
    GG[6, 5] - 116396280*betasv[{10}, {22}]*GG[6, 6] + 
   (371231385525*betasv[{17}, {22}]*zeta[5])/128 - 
   (41247931725*betasv[{18}, {22}]*zeta[5])/(64*y) - 
   (41247931725*betasv[{19}, {22}]*zeta[5])/(2048*y^2) - 
   (3392687025*betasv[{1}, {6}]*zeta[21])/128 - 
   (8392436325*betasv[{2}, {6}]*zeta[21])/(128*y) - 
   (20891809575*betasv[{3}, {6}]*zeta[21])/(2048*y^2) + 
   (14463560475*betasv[{4}, {6}]*zeta[21])/(2048*y^3) + 
   (103744797975*GG[6, 0]*zeta[21])/(1024*y^4) - 
   (2249887185*GG[6, 1]*zeta[21])/(64*y^5) + (12820785705*GG[6, 2]*zeta[21])/
    (2048*y^6) - (1263542085*GG[6, 3]*zeta[21])/(2048*y^7) + 
   (1103686155*GG[6, 4]*zeta[21])/(32768*y^8) - (7747155*GG[6, 5]*zeta[21])/
    (8192*y^9) + (692835*GG[6, 6]*zeta[21])/(65536*y^10), 
 pinablaFm[3, 11, 11, 10] -> (-206239658625*betasv[{2, 20}, {6, 22}])/1024 - 
   (1856156927625*betasv[{3, 19}, {6, 22}])/512 + 
   (3918553513875*betasv[{4, 18}, {6, 22}])/1024 + 
   (3206089238625*betasv[{18, 4}, {22, 6}])/1024 - 
   (1143692652375*betasv[{19, 3}, {22, 6}])/512 - 
   (918703933875*betasv[{20, 2}, {22, 6}])/1024 + 
   (2786110297425*betasv[{17}, {22}]*GG[6, 0])/8 - 
   (5958451228275*betasv[{16}, {22}]*GG[6, 1])/8 + 
   (1563671593575*betasv[{15}, {22}]*GG[6, 2])/2 - 
   454977186300*betasv[{14}, {22}]*GG[6, 3] + 152492353650*betasv[{13}, {22}]*
    GG[6, 4] - 29034258435*betasv[{12}, {22}]*GG[6, 5] + 
   2894034780*betasv[{11}, {22}]*GG[6, 6] - 116396280*betasv[{10}, {22}]*
    GG[6, 7] - (783710702775*betasv[{18}, {22}]*zeta[5])/512 + 
   (371231385525*betasv[{19}, {22}]*zeta[5])/(1024*y) + 
   (41247931725*betasv[{20}, {22}]*zeta[5])/(8192*y^2) + 
   (43747806375*betasv[{2}, {6}]*zeta[21])/512 + 
   (54461554875*betasv[{3}, {6}]*zeta[21])/(1024*y) - 
   (152670916125*betasv[{4}, {6}]*zeta[21])/(8192*y^2) - 
   (132671918925*GG[6, 0]*zeta[21])/(256*y^3) + 
   (283735772775*GG[6, 1]*zeta[21])/(1024*y^4) - 
   (74460552075*GG[6, 2]*zeta[21])/(1024*y^5) + 
   (5416395075*GG[6, 3]*zeta[21])/(512*y^6) - (3630770325*GG[6, 4]*zeta[21])/
    (4096*y^7) + (1382583735*GG[6, 5]*zeta[21])/(32768*y^8) - 
   (34452795*GG[6, 6]*zeta[21])/(32768*y^9) + (692835*GG[6, 7]*zeta[21])/
    (65536*y^10), pinablaFm[3, 11, 13, 0] -> 
  -58198140*betasv[{2, 10}, {6, 22}] - 70543200*betasv[{3, 9}, {6, 22}] - 
   13226850*betasv[{4, 8}, {6, 22}] + 58198140*betasv[{10, 2}, {22, 6}] + 
   70543200*betasv[{11, 1}, {22, 6}] + 13226850*betasv[{12, 0}, {22, 6}] + 
   5290740*betasv[{8}, {22}]*zeta[5] + (7054320*betasv[{9}, {22}]*zeta[5])/
    y + (2909907*betasv[{10}, {22}]*zeta[5])/(2*y^2) - 
   (4199*zeta[21])/(20643840*y^7) - (314925*betasv[{0}, {6}]*zeta[21])/
    (16384*y^8) - (104975*betasv[{1}, {6}]*zeta[21])/(4096*y^9) - 
   (692835*betasv[{2}, {6}]*zeta[21])/(131072*y^10), 
 pinablaFm[3, 11, 13, 1] -> 145495350*betasv[{2, 11}, {6, 22}] + 
   223092870*betasv[{3, 10}, {6, 22}] + 57316350*betasv[{4, 9}, {6, 22}] - 
   29099070*betasv[{10, 3}, {22, 6}] - 198402750*betasv[{11, 2}, {22, 6}] - 
   171949050*betasv[{12, 1}, {22, 6}] - 26453700*betasv[{13, 0}, {22, 6}] - 
   22926540*betasv[{9}, {22}]*zeta[5] - (22309287*betasv[{10}, {22}]*zeta[5])/
    y - (14549535*betasv[{11}, {22}]*zeta[5])/(4*y^2) + 
   (4199*zeta[21])/(2949120*y^6) + (314925*betasv[{0}, {6}]*zeta[21])/
    (2048*y^7) + (4094025*betasv[{1}, {6}]*zeta[21])/(16384*y^8) + 
   (4723875*betasv[{2}, {6}]*zeta[21])/(65536*y^9) + 
   (692835*betasv[{3}, {6}]*zeta[21])/(262144*y^10), 
 pinablaFm[3, 11, 13, 2] -> (-654729075*betasv[{2, 12}, {6, 22}])/2 - 
   630479850*betasv[{3, 11}, {6, 22}] - 213393180*betasv[{4, 10}, {6, 22}] + 
   (14549535*betasv[{10, 4}, {22, 6}])/2 + 
   171949050*betasv[{11, 3}, {22, 6}] + 575367975*betasv[{12, 2}, {22, 6}] + 
   370351800*betasv[{13, 1}, {22, 6}] + 46293975*betasv[{14, 0}, {22, 6}] + 
   85357272*betasv[{10}, {22}]*zeta[5] + 
   (63047985*betasv[{11}, {22}]*zeta[5])/y + 
   (130945815*betasv[{12}, {22}]*zeta[5])/(16*y^2) - 
   (4199*zeta[21])/(491520*y^5) - (2204475*betasv[{0}, {6}]*zeta[21])/
    (2048*y^6) - (2204475*betasv[{1}, {6}]*zeta[21])/(1024*y^7) - 
   (27398475*betasv[{2}, {6}]*zeta[21])/(32768*y^8) - 
   (4094025*betasv[{3}, {6}]*zeta[21])/(65536*y^9) - 
   (692835*betasv[{4}, {6}]*zeta[21])/(1048576*y^10), 
 pinablaFm[3, 11, 13, 3] -> 654729075*betasv[{2, 13}, {6, 22}] + 
   (6329047725*betasv[{3, 12}, {6, 22}])/4 + 
   (1382205825*betasv[{4, 11}, {6, 22}])/2 - 
   (244696725*betasv[{11, 4}, {22, 6}])/4 - 
   674569350*betasv[{12, 3}, {22, 6}] - 1428499800*betasv[{13, 2}, {22, 6}] - 
   694409625*betasv[{14, 1}, {22, 6}] - (138881925*betasv[{15, 0}, {22, 6}])/
    2 - 116396280*betasv[{10}, {22}]*GG[6, 0] - 276441165*betasv[{11}, {22}]*
    zeta[5] - (1265809545*betasv[{12}, {22}]*zeta[5])/(8*y) - 
   (130945815*betasv[{13}, {22}]*zeta[5])/(8*y^2) + 
   (4199*zeta[21])/(98304*y^4) + (6613425*betasv[{0}, {6}]*zeta[21])/
    (1024*y^5) + (33067125*betasv[{1}, {6}]*zeta[21])/(2048*y^6) + 
   (8502975*betasv[{2}, {6}]*zeta[21])/(1024*y^7) + 
   (16061175*betasv[{3}, {6}]*zeta[21])/(16384*y^8) + 
   (11652225*betasv[{4}, {6}]*zeta[21])/(524288*y^9) + 
   (692835*GG[6, 0]*zeta[21])/(65536*y^10), pinablaFm[3, 11, 13, 4] -> 
  (-4583103525*betasv[{2, 14}, {6, 22}])/4 - 
   3491888400*betasv[{3, 13}, {6, 22}] - 
   (31208752575*betasv[{4, 12}, {6, 22}])/16 + 
   (4900547925*betasv[{12, 4}, {22, 6}])/16 + 
   2063388600*betasv[{13, 3}, {22, 6}] + 
   (12082727475*betasv[{14, 2}, {22, 6}])/4 + 
   1111055400*betasv[{15, 1}, {22, 6}] + (694409625*betasv[{16, 0}, {22, 6}])/
    8 + 1269777600*betasv[{11}, {22}]*GG[6, 0] - 116396280*betasv[{10}, {22}]*
    GG[6, 1] + (6241750515*betasv[{12}, {22}]*zeta[5])/8 + 
   (349188840*betasv[{13}, {22}]*zeta[5])/y + 
   (916620705*betasv[{14}, {22}]*zeta[5])/(32*y^2) - 
   (4199*zeta[21])/(24576*y^3) - (33067125*betasv[{0}, {6}]*zeta[21])/
    (1024*y^4) - (6613425*betasv[{1}, {6}]*zeta[21])/(64*y^5) - 
   (575367975*betasv[{2}, {6}]*zeta[21])/(8192*y^6) - 
   (12282075*betasv[{3}, {6}]*zeta[21])/(1024*y^7) - 
   (233359425*betasv[{4}, {6}]*zeta[21])/(524288*y^8) - 
   (944775*GG[6, 0]*zeta[21])/(2048*y^9) + (692835*GG[6, 1]*zeta[21])/
    (65536*y^10), pinablaFm[3, 11, 13, 5] -> 
  (13749310575*betasv[{2, 15}, {6, 22}])/8 + 
   (53469541125*betasv[{3, 14}, {6, 22}])/8 + 
   (38192529375*betasv[{4, 13}, {6, 22}])/8 - 
   (9027325125*betasv[{13, 4}, {22, 6}])/8 - 
   (40970167875*betasv[{14, 3}, {22, 6}])/8 - 
   (42914514825*betasv[{15, 2}, {22, 6}])/8 - 
   (11804963625*betasv[{16, 1}, {22, 6}])/8 - 
   (694409625*betasv[{17, 0}, {22, 6}])/8 - 7757547525*betasv[{12}, {22}]*
    GG[6, 0] + 1560768300*betasv[{11}, {22}]*GG[6, 1] - 
   116396280*betasv[{10}, {22}]*GG[6, 2] - 
   (7638505875*betasv[{13}, {22}]*zeta[5])/4 - 
   (10693908225*betasv[{14}, {22}]*zeta[5])/(16*y) - 
   (2749862115*betasv[{15}, {22}]*zeta[5])/(64*y^2) + 
   (4199*zeta[21])/(8192*y^2) + (33067125*betasv[{0}, {6}]*zeta[21])/
    (256*y^3) + (562141125*betasv[{1}, {6}]*zeta[21])/(1024*y^4) + 
   (2043548325*betasv[{2}, {6}]*zeta[21])/(4096*y^5) + 
   (1950960375*betasv[{3}, {6}]*zeta[21])/(16384*y^6) + 
   (429872625*betasv[{4}, {6}]*zeta[21])/(65536*y^7) + 
   (369407025*GG[6, 0]*zeta[21])/(32768*y^8) - (18580575*GG[6, 1]*zeta[21])/
    (32768*y^9) + (692835*GG[6, 2]*zeta[21])/(65536*y^10), 
 pinablaFm[3, 11, 13, 6] -> (-68746552875*betasv[{2, 16}, {6, 22}])/32 - 
   (87078966975*betasv[{3, 15}, {6, 22}])/8 - 
   (160408623375*betasv[{4, 14}, {6, 22}])/16 + 
   (52080721875*betasv[{14, 4}, {22, 6}])/16 + 
   (82912509225*betasv[{15, 3}, {22, 6}])/8 + 
   (31248433125*betasv[{16, 2}, {22, 6}])/4 + 
   (6249686625*betasv[{17, 1}, {22, 6}])/4 + 
   (2083228875*betasv[{18, 0}, {22, 6}])/32 + 33569745300*betasv[{13}, {22}]*
    GG[6, 0] - 11269276200*betasv[{12}, {22}]*GG[6, 1] + 
   1851759000*betasv[{11}, {22}]*GG[6, 2] - 116396280*betasv[{10}, {22}]*
    GG[6, 3] + (32081724675*betasv[{14}, {22}]*zeta[5])/8 + 
   (17415793395*betasv[{15}, {22}]*zeta[5])/(16*y) + 
   (13749310575*betasv[{16}, {22}]*zeta[5])/(256*y^2) - 
   (4199*zeta[21])/(4096*y) - (99201375*betasv[{0}, {6}]*zeta[21])/
    (256*y^2) - (297604125*betasv[{1}, {6}]*zeta[21])/(128*y^3) - 
   (1488020625*betasv[{2}, {6}]*zeta[21])/(512*y^4) - 
   (3948214725*betasv[{3}, {6}]*zeta[21])/(4096*y^5) - 
   (2480034375*betasv[{4}, {6}]*zeta[21])/(32768*y^6) - 
   (399639825*GG[6, 0]*zeta[21])/(2048*y^7) + (67079025*GG[6, 1]*zeta[21])/
    (4096*y^8) - (11022375*GG[6, 2]*zeta[21])/(16384*y^9) + 
   (692835*GG[6, 3]*zeta[21])/(65536*y^10), pinablaFm[3, 11, 13, 7] -> 
  (68746552875*betasv[{2, 17}, {6, 22}])/32 + 
   (939536222625*betasv[{3, 16}, {6, 22}])/64 + 
   (142076209275*betasv[{4, 15}, {6, 22}])/8 - 
   (119577337425*betasv[{15, 4}, {22, 6}])/16 - 
   (539556278625*betasv[{16, 3}, {22, 6}])/32 - 
   (143742792375*betasv[{17, 2}, {22, 6}])/16 - 
   (39581348625*betasv[{18, 1}, {22, 6}])/32 - 
   (2083228875*betasv[{19, 0}, {22, 6}])/64 - 110827776150*betasv[{14}, {22}]*
    GG[6, 0] + 56108297700*betasv[{13}, {22}]*GG[6, 1] - 
   15435733950*betasv[{12}, {22}]*GG[6, 2] + 2142749700*betasv[{11}, {22}]*
    GG[6, 3] - 116396280*betasv[{10}, {22}]*GG[6, 4] - 
   (28415241855*betasv[{15}, {22}]*zeta[5])/4 - 
   (187907244525*betasv[{16}, {22}]*zeta[5])/(128*y) - 
   (13749310575*betasv[{17}, {22}]*zeta[5])/(256*y^2) + 
   (4199*zeta[21])/4096 + (99201375*betasv[{0}, {6}]*zeta[21])/(128*y) + 
   (1884826125*betasv[{1}, {6}]*zeta[21])/(256*y^2) + 
   (6844894875*betasv[{2}, {6}]*zeta[21])/(512*y^3) + 
   (25693156125*betasv[{3}, {6}]*zeta[21])/(4096*y^4) + 
   (5694158925*betasv[{4}, {6}]*zeta[21])/(8192*y^5) + 
   (2638756575*GG[6, 0]*zeta[21])/(1024*y^6) - (667955925*GG[6, 1]*zeta[21])/
    (2048*y^7) + (367517475*GG[6, 2]*zeta[21])/(16384*y^8) - 
   (25508925*GG[6, 3]*zeta[21])/(32768*y^9) + (692835*GG[6, 4]*zeta[21])/
    (65536*y^10), pinablaFm[3, 11, 13, 8] -> 
  (-206239658625*betasv[{2, 18}, {6, 22}])/128 - 
   (252070693875*betasv[{3, 17}, {6, 22}])/16 - 
   (6622584593625*betasv[{4, 16}, {6, 22}])/256 + 
   (1735329652875*betasv[{16, 4}, {22, 6}])/128 + 
   (85412383875*betasv[{17, 3}, {22, 6}])/4 + 
   (981200800125*betasv[{18, 2}, {22, 6}])/128 + 
   (10416144375*betasv[{19, 1}, {22, 6}])/16 + 
   (2083228875*betasv[{20, 0}, {22, 6}])/256 + 
   285819001650*betasv[{15}, {22}]*GG[6, 0] - 209017297125*betasv[{14}, {22}]*
    GG[6, 1] + 86979765600*betasv[{13}, {22}]*GG[6, 2] - 
   20256920775*betasv[{12}, {22}]*GG[6, 3] + 2433740400*betasv[{11}, {22}]*
    GG[6, 4] - 116396280*betasv[{10}, {22}]*GG[6, 5] + 
   (1324516918725*betasv[{16}, {22}]*zeta[5])/128 + 
   (50414138775*betasv[{17}, {22}]*zeta[5])/(32*y) + 
   (41247931725*betasv[{18}, {22}]*zeta[5])/(1024*y^2) - 
   (99201375*betasv[{0}, {6}]*zeta[21])/128 - 
   (496006875*betasv[{1}, {6}]*zeta[21])/(32*y) - 
   (46723847625*betasv[{2}, {6}]*zeta[21])/(1024*y^2) - 
   (4067256375*betasv[{3}, {6}]*zeta[21])/(128*y^3) - 
   (82634745375*betasv[{4}, {6}]*zeta[21])/(16384*y^4) - 
   (6805214325*GG[6, 0]*zeta[21])/(256*y^5) + (9953204625*GG[6, 1]*zeta[21])/
    (2048*y^6) - (129434175*GG[6, 2]*zeta[21])/(256*y^7) + 
   (964615275*GG[6, 3]*zeta[21])/(32768*y^8) - (7243275*GG[6, 4]*zeta[21])/
    (8192*y^9) + (692835*GG[6, 5]*zeta[21])/(65536*y^10), 
 pinablaFm[3, 11, 13, 9] -> (206239658625*betasv[{2, 19}, {6, 22}])/256 + 
   (3231087985125*betasv[{3, 18}, {6, 22}])/256 + 
   (7630867369125*betasv[{4, 17}, {6, 22}])/256 - 
   (2418628723875*betasv[{17, 4}, {22, 6}])/128 - 
   (5080995226125*betasv[{18, 3}, {22, 6}])/256 - 
   (1106194532625*betasv[{19, 2}, {22, 6}])/256 - 
   (43747806375*betasv[{20, 1}, {22, 6}])/256 - 
   (4593519669375*betasv[{16}, {22}]*GG[6, 0])/8 + 
   (1198689894675*betasv[{15}, {22}]*GG[6, 1])/2 - 
   361231886925*betasv[{14}, {22}]*GG[6, 2] + 127493607150*betasv[{13}, {22}]*
    GG[6, 3] - 25732836675*betasv[{12}, {22}]*GG[6, 4] + 
   2724731100*betasv[{11}, {22}]*GG[6, 5] - 116396280*betasv[{10}, {22}]*
    GG[6, 6] - (1526173473825*betasv[{17}, {22}]*zeta[5])/128 - 
   (646217597025*betasv[{18}, {22}]*zeta[5])/(512*y) - 
   (41247931725*betasv[{19}, {22}]*zeta[5])/(2048*y^2) + 
   (2083228875*betasv[{1}, {6}]*zeta[21])/128 + 
   (52675930125*betasv[{2}, {6}]*zeta[21])/(512*y) + 
   (241952153625*betasv[{3}, {6}]*zeta[21])/(2048*y^2) + 
   (115172796375*betasv[{4}, {6}]*zeta[21])/(4096*y^3) + 
   (218739031875*GG[6, 0]*zeta[21])/(1024*y^4) - 
   (57080471175*GG[6, 1]*zeta[21])/(1024*y^5) + 
   (17201518425*GG[6, 2]*zeta[21])/(2048*y^6) - 
   (3035562075*GG[6, 3]*zeta[21])/(4096*y^7) + (1225373175*GG[6, 4]*zeta[21])/
    (32768*y^8) - (32437275*GG[6, 5]*zeta[21])/(32768*y^9) + 
   (692835*GG[6, 6]*zeta[21])/(65536*y^10), pinablaFm[3, 11, 13, 10] -> 
  (-206239658625*betasv[{2, 20}, {6, 22}])/1024 - 
   (1718663821875*betasv[{3, 19}, {6, 22}])/256 - 
   (6530922523125*betasv[{4, 18}, {6, 22}])/256 + 
   (19592767569375*betasv[{18, 4}, {22, 6}])/1024 + 
   (3093594879375*betasv[{19, 3}, {22, 6}])/256 + 
   (618718975875*betasv[{20, 2}, {22, 6}])/512 + 
   (3506074196625*betasv[{17}, {22}]*GG[6, 0])/4 - 
   (5293484571375*betasv[{16}, {22}]*GG[6, 1])/4 + 
   1141192777725*betasv[{15}, {22}]*GG[6, 2] - 
   (1168691398875*betasv[{14}, {22}]*GG[6, 3])/2 + 
   178959280500*betasv[{13}, {22}]*GG[6, 4] - 31863481650*betasv[{12}, {22}]*
    GG[6, 5] + 3015721800*betasv[{11}, {22}]*GG[6, 6] - 
   116396280*betasv[{10}, {22}]*GG[6, 7] + 
   (1306184504625*betasv[{18}, {22}]*zeta[5])/128 + 
   (343732764375*betasv[{19}, {22}]*zeta[5])/(512*y) + 
   (41247931725*betasv[{20}, {22}]*zeta[5])/(8192*y^2) - 
   (29462808375*betasv[{2}, {6}]*zeta[21])/256 - 
   (147314041875*betasv[{3}, {6}]*zeta[21])/(512*y) - 
   (932988931875*betasv[{4}, {6}]*zeta[21])/(8192*y^2) - 
   (166955914125*GG[6, 0]*zeta[21])/(128*y^3) + 
   (252070693875*GG[6, 1]*zeta[21])/(512*y^4) - 
   (54342513225*GG[6, 2]*zeta[21])/(512*y^5) + 
   (55651971375*GG[6, 3]*zeta[21])/(4096*y^6) - 
   (2130467625*GG[6, 4]*zeta[21])/(2048*y^7) + (758654325*GG[6, 5]*zeta[21])/
    (16384*y^8) - (17950725*GG[6, 6]*zeta[21])/(16384*y^9) + 
   (692835*GG[6, 7]*zeta[21])/(65536*y^10), pinablaFm[3, 11, 13, 11] -> 
  (3643567302375*betasv[{3, 20}, {6, 22}])/2048 + 
   (14780508868125*betasv[{4, 19}, {6, 22}])/1024 - 
   (25779957328125*betasv[{19, 4}, {22, 6}])/2048 - 
   (1856156927625*betasv[{20, 3}, {22, 6}])/512 - 
   (61665657928875*betasv[{18}, {22}]*GG[6, 0])/64 + 
   2199889692000*betasv[{17}, {22}]*GG[6, 1] - 
   2749862115000*betasv[{16}, {22}]*GG[6, 2] + 
   (8070845307525*betasv[{15}, {22}]*GG[6, 3])/4 - 
   (1795048880625*betasv[{14}, {22}]*GG[6, 4])/2 + 
   242686243800*betasv[{13}, {22}]*GG[6, 5] - 38648855700*betasv[{12}, {22}]*
    GG[6, 6] + 3306712500*betasv[{11}, {22}]*GG[6, 7] - 
   116396280*betasv[{10}, {22}]*GG[6, 8] + 211189410432000*betasv[{2}, {6}]*
    GG[22, 0] - (2956101773625*betasv[{19}, {22}]*zeta[5])/512 - 
   (728713460475*betasv[{20}, {22}]*zeta[5])/(4096*y) - 
   (5279735260800*GG[22, 0]*zeta[5])/y^2 + 
   (88388425125*betasv[{3}, {6}]*zeta[21])/256 + 
   (1227617015625*betasv[{4}, {6}]*zeta[21])/(4096*y) + 
   (2936459901375*GG[6, 0]*zeta[21])/(512*y^2) - 
   (3273645375*GG[6, 1]*zeta[21])/y^3 + (16368226875*GG[6, 2]*zeta[21])/
    (16*y^4) - (384325967025*GG[6, 3]*zeta[21])/(2048*y^5) + 
   (85478518125*GG[6, 4]*zeta[21])/(4096*y^6) - 
   (1444560975*GG[6, 5]*zeta[21])/(1024*y^7) + (460105425*GG[6, 6]*zeta[21])/
    (8192*y^8) - (39365625*GG[6, 7]*zeta[21])/(32768*y^9) + 
   (692835*GG[6, 8]*zeta[21])/(65536*y^10), pinablaFm[3, 11, 13, 12] -> 
  (-33204585038625*betasv[{4, 20}, {6, 22}])/8192 + 
   (33204585038625*betasv[{20, 4}, {22, 6}])/8192 + 
   (10930701907125*betasv[{19}, {22}]*GG[6, 0])/16 - 
   (167260363144875*betasv[{18}, {22}]*GG[6, 1])/64 + 
   4949751807000*betasv[{17}, {22}]*GG[6, 2] - 
   (84352020377625*betasv[{16}, {22}]*GG[6, 3])/16 + 
   3363997987350*betasv[{15}, {22}]*GG[6, 4] - 
   (2644450733925*betasv[{14}, {22}]*GG[6, 5])/2 + 
   319983955200*betasv[{13}, {22}]*GG[6, 6] - 46088958825*betasv[{12}, {22}]*
    GG[6, 7] + 3597703200*betasv[{11}, {22}]*GG[6, 8] - 
   116396280*betasv[{10}, {22}]*GG[6, 9] - 1971101164032000*betasv[{3}, {6}]*
    GG[22, 0] + 211189410432000*betasv[{2}, {6}]*GG[22, 1] + 
   (6640917007725*betasv[{20}, {22}]*zeta[5])/4096 + 
   (197110116403200*GG[22, 0]*zeta[5])/y - (5279735260800*GG[22, 1]*zeta[5])/
    y^2 - (1581170716125*betasv[{4}, {6}]*zeta[21])/4096 - 
   (520509614625*GG[6, 0]*zeta[21])/(32*y) + 
   (7964779197375*GG[6, 1]*zeta[21])/(512*y^2) - 
   (29462808375*GG[6, 2]*zeta[21])/(4*y^3) + 
   (4016762875125*GG[6, 3]*zeta[21])/(2048*y^4) - 
   (80095190175*GG[6, 4]*zeta[21])/(256*y^5) + 
   (125926225425*GG[6, 5]*zeta[21])/(4096*y^6) - (59520825*GG[6, 6]*zeta[21])/
    (32*y^7) + (2194712325*GG[6, 7]*zeta[21])/(32768*y^8) - 
   (5353725*GG[6, 8]*zeta[21])/(4096*y^9) + (692835*GG[6, 9]*zeta[21])/
    (65536*y^10), pinablaFm[4, 5, 2, 0] -> -44100*betasv[{3, 4}, {8, 10}] + 
   66150*betasv[{4, 3}, {8, 10}] + 44100*betasv[{4, 3}, {10, 8}] - 
   26460*betasv[{5, 2}, {8, 10}] - 66150*betasv[{5, 2}, {10, 8}] + 
   4410*betasv[{6, 1}, {8, 10}] + 26460*betasv[{6, 1}, {10, 8}] - 
   4410*betasv[{7, 0}, {10, 8}] - (5*betasv[{1}, {4}]*zeta[7])/528 - 
   1260*betasv[{1}, {10}]*zeta[7] + (1890*betasv[{2}, {10}]*zeta[7])/y - 
   (4725*betasv[{3}, {10}]*zeta[7])/(4*y^2) + 
   (1575*betasv[{4}, {10}]*zeta[7])/(8*y^3) - (7*zeta[9])/17280 + 
   (245*betasv[{0}, {8}]*zeta[9])/y - (735*betasv[{1}, {8}]*zeta[9])/
    (2*y^2) + (3675*betasv[{2}, {8}]*zeta[9])/(16*y^3) - 
   (1225*betasv[{3}, {8}]*zeta[9])/(32*y^4), pinablaFm[4, 5, 2, 1] -> 
  44100*betasv[{3, 5}, {8, 10}] - (99225*betasv[{4, 4}, {8, 10}])/2 - 
   33075*betasv[{4, 4}, {10, 8}] + 6615*betasv[{5, 3}, {8, 10}] + 
   22050*betasv[{5, 3}, {10, 8}] - (2205*betasv[{6, 2}, {8, 10}])/2 + 
   (33075*betasv[{6, 2}, {10, 8}])/2 - 6615*betasv[{7, 1}, {10, 8}] + 
   (2205*betasv[{8, 0}, {10, 8}])/2 + (5*betasv[{2}, {4}]*zeta[7])/2112 + 
   315*betasv[{2}, {10}]*zeta[7] - (945*betasv[{3}, {10}]*zeta[7])/(2*y) + 
   (14175*betasv[{4}, {10}]*zeta[7])/(16*y^2) - 
   (1575*betasv[{5}, {10}]*zeta[7])/(8*y^3) - 245*betasv[{0}, {8}]*zeta[9] + 
   (735*betasv[{1}, {8}]*zeta[9])/(2*y) - (3675*betasv[{2}, {8}]*zeta[9])/
    (16*y^2) - (1225*betasv[{3}, {8}]*zeta[9])/(16*y^3) + 
   (3675*betasv[{4}, {8}]*zeta[9])/(128*y^4), 
 pinablaFm[4, 5, 4, 0] -> -44100*betasv[{3, 4}, {8, 10}] + 
   44100*betasv[{4, 3}, {8, 10}] + 44100*betasv[{4, 3}, {10, 8}] + 
   8820*betasv[{5, 2}, {8, 10}] - 44100*betasv[{5, 2}, {10, 8}] - 
   8820*betasv[{6, 1}, {8, 10}] - 8820*betasv[{6, 1}, {10, 8}] + 
   8820*betasv[{7, 0}, {10, 8}] + 2520*betasv[{1}, {10}]*zeta[7] - 
   (630*betasv[{2}, {10}]*zeta[7])/y - (1575*betasv[{3}, {10}]*zeta[7])/
    (2*y^2) + (1575*betasv[{4}, {10}]*zeta[7])/(8*y^3) + (7*zeta[9])/51840 - 
   (490*betasv[{0}, {8}]*zeta[9])/y + (245*betasv[{1}, {8}]*zeta[9])/
    (2*y^2) + (1225*betasv[{2}, {8}]*zeta[9])/(8*y^3) - 
   (1225*betasv[{3}, {8}]*zeta[9])/(32*y^4), pinablaFm[4, 5, 4, 1] -> 
  44100*betasv[{3, 5}, {8, 10}] - 22050*betasv[{4, 4}, {8, 10}] - 
   33075*betasv[{4, 4}, {10, 8}] - 35280*betasv[{5, 3}, {8, 10}] + 
   13230*betasv[{6, 2}, {8, 10}] + 44100*betasv[{6, 2}, {10, 8}] - 
   8820*betasv[{7, 1}, {10, 8}] - 2205*betasv[{8, 0}, {10, 8}] - 
   3780*betasv[{2}, {10}]*zeta[7] + (2520*betasv[{3}, {10}]*zeta[7])/y + 
   (1575*betasv[{4}, {10}]*zeta[7])/(4*y^2) - 
   (1575*betasv[{5}, {10}]*zeta[7])/(8*y^3) + 490*betasv[{0}, {8}]*zeta[9] + 
   (490*betasv[{1}, {8}]*zeta[9])/y - (1225*betasv[{2}, {8}]*zeta[9])/
    (2*y^2) + (3675*betasv[{4}, {8}]*zeta[9])/(128*y^4), 
 pinablaFm[4, 5, 4, 2] -> -33075*betasv[{3, 6}, {8, 10}] - 
   11025*betasv[{4, 5}, {8, 10}] + (33075*betasv[{4, 5}, {10, 8}])/2 + 
   55125*betasv[{5, 4}, {8, 10}] + 33075*betasv[{5, 4}, {10, 8}] - 
   11025*betasv[{6, 3}, {8, 10}] - 44100*betasv[{6, 3}, {10, 8}] - 
   11025*betasv[{7, 2}, {10, 8}] + (11025*betasv[{8, 1}, {10, 8}])/2 + 
   3150*betasv[{3}, {10}]*zeta[7] - (7875*betasv[{4}, {10}]*zeta[7])/(2*y) + 
   (1575*betasv[{5}, {10}]*zeta[7])/(8*y^2) + 
   (4725*betasv[{6}, {10}]*zeta[7])/(32*y^3) - 1225*betasv[{1}, {8}]*
    zeta[9] + (1225*betasv[{2}, {8}]*zeta[9])/(2*y) + 
   (1225*betasv[{3}, {8}]*zeta[9])/(2*y^2) - (3675*betasv[{4}, {8}]*zeta[9])/
    (32*y^3) - (3675*betasv[{5}, {8}]*zeta[9])/(256*y^4), 
 pinablaFm[4, 5, 4, 3] -> (33075*betasv[{3, 7}, {8, 10}])/2 + 
   33075*betasv[{4, 6}, {8, 10}] - (33075*betasv[{4, 6}, {10, 8}])/8 - 
   (99225*betasv[{5, 5}, {8, 10}])/2 - 33075*betasv[{5, 5}, {10, 8}] + 
   (33075*betasv[{6, 4}, {10, 8}])/4 + 33075*betasv[{7, 3}, {10, 8}] - 
   (33075*betasv[{8, 2}, {10, 8}])/8 + (14175*betasv[{5}, {10}]*zeta[7])/
    (4*y) - (4725*betasv[{6}, {10}]*zeta[7])/(8*y^2) - 
   (4725*betasv[{7}, {10}]*zeta[7])/(64*y^3) + 
   (3675*betasv[{2}, {8}]*zeta[9])/4 - (3675*betasv[{3}, {8}]*zeta[9])/
    (2*y) - (3675*betasv[{4}, {8}]*zeta[9])/(32*y^2) + 
   (3675*betasv[{5}, {8}]*zeta[9])/(32*y^3) + (3675*betasv[{6}, {8}]*zeta[9])/
    (1024*y^4), pinablaFm[4, 5, 6, 0] -> -44100*betasv[{3, 4}, {8, 10}] + 
   4410*betasv[{4, 3}, {8, 10}] + 44100*betasv[{4, 3}, {10, 8}] + 
   35280*betasv[{5, 2}, {8, 10}] - 4410*betasv[{5, 2}, {10, 8}] + 
   4410*betasv[{6, 1}, {8, 10}] - 35280*betasv[{6, 1}, {10, 8}] - 
   4410*betasv[{7, 0}, {10, 8}] - 1260*betasv[{1}, {10}]*zeta[7] - 
   (2520*betasv[{2}, {10}]*zeta[7])/y - (315*betasv[{3}, {10}]*zeta[7])/
    (4*y^2) + (1575*betasv[{4}, {10}]*zeta[7])/(8*y^3) - (7*zeta[9])/259200 + 
   (245*betasv[{0}, {8}]*zeta[9])/y + (490*betasv[{1}, {8}]*zeta[9])/y^2 + 
   (245*betasv[{2}, {8}]*zeta[9])/(16*y^3) - (1225*betasv[{3}, {8}]*zeta[9])/
    (32*y^4), pinablaFm[4, 5, 6, 1] -> 44100*betasv[{3, 5}, {8, 10}] + 
   (55125*betasv[{4, 4}, {8, 10}])/2 - 33075*betasv[{4, 4}, {10, 8}] - 
   55125*betasv[{5, 3}, {8, 10}] - 39690*betasv[{5, 3}, {10, 8}] - 
   (33075*betasv[{6, 2}, {8, 10}])/2 + (94815*betasv[{6, 2}, {10, 8}])/2 + 
   24255*betasv[{7, 1}, {10, 8}] + (2205*betasv[{8, 0}, {10, 8}])/2 + 
   4725*betasv[{2}, {10}]*zeta[7] + (7875*betasv[{3}, {10}]*zeta[7])/(2*y) - 
   (7875*betasv[{4}, {10}]*zeta[7])/(16*y^2) - 
   (1575*betasv[{5}, {10}]*zeta[7])/(8*y^3) - 245*betasv[{0}, {8}]*zeta[9] - 
   (2695*betasv[{1}, {8}]*zeta[9])/(2*y) - (10535*betasv[{2}, {8}]*zeta[9])/
    (16*y^2) + (2205*betasv[{3}, {8}]*zeta[9])/(16*y^3) + 
   (3675*betasv[{4}, {8}]*zeta[9])/(128*y^4), 
 pinablaFm[4, 5, 6, 2] -> -33075*betasv[{3, 6}, {8, 10}] - 
   (121275*betasv[{4, 5}, {8, 10}])/2 + (33075*betasv[{4, 5}, {10, 8}])/2 + 
   55125*betasv[{5, 4}, {8, 10}] + (125685*betasv[{5, 4}, {10, 8}])/2 + 
   (77175*betasv[{6, 3}, {8, 10}])/2 - 17640*betasv[{6, 3}, {10, 8}] - 
   (108045*betasv[{7, 2}, {10, 8}])/2 - (15435*betasv[{8, 1}, {10, 8}])/2 - 
   11025*betasv[{3}, {10}]*zeta[7] - (7875*betasv[{4}, {10}]*zeta[7])/(2*y) + 
   (17325*betasv[{5}, {10}]*zeta[7])/(16*y^2) + 
   (4725*betasv[{6}, {10}]*zeta[7])/(32*y^3) + 1715*betasv[{1}, {8}]*
    zeta[9] + (12005*betasv[{2}, {8}]*zeta[9])/(4*y) + 
   (245*betasv[{3}, {8}]*zeta[9])/y^2 - (13965*betasv[{4}, {8}]*zeta[9])/
    (64*y^3) - (3675*betasv[{5}, {8}]*zeta[9])/(256*y^4), 
 pinablaFm[4, 5, 6, 3] -> (33075*betasv[{3, 7}, {8, 10}])/2 + 
   (562275*betasv[{4, 6}, {8, 10}])/8 - (33075*betasv[{4, 6}, {10, 8}])/8 - 
   (99225*betasv[{5, 5}, {8, 10}])/4 - (191835*betasv[{5, 5}, {10, 8}])/4 - 
   (496125*betasv[{6, 4}, {8, 10}])/8 - (271215*betasv[{6, 4}, {10, 8}])/8 + 
   (125685*betasv[{7, 3}, {10, 8}])/2 + (46305*betasv[{8, 2}, {10, 8}])/2 + 
   (70875*betasv[{4}, {10}]*zeta[7])/4 + (14175*betasv[{5}, {10}]*zeta[7])/
    (8*y) - (80325*betasv[{6}, {10}]*zeta[7])/(64*y^2) - 
   (4725*betasv[{7}, {10}]*zeta[7])/(64*y^3) - 5145*betasv[{2}, {8}]*
    zeta[9] - (13965*betasv[{3}, {8}]*zeta[9])/(4*y) + 
   (30135*betasv[{4}, {8}]*zeta[9])/(64*y^2) + 
   (21315*betasv[{5}, {8}]*zeta[9])/(128*y^3) + 
   (3675*betasv[{6}, {8}]*zeta[9])/(1024*y^4), 
 pinablaFm[4, 5, 6, 4] -> (-33075*betasv[{3, 8}, {8, 10}])/8 - 
   (760725*betasv[{4, 7}, {8, 10}])/16 - (33075*betasv[{5, 6}, {8, 10}])/2 + 
   (257985*betasv[{5, 6}, {10, 8}])/16 + (1091475*betasv[{6, 5}, {8, 10}])/
    16 + 52920*betasv[{6, 5}, {10, 8}] - (482895*betasv[{7, 4}, {10, 8}])/
    16 - (310905*betasv[{8, 3}, {10, 8}])/8 - 264600*betasv[{4}, {10}]*
    GG[8, 0] - (155925*betasv[{5}, {10}]*zeta[7])/8 + 
   (4725*betasv[{6}, {10}]*zeta[7])/(4*y) + 
   (108675*betasv[{7}, {10}]*zeta[7])/(128*y^2) + 
   (4725*betasv[{8}, {10}]*zeta[7])/(256*y^3) + 
   (34545*betasv[{3}, {8}]*zeta[9])/4 + (53655*betasv[{4}, {8}]*zeta[9])/
    (32*y) - (735*betasv[{5}, {8}]*zeta[9])/y^2 - 
   (28665*betasv[{6}, {8}]*zeta[9])/(512*y^3) + (3675*GG[8, 0]*zeta[9])/
    (16*y^4), pinablaFm[4, 5, 6, 5] -> (959175*betasv[{4, 8}, {8, 10}])/64 + 
   (1025325*betasv[{5, 7}, {8, 10}])/32 - (3009825*betasv[{6, 6}, {8, 10}])/
    64 - (1620675*betasv[{6, 6}, {10, 8}])/64 - 
   (363825*betasv[{7, 5}, {10, 8}])/32 + (2348325*betasv[{8, 4}, {10, 8}])/
    64 + 1296540*betasv[{5}, {10}]*GG[8, 0] - 264600*betasv[{4}, {10}]*
    GG[8, 1] + 1058400*betasv[{3}, {8}]*GG[10, 0] + 
   (429975*betasv[{6}, {10}]*zeta[7])/32 - (146475*betasv[{7}, {10}]*zeta[7])/
    (64*y) - (137025*betasv[{8}, {10}]*zeta[7])/(512*y^2) - 
   (4725*GG[10, 0]*zeta[7])/y^3 - (260925*betasv[{4}, {8}]*zeta[9])/32 + 
   (40425*betasv[{5}, {8}]*zeta[9])/(64*y) + 
   (180075*betasv[{6}, {8}]*zeta[9])/(512*y^2) - 
   (36015*GG[8, 0]*zeta[9])/(8*y^3) + (3675*GG[8, 1]*zeta[9])/(16*y^4), 
 pinablaFm[4, 5, 8, 0] -> -44100*betasv[{3, 4}, {8, 10}] - 
   52920*betasv[{4, 3}, {8, 10}] + 44100*betasv[{4, 3}, {10, 8}] - 
   10584*betasv[{5, 2}, {8, 10}] + 52920*betasv[{5, 2}, {10, 8}] - 
   504*betasv[{6, 1}, {8, 10}] + 10584*betasv[{6, 1}, {10, 8}] + 
   504*betasv[{7, 0}, {10, 8}] + 144*betasv[{1}, {10}]*zeta[7] + 
   (756*betasv[{2}, {10}]*zeta[7])/y + (945*betasv[{3}, {10}]*zeta[7])/y^2 + 
   (1575*betasv[{4}, {10}]*zeta[7])/(8*y^3) + zeta[9]/604800 - 
   (28*betasv[{0}, {8}]*zeta[9])/y - (147*betasv[{1}, {8}]*zeta[9])/y^2 - 
   (735*betasv[{2}, {8}]*zeta[9])/(4*y^3) - (1225*betasv[{3}, {8}]*zeta[9])/
    (32*y^4), pinablaFm[4, 5, 8, 1] -> 44100*betasv[{3, 5}, {8, 10}] + 
   99225*betasv[{4, 4}, {8, 10}] - 33075*betasv[{4, 4}, {10, 8}] + 
   42336*betasv[{5, 3}, {8, 10}] - 97020*betasv[{5, 3}, {10, 8}] + 
   3528*betasv[{6, 2}, {8, 10}] - 52920*betasv[{6, 2}, {10, 8}] - 
   6048*betasv[{7, 1}, {10, 8}] - 126*betasv[{8, 0}, {10, 8}] - 
   1008*betasv[{2}, {10}]*zeta[7] - (3024*betasv[{3}, {10}]*zeta[7])/y - 
   (14175*betasv[{4}, {10}]*zeta[7])/(8*y^2) - 
   (1575*betasv[{5}, {10}]*zeta[7])/(8*y^3) + 28*betasv[{0}, {8}]*zeta[9] + 
   (336*betasv[{1}, {8}]*zeta[9])/y + (735*betasv[{2}, {8}]*zeta[9])/y^2 + 
   (2695*betasv[{3}, {8}]*zeta[9])/(8*y^3) + (3675*betasv[{4}, {8}]*zeta[9])/
    (128*y^4), pinablaFm[4, 5, 8, 2] -> -33075*betasv[{3, 6}, {8, 10}] - 
   132300*betasv[{4, 5}, {8, 10}] + (33075*betasv[{4, 5}, {10, 8}])/2 - 
   (205065*betasv[{5, 4}, {8, 10}])/2 + 105840*betasv[{5, 4}, {10, 8}] - 
   15876*betasv[{6, 3}, {8, 10}] + 125685*betasv[{6, 3}, {10, 8}] + 
   34020*betasv[{7, 2}, {10, 8}] + 1701*betasv[{8, 1}, {10, 8}] + 
   4536*betasv[{3}, {10}]*zeta[7] + (29295*betasv[{4}, {10}]*zeta[7])/(4*y) + 
   (4725*betasv[{5}, {10}]*zeta[7])/(2*y^2) + 
   (4725*betasv[{6}, {10}]*zeta[7])/(32*y^3) - 378*betasv[{1}, {8}]*zeta[9] - 
   (1890*betasv[{2}, {8}]*zeta[9])/y - (13965*betasv[{3}, {8}]*zeta[9])/
    (8*y^2) - (735*betasv[{4}, {8}]*zeta[9])/(2*y^3) - 
   (3675*betasv[{5}, {8}]*zeta[9])/(256*y^4), 
 pinablaFm[4, 5, 8, 3] -> (33075*betasv[{3, 7}, {8, 10}])/2 + 
   (496125*betasv[{4, 6}, {8, 10}])/4 - (33075*betasv[{4, 6}, {10, 8}])/8 + 
   (337365*betasv[{5, 5}, {8, 10}])/2 - (138915*betasv[{5, 5}, {10, 8}])/2 + 
   (363825*betasv[{6, 4}, {8, 10}])/8 - (694575*betasv[{6, 4}, {10, 8}])/4 - 
   (193725*betasv[{7, 3}, {10, 8}])/2 - (42525*betasv[{8, 2}, {10, 8}])/4 - 
   (51975*betasv[{4}, {10}]*zeta[7])/4 - (48195*betasv[{5}, {10}]*zeta[7])/
    (4*y) - (70875*betasv[{6}, {10}]*zeta[7])/(32*y^2) - 
   (4725*betasv[{7}, {10}]*zeta[7])/(64*y^3) + 
   (4725*betasv[{2}, {8}]*zeta[9])/2 + (21525*betasv[{3}, {8}]*zeta[9])/
    (4*y) + (77175*betasv[{4}, {8}]*zeta[9])/(32*y^2) + 
   (15435*betasv[{5}, {8}]*zeta[9])/(64*y^3) + 
   (3675*betasv[{6}, {8}]*zeta[9])/(1024*y^4), 
 pinablaFm[4, 5, 8, 4] -> (-33075*betasv[{3, 8}, {8, 10}])/8 - 
   (297675*betasv[{4, 7}, {8, 10}])/4 - (377055*betasv[{5, 6}, {8, 10}])/2 + 
   (85995*betasv[{5, 6}, {10, 8}])/4 - (350595*betasv[{6, 5}, {8, 10}])/4 + 
   138915*betasv[{6, 5}, {10, 8}] + (637875*betasv[{7, 4}, {10, 8}])/4 + 
   (278775*betasv[{8, 3}, {10, 8}])/8 - 264600*betasv[{4}, {10}]*GG[8, 0] + 
   (50085*betasv[{5}, {10}]*zeta[7])/2 + (53865*betasv[{6}, {10}]*zeta[7])/
    (4*y) + (42525*betasv[{7}, {10}]*zeta[7])/(32*y^2) + 
   (4725*betasv[{8}, {10}]*zeta[7])/(256*y^3) - 
   (30975*betasv[{3}, {8}]*zeta[9])/4 - (70875*betasv[{4}, {8}]*zeta[9])/
    (8*y) - (15435*betasv[{5}, {8}]*zeta[9])/(8*y^2) - 
   (9555*betasv[{6}, {8}]*zeta[9])/(128*y^3) + (3675*GG[8, 0]*zeta[9])/
    (16*y^4), pinablaFm[4, 5, 8, 5] -> (694575*betasv[{4, 8}, {8, 10}])/32 + 
   (1051785*betasv[{5, 7}, {8, 10}])/8 + (1805895*betasv[{6, 6}, {8, 10}])/
    16 - (813645*betasv[{6, 6}, {10, 8}])/16 - 
   (1193535*betasv[{7, 5}, {10, 8}])/8 - (2112075*betasv[{8, 4}, {10, 8}])/
    32 + 1640520*betasv[{5}, {10}]*GG[8, 0] - 264600*betasv[{4}, {10}]*
    GG[8, 1] + 1058400*betasv[{3}, {8}]*GG[10, 0] - 
   (257985*betasv[{6}, {10}]*zeta[7])/8 - (150255*betasv[{7}, {10}]*zeta[7])/
    (16*y) - (99225*betasv[{8}, {10}]*zeta[7])/(256*y^2) - 
   (4725*GG[10, 0]*zeta[7])/y^3 + (234675*betasv[{4}, {8}]*zeta[9])/16 + 
   (132615*betasv[{5}, {8}]*zeta[9])/(16*y) + 
   (90405*betasv[{6}, {8}]*zeta[9])/(128*y^2) - (22785*GG[8, 0]*zeta[9])/
    (4*y^3) + (3675*GG[8, 1]*zeta[9])/(16*y^4), 
 pinablaFm[4, 5, 8, 6] -> (-2798145*betasv[{5, 8}, {8, 10}])/64 - 
   (178605*betasv[{6, 7}, {8, 10}])/2 + (501795*betasv[{7, 6}, {10, 8}])/8 + 
   (4499145*betasv[{8, 5}, {10, 8}])/64 - 4484970*betasv[{6}, {10}]*
    GG[8, 0] + 1905120*betasv[{5}, {10}]*GG[8, 1] - 
   264600*betasv[{4}, {10}]*GG[8, 2] - 6350400*betasv[{4}, {8}]*GG[10, 0] + 
   1058400*betasv[{3}, {8}]*GG[10, 1] + 25515*betasv[{7}, {10}]*zeta[7] + 
   (399735*betasv[{8}, {10}]*zeta[7])/(128*y) + (113400*GG[10, 0]*zeta[7])/
    y^2 - (4725*GG[10, 1]*zeta[7])/y^3 - (499905*betasv[{5}, {8}]*zeta[9])/
    32 - (55755*betasv[{6}, {8}]*zeta[9])/(16*y) + 
   (249165*GG[8, 0]*zeta[9])/(4*y^2) - (6615*GG[8, 1]*zeta[9])/y^3 + 
   (3675*GG[8, 2]*zeta[9])/(16*y^4), pinablaFm[4, 5, 8, 7] -> 
  (8513505*betasv[{6, 8}, {8, 10}])/256 - (8513505*betasv[{8, 6}, {10, 8}])/
    256 + 6256845*betasv[{7}, {10}]*GG[8, 0] - 5913810*betasv[{6}, {10}]*
    GG[8, 1] + 2169720*betasv[{5}, {10}]*GG[8, 2] - 
   264600*betasv[{4}, {10}]*GG[8, 3] + 14367780*betasv[{5}, {8}]*GG[10, 0] - 
   7144200*betasv[{4}, {8}]*GG[10, 1] + 1058400*betasv[{3}, {8}]*GG[10, 2] - 
   (1216215*betasv[{8}, {10}]*zeta[7])/128 - (1026270*GG[10, 0]*zeta[7])/y + 
   (127575*GG[10, 1]*zeta[7])/y^2 - (4725*GG[10, 2]*zeta[7])/y^3 + 
   (945945*betasv[{6}, {8}]*zeta[9])/128 - (695205*GG[8, 0]*zeta[9])/(2*y) + 
   (328545*GG[8, 1]*zeta[9])/(4*y^2) - (30135*GG[8, 2]*zeta[9])/(4*y^3) + 
   (3675*GG[8, 3]*zeta[9])/(16*y^4), pinablaFm[4, 6, 3, 0] -> 
  -194040*betasv[{3, 5}, {8, 12}] + 291060*betasv[{4, 4}, {8, 12}] - 
   116424*betasv[{5, 3}, {8, 12}] + 194040*betasv[{5, 3}, {12, 8}] + 
   19404*betasv[{6, 2}, {8, 12}] - 291060*betasv[{6, 2}, {12, 8}] + 
   116424*betasv[{7, 1}, {12, 8}] - 19404*betasv[{8, 0}, {12, 8}] - 
   (691*betasv[{2}, {6}]*zeta[7])/15600 - 5544*betasv[{2}, {12}]*zeta[7] + 
   (8316*betasv[{3}, {12}]*zeta[7])/y - (10395*betasv[{4}, {12}]*zeta[7])/
    (2*y^2) + (3465*betasv[{5}, {12}]*zeta[7])/(4*y^3) - 
   (7*zeta[11])/(19200*y) + (441*betasv[{0}, {8}]*zeta[11])/(2*y^2) - 
   (1323*betasv[{1}, {8}]*zeta[11])/(4*y^3) + 
   (6615*betasv[{2}, {8}]*zeta[11])/(32*y^4) - 
   (2205*betasv[{3}, {8}]*zeta[11])/(64*y^5), 
 pinablaFm[4, 6, 3, 1] -> 242550*betasv[{3, 6}, {8, 12}] - 
   291060*betasv[{4, 5}, {8, 12}] + 58212*betasv[{5, 4}, {8, 12}] - 
   145530*betasv[{5, 4}, {12, 8}] - 9702*betasv[{6, 3}, {8, 12}] + 
   48510*betasv[{6, 3}, {12, 8}] + 145530*betasv[{7, 2}, {12, 8}] - 
   58212*betasv[{8, 1}, {12, 8}] + 9702*betasv[{9, 0}, {12, 8}] + 
   (691*betasv[{3}, {6}]*zeta[7])/31200 + 2772*betasv[{3}, {12}]*zeta[7] - 
   (4158*betasv[{4}, {12}]*zeta[7])/y + (10395*betasv[{5}, {12}]*zeta[7])/
    (2*y^2) - (17325*betasv[{6}, {12}]*zeta[7])/(16*y^3) + 
   (7*zeta[11])/19200 - (441*betasv[{0}, {8}]*zeta[11])/y + 
   (1323*betasv[{1}, {8}]*zeta[11])/(2*y^2) - 
   (6615*betasv[{2}, {8}]*zeta[11])/(16*y^3) - 
   (2205*betasv[{3}, {8}]*zeta[11])/(64*y^4) + 
   (6615*betasv[{4}, {8}]*zeta[11])/(256*y^5), 
 pinablaFm[4, 6, 3, 2] -> -242550*betasv[{3, 7}, {8, 12}] + 
   (363825*betasv[{4, 6}, {8, 12}])/2 + 58212*betasv[{5, 5}, {8, 12}] + 
   72765*betasv[{5, 5}, {12, 8}] + (4851*betasv[{6, 4}, {8, 12}])/2 + 
   145530*betasv[{6, 4}, {12, 8}] - 194040*betasv[{7, 3}, {12, 8}] - 
   (72765*betasv[{8, 2}, {12, 8}])/2 + 14553*betasv[{9, 1}, {12, 8}] - 
   (4851*betasv[{10, 0}, {12, 8}])/2 - (691*betasv[{4}, {6}]*zeta[7])/
    124800 - 693*betasv[{4}, {12}]*zeta[7] - (4158*betasv[{5}, {12}]*zeta[7])/
    y - (51975*betasv[{6}, {12}]*zeta[7])/(16*y^2) + 
   (17325*betasv[{7}, {12}]*zeta[7])/(16*y^3) + 
   441*betasv[{0}, {8}]*zeta[11] - (1323*betasv[{1}, {8}]*zeta[11])/(2*y) + 
   (6615*betasv[{2}, {8}]*zeta[11])/(16*y^2) + 
   (2205*betasv[{3}, {8}]*zeta[11])/(4*y^3) - 
   (6615*betasv[{4}, {8}]*zeta[11])/(64*y^4) - 
   (6615*betasv[{5}, {8}]*zeta[11])/(512*y^5), 
 pinablaFm[4, 6, 5, 0] -> -194040*betasv[{3, 5}, {8, 12}] + 
   177870*betasv[{4, 4}, {8, 12}] + 64680*betasv[{5, 3}, {8, 12}] + 
   194040*betasv[{5, 3}, {12, 8}] - 48510*betasv[{6, 2}, {8, 12}] - 
   177870*betasv[{6, 2}, {12, 8}] - 64680*betasv[{7, 1}, {12, 8}] + 
   48510*betasv[{8, 0}, {12, 8}] + 13860*betasv[{2}, {12}]*zeta[7] - 
   (4620*betasv[{3}, {12}]*zeta[7])/y - (12705*betasv[{4}, {12}]*zeta[7])/
    (4*y^2) + (3465*betasv[{5}, {12}]*zeta[7])/(4*y^3) + 
   (7*zeta[11])/(34560*y) - (2205*betasv[{0}, {8}]*zeta[11])/(4*y^2) + 
   (735*betasv[{1}, {8}]*zeta[11])/(4*y^3) + (8085*betasv[{2}, {8}]*zeta[11])/
    (64*y^4) - (2205*betasv[{3}, {8}]*zeta[11])/(64*y^5), 
 pinablaFm[4, 6, 5, 1] -> 242550*betasv[{3, 6}, {8, 12}] - 
   121275*betasv[{4, 5}, {8, 12}] - 202125*betasv[{5, 4}, {8, 12}] - 
   145530*betasv[{5, 4}, {12, 8}] + 80850*betasv[{6, 3}, {8, 12}] - 
   64680*betasv[{6, 3}, {12, 8}] + 258720*betasv[{7, 2}, {12, 8}] - 
   24255*betasv[{8, 1}, {12, 8}] - 24255*betasv[{9, 0}, {12, 8}] - 
   23100*betasv[{3}, {12}]*zeta[7] + (28875*betasv[{4}, {12}]*zeta[7])/
    (2*y) + (17325*betasv[{5}, {12}]*zeta[7])/(8*y^2) - 
   (17325*betasv[{6}, {12}]*zeta[7])/(16*y^3) - (7*zeta[11])/34560 + 
   (2205*betasv[{0}, {8}]*zeta[11])/(2*y) + (2205*betasv[{1}, {8}]*zeta[11])/
    (8*y^2) - (735*betasv[{2}, {8}]*zeta[11])/y^3 + 
   (735*betasv[{3}, {8}]*zeta[11])/(16*y^4) + 
   (6615*betasv[{4}, {8}]*zeta[11])/(256*y^5), 
 pinablaFm[4, 6, 5, 2] -> -242550*betasv[{3, 7}, {8, 12}] - 
   (121275*betasv[{4, 6}, {8, 12}])/4 + 363825*betasv[{5, 5}, {8, 12}] + 
   72765*betasv[{5, 5}, {12, 8}] - (363825*betasv[{6, 4}, {8, 12}])/4 + 
   (460845*betasv[{6, 4}, {12, 8}])/2 - 194040*betasv[{7, 3}, {12, 8}] - 
   (654885*betasv[{8, 2}, {12, 8}])/4 + 48510*betasv[{9, 1}, {12, 8}] + 
   (24255*betasv[{10, 0}, {12, 8}])/4 + (51975*betasv[{4}, {12}]*zeta[7])/2 - 
   (51975*betasv[{5}, {12}]*zeta[7])/(2*y) + 
   (17325*betasv[{6}, {12}]*zeta[7])/(32*y^2) + 
   (17325*betasv[{7}, {12}]*zeta[7])/(16*y^3) - 
   (2205*betasv[{0}, {8}]*zeta[11])/2 - (2205*betasv[{1}, {8}]*zeta[11])/y + 
   (59535*betasv[{2}, {8}]*zeta[11])/(32*y^2) + 
   (2205*betasv[{3}, {8}]*zeta[11])/(4*y^3) - 
   (41895*betasv[{4}, {8}]*zeta[11])/(256*y^4) - 
   (6615*betasv[{5}, {8}]*zeta[11])/(512*y^5), 
 pinablaFm[4, 6, 5, 3] -> (363825*betasv[{3, 8}, {8, 12}])/2 + 
   (848925*betasv[{4, 7}, {8, 12}])/4 - (3516975*betasv[{5, 6}, {8, 12}])/8 - 
   (72765*betasv[{5, 6}, {12, 8}])/4 + (363825*betasv[{6, 5}, {8, 12}])/8 - 
   (412335*betasv[{6, 5}, {12, 8}])/2 - (169785*betasv[{7, 4}, {12, 8}])/2 + 
   (1237005*betasv[{8, 3}, {12, 8}])/4 + (169785*betasv[{9, 2}, {12, 8}])/8 - 
   (169785*betasv[{10, 1}, {12, 8}])/8 - (51975*betasv[{5}, {12}]*zeta[7])/
    4 + (502425*betasv[{6}, {12}]*zeta[7])/(16*y) - 
   (121275*betasv[{7}, {12}]*zeta[7])/(32*y^2) - 
   (51975*betasv[{8}, {12}]*zeta[7])/(64*y^3) + 
   (15435*betasv[{1}, {8}]*zeta[11])/4 - (15435*betasv[{2}, {8}]*zeta[11])/
    (16*y) - (112455*betasv[{3}, {8}]*zeta[11])/(32*y^2) + 
   (15435*betasv[{4}, {8}]*zeta[11])/(64*y^3) + 
   (37485*betasv[{5}, {8}]*zeta[11])/(256*y^4) + 
   (6615*betasv[{6}, {8}]*zeta[11])/(2048*y^5), 
 pinablaFm[4, 6, 5, 4] -> (-363825*betasv[{3, 9}, {8, 12}])/4 - 
   (4729725*betasv[{4, 8}, {8, 12}])/16 + (1334025*betasv[{5, 7}, {8, 12}])/
    4 + (848925*betasv[{6, 6}, {8, 12}])/16 + 
   (1188495*betasv[{6, 6}, {12, 8}])/16 + (994455*betasv[{7, 5}, {12, 8}])/
    4 - (2692305*betasv[{8, 4}, {12, 8}])/16 - 
   (703395*betasv[{9, 3}, {12, 8}])/4 + (169785*betasv[{10, 2}, {12, 8}])/8 - 
   1164240*betasv[{5}, {12}]*GG[8, 0] - (121275*betasv[{6}, {12}]*zeta[7])/
    8 - (190575*betasv[{7}, {12}]*zeta[7])/(8*y) + 
   (675675*betasv[{8}, {12}]*zeta[7])/(128*y^2) + 
   (51975*betasv[{9}, {12}]*zeta[7])/(128*y^3) - 
   (15435*betasv[{2}, {8}]*zeta[11])/4 + (63945*betasv[{3}, {8}]*zeta[11])/
    (8*y) + (244755*betasv[{4}, {8}]*zeta[11])/(128*y^2) - 
   (90405*betasv[{5}, {8}]*zeta[11])/(128*y^3) - 
   (108045*betasv[{6}, {8}]*zeta[11])/(2048*y^4) + 
   (6615*GG[8, 0]*zeta[11])/(32*y^5), pinablaFm[4, 6, 7, 0] -> 
  -194040*betasv[{3, 5}, {8, 12}] + 166320*betasv[{5, 3}, {8, 12}] + 
   194040*betasv[{5, 3}, {12, 8}] + 27720*betasv[{6, 2}, {8, 12}] - 
   166320*betasv[{7, 1}, {12, 8}] - 27720*betasv[{8, 0}, {12, 8}] - 
   7920*betasv[{2}, {12}]*zeta[7] - (11880*betasv[{3}, {12}]*zeta[7])/y + 
   (3465*betasv[{5}, {12}]*zeta[7])/(4*y^3) - zeta[11]/(19200*y) + 
   (315*betasv[{0}, {8}]*zeta[11])/y^2 + (945*betasv[{1}, {8}]*zeta[11])/
    (2*y^3) - (2205*betasv[{3}, {8}]*zeta[11])/(64*y^5), 
 pinablaFm[4, 6, 7, 1] -> 242550*betasv[{3, 6}, {8, 12}] + 
   145530*betasv[{4, 5}, {8, 12}] - 291060*betasv[{5, 4}, {8, 12}] - 
   145530*betasv[{5, 4}, {12, 8}] - 97020*betasv[{6, 3}, {8, 12}] - 
   242550*betasv[{6, 3}, {12, 8}] + 207900*betasv[{7, 2}, {12, 8}] + 
   166320*betasv[{8, 1}, {12, 8}] + 13860*betasv[{9, 0}, {12, 8}] + 
   27720*betasv[{3}, {12}]*zeta[7] + (20790*betasv[{4}, {12}]*zeta[7])/y - 
   (10395*betasv[{5}, {12}]*zeta[7])/(4*y^2) - 
   (17325*betasv[{6}, {12}]*zeta[7])/(16*y^3) + zeta[11]/19200 - 
   (630*betasv[{0}, {8}]*zeta[11])/y - (1890*betasv[{1}, {8}]*zeta[11])/y^2 - 
   (4725*betasv[{2}, {8}]*zeta[11])/(8*y^3) + 
   (11025*betasv[{3}, {8}]*zeta[11])/(64*y^4) + 
   (6615*betasv[{4}, {8}]*zeta[11])/(256*y^5), 
 pinablaFm[4, 6, 7, 2] -> -242550*betasv[{3, 7}, {8, 12}] - 
   363825*betasv[{4, 6}, {8, 12}] + 363825*betasv[{5, 5}, {8, 12}] + 
   72765*betasv[{5, 5}, {12, 8}] + 242550*betasv[{6, 4}, {8, 12}] + 
   363825*betasv[{6, 4}, {12, 8}] + 34650*betasv[{7, 3}, {12, 8}] - 
   363825*betasv[{8, 2}, {12, 8}] - 103950*betasv[{9, 1}, {12, 8}] - 
   3465*betasv[{10, 0}, {12, 8}] - 69300*betasv[{4}, {12}]*zeta[7] - 
   (51975*betasv[{5}, {12}]*zeta[7])/(2*y) + 
   (51975*betasv[{6}, {12}]*zeta[7])/(8*y^2) + 
   (17325*betasv[{7}, {12}]*zeta[7])/(16*y^3) + 
   630*betasv[{0}, {8}]*zeta[11] + (4725*betasv[{1}, {8}]*zeta[11])/y + 
   (33075*betasv[{2}, {8}]*zeta[11])/(8*y^2) - 
   (1575*betasv[{3}, {8}]*zeta[11])/(16*y^3) - 
   (33075*betasv[{4}, {8}]*zeta[11])/(128*y^4) - 
   (6615*betasv[{5}, {8}]*zeta[11])/(512*y^5), 
 pinablaFm[4, 6, 7, 3] -> (363825*betasv[{3, 8}, {8, 12}])/2 + 
   (1091475*betasv[{4, 7}, {8, 12}])/2 - (1091475*betasv[{5, 6}, {8, 12}])/
    4 - (72765*betasv[{5, 6}, {12, 8}])/4 - (1819125*betasv[{6, 5}, {8, 12}])/
    4 - (1091475*betasv[{6, 5}, {12, 8}])/4 - 
   (779625*betasv[{7, 4}, {12, 8}])/2 + (675675*betasv[{8, 3}, {12, 8}])/2 + 
   311850*betasv[{9, 2}, {12, 8}] + 31185*betasv[{10, 1}, {12, 8}] + 
   (259875*betasv[{5}, {12}]*zeta[7])/2 + (155925*betasv[{6}, {12}]*zeta[7])/
    (8*y) - (155925*betasv[{7}, {12}]*zeta[7])/(16*y^2) - 
   (51975*betasv[{8}, {12}]*zeta[7])/(64*y^3) - 5670*betasv[{1}, {8}]*
    zeta[11] - (14175*betasv[{2}, {8}]*zeta[11])/y - 
   (61425*betasv[{3}, {8}]*zeta[11])/(16*y^2) + 
   (70875*betasv[{4}, {8}]*zeta[11])/(64*y^3) + 
   (99225*betasv[{5}, {8}]*zeta[11])/(512*y^4) + 
   (6615*betasv[{6}, {8}]*zeta[11])/(2048*y^5), 
 pinablaFm[4, 6, 7, 4] -> (-363825*betasv[{3, 9}, {8, 12}])/4 - 
   (1091475*betasv[{4, 8}, {8, 12}])/2 + (2546775*betasv[{6, 6}, {8, 12}])/
    4 + (363825*betasv[{6, 6}, {12, 8}])/4 + 467775*betasv[{7, 5}, {12, 8}] + 
   (155925*betasv[{8, 4}, {12, 8}])/4 - (1923075*betasv[{9, 3}, {12, 8}])/4 - 
   (467775*betasv[{10, 2}, {12, 8}])/4 - 1164240*betasv[{5}, {12}]*GG[8, 0] - 
   (363825*betasv[{6}, {12}]*zeta[7])/2 + (155925*betasv[{8}, {12}]*zeta[7])/
    (16*y^2) + (51975*betasv[{9}, {12}]*zeta[7])/(128*y^3) + 
   (42525*betasv[{2}, {8}]*zeta[11])/2 + (174825*betasv[{3}, {8}]*zeta[11])/
    (8*y) - (14175*betasv[{4}, {8}]*zeta[11])/(32*y^2) - 
   (42525*betasv[{5}, {8}]*zeta[11])/(32*y^3) - 
   (33075*betasv[{6}, {8}]*zeta[11])/(512*y^4) + 
   (6615*GG[8, 0]*zeta[11])/(32*y^5), pinablaFm[4, 6, 7, 5] -> 
  (363825*betasv[{3, 10}, {8, 12}])/16 + (5457375*betasv[{4, 9}, {8, 12}])/
    16 + (1091475*betasv[{5, 8}, {8, 12}])/4 - 
   (2546775*betasv[{6, 7}, {8, 12}])/4 - 207900*betasv[{7, 6}, {12, 8}] - 
   (2962575*betasv[{8, 5}, {12, 8}])/8 + (5457375*betasv[{9, 4}, {12, 8}])/
    16 + (3794175*betasv[{10, 3}, {12, 8}])/16 + 7276500*betasv[{6}, {12}]*
    GG[8, 0] - 1164240*betasv[{5}, {12}]*GG[8, 1] + 
   (363825*betasv[{7}, {12}]*zeta[7])/2 - (155925*betasv[{8}, {12}]*zeta[7])/
    (8*y) - (779625*betasv[{9}, {12}]*zeta[7])/(128*y^2) - 
   (51975*betasv[{10}, {12}]*zeta[7])/(512*y^3) - 
   (344925*betasv[{3}, {8}]*zeta[11])/8 - (496125*betasv[{4}, {8}]*zeta[11])/
    (32*y) + (269325*betasv[{5}, {8}]*zeta[11])/(64*y^2) + 
   (4725*betasv[{6}, {8}]*zeta[11])/(8*y^3) - (165375*GG[8, 0]*zeta[11])/
    (32*y^4) + (6615*GG[8, 1]*zeta[11])/(32*y^5), 
 pinablaFm[4, 6, 7, 6] -> (-3274425*betasv[{4, 10}, {8, 12}])/32 - 
   (9823275*betasv[{5, 9}, {8, 12}])/32 + (3274425*betasv[{6, 8}, {8, 12}])/
    8 + (7952175*betasv[{8, 6}, {12, 8}])/32 + 
   (467775*betasv[{9, 5}, {12, 8}])/32 - (4209975*betasv[{10, 4}, {12, 8}])/
    16 - 20582100*betasv[{7}, {12}]*GG[8, 0] + 8731800*betasv[{6}, {12}]*
    GG[8, 1] - 1164240*betasv[{5}, {12}]*GG[8, 2] + 
   23284800*betasv[{3}, {8}]*GG[12, 0] - (467775*betasv[{8}, {12}]*zeta[7])/
    4 + (1403325*betasv[{9}, {12}]*zeta[7])/(64*y) + 
   (467775*betasv[{10}, {12}]*zeta[7])/(256*y^2) - 
   (103950*GG[12, 0]*zeta[7])/y^3 + (382725*betasv[{4}, {8}]*zeta[11])/8 - 
   (42525*betasv[{5}, {8}]*zeta[11])/(64*y) - 
   (722925*betasv[{6}, {8}]*zeta[11])/(256*y^2) + 
   (467775*GG[8, 0]*zeta[11])/(8*y^3) - (99225*GG[8, 1]*zeta[11])/(16*y^4) + 
   (6615*GG[8, 2]*zeta[11])/(32*y^5), pinablaFm[4, 6, 9, 0] -> 
  -194040*betasv[{3, 5}, {8, 12}] - 242550*betasv[{4, 4}, {8, 12}] - 
   55440*betasv[{5, 3}, {8, 12}] + 194040*betasv[{5, 3}, {12, 8}] - 
   3465*betasv[{6, 2}, {8, 12}] + 242550*betasv[{6, 2}, {12, 8}] + 
   55440*betasv[{7, 1}, {12, 8}] + 3465*betasv[{8, 0}, {12, 8}] + 
   990*betasv[{2}, {12}]*zeta[7] + (3960*betasv[{3}, {12}]*zeta[7])/y + 
   (17325*betasv[{4}, {12}]*zeta[7])/(4*y^2) + 
   (3465*betasv[{5}, {12}]*zeta[7])/(4*y^3) + zeta[11]/(268800*y) - 
   (315*betasv[{0}, {8}]*zeta[11])/(8*y^2) - (315*betasv[{1}, {8}]*zeta[11])/
    (2*y^3) - (11025*betasv[{2}, {8}]*zeta[11])/(64*y^4) - 
   (2205*betasv[{3}, {8}]*zeta[11])/(64*y^5), 
 pinablaFm[4, 6, 9, 1] -> 242550*betasv[{3, 6}, {8, 12}] + 
   509355*betasv[{4, 5}, {8, 12}] + 218295*betasv[{5, 4}, {8, 12}] - 
   145530*betasv[{5, 4}, {12, 8}] + 20790*betasv[{6, 3}, {8, 12}] - 
   485100*betasv[{6, 3}, {12, 8}] - 311850*betasv[{7, 2}, {12, 8}] - 
   (93555*betasv[{8, 1}, {12, 8}])/2 - (3465*betasv[{9, 0}, {12, 8}])/2 - 
   5940*betasv[{3}, {12}]*zeta[7] - (31185*betasv[{4}, {12}]*zeta[7])/(2*y) - 
   (72765*betasv[{5}, {12}]*zeta[7])/(8*y^2) - 
   (17325*betasv[{6}, {12}]*zeta[7])/(16*y^3) - zeta[11]/268800 + 
   (315*betasv[{0}, {8}]*zeta[11])/(4*y) + (8505*betasv[{1}, {8}]*zeta[11])/
    (16*y^2) + (14175*betasv[{2}, {8}]*zeta[11])/(16*y^3) + 
   (11025*betasv[{3}, {8}]*zeta[11])/(32*y^4) + 
   (6615*betasv[{4}, {8}]*zeta[11])/(256*y^5), 
 pinablaFm[4, 6, 9, 2] -> -242550*betasv[{3, 7}, {8, 12}] - 
   (3274425*betasv[{4, 6}, {8, 12}])/4 - 582120*betasv[{5, 5}, {8, 12}] + 
   72765*betasv[{5, 5}, {12, 8}] - (363825*betasv[{6, 4}, {8, 12}])/4 + 
   (1091475*betasv[{6, 4}, {12, 8}])/2 + 796950*betasv[{7, 3}, {12, 8}] + 
   (2338875*betasv[{8, 2}, {12, 8}])/8 + (51975*betasv[{9, 1}, {12, 8}])/2 + 
   (3465*betasv[{10, 0}, {12, 8}])/8 + (51975*betasv[{4}, {12}]*zeta[7])/2 + 
   (41580*betasv[{5}, {12}]*zeta[7])/y + (467775*betasv[{6}, {12}]*zeta[7])/
    (32*y^2) + (17325*betasv[{7}, {12}]*zeta[7])/(16*y^3) - 
   (315*betasv[{0}, {8}]*zeta[11])/4 - (4725*betasv[{1}, {8}]*zeta[11])/
    (4*y) - (212625*betasv[{2}, {8}]*zeta[11])/(64*y^2) - 
   (36225*betasv[{3}, {8}]*zeta[11])/(16*y^3) - 
   (99225*betasv[{4}, {8}]*zeta[11])/(256*y^4) - 
   (6615*betasv[{5}, {8}]*zeta[11])/(512*y^5), 
 pinablaFm[4, 6, 9, 3] -> (363825*betasv[{3, 8}, {8, 12}])/2 + 
   (4002075*betasv[{4, 7}, {8, 12}])/4 + (9095625*betasv[{5, 6}, {8, 12}])/
    8 - (72765*betasv[{5, 6}, {12, 8}])/4 + (2255715*betasv[{6, 5}, {8, 12}])/
    8 - 363825*betasv[{6, 5}, {12, 8}] - 1143450*betasv[{7, 4}, {12, 8}] - 
   (7120575*betasv[{8, 3}, {12, 8}])/8 - (2858625*betasv[{9, 2}, {12, 8}])/
    16 - (114345*betasv[{10, 1}, {12, 8}])/16 - 
   (322245*betasv[{5}, {12}]*zeta[7])/4 - (1299375*betasv[{6}, {12}]*zeta[7])/
    (16*y) - (571725*betasv[{7}, {12}]*zeta[7])/(32*y^2) - 
   (51975*betasv[{8}, {12}]*zeta[7])/(64*y^3) + 
   (10395*betasv[{1}, {8}]*zeta[11])/8 + (259875*betasv[{2}, {8}]*zeta[11])/
    (32*y) + (647325*betasv[{3}, {8}]*zeta[11])/(64*y^2) + 
   (51975*betasv[{4}, {8}]*zeta[11])/(16*y^3) + 
   (33075*betasv[{5}, {8}]*zeta[11])/(128*y^4) + 
   (6615*betasv[{6}, {8}]*zeta[11])/(2048*y^5), 
 pinablaFm[4, 6, 9, 4] -> (-363825*betasv[{3, 9}, {8, 12}])/4 - 
   (14189175*betasv[{4, 8}, {8, 12}])/16 - (3274425*betasv[{5, 7}, {8, 12}])/
    2 - (2546775*betasv[{6, 6}, {8, 12}])/4 + 
   (1819125*betasv[{6, 6}, {12, 8}])/16 + 935550*betasv[{7, 5}, {12, 8}] + 
   (48804525*betasv[{8, 4}, {12, 8}])/32 + 623700*betasv[{9, 3}, {12, 8}] + 
   (1715175*betasv[{10, 2}, {12, 8}])/32 - 1164240*betasv[{5}, {12}]*
    GG[8, 0] + (363825*betasv[{6}, {12}]*zeta[7])/2 + 
   (467775*betasv[{7}, {12}]*zeta[7])/(4*y) + 
   (2027025*betasv[{8}, {12}]*zeta[7])/(128*y^2) + 
   (51975*betasv[{9}, {12}]*zeta[7])/(128*y^3) - 
   (155925*betasv[{2}, {8}]*zeta[11])/16 - (28350*betasv[{3}, {8}]*zeta[11])/
    y - (4436775*betasv[{4}, {8}]*zeta[11])/(256*y^2) - 
   (42525*betasv[{5}, {8}]*zeta[11])/(16*y^3) - 
   (165375*betasv[{6}, {8}]*zeta[11])/(2048*y^4) + 
   (6615*GG[8, 0]*zeta[11])/(32*y^5), pinablaFm[4, 6, 9, 5] -> 
  (363825*betasv[{3, 10}, {8, 12}])/16 + (16372125*betasv[{4, 9}, {8, 12}])/
    32 + (53482275*betasv[{5, 8}, {8, 12}])/32 + 
   (8367975*betasv[{6, 7}, {8, 12}])/8 - (5561325*betasv[{7, 6}, {12, 8}])/
    16 - (93710925*betasv[{8, 5}, {12, 8}])/64 - 
   (78742125*betasv[{9, 4}, {12, 8}])/64 - (6704775*betasv[{10, 3}, {12, 8}])/
    32 + 8731800*betasv[{6}, {12}]*GG[8, 0] - 1164240*betasv[{5}, {12}]*
    GG[8, 1] - (1195425*betasv[{7}, {12}]*zeta[7])/4 - 
   (7640325*betasv[{8}, {12}]*zeta[7])/(64*y) - 
   (2338875*betasv[{9}, {12}]*zeta[7])/(256*y^2) - 
   (51975*betasv[{10}, {12}]*zeta[7])/(512*y^3) + 
   (609525*betasv[{3}, {8}]*zeta[11])/16 + 
   (7158375*betasv[{4}, {8}]*zeta[11])/(128*y) + 
   (8519175*betasv[{5}, {8}]*zeta[11])/(512*y^2) + 
   (505575*betasv[{6}, {8}]*zeta[11])/(512*y^3) - 
   (99225*GG[8, 0]*zeta[11])/(16*y^4) + (6615*GG[8, 1]*zeta[11])/(32*y^5), 
 pinablaFm[4, 6, 9, 6] -> (-18555075*betasv[{4, 10}, {8, 12}])/128 - 
   1091475*betasv[{5, 9}, {8, 12}] - (153897975*betasv[{6, 8}, {8, 12}])/
    128 + (160446825*betasv[{8, 6}, {12, 8}])/256 + 
   (86226525*betasv[{9, 5}, {12, 8}])/64 + 
   (118970775*betasv[{10, 4}, {12, 8}])/256 - 30977100*betasv[{7}, {12}]*
    GG[8, 0] + 10187100*betasv[{6}, {12}]*GG[8, 1] - 
   1164240*betasv[{5}, {12}]*GG[8, 2] + 23284800*betasv[{3}, {8}]*GG[12, 0] + 
   (21985425*betasv[{8}, {12}]*zeta[7])/64 + 
   (155925*betasv[{9}, {12}]*zeta[7])/(2*y) + 
   (2650725*betasv[{10}, {12}]*zeta[7])/(1024*y^2) - 
   (103950*GG[12, 0]*zeta[7])/y^3 - (10815525*betasv[{4}, {8}]*zeta[11])/
    128 - (7838775*betasv[{5}, {8}]*zeta[11])/(128*y) - 
   (14586075*betasv[{6}, {8}]*zeta[11])/(2048*y^2) + 
   (704025*GG[8, 0]*zeta[11])/(8*y^3) - (231525*GG[8, 1]*zeta[11])/(32*y^4) + 
   (6615*GG[8, 2]*zeta[11])/(32*y^5), pinablaFm[4, 6, 9, 7] -> 
  (88409475*betasv[{5, 10}, {8, 12}])/256 + 
   (223752375*betasv[{6, 9}, {8, 12}])/256 - 
   (332899875*betasv[{9, 6}, {12, 8}])/512 - 
   (291423825*betasv[{10, 5}, {12, 8}])/512 + 
   (253378125*betasv[{8}, {12}]*GG[8, 0])/4 - 41164200*betasv[{7}, {12}]*
    GG[8, 1] + 11642400*betasv[{6}, {12}]*GG[8, 2] - 
   1164240*betasv[{5}, {12}]*GG[8, 3] - 165904200*betasv[{4}, {8}]*
    GG[12, 0] + 23284800*betasv[{3}, {8}]*GG[12, 1] - 
   (31964625*betasv[{9}, {12}]*zeta[7])/128 - 
   (12629925*betasv[{10}, {12}]*zeta[7])/(512*y) + 
   (2962575*GG[12, 0]*zeta[7])/y^2 - (103950*GG[12, 1]*zeta[7])/y^3 + 
   (26493075*betasv[{5}, {8}]*zeta[11])/256 + 
   (30263625*betasv[{6}, {8}]*zeta[11])/(1024*y) - 
   (23034375*GG[8, 0]*zeta[11])/(32*y^2) + (467775*GG[8, 1]*zeta[11])/
    (4*y^3) - (33075*GG[8, 2]*zeta[11])/(4*y^4) + 
   (6615*GG[8, 3]*zeta[11])/(32*y^5), pinablaFm[4, 6, 9, 8] -> 
  (-156080925*betasv[{6, 10}, {8, 12}])/512 + 
   (156080925*betasv[{10, 6}, {12, 8}])/512 - 73284750*betasv[{9}, {12}]*
    GG[8, 0] + (376870725*betasv[{8}, {12}]*GG[8, 1])/4 - 
   52806600*betasv[{7}, {12}]*GG[8, 2] + 13097700*betasv[{6}, {12}]*
    GG[8, 3] - 1164240*betasv[{5}, {12}]*GG[8, 4] + 
   436590000*betasv[{5}, {8}]*GG[12, 0] - 183367800*betasv[{4}, {8}]*
    GG[12, 1] + 23284800*betasv[{3}, {8}]*GG[12, 2] + 
   (22297275*betasv[{10}, {12}]*zeta[7])/256 - (31185000*GG[12, 0]*zeta[7])/
    y + (3274425*GG[12, 1]*zeta[7])/y^2 - (103950*GG[12, 2]*zeta[7])/y^3 - 
   (14189175*betasv[{6}, {8}]*zeta[11])/256 + (3331125*GG[8, 0]*zeta[11])/y - 
   (34260975*GG[8, 1]*zeta[11])/(32*y^2) + (600075*GG[8, 2]*zeta[11])/
    (4*y^3) - (297675*GG[8, 3]*zeta[11])/(32*y^4) + 
   (6615*GG[8, 4]*zeta[11])/(32*y^5), pinablaFm[4, 7, 4, 0] -> 
  -840840*betasv[{3, 6}, {8, 14}] + 1261260*betasv[{4, 5}, {8, 14}] - 
   504504*betasv[{5, 4}, {8, 14}] + 84084*betasv[{6, 3}, {8, 14}] + 
   840840*betasv[{6, 3}, {14, 8}] - 1261260*betasv[{7, 2}, {14, 8}] + 
   504504*betasv[{8, 1}, {14, 8}] - 84084*betasv[{9, 0}, {14, 8}] - 
   (7*betasv[{3}, {8}]*zeta[7])/36 - 24024*betasv[{3}, {14}]*zeta[7] + 
   (36036*betasv[{4}, {14}]*zeta[7])/y - (45045*betasv[{5}, {14}]*zeta[7])/
    (2*y^2) + (15015*betasv[{6}, {14}]*zeta[7])/(4*y^3) - 
   (77*zeta[13])/(230400*y^2) + (1617*betasv[{0}, {8}]*zeta[13])/(8*y^3) - 
   (4851*betasv[{1}, {8}]*zeta[13])/(16*y^4) + 
   (24255*betasv[{2}, {8}]*zeta[13])/(128*y^5) - 
   (8085*betasv[{3}, {8}]*zeta[13])/(256*y^6), 
 pinablaFm[4, 7, 4, 1] -> 1261260*betasv[{3, 7}, {8, 14}] - 
   1576575*betasv[{4, 6}, {8, 14}] + 378378*betasv[{5, 5}, {8, 14}] - 
   63063*betasv[{6, 4}, {8, 14}] - 630630*betasv[{6, 4}, {14, 8}] + 
   945945*betasv[{8, 2}, {14, 8}] - 378378*betasv[{9, 1}, {14, 8}] + 
   63063*betasv[{10, 0}, {14, 8}] + (7*betasv[{4}, {8}]*zeta[7])/48 + 
   18018*betasv[{4}, {14}]*zeta[7] - (27027*betasv[{5}, {14}]*zeta[7])/y + 
   (225225*betasv[{6}, {14}]*zeta[7])/(8*y^2) - 
   (45045*betasv[{7}, {14}]*zeta[7])/(8*y^3) + (77*zeta[13])/(115200*y) - 
   (4851*betasv[{0}, {8}]*zeta[13])/(8*y^2) + 
   (14553*betasv[{1}, {8}]*zeta[13])/(16*y^3) - 
   (72765*betasv[{2}, {8}]*zeta[13])/(128*y^4) + 
   (24255*betasv[{4}, {8}]*zeta[13])/(1024*y^6), 
 pinablaFm[4, 7, 4, 2] -> -1576575*betasv[{3, 8}, {8, 14}] + 
   (2837835*betasv[{4, 7}, {8, 14}])/2 + 126126*betasv[{5, 6}, {8, 14}] + 
   (63063*betasv[{6, 5}, {8, 14}])/2 + 315315*betasv[{6, 5}, {14, 8}] + 
   945945*betasv[{7, 4}, {14, 8}] - 945945*betasv[{8, 3}, {14, 8}] - 
   (945945*betasv[{9, 2}, {14, 8}])/2 + 189189*betasv[{10, 1}, {14, 8}] - 
   (63063*betasv[{11, 0}, {14, 8}])/2 - (7*betasv[{5}, {8}]*zeta[7])/96 - 
   9009*betasv[{5}, {14}]*zeta[7] - (9009*betasv[{6}, {14}]*zeta[7])/y - 
   (405405*betasv[{7}, {14}]*zeta[7])/(16*y^2) + 
   (225225*betasv[{8}, {14}]*zeta[7])/(32*y^3) - (77*zeta[13])/115200 + 
   (4851*betasv[{0}, {8}]*zeta[13])/(4*y) - (14553*betasv[{1}, {8}]*zeta[13])/
    (8*y^2) + (72765*betasv[{2}, {8}]*zeta[13])/(64*y^3) + 
   (72765*betasv[{3}, {8}]*zeta[13])/(128*y^4) - 
   (72765*betasv[{4}, {8}]*zeta[13])/(512*y^5) - 
   (24255*betasv[{5}, {8}]*zeta[13])/(2048*y^6), 
 pinablaFm[4, 7, 4, 3] -> 1576575*betasv[{3, 9}, {8, 14}] - 
   (4729725*betasv[{4, 8}, {8, 14}])/8 - (3594591*betasv[{5, 7}, {8, 14}])/
    4 - (693693*betasv[{6, 6}, {8, 14}])/8 - (315315*betasv[{6, 6}, {14, 8}])/
    4 - 945945*betasv[{7, 5}, {14, 8}] - (945945*betasv[{8, 4}, {14, 8}])/2 + 
   (2837835*betasv[{9, 3}, {14, 8}])/2 + (945945*betasv[{10, 2}, {14, 8}])/
    8 - (189189*betasv[{11, 1}, {14, 8}])/4 + 
   (63063*betasv[{12, 0}, {14, 8}])/8 + (7*betasv[{6}, {8}]*zeta[7])/384 + 
   (99099*betasv[{6}, {14}]*zeta[7])/4 + (513513*betasv[{7}, {14}]*zeta[7])/
    (8*y) + (675675*betasv[{8}, {14}]*zeta[7])/(64*y^2) - 
   (225225*betasv[{9}, {14}]*zeta[7])/(32*y^3) - 
   (4851*betasv[{0}, {8}]*zeta[13])/4 + (14553*betasv[{1}, {8}]*zeta[13])/
    (8*y) - (72765*betasv[{2}, {8}]*zeta[13])/(64*y^2) - 
   (218295*betasv[{3}, {8}]*zeta[13])/(64*y^3) + 
   (72765*betasv[{4}, {8}]*zeta[13])/(256*y^4) + 
   (72765*betasv[{5}, {8}]*zeta[13])/(512*y^5) + 
   (24255*betasv[{6}, {8}]*zeta[13])/(8192*y^6), 
 pinablaFm[4, 7, 6, 0] -> -840840*betasv[{3, 6}, {8, 14}] + 
   720720*betasv[{4, 5}, {8, 14}] + 360360*betasv[{5, 4}, {8, 14}] - 
   240240*betasv[{6, 3}, {8, 14}] + 840840*betasv[{6, 3}, {14, 8}] - 
   720720*betasv[{7, 2}, {14, 8}] - 360360*betasv[{8, 1}, {14, 8}] + 
   240240*betasv[{9, 0}, {14, 8}] + 68640*betasv[{3}, {14}]*zeta[7] - 
   (25740*betasv[{4}, {14}]*zeta[7])/y - (12870*betasv[{5}, {14}]*zeta[7])/
    y^2 + (15015*betasv[{6}, {14}]*zeta[7])/(4*y^3) + 
   (11*zeta[13])/(46080*y^2) - (1155*betasv[{0}, {8}]*zeta[13])/(2*y^3) + 
   (3465*betasv[{1}, {8}]*zeta[13])/(16*y^4) + 
   (3465*betasv[{2}, {8}]*zeta[13])/(32*y^5) - 
   (8085*betasv[{3}, {8}]*zeta[13])/(256*y^6), 
 pinablaFm[4, 7, 6, 1] -> 1261260*betasv[{3, 7}, {8, 14}] - 
   630630*betasv[{4, 6}, {8, 14}] - 1081080*betasv[{5, 5}, {8, 14}] + 
   450450*betasv[{6, 4}, {8, 14}] - 630630*betasv[{6, 4}, {14, 8}] - 
   540540*betasv[{7, 3}, {14, 8}] + 1351350*betasv[{8, 2}, {14, 8}] - 
   180180*betasv[{10, 0}, {14, 8}] - 128700*betasv[{4}, {14}]*zeta[7] + 
   (77220*betasv[{5}, {14}]*zeta[7])/y + (45045*betasv[{6}, {14}]*zeta[7])/
    (4*y^2) - (45045*betasv[{7}, {14}]*zeta[7])/(8*y^3) - 
   (11*zeta[13])/(23040*y) + (3465*betasv[{0}, {8}]*zeta[13])/(2*y^2) - 
   (51975*betasv[{2}, {8}]*zeta[13])/(64*y^4) + 
   (10395*betasv[{3}, {8}]*zeta[13])/(128*y^5) + 
   (24255*betasv[{4}, {8}]*zeta[13])/(1024*y^6), 
 pinablaFm[4, 7, 6, 2] -> -1576575*betasv[{3, 8}, {8, 14}] + 
   2207205*betasv[{5, 6}, {8, 14}] - 630630*betasv[{6, 5}, {8, 14}] + 
   315315*betasv[{6, 5}, {14, 8}] + 1351350*betasv[{7, 4}, {14, 8}] - 
   675675*betasv[{8, 3}, {14, 8}] - 1351350*betasv[{9, 2}, {14, 8}] + 
   270270*betasv[{10, 1}, {14, 8}] + 90090*betasv[{11, 0}, {14, 8}] + 
   180180*betasv[{5}, {14}]*zeta[7] - (315315*betasv[{6}, {14}]*zeta[7])/
    (2*y) + (225225*betasv[{8}, {14}]*zeta[7])/(32*y^3) + 
   (11*zeta[13])/23040 - (3465*betasv[{0}, {8}]*zeta[13])/y - 
   (10395*betasv[{1}, {8}]*zeta[13])/(4*y^2) + 
   (51975*betasv[{2}, {8}]*zeta[13])/(16*y^3) + 
   (51975*betasv[{3}, {8}]*zeta[13])/(128*y^4) - 
   (51975*betasv[{4}, {8}]*zeta[13])/(256*y^5) - 
   (24255*betasv[{5}, {8}]*zeta[13])/(2048*y^6), 
 pinablaFm[4, 7, 6, 3] -> 1576575*betasv[{3, 9}, {8, 14}] + 
   (4729725*betasv[{4, 8}, {8, 14}])/4 - (6621615*betasv[{5, 7}, {8, 14}])/
    2 + (2207205*betasv[{6, 6}, {8, 14}])/4 - 
   (315315*betasv[{6, 6}, {14, 8}])/4 - (2297295*betasv[{7, 5}, {14, 8}])/2 - 
   (4729725*betasv[{8, 4}, {14, 8}])/4 + 2027025*betasv[{9, 3}, {14, 8}] + 
   675675*betasv[{10, 2}, {14, 8}] - 270270*betasv[{11, 1}, {14, 8}] - 
   (45045*betasv[{12, 0}, {14, 8}])/2 - (315315*betasv[{6}, {14}]*zeta[7])/
    2 + (945945*betasv[{7}, {14}]*zeta[7])/(4*y) - 
   (675675*betasv[{8}, {14}]*zeta[7])/(32*y^2) - 
   (225225*betasv[{9}, {14}]*zeta[7])/(32*y^3) + 
   3465*betasv[{0}, {8}]*zeta[13] + (10395*betasv[{1}, {8}]*zeta[13])/y - 
   (51975*betasv[{2}, {8}]*zeta[13])/(8*y^2) - 
   (155925*betasv[{3}, {8}]*zeta[13])/(32*y^3) + 
   (363825*betasv[{4}, {8}]*zeta[13])/(512*y^4) + 
   (176715*betasv[{5}, {8}]*zeta[13])/(1024*y^5) + 
   (24255*betasv[{6}, {8}]*zeta[13])/(8192*y^6), 
 pinablaFm[4, 7, 6, 4] -> (-4729725*betasv[{3, 10}, {8, 14}])/4 - 
   (4729725*betasv[{4, 9}, {8, 14}])/2 + (14189175*betasv[{5, 8}, {8, 14}])/
    4 + 405405*betasv[{7, 6}, {14, 8}] + 2027025*betasv[{8, 5}, {14, 8}] - 
   (675675*betasv[{9, 4}, {14, 8}])/2 - (8783775*betasv[{10, 3}, {14, 8}])/
    4 + (405405*betasv[{12, 1}, {14, 8}])/4 - 5045040*betasv[{6}, {14}]*
    GG[8, 0] - (2027025*betasv[{8}, {14}]*zeta[7])/(8*y) + 
   (675675*betasv[{9}, {14}]*zeta[7])/(16*y^2) + 
   (675675*betasv[{10}, {14}]*zeta[7])/(128*y^3) - 
   (31185*betasv[{1}, {8}]*zeta[13])/2 + (675675*betasv[{3}, {8}]*zeta[13])/
    (32*y^2) + (51975*betasv[{4}, {8}]*zeta[13])/(64*y^3) - 
   (155925*betasv[{5}, {8}]*zeta[13])/(128*y^4) - 
   (31185*betasv[{6}, {8}]*zeta[13])/(512*y^5) + (24255*GG[8, 0]*zeta[13])/
    (128*y^6), pinablaFm[4, 7, 6, 5] -> 
  (4729725*betasv[{3, 11}, {8, 14}])/8 + (42567525*betasv[{4, 10}, {8, 14}])/
    16 - (4729725*betasv[{5, 9}, {8, 14}])/2 - 
   (14189175*betasv[{6, 8}, {8, 14}])/16 - (2027025*betasv[{8, 6}, {14, 8}])/
    2 - (7432425*betasv[{9, 5}, {14, 8}])/4 + 
   (30405375*betasv[{10, 4}, {14, 8}])/16 + 
   (8783775*betasv[{11, 3}, {14, 8}])/8 - (2027025*betasv[{12, 2}, {14, 8}])/
    16 + 33513480*betasv[{7}, {14}]*GG[8, 0] - 5045040*betasv[{6}, {14}]*
    GG[8, 1] + (2027025*betasv[{8}, {14}]*zeta[7])/8 + 
   (675675*betasv[{9}, {14}]*zeta[7])/(4*y) - 
   (6081075*betasv[{10}, {14}]*zeta[7])/(128*y^2) - 
   (675675*betasv[{11}, {14}]*zeta[7])/(256*y^3) + 
   (155925*betasv[{2}, {8}]*zeta[13])/8 - (675675*betasv[{3}, {8}]*zeta[13])/
    (16*y) - (2338875*betasv[{4}, {8}]*zeta[13])/(128*y^2) + 
   (571725*betasv[{5}, {8}]*zeta[13])/(128*y^3) + 
   (155925*betasv[{6}, {8}]*zeta[13])/(256*y^4) - 
   (322245*GG[8, 0]*zeta[13])/(64*y^5) + (24255*GG[8, 1]*zeta[13])/(128*y^6), 
 pinablaFm[4, 7, 8, 0] -> -840840*betasv[{3, 6}, {8, 14}] - 
   60060*betasv[{4, 5}, {8, 14}] + 750750*betasv[{5, 4}, {8, 14}] + 
   150150*betasv[{6, 3}, {8, 14}] + 840840*betasv[{6, 3}, {14, 8}] + 
   60060*betasv[{7, 2}, {14, 8}] - 750750*betasv[{8, 1}, {14, 8}] - 
   150150*betasv[{9, 0}, {14, 8}] - 42900*betasv[{3}, {14}]*zeta[7] - 
   (53625*betasv[{4}, {14}]*zeta[7])/y + (2145*betasv[{5}, {14}]*zeta[7])/
    (2*y^2) + (15015*betasv[{6}, {14}]*zeta[7])/(4*y^3) - 
   (11*zeta[13])/(153600*y^2) + (5775*betasv[{0}, {8}]*zeta[13])/(16*y^3) + 
   (28875*betasv[{1}, {8}]*zeta[13])/(64*y^4) - 
   (1155*betasv[{2}, {8}]*zeta[13])/(128*y^5) - 
   (8085*betasv[{3}, {8}]*zeta[13])/(256*y^6), 
 pinablaFm[4, 7, 8, 1] -> 1261260*betasv[{3, 7}, {8, 14}] + 
   735735*betasv[{4, 6}, {8, 14}] - 1471470*betasv[{5, 5}, {8, 14}] - 
   525525*betasv[{6, 4}, {8, 14}] - 630630*betasv[{6, 4}, {14, 8}] - 
   1321320*betasv[{7, 3}, {14, 8}] + (1726725*betasv[{8, 2}, {14, 8}])/2 + 
   975975*betasv[{9, 1}, {14, 8}] + (225225*betasv[{10, 0}, {14, 8}])/2 + 
   150150*betasv[{4}, {14}]*zeta[7] + (105105*betasv[{5}, {14}]*zeta[7])/y - 
   (105105*betasv[{6}, {14}]*zeta[7])/(8*y^2) - 
   (45045*betasv[{7}, {14}]*zeta[7])/(8*y^3) + (11*zeta[13])/(76800*y) - 
   (17325*betasv[{0}, {8}]*zeta[13])/(16*y^2) - 
   (75075*betasv[{1}, {8}]*zeta[13])/(32*y^3) - 
   (132825*betasv[{2}, {8}]*zeta[13])/(256*y^4) + 
   (12705*betasv[{3}, {8}]*zeta[13])/(64*y^5) + 
   (24255*betasv[{4}, {8}]*zeta[13])/(1024*y^6), 
 pinablaFm[4, 7, 8, 2] -> -1576575*betasv[{3, 8}, {8, 14}] - 
   (4099095*betasv[{4, 7}, {8, 14}])/2 + 2207205*betasv[{5, 6}, {8, 14}] + 
   (2837835*betasv[{6, 5}, {8, 14}])/2 + 315315*betasv[{6, 5}, {14, 8}] + 
   1936935*betasv[{7, 4}, {14, 8}] + (1576575*betasv[{8, 3}, {14, 8}])/2 - 
   (8333325*betasv[{9, 2}, {14, 8}])/4 - 900900*betasv[{10, 1}, {14, 8}] - 
   (225225*betasv[{11, 0}, {14, 8}])/4 - 405405*betasv[{5}, {14}]*zeta[7] - 
   (315315*betasv[{6}, {14}]*zeta[7])/(2*y) + 
   (585585*betasv[{7}, {14}]*zeta[7])/(16*y^2) + 
   (225225*betasv[{8}, {14}]*zeta[7])/(32*y^3) - (11*zeta[13])/76800 + 
   (17325*betasv[{0}, {8}]*zeta[13])/(8*y) + 
   (17325*betasv[{1}, {8}]*zeta[13])/(2*y^2) + 
   (641025*betasv[{2}, {8}]*zeta[13])/(128*y^3) - 
   (121275*betasv[{3}, {8}]*zeta[13])/(256*y^4) - 
   (148995*betasv[{4}, {8}]*zeta[13])/(512*y^5) - 
   (24255*betasv[{5}, {8}]*zeta[13])/(2048*y^6), 
 pinablaFm[4, 7, 8, 3] -> 1576575*betasv[{3, 9}, {8, 14}] + 
   (29954925*betasv[{4, 8}, {8, 14}])/8 - (9144135*betasv[{5, 7}, {8, 14}])/
    4 - (24279255*betasv[{6, 6}, {8, 14}])/8 - 
   (315315*betasv[{6, 6}, {14, 8}])/4 - 1441440*betasv[{7, 5}, {14, 8}] - 
   (24099075*betasv[{8, 4}, {14, 8}])/8 + (5180175*betasv[{9, 3}, {14, 8}])/
    4 + (43017975*betasv[{10, 2}, {14, 8}])/16 + 
   (4279275*betasv[{11, 1}, {14, 8}])/8 + (225225*betasv[{12, 0}, {14, 8}])/
    16 + (3468465*betasv[{6}, {14}]*zeta[7])/4 + 
   (1306305*betasv[{7}, {14}]*zeta[7])/(8*y) - 
   (4279275*betasv[{8}, {14}]*zeta[7])/(64*y^2) - 
   (225225*betasv[{9}, {14}]*zeta[7])/(32*y^3) - 
   (17325*betasv[{0}, {8}]*zeta[13])/8 - (329175*betasv[{1}, {8}]*zeta[13])/
    (16*y) - (3309075*betasv[{2}, {8}]*zeta[13])/(128*y^2) - 
   (398475*betasv[{3}, {8}]*zeta[13])/(128*y^3) + 
   (1853775*betasv[{4}, {8}]*zeta[13])/(1024*y^4) + 
   (3465*betasv[{5}, {8}]*zeta[13])/(16*y^5) + 
   (24255*betasv[{6}, {8}]*zeta[13])/(8192*y^6), 
 pinablaFm[4, 7, 8, 4] -> (-4729725*betasv[{3, 10}, {8, 14}])/4 - 
   (39414375*betasv[{4, 9}, {8, 14}])/8 + (7882875*betasv[{5, 8}, {8, 14}])/
    8 + (20495475*betasv[{6, 7}, {8, 14}])/4 + 
   (3828825*betasv[{7, 6}, {14, 8}])/8 + (52927875*betasv[{8, 5}, {14, 8}])/
    16 + (32657625*betasv[{9, 4}, {14, 8}])/16 - 
   (14639625*betasv[{10, 3}, {14, 8}])/4 - 
   (32207175*betasv[{11, 2}, {14, 8}])/16 - 
   (2477475*betasv[{12, 1}, {14, 8}])/16 - 5045040*betasv[{6}, {14}]*
    GG[8, 0] - (2927925*betasv[{7}, {14}]*zeta[7])/2 - 
   (1126125*betasv[{8}, {14}]*zeta[7])/(16*y) + 
   (5630625*betasv[{9}, {14}]*zeta[7])/(64*y^2) + 
   (675675*betasv[{10}, {14}]*zeta[7])/(128*y^3) + 
   (190575*betasv[{1}, {8}]*zeta[13])/8 + (2477475*betasv[{2}, {8}]*zeta[13])/
    (32*y) + (1126125*betasv[{3}, {8}]*zeta[13])/(32*y^2) - 
   (2512125*betasv[{4}, {8}]*zeta[13])/(512*y^3) - 
   (4071375*betasv[{5}, {8}]*zeta[13])/(2048*y^4) - 
   (294525*betasv[{6}, {8}]*zeta[13])/(4096*y^5) + 
   (24255*GG[8, 0]*zeta[13])/(128*y^6), pinablaFm[4, 7, 8, 5] -> 
  (4729725*betasv[{3, 11}, {8, 14}])/8 + (146621475*betasv[{4, 10}, {8, 14}])/
    32 + (23648625*betasv[{5, 9}, {8, 14}])/16 - 
   (212837625*betasv[{6, 8}, {8, 14}])/32 - 
   (91216125*betasv[{8, 6}, {14, 8}])/64 - 
   (138513375*betasv[{9, 5}, {14, 8}])/32 + 
   (77702625*betasv[{10, 4}, {14, 8}])/64 + 
   (61486425*betasv[{11, 3}, {14, 8}])/16 + 
   (22297275*betasv[{12, 2}, {14, 8}])/32 + 38198160*betasv[{7}, {14}]*
    GG[8, 0] - 5045040*betasv[{6}, {14}]*GG[8, 1] + 
   (30405375*betasv[{8}, {14}]*zeta[7])/16 - 
   (3378375*betasv[{9}, {14}]*zeta[7])/(32*y) - 
   (20945925*betasv[{10}, {14}]*zeta[7])/(256*y^2) - 
   (675675*betasv[{11}, {14}]*zeta[7])/(256*y^3) - 
   (1715175*betasv[{2}, {8}]*zeta[13])/16 - 
   (4729725*betasv[{3}, {8}]*zeta[13])/(32*y) - 
   (5977125*betasv[{4}, {8}]*zeta[13])/(512*y^2) + 
   (10654875*betasv[{5}, {8}]*zeta[13])/(1024*y^3) + 
   (7016625*betasv[{6}, {8}]*zeta[13])/(8192*y^4) - 
   (183645*GG[8, 0]*zeta[13])/(32*y^5) + (24255*GG[8, 1]*zeta[13])/(128*y^6), 
 pinablaFm[4, 7, 8, 6] -> (-4729725*betasv[{3, 12}, {8, 14}])/32 - 
   (174999825*betasv[{4, 11}, {8, 14}])/64 - 
   (108783675*betasv[{5, 10}, {8, 14}])/32 + 
   (402026625*betasv[{6, 9}, {8, 14}])/64 + 
   (320945625*betasv[{9, 6}, {14, 8}])/128 + 
   (84459375*betasv[{10, 5}, {14, 8}])/32 - 
   (446621175*betasv[{11, 4}, {14, 8}])/128 - 
   (106080975*betasv[{12, 3}, {14, 8}])/64 - 138963825*betasv[{8}, {14}]*
    GG[8, 0] + 45765720*betasv[{7}, {14}]*GG[8, 1] - 
   5045040*betasv[{6}, {14}]*GG[8, 2] - (57432375*betasv[{9}, {14}]*zeta[7])/
    32 + (15540525*betasv[{10}, {14}]*zeta[7])/(64*y) + 
   (24999975*betasv[{11}, {14}]*zeta[7])/(512*y^2) + 
   (675675*betasv[{12}, {14}]*zeta[7])/(1024*y^3) + 
   (8160075*betasv[{3}, {8}]*zeta[13])/32 + 
   (34355475*betasv[{4}, {8}]*zeta[13])/(256*y) - 
   (6496875*betasv[{5}, {8}]*zeta[13])/(256*y^2) - 
   (24688125*betasv[{6}, {8}]*zeta[13])/(4096*y^3) + 
   (10689525*GG[8, 0]*zeta[13])/(128*y^4) - (440055*GG[8, 1]*zeta[13])/
    (64*y^5) + (24255*GG[8, 2]*zeta[13])/(128*y^6), 
 pinablaFm[4, 7, 8, 7] -> (203378175*betasv[{4, 12}, {8, 14}])/256 + 
   (392567175*betasv[{5, 11}, {8, 14}])/128 - 
   (988512525*betasv[{6, 10}, {8, 14}])/256 - 
   (1300674375*betasv[{10, 6}, {14, 8}])/512 + 
   (108783675*betasv[{11, 5}, {14, 8}])/256 + 
   (1083107025*betasv[{12, 4}, {14, 8}])/512 + 
   (598873275*betasv[{9}, {14}]*GG[8, 0])/2 - 196170975*betasv[{8}, {14}]*
    GG[8, 1] + 53333280*betasv[{7}, {14}]*GG[8, 2] - 
   5045040*betasv[{6}, {14}]*GG[8, 3] + 605404800*betasv[{3}, {8}]*
    GG[14, 0] + (141216075*betasv[{10}, {14}]*zeta[7])/128 - 
   (56081025*betasv[{11}, {14}]*zeta[7])/(256*y) - 
   (29054025*betasv[{12}, {14}]*zeta[7])/(2048*y^2) - 
   (2702700*GG[14, 0]*zeta[7])/y^3 - (83315925*betasv[{4}, {8}]*zeta[13])/
    256 - (8367975*betasv[{5}, {8}]*zeta[13])/(512*y) + 
   (100051875*betasv[{6}, {8}]*zeta[13])/(4096*y^2) - 
   (46067175*GG[8, 0]*zeta[13])/(64*y^3) + (15090075*GG[8, 1]*zeta[13])/
    (128*y^4) - (128205*GG[8, 2]*zeta[13])/(16*y^5) + 
   (24255*GG[8, 3]*zeta[13])/(128*y^6), pinablaFm[4, 7, 10, 0] -> 
  -840840*betasv[{3, 6}, {8, 14}] - 1081080*betasv[{4, 5}, {8, 14}] - 
   270270*betasv[{5, 4}, {8, 14}] - 20020*betasv[{6, 3}, {8, 14}] + 
   840840*betasv[{6, 3}, {14, 8}] + 1081080*betasv[{7, 2}, {14, 8}] + 
   270270*betasv[{8, 1}, {14, 8}] + 20020*betasv[{9, 0}, {14, 8}] + 
   5720*betasv[{3}, {14}]*zeta[7] + (19305*betasv[{4}, {14}]*zeta[7])/y + 
   (19305*betasv[{5}, {14}]*zeta[7])/y^2 + (15015*betasv[{6}, {14}]*zeta[7])/
    (4*y^3) + (11*zeta[13])/(1935360*y^2) - (385*betasv[{0}, {8}]*zeta[13])/
    (8*y^3) - (10395*betasv[{1}, {8}]*zeta[13])/(64*y^4) - 
   (10395*betasv[{2}, {8}]*zeta[13])/(64*y^5) - 
   (8085*betasv[{3}, {8}]*zeta[13])/(256*y^6), 
 pinablaFm[4, 7, 10, 1] -> 1261260*betasv[{3, 7}, {8, 14}] + 
   2522520*betasv[{4, 6}, {8, 14}] + 1081080*betasv[{5, 5}, {8, 14}] + 
   (225225*betasv[{6, 4}, {8, 14}])/2 - 630630*betasv[{6, 4}, {14, 8}] - 
   2342340*betasv[{7, 3}, {14, 8}] - (3378375*betasv[{8, 2}, {14, 8}])/2 - 
   300300*betasv[{9, 1}, {14, 8}] - 15015*betasv[{10, 0}, {14, 8}] - 
   32175*betasv[{4}, {14}]*zeta[7] - (77220*betasv[{5}, {14}]*zeta[7])/y - 
   (45045*betasv[{6}, {14}]*zeta[7])/y^2 - (45045*betasv[{7}, {14}]*zeta[7])/
    (8*y^3) - (11*zeta[13])/(967680*y) + (1155*betasv[{0}, {8}]*zeta[13])/
    (8*y^2) + (5775*betasv[{1}, {8}]*zeta[13])/(8*y^3) + 
   (259875*betasv[{2}, {8}]*zeta[13])/(256*y^4) + 
   (45045*betasv[{3}, {8}]*zeta[13])/(128*y^5) + 
   (24255*betasv[{4}, {8}]*zeta[13])/(1024*y^6), 
 pinablaFm[4, 7, 10, 2] -> -1576575*betasv[{3, 8}, {8, 14}] - 
   4729725*betasv[{4, 7}, {8, 14}] - 3153150*betasv[{5, 6}, {8, 14}] - 
   495495*betasv[{6, 5}, {8, 14}] + 315315*betasv[{6, 5}, {14, 8}] + 
   2702700*betasv[{7, 4}, {14, 8}] + (9234225*betasv[{8, 3}, {14, 8}])/2 + 
   (4129125*betasv[{9, 2}, {14, 8}])/2 + (495495*betasv[{10, 1}, {14, 8}])/
    2 + (15015*betasv[{11, 0}, {14, 8}])/2 + 141570*betasv[{5}, {14}]*
    zeta[7] + (225225*betasv[{6}, {14}]*zeta[7])/y + 
   (675675*betasv[{7}, {14}]*zeta[7])/(8*y^2) + 
   (225225*betasv[{8}, {14}]*zeta[7])/(32*y^3) + (11*zeta[13])/967680 - 
   (1155*betasv[{0}, {8}]*zeta[13])/(4*y) - (38115*betasv[{1}, {8}]*zeta[13])/
    (16*y^2) - (317625*betasv[{2}, {8}]*zeta[13])/(64*y^3) - 
   (710325*betasv[{3}, {8}]*zeta[13])/(256*y^4) - 
   (51975*betasv[{4}, {8}]*zeta[13])/(128*y^5) - 
   (24255*betasv[{5}, {8}]*zeta[13])/(2048*y^6), 
 pinablaFm[4, 7, 10, 3] -> 1576575*betasv[{3, 9}, {8, 14}] + 
   (14189175*betasv[{4, 8}, {8, 14}])/2 + (14189175*betasv[{5, 7}, {8, 14}])/
    2 + (6621615*betasv[{6, 6}, {8, 14}])/4 - 
   (315315*betasv[{6, 6}, {14, 8}])/4 - (3648645*betasv[{7, 5}, {14, 8}])/2 - 
   (54729675*betasv[{8, 4}, {14, 8}])/8 - 6681675*betasv[{9, 3}, {14, 8}] - 
   (7432425*betasv[{10, 2}, {14, 8}])/4 - 135135*betasv[{11, 1}, {14, 8}] - 
   (15015*betasv[{12, 0}, {14, 8}])/8 - (945945*betasv[{6}, {14}]*zeta[7])/
    2 - (2027025*betasv[{7}, {14}]*zeta[7])/(4*y) - 
   (2027025*betasv[{8}, {14}]*zeta[7])/(16*y^2) - 
   (225225*betasv[{9}, {14}]*zeta[7])/(32*y^3) + 
   (1155*betasv[{0}, {8}]*zeta[13])/4 + (10395*betasv[{1}, {8}]*zeta[13])/
    (2*y) + (571725*betasv[{2}, {8}]*zeta[13])/(32*y^2) + 
   (513975*betasv[{3}, {8}]*zeta[13])/(32*y^3) + 
   (4209975*betasv[{4}, {8}]*zeta[13])/(1024*y^4) + 
   (280665*betasv[{5}, {8}]*zeta[13])/(1024*y^5) + 
   (24255*betasv[{6}, {8}]*zeta[13])/(8192*y^6), 
 pinablaFm[4, 7, 10, 4] -> (-4729725*betasv[{3, 10}, {8, 14}])/4 - 
   (33108075*betasv[{4, 9}, {8, 14}])/4 - (99324225*betasv[{5, 8}, {8, 14}])/
    8 - (8513505*betasv[{6, 7}, {8, 14}])/2 + 
   (2297295*betasv[{7, 6}, {14, 8}])/4 + (91216125*betasv[{8, 5}, {14, 8}])/
    16 + (94819725*betasv[{9, 4}, {14, 8}])/8 + 
   (13738725*betasv[{10, 3}, {14, 8}])/2 + (8783775*betasv[{11, 2}, {14, 8}])/
    8 + (585585*betasv[{12, 1}, {14, 8}])/16 - 5045040*betasv[{6}, {14}]*
    GG[8, 0] + 1216215*betasv[{7}, {14}]*zeta[7] + 
   (14189175*betasv[{8}, {14}]*zeta[7])/(16*y) + 
   (4729725*betasv[{9}, {14}]*zeta[7])/(32*y^2) + 
   (675675*betasv[{10}, {14}]*zeta[7])/(128*y^3) - 
   (45045*betasv[{1}, {8}]*zeta[13])/8 - (675675*betasv[{2}, {8}]*zeta[13])/
    (16*y) - (1056825*betasv[{3}, {8}]*zeta[13])/(16*y^2) - 
   (7293825*betasv[{4}, {8}]*zeta[13])/(256*y^3) - 
   (7016625*betasv[{5}, {8}]*zeta[13])/(2048*y^4) - 
   (176715*betasv[{6}, {8}]*zeta[13])/(2048*y^5) + 
   (24255*GG[8, 0]*zeta[13])/(128*y^6), pinablaFm[4, 7, 10, 5] -> 
  (4729725*betasv[{3, 11}, {8, 14}])/8 + (14189175*betasv[{4, 10}, {8, 14}])/
    2 + (33108075*betasv[{5, 9}, {8, 14}])/2 + 
   (269594325*betasv[{6, 8}, {8, 14}])/32 - 
   (137162025*betasv[{8, 6}, {14, 8}])/64 - 
   (93017925*betasv[{9, 5}, {14, 8}])/8 - 
   (449323875*betasv[{10, 4}, {14, 8}])/32 - 
   (36261225*betasv[{11, 3}, {14, 8}])/8 - 
   (20495475*betasv[{12, 2}, {14, 8}])/64 + 44324280*betasv[{7}, {14}]*
    GG[8, 0] - 5045040*betasv[{6}, {14}]*GG[8, 1] - 
   (38513475*betasv[{8}, {14}]*zeta[7])/16 - 
   (4729725*betasv[{9}, {14}]*zeta[7])/(4*y) - 
   (2027025*betasv[{10}, {14}]*zeta[7])/(16*y^2) - 
   (675675*betasv[{11}, {14}]*zeta[7])/(256*y^3) + 
   (1576575*betasv[{2}, {8}]*zeta[13])/32 + 
   (2789325*betasv[{3}, {8}]*zeta[13])/(16*y) + 
   (34563375*betasv[{4}, {8}]*zeta[13])/(256*y^2) + 
   (7155225*betasv[{5}, {8}]*zeta[13])/(256*y^3) + 
   (10550925*betasv[{6}, {8}]*zeta[13])/(8192*y^4) - 
   (426195*GG[8, 0]*zeta[13])/(64*y^5) + (24255*GG[8, 1]*zeta[13])/(128*y^6), 
 pinablaFm[4, 7, 10, 6] -> (-4729725*betasv[{3, 12}, {8, 14}])/32 - 
   (127702575*betasv[{4, 11}, {8, 14}])/32 - 
   (127702575*betasv[{5, 10}, {8, 14}])/8 - 
   (402026625*betasv[{6, 9}, {8, 14}])/32 + 
   (323197875*betasv[{9, 6}, {14, 8}])/64 + 
   (1007431425*betasv[{10, 5}, {14, 8}])/64 + 
   (666891225*betasv[{11, 4}, {14, 8}])/64 + 
   (93017925*betasv[{12, 3}, {14, 8}])/64 - 192567375*betasv[{8}, {14}]*
    GG[8, 0] + 51891840*betasv[{7}, {14}]*GG[8, 1] - 
   5045040*betasv[{6}, {14}]*GG[8, 2] + (57432375*betasv[{9}, {14}]*zeta[7])/
    16 + (18243225*betasv[{10}, {14}]*zeta[7])/(16*y) + 
   (18243225*betasv[{11}, {14}]*zeta[7])/(256*y^2) + 
   (675675*betasv[{12}, {14}]*zeta[7])/(1024*y^3) - 
   (7155225*betasv[{3}, {8}]*zeta[13])/32 - 
   (51299325*betasv[{4}, {8}]*zeta[13])/(128*y) - 
   (77494725*betasv[{5}, {8}]*zeta[13])/(512*y^2) - 
   (24861375*betasv[{6}, {8}]*zeta[13])/(2048*y^3) + 
   (14812875*GG[8, 0]*zeta[13])/(128*y^4) - (31185*GG[8, 1]*zeta[13])/
    (4*y^5) + (24255*GG[8, 2]*zeta[13])/(128*y^6), 
 pinablaFm[4, 7, 10, 7] -> (70945875*betasv[{4, 12}, {8, 14}])/64 + 
   (638512875*betasv[{5, 11}, {8, 14}])/64 + 
   (1716890175*betasv[{6, 10}, {8, 14}])/128 - 
   (988512525*betasv[{10, 6}, {14, 8}])/128 - 
   (837161325*betasv[{11, 5}, {14, 8}])/64 - 
   (118243125*betasv[{12, 4}, {14, 8}])/32 + 515765250*betasv[{9}, {14}]*
    GG[8, 0] - 257432175*betasv[{8}, {14}]*GG[8, 1] + 
   59459400*betasv[{7}, {14}]*GG[8, 2] - 5045040*betasv[{6}, {14}]*GG[8, 3] + 
   605404800*betasv[{3}, {8}]*GG[14, 0] - 
   (245270025*betasv[{10}, {14}]*zeta[7])/64 - 
   (91216125*betasv[{11}, {14}]*zeta[7])/(128*y) - 
   (10135125*betasv[{12}, {14}]*zeta[7])/(512*y^2) - 
   (2702700*GG[14, 0]*zeta[7])/y^3 + (9095625*betasv[{4}, {8}]*zeta[13])/16 + 
   (64397025*betasv[{5}, {8}]*zeta[13])/(128*y) + 
   (76039425*betasv[{6}, {8}]*zeta[13])/(1024*y^2) - 
   (19837125*GG[8, 0]*zeta[13])/(16*y^3) + (19802475*GG[8, 1]*zeta[13])/
    (128*y^4) - (571725*GG[8, 2]*zeta[13])/(64*y^5) + 
   (24255*GG[8, 3]*zeta[13])/(128*y^6), pinablaFm[4, 7, 10, 8] -> 
  (-780404625*betasv[{5, 12}, {8, 14}])/256 - 
   (1177701525*betasv[{6, 11}, {8, 14}])/128 + 
   (912836925*betasv[{11, 6}, {14, 8}])/128 + 
   (1310133825*betasv[{12, 5}, {14, 8}])/256 - 881080200*betasv[{10}, {14}]*
    GG[8, 0] + 773197425*betasv[{9}, {14}]*GG[8, 1] - 
   331756425*betasv[{8}, {14}]*GG[8, 2] + 67026960*betasv[{7}, {14}]*
    GG[8, 3] - 5045040*betasv[{6}, {14}]*GG[8, 4] - 
   4994589600*betasv[{4}, {8}]*GG[14, 0] + 605404800*betasv[{3}, {8}]*
    GG[14, 1] + (168243075*betasv[{11}, {14}]*zeta[7])/64 + 
   (111486375*betasv[{12}, {14}]*zeta[7])/(512*y) + 
   (89189100*GG[14, 0]*zeta[7])/y^2 - (2702700*GG[14, 1]*zeta[7])/y^3 - 
   (100779525*betasv[{5}, {8}]*zeta[13])/128 - 
   (70218225*betasv[{6}, {8}]*zeta[13])/(256*y) + 
   (8471925*GG[8, 0]*zeta[13])/y^2 - (59476725*GG[8, 1]*zeta[13])/(32*y^3) + 
   (25519725*GG[8, 2]*zeta[13])/(128*y^4) - (322245*GG[8, 3]*zeta[13])/
    (32*y^5) + (24255*GG[8, 4]*zeta[13])/(128*y^6), 
 pinablaFm[4, 7, 10, 9] -> (3135807675*betasv[{6, 12}, {8, 14}])/1024 - 
   (3135807675*betasv[{12, 6}, {14, 8}])/1024 + 
   (1793917125*betasv[{11}, {14}]*GG[8, 0])/2 - 
   (5843913075*betasv[{10}, {14}]*GG[8, 1])/4 + 1104953850*betasv[{9}, {14}]*
    GG[8, 2] - 415540125*betasv[{8}, {14}]*GG[8, 3] + 
   74594520*betasv[{7}, {14}]*GG[8, 4] - 5045040*betasv[{6}, {14}]*GG[8, 5] + 
   14983768800*betasv[{5}, {8}]*GG[14, 0] - 5448643200*betasv[{4}, {8}]*
    GG[14, 1] + 605404800*betasv[{3}, {8}]*GG[14, 2] - 
   (447972525*betasv[{12}, {14}]*zeta[7])/512 - 
   (1070269200*GG[14, 0]*zeta[7])/y + (97297200*GG[14, 1]*zeta[7])/y^2 - 
   (2702700*GG[14, 2]*zeta[7])/y^3 + (241215975*betasv[{6}, {8}]*zeta[13])/
    512 - (137993625*GG[8, 0]*zeta[13])/(4*y) + (449531775*GG[8, 1]*zeta[13])/
    (32*y^2) - (42498225*GG[8, 2]*zeta[13])/(16*y^3) + 
   (31964625*GG[8, 3]*zeta[13])/(128*y^4) - (717255*GG[8, 4]*zeta[13])/
    (64*y^5) + (24255*GG[8, 5]*zeta[13])/(128*y^6), 
 pinablaFm[4, 8, 5, 0] -> -3603600*betasv[{3, 7}, {8, 16}] + 
   5405400*betasv[{4, 6}, {8, 16}] - 2162160*betasv[{5, 5}, {8, 16}] + 
   360360*betasv[{6, 4}, {8, 16}] + 3603600*betasv[{7, 3}, {16, 8}] - 
   5405400*betasv[{8, 2}, {16, 8}] + 2162160*betasv[{9, 1}, {16, 8}] - 
   360360*betasv[{10, 0}, {16, 8}] - (39787*betasv[{4}, {10}]*zeta[7])/
    47600 - 102960*betasv[{4}, {16}]*zeta[7] + 
   (154440*betasv[{5}, {16}]*zeta[7])/y - (96525*betasv[{6}, {16}]*zeta[7])/
    y^2 + (32175*betasv[{7}, {16}]*zeta[7])/(2*y^3) - 
   (143*zeta[15])/(460800*y^3) + (3003*betasv[{0}, {8}]*zeta[15])/(16*y^4) - 
   (9009*betasv[{1}, {8}]*zeta[15])/(32*y^5) + 
   (45045*betasv[{2}, {8}]*zeta[15])/(256*y^6) - 
   (15015*betasv[{3}, {8}]*zeta[15])/(512*y^7), 
 pinablaFm[4, 8, 5, 1] -> 6306300*betasv[{3, 8}, {8, 16}] - 
   8108100*betasv[{4, 7}, {8, 16}] + 2162160*betasv[{5, 6}, {8, 16}] - 
   360360*betasv[{6, 5}, {8, 16}] - 2702700*betasv[{7, 4}, {16, 8}] - 
   900900*betasv[{8, 3}, {16, 8}] + 5405400*betasv[{9, 2}, {16, 8}] - 
   2162160*betasv[{10, 1}, {16, 8}] + 360360*betasv[{11, 0}, {16, 8}] + 
   (39787*betasv[{5}, {10}]*zeta[7])/47600 + 102960*betasv[{5}, {16}]*
    zeta[7] - (154440*betasv[{6}, {16}]*zeta[7])/y + 
   (289575*betasv[{7}, {16}]*zeta[7])/(2*y^2) - 
   (225225*betasv[{8}, {16}]*zeta[7])/(8*y^3) + (143*zeta[15])/(153600*y^2) - 
   (3003*betasv[{0}, {8}]*zeta[15])/(4*y^3) + 
   (9009*betasv[{1}, {8}]*zeta[15])/(8*y^4) - 
   (45045*betasv[{2}, {8}]*zeta[15])/(64*y^5) + 
   (15015*betasv[{3}, {8}]*zeta[15])/(512*y^6) + 
   (45045*betasv[{4}, {8}]*zeta[15])/(2048*y^7), 
 pinablaFm[4, 8, 5, 2] -> -9459450*betasv[{3, 9}, {8, 16}] + 
   9459450*betasv[{4, 8}, {8, 16}] - 270270*betasv[{5, 7}, {8, 16}] + 
   270270*betasv[{6, 6}, {8, 16}] + 1351350*betasv[{7, 5}, {16, 8}] + 
   5405400*betasv[{8, 4}, {16, 8}] - 4054050*betasv[{9, 3}, {16, 8}] - 
   4054050*betasv[{10, 2}, {16, 8}] + 1621620*betasv[{11, 1}, {16, 8}] - 
   270270*betasv[{12, 0}, {16, 8}] - (119361*betasv[{6}, {10}]*zeta[7])/
    190400 - 77220*betasv[{6}, {16}]*zeta[7] + 
   (19305*betasv[{7}, {16}]*zeta[7])/y - (675675*betasv[{8}, {16}]*zeta[7])/
    (4*y^2) + (675675*betasv[{9}, {16}]*zeta[7])/(16*y^3) - 
   (143*zeta[15])/(76800*y) + (9009*betasv[{0}, {8}]*zeta[15])/(4*y^2) - 
   (27027*betasv[{1}, {8}]*zeta[15])/(8*y^3) + 
   (135135*betasv[{2}, {8}]*zeta[15])/(64*y^4) + 
   (135135*betasv[{3}, {8}]*zeta[15])/(256*y^5) - 
   (45045*betasv[{4}, {8}]*zeta[15])/(256*y^6) - 
   (45045*betasv[{5}, {8}]*zeta[15])/(4096*y^7), 
 pinablaFm[4, 8, 5, 3] -> (23648625*betasv[{3, 10}, {8, 16}])/2 - 
   (14189175*betasv[{4, 9}, {8, 16}])/2 - (8513505*betasv[{5, 8}, {8, 16}])/
    2 - (945945*betasv[{6, 7}, {8, 16}])/2 - (675675*betasv[{7, 6}, {16, 8}])/
    2 - (10135125*betasv[{8, 5}, {16, 8}])/2 - 
   (10135125*betasv[{9, 4}, {16, 8}])/2 + (18243225*betasv[{10, 3}, {16, 8}])/
    2 + 2027025*betasv[{11, 2}, {16, 8}] - 810810*betasv[{12, 1}, {16, 8}] + 
   135135*betasv[{13, 0}, {16, 8}] + (119361*betasv[{7}, {10}]*zeta[7])/
    380800 + 135135*betasv[{7}, {16}]*zeta[7] + 
   (1216215*betasv[{8}, {16}]*zeta[7])/(4*y) + 
   (2027025*betasv[{9}, {16}]*zeta[7])/(16*y^2) - 
   (3378375*betasv[{10}, {16}]*zeta[7])/(64*y^3) + (143*zeta[15])/76800 - 
   (9009*betasv[{0}, {8}]*zeta[15])/(2*y) + (27027*betasv[{1}, {8}]*zeta[15])/
    (4*y^2) - (135135*betasv[{2}, {8}]*zeta[15])/(32*y^3) - 
   (1216215*betasv[{3}, {8}]*zeta[15])/(256*y^4) + 
   (675675*betasv[{4}, {8}]*zeta[15])/(1024*y^5) + 
   (675675*betasv[{5}, {8}]*zeta[15])/(4096*y^6) + 
   (45045*betasv[{6}, {8}]*zeta[15])/(16384*y^7), 
 pinablaFm[4, 8, 5, 4] -> (-23648625*betasv[{3, 11}, {8, 16}])/2 + 
   (19864845*betasv[{5, 9}, {8, 16}])/2 + 1891890*betasv[{6, 8}, {8, 16}] + 
   (7432425*betasv[{8, 6}, {16, 8}])/4 + 10135125*betasv[{9, 5}, {16, 8}] - 
   (2027025*betasv[{10, 4}, {16, 8}])/4 - (22297275*betasv[{11, 3}, {16, 8}])/
    2 - (2027025*betasv[{12, 2}, {16, 8}])/4 + 
   (405405*betasv[{13, 1}, {16, 8}])/2 - (135135*betasv[{14, 0}, {16, 8}])/
    4 - 21621600*betasv[{7}, {16}]*GG[8, 0] - 
   (119361*betasv[{8}, {10}]*zeta[7])/1523200 - 540540*betasv[{8}, {16}]*
    zeta[7] - (2837835*betasv[{9}, {16}]*zeta[7])/(4*y) + 
   (3378375*betasv[{11}, {16}]*zeta[7])/(64*y^3) + 
   (9009*betasv[{0}, {8}]*zeta[15])/2 - (27027*betasv[{1}, {8}]*zeta[15])/
    (4*y) + (135135*betasv[{2}, {8}]*zeta[15])/(32*y^2) + 
   (1486485*betasv[{3}, {8}]*zeta[15])/(64*y^3) + 
   (135135*betasv[{4}, {8}]*zeta[15])/(512*y^4) - 
   (675675*betasv[{5}, {8}]*zeta[15])/(512*y^5) - 
   (495495*betasv[{6}, {8}]*zeta[15])/(8192*y^6) + 
   (45045*GG[8, 0]*zeta[15])/(256*y^7), pinablaFm[4, 8, 7, 0] -> 
  -3603600*betasv[{3, 7}, {8, 16}] + 2927925*betasv[{4, 6}, {8, 16}] + 
   1801800*betasv[{5, 5}, {8, 16}] - 1126125*betasv[{6, 4}, {8, 16}] + 
   3603600*betasv[{7, 3}, {16, 8}] - 2927925*betasv[{8, 2}, {16, 8}] - 
   1801800*betasv[{9, 1}, {16, 8}] + 1126125*betasv[{10, 0}, {16, 8}] + 
   321750*betasv[{4}, {16}]*zeta[7] - (128700*betasv[{5}, {16}]*zeta[7])/y - 
   (418275*betasv[{6}, {16}]*zeta[7])/(8*y^2) + 
   (32175*betasv[{7}, {16}]*zeta[7])/(2*y^3) + (143*zeta[15])/(552960*y^3) - 
   (75075*betasv[{0}, {8}]*zeta[15])/(128*y^4) + 
   (15015*betasv[{1}, {8}]*zeta[15])/(64*y^5) + 
   (195195*betasv[{2}, {8}]*zeta[15])/(2048*y^6) - 
   (15015*betasv[{3}, {8}]*zeta[15])/(512*y^7), 
 pinablaFm[4, 8, 7, 1] -> 6306300*betasv[{3, 8}, {8, 16}] - 
   3153150*betasv[{4, 7}, {8, 16}] - (11036025*betasv[{5, 6}, {8, 16}])/2 + 
   (4729725*betasv[{6, 5}, {8, 16}])/2 - 2702700*betasv[{7, 4}, {16, 8}] - 
   3378375*betasv[{8, 3}, {16, 8}] + (13288275*betasv[{9, 2}, {16, 8}])/2 + 
   (1126125*betasv[{10, 1}, {16, 8}])/2 - 1126125*betasv[{11, 0}, {16, 8}] - 
   675675*betasv[{5}, {16}]*zeta[7] + (1576575*betasv[{6}, {16}]*zeta[7])/
    (4*y) + (225225*betasv[{7}, {16}]*zeta[7])/(4*y^2) - 
   (225225*betasv[{8}, {16}]*zeta[7])/(8*y^3) - (143*zeta[15])/(184320*y^2) + 
   (75075*betasv[{0}, {8}]*zeta[15])/(32*y^3) - 
   (75075*betasv[{1}, {8}]*zeta[15])/(256*y^4) - 
   (885885*betasv[{2}, {8}]*zeta[15])/(1024*y^5) + 
   (225225*betasv[{3}, {8}]*zeta[15])/(2048*y^6) + 
   (45045*betasv[{4}, {8}]*zeta[15])/(2048*y^7), 
 pinablaFm[4, 8, 7, 2] -> -9459450*betasv[{3, 9}, {8, 16}] + 
   (1576575*betasv[{4, 8}, {8, 16}])/2 + 12612600*betasv[{5, 7}, {8, 16}] - 
   (7882875*betasv[{6, 6}, {8, 16}])/2 + 1351350*betasv[{7, 5}, {16, 8}] + 
   (29054025*betasv[{8, 4}, {16, 8}])/4 - 1576575*betasv[{9, 3}, {16, 8}] - 
   9009000*betasv[{10, 2}, {16, 8}] + 1126125*betasv[{11, 1}, {16, 8}] + 
   (3378375*betasv[{12, 0}, {16, 8}])/4 + 1126125*betasv[{6}, {16}]*zeta[7] - 
   (900900*betasv[{7}, {16}]*zeta[7])/y - (225225*betasv[{8}, {16}]*zeta[7])/
    (16*y^2) + (675675*betasv[{9}, {16}]*zeta[7])/(16*y^3) + 
   (143*zeta[15])/(92160*y) - (225225*betasv[{0}, {8}]*zeta[15])/(32*y^2) - 
   (75075*betasv[{1}, {8}]*zeta[15])/(32*y^3) + 
   (75075*betasv[{2}, {8}]*zeta[15])/(16*y^4) + 
   (105105*betasv[{3}, {8}]*zeta[15])/(512*y^5) - 
   (1936935*betasv[{4}, {8}]*zeta[15])/(8192*y^6) - 
   (45045*betasv[{5}, {8}]*zeta[15])/(4096*y^7), 
 pinablaFm[4, 8, 7, 3] -> (23648625*betasv[{3, 10}, {8, 16}])/2 + 
   (23648625*betasv[{4, 9}, {8, 16}])/4 - (89864775*betasv[{5, 8}, {8, 16}])/
    4 + 4729725*betasv[{6, 7}, {8, 16}] - (675675*betasv[{7, 6}, {16, 8}])/
    2 - (47972925*betasv[{8, 5}, {16, 8}])/8 - 
   (77702625*betasv[{9, 4}, {16, 8}])/8 + (43918875*betasv[{10, 3}, {16, 8}])/
    4 + (30405375*betasv[{11, 2}, {16, 8}])/4 - 
   (16891875*betasv[{12, 1}, {16, 8}])/8 - (3378375*betasv[{13, 0}, {16, 8}])/
    8 - 1351350*betasv[{7}, {16}]*zeta[7] + 
   (12837825*betasv[{8}, {16}]*zeta[7])/(8*y) - 
   (3378375*betasv[{9}, {16}]*zeta[7])/(32*y^2) - 
   (3378375*betasv[{10}, {16}]*zeta[7])/(64*y^3) - (143*zeta[15])/92160 + 
   (225225*betasv[{0}, {8}]*zeta[15])/(16*y) + 
   (1126125*betasv[{1}, {8}]*zeta[15])/(64*y^2) - 
   (2027025*betasv[{2}, {8}]*zeta[15])/(128*y^3) - 
   (2927925*betasv[{3}, {8}]*zeta[15])/(512*y^4) + 
   (5180175*betasv[{4}, {8}]*zeta[15])/(4096*y^5) + 
   (3198195*betasv[{5}, {8}]*zeta[15])/(16384*y^6) + 
   (45045*betasv[{6}, {8}]*zeta[15])/(16384*y^7), 
 pinablaFm[4, 8, 7, 4] -> (-23648625*betasv[{3, 11}, {8, 16}])/2 - 
   (260134875*betasv[{4, 10}, {8, 16}])/16 + 
   (61486425*betasv[{5, 9}, {8, 16}])/2 - (42567525*betasv[{6, 8}, {8, 16}])/
    16 + (66891825*betasv[{8, 6}, {16, 8}])/32 + 
   (27702675*betasv[{9, 5}, {16, 8}])/2 + 
   (124999875*betasv[{10, 4}, {16, 8}])/32 - 
   (37162125*betasv[{11, 3}, {16, 8}])/2 - 
   (97972875*betasv[{12, 2}, {16, 8}])/32 + 
   (3378375*betasv[{13, 1}, {16, 8}])/2 + (3378375*betasv[{14, 0}, {16, 8}])/
    32 - 21621600*betasv[{7}, {16}]*GG[8, 0] + 
   (6081075*betasv[{8}, {16}]*zeta[7])/8 - 
   (8783775*betasv[{9}, {16}]*zeta[7])/(4*y) + 
   (37162125*betasv[{10}, {16}]*zeta[7])/(128*y^2) + 
   (3378375*betasv[{11}, {16}]*zeta[7])/(64*y^3) - 
   (225225*betasv[{0}, {8}]*zeta[15])/16 - (225225*betasv[{1}, {8}]*zeta[15])/
    (4*y) + (6531525*betasv[{2}, {8}]*zeta[15])/(256*y^2) + 
   (2477475*betasv[{3}, {8}]*zeta[15])/(64*y^3) - 
   (8333325*betasv[{4}, {8}]*zeta[15])/(4096*y^4) - 
   (1846845*betasv[{5}, {8}]*zeta[15])/(1024*y^5) - 
   (4459455*betasv[{6}, {8}]*zeta[15])/(65536*y^6) + 
   (45045*GG[8, 0]*zeta[15])/(256*y^7), pinablaFm[4, 8, 7, 5] -> 
  (70945875*betasv[{3, 12}, {8, 16}])/8 + 
   (402026625*betasv[{4, 11}, {8, 16}])/16 - 
   (969593625*betasv[{5, 10}, {8, 16}])/32 - 
   (118243125*betasv[{6, 9}, {8, 16}])/32 - 
   (422296875*betasv[{9, 6}, {16, 8}])/64 - 
   (1233106875*betasv[{10, 5}, {16, 8}])/64 + 
   (320945625*betasv[{11, 4}, {16, 8}])/32 + 
   (543918375*betasv[{12, 3}, {16, 8}])/32 - 
   (37162125*betasv[{13, 2}, {16, 8}])/64 - 
   (37162125*betasv[{14, 1}, {16, 8}])/64 + 171621450*betasv[{8}, {16}]*
    GG[8, 0] - 21621600*betasv[{7}, {16}]*GG[8, 1] + 
   (16891875*betasv[{9}, {16}]*zeta[7])/16 + 
   (138513375*betasv[{10}, {16}]*zeta[7])/(64*y) - 
   (57432375*betasv[{11}, {16}]*zeta[7])/(128*y^2) - 
   (10135125*betasv[{12}, {16}]*zeta[7])/(256*y^3) + 
   (2477475*betasv[{1}, {8}]*zeta[15])/32 + 
   (2477475*betasv[{2}, {8}]*zeta[15])/(128*y) - 
   (36261225*betasv[{3}, {8}]*zeta[15])/(256*y^2) - 
   (21396375*betasv[{4}, {8}]*zeta[15])/(1024*y^3) + 
   (82207125*betasv[{5}, {8}]*zeta[15])/(8192*y^4) + 
   (28153125*betasv[{6}, {8}]*zeta[15])/(32768*y^5) - 
   (5720715*GG[8, 0]*zeta[15])/(1024*y^6) + (45045*GG[8, 1]*zeta[15])/
    (256*y^7), pinablaFm[4, 8, 7, 6] -> 
  (-70945875*betasv[{3, 13}, {8, 16}])/16 - 
   (1631755125*betasv[{4, 12}, {8, 16}])/64 + 
   (70945875*betasv[{5, 11}, {8, 16}])/4 + 
   (780404625*betasv[{6, 10}, {8, 16}])/64 + 
   (1672295625*betasv[{10, 6}, {16, 8}])/128 + 
   (456080625*betasv[{11, 5}, {16, 8}])/32 - 
   20270250*betasv[{12, 4}, {16, 8}] - (253378125*betasv[{13, 3}, {16, 8}])/
    32 + (111486375*betasv[{14, 2}, {16, 8}])/128 - 
   679729050*betasv[{9}, {16}]*GG[8, 0] + 209459250*betasv[{8}, {16}]*
    GG[8, 1] - 21621600*betasv[{7}, {16}]*GG[8, 2] - 
   (111486375*betasv[{10}, {16}]*zeta[7])/32 - 
   (10135125*betasv[{11}, {16}]*zeta[7])/(8*y) + 
   (233107875*betasv[{12}, {16}]*zeta[7])/(512*y^2) + 
   (10135125*betasv[{13}, {16}]*zeta[7])/(512*y^3) - 
   (7432425*betasv[{2}, {8}]*zeta[15])/64 + 
   (16891875*betasv[{3}, {8}]*zeta[15])/(64*y) + 
   (675675*betasv[{4}, {8}]*zeta[15])/(4*y^2) - 
   (30405375*betasv[{5}, {8}]*zeta[15])/(1024*y^3) - 
   (111486375*betasv[{6}, {8}]*zeta[15])/(16384*y^4) + 
   (22657635*GG[8, 0]*zeta[15])/(256*y^5) - (6981975*GG[8, 1]*zeta[15])/
    (1024*y^6) + (45045*GG[8, 2]*zeta[15])/(256*y^7), 
 pinablaFm[4, 8, 9, 0] -> -3603600*betasv[{3, 7}, {8, 16}] - 
   450450*betasv[{4, 6}, {8, 16}] + 3303300*betasv[{5, 5}, {8, 16}] + 
   750750*betasv[{6, 4}, {8, 16}] + 3603600*betasv[{7, 3}, {16, 8}] + 
   450450*betasv[{8, 2}, {16, 8}] - 3303300*betasv[{9, 1}, {16, 8}] - 
   750750*betasv[{10, 0}, {16, 8}] - 214500*betasv[{4}, {16}]*zeta[7] - 
   (235950*betasv[{5}, {16}]*zeta[7])/y + (32175*betasv[{6}, {16}]*zeta[7])/
    (4*y^2) + (32175*betasv[{7}, {16}]*zeta[7])/(2*y^3) - 
   (143*zeta[15])/(1658880*y^3) + (25025*betasv[{0}, {8}]*zeta[15])/
    (64*y^4) + (55055*betasv[{1}, {8}]*zeta[15])/(128*y^5) - 
   (15015*betasv[{2}, {8}]*zeta[15])/(1024*y^6) - 
   (15015*betasv[{3}, {8}]*zeta[15])/(512*y^7), 
 pinablaFm[4, 8, 9, 1] -> 6306300*betasv[{3, 8}, {8, 16}] + 
   3603600*betasv[{4, 7}, {8, 16}] - 7207200*betasv[{5, 6}, {8, 16}] - 
   2702700*betasv[{6, 5}, {8, 16}] - 2702700*betasv[{7, 4}, {16, 8}] - 
   6756750*betasv[{8, 3}, {16, 8}] + 3453450*betasv[{9, 2}, {16, 8}] + 
   5255250*betasv[{10, 1}, {16, 8}] + 750750*betasv[{11, 0}, {16, 8}] + 
   772200*betasv[{5}, {16}]*zeta[7] + (514800*betasv[{6}, {16}]*zeta[7])/y - 
   (64350*betasv[{7}, {16}]*zeta[7])/y^2 - (225225*betasv[{8}, {16}]*zeta[7])/
    (8*y^3) + (143*zeta[15])/(552960*y^2) - (25025*betasv[{0}, {8}]*zeta[15])/
    (16*y^3) - (175175*betasv[{1}, {8}]*zeta[15])/(64*y^4) - 
   (115115*betasv[{2}, {8}]*zeta[15])/(256*y^5) + 
   (225225*betasv[{3}, {8}]*zeta[15])/(1024*y^6) + 
   (45045*betasv[{4}, {8}]*zeta[15])/(2048*y^7), 
 pinablaFm[4, 8, 9, 2] -> -9459450*betasv[{3, 9}, {8, 16}] - 
   11036025*betasv[{4, 8}, {8, 16}] + 12612600*betasv[{5, 7}, {8, 16}] + 
   7882875*betasv[{6, 6}, {8, 16}] + 1351350*betasv[{7, 5}, {16, 8}] + 
   (19594575*betasv[{8, 4}, {16, 8}])/2 + 6681675*betasv[{9, 3}, {16, 8}] - 
   10885875*betasv[{10, 2}, {16, 8}] - 6381375*betasv[{11, 1}, {16, 8}] - 
   (1126125*betasv[{12, 0}, {16, 8}])/2 - 2252250*betasv[{6}, {16}]*zeta[7] - 
   (900900*betasv[{7}, {16}]*zeta[7])/y + (1576575*betasv[{8}, {16}]*zeta[7])/
    (8*y^2) + (675675*betasv[{9}, {16}]*zeta[7])/(16*y^3) - 
   (143*zeta[15])/(276480*y) + (75075*betasv[{0}, {8}]*zeta[15])/(16*y^2) + 
   (425425*betasv[{1}, {8}]*zeta[15])/(32*y^3) + 
   (725725*betasv[{2}, {8}]*zeta[15])/(128*y^4) - 
   (445445*betasv[{3}, {8}]*zeta[15])/(512*y^5) - 
   (1306305*betasv[{4}, {8}]*zeta[15])/(4096*y^6) - 
   (45045*betasv[{5}, {8}]*zeta[15])/(4096*y^7), 
 pinablaFm[4, 8, 9, 3] -> (23648625*betasv[{3, 10}, {8, 16}])/2 + 
   23648625*betasv[{4, 9}, {8, 16}] - (33108075*betasv[{5, 8}, {8, 16}])/2 - 
   18918900*betasv[{6, 7}, {8, 16}] - (675675*betasv[{7, 6}, {16, 8}])/2 - 
   (29054025*betasv[{8, 5}, {16, 8}])/4 - (39414375*betasv[{9, 4}, {16, 8}])/
    2 + (10135125*betasv[{10, 3}, {16, 8}])/4 + 
   (75450375*betasv[{11, 2}, {16, 8}])/4 + 5630625*betasv[{12, 1}, {16, 8}] + 
   (1126125*betasv[{13, 0}, {16, 8}])/4 + 5405400*betasv[{7}, {16}]*zeta[7] + 
   (4729725*betasv[{8}, {16}]*zeta[7])/(4*y) - 
   (3378375*betasv[{9}, {16}]*zeta[7])/(8*y^2) - 
   (3378375*betasv[{10}, {16}]*zeta[7])/(64*y^3) + (143*zeta[15])/276480 - 
   (75075*betasv[{0}, {8}]*zeta[15])/(8*y) - 
   (375375*betasv[{1}, {8}]*zeta[15])/(8*y^2) - 
   (5030025*betasv[{2}, {8}]*zeta[15])/(128*y^3) - 
   (675675*betasv[{3}, {8}]*zeta[15])/(512*y^4) + 
   (2627625*betasv[{4}, {8}]*zeta[15])/(1024*y^5) + 
   (1936935*betasv[{5}, {8}]*zeta[15])/(8192*y^6) + 
   (45045*betasv[{6}, {8}]*zeta[15])/(16384*y^7), 
 pinablaFm[4, 8, 9, 4] -> (-23648625*betasv[{3, 11}, {8, 16}])/2 - 
   (307432125*betasv[{4, 10}, {8, 16}])/8 + 
   (52026975*betasv[{5, 9}, {8, 16}])/4 + (297972675*betasv[{6, 8}, {8, 16}])/
    8 + (38513475*betasv[{8, 6}, {16, 8}])/16 + 
   (165990825*betasv[{9, 5}, {16, 8}])/8 + 
   (363738375*betasv[{10, 4}, {16, 8}])/16 - 
   21396375*betasv[{11, 3}, {16, 8}] - (338963625*betasv[{12, 2}, {16, 8}])/
    16 - (25900875*betasv[{13, 1}, {16, 8}])/8 - 
   (1126125*betasv[{14, 0}, {16, 8}])/16 - 21621600*betasv[{7}, {16}]*
    GG[8, 0] - (42567525*betasv[{8}, {16}]*zeta[7])/4 - 
   (7432425*betasv[{9}, {16}]*zeta[7])/(8*y) + 
   (43918875*betasv[{10}, {16}]*zeta[7])/(64*y^2) + 
   (3378375*betasv[{11}, {16}]*zeta[7])/(64*y^3) + 
   (75075*betasv[{0}, {8}]*zeta[15])/8 + (1726725*betasv[{1}, {8}]*zeta[15])/
    (16*y) + (22597575*betasv[{2}, {8}]*zeta[15])/(128*y^2) + 
   (1426425*betasv[{3}, {8}]*zeta[15])/(32*y^3) - 
   (24249225*betasv[{4}, {8}]*zeta[15])/(2048*y^4) - 
   (11066055*betasv[{5}, {8}]*zeta[15])/(4096*y^5) - 
   (2567565*betasv[{6}, {8}]*zeta[15])/(32768*y^6) + 
   (45045*GG[8, 0]*zeta[15])/(256*y^7), pinablaFm[4, 8, 9, 5] -> 
  (70945875*betasv[{3, 12}, {8, 16}])/8 + 47297250*betasv[{4, 11}, {8, 16}] + 
   (23648625*betasv[{5, 10}, {8, 16}])/8 - 
   (118243125*betasv[{6, 9}, {8, 16}])/2 - 
   (140765625*betasv[{9, 6}, {16, 8}])/16 - 
   (298423125*betasv[{10, 5}, {16, 8}])/8 - 
   (106981875*betasv[{11, 4}, {16, 8}])/16 + 
   (595720125*betasv[{12, 3}, {16, 8}])/16 + 
   14639625*betasv[{13, 2}, {16, 8}] + (14639625*betasv[{14, 1}, {16, 8}])/
    16 + 191891700*betasv[{8}, {16}]*GG[8, 0] - 21621600*betasv[{7}, {16}]*
    GG[8, 1] + 16891875*betasv[{9}, {16}]*zeta[7] - 
   (3378375*betasv[{10}, {16}]*zeta[7])/(16*y) - 
   (3378375*betasv[{11}, {16}]*zeta[7])/(4*y^2) - 
   (10135125*betasv[{12}, {16}]*zeta[7])/(256*y^3) - 
   (975975*betasv[{1}, {8}]*zeta[15])/8 - (975975*betasv[{2}, {8}]*zeta[15])/
    (2*y) - (39714675*betasv[{3}, {8}]*zeta[15])/(128*y^2) + 
   (7132125*betasv[{4}, {8}]*zeta[15])/(512*y^3) + 
   (19894875*betasv[{5}, {8}]*zeta[15])/(1024*y^4) + 
   (9384375*betasv[{6}, {8}]*zeta[15])/(8192*y^5) - 
   (3198195*GG[8, 0]*zeta[15])/(512*y^6) + (45045*GG[8, 1]*zeta[15])/
    (256*y^7), pinablaFm[4, 8, 9, 6] -> 
  (-70945875*betasv[{3, 13}, {8, 16}])/16 - 
   (1347971625*betasv[{4, 12}, {8, 16}])/32 - 
   (212837625*betasv[{5, 11}, {8, 16}])/8 + 
   (2341213875*betasv[{6, 10}, {8, 16}])/32 + 
   (1300674375*betasv[{10, 6}, {16, 8}])/64 + 
   (1300674375*betasv[{11, 5}, {16, 8}])/32 - 
   (733107375*betasv[{12, 4}, {16, 8}])/32 - 
   (1064188125*betasv[{13, 3}, {16, 8}])/32 - 
   (307432125*betasv[{14, 2}, {16, 8}])/64 - 850900050*betasv[{9}, {16}]*
    GG[8, 0] + 229729500*betasv[{8}, {16}]*GG[8, 1] - 
   21621600*betasv[{7}, {16}]*GG[8, 2] - 
   (334459125*betasv[{10}, {16}]*zeta[7])/16 + 
   (30405375*betasv[{11}, {16}]*zeta[7])/(16*y) + 
   (192567375*betasv[{12}, {16}]*zeta[7])/(256*y^2) + 
   (10135125*betasv[{13}, {16}]*zeta[7])/(512*y^3) + 
   (20495475*betasv[{2}, {8}]*zeta[15])/32 + 
   (70945875*betasv[{3}, {8}]*zeta[15])/(64*y) + 
   (48873825*betasv[{4}, {8}]*zeta[15])/(256*y^2) - 
   (86711625*betasv[{5}, {8}]*zeta[15])/(1024*y^3) - 
   (86711625*betasv[{6}, {8}]*zeta[15])/(8192*y^4) + 
   (28363335*GG[8, 0]*zeta[15])/(256*y^5) - (3828825*GG[8, 1]*zeta[15])/
    (512*y^6) + (45045*GG[8, 2]*zeta[15])/(256*y^7), 
 pinablaFm[4, 8, 9, 7] -> (70945875*betasv[{3, 14}, {8, 16}])/64 + 
   (780404625*betasv[{4, 13}, {8, 16}])/32 + 
   (2624997375*betasv[{5, 12}, {8, 16}])/64 - 
   (1064188125*betasv[{6, 11}, {8, 16}])/16 - 
   (3902023125*betasv[{11, 6}, {16, 8}])/128 - 
   (2435808375*betasv[{12, 5}, {16, 8}])/128 + 
   (4658779125*betasv[{13, 4}, {16, 8}])/128 + 
   (1679052375*betasv[{14, 3}, {16, 8}])/128 + 
   (4728598875*betasv[{10}, {16}]*GG[8, 0])/2 - 1195494300*betasv[{9}, {16}]*
    GG[8, 1] + 267567300*betasv[{8}, {16}]*GG[8, 2] - 
   21621600*betasv[{7}, {16}]*GG[8, 3] + 
   (152026875*betasv[{11}, {16}]*zeta[7])/8 - 
   (374999625*betasv[{12}, {16}]*zeta[7])/(128*y) - 
   (111486375*betasv[{13}, {16}]*zeta[7])/(256*y^2) - 
   (10135125*betasv[{14}, {16}]*zeta[7])/(2048*y^3) - 
   (111936825*betasv[{3}, {8}]*zeta[15])/64 - 
   (310585275*betasv[{4}, {8}]*zeta[15])/(256*y) + 
   (162387225*betasv[{5}, {8}]*zeta[15])/(1024*y^2) + 
   (260134875*betasv[{6}, {8}]*zeta[15])/(4096*y^3) - 
   (315239925*GG[8, 0]*zeta[15])/(256*y^4) + (19924905*GG[8, 1]*zeta[15])/
    (128*y^5) - (4459455*GG[8, 2]*zeta[15])/(512*y^6) + 
   (45045*GG[8, 3]*zeta[15])/(256*y^7), pinablaFm[4, 8, 9, 8] -> 
  (-1773646875*betasv[{4, 14}, {8, 16}])/256 - 
   (4185806625*betasv[{5, 13}, {8, 16}])/128 + 
   (10145260125*betasv[{6, 12}, {8, 16}])/256 + 
   (7070938875*betasv[{12, 6}, {16, 8}])/256 - 
   (1111485375*betasv[{13, 5}, {16, 8}])/128 - 
   (4847968125*betasv[{14, 4}, {16, 8}])/256 - 4315311000*betasv[{11}, {16}]*
    GG[8, 0] + (7717334625*betasv[{10}, {16}]*GG[8, 1])/2 - 
   1596845250*betasv[{9}, {16}]*GG[8, 2] + 305405100*betasv[{8}, {16}]*
    GG[8, 3] - 21621600*betasv[{7}, {16}]*GG[8, 4] + 
   18162144000*betasv[{3}, {8}]*GG[16, 0] - 
   (1449322875*betasv[{12}, {16}]*zeta[7])/128 + 
   (597972375*betasv[{13}, {16}]*zeta[7])/(256*y) + 
   (253378125*betasv[{14}, {16}]*zeta[7])/(2048*y^2) - 
   (81081000*GG[16, 0]*zeta[7])/y^3 + (323197875*betasv[{4}, {8}]*zeta[15])/
    128 + (74099025*betasv[{5}, {8}]*zeta[15])/(256*y) - 
   (471395925*betasv[{6}, {8}]*zeta[15])/(2048*y^2) + 
   (35960925*GG[8, 0]*zeta[15])/(4*y^3) - (514488975*GG[8, 1]*zeta[15])/
    (256*y^4) + (53228175*GG[8, 2]*zeta[15])/(256*y^5) - 
   (5090085*GG[8, 3]*zeta[15])/(512*y^6) + (45045*GG[8, 4]*zeta[15])/
    (256*y^7), pinablaFm[4, 8, 11, 0] -> -3603600*betasv[{3, 7}, {8, 16}] - 
   4729725*betasv[{4, 6}, {8, 16}] - 1261260*betasv[{5, 5}, {8, 16}] - 
   105105*betasv[{6, 4}, {8, 16}] + 3603600*betasv[{7, 3}, {16, 8}] + 
   4729725*betasv[{8, 2}, {16, 8}] + 1261260*betasv[{9, 1}, {16, 8}] + 
   105105*betasv[{10, 0}, {16, 8}] + 30030*betasv[{4}, {16}]*zeta[7] + 
   (90090*betasv[{5}, {16}]*zeta[7])/y + (675675*betasv[{6}, {16}]*zeta[7])/
    (8*y^2) + (32175*betasv[{7}, {16}]*zeta[7])/(2*y^3) + 
   (143*zeta[15])/(19353600*y^3) - (7007*betasv[{0}, {8}]*zeta[15])/
    (128*y^4) - (21021*betasv[{1}, {8}]*zeta[15])/(128*y^5) - 
   (315315*betasv[{2}, {8}]*zeta[15])/(2048*y^6) - 
   (15015*betasv[{3}, {8}]*zeta[15])/(512*y^7), 
 pinablaFm[4, 8, 11, 1] -> 6306300*betasv[{3, 8}, {8, 16}] + 
   12162150*betasv[{4, 7}, {8, 16}] + (10405395*betasv[{5, 6}, {8, 16}])/2 + 
   (1156155*betasv[{6, 5}, {8, 16}])/2 - 2702700*betasv[{7, 4}, {16, 8}] - 
   11036025*betasv[{8, 3}, {16, 8}] - (17342325*betasv[{9, 2}, {16, 8}])/2 - 
   (3468465*betasv[{10, 1}, {16, 8}])/2 - 105105*betasv[{11, 0}, {16, 8}] - 
   165165*betasv[{5}, {16}]*zeta[7] - (1486485*betasv[{6}, {16}]*zeta[7])/
    (4*y) - (868725*betasv[{7}, {16}]*zeta[7])/(4*y^2) - 
   (225225*betasv[{8}, {16}]*zeta[7])/(8*y^3) - 
   (143*zeta[15])/(6451200*y^2) + (7007*betasv[{0}, {8}]*zeta[15])/(32*y^3) + 
   (231231*betasv[{1}, {8}]*zeta[15])/(256*y^4) + 
   (1156155*betasv[{2}, {8}]*zeta[15])/(1024*y^5) + 
   (735735*betasv[{3}, {8}]*zeta[15])/(2048*y^6) + 
   (45045*betasv[{4}, {8}]*zeta[15])/(2048*y^7), 
 pinablaFm[4, 8, 11, 2] -> -9459450*betasv[{3, 9}, {8, 16}] - 
   (52026975*betasv[{4, 8}, {8, 16}])/2 - 16486470*betasv[{5, 7}, {8, 16}] - 
   (10405395*betasv[{6, 6}, {8, 16}])/4 + 1351350*betasv[{7, 5}, {16, 8}] + 
   (52026975*betasv[{8, 4}, {16, 8}])/4 + 25225200*betasv[{9, 3}, {16, 8}] + 
   (52026975*betasv[{10, 2}, {16, 8}])/4 + 1891890*betasv[{11, 1}, {16, 8}] + 
   (315315*betasv[{12, 0}, {16, 8}])/4 + (1486485*betasv[{6}, {16}]*zeta[7])/
    2 + (1177605*betasv[{7}, {16}]*zeta[7])/y + 
   (7432425*betasv[{8}, {16}]*zeta[7])/(16*y^2) + 
   (675675*betasv[{9}, {16}]*zeta[7])/(16*y^3) + (143*zeta[15])/(3225600*y) - 
   (21021*betasv[{0}, {8}]*zeta[15])/(32*y^2) - 
   (63063*betasv[{1}, {8}]*zeta[15])/(16*y^3) - 
   (3468465*betasv[{2}, {8}]*zeta[15])/(512*y^4) - 
   (105105*betasv[{3}, {8}]*zeta[15])/(32*y^5) - 
   (3468465*betasv[{4}, {8}]*zeta[15])/(8192*y^6) - 
   (45045*betasv[{5}, {8}]*zeta[15])/(4096*y^7), 
 pinablaFm[4, 8, 11, 3] -> (23648625*betasv[{3, 10}, {8, 16}])/2 + 
   (184459275*betasv[{4, 9}, {8, 16}])/4 + 
   (167432265*betasv[{5, 8}, {8, 16}])/4 + 9324315*betasv[{6, 7}, {8, 16}] - 
   (675675*betasv[{7, 6}, {16, 8}])/2 - (70945875*betasv[{8, 5}, {16, 8}])/
    8 - (307432125*betasv[{9, 4}, {16, 8}])/8 - 
   (178152975*betasv[{10, 3}, {16, 8}])/4 - 
   (61486425*betasv[{11, 2}, {16, 8}])/4 - 
   (12297285*betasv[{12, 1}, {16, 8}])/8 - (315315*betasv[{13, 0}, {16, 8}])/
    8 - 2664090*betasv[{7}, {16}]*zeta[7] - 
   (23918895*betasv[{8}, {16}]*zeta[7])/(8*y) - 
   (26351325*betasv[{9}, {16}]*zeta[7])/(32*y^2) - 
   (3378375*betasv[{10}, {16}]*zeta[7])/(64*y^3) - (143*zeta[15])/3225600 + 
   (21021*betasv[{0}, {8}]*zeta[15])/(16*y) + 
   (819819*betasv[{1}, {8}]*zeta[15])/(64*y^2) + 
   (4099095*betasv[{2}, {8}]*zeta[15])/(128*y^3) + 
   (11876865*betasv[{3}, {8}]*zeta[15])/(512*y^4) + 
   (20495475*betasv[{4}, {8}]*zeta[15])/(4096*y^5) + 
   (4729725*betasv[{5}, {8}]*zeta[15])/(16384*y^6) + 
   (45045*betasv[{6}, {8}]*zeta[15])/(16384*y^7), 
 pinablaFm[4, 8, 11, 4] -> (-23648625*betasv[{3, 11}, {8, 16}])/2 - 
   (1064188125*betasv[{4, 10}, {8, 16}])/16 - 
   (343378035*betasv[{5, 9}, {8, 16}])/4 - 
   (428513085*betasv[{6, 8}, {8, 16}])/16 + 
   (89864775*betasv[{8, 6}, {16, 8}])/32 + 
   (260134875*betasv[{9, 5}, {16, 8}])/8 + 
   (2606078475*betasv[{10, 4}, {16, 8}])/32 + 
   59909850*betasv[{11, 3}, {16, 8}] + (430404975*betasv[{12, 2}, {16, 8}])/
    32 + (6621615*betasv[{13, 1}, {16, 8}])/8 + 
   (315315*betasv[{14, 0}, {16, 8}])/32 - 21621600*betasv[{7}, {16}]*
    GG[8, 0] + (61216155*betasv[{8}, {16}]*zeta[7])/8 + 
   (49054005*betasv[{9}, {16}]*zeta[7])/(8*y) + 
   (152026875*betasv[{10}, {16}]*zeta[7])/(128*y^2) + 
   (3378375*betasv[{11}, {16}]*zeta[7])/(64*y^3) - 
   (21021*betasv[{0}, {8}]*zeta[15])/16 - (441441*betasv[{1}, {8}]*zeta[15])/
    (16*y) - (28693665*betasv[{2}, {8}]*zeta[15])/(256*y^2) - 
   (1996995*betasv[{3}, {8}]*zeta[15])/(16*y^3) - 
   (173738565*betasv[{4}, {8}]*zeta[15])/(4096*y^4) - 
   (17342325*betasv[{5}, {8}]*zeta[15])/(4096*y^5) - 
   (5990985*betasv[{6}, {8}]*zeta[15])/(65536*y^6) + 
   (45045*GG[8, 0]*zeta[15])/(256*y^7), pinablaFm[4, 8, 11, 5] -> 
  (70945875*betasv[{3, 12}, {8, 16}])/8 + 
   (1206079875*betasv[{4, 11}, {8, 16}])/16 + 
   (4497968475*betasv[{5, 10}, {8, 16}])/32 + 
   (1972295325*betasv[{6, 9}, {8, 16}])/32 - 
   (789864075*betasv[{9, 6}, {16, 8}])/64 - 
   (5207427225*betasv[{10, 5}, {16, 8}])/64 - 
   (4043914875*betasv[{11, 4}, {16, 8}])/32 - 
   (1868241375*betasv[{12, 3}, {16, 8}])/32 - 
   (496621125*betasv[{13, 2}, {16, 8}])/64 - 
   (14189175*betasv[{14, 1}, {16, 8}])/64 + 217567350*betasv[{8}, {16}]*
    GG[8, 0] - 21621600*betasv[{7}, {16}]*GG[8, 1] - 
   (281756475*betasv[{9}, {16}]*zeta[7])/16 - 
   (642566925*betasv[{10}, {16}]*zeta[7])/(64*y) - 
   (172297125*betasv[{11}, {16}]*zeta[7])/(128*y^2) - 
   (10135125*betasv[{12}, {16}]*zeta[7])/(256*y^3) + 
   (945945*betasv[{1}, {8}]*zeta[15])/32 + 
   (33108075*betasv[{2}, {8}]*zeta[15])/(128*y) + 
   (124549425*betasv[{3}, {8}]*zeta[15])/(256*y^2) + 
   (269594325*betasv[{4}, {8}]*zeta[15])/(1024*y^3) + 
   (347161815*betasv[{5}, {8}]*zeta[15])/(8192*y^4) + 
   (52657605*betasv[{6}, {8}]*zeta[15])/(32768*y^5) - 
   (7252245*GG[8, 0]*zeta[15])/(1024*y^6) + (45045*GG[8, 1]*zeta[15])/
    (256*y^7), pinablaFm[4, 8, 11, 6] -> 
  (-70945875*betasv[{3, 13}, {8, 16}])/16 - 
   (4043914875*betasv[{4, 12}, {8, 16}])/64 - 
   (2852024175*betasv[{5, 11}, {8, 16}])/16 - 
   (3589861275*betasv[{6, 10}, {8, 16}])/32 + 
   (572296725*betasv[{10, 6}, {16, 8}])/16 + 
   (2312835525*betasv[{11, 5}, {16, 8}])/16 + 
   (8868234375*betasv[{12, 4}, {16, 8}])/64 + 
   (591215625*betasv[{13, 3}, {16, 8}])/16 + 
   (70945875*betasv[{14, 2}, {16, 8}])/32 - 1116215100*betasv[{9}, {16}]*
    GG[8, 0] + 255405150*betasv[{8}, {16}]*GG[8, 1] - 
   21621600*betasv[{7}, {16}]*GG[8, 2] + 
   (512837325*betasv[{10}, {16}]*zeta[7])/16 + 
   (407432025*betasv[{11}, {16}]*zeta[7])/(32*y) + 
   (577702125*betasv[{12}, {16}]*zeta[7])/(512*y^2) + 
   (10135125*betasv[{13}, {16}]*zeta[7])/(512*y^3) - 
   (4729725*betasv[{2}, {8}]*zeta[15])/16 - 
   (39414375*betasv[{3}, {8}]*zeta[15])/(32*y) - 
   (591215625*betasv[{4}, {8}]*zeta[15])/(512*y^2) - 
   (154189035*betasv[{5}, {8}]*zeta[15])/(512*y^3) - 
   (38153115*betasv[{6}, {8}]*zeta[15])/(2048*y^4) + 
   (18603585*GG[8, 0]*zeta[15])/(128*y^5) - (8513505*GG[8, 1]*zeta[15])/
    (1024*y^6) + (45045*GG[8, 2]*zeta[15])/(256*y^7), 
 pinablaFm[4, 8, 11, 7] -> (70945875*betasv[{3, 14}, {8, 16}])/64 + 
   (4469590125*betasv[{4, 13}, {8, 16}])/128 + 
   (21156059925*betasv[{5, 12}, {8, 16}])/128 + 
   (10031746725*betasv[{6, 11}, {8, 16}])/64 - 
   (4602022425*betasv[{11, 6}, {16, 8}])/64 - 
   (22745247525*betasv[{12, 5}, {16, 8}])/128 - 
   (12415528125*betasv[{13, 4}, {16, 8}])/128 - 
   (733107375*betasv[{14, 3}, {16, 8}])/64 + 3684455775*betasv[{10}, {16}]*
    GG[8, 0] - 1499322825*betasv[{9}, {16}]*GG[8, 1] + 
   293242950*betasv[{8}, {16}]*GG[8, 2] - 21621600*betasv[{7}, {16}]*
    GG[8, 3] - (1433106675*betasv[{11}, {16}]*zeta[7])/32 - 
   (3022294275*betasv[{12}, {16}]*zeta[7])/(256*y) - 
   (638512875*betasv[{13}, {16}]*zeta[7])/(1024*y^2) - 
   (10135125*betasv[{14}, {16}]*zeta[7])/(2048*y^3) + 
   (48873825*betasv[{3}, {8}]*zeta[15])/32 + 
   (827701875*betasv[{4}, {8}]*zeta[15])/(256*y) + 
   (1516349835*betasv[{5}, {8}]*zeta[15])/(1024*y^2) + 
   (306801495*betasv[{6}, {8}]*zeta[15])/(2048*y^3) - 
   (245630385*GG[8, 0]*zeta[15])/(128*y^4) + (99954855*GG[8, 1]*zeta[15])/
    (512*y^5) - (9774765*GG[8, 2]*zeta[15])/(1024*y^6) + 
   (45045*GG[8, 3]*zeta[15])/(256*y^7), pinablaFm[4, 8, 11, 8] -> 
  (-4895265375*betasv[{4, 14}, {8, 16}])/512 - 
   (12812825025*betasv[{5, 13}, {8, 16}])/128 - 
   (81346540275*betasv[{6, 12}, {8, 16}])/512 + 
   (50357382075*betasv[{12, 6}, {16, 8}])/512 + 
   (17580387825*betasv[{13, 5}, {16, 8}])/128 + 
   (16814172375*betasv[{14, 4}, {16, 8}])/512 - 8286478200*betasv[{11}, {16}]*
    GG[8, 0] + (22234437225*betasv[{10}, {16}]*GG[8, 1])/4 - 
   1939187250*betasv[{9}, {16}]*GG[8, 2] + 331080750*betasv[{8}, {16}]*
    GG[8, 3] - 21621600*betasv[{7}, {16}]*GG[8, 4] + 
   18162144000*betasv[{3}, {8}]*GG[16, 0] + 
   (11620934325*betasv[{12}, {16}]*zeta[7])/256 + 
   (1830403575*betasv[{13}, {16}]*zeta[7])/(256*y) + 
   (699323625*betasv[{14}, {16}]*zeta[7])/(4096*y^2) - 
   (81081000*GG[16, 0]*zeta[7])/y^3 - (1120944825*betasv[{4}, {8}]*zeta[15])/
    256 - (1172025855*betasv[{5}, {8}]*zeta[15])/(256*y) - 
   (3357158805*betasv[{6}, {8}]*zeta[15])/(4096*y^2) + 
   (69053985*GG[8, 0]*zeta[15])/(4*y^3) - (1482295815*GG[8, 1]*zeta[15])/
    (512*y^4) + (64639575*GG[8, 2]*zeta[15])/(256*y^5) - 
   (11036025*GG[8, 3]*zeta[15])/(1024*y^6) + (45045*GG[8, 4]*zeta[15])/
    (256*y^7), pinablaFm[4, 8, 11, 9] -> 
  (30520915425*betasv[{5, 14}, {8, 16}])/1024 + 
   (106972190325*betasv[{6, 13}, {8, 16}])/1024 - 
   (85518157725*betasv[{13, 6}, {16, 8}])/1024 - 
   (51974948025*betasv[{14, 5}, {16, 8}])/1024 + 
   (100076251275*betasv[{12}, {16}]*GG[8, 0])/8 - 
   (55380350025*betasv[{11}, {16}]*GG[8, 1])/4 + 
   (31930373475*betasv[{10}, {16}]*GG[8, 2])/4 - 2435808375*betasv[{9}, {16}]*
    GG[8, 3] + 368918550*betasv[{8}, {16}]*GG[8, 4] - 
   21621600*betasv[{7}, {16}]*GG[8, 5] - 170270100000*betasv[{4}, {8}]*
    GG[16, 0] + 18162144000*betasv[{3}, {8}]*GG[16, 1] - 
   (15281741475*betasv[{13}, {16}]*zeta[7])/512 - 
   (4360130775*betasv[{14}, {16}]*zeta[7])/(2048*y) + 
   (3040537500*GG[16, 0]*zeta[7])/y^2 - (81081000*GG[16, 1]*zeta[7])/y^3 + 
   (3464996535*betasv[{5}, {8}]*zeta[15])/512 + 
   (5701210515*betasv[{6}, {8}]*zeta[15])/(2048*y) - 
   (6671750085*GG[8, 0]*zeta[15])/(64*y^2) + (3692023335*GG[8, 1]*zeta[15])/
    (128*y^3) - (2128691565*GG[8, 2]*zeta[15])/(512*y^4) + 
   (162387225*GG[8, 3]*zeta[15])/(512*y^5) - (12297285*GG[8, 4]*zeta[15])/
    (1024*y^6) + (45045*GG[8, 5]*zeta[15])/(256*y^7), 
 pinablaFm[4, 8, 11, 10] -> (-68746552875*betasv[{6, 14}, {8, 16}])/2048 + 
   (68746552875*betasv[{14, 6}, {16, 8}])/2048 - 
   (23199301125*betasv[{13}, {16}]*GG[8, 0])/2 + 
   (366293552625*betasv[{12}, {16}]*GG[8, 1])/16 - 
   21827680875*betasv[{11}, {16}]*GG[8, 2] + 
   (22054707675*betasv[{10}, {16}]*GG[8, 3])/2 - 2989186200*betasv[{9}, {16}]*
    GG[8, 4] + 406756350*betasv[{8}, {16}]*GG[8, 5] - 
   21621600*betasv[{7}, {16}]*GG[8, 6] + 573469696800*betasv[{5}, {8}]*
    GG[16, 0] - 183891708000*betasv[{4}, {8}]*GG[16, 1] + 
   18162144000*betasv[{3}, {8}]*GG[16, 2] + 
   (9820936125*betasv[{14}, {16}]*zeta[7])/1024 - 
   (40962121200*GG[16, 0]*zeta[7])/y + (3283780500*GG[16, 1]*zeta[7])/y^2 - 
   (81081000*GG[16, 2]*zeta[7])/y^3 - (4583103525*betasv[{6}, {8}]*zeta[15])/
    1024 + (1546620075*GG[8, 0]*zeta[15])/(4*y) - 
   (24419570175*GG[8, 1]*zeta[15])/(128*y^2) + (1455178725*GG[8, 2]*zeta[15])/
    (32*y^3) - (1470313845*GG[8, 3]*zeta[15])/(256*y^4) + 
   (24909885*GG[8, 4]*zeta[15])/(64*y^5) - (13558545*GG[8, 5]*zeta[15])/
    (1024*y^6) + (45045*GG[8, 6]*zeta[15])/(256*y^7), 
 pinablaFm[4, 9, 6, 0] -> -15315300*betasv[{3, 8}, {8, 18}] + 
   22972950*betasv[{4, 7}, {8, 18}] - 9189180*betasv[{5, 6}, {8, 18}] + 
   1531530*betasv[{6, 5}, {8, 18}] + 15315300*betasv[{8, 3}, {18, 8}] - 
   22972950*betasv[{9, 2}, {18, 8}] + 9189180*betasv[{10, 1}, {18, 8}] - 
   1531530*betasv[{11, 0}, {18, 8}] - (31364905*betasv[{5}, {12}]*zeta[7])/
    8822688 - 437580*betasv[{5}, {18}]*zeta[7] + 
   (656370*betasv[{6}, {18}]*zeta[7])/y - (1640925*betasv[{7}, {18}]*zeta[7])/
    (4*y^2) + (546975*betasv[{8}, {18}]*zeta[7])/(8*y^3) - 
   (143*zeta[17])/(491520*y^4) + (45045*betasv[{0}, {8}]*zeta[17])/
    (256*y^5) - (135135*betasv[{1}, {8}]*zeta[17])/(512*y^6) + 
   (675675*betasv[{2}, {8}]*zeta[17])/(4096*y^7) - 
   (225225*betasv[{3}, {8}]*zeta[17])/(8192*y^8), 
 pinablaFm[4, 9, 6, 1] -> 30630600*betasv[{3, 9}, {8, 18}] - 
   (80405325*betasv[{4, 8}, {8, 18}])/2 + 11486475*betasv[{5, 7}, {8, 18}] - 
   (3828825*betasv[{6, 6}, {8, 18}])/2 - 11486475*betasv[{8, 4}, {18, 8}] - 
   7657650*betasv[{9, 3}, {18, 8}] + (57432375*betasv[{10, 2}, {18, 8}])/2 - 
   11486475*betasv[{11, 1}, {18, 8}] + (3828825*betasv[{12, 0}, {18, 8}])/2 + 
   (156824525*betasv[{6}, {12}]*zeta[7])/35290752 + 
   546975*betasv[{6}, {18}]*zeta[7] - (1640925*betasv[{7}, {18}]*zeta[7])/
    (2*y) + (11486475*betasv[{8}, {18}]*zeta[7])/(16*y^2) - 
   (546975*betasv[{9}, {18}]*zeta[7])/(4*y^3) + (143*zeta[17])/(122880*y^3) - 
   (225225*betasv[{0}, {8}]*zeta[17])/(256*y^4) + 
   (675675*betasv[{1}, {8}]*zeta[17])/(512*y^5) - 
   (3378375*betasv[{2}, {8}]*zeta[17])/(4096*y^6) + 
   (225225*betasv[{3}, {8}]*zeta[17])/(4096*y^7) + 
   (675675*betasv[{4}, {8}]*zeta[17])/(32768*y^8), 
 pinablaFm[4, 9, 6, 2] -> -53603550*betasv[{3, 10}, {8, 18}] + 
   57432375*betasv[{4, 9}, {8, 18}] - (11486475*betasv[{5, 8}, {8, 18}])/2 + 
   (3828825*betasv[{6, 7}, {8, 18}])/2 + (11486475*betasv[{8, 5}, {18, 8}])/
    2 + (57432375*betasv[{9, 4}, {18, 8}])/2 - 
   15315300*betasv[{10, 3}, {18, 8}] - (57432375*betasv[{11, 2}, {18, 8}])/
    2 + 11486475*betasv[{12, 1}, {18, 8}] - 
   (3828825*betasv[{13, 0}, {18, 8}])/2 - 
   (156824525*betasv[{7}, {12}]*zeta[7])/35290752 - 
   546975*betasv[{7}, {18}]*zeta[7] + (1640925*betasv[{8}, {18}]*zeta[7])/
    (4*y) - (8204625*betasv[{9}, {18}]*zeta[7])/(8*y^2) + 
   (3828825*betasv[{10}, {18}]*zeta[7])/(16*y^3) - 
   (143*zeta[17])/(40960*y^2) + (225225*betasv[{0}, {8}]*zeta[17])/(64*y^3) - 
   (675675*betasv[{1}, {8}]*zeta[17])/(128*y^4) + 
   (3378375*betasv[{2}, {8}]*zeta[17])/(1024*y^5) + 
   (225225*betasv[{3}, {8}]*zeta[17])/(512*y^6) - 
   (3378375*betasv[{4}, {8}]*zeta[17])/(16384*y^7) - 
   (675675*betasv[{5}, {8}]*zeta[17])/(65536*y^8), 
 pinablaFm[4, 9, 6, 3] -> 80405325*betasv[{3, 11}, {8, 18}] - 
   (241215975*betasv[{4, 10}, {8, 18}])/4 - 
   (34459425*betasv[{5, 9}, {8, 18}])/2 - (11486475*betasv[{6, 8}, {8, 18}])/
    4 - (11486475*betasv[{8, 6}, {18, 8}])/8 - 
   (103378275*betasv[{9, 5}, {18, 8}])/4 - 
   (310134825*betasv[{10, 4}, {18, 8}])/8 + 
   (103378275*betasv[{11, 3}, {18, 8}])/2 + 
   (172297125*betasv[{12, 2}, {18, 8}])/8 - 
   (34459425*betasv[{13, 1}, {18, 8}])/4 + 
   (11486475*betasv[{14, 0}, {18, 8}])/8 + 
   (156824525*betasv[{8}, {12}]*zeta[7])/47054336 + 
   (1640925*betasv[{8}, {18}]*zeta[7])/2 + 
   (4922775*betasv[{9}, {18}]*zeta[7])/(4*y) + 
   (34459425*betasv[{10}, {18}]*zeta[7])/(32*y^2) - 
   (11486475*betasv[{11}, {18}]*zeta[7])/(32*y^3) + 
   (143*zeta[17])/(20480*y) - (675675*betasv[{0}, {8}]*zeta[17])/(64*y^2) + 
   (2027025*betasv[{1}, {8}]*zeta[17])/(128*y^3) - 
   (10135125*betasv[{2}, {8}]*zeta[17])/(1024*y^4) - 
   (6081075*betasv[{3}, {8}]*zeta[17])/(1024*y^5) + 
   (18243225*betasv[{4}, {8}]*zeta[17])/(16384*y^6) + 
   (6081075*betasv[{5}, {8}]*zeta[17])/(32768*y^7) + 
   (675675*betasv[{6}, {8}]*zeta[17])/(262144*y^8), 
 pinablaFm[4, 9, 6, 4] -> (-402026625*betasv[{3, 12}, {8, 18}])/4 + 
   (241215975*betasv[{4, 11}, {8, 18}])/8 + 
   (241215975*betasv[{5, 10}, {8, 18}])/4 + 
   (80405325*betasv[{6, 9}, {8, 18}])/8 + (149324175*betasv[{9, 6}, {18, 8}])/
    16 + (516891375*betasv[{10, 5}, {18, 8}])/8 + 
   (310134825*betasv[{11, 4}, {18, 8}])/16 - 
   (172297125*betasv[{12, 3}, {18, 8}])/2 - 
   (172297125*betasv[{13, 2}, {18, 8}])/16 + 
   (34459425*betasv[{14, 1}, {18, 8}])/8 - 
   (11486475*betasv[{15, 0}, {18, 8}])/16 - 91891800*betasv[{8}, {18}]*
    GG[8, 0] - (156824525*betasv[{9}, {12}]*zeta[7])/94108672 - 
   (11486475*betasv[{9}, {18}]*zeta[7])/4 - 
   (34459425*betasv[{10}, {18}]*zeta[7])/(8*y) - 
   (34459425*betasv[{11}, {18}]*zeta[7])/(64*y^2) + 
   (57432375*betasv[{12}, {18}]*zeta[7])/(128*y^3) - (143*zeta[17])/20480 + 
   (675675*betasv[{0}, {8}]*zeta[17])/(32*y) - 
   (2027025*betasv[{1}, {8}]*zeta[17])/(64*y^2) + 
   (10135125*betasv[{2}, {8}]*zeta[17])/(512*y^3) + 
   (10135125*betasv[{3}, {8}]*zeta[17])/(256*y^4) - 
   (18243225*betasv[{4}, {8}]*zeta[17])/(8192*y^5) - 
   (30405375*betasv[{5}, {8}]*zeta[17])/(16384*y^6) - 
   (8783775*betasv[{6}, {8}]*zeta[17])/(131072*y^7) + 
   (675675*GG[8, 0]*zeta[17])/(4096*y^8), pinablaFm[4, 9, 6, 5] -> 
  (402026625*betasv[{3, 13}, {8, 18}])/4 + 
   (1206079875*betasv[{4, 12}, {8, 18}])/32 - 
   (1688511825*betasv[{5, 11}, {8, 18}])/16 - 
   (1045269225*betasv[{6, 10}, {8, 18}])/32 - 
   (2079051975*betasv[{10, 6}, {18, 8}])/64 - 
   (3411483075*betasv[{11, 5}, {18, 8}])/32 + 
   (2584456875*betasv[{12, 4}, {18, 8}])/64 + 
   (1550674125*betasv[{13, 3}, {18, 8}])/16 + 
   (172297125*betasv[{14, 2}, {18, 8}])/64 - 
   (34459425*betasv[{15, 1}, {18, 8}])/32 + 
   (11486475*betasv[{16, 0}, {18, 8}])/64 + 781080300*betasv[{9}, {18}]*
    GG[8, 0] - 91891800*betasv[{8}, {18}]*GG[8, 1] + 
   (156824525*betasv[{10}, {12}]*zeta[7])/376434688 + 
   (149324175*betasv[{10}, {18}]*zeta[7])/16 + 
   (241215975*betasv[{11}, {18}]*zeta[7])/(32*y) - 
   (172297125*betasv[{12}, {18}]*zeta[7])/(256*y^2) - 
   (57432375*betasv[{13}, {18}]*zeta[7])/(128*y^3) - 
   (675675*betasv[{0}, {8}]*zeta[17])/32 + 
   (2027025*betasv[{1}, {8}]*zeta[17])/(64*y) - 
   (10135125*betasv[{2}, {8}]*zeta[17])/(512*y^2) - 
   (91216125*betasv[{3}, {8}]*zeta[17])/(512*y^3) - 
   (152026875*betasv[{4}, {8}]*zeta[17])/(8192*y^4) + 
   (200675475*betasv[{5}, {8}]*zeta[17])/(16384*y^5) + 
   (122297175*betasv[{6}, {8}]*zeta[17])/(131072*y^6) - 
   (11486475*GG[8, 0]*zeta[17])/(2048*y^7) + (675675*GG[8, 1]*zeta[17])/
    (4096*y^8), pinablaFm[4, 9, 8, 0] -> -15315300*betasv[{3, 8}, {8, 18}] + 
   11911900*betasv[{4, 7}, {8, 18}] + 8508500*betasv[{5, 6}, {8, 18}] - 
   5105100*betasv[{6, 5}, {8, 18}] + 15315300*betasv[{8, 3}, {18, 8}] - 
   11911900*betasv[{9, 2}, {18, 8}] - 8508500*betasv[{10, 1}, {18, 8}] + 
   5105100*betasv[{11, 0}, {18, 8}] + 1458600*betasv[{5}, {18}]*zeta[7] - 
   (607750*betasv[{6}, {18}]*zeta[7])/y - (425425*betasv[{7}, {18}]*zeta[7])/
    (2*y^2) + (546975*betasv[{8}, {18}]*zeta[7])/(8*y^3) + 
   (715*zeta[17])/(2654208*y^4) - (75075*betasv[{0}, {8}]*zeta[17])/
    (128*y^5) + (125125*betasv[{1}, {8}]*zeta[17])/(512*y^6) + 
   (175175*betasv[{2}, {8}]*zeta[17])/(2048*y^7) - 
   (225225*betasv[{3}, {8}]*zeta[17])/(8192*y^8), 
 pinablaFm[4, 9, 8, 1] -> 30630600*betasv[{3, 9}, {8, 18}] - 
   15315300*betasv[{4, 8}, {8, 18}] - 27227200*betasv[{5, 7}, {8, 18}] + 
   11911900*betasv[{6, 6}, {8, 18}] - 11486475*betasv[{8, 4}, {18, 8}] - 
   18718700*betasv[{9, 3}, {18, 8}] + 31481450*betasv[{10, 2}, {18, 8}] + 
   5105100*betasv[{11, 1}, {18, 8}] - 6381375*betasv[{12, 0}, {18, 8}] - 
   3403400*betasv[{6}, {18}]*zeta[7] + (1944800*betasv[{7}, {18}]*zeta[7])/
    y + (546975*betasv[{8}, {18}]*zeta[7])/(2*y^2) - 
   (546975*betasv[{9}, {18}]*zeta[7])/(4*y^3) - (715*zeta[17])/(663552*y^3) + 
   (375375*betasv[{0}, {8}]*zeta[17])/(128*y^4) - 
   (75075*betasv[{1}, {8}]*zeta[17])/(128*y^5) - 
   (925925*betasv[{2}, {8}]*zeta[17])/(1024*y^6) + 
   (275275*betasv[{3}, {8}]*zeta[17])/(2048*y^7) + 
   (675675*betasv[{4}, {8}]*zeta[17])/(32768*y^8), 
 pinablaFm[4, 9, 8, 2] -> -53603550*betasv[{3, 10}, {8, 18}] + 
   7657650*betasv[{4, 9}, {8, 18}] + 68918850*betasv[{5, 8}, {8, 18}] - 
   22972950*betasv[{6, 7}, {8, 18}] + (11486475*betasv[{8, 5}, {18, 8}])/2 + 
   37011975*betasv[{9, 4}, {18, 8}] + 1276275*betasv[{10, 3}, {18, 8}] - 
   53603550*betasv[{11, 2}, {18, 8}] + (6381375*betasv[{12, 1}, {18, 8}])/2 + 
   6381375*betasv[{13, 0}, {18, 8}] + 6563700*betasv[{7}, {18}]*zeta[7] - 
   (4922775*betasv[{8}, {18}]*zeta[7])/y - (546975*betasv[{9}, {18}]*zeta[7])/
    (4*y^2) + (3828825*betasv[{10}, {18}]*zeta[7])/(16*y^3) + 
   (715*zeta[17])/(221184*y^2) - (375375*betasv[{0}, {8}]*zeta[17])/
    (32*y^3) - (375375*betasv[{1}, {8}]*zeta[17])/(256*y^4) + 
   (1576575*betasv[{2}, {8}]*zeta[17])/(256*y^5) - 
   (75075*betasv[{3}, {8}]*zeta[17])/(2048*y^6) - 
   (2177175*betasv[{4}, {8}]*zeta[17])/(8192*y^7) - 
   (675675*betasv[{5}, {8}]*zeta[17])/(65536*y^8), 
 pinablaFm[4, 9, 8, 3] -> 80405325*betasv[{3, 11}, {8, 18}] + 
   26801775*betasv[{4, 10}, {8, 18}] - 141666525*betasv[{5, 9}, {8, 18}] + 
   34459425*betasv[{6, 8}, {8, 18}] - (11486475*betasv[{8, 6}, {18, 8}])/8 - 
   (59984925*betasv[{9, 5}, {18, 8}])/2 - 
   (131456325*betasv[{10, 4}, {18, 8}])/2 + 
   (103378275*betasv[{11, 3}, {18, 8}])/2 + 
   (504128625*betasv[{12, 2}, {18, 8}])/8 - 
   12762750*betasv[{13, 1}, {18, 8}] - (19144125*betasv[{14, 0}, {18, 8}])/
    4 - 9845550*betasv[{8}, {18}]*zeta[7] + 
   (20238075*betasv[{9}, {18}]*zeta[7])/(2*y) - 
   (3828825*betasv[{10}, {18}]*zeta[7])/(8*y^2) - 
   (11486475*betasv[{11}, {18}]*zeta[7])/(32*y^3) - 
   (715*zeta[17])/(110592*y) + (1126125*betasv[{0}, {8}]*zeta[17])/(32*y^2) + 
   (375375*betasv[{1}, {8}]*zeta[17])/(16*y^3) - 
   (29654625*betasv[{2}, {8}]*zeta[17])/(1024*y^4) - 
   (6081075*betasv[{3}, {8}]*zeta[17])/(1024*y^5) + 
   (7732725*betasv[{4}, {8}]*zeta[17])/(4096*y^6) + 
   (3528525*betasv[{5}, {8}]*zeta[17])/(16384*y^7) + 
   (675675*betasv[{6}, {8}]*zeta[17])/(262144*y^8), 
 pinablaFm[4, 9, 8, 4] -> (-402026625*betasv[{3, 12}, {8, 18}])/4 - 
   (402026625*betasv[{4, 11}, {8, 18}])/4 + 
   (938062125*betasv[{5, 10}, {8, 18}])/4 - 
   (134008875*betasv[{6, 9}, {8, 18}])/4 + (82957875*betasv[{9, 6}, {18, 8}])/
    8 + (682807125*betasv[{10, 5}, {18, 8}])/8 + 
   (478603125*betasv[{11, 4}, {18, 8}])/8 - 
   127627500*betasv[{12, 3}, {18, 8}] - (376501125*betasv[{13, 2}, {18, 8}])/
    8 + (134008875*betasv[{14, 1}, {18, 8}])/8 + 
   (19144125*betasv[{15, 0}, {18, 8}])/8 - 91891800*betasv[{8}, {18}]*
    GG[8, 0] + (19144125*betasv[{9}, {18}]*zeta[7])/2 - 
   (134008875*betasv[{10}, {18}]*zeta[7])/(8*y) + 
   (57432375*betasv[{11}, {18}]*zeta[7])/(32*y^2) + 
   (57432375*betasv[{12}, {18}]*zeta[7])/(128*y^3) + (715*zeta[17])/110592 - 
   (1126125*betasv[{0}, {8}]*zeta[17])/(16*y) - 
   (7882875*betasv[{1}, {8}]*zeta[17])/(64*y^2) + 
   (22147125*betasv[{2}, {8}]*zeta[17])/(256*y^3) + 
   (1876875*betasv[{3}, {8}]*zeta[17])/(32*y^4) - 
   (28153125*betasv[{4}, {8}]*zeta[17])/(4096*y^5) - 
   (40165125*betasv[{5}, {8}]*zeta[17])/(16384*y^6) - 
   (4879875*betasv[{6}, {8}]*zeta[17])/(65536*y^7) + 
   (675675*GG[8, 0]*zeta[17])/(4096*y^8), pinablaFm[4, 9, 8, 5] -> 
  (402026625*betasv[{3, 13}, {8, 18}])/4 + 
   (402026625*betasv[{4, 12}, {8, 18}])/2 - 
   (1206079875*betasv[{5, 11}, {8, 18}])/4 - 
   (631756125*betasv[{10, 6}, {18, 8}])/16 - 
   (631756125*betasv[{11, 5}, {18, 8}])/4 + 
   (670044375*betasv[{12, 4}, {18, 8}])/32 + 
   (1397521125*betasv[{13, 3}, {18, 8}])/8 + 
   (57432375*betasv[{14, 2}, {18, 8}])/4 - 
   (95720625*betasv[{15, 1}, {18, 8}])/8 - 
   (19144125*betasv[{16, 0}, {18, 8}])/32 + 847446600*betasv[{9}, {18}]*
    GG[8, 0] - 91891800*betasv[{8}, {18}]*GG[8, 1] + 
   (172297125*betasv[{11}, {18}]*zeta[7])/(8*y) - 
   (57432375*betasv[{12}, {18}]*zeta[7])/(16*y^2) - 
   (57432375*betasv[{13}, {18}]*zeta[7])/(128*y^3) + 
   (1126125*betasv[{0}, {8}]*zeta[17])/16 + 
   (5630625*betasv[{1}, {8}]*zeta[17])/(16*y) - 
   (3378375*betasv[{2}, {8}]*zeta[17])/(32*y^2) - 
   (82207125*betasv[{3}, {8}]*zeta[17])/(256*y^3) - 
   (39414375*betasv[{4}, {8}]*zeta[17])/(4096*y^4) + 
   (37162125*betasv[{5}, {8}]*zeta[17])/(2048*y^5) + 
   (37162125*betasv[{6}, {8}]*zeta[17])/(32768*y^6) - 
   (6231225*GG[8, 0]*zeta[17])/(1024*y^7) + (675675*GG[8, 1]*zeta[17])/
    (4096*y^8), pinablaFm[4, 9, 8, 6] -> 
  (-1206079875*betasv[{3, 14}, {8, 18}])/16 - 
   (4422292875*betasv[{4, 13}, {8, 18}])/16 + 
   (4422292875*betasv[{5, 12}, {8, 18}])/16 + 
   (1206079875*betasv[{6, 11}, {8, 18}])/16 + 
   (3158780625*betasv[{11, 6}, {18, 8}])/32 + 
   (11965078125*betasv[{12, 5}, {18, 8}])/64 - 
   (2431303875*betasv[{13, 4}, {18, 8}])/16 - 
   (4652022375*betasv[{14, 3}, {18, 8}])/32 + 
   (248873625*betasv[{15, 2}, {18, 8}])/32 + 
   (248873625*betasv[{16, 1}, {18, 8}])/64 - 4010056050*betasv[{10}, {18}]*
    GG[8, 0] + 1031230200*betasv[{9}, {18}]*GG[8, 1] - 
   91891800*betasv[{8}, {18}]*GG[8, 2] - 
   (172297125*betasv[{11}, {18}]*zeta[7])/8 - 
   (631756125*betasv[{12}, {18}]*zeta[7])/(32*y) + 
   (631756125*betasv[{13}, {18}]*zeta[7])/(128*y^2) + 
   (172297125*betasv[{14}, {18}]*zeta[7])/(512*y^3) - 
   (14639625*betasv[{1}, {8}]*zeta[17])/32 - 
   (14639625*betasv[{2}, {8}]*zeta[17])/(64*y) + 
   (273648375*betasv[{3}, {8}]*zeta[17])/(256*y^2) + 
   (143017875*betasv[{4}, {8}]*zeta[17])/(512*y^3) - 
   (703828125*betasv[{5}, {8}]*zeta[17])/(8192*y^4) - 
   (185810625*betasv[{6}, {8}]*zeta[17])/(16384*y^5) + 
   (117942825*GG[8, 0]*zeta[17])/(1024*y^6) - (7582575*GG[8, 1]*zeta[17])/
    (1024*y^7) + (675675*GG[8, 2]*zeta[17])/(4096*y^8), 
 pinablaFm[4, 9, 8, 7] -> (1206079875*betasv[{3, 15}, {8, 18}])/32 + 
   (8442559125*betasv[{4, 14}, {8, 18}])/32 - 
   (4422292875*betasv[{5, 13}, {8, 18}])/32 - 
   (5226346125*betasv[{6, 12}, {8, 18}])/32 - 
   (43552884375*betasv[{12, 6}, {18, 8}])/256 - 
   (7102470375*betasv[{13, 5}, {18, 8}])/64 + 
   (28543890375*betasv[{14, 4}, {18, 8}])/128 + 
   (4154275125*betasv[{15, 3}, {18, 8}])/64 - 
   (1742115375*betasv[{16, 2}, {18, 8}])/256 + 12332645325*betasv[{11}, {18}]*
    GG[8, 0] - 5814708900*betasv[{10}, {18}]*GG[8, 1] + 
   1215013800*betasv[{9}, {18}]*GG[8, 2] - 91891800*betasv[{8}, {18}]*
    GG[8, 3] + (746620875*betasv[{12}, {18}]*zeta[7])/16 + 
   (631756125*betasv[{13}, {18}]*zeta[7])/(64*y) - 
   (1206079875*betasv[{14}, {18}]*zeta[7])/(256*y^2) - 
   (172297125*betasv[{15}, {18}]*zeta[7])/(1024*y^3) + 
   (102477375*betasv[{2}, {8}]*zeta[17])/128 - 
   (244369125*betasv[{3}, {8}]*zeta[17])/(128*y) - 
   (1679052375*betasv[{4}, {8}]*zeta[17])/(1024*y^2) + 
   (417792375*betasv[{5}, {8}]*zeta[17])/(2048*y^3) + 
   (2561934375*betasv[{6}, {8}]*zeta[17])/(32768*y^4) - 
   (725449725*GG[8, 0]*zeta[17])/(512*y^5) + (85510425*GG[8, 1]*zeta[17])/
    (512*y^6) - (8933925*GG[8, 2]*zeta[17])/(1024*y^7) + 
   (675675*GG[8, 3]*zeta[17])/(4096*y^8), pinablaFm[4, 9, 10, 0] -> 
  -15315300*betasv[{3, 8}, {8, 18}] - 2552550*betasv[{4, 7}, {8, 18}] + 
   14294280*betasv[{5, 6}, {8, 18}] + 3573570*betasv[{6, 5}, {8, 18}] + 
   15315300*betasv[{8, 3}, {18, 8}] + 2552550*betasv[{9, 2}, {18, 8}] - 
   14294280*betasv[{10, 1}, {18, 8}] - 3573570*betasv[{11, 0}, {18, 8}] - 
   1021020*betasv[{5}, {18}]*zeta[7] - (1021020*betasv[{6}, {18}]*zeta[7])/
    y + (182325*betasv[{7}, {18}]*zeta[7])/(4*y^2) + 
   (546975*betasv[{8}, {18}]*zeta[7])/(8*y^3) - 
   (143*zeta[17])/(1474560*y^4) + (105105*betasv[{0}, {8}]*zeta[17])/
    (256*y^5) + (105105*betasv[{1}, {8}]*zeta[17])/(256*y^6) - 
   (75075*betasv[{2}, {8}]*zeta[17])/(4096*y^7) - 
   (225225*betasv[{3}, {8}]*zeta[17])/(8192*y^8), 
 pinablaFm[4, 9, 10, 1] -> 30630600*betasv[{3, 9}, {8, 18}] + 
   (34459425*betasv[{4, 8}, {8, 18}])/2 - 34459425*betasv[{5, 7}, {8, 18}] - 
   (26801775*betasv[{6, 6}, {8, 18}])/2 - 11486475*betasv[{8, 4}, {18, 8}] - 
   33183150*betasv[{9, 3}, {18, 8}] + (26801775*betasv[{10, 2}, {18, 8}])/2 + 
   26801775*betasv[{11, 1}, {18, 8}] + (8933925*betasv[{12, 0}, {18, 8}])/2 + 
   3828825*betasv[{6}, {18}]*zeta[7] + (4922775*betasv[{7}, {18}]*zeta[7])/
    (2*y) - (4922775*betasv[{8}, {18}]*zeta[7])/(16*y^2) - 
   (546975*betasv[{9}, {18}]*zeta[7])/(4*y^3) + (143*zeta[17])/(368640*y^3) - 
   (525525*betasv[{0}, {8}]*zeta[17])/(256*y^4) - 
   (1576575*betasv[{1}, {8}]*zeta[17])/(512*y^5) - 
   (1576575*betasv[{2}, {8}]*zeta[17])/(4096*y^6) + 
   (975975*betasv[{3}, {8}]*zeta[17])/(4096*y^7) + 
   (675675*betasv[{4}, {8}]*zeta[17])/(32768*y^8), 
 pinablaFm[4, 9, 10, 2] -> -53603550*betasv[{3, 10}, {8, 18}] - 
   57432375*betasv[{4, 9}, {8, 18}] + 68918850*betasv[{5, 8}, {8, 18}] + 
   42117075*betasv[{6, 7}, {8, 18}] + (11486475*betasv[{8, 5}, {18, 8}])/2 + 
   (95720625*betasv[{9, 4}, {18, 8}])/2 + 44669625*betasv[{10, 3}, {18, 8}] - 
   53603550*betasv[{11, 2}, {18, 8}] - (80405325*betasv[{12, 1}, {18, 8}])/
    2 - (8933925*betasv[{13, 0}, {18, 8}])/2 - 12033450*betasv[{7}, {18}]*
    zeta[7] - (4922775*betasv[{8}, {18}]*zeta[7])/y + 
   (8204625*betasv[{9}, {18}]*zeta[7])/(8*y^2) + 
   (3828825*betasv[{10}, {18}]*zeta[7])/(16*y^3) - 
   (143*zeta[17])/(122880*y^2) + (525525*betasv[{0}, {8}]*zeta[17])/
    (64*y^3) + (4729725*betasv[{1}, {8}]*zeta[17])/(256*y^4) + 
   (1576575*betasv[{2}, {8}]*zeta[17])/(256*y^5) - 
   (2627625*betasv[{3}, {8}]*zeta[17])/(2048*y^6) - 
   (5630625*betasv[{4}, {8}]*zeta[17])/(16384*y^7) - 
   (675675*betasv[{5}, {8}]*zeta[17])/(65536*y^8), 
 pinablaFm[4, 9, 10, 3] -> 80405325*betasv[{3, 11}, {8, 18}] + 
   (562837275*betasv[{4, 10}, {8, 18}])/4 - 
   (218243025*betasv[{5, 9}, {8, 18}])/2 - 
   (447972525*betasv[{6, 8}, {8, 18}])/4 - (11486475*betasv[{8, 6}, {18, 8}])/
    8 - (141666525*betasv[{9, 5}, {18, 8}])/4 - 
   (938062125*betasv[{10, 4}, {18, 8}])/8 - 
   (26801775*betasv[{11, 3}, {18, 8}])/2 + 
   (938062125*betasv[{12, 2}, {18, 8}])/8 + 
   (187612425*betasv[{13, 1}, {18, 8}])/4 + 
   (26801775*betasv[{14, 0}, {18, 8}])/8 + 
   (63996075*betasv[{8}, {18}]*zeta[7])/2 + 
   (31177575*betasv[{9}, {18}]*zeta[7])/(4*y) - 
   (80405325*betasv[{10}, {18}]*zeta[7])/(32*y^2) - 
   (11486475*betasv[{11}, {18}]*zeta[7])/(32*y^3) + 
   (143*zeta[17])/(61440*y) - (1576575*betasv[{0}, {8}]*zeta[17])/(64*y^2) - 
   (11036025*betasv[{1}, {8}]*zeta[17])/(128*y^3) - 
   (55180125*betasv[{2}, {8}]*zeta[17])/(1024*y^4) + 
   (1576575*betasv[{3}, {8}]*zeta[17])/(1024*y^5) + 
   (55180125*betasv[{4}, {8}]*zeta[17])/(16384*y^6) + 
   (8333325*betasv[{5}, {8}]*zeta[17])/(32768*y^7) + 
   (675675*betasv[{6}, {8}]*zeta[17])/(262144*y^8), 
 pinablaFm[4, 9, 10, 4] -> (-402026625*betasv[{3, 12}, {8, 18}])/4 - 
   (2170943775*betasv[{4, 11}, {8, 18}])/8 + 
   (241215975*betasv[{5, 10}, {8, 18}])/2 + 
   (2010133125*betasv[{6, 9}, {8, 18}])/8 + 
   (187612425*betasv[{9, 6}, {18, 8}])/16 + 
   (241215975*betasv[{10, 5}, {18, 8}])/2 + 
   (2974997025*betasv[{11, 4}, {18, 8}])/16 - 
   (402026625*betasv[{12, 3}, {18, 8}])/4 - 
   (2814186375*betasv[{13, 2}, {18, 8}])/16 - 
   (80405325*betasv[{14, 1}, {18, 8}])/2 - 
   (26801775*betasv[{15, 0}, {18, 8}])/16 - 91891800*betasv[{8}, {18}]*
    GG[8, 0] - (287161875*betasv[{9}, {18}]*zeta[7])/4 - 
   (34459425*betasv[{10}, {18}]*zeta[7])/(4*y) + 
   (310134825*betasv[{11}, {18}]*zeta[7])/(64*y^2) + 
   (57432375*betasv[{12}, {18}]*zeta[7])/(128*y^3) - (143*zeta[17])/61440 + 
   (1576575*betasv[{0}, {8}]*zeta[17])/(32*y) + 
   (4729725*betasv[{1}, {8}]*zeta[17])/(16*y^2) + 
   (165540375*betasv[{2}, {8}]*zeta[17])/(512*y^3) + 
   (23648625*betasv[{3}, {8}]*zeta[17])/(512*y^4) - 
   (174999825*betasv[{4}, {8}]*zeta[17])/(8192*y^5) - 
   (14189175*betasv[{5}, {8}]*zeta[17])/(4096*y^6) - 
   (11036025*betasv[{6}, {8}]*zeta[17])/(131072*y^7) + 
   (675675*GG[8, 0]*zeta[17])/(4096*y^8), pinablaFm[4, 9, 10, 5] -> 
  (402026625*betasv[{3, 13}, {8, 18}])/4 + 
   (13266878625*betasv[{4, 12}, {8, 18}])/32 - 
   (723647925*betasv[{5, 11}, {8, 18}])/16 - 
   (15035795775*betasv[{6, 10}, {8, 18}])/32 - 
   (3243014775*betasv[{10, 6}, {18, 8}])/64 - 
   (8764180425*betasv[{11, 5}, {18, 8}])/32 - 
   (10050665625*betasv[{12, 4}, {18, 8}])/64 + 
   (4422292875*betasv[{13, 3}, {18, 8}])/16 + 
   (11658772125*betasv[{14, 2}, {18, 8}])/64 + 
   (723647925*betasv[{15, 1}, {18, 8}])/32 + 
   (26801775*betasv[{16, 0}, {18, 8}])/64 + 934233300*betasv[{9}, {18}]*
    GG[8, 0] - 91891800*betasv[{8}, {18}]*GG[8, 1] + 
   (2147970825*betasv[{10}, {18}]*zeta[7])/16 + 
   (103378275*betasv[{11}, {18}]*zeta[7])/(32*y) - 
   (1895268375*betasv[{12}, {18}]*zeta[7])/(256*y^2) - 
   (57432375*betasv[{13}, {18}]*zeta[7])/(128*y^3) - 
   (1576575*betasv[{0}, {8}]*zeta[17])/32 - 
   (42567525*betasv[{1}, {8}]*zeta[17])/(64*y) - 
   (685810125*betasv[{2}, {8}]*zeta[17])/(512*y^2) - 
   (260134875*betasv[{3}, {8}]*zeta[17])/(512*y^3) + 
   (591215625*betasv[{4}, {8}]*zeta[17])/(8192*y^4) + 
   (515540025*betasv[{5}, {8}]*zeta[17])/(16384*y^5) + 
   (190765575*betasv[{6}, {8}]*zeta[17])/(131072*y^6) - 
   (13738725*GG[8, 0]*zeta[17])/(2048*y^7) + (675675*GG[8, 1]*zeta[17])/
    (4096*y^8), pinablaFm[4, 9, 10, 6] -> 
  (-1206079875*betasv[{3, 14}, {8, 18}])/16 - 
   (15679038375*betasv[{4, 13}, {8, 18}])/32 - 
   (1206079875*betasv[{5, 12}, {8, 18}])/8 + 
   (22915517625*betasv[{6, 11}, {8, 18}])/32 + 
   (9246612375*betasv[{11, 6}, {18, 8}])/64 + 
   (26935783875*betasv[{12, 5}, {18, 8}])/64 - 
   (402026625*betasv[{13, 4}, {18, 8}])/8 - 
   (12462825375*betasv[{14, 3}, {18, 8}])/32 - 
   (7638505875*betasv[{15, 2}, {18, 8}])/64 - 
   (402026625*betasv[{16, 1}, {18, 8}])/64 - 4877923050*betasv[{10}, {18}]*
    GG[8, 0] + 1118016900*betasv[{9}, {18}]*GG[8, 1] - 
   91891800*betasv[{8}, {18}]*GG[8, 2] - 
   (3273645375*betasv[{11}, {18}]*zeta[7])/16 + 
   (172297125*betasv[{12}, {18}]*zeta[7])/(16*y) + 
   (2239862625*betasv[{13}, {18}]*zeta[7])/(256*y^2) + 
   (172297125*betasv[{14}, {18}]*zeta[7])/(512*y^3) + 
   (23648625*betasv[{1}, {8}]*zeta[17])/32 + 
   (449323875*betasv[{2}, {8}]*zeta[17])/(128*y) + 
   (733107375*betasv[{3}, {8}]*zeta[17])/(256*y^2) + 
   (23648625*betasv[{4}, {8}]*zeta[17])/(256*y^3) - 
   (1584457875*betasv[{5}, {8}]*zeta[17])/(8192*y^4) - 
   (543918375*betasv[{6}, {8}]*zeta[17])/(32768*y^5) + 
   (143468325*GG[8, 0]*zeta[17])/(1024*y^6) - (16441425*GG[8, 1]*zeta[17])/
    (2048*y^7) + (675675*GG[8, 2]*zeta[17])/(4096*y^8), 
 pinablaFm[4, 9, 10, 7] -> (1206079875*betasv[{3, 15}, {8, 18}])/32 + 
   (54273594375*betasv[{4, 14}, {8, 18}])/128 + 
   (25327677375*betasv[{5, 13}, {8, 18}])/64 - 
   (109753268625*betasv[{6, 12}, {8, 18}])/128 - 
   (36584422875*betasv[{12, 6}, {18, 8}])/128 - 
   (25327677375*betasv[{13, 5}, {18, 8}])/64 + 
   (42212795625*betasv[{14, 4}, {18, 8}])/128 + 
   (10050665625*betasv[{15, 3}, {18, 8}])/32 + 
   (1206079875*betasv[{16, 2}, {18, 8}])/32 + 16563496950*betasv[{11}, {18}]*
    GG[8, 0] - 6834452625*betasv[{10}, {18}]*GG[8, 1] + 
   1301800500*betasv[{9}, {18}]*GG[8, 2] - 91891800*betasv[{8}, {18}]*
    GG[8, 3] + (15679038375*betasv[{12}, {18}]*zeta[7])/64 - 
   (3618239625*betasv[{13}, {18}]*zeta[7])/(128*y) - 
   (7753370625*betasv[{14}, {18}]*zeta[7])/(1024*y^2) - 
   (172297125*betasv[{15}, {18}]*zeta[7])/(1024*y^3) - 
   (70945875*betasv[{2}, {8}]*zeta[17])/16 - 
   (591215625*betasv[{3}, {8}]*zeta[17])/(64*y) - 
   (2483105625*betasv[{4}, {8}]*zeta[17])/(1024*y^2) + 
   (1489863375*betasv[{5}, {8}]*zeta[17])/(2048*y^3) + 
   (2152024875*betasv[{6}, {8}]*zeta[17])/(16384*y^4) - 
   (487161675*GG[8, 0]*zeta[17])/(256*y^5) + (402026625*GG[8, 1]*zeta[17])/
    (2048*y^6) - (19144125*GG[8, 2]*zeta[17])/(2048*y^7) + 
   (675675*GG[8, 3]*zeta[17])/(4096*y^8), pinablaFm[4, 9, 10, 8] -> 
  (-1206079875*betasv[{3, 16}, {8, 18}])/128 - 
   (61510073625*betasv[{4, 15}, {8, 18}])/256 - 
   (32564156625*betasv[{5, 14}, {8, 18}])/64 + 
   (194178859875*betasv[{6, 13}, {8, 18}])/256 + 
   (98496523125*betasv[{13, 6}, {18, 8}])/256 + 
   (8442559125*betasv[{14, 5}, {18, 8}])/64 - 
   (102516789375*betasv[{15, 4}, {18, 8}])/256 - 
   (14874985125*betasv[{16, 3}, {18, 8}])/128 - 
   38996582625*betasv[{12}, {18}]*GG[8, 0] + 
   (53630351775*betasv[{11}, {18}]*GG[8, 1])/2 - 
   9112603500*betasv[{10}, {18}]*GG[8, 2] + 1485584100*betasv[{9}, {18}]*
    GG[8, 3] - 91891800*betasv[{8}, {18}]*GG[8, 4] - 
   (27739837125*betasv[{13}, {18}]*zeta[7])/128 + 
   (4652022375*betasv[{14}, {18}]*zeta[7])/(128*y) + 
   (8787153375*betasv[{15}, {18}]*zeta[7])/(2048*y^2) + 
   (172297125*betasv[{16}, {18}]*zeta[7])/(4096*y^3) + 
   (874999125*betasv[{3}, {8}]*zeta[17])/64 + 
   (6030399375*betasv[{4}, {8}]*zeta[17])/(512*y) - 
   (496621125*betasv[{5}, {8}]*zeta[17])/(512*y^2) - 
   (5793913125*betasv[{6}, {8}]*zeta[17])/(8192*y^3) + 
   (2293916625*GG[8, 0]*zeta[17])/(128*y^4) - (3154726575*GG[8, 1]*zeta[17])/
    (1024*y^5) + (134008875*GG[8, 2]*zeta[17])/(512*y^6) - 
   (21846825*GG[8, 3]*zeta[17])/(2048*y^7) + (675675*GG[8, 4]*zeta[17])/
    (4096*y^8), pinablaFm[4, 9, 10, 9] -> 
  (68746552875*betasv[{4, 16}, {8, 18}])/1024 + 
   (191766700125*betasv[{5, 15}, {8, 18}])/512 - 
   (452279953125*betasv[{6, 14}, {8, 18}])/1024 - 
   (329259805875*betasv[{14, 6}, {18, 8}])/1024 + 
   (68746552875*betasv[{15, 5}, {18, 8}])/512 + 
   (191766700125*betasv[{16, 4}, {18, 8}])/1024 + 
   (254482853625*betasv[{13}, {18}]*GG[8, 0])/4 - 
   (580124419875*betasv[{12}, {18}]*GG[8, 1])/8 + 
   (80968162275*betasv[{11}, {18}]*GG[8, 2])/2 - 
   11712375675*betasv[{10}, {18}]*GG[8, 3] + 1669367700*betasv[{9}, {18}]*
    GG[8, 4] - 91891800*betasv[{8}, {18}]*GG[8, 5] + 
   617512896000*betasv[{3}, {8}]*GG[18, 0] + 
   (64611421875*betasv[{14}, {18}]*zeta[7])/512 - 
   (27395242875*betasv[{15}, {18}]*zeta[7])/(1024*y) - 
   (9820936125*betasv[{16}, {18}]*zeta[7])/(8192*y^2) - 
   (2756754000*GG[18, 0]*zeta[7])/y^3 - 
   (11280394125*betasv[{4}, {8}]*zeta[17])/512 - 
   (4043914875*betasv[{5}, {8}]*zeta[17])/(1024*y) + 
   (19368223875*betasv[{6}, {8}]*zeta[17])/(8192*y^2) - 
   (14969579625*GG[8, 0]*zeta[17])/(128*y^3) + 
   (34124965875*GG[8, 1]*zeta[17])/(1024*y^4) - 
   (4762833075*GG[8, 2]*zeta[17])/(1024*y^5) + (688963275*GG[8, 3]*zeta[17])/
    (2048*y^6) - (24549525*GG[8, 4]*zeta[17])/(2048*y^7) + 
   (675675*GG[8, 5]*zeta[17])/(4096*y^8), pinablaFm[4, 9, 12, 0] -> 
  -15315300*betasv[{3, 8}, {8, 18}] - 20420400*betasv[{4, 7}, {8, 18}] - 
   5717712*betasv[{5, 6}, {8, 18}] - 519792*betasv[{6, 5}, {8, 18}] + 
   15315300*betasv[{8, 3}, {18, 8}] + 20420400*betasv[{9, 2}, {18, 8}] + 
   5717712*betasv[{10, 1}, {18, 8}] + 519792*betasv[{11, 0}, {18, 8}] + 
   148512*betasv[{5}, {18}]*zeta[7] + (408408*betasv[{6}, {18}]*zeta[7])/y + 
   (364650*betasv[{7}, {18}]*zeta[7])/y^2 + 
   (546975*betasv[{8}, {18}]*zeta[7])/(8*y^3) + (13*zeta[17])/(1474560*y^4) - 
   (1911*betasv[{0}, {8}]*zeta[17])/(32*y^5) - 
   (21021*betasv[{1}, {8}]*zeta[17])/(128*y^6) - 
   (75075*betasv[{2}, {8}]*zeta[17])/(512*y^7) - 
   (225225*betasv[{3}, {8}]*zeta[17])/(8192*y^8), 
 pinablaFm[4, 9, 12, 1] -> 30630600*betasv[{3, 9}, {8, 18}] + 
   57432375*betasv[{4, 8}, {8, 18}] + 24504480*betasv[{5, 7}, {8, 18}] + 
   2858856*betasv[{6, 6}, {8, 18}] - 11486475*betasv[{8, 4}, {18, 8}] - 
   51051000*betasv[{9, 3}, {18, 8}] - 42882840*betasv[{10, 2}, {18, 8}] - 
   9356256*betasv[{11, 1}, {18, 8}] - 649740*betasv[{12, 0}, {18, 8}] - 
   816816*betasv[{6}, {18}]*zeta[7] - (1750320*betasv[{7}, {18}]*zeta[7])/y - 
   (8204625*betasv[{8}, {18}]*zeta[7])/(8*y^2) - 
   (546975*betasv[{9}, {18}]*zeta[7])/(4*y^3) - (13*zeta[17])/(368640*y^3) + 
   (9555*betasv[{0}, {8}]*zeta[17])/(32*y^4) + 
   (17199*betasv[{1}, {8}]*zeta[17])/(16*y^5) + 
   (315315*betasv[{2}, {8}]*zeta[17])/(256*y^6) + 
   (375375*betasv[{3}, {8}]*zeta[17])/(1024*y^7) + 
   (675675*betasv[{4}, {8}]*zeta[17])/(32768*y^8), 
 pinablaFm[4, 9, 12, 2] -> -53603550*betasv[{3, 10}, {8, 18}] - 
   137837700*betasv[{4, 9}, {8, 18}] - (167702535*betasv[{5, 8}, {8, 18}])/
    2 - 13273260*betasv[{6, 7}, {8, 18}] + (11486475*betasv[{8, 5}, {18, 8}])/
    2 + 61261200*betasv[{9, 4}, {18, 8}] + 
   132222090*betasv[{10, 3}, {18, 8}] + 76019580*betasv[{11, 2}, {18, 8}] + 
   12669930*betasv[{12, 1}, {18, 8}] + 649740*betasv[{13, 0}, {18, 8}] + 
   3792360*betasv[{7}, {18}]*zeta[7] + (23957505*betasv[{8}, {18}]*zeta[7])/
    (4*y) + (4922775*betasv[{9}, {18}]*zeta[7])/(2*y^2) + 
   (3828825*betasv[{10}, {18}]*zeta[7])/(16*y^3) + 
   (13*zeta[17])/(122880*y^2) - (9555*betasv[{0}, {8}]*zeta[17])/(8*y^3) - 
   (372645*betasv[{1}, {8}]*zeta[17])/(64*y^4) - 
   (1117935*betasv[{2}, {8}]*zeta[17])/(128*y^5) - 
   (3888885*betasv[{3}, {8}]*zeta[17])/(1024*y^6) - 
   (225225*betasv[{4}, {8}]*zeta[17])/(512*y^7) - 
   (675675*betasv[{5}, {8}]*zeta[17])/(65536*y^8), 
 pinablaFm[4, 9, 12, 3] -> 80405325*betasv[{3, 11}, {8, 18}] + 
   (562837275*betasv[{4, 10}, {8, 18}])/2 + 
   236621385*betasv[{5, 9}, {8, 18}] + (406621215*betasv[{6, 8}, {8, 18}])/
    8 - (11486475*betasv[{8, 6}, {18, 8}])/8 - 
   42117075*betasv[{9, 5}, {18, 8}] - (412747335*betasv[{10, 4}, {18, 8}])/
    2 - 274352715*betasv[{11, 3}, {18, 8}] - 
   (221723775*betasv[{12, 2}, {18, 8}])/2 - 
   13644540*betasv[{13, 1}, {18, 8}] - 487305*betasv[{14, 0}, {18, 8}] - 
   (58088745*betasv[{8}, {18}]*zeta[7])/4 - 
   (33803055*betasv[{9}, {18}]*zeta[7])/(2*y) - 
   (80405325*betasv[{10}, {18}]*zeta[7])/(16*y^2) - 
   (11486475*betasv[{11}, {18}]*zeta[7])/(32*y^3) - (13*zeta[17])/(61440*y) + 
   (28665*betasv[{0}, {8}]*zeta[17])/(8*y^2) + 
   (200655*betasv[{1}, {8}]*zeta[17])/(8*y^3) + 
   (13042575*betasv[{2}, {8}]*zeta[17])/(256*y^4) + 
   (16138395*betasv[{3}, {8}]*zeta[17])/(512*y^5) + 
   (24279255*betasv[{4}, {8}]*zeta[17])/(4096*y^6) + 
   (2477475*betasv[{5}, {8}]*zeta[17])/(8192*y^7) + 
   (675675*betasv[{6}, {8}]*zeta[17])/(262144*y^8), 
 pinablaFm[4, 9, 12, 4] -> (-402026625*betasv[{3, 12}, {8, 18}])/4 - 
   482431950*betasv[{4, 11}, {8, 18}] - (1109593485*betasv[{5, 10}, {8, 18}])/
    2 - 160810650*betasv[{6, 9}, {8, 18}] + 
   (26801775*betasv[{9, 6}, {18, 8}])/2 + 
   176891715*betasv[{10, 5}, {18, 8}] + (1030650075*betasv[{11, 4}, {18, 8}])/
    2 + (1815211125*betasv[{12, 3}, {18, 8}])/4 + 
   (255835125*betasv[{13, 2}, {18, 8}])/2 + 
   (21928725*betasv[{14, 1}, {18, 8}])/2 + (487305*betasv[{15, 0}, {18, 8}])/
    2 - 91891800*betasv[{8}, {18}]*GG[8, 0] + 45945900*betasv[{9}, {18}]*
    zeta[7] + (158513355*betasv[{10}, {18}]*zeta[7])/(4*y) + 
   (34459425*betasv[{11}, {18}]*zeta[7])/(4*y^2) + 
   (57432375*betasv[{12}, {18}]*zeta[7])/(128*y^3) + (13*zeta[17])/61440 - 
   (28665*betasv[{0}, {8}]*zeta[17])/(4*y) - 
   (1289925*betasv[{1}, {8}]*zeta[17])/(16*y^2) - 
   (15049125*betasv[{2}, {8}]*zeta[17])/(64*y^3) - 
   (106777125*betasv[{3}, {8}]*zeta[17])/(512*y^4) - 
   (60626475*betasv[{4}, {8}]*zeta[17])/(1024*y^5) - 
   (10405395*betasv[{5}, {8}]*zeta[17])/(2048*y^6) - 
   (1576575*betasv[{6}, {8}]*zeta[17])/(16384*y^7) + 
   (675675*GG[8, 0]*zeta[17])/(4096*y^8), pinablaFm[4, 9, 12, 5] -> 
  (402026625*betasv[{3, 13}, {8, 18}])/4 + 
   (10854718875*betasv[{4, 12}, {8, 18}])/16 + 
   (4293644355*betasv[{5, 11}, {8, 18}])/4 + 
   (3360942585*betasv[{6, 10}, {8, 18}])/8 - 
   (541395855*betasv[{10, 6}, {18, 8}])/8 - 
   (2092000365*betasv[{11, 5}, {18, 8}])/4 - 
   (15752134125*betasv[{12, 4}, {18, 8}])/16 - 
   (2326881375*betasv[{13, 3}, {18, 8}])/4 - 
   109643625*betasv[{14, 2}, {18, 8}] - 5847660*betasv[{15, 1}, {18, 8}] - 
   (487305*betasv[{16, 0}, {18, 8}])/8 + 1041440400*betasv[{9}, {18}]*
    GG[8, 0] - 91891800*betasv[{8}, {18}]*GG[8, 1] - 
   (480134655*betasv[{10}, {18}]*zeta[7])/4 - 
   (613377765*betasv[{11}, {18}]*zeta[7])/(8*y) - 
   (1550674125*betasv[{12}, {18}]*zeta[7])/(128*y^2) - 
   (57432375*betasv[{13}, {18}]*zeta[7])/(128*y^3) + 
   (28665*betasv[{0}, {8}]*zeta[17])/4 + (171990*betasv[{1}, {8}]*zeta[17])/
    y + (6449625*betasv[{2}, {8}]*zeta[17])/(8*y^2) + 
   (136875375*betasv[{3}, {8}]*zeta[17])/(128*y^3) + 
   (926596125*betasv[{4}, {8}]*zeta[17])/(2048*y^4) + 
   (123058845*betasv[{5}, {8}]*zeta[17])/(2048*y^5) + 
   (31846815*betasv[{6}, {8}]*zeta[17])/(16384*y^6) - 
   (3828825*GG[8, 0]*zeta[17])/(512*y^7) + (675675*GG[8, 1]*zeta[17])/
    (4096*y^8), pinablaFm[4, 9, 12, 6] -> 
  (-1206079875*betasv[{3, 14}, {8, 18}])/16 - 
   (6030399375*betasv[{4, 13}, {8, 18}])/8 - 
   (53791162425*betasv[{5, 12}, {8, 18}])/32 - 
   (7188236055*betasv[{6, 11}, {8, 18}])/8 + 
   (1858093965*betasv[{11, 6}, {18, 8}])/8 + 
   (36672137775*betasv[{12, 5}, {18, 8}])/32 + 
   (11366389125*betasv[{13, 4}, {18, 8}])/8 + 
   (8734942125*betasv[{14, 3}, {18, 8}])/16 + 
   (124262775*betasv[{15, 2}, {18, 8}])/2 + 
   (24852555*betasv[{16, 1}, {18, 8}])/16 - 6153687540*betasv[{10}, {18}]*
    GG[8, 0] + 1225224000*betasv[{9}, {18}]*GG[8, 1] - 
   91891800*betasv[{8}, {18}]*GG[8, 2] + 
   (1026890865*betasv[{11}, {18}]*zeta[7])/4 + 
   (7684451775*betasv[{12}, {18}]*zeta[7])/(64*y) + 
   (861485625*betasv[{13}, {18}]*zeta[7])/(64*y^2) + 
   (172297125*betasv[{14}, {18}]*zeta[7])/(512*y^3) - 
   (1461915*betasv[{1}, {8}]*zeta[17])/8 - 
   (7309575*betasv[{2}, {8}]*zeta[17])/(4*y) - 
   (513820125*betasv[{3}, {8}]*zeta[17])/(128*y^2) - 
   (668611125*betasv[{4}, {8}]*zeta[17])/(256*y^3) - 
   (2157184575*betasv[{5}, {8}]*zeta[17])/(4096*y^4) - 
   (109299645*betasv[{6}, {8}]*zeta[17])/(4096*y^5) + 
   (90495405*GG[8, 0]*zeta[17])/(512*y^6) - (1126125*GG[8, 1]*zeta[17])/
    (128*y^7) + (675675*GG[8, 2]*zeta[17])/(4096*y^8), 
 pinablaFm[4, 9, 12, 7] -> (1206079875*betasv[{3, 15}, {8, 18}])/32 + 
   (39800635875*betasv[{4, 14}, {8, 18}])/64 + 
   (65851961175*betasv[{5, 13}, {8, 18}])/32 + 
   (197555883525*betasv[{6, 12}, {8, 18}])/128 - 
   (73834017075*betasv[{12, 6}, {18, 8}])/128 - 
   (59404916025*betasv[{13, 5}, {18, 8}])/32 - 
   (94403161125*betasv[{14, 4}, {18, 8}])/64 - 
   (10723146525*betasv[{15, 3}, {18, 8}])/32 - 
   (1118364975*betasv[{16, 2}, {18, 8}])/64 + 24095283030*betasv[{11}, {18}]*
    GG[8, 0] - 8297829540*betasv[{10}, {18}]*GG[8, 1] + 
   1409007600*betasv[{9}, {18}]*GG[8, 2] - 91891800*betasv[{8}, {18}]*
    GG[8, 3] - (28222269075*betasv[{12}, {18}]*zeta[7])/64 - 
   (9407423025*betasv[{13}, {18}]*zeta[7])/(64*y) - 
   (5685805125*betasv[{14}, {18}]*zeta[7])/(512*y^2) - 
   (172297125*betasv[{15}, {18}]*zeta[7])/(1024*y^3) + 
   (65786175*betasv[{2}, {8}]*zeta[17])/32 + 
   (630773325*betasv[{3}, {8}]*zeta[17])/(64*y) + 
   (5553127125*betasv[{4}, {8}]*zeta[17])/(512*y^2) + 
   (3494406825*betasv[{5}, {8}]*zeta[17])/(1024*y^3) + 
   (4343177475*betasv[{6}, {8}]*zeta[17])/(16384*y^4) - 
   (708684795*GG[8, 0]*zeta[17])/(256*y^5) + (122026905*GG[8, 1]*zeta[17])/
    (512*y^6) - (5180175*GG[8, 2]*zeta[17])/(512*y^7) + 
   (675675*GG[8, 3]*zeta[17])/(4096*y^8), pinablaFm[4, 9, 12, 8] -> 
  (-1206079875*betasv[{3, 16}, {8, 18}])/128 - 
   (10854718875*betasv[{4, 15}, {8, 18}])/32 - 
   (29669564925*betasv[{5, 14}, {8, 18}])/16 - 
   (65851961175*betasv[{6, 13}, {8, 18}])/32 + 
   (33309733275*betasv[{13, 6}, {18, 8}])/32 + 
   (17038619325*betasv[{14, 5}, {18, 8}])/8 + 
   (31643150175*betasv[{15, 4}, {18, 8}])/32 + 
   (12959876475*betasv[{16, 3}, {18, 8}])/128 - 
   67036112325*betasv[{12}, {18}]*GG[8, 0] + 36542027340*betasv[{11}, {18}]*
    GG[8, 1] - 10763592840*betasv[{10}, {18}]*GG[8, 2] + 
   1592791200*betasv[{9}, {18}]*GG[8, 3] - 91891800*betasv[{8}, {18}]*
    GG[8, 4] + (9407423025*betasv[{13}, {18}]*zeta[7])/16 + 
   (4238509275*betasv[{14}, {18}]*zeta[7])/(32*y) + 
   (1550674125*betasv[{15}, {18}]*zeta[7])/(256*y^2) + 
   (172297125*betasv[{16}, {18}]*zeta[7])/(4096*y^3) - 
   (762345675*betasv[{3}, {8}]*zeta[17])/64 - 
   (1861361775*betasv[{4}, {8}]*zeta[17])/(64*y) - 
   (1002271725*betasv[{5}, {8}]*zeta[17])/(64*y^2) - 
   (1959396075*betasv[{6}, {8}]*zeta[17])/(1024*y^3) + 
   (3943300725*GG[8, 0]*zeta[17])/(128*y^4) - (537382755*GG[8, 1]*zeta[17])/
    (128*y^5) + (79144065*GG[8, 2]*zeta[17])/(256*y^6) - 
   (2927925*GG[8, 3]*zeta[17])/(256*y^7) + (675675*GG[8, 4]*zeta[17])/
    (4096*y^8), pinablaFm[4, 9, 12, 9] -> 
  (47037115125*betasv[{4, 16}, {8, 18}])/512 + 
   (70193848725*betasv[{5, 15}, {8, 18}])/64 + 
   (256895013375*betasv[{6, 14}, {8, 18}])/128 - 
   (168083677125*betasv[{14, 6}, {18, 8}])/128 - 
   (99797627475*betasv[{15, 5}, {18, 8}])/64 - 
   (165452230125*betasv[{16, 4}, {18, 8}])/512 + 
   133655578875*betasv[{13}, {18}]*GG[8, 0] - 112713646500*betasv[{12}, {18}]*
    GG[8, 1] + 52687416600*betasv[{11}, {18}]*GG[8, 2] - 
   13550977440*betasv[{10}, {18}]*GG[8, 3] + 1776574800*betasv[{9}, {18}]*
    GG[8, 4] - 91891800*betasv[{8}, {18}]*GG[8, 5] + 
   617512896000*betasv[{3}, {8}]*GG[18, 0] - 
   (36699287625*betasv[{14}, {18}]*zeta[7])/64 - 
   (10027692675*betasv[{15}, {18}]*zeta[7])/(128*y) - 
   (6719587875*betasv[{16}, {18}]*zeta[7])/(4096*y^2) - 
   (2756754000*GG[18, 0]*zeta[7])/y^3 + 
   (9732484125*betasv[{4}, {8}]*zeta[17])/256 + 
   (5870448675*betasv[{5}, {8}]*zeta[17])/(128*y) + 
   (9887275125*betasv[{6}, {8}]*zeta[17])/(1024*y^2) - 
   (7862092875*GG[8, 0]*zeta[17])/(32*y^3) + (1657553625*GG[8, 1]*zeta[17])/
    (32*y^4) - (387407475*GG[8, 2]*zeta[17])/(64*y^5) + 
   (24909885*GG[8, 3]*zeta[17])/(64*y^6) - (6531525*GG[8, 4]*zeta[17])/
    (512*y^7) + (675675*GG[8, 5]*zeta[17])/(4096*y^8), 
 pinablaFm[4, 9, 12, 10] -> (-327812510025*betasv[{5, 16}, {8, 18}])/1024 - 
   (81772215525*betasv[{6, 15}, {8, 18}])/64 + 
   (33485163075*betasv[{15, 6}, {18, 8}])/32 + 
   (564642740025*betasv[{16, 5}, {18, 8}])/1024 - 
   (737134090875*betasv[{14}, {18}]*GG[8, 0])/4 + 
   246369225375*betasv[{13}, {18}]*GG[8, 1] - 178572917250*betasv[{12}, {18}]*
    GG[8, 2] + 73013882760*betasv[{11}, {18}]*GG[8, 3] - 
   16659983340*betasv[{10}, {18}]*GG[8, 4] + 1960358400*betasv[{9}, {18}]*
    GG[8, 5] - 91891800*betasv[{8}, {18}]*GG[8, 6] - 
   6483885408000*betasv[{4}, {8}]*GG[18, 0] + 617512896000*betasv[{3}, {8}]*
    GG[18, 1] + (11681745075*betasv[{15}, {18}]*zeta[7])/32 + 
   (46830358575*betasv[{16}, {18}]*zeta[7])/(2048*y) + 
   (115783668000*GG[18, 0]*zeta[7])/y^2 - (2756754000*GG[18, 1]*zeta[7])/
    y^3 - (33214278825*betasv[{5}, {8}]*zeta[17])/512 - 
   (1969715475*betasv[{6}, {8}]*zeta[17])/(64*y) + 
   (43360828875*GG[8, 0]*zeta[17])/(32*y^2) - (14492307375*GG[8, 1]*zeta[17])/
    (32*y^3) + (5252144625*GG[8, 2]*zeta[17])/(64*y^4) - 
   (536866785*GG[8, 3]*zeta[17])/(64*y^5) + (244999755*GG[8, 4]*zeta[17])/
    (512*y^6) - (225225*GG[8, 5]*zeta[17])/(16*y^7) + 
   (675675*GG[8, 6]*zeta[17])/(4096*y^8), pinablaFm[4, 9, 12, 11] -> 
  (1636167958425*betasv[{6, 16}, {8, 18}])/4096 - 
   (1636167958425*betasv[{16, 6}, {18, 8}])/4096 + 
   (1272896700075*betasv[{15}, {18}]*GG[8, 0])/8 - 
   369060441750*betasv[{14}, {18}]*GG[8, 1] + 424942142625*betasv[{13}, {18}]*
    GG[8, 2] - 269840270700*betasv[{12}, {18}]*GG[8, 3] + 
   98003857770*betasv[{11}, {18}]*GG[8, 4] - 20090610540*betasv[{10}, {18}]*
    GG[8, 5] + 2144142000*betasv[{9}, {18}]*GG[8, 6] - 
   91891800*betasv[{8}, {18}]*GG[8, 7] + 24221943345600*betasv[{5}, {8}]*
    GG[18, 0] - 6947020080000*betasv[{4}, {8}]*GG[18, 1] + 
   617512896000*betasv[{3}, {8}]*GG[18, 2] - 
   (233738279775*betasv[{16}, {18}]*zeta[7])/2048 - 
   (1730138810400*GG[18, 0]*zeta[7])/y + (124053930000*GG[18, 1]*zeta[7])/
    y^2 - (2756754000*GG[18, 2]*zeta[7])/y^3 + 
   (96245174025*betasv[{6}, {8}]*zeta[17])/2048 - 
   (74876276475*GG[8, 0]*zeta[17])/(16*y) + (10854718875*GG[8, 1]*zeta[17])/
    (4*y^2) - (24996596625*GG[8, 2]*zeta[17])/(32*y^3) + 
   (3968239275*GG[8, 3]*zeta[17])/(32*y^4) - (2882466405*GG[8, 4]*zeta[17])/
    (256*y^5) + (295450155*GG[8, 5]*zeta[17])/(512*y^6) - 
   (7882875*GG[8, 6]*zeta[17])/(512*y^7) + (675675*GG[8, 7]*zeta[17])/
    (4096*y^8), pinablaFm[4, 10, 7, 0] -> -64664600*betasv[{3, 9}, {8, 20}] + 
   96996900*betasv[{4, 8}, {8, 20}] - 38798760*betasv[{5, 7}, {8, 20}] + 
   6466460*betasv[{6, 6}, {8, 20}] + 64664600*betasv[{9, 3}, {20, 8}] - 
   96996900*betasv[{10, 2}, {20, 8}] + 38798760*betasv[{11, 1}, {20, 8}] - 
   6466460*betasv[{12, 0}, {20, 8}] - (2269943*betasv[{6}, {14}]*zeta[7])/
    151200 - 1847560*betasv[{6}, {20}]*zeta[7] + 
   (2771340*betasv[{7}, {20}]*zeta[7])/y - 
   (3464175*betasv[{8}, {20}]*zeta[7])/(2*y^2) + 
   (1154725*betasv[{9}, {20}]*zeta[7])/(4*y^3) - 
   (2431*zeta[19])/(8847360*y^5) + (85085*betasv[{0}, {8}]*zeta[19])/
    (512*y^6) - (255255*betasv[{1}, {8}]*zeta[19])/(1024*y^7) + 
   (1276275*betasv[{2}, {8}]*zeta[19])/(8192*y^8) - 
   (425425*betasv[{3}, {8}]*zeta[19])/(16384*y^9), 
 pinablaFm[4, 10, 7, 1] -> 145495350*betasv[{3, 10}, {8, 20}] - 
   193993800*betasv[{4, 9}, {8, 20}] + 58198140*betasv[{5, 8}, {8, 20}] - 
   9699690*betasv[{6, 7}, {8, 20}] - 48498450*betasv[{9, 4}, {20, 8}] - 
   48498450*betasv[{10, 3}, {20, 8}] + 145495350*betasv[{11, 2}, {20, 8}] - 
   58198140*betasv[{12, 1}, {20, 8}] + 9699690*betasv[{13, 0}, {20, 8}] + 
   (2269943*betasv[{7}, {14}]*zeta[7])/100800 + 2771340*betasv[{7}, {20}]*
    zeta[7] - (4157010*betasv[{8}, {20}]*zeta[7])/y + 
   (3464175*betasv[{9}, {20}]*zeta[7])/y^2 - 
   (10392525*betasv[{10}, {20}]*zeta[7])/(16*y^3) + 
   (2431*zeta[19])/(1769472*y^4) - (255255*betasv[{0}, {8}]*zeta[19])/
    (256*y^5) + (765765*betasv[{1}, {8}]*zeta[19])/(512*y^6) - 
   (3828825*betasv[{2}, {8}]*zeta[19])/(4096*y^7) + 
   (1276275*betasv[{3}, {8}]*zeta[19])/(16384*y^8) + 
   (1276275*betasv[{4}, {8}]*zeta[19])/(65536*y^9), 
 pinablaFm[4, 10, 7, 2] -> -290990700*betasv[{3, 11}, {8, 20}] + 
   (654729075*betasv[{4, 10}, {8, 20}])/2 - 
   48498450*betasv[{5, 9}, {8, 20}] + (24249225*betasv[{6, 8}, {8, 20}])/2 + 
   24249225*betasv[{9, 5}, {20, 8}] + 145495350*betasv[{10, 4}, {20, 8}] - 
   48498450*betasv[{11, 3}, {20, 8}] - (363738375*betasv[{12, 2}, {20, 8}])/
    2 + 72747675*betasv[{13, 1}, {20, 8}] - 
   (24249225*betasv[{14, 0}, {20, 8}])/2 - 
   (2269943*betasv[{8}, {14}]*zeta[7])/80640 - 3464175*betasv[{8}, {20}]*
    zeta[7] + (3464175*betasv[{9}, {20}]*zeta[7])/y - 
   (93532725*betasv[{10}, {20}]*zeta[7])/(16*y^2) + 
   (10392525*betasv[{11}, {20}]*zeta[7])/(8*y^3) - 
   (2431*zeta[19])/(442368*y^3) + (1276275*betasv[{0}, {8}]*zeta[19])/
    (256*y^4) - (3828825*betasv[{1}, {8}]*zeta[19])/(512*y^5) + 
   (19144125*betasv[{2}, {8}]*zeta[19])/(4096*y^6) + 
   (1276275*betasv[{3}, {8}]*zeta[19])/(4096*y^7) - 
   (3828825*betasv[{4}, {8}]*zeta[19])/(16384*y^8) - 
   (1276275*betasv[{5}, {8}]*zeta[19])/(131072*y^9), 
 pinablaFm[4, 10, 7, 3] -> 509233725*betasv[{3, 12}, {8, 20}] - 
   436486050*betasv[{4, 11}, {8, 20}] - (218243025*betasv[{5, 10}, {8, 20}])/
    4 - (72747675*betasv[{6, 9}, {8, 20}])/4 - 
   (24249225*betasv[{9, 6}, {20, 8}])/4 - 
   (509233725*betasv[{10, 5}, {20, 8}])/4 - 
   (509233725*betasv[{11, 4}, {20, 8}])/2 + 
   266741475*betasv[{12, 3}, {20, 8}] + (363738375*betasv[{13, 2}, {20, 8}])/
    2 - 72747675*betasv[{14, 1}, {20, 8}] + 
   (24249225*betasv[{15, 0}, {20, 8}])/2 + 
   (2269943*betasv[{9}, {14}]*zeta[7])/80640 + 
   (10392525*betasv[{9}, {20}]*zeta[7])/2 + 
   (31177575*betasv[{10}, {20}]*zeta[7])/(8*y) + 
   (31177575*betasv[{11}, {20}]*zeta[7])/(4*y^2) - 
   (72747675*betasv[{12}, {20}]*zeta[7])/(32*y^3) + 
   (2431*zeta[19])/(147456*y^2) - (1276275*betasv[{0}, {8}]*zeta[19])/
    (64*y^3) + (3828825*betasv[{1}, {8}]*zeta[19])/(128*y^4) - 
   (19144125*betasv[{2}, {8}]*zeta[19])/(1024*y^5) - 
   (14039025*betasv[{3}, {8}]*zeta[19])/(2048*y^6) + 
   (26801775*betasv[{4}, {8}]*zeta[19])/(16384*y^7) + 
   (26801775*betasv[{5}, {8}]*zeta[19])/(131072*y^8) + 
   (1276275*betasv[{6}, {8}]*zeta[19])/(524288*y^9), 
 pinablaFm[4, 10, 7, 4] -> (-1527701175*betasv[{3, 13}, {8, 20}])/2 + 
   (1527701175*betasv[{4, 12}, {8, 20}])/4 + 
   (654729075*betasv[{5, 11}, {8, 20}])/2 + 
   (218243025*betasv[{6, 10}, {8, 20}])/4 + 
   (363738375*betasv[{10, 6}, {20, 8}])/8 + 
   (1527701175*betasv[{11, 5}, {20, 8}])/4 + 
   (1964187225*betasv[{12, 4}, {20, 8}])/8 - 
   581981400*betasv[{13, 3}, {20, 8}] - (1091215125*betasv[{14, 2}, {20, 8}])/
    8 + (218243025*betasv[{15, 1}, {20, 8}])/4 - 
   (72747675*betasv[{16, 0}, {20, 8}])/8 - 387987600*betasv[{9}, {20}]*
    GG[8, 0] - (2269943*betasv[{10}, {14}]*zeta[7])/107520 - 
   (31177575*betasv[{10}, {20}]*zeta[7])/2 - 
   (93532725*betasv[{11}, {20}]*zeta[7])/(4*y) - 
   (218243025*betasv[{12}, {20}]*zeta[7])/(32*y^2) + 
   (218243025*betasv[{13}, {20}]*zeta[7])/(64*y^3) - 
   (2431*zeta[19])/(73728*y) + (3828825*betasv[{0}, {8}]*zeta[19])/(64*y^2) - 
   (11486475*betasv[{1}, {8}]*zeta[19])/(128*y^3) + 
   (57432375*betasv[{2}, {8}]*zeta[19])/(1024*y^4) + 
   (3828825*betasv[{3}, {8}]*zeta[19])/(64*y^5) - 
   (103378275*betasv[{4}, {8}]*zeta[19])/(16384*y^6) - 
   (80405325*betasv[{5}, {8}]*zeta[19])/(32768*y^7) - 
   (19144125*betasv[{6}, {8}]*zeta[19])/(262144*y^8) + 
   (1276275*GG[8, 0]*zeta[19])/(8192*y^9), pinablaFm[4, 10, 7, 5] -> 
  (7638505875*betasv[{3, 14}, {8, 20}])/8 - 
   (1527701175*betasv[{5, 12}, {8, 20}])/2 - 
   (1527701175*betasv[{6, 11}, {8, 20}])/8 - 
   (2982654675*betasv[{11, 6}, {20, 8}])/16 - 
   (6329047725*betasv[{12, 5}, {20, 8}])/8 + 
   (1091215125*betasv[{13, 4}, {20, 8}])/16 + 
   (6911029125*betasv[{14, 3}, {20, 8}])/8 + 
   (1091215125*betasv[{15, 2}, {20, 8}])/16 - 
   (218243025*betasv[{16, 1}, {20, 8}])/8 + 
   (72747675*betasv[{17, 0}, {20, 8}])/16 + 3782879100*betasv[{10}, {20}]*
    GG[8, 0] - 387987600*betasv[{9}, {20}]*GG[8, 1] + 
   (2269943*betasv[{11}, {14}]*zeta[7])/215040 + 
   (218243025*betasv[{11}, {20}]*zeta[7])/4 + 
   (218243025*betasv[{12}, {20}]*zeta[7])/(4*y) - 
   (1091215125*betasv[{14}, {20}]*zeta[7])/(256*y^3) + 
   (2431*zeta[19])/73728 - (3828825*betasv[{0}, {8}]*zeta[19])/(32*y) + 
   (11486475*betasv[{1}, {8}]*zeta[19])/(64*y^2) - 
   (57432375*betasv[{2}, {8}]*zeta[19])/(512*y^3) - 
   (363738375*betasv[{3}, {8}]*zeta[19])/(1024*y^4) - 
   (57432375*betasv[{4}, {8}]*zeta[19])/(8192*y^5) + 
   (333107775*betasv[{5}, {8}]*zeta[19])/(16384*y^6) + 
   (156981825*betasv[{6}, {8}]*zeta[19])/(131072*y^7) - 
   (49774725*GG[8, 0]*zeta[19])/(8192*y^8) + (1276275*GG[8, 1]*zeta[19])/
    (8192*y^9), pinablaFm[4, 10, 7, 6] -> 
  (-7638505875*betasv[{3, 15}, {8, 20}])/8 - 
   (22915517625*betasv[{4, 14}, {8, 20}])/32 + 
   (4583103525*betasv[{5, 13}, {8, 20}])/4 + 
   (16804712925*betasv[{6, 12}, {8, 20}])/32 + 
   (33536678175*betasv[{12, 6}, {20, 8}])/64 + 
   (36883071225*betasv[{13, 5}, {20, 8}])/32 - 
   (46922250375*betasv[{14, 4}, {20, 8}])/64 - 
   (14913273375*betasv[{15, 3}, {20, 8}])/16 - 
   (1091215125*betasv[{16, 2}, {20, 8}])/64 + 
   (218243025*betasv[{17, 1}, {20, 8}])/32 - 
   (72747675*betasv[{18, 0}, {20, 8}])/64 - 19496376900*betasv[{11}, {20}]*
    GG[8, 0] + 4655851200*betasv[{10}, {20}]*GG[8, 1] - 
   387987600*betasv[{9}, {20}]*GG[8, 2] - 
   (2269943*betasv[{12}, {14}]*zeta[7])/860160 - 
   (2400673275*betasv[{12}, {20}]*zeta[7])/16 - 
   (654729075*betasv[{13}, {20}]*zeta[7])/(8*y) + 
   (3273645375*betasv[{14}, {20}]*zeta[7])/(256*y^2) + 
   (1091215125*betasv[{15}, {20}]*zeta[7])/(256*y^3) + 
   (3828825*betasv[{0}, {8}]*zeta[19])/32 - 
   (11486475*betasv[{1}, {8}]*zeta[19])/(64*y) + 
   (57432375*betasv[{2}, {8}]*zeta[19])/(512*y^2) + 
   (784909125*betasv[{3}, {8}]*zeta[19])/(512*y^3) + 
   (2469592125*betasv[{4}, {8}]*zeta[19])/(8192*y^4) - 
   (1941214275*betasv[{5}, {8}]*zeta[19])/(16384*y^5) - 
   (1765088325*betasv[{6}, {8}]*zeta[19])/(131072*y^6) + 
   (256531275*GG[8, 0]*zeta[19])/(2048*y^7) - (3828825*GG[8, 1]*zeta[19])/
    (512*y^8) + (1276275*GG[8, 2]*zeta[19])/(8192*y^9), 
 pinablaFm[4, 10, 9, 0] -> -64664600*betasv[{3, 9}, {8, 20}] + 
   48498450*betasv[{4, 8}, {8, 20}] + 38798760*betasv[{5, 7}, {8, 20}] - 
   22632610*betasv[{6, 6}, {8, 20}] + 64664600*betasv[{9, 3}, {20, 8}] - 
   48498450*betasv[{10, 2}, {20, 8}] - 38798760*betasv[{11, 1}, {20, 8}] + 
   22632610*betasv[{12, 0}, {20, 8}] + 6466460*betasv[{6}, {20}]*zeta[7] - 
   (2771340*betasv[{7}, {20}]*zeta[7])/y - 
   (3464175*betasv[{8}, {20}]*zeta[7])/(4*y^2) + 
   (1154725*betasv[{9}, {20}]*zeta[7])/(4*y^3) + 
   (2431*zeta[19])/(8847360*y^5) - (595595*betasv[{0}, {8}]*zeta[19])/
    (1024*y^6) + (255255*betasv[{1}, {8}]*zeta[19])/(1024*y^7) + 
   (1276275*betasv[{2}, {8}]*zeta[19])/(16384*y^8) - 
   (425425*betasv[{3}, {8}]*zeta[19])/(16384*y^9), 
 pinablaFm[4, 10, 9, 1] -> 145495350*betasv[{3, 10}, {8, 20}] - 
   72747675*betasv[{4, 9}, {8, 20}] - 130945815*betasv[{5, 8}, {8, 20}] + 
   58198140*betasv[{6, 7}, {8, 20}] - 48498450*betasv[{9, 4}, {20, 8}] - 
   96996900*betasv[{10, 3}, {20, 8}] + 145495350*betasv[{11, 2}, {20, 8}] + 
   33948915*betasv[{12, 1}, {20, 8}] - 33948915*betasv[{13, 0}, {20, 8}] - 
   16628040*betasv[{7}, {20}]*zeta[7] + (18706545*betasv[{8}, {20}]*zeta[7])/
    (2*y) + (10392525*betasv[{9}, {20}]*zeta[7])/(8*y^2) - 
   (10392525*betasv[{10}, {20}]*zeta[7])/(16*y^3) - 
   (2431*zeta[19])/(1769472*y^4) + (1786785*betasv[{0}, {8}]*zeta[19])/
    (512*y^5) - (1786785*betasv[{1}, {8}]*zeta[19])/(2048*y^6) - 
   (3828825*betasv[{2}, {8}]*zeta[19])/(4096*y^7) + 
   (1276275*betasv[{3}, {8}]*zeta[19])/(8192*y^8) + 
   (1276275*betasv[{4}, {8}]*zeta[19])/(65536*y^9), 
 pinablaFm[4, 10, 9, 2] -> -290990700*betasv[{3, 11}, {8, 20}] + 
   (218243025*betasv[{4, 10}, {8, 20}])/4 + 
   363738375*betasv[{5, 9}, {8, 20}] - (509233725*betasv[{6, 8}, {8, 20}])/
    4 + 24249225*betasv[{9, 5}, {20, 8}] + 
   (363738375*betasv[{10, 4}, {20, 8}])/2 + 
   48498450*betasv[{11, 3}, {20, 8}] - (1188212025*betasv[{12, 2}, {20, 8}])/
    4 + (169744575*betasv[{14, 0}, {20, 8}])/4 + 
   (72747675*betasv[{8}, {20}]*zeta[7])/2 - 
   (51962625*betasv[{9}, {20}]*zeta[7])/(2*y) - 
   (31177575*betasv[{10}, {20}]*zeta[7])/(32*y^2) + 
   (10392525*betasv[{11}, {20}]*zeta[7])/(8*y^3) + 
   (2431*zeta[19])/(442368*y^3) - (8933925*betasv[{0}, {8}]*zeta[19])/
    (512*y^4) + (62537475*betasv[{2}, {8}]*zeta[19])/(8192*y^6) - 
   (1276275*betasv[{3}, {8}]*zeta[19])/(4096*y^7) - 
   (19144125*betasv[{4}, {8}]*zeta[19])/(65536*y^8) - 
   (1276275*betasv[{5}, {8}]*zeta[19])/(131072*y^9), 
 pinablaFm[4, 10, 9, 3] -> 509233725*betasv[{3, 12}, {8, 20}] + 
   (218243025*betasv[{4, 11}, {8, 20}])/2 - 
   (6765533775*betasv[{5, 10}, {8, 20}])/8 + 
   (1818691875*betasv[{6, 9}, {8, 20}])/8 - 
   (24249225*betasv[{9, 6}, {20, 8}])/4 - 
   145495350*betasv[{10, 5}, {20, 8}] - (800224425*betasv[{11, 4}, {20, 8}])/
    2 + (848722875*betasv[{12, 3}, {20, 8}])/4 + 
   (3564636075*betasv[{13, 2}, {20, 8}])/8 - 
   (509233725*betasv[{14, 1}, {20, 8}])/8 - 
   (169744575*betasv[{15, 0}, {20, 8}])/4 - 
   (259813125*betasv[{9}, {20}]*zeta[7])/4 + 
   (966504825*betasv[{10}, {20}]*zeta[7])/(16*y) - 
   (31177575*betasv[{11}, {20}]*zeta[7])/(16*y^2) - 
   (72747675*betasv[{12}, {20}]*zeta[7])/(32*y^3) - 
   (2431*zeta[19])/(147456*y^2) + (8933925*betasv[{0}, {8}]*zeta[19])/
    (128*y^3) + (26801775*betasv[{1}, {8}]*zeta[19])/(1024*y^4) - 
   (187612425*betasv[{2}, {8}]*zeta[19])/(4096*y^5) - 
   (44669625*betasv[{3}, {8}]*zeta[19])/(8192*y^6) + 
   (42117075*betasv[{4}, {8}]*zeta[19])/(16384*y^7) + 
   (3828825*betasv[{5}, {8}]*zeta[19])/(16384*y^8) + 
   (1276275*betasv[{6}, {8}]*zeta[19])/(524288*y^9), 
 pinablaFm[4, 10, 9, 4] -> (-1527701175*betasv[{3, 13}, {8, 20}])/2 - 
   (4583103525*betasv[{4, 12}, {8, 20}])/8 + 
   (3273645375*betasv[{5, 11}, {8, 20}])/2 - 
   (2400673275*betasv[{6, 10}, {8, 20}])/8 + 
   (800224425*betasv[{10, 6}, {20, 8}])/16 + 
   (1964187225*betasv[{11, 5}, {20, 8}])/4 + 
   (8656973325*betasv[{12, 4}, {20, 8}])/16 - 
   (1527701175*betasv[{13, 3}, {20, 8}])/2 - 
   (7638505875*betasv[{14, 2}, {20, 8}])/16 + 
   (509233725*betasv[{15, 1}, {20, 8}])/4 + 
   (509233725*betasv[{16, 0}, {20, 8}])/16 - 387987600*betasv[{9}, {20}]*
    GG[8, 0] + (342953325*betasv[{10}, {20}]*zeta[7])/4 - 
   (467663625*betasv[{11}, {20}]*zeta[7])/(4*y) + 
   (654729075*betasv[{12}, {20}]*zeta[7])/(64*y^2) + 
   (218243025*betasv[{13}, {20}]*zeta[7])/(64*y^3) + 
   (2431*zeta[19])/(73728*y) - (26801775*betasv[{0}, {8}]*zeta[19])/
    (128*y^2) - (26801775*betasv[{1}, {8}]*zeta[19])/(128*y^3) + 
   (402026625*betasv[{2}, {8}]*zeta[19])/(2048*y^4) + 
   (80405325*betasv[{3}, {8}]*zeta[19])/(1024*y^5) - 
   (455630175*betasv[{4}, {8}]*zeta[19])/(32768*y^6) - 
   (103378275*betasv[{5}, {8}]*zeta[19])/(32768*y^7) - 
   (42117075*betasv[{6}, {8}]*zeta[19])/(524288*y^8) + 
   (1276275*GG[8, 0]*zeta[19])/(8192*y^9), pinablaFm[4, 10, 9, 5] -> 
  (7638505875*betasv[{3, 14}, {8, 20}])/8 + 
   (22915517625*betasv[{4, 13}, {8, 20}])/16 - 
   (41247931725*betasv[{5, 12}, {8, 20}])/16 + 
   (1527701175*betasv[{6, 11}, {8, 20}])/8 - 
   (3564636075*betasv[{11, 6}, {20, 8}])/16 - 
   (36155594475*betasv[{12, 5}, {20, 8}])/32 - 
   (7638505875*betasv[{13, 4}, {20, 8}])/32 + 
   (22915517625*betasv[{14, 3}, {20, 8}])/16 + 
   (2546168625*betasv[{15, 2}, {20, 8}])/8 - 
   (4583103525*betasv[{16, 1}, {20, 8}])/32 - 
   (509233725*betasv[{17, 0}, {20, 8}])/32 + 4073869800*betasv[{10}, {20}]*
    GG[8, 0] - 387987600*betasv[{9}, {20}]*GG[8, 1] - 
   (218243025*betasv[{11}, {20}]*zeta[7])/4 + 
   (5892561675*betasv[{12}, {20}]*zeta[7])/(32*y) - 
   (3273645375*betasv[{13}, {20}]*zeta[7])/(128*y^2) - 
   (1091215125*betasv[{14}, {20}]*zeta[7])/(256*y^3) - 
   (2431*zeta[19])/73728 + (26801775*betasv[{0}, {8}]*zeta[19])/(64*y) + 
   (241215975*betasv[{1}, {8}]*zeta[19])/(256*y^2) - 
   (134008875*betasv[{2}, {8}]*zeta[19])/(256*y^3) - 
   (1206079875*betasv[{3}, {8}]*zeta[19])/(2048*y^4) + 
   (402026625*betasv[{4}, {8}]*zeta[19])/(16384*y^5) + 
   (1902926025*betasv[{5}, {8}]*zeta[19])/(65536*y^6) + 
   (187612425*betasv[{6}, {8}]*zeta[19])/(131072*y^7) - 
   (26801775*GG[8, 0]*zeta[19])/(4096*y^8) + (1276275*GG[8, 1]*zeta[19])/
    (8192*y^9), pinablaFm[4, 10, 9, 6] -> 
  (-7638505875*betasv[{3, 15}, {8, 20}])/8 - 
   (160408623375*betasv[{4, 14}, {8, 20}])/64 + 
   (50414138775*betasv[{5, 13}, {8, 20}])/16 + 
   (19860115275*betasv[{6, 12}, {8, 20}])/64 + 
   (86060499525*betasv[{12, 6}, {20, 8}])/128 + 
   (29026322325*betasv[{13, 5}, {20, 8}])/16 - 
   (99300576375*betasv[{14, 4}, {20, 8}])/128 - 
   (28007854875*betasv[{15, 3}, {20, 8}])/16 - 
   (7638505875*betasv[{16, 2}, {20, 8}])/128 + 
   (1527701175*betasv[{17, 1}, {20, 8}])/16 + 
   (509233725*betasv[{18, 0}, {20, 8}])/128 - 22406283900*betasv[{11}, {20}]*
    GG[8, 0] + 4946841900*betasv[{10}, {20}]*GG[8, 1] - 
   387987600*betasv[{9}, {20}]*GG[8, 2] - 
   (2837159325*betasv[{12}, {20}]*zeta[7])/32 - 
   (7202019825*betasv[{13}, {20}]*zeta[7])/(32*y) + 
   (22915517625*betasv[{14}, {20}]*zeta[7])/(512*y^2) + 
   (1091215125*betasv[{15}, {20}]*zeta[7])/(256*y^3) - 
   (26801775*betasv[{0}, {8}]*zeta[19])/64 - 
   (80405325*betasv[{1}, {8}]*zeta[19])/(32*y) + 
   (402026625*betasv[{2}, {8}]*zeta[19])/(1024*y^2) + 
   (1474097625*betasv[{3}, {8}]*zeta[19])/(512*y^3) + 
   (5226346125*betasv[{4}, {8}]*zeta[19])/(16384*y^4) - 
   (1527701175*betasv[{5}, {8}]*zeta[19])/(8192*y^5) - 
   (4529499975*betasv[{6}, {8}]*zeta[19])/(262144*y^6) + 
   (294819525*GG[8, 0]*zeta[19])/(2048*y^7) - (65090025*GG[8, 1]*zeta[19])/
    (8192*y^8) + (1276275*GG[8, 2]*zeta[19])/(8192*y^9), 
 pinablaFm[4, 10, 9, 7] -> (22915517625*betasv[{3, 16}, {8, 20}])/32 + 
   (206239658625*betasv[{4, 15}, {8, 20}])/64 - 
   (343732764375*betasv[{5, 14}, {8, 20}])/128 - 
   (160408623375*betasv[{6, 13}, {8, 20}])/128 - 
   (374286787875*betasv[{13, 6}, {20, 8}])/256 - 
   (481225870125*betasv[{14, 5}, {20, 8}])/256 + 
   (267347705625*betasv[{15, 4}, {20, 8}])/128 + 
   (175685635125*betasv[{16, 3}, {20, 8}])/128 - 
   (22915517625*betasv[{17, 2}, {20, 8}])/256 - 
   (7638505875*betasv[{18, 1}, {20, 8}])/256 + 
   (164482493175*betasv[{12}, {20}]*GG[8, 0])/2 - 
   32299967700*betasv[{11}, {20}]*GG[8, 1] + 5819814000*betasv[{10}, {20}]*
    GG[8, 2] - 387987600*betasv[{9}, {20}]*GG[8, 3] + 
   (22915517625*betasv[{13}, {20}]*zeta[7])/64 + 
   (49104680625*betasv[{14}, {20}]*zeta[7])/(256*y) - 
   (29462808375*betasv[{15}, {20}]*zeta[7])/(512*y^2) - 
   (3273645375*betasv[{16}, {20}]*zeta[7])/(1024*y^3) + 
   (402026625*betasv[{1}, {8}]*zeta[19])/128 + 
   (1206079875*betasv[{2}, {8}]*zeta[19])/(512*y) - 
   (9246612375*betasv[{3}, {8}]*zeta[19])/(1024*y^2) - 
   (14070931875*betasv[{4}, {8}]*zeta[19])/(4096*y^3) + 
   (25327677375*betasv[{5}, {8}]*zeta[19])/(32768*y^4) + 
   (19699304625*betasv[{6}, {8}]*zeta[19])/(131072*y^5) - 
   (8656973325*GG[8, 0]*zeta[19])/(4096*y^6) + (424999575*GG[8, 1]*zeta[19])/
    (2048*y^7) - (19144125*GG[8, 2]*zeta[19])/(2048*y^8) + 
   (1276275*GG[8, 3]*zeta[19])/(8192*y^9), pinablaFm[4, 10, 9, 8] -> 
  (-22915517625*betasv[{3, 17}, {8, 20}])/64 - 
   (756212081625*betasv[{4, 16}, {8, 20}])/256 + 
   (68746552875*betasv[{5, 15}, {8, 20}])/64 + 
   (572887940625*betasv[{6, 14}, {8, 20}])/256 + 
   (588164952375*betasv[{14, 6}, {20, 8}])/256 + 
   (53469541125*betasv[{15, 5}, {20, 8}])/64 - 
   (664550011125*betasv[{16, 4}, {20, 8}])/256 - 
   (38192529375*betasv[{17, 3}, {20, 8}])/64 + 
   (7638505875*betasv[{18, 2}, {20, 8}])/128 - 
   216933566850*betasv[{13}, {20}]*GG[8, 0] + 
   (277532380125*betasv[{12}, {20}]*GG[8, 1])/2 - 
   43939595700*betasv[{11}, {20}]*GG[8, 2] + 6692786100*betasv[{10}, {20}]*
    GG[8, 3] - 387987600*betasv[{9}, {20}]*GG[8, 4] - 
   (81841134375*betasv[{14}, {20}]*zeta[7])/128 - 
   (9820936125*betasv[{15}, {20}]*zeta[7])/(128*y) + 
   (108030297375*betasv[{16}, {20}]*zeta[7])/(2048*y^2) + 
   (3273645375*betasv[{17}, {20}]*zeta[7])/(2048*y^3) - 
   (402026625*betasv[{2}, {8}]*zeta[19])/64 + 
   (2010133125*betasv[{3}, {8}]*zeta[19])/(128*y) + 
   (34976316375*betasv[{4}, {8}]*zeta[19])/(2048*y^2) - 
   (2814186375*betasv[{5}, {8}]*zeta[19])/(2048*y^3) - 
   (30956050125*betasv[{6}, {8}]*zeta[19])/(32768*y^4) + 
   (5708778075*GG[8, 0]*zeta[19])/(256*y^5) - (14606967375*GG[8, 1]*zeta[19])/
    (4096*y^6) + (578152575*GG[8, 2]*zeta[19])/(2048*y^7) - 
   (88062975*GG[8, 3]*zeta[19])/(8192*y^8) + (1276275*GG[8, 4]*zeta[19])/
    (8192*y^9), pinablaFm[4, 10, 11, 0] -> 
  -64664600*betasv[{3, 9}, {8, 20}] - 12932920*betasv[{4, 8}, {8, 20}] + 
   61137440*betasv[{5, 7}, {8, 20}] + 16460080*betasv[{6, 6}, {8, 20}] + 
   64664600*betasv[{9, 3}, {20, 8}] + 12932920*betasv[{10, 2}, {20, 8}] - 
   61137440*betasv[{11, 1}, {20, 8}] - 16460080*betasv[{12, 0}, {20, 8}] - 
   4702880*betasv[{6}, {20}]*zeta[7] - (4366960*betasv[{7}, {20}]*zeta[7])/
    y + (230945*betasv[{8}, {20}]*zeta[7])/y^2 + 
   (1154725*betasv[{9}, {20}]*zeta[7])/(4*y^3) - 
   (1547*zeta[19])/(14745600*y^5) + (54145*betasv[{0}, {8}]*zeta[19])/
    (128*y^6) + (100555*betasv[{1}, {8}]*zeta[19])/(256*y^7) - 
   (85085*betasv[{2}, {8}]*zeta[19])/(4096*y^8) - 
   (425425*betasv[{3}, {8}]*zeta[19])/(16384*y^9), 
 pinablaFm[4, 10, 11, 1] -> 145495350*betasv[{3, 10}, {8, 20}] + 
   80830750*betasv[{4, 9}, {8, 20}] - 161661500*betasv[{5, 8}, {8, 20}] - 
   64664600*betasv[{6, 7}, {8, 20}] - 48498450*betasv[{9, 4}, {20, 8}] - 
   158428270*betasv[{10, 3}, {20, 8}] + 50555960*betasv[{11, 2}, {20, 8}] + 
   131680640*betasv[{12, 1}, {20, 8}] + 24690120*betasv[{13, 0}, {20, 8}] + 
   18475600*betasv[{7}, {20}]*zeta[7] + (11547250*betasv[{8}, {20}]*zeta[7])/
    y - (5773625*betasv[{9}, {20}]*zeta[7])/(4*y^2) - 
   (10392525*betasv[{10}, {20}]*zeta[7])/(16*y^3) + 
   (1547*zeta[19])/(2949120*y^4) - (162435*betasv[{0}, {8}]*zeta[19])/
    (64*y^5) - (54145*betasv[{1}, {8}]*zeta[19])/(16*y^6) - 
   (332605*betasv[{2}, {8}]*zeta[19])/(1024*y^7) + 
   (4169165*betasv[{3}, {8}]*zeta[19])/(16384*y^8) + 
   (1276275*betasv[{4}, {8}]*zeta[19])/(65536*y^9), 
 pinablaFm[4, 10, 11, 2] -> -290990700*betasv[{3, 11}, {8, 20}] - 
   290990700*betasv[{4, 10}, {8, 20}] + 363738375*betasv[{5, 9}, {8, 20}] + 
   218243025*betasv[{6, 8}, {8, 20}] + 24249225*betasv[{9, 5}, {20, 8}] + 
   227942715*betasv[{10, 4}, {20, 8}] + 266300580*betasv[{11, 3}, {20, 8}] - 
   253073730*betasv[{12, 2}, {20, 8}] - 234556140*betasv[{13, 1}, {20, 8}] - 
   30862650*betasv[{14, 0}, {20, 8}] - 62355150*betasv[{8}, {20}]*zeta[7] - 
   (51962625*betasv[{9}, {20}]*zeta[7])/(2*y) + 
   (10392525*betasv[{10}, {20}]*zeta[7])/(2*y^2) + 
   (10392525*betasv[{11}, {20}]*zeta[7])/(8*y^3) - 
   (1547*zeta[19])/(737280*y^3) + (812175*betasv[{0}, {8}]*zeta[19])/
    (64*y^4) + (3086265*betasv[{1}, {8}]*zeta[19])/(128*y^5) + 
   (6659835*betasv[{2}, {8}]*zeta[19])/(1024*y^6) - 
   (3503955*betasv[{3}, {8}]*zeta[19])/(2048*y^7) - 
   (11996985*betasv[{4}, {8}]*zeta[19])/(32768*y^8) - 
   (1276275*betasv[{5}, {8}]*zeta[19])/(131072*y^9), 
 pinablaFm[4, 10, 11, 3] -> 509233725*betasv[{3, 12}, {8, 20}] + 
   800224425*betasv[{4, 11}, {8, 20}] - (2691663975*betasv[{5, 10}, {8, 20}])/
    4 - (2546168625*betasv[{6, 9}, {8, 20}])/4 - 
   (24249225*betasv[{9, 6}, {20, 8}])/4 - 
   (674128455*betasv[{10, 5}, {20, 8}])/4 - 
   655610865*betasv[{11, 4}, {20, 8}] - 212952285*betasv[{12, 3}, {20, 8}] + 
   672805770*betasv[{13, 2}, {20, 8}] + 339489150*betasv[{14, 1}, {20, 8}] + 
   30862650*betasv[{15, 0}, {20, 8}] + (363738375*betasv[{9}, {20}]*zeta[7])/
    2 + (384523425*betasv[{10}, {20}]*zeta[7])/(8*y) - 
   (114317775*betasv[{11}, {20}]*zeta[7])/(8*y^2) - 
   (72747675*betasv[{12}, {20}]*zeta[7])/(32*y^3) + 
   (1547*zeta[19])/(245760*y^2) - (812175*betasv[{0}, {8}]*zeta[19])/
    (16*y^3) - (8933925*betasv[{1}, {8}]*zeta[19])/(64*y^4) - 
   (17705415*betasv[{2}, {8}]*zeta[19])/(256*y^5) + 
   (11208015*betasv[{3}, {8}]*zeta[19])/(2048*y^6) + 
   (34505835*betasv[{4}, {8}]*zeta[19])/(8192*y^7) + 
   (35480445*betasv[{5}, {8}]*zeta[19])/(131072*y^8) + 
   (1276275*betasv[{6}, {8}]*zeta[19])/(524288*y^9), 
 pinablaFm[4, 10, 11, 4] -> (-1527701175*betasv[{3, 13}, {8, 20}])/2 - 
   (3564636075*betasv[{4, 12}, {8, 20}])/2 + 
   945719775*betasv[{5, 11}, {8, 20}] + 1600448850*betasv[{6, 10}, {8, 20}] + 
   (111546435*betasv[{10, 6}, {20, 8}])/2 + 
   664869660*betasv[{11, 5}, {20, 8}] + (2614066455*betasv[{12, 4}, {20, 8}])/
    2 - (706754685*betasv[{13, 3}, {20, 8}])/2 - 
   1265368650*betasv[{14, 2}, {20, 8}] - 385783125*betasv[{15, 1}, {20, 8}] - 
   (46293975*betasv[{16, 0}, {20, 8}])/2 - 387987600*betasv[{9}, {20}]*
    GG[8, 0] - 457271100*betasv[{10}, {20}]*zeta[7] - 
   (135102825*betasv[{11}, {20}]*zeta[7])/(2*y) + 
   (509233725*betasv[{12}, {20}]*zeta[7])/(16*y^2) + 
   (218243025*betasv[{13}, {20}]*zeta[7])/(64*y^3) - 
   (1547*zeta[19])/(122880*y) + (2436525*betasv[{0}, {8}]*zeta[19])/
    (16*y^2) + (20304375*betasv[{1}, {8}]*zeta[19])/(32*y^3) + 
   (33299175*betasv[{2}, {8}]*zeta[19])/(64*y^4) + 
   (37197615*betasv[{3}, {8}]*zeta[19])/(1024*y^5) - 
   (137582445*betasv[{4}, {8}]*zeta[19])/(4096*y^6) - 
   (8748285*betasv[{5}, {8}]*zeta[19])/(2048*y^7) - 
   (5870865*betasv[{6}, {8}]*zeta[19])/(65536*y^8) + 
   (1276275*GG[8, 0]*zeta[19])/(8192*y^9), pinablaFm[4, 10, 11, 5] -> 
  (7638505875*betasv[{3, 14}, {8, 20}])/8 + 
   (25970919975*betasv[{4, 13}, {8, 20}])/8 - 
   (1527701175*betasv[{5, 12}, {8, 20}])/2 - 
   (13749310575*betasv[{6, 11}, {8, 20}])/4 - 
   277763850*betasv[{11, 6}, {20, 8}] - (7268154075*betasv[{12, 5}, {20, 8}])/
    4 - (13564134675*betasv[{13, 4}, {20, 8}])/8 + 
   (13656722625*betasv[{14, 3}, {20, 8}])/8 + 
   (6990390225*betasv[{15, 2}, {20, 8}])/4 + 
   324057825*betasv[{16, 1}, {20, 8}] + (46293975*betasv[{17, 0}, {20, 8}])/
    4 + 4442458020*betasv[{10}, {20}]*GG[8, 0] - 387987600*betasv[{9}, {20}]*
    GG[8, 1] + (1964187225*betasv[{11}, {20}]*zeta[7])/2 + 
   (218243025*betasv[{12}, {20}]*zeta[7])/(4*y) - 
   (3710131425*betasv[{13}, {20}]*zeta[7])/(64*y^2) - 
   (1091215125*betasv[{14}, {20}]*zeta[7])/(256*y^3) + 
   (1547*zeta[19])/122880 - (2436525*betasv[{0}, {8}]*zeta[19])/(8*y) - 
   (17055675*betasv[{1}, {8}]*zeta[19])/(8*y^2) - 
   (367915275*betasv[{2}, {8}]*zeta[19])/(128*y^3) - 
   (718774875*betasv[{3}, {8}]*zeta[19])/(1024*y^4) + 
   (713901825*betasv[{4}, {8}]*zeta[19])/(4096*y^5) + 
   (382534425*betasv[{5}, {8}]*zeta[19])/(8192*y^6) + 
   (7309575*betasv[{6}, {8}]*zeta[19])/(4096*y^7) - 
   (58453395*GG[8, 0]*zeta[19])/(8192*y^8) + (1276275*GG[8, 1]*zeta[19])/
    (8192*y^9), pinablaFm[4, 10, 11, 6] -> 
  (-7638505875*betasv[{3, 15}, {8, 20}])/8 - 
   (38192529375*betasv[{4, 14}, {8, 20}])/8 - 
   (7638505875*betasv[{5, 13}, {8, 20}])/16 + 
   (99300576375*betasv[{6, 12}, {8, 20}])/16 + 
   (15045541875*betasv[{12, 6}, {20, 8}])/16 + 
   (57173059125*betasv[{13, 5}, {20, 8}])/16 + 
   (6712626375*betasv[{14, 4}, {20, 8}])/8 - 
   (27637503075*betasv[{15, 3}, {20, 8}])/8 - 
   (27452327175*betasv[{16, 2}, {20, 8}])/16 - 
   (1435113225*betasv[{17, 1}, {20, 8}])/8 - 
   (46293975*betasv[{18, 0}, {20, 8}])/16 - 26661802440*betasv[{11}, {20}]*
    GG[8, 0] + 5315430120*betasv[{10}, {20}]*GG[8, 1] - 
   387987600*betasv[{9}, {20}]*GG[8, 2] - 
   (14185796625*betasv[{12}, {20}]*zeta[7])/8 + 
   (1091215125*betasv[{13}, {20}]*zeta[7])/(32*y) + 
   (5456075625*betasv[{14}, {20}]*zeta[7])/(64*y^2) + 
   (1091215125*betasv[{15}, {20}]*zeta[7])/(256*y^3) + 
   (2436525*betasv[{0}, {8}]*zeta[19])/8 + 
   (75532275*betasv[{1}, {8}]*zeta[19])/(16*y) + 
   (1444859325*betasv[{2}, {8}]*zeta[19])/(128*y^2) + 
   (1454605425*betasv[{3}, {8}]*zeta[19])/(256*y^3) - 
   (353296125*betasv[{4}, {8}]*zeta[19])/(1024*y^4) - 
   (3009108375*betasv[{5}, {8}]*zeta[19])/(8192*y^5) - 
   (791870625*betasv[{6}, {8}]*zeta[19])/(32768*y^6) + 
   (175406595*GG[8, 0]*zeta[19])/(1024*y^7) - (34969935*GG[8, 1]*zeta[19])/
    (4096*y^8) + (1276275*GG[8, 2]*zeta[19])/(8192*y^9), 
 pinablaFm[4, 10, 11, 7] -> (22915517625*betasv[{3, 16}, {8, 20}])/32 + 
   (175685635125*betasv[{4, 15}, {8, 20}])/32 + 
   (190962646875*betasv[{5, 14}, {8, 20}])/64 - 
   (588164952375*betasv[{6, 13}, {8, 20}])/64 - 
   (147446310375*betasv[{13, 6}, {20, 8}])/64 - 
   (312715801125*betasv[{14, 5}, {20, 8}])/64 + 
   (56062003725*betasv[{15, 4}, {20, 8}])/32 + 
   (137817163575*betasv[{16, 3}, {20, 8}])/32 + 
   (8656973325*betasv[{17, 2}, {20, 8}])/8 + 
   (786997575*betasv[{18, 1}, {20, 8}])/16 + 106840321770*betasv[{12}, {20}]*
    GG[8, 0] - 37292662680*betasv[{11}, {20}]*GG[8, 1] + 
   6188402220*betasv[{10}, {20}]*GG[8, 2] - 387987600*betasv[{9}, {20}]*
    GG[8, 3] + (84023564625*betasv[{13}, {20}]*zeta[7])/32 - 
   (27280378125*betasv[{14}, {20}]*zeta[7])/(128*y) - 
   (25097947875*betasv[{15}, {20}]*zeta[7])/(256*y^2) - 
   (3273645375*betasv[{16}, {20}]*zeta[7])/(1024*y^3) - 
   (41420925*betasv[{1}, {8}]*zeta[19])/8 - 
   (455630175*betasv[{2}, {8}]*zeta[19])/(16*y) - 
   (7253534925*betasv[{3}, {8}]*zeta[19])/(256*y^2) - 
   (2950631775*betasv[{4}, {8}]*zeta[19])/(1024*y^3) + 
   (16458726375*betasv[{5}, {8}]*zeta[19])/(8192*y^4) + 
   (7760332125*betasv[{6}, {8}]*zeta[19])/(32768*y^5) - 
   (2811587415*GG[8, 0]*zeta[19])/(1024*y^6) + (245346465*GG[8, 1]*zeta[19])/
    (1024*y^7) - (81426345*GG[8, 2]*zeta[19])/(8192*y^8) + 
   (1276275*GG[8, 3]*zeta[19])/(8192*y^9), pinablaFm[4, 10, 11, 8] -> 
  (-22915517625*betasv[{3, 17}, {8, 20}])/64 - 
   (297901729125*betasv[{4, 16}, {8, 20}])/64 - 
   (22915517625*betasv[{5, 15}, {8, 20}])/4 + 
   (343732764375*betasv[{6, 14}, {8, 20}])/32 + 
   (131243419125*betasv[{14, 6}, {20, 8}])/32 + 
   (32081724675*betasv[{15, 5}, {20, 8}])/8 - 
   (145409375475*betasv[{16, 4}, {20, 8}])/32 - 
   (207072950175*betasv[{17, 3}, {20, 8}])/64 - 
   (21248934525*betasv[{18, 2}, {20, 8}])/64 - 
   307706793030*betasv[{13}, {20}]*GG[8, 0] + 172102481460*betasv[{12}, {20}]*
    GG[8, 1] - 49669467120*betasv[{11}, {20}]*GG[8, 2] + 
   7061374320*betasv[{10}, {20}]*GG[8, 3] - 387987600*betasv[{9}, {20}]*
    GG[8, 4] - (49104680625*betasv[{14}, {20}]*zeta[7])/16 + 
   (3273645375*betasv[{15}, {20}]*zeta[7])/(8*y) + 
   (42557389875*betasv[{16}, {20}]*zeta[7])/(512*y^2) + 
   (3273645375*betasv[{17}, {20}]*zeta[7])/(2048*y^3) + 
   (1118364975*betasv[{2}, {8}]*zeta[19])/32 + 
   (10898576325*betasv[{3}, {8}]*zeta[19])/(128*y) + 
   (7653125025*betasv[{4}, {8}]*zeta[19])/(256*y^2) - 
   (1688511825*betasv[{5}, {8}]*zeta[19])/(256*y^3) - 
   (6907548375*betasv[{6}, {8}]*zeta[19])/(4096*y^4) + 
   (8097547185*GG[8, 0]*zeta[19])/(256*y^5) - (2264506335*GG[8, 1]*zeta[19])/
    (512*y^6) + (163386405*GG[8, 2]*zeta[19])/(512*y^7) - 
   (23228205*GG[8, 3]*zeta[19])/(2048*y^8) + (1276275*GG[8, 4]*zeta[19])/
    (8192*y^9), pinablaFm[4, 10, 11, 9] -> 
  (22915517625*betasv[{3, 18}, {8, 20}])/256 + 
   (664550011125*betasv[{4, 17}, {8, 20}])/256 + 
   (847874152125*betasv[{5, 16}, {8, 20}])/128 - 
   (297901729125*betasv[{6, 15}, {8, 20}])/32 - 
   (20415642975*betasv[{15, 6}, {20, 8}])/4 - 
   (47080972575*betasv[{16, 5}, {20, 8}])/64 + 
   (1202856352425*betasv[{17, 4}, {20, 8}])/256 + 
   (292068688275*betasv[{18, 3}, {20, 8}])/256 + 
   (1294240659075*betasv[{14}, {20}]*GG[8, 0])/2 - 
   565860515220*betasv[{13}, {20}]*GG[8, 1] + 259024048920*betasv[{12}, {20}]*
    GG[8, 2] - 63792215760*betasv[{11}, {20}]*GG[8, 3] + 
   7934346420*betasv[{10}, {20}]*GG[8, 4] - 387987600*betasv[{9}, {20}]*
    GG[8, 5] + (42557389875*betasv[{15}, {20}]*zeta[7])/16 - 
   (121124878875*betasv[{16}, {20}]*zeta[7])/(256*y) - 
   (94935715875*betasv[{17}, {20}]*zeta[7])/(2048*y^2) - 
   (3273645375*betasv[{18}, {20}]*zeta[7])/(8192*y^3) - 
   (15372036225*betasv[{3}, {8}]*zeta[19])/128 - 
   (63308229075*betasv[{4}, {8}]*zeta[19])/(512*y) + 
   (2477945925*betasv[{5}, {8}]*zeta[19])/(512*y^2) + 
   (1074507525*betasv[{6}, {8}]*zeta[19])/(128*y^3) - 
   (68117929425*GG[8, 0]*zeta[19])/(256*y^4) + (7445533095*GG[8, 1]*zeta[19])/
    (128*y^5) - (1704105585*GG[8, 2]*zeta[19])/(256*y^6) + 
   (209842815*GG[8, 3]*zeta[19])/(512*y^7) - (104399295*GG[8, 4]*zeta[19])/
    (8192*y^8) + (1276275*GG[8, 5]*zeta[19])/(8192*y^9), 
 pinablaFm[4, 10, 11, 10] -> (-22915517625*betasv[{4, 18}, {8, 20}])/32 - 
   (2360298315375*betasv[{5, 17}, {8, 20}])/512 + 
   (2726946597375*betasv[{6, 16}, {8, 20}])/512 + 
   (1027031835375*betasv[{16, 6}, {20, 8}])/256 - 
   (1014532462125*betasv[{17, 5}, {20, 8}])/512 - 
   (1039531208625*betasv[{18, 4}, {20, 8}])/512 - 
   (1947541234275*betasv[{15}, {20}]*GG[8, 0])/2 + 
   (2708891947125*betasv[{14}, {20}]*GG[8, 1])/2 - 
   954396588600*betasv[{13}, {20}]*GG[8, 2] + 370660426500*betasv[{12}, {20}]*
    GG[8, 3] - 79660908600*betasv[{11}, {20}]*GG[8, 4] + 
   8807318520*betasv[{10}, {20}]*GG[8, 5] - 387987600*betasv[{9}, {20}]*
    GG[8, 6] + 23465490048000*betasv[{3}, {8}]*GG[20, 0] - 
   (389563799625*betasv[{16}, {20}]*zeta[7])/256 + 
   (337185473625*betasv[{17}, {20}]*zeta[7])/(1024*y) + 
   (3273645375*betasv[{18}, {20}]*zeta[7])/(256*y^2) - 
   (104756652000*GG[20, 0]*zeta[7])/y^3 + 
   (54712168875*betasv[{4}, {8}]*zeta[19])/256 + 
   (53396445375*betasv[{5}, {8}]*zeta[19])/(1024*y) - 
   (54054307125*betasv[{6}, {8}]*zeta[19])/(2048*y^2) + 
   (102502170225*GG[8, 0]*zeta[19])/(64*y^3) - 
   (142573260375*GG[8, 1]*zeta[19])/(256*y^4) + 
   (6278924925*GG[8, 2]*zeta[19])/(64*y^5) - (4877110875*GG[8, 3]*zeta[19])/
    (512*y^6) + (524084925*GG[8, 4]*zeta[19])/(1024*y^7) - 
   (57942885*GG[8, 5]*zeta[19])/(4096*y^8) + (1276275*GG[8, 6]*zeta[19])/
    (8192*y^9), pinablaFm[4, 10, 13, 0] -> 
  -64664600*betasv[{3, 9}, {8, 20}] - 87297210*betasv[{4, 8}, {8, 20}] - 
   25395552*betasv[{5, 7}, {8, 20}] - 2469012*betasv[{6, 6}, {8, 20}] + 
   64664600*betasv[{9, 3}, {20, 8}] + 87297210*betasv[{10, 2}, {20, 8}] + 
   25395552*betasv[{11, 1}, {20, 8}] + 2469012*betasv[{12, 0}, {20, 8}] + 
   705432*betasv[{6}, {20}]*zeta[7] + (1813968*betasv[{7}, {20}]*zeta[7])/y + 
   (6235515*betasv[{8}, {20}]*zeta[7])/(4*y^2) + 
   (1154725*betasv[{9}, {20}]*zeta[7])/(4*y^3) + 
   (221*zeta[19])/(22118400*y^5) - (32487*betasv[{0}, {8}]*zeta[19])/
    (512*y^6) - (41769*betasv[{1}, {8}]*zeta[19])/(256*y^7) - 
   (2297295*betasv[{2}, {8}]*zeta[19])/(16384*y^8) - 
   (425425*betasv[{3}, {8}]*zeta[19])/(16384*y^9), 
 pinablaFm[4, 10, 13, 1] -> 145495350*betasv[{3, 10}, {8, 20}] + 
   266741475*betasv[{4, 9}, {8, 20}] + 113486373*betasv[{5, 8}, {8, 20}] + 
   13755924*betasv[{6, 7}, {8, 20}] - 48498450*betasv[{9, 4}, {20, 8}] - 
   232792560*betasv[{10, 3}, {20, 8}] - 206338860*betasv[{11, 2}, {20, 8}] - 
   48145734*betasv[{12, 1}, {20, 8}] - 3703518*betasv[{13, 0}, {20, 8}] - 
   3930264*betasv[{7}, {20}]*zeta[7] - (16212339*betasv[{8}, {20}]*zeta[7])/
    (2*y) - (38105925*betasv[{9}, {20}]*zeta[7])/(8*y^2) - 
   (10392525*betasv[{10}, {20}]*zeta[7])/(16*y^3) - 
   (221*zeta[19])/(4423680*y^4) + (97461*betasv[{0}, {8}]*zeta[19])/
    (256*y^5) + (1266993*betasv[{1}, {8}]*zeta[19])/(1024*y^6) + 
   (2714985*betasv[{2}, {8}]*zeta[19])/(2048*y^7) + 
   (765765*betasv[{3}, {8}]*zeta[19])/(2048*y^8) + 
   (1276275*betasv[{4}, {8}]*zeta[19])/(65536*y^9), 
 pinablaFm[4, 10, 13, 2] -> -290990700*betasv[{3, 11}, {8, 20}] - 
   (2837159325*betasv[{4, 10}, {8, 20}])/4 - 
   417086670*betasv[{5, 9}, {8, 20}] - (264801537*betasv[{6, 8}, {8, 20}])/
    4 + 24249225*betasv[{9, 5}, {20, 8}] + 
   (567431865*betasv[{10, 4}, {20, 8}])/2 + 
   671923980*betasv[{11, 3}, {20, 8}] + (842550345*betasv[{12, 2}, {20, 8}])/
    2 + 77773878*betasv[{13, 1}, {20, 8}] + 
   (9258795*betasv[{14, 0}, {20, 8}])/2 + 
   (37828791*betasv[{8}, {20}]*zeta[7])/2 + 
   (29791905*betasv[{9}, {20}]*zeta[7])/y + 
   (405308475*betasv[{10}, {20}]*zeta[7])/(32*y^2) + 
   (10392525*betasv[{11}, {20}]*zeta[7])/(8*y^3) + 
   (221*zeta[19])/(1105920*y^3) - (487305*betasv[{0}, {8}]*zeta[19])/
    (256*y^4) - (2046681*betasv[{1}, {8}]*zeta[19])/(256*y^5) - 
   (44344755*betasv[{2}, {8}]*zeta[19])/(4096*y^6) - 
   (8841105*betasv[{3}, {8}]*zeta[19])/(2048*y^7) - 
   (29864835*betasv[{4}, {8}]*zeta[19])/(65536*y^8) - 
   (1276275*betasv[{5}, {8}]*zeta[19])/(131072*y^9), 
 pinablaFm[4, 10, 13, 3] -> 509233725*betasv[{3, 12}, {8, 20}] + 
   (3273645375*betasv[{4, 11}, {8, 20}])/2 + 
   (10344719385*betasv[{5, 10}, {8, 20}])/8 + 
   (2158181025*betasv[{6, 9}, {8, 20}])/8 - 
   (24249225*betasv[{9, 6}, {20, 8}])/4 - 
   (392837445*betasv[{10, 5}, {20, 8}])/2 - 
   1071374850*betasv[{11, 4}, {20, 8}] - 
   (3194284275*betasv[{12, 3}, {20, 8}])/2 - 
   (2916520425*betasv[{13, 2}, {20, 8}])/4 - 
   (416645775*betasv[{14, 1}, {20, 8}])/4 - 
   (9258795*betasv[{15, 0}, {20, 8}])/2 - 
   (308311575*betasv[{9}, {20}]*zeta[7])/4 - 
   (1477817055*betasv[{10}, {20}]*zeta[7])/(16*y) - 
   (467663625*betasv[{11}, {20}]*zeta[7])/(16*y^2) - 
   (72747675*betasv[{12}, {20}]*zeta[7])/(32*y^3) - 
   (221*zeta[19])/(368640*y^2) + (487305*betasv[{0}, {8}]*zeta[19])/
    (64*y^3) + (21928725*betasv[{1}, {8}]*zeta[19])/(512*y^4) + 
   (153501075*betasv[{2}, {8}]*zeta[19])/(2048*y^5) + 
   (168120225*betasv[{3}, {8}]*zeta[19])/(4096*y^6) + 
   (28194075*betasv[{4}, {8}]*zeta[19])/(4096*y^7) + 
   (20675655*betasv[{5}, {8}]*zeta[19])/(65536*y^8) + 
   (1276275*betasv[{6}, {8}]*zeta[19])/(524288*y^9), 
 pinablaFm[4, 10, 13, 4] -> (-1527701175*betasv[{3, 13}, {8, 20}])/2 - 
   (25970919975*betasv[{4, 12}, {8, 20}])/8 - 
   3404591190*betasv[{5, 11}, {8, 20}] - 
   (14884174305*betasv[{6, 10}, {8, 20}])/16 + 
   (1003917915*betasv[{10, 6}, {20, 8}])/16 + 
   928524870*betasv[{11, 5}, {20, 8}] + 
   (24582100725*betasv[{12, 4}, {20, 8}])/8 + 
   (6249686625*betasv[{13, 3}, {20, 8}])/2 + 
   (2083228875*betasv[{14, 2}, {20, 8}])/2 + 
   111105540*betasv[{15, 1}, {20, 8}] + (27776385*betasv[{16, 0}, {20, 8}])/
    8 - 387987600*betasv[{9}, {20}]*GG[8, 0] + 
   (2126310615*betasv[{10}, {20}]*zeta[7])/8 + 
   (243185085*betasv[{11}, {20}]*zeta[7])/y + 
   (3710131425*betasv[{12}, {20}]*zeta[7])/(64*y^2) + 
   (218243025*betasv[{13}, {20}]*zeta[7])/(64*y^3) + 
   (221*zeta[19])/(184320*y) - (1461915*betasv[{0}, {8}]*zeta[19])/(64*y^2) - 
   (1461915*betasv[{1}, {8}]*zeta[19])/(8*y^3) - 
   (109643625*betasv[{2}, {8}]*zeta[19])/(256*y^4) - 
   (328930875*betasv[{3}, {8}]*zeta[19])/(1024*y^5) - 
   (1293794775*betasv[{4}, {8}]*zeta[19])/(16384*y^6) - 
   (24434865*betasv[{5}, {8}]*zeta[19])/(4096*y^7) - 
   (52837785*betasv[{6}, {8}]*zeta[19])/(524288*y^8) + 
   (1276275*GG[8, 0]*zeta[19])/(8192*y^9), pinablaFm[4, 10, 13, 5] -> 
  (7638505875*betasv[{3, 14}, {8, 20}])/8 + 
   (87078966975*betasv[{4, 13}, {8, 20}])/16 + 
   (121299473295*betasv[{5, 12}, {8, 20}])/16 + 
   (21693356685*betasv[{6, 11}, {8, 20}])/8 - 
   (2860967655*betasv[{11, 6}, {20, 8}])/8 - 
   (50580797085*betasv[{12, 5}, {20, 8}])/16 - 
   (111244421925*betasv[{13, 4}, {20, 8}])/16 - 
   (39581348625*betasv[{14, 3}, {20, 8}])/8 - 
   (2360992725*betasv[{15, 2}, {20, 8}])/2 - 
   (1416595635*betasv[{16, 1}, {20, 8}])/16 - 
   (27776385*betasv[{17, 0}, {20, 8}])/16 + 4888643760*betasv[{10}, {20}]*
    GG[8, 0] - 387987600*betasv[{9}, {20}]*GG[8, 1] - 
   (3099050955*betasv[{11}, {20}]*zeta[7])/4 - 
   (17328496185*betasv[{12}, {20}]*zeta[7])/(32*y) - 
   (12439852425*betasv[{13}, {20}]*zeta[7])/(128*y^2) - 
   (1091215125*betasv[{14}, {20}]*zeta[7])/(256*y^3) - 
   (221*zeta[19])/184320 + (1461915*betasv[{0}, {8}]*zeta[19])/(32*y) + 
   (74557665*betasv[{1}, {8}]*zeta[19])/(128*y^2) + 
   (124262775*betasv[{2}, {8}]*zeta[19])/(64*y^3) + 
   (2083228875*betasv[{3}, {8}]*zeta[19])/(1024*y^4) + 
   (5854969575*betasv[{4}, {8}]*zeta[19])/(8192*y^5) + 
   (2662147215*betasv[{5}, {8}]*zeta[19])/(32768*y^6) + 
   (150577245*betasv[{6}, {8}]*zeta[19])/(65536*y^7) - 
   (16081065*GG[8, 0]*zeta[19])/(2048*y^8) + (1276275*GG[8, 1]*zeta[19])/
    (8192*y^9), pinablaFm[4, 10, 13, 6] -> 
  (-7638505875*betasv[{3, 15}, {8, 20}])/8 - 
   (481225870125*betasv[{4, 14}, {8, 20}])/64 - 
   (112744346715*betasv[{5, 13}, {8, 20}])/8 - 
   (425006466885*betasv[{6, 12}, {8, 20}])/64 + 
   (90634344255*betasv[{12, 6}, {20, 8}])/64 + 
   (65746703295*betasv[{13, 5}, {20, 8}])/8 + 
   (793710201375*betasv[{14, 4}, {20, 8}])/64 + 
   (49025319525*betasv[{15, 3}, {20, 8}])/8 + 
   (63746803575*betasv[{16, 2}, {20, 8}])/64 + 
   (749962395*betasv[{17, 1}, {20, 8}])/16 + 
   (27776385*betasv[{18, 0}, {20, 8}])/64 - 32665028760*betasv[{11}, {20}]*
    GG[8, 0] + 5761615860*betasv[{10}, {20}]*GG[8, 1] - 
   387987600*betasv[{9}, {20}]*GG[8, 2] + 
   (60715209555*betasv[{12}, {20}]*zeta[7])/32 + 
   (16106335245*betasv[{13}, {20}]*zeta[7])/(16*y) + 
   (68746552875*betasv[{14}, {20}]*zeta[7])/(512*y^2) + 
   (1091215125*betasv[{15}, {20}]*zeta[7])/(256*y^3) - 
   (1461915*betasv[{0}, {8}]*zeta[19])/32 - 
   (39471705*betasv[{1}, {8}]*zeta[19])/(32*y) - 
   (3355094925*betasv[{2}, {8}]*zeta[19])/(512*y^2) - 
   (2580279975*betasv[{3}, {8}]*zeta[19])/(256*y^3) - 
   (41774221125*betasv[{4}, {8}]*zeta[19])/(8192*y^4) - 
   (3460352805*betasv[{5}, {8}]*zeta[19])/(4096*y^5) - 
   (4770228645*betasv[{6}, {8}]*zeta[19])/(131072*y^6) + 
   (214901505*GG[8, 0]*zeta[19])/(1024*y^7) - (75810735*GG[8, 1]*zeta[19])/
    (8192*y^8) + (1276275*GG[8, 2]*zeta[19])/(8192*y^9), 
 pinablaFm[4, 10, 13, 7] -> (22915517625*betasv[{3, 16}, {8, 20}])/32 + 
   (527056905375*betasv[{4, 15}, {8, 20}])/64 + 
   (2736112804425*betasv[{5, 14}, {8, 20}])/128 + 
   (1725996787515*betasv[{6, 13}, {8, 20}])/128 - 
   (534889845945*betasv[{13, 6}, {20, 8}])/128 - 
   (2108644267275*betasv[{14, 5}, {20, 8}])/128 - 
   (1087862118525*betasv[{15, 4}, {20, 8}])/64 - 
   (357898720725*betasv[{16, 3}, {20, 8}])/64 - 
   (71246427525*betasv[{17, 2}, {20, 8}])/128 - 
   (1583253945*betasv[{18, 1}, {20, 8}])/128 + 
   147798144585*betasv[{12}, {20}]*GG[8, 0] - 44188260480*betasv[{11}, {20}]*
    GG[8, 1] + 6634587960*betasv[{10}, {20}]*GG[8, 2] - 
   387987600*betasv[{9}, {20}]*GG[8, 3] - 
   (246570969645*betasv[{13}, {20}]*zeta[7])/64 - 
   (390873257775*betasv[{14}, {20}]*zeta[7])/(256*y) - 
   (75293843625*betasv[{15}, {20}]*zeta[7])/(512*y^2) - 
   (3273645375*betasv[{16}, {20}]*zeta[7])/(1024*y^3) + 
   (83329155*betasv[{1}, {8}]*zeta[19])/64 + 
   (3749811975*betasv[{2}, {8}]*zeta[19])/(256*y) + 
   (18836774775*betasv[{3}, {8}]*zeta[19])/(512*y^2) + 
   (57255900975*betasv[{4}, {8}]*zeta[19])/(2048*y^3) + 
   (110981277225*betasv[{5}, {8}]*zeta[19])/(16384*y^4) + 
   (28152097155*betasv[{6}, {8}]*zeta[19])/(65536*y^5) - 
   (7778849715*GG[8, 0]*zeta[19])/(2048*y^6) + (18169515*GG[8, 1]*zeta[19])/
    (64*y^7) - (43648605*GG[8, 2]*zeta[19])/(4096*y^8) + 
   (1276275*GG[8, 3]*zeta[19])/(8192*y^9), pinablaFm[4, 10, 13, 8] -> 
  (-22915517625*betasv[{3, 17}, {8, 20}])/64 - 
   (1718663821875*betasv[{4, 16}, {8, 20}])/256 - 
   (407896213725*betasv[{5, 15}, {8, 20}])/16 - 
   (710381046375*betasv[{6, 14}, {8, 20}])/32 + 
   (597886687125*betasv[{14, 6}, {20, 8}])/64 + 
   (399563298225*betasv[{15, 5}, {20, 8}])/16 + 
   (2168641258875*betasv[{16, 4}, {20, 8}])/128 + 
   (214572574125*betasv[{17, 3}, {20, 8}])/64 + 
   (39581348625*betasv[{18, 2}, {20, 8}])/256 - 
   489142139850*betasv[{13}, {20}]*GG[8, 0] + 225127600425*betasv[{12}, {20}]*
    GG[8, 1] - 57457436400*betasv[{11}, {20}]*GG[8, 2] + 
   7507560060*betasv[{10}, {20}]*GG[8, 3] - 387987600*betasv[{9}, {20}]*
    GG[8, 4] + (101483006625*betasv[{14}, {20}]*zeta[7])/16 + 
   (58270887675*betasv[{15}, {20}]*zeta[7])/(32*y) + 
   (245523403125*betasv[{16}, {20}]*zeta[7])/(2048*y^2) + 
   (3273645375*betasv[{17}, {20}]*zeta[7])/(2048*y^3) - 
   (2083228875*betasv[{2}, {8}]*zeta[19])/128 - 
   (11293293375*betasv[{3}, {8}]*zeta[19])/(128*y) - 
   (114139013625*betasv[{4}, {8}]*zeta[19])/(1024*y^2) - 
   (21029647275*betasv[{5}, {8}]*zeta[19])/(512*y^3) - 
   (31467720375*betasv[{6}, {8}]*zeta[19])/(8192*y^4) + 
   (12872161575*GG[8, 0]*zeta[19])/(256*y^5) - 
   (11848821075*GG[8, 1]*zeta[19])/(2048*y^6) + (189004725*GG[8, 2]*zeta[19])/
    (512*y^7) - (98783685*GG[8, 3]*zeta[19])/(8192*y^8) + 
   (1276275*GG[8, 4]*zeta[19])/(8192*y^9), pinablaFm[4, 10, 13, 9] -> 
  (22915517625*betasv[{3, 18}, {8, 20}])/256 + 
   (1856156927625*betasv[{4, 17}, {8, 20}])/512 + 
   (11508172951275*betasv[{5, 16}, {8, 20}])/512 + 
   (1828658306475*betasv[{6, 15}, {8, 20}])/64 - 
   (498724992675*betasv[{15, 6}, {20, 8}])/32 - 
   (6963400837575*betasv[{16, 5}, {20, 8}])/256 - 
   (1406179490625*betasv[{17, 4}, {20, 8}])/128 - 
   (127076961375*betasv[{18, 3}, {20, 8}])/128 + 
   (2418628723875*betasv[{14}, {20}]*GG[8, 0])/2 - 
   (1653667080975*betasv[{13}, {20}]*GG[8, 1])/2 + 
   325678114125*betasv[{12}, {20}]*GG[8, 2] - 72472556520*betasv[{11}, {20}]*
    GG[8, 3] + 8380532160*betasv[{10}, {20}]*GG[8, 4] - 
   387987600*betasv[{9}, {20}]*GG[8, 5] - 
   (261236900925*betasv[{15}, {20}]*zeta[7])/32 - 
   (1644024707325*betasv[{16}, {20}]*zeta[7])/(1024*y) - 
   (265165275375*betasv[{17}, {20}]*zeta[7])/(4096*y^2) - 
   (3273645375*betasv[{18}, {20}]*zeta[7])/(8192*y^3) + 
   (6688261125*betasv[{3}, {8}]*zeta[19])/64 + 
   (74009446875*betasv[{4}, {8}]*zeta[19])/(256*y) + 
   (366494780925*betasv[{5}, {8}]*zeta[19])/(2048*y^2) + 
   (26248683825*betasv[{6}, {8}]*zeta[19])/(1024*y^3) - 
   (127296248625*GG[8, 0]*zeta[19])/(256*y^4) + 
   (87035109525*GG[8, 1]*zeta[19])/(1024*y^5) - 
   (17140953375*GG[8, 2]*zeta[19])/(2048*y^6) + (476793135*GG[8, 3]*zeta[19])/
    (1024*y^7) - (6891885*GG[8, 4]*zeta[19])/(512*y^8) + 
   (1276275*GG[8, 5]*zeta[19])/(8192*y^9), pinablaFm[4, 10, 13, 10] -> 
  (-1993650033375*betasv[{4, 18}, {8, 20}])/2048 - 
   (3341082469725*betasv[{5, 17}, {8, 20}])/256 - 
   (55395972306675*betasv[{6, 16}, {8, 20}])/2048 + 
   (18932800661775*betasv[{16, 6}, {20, 8}])/1024 + 
   (9775759818825*betasv[{17, 5}, {20, 8}])/512 + 
   (893705187375*betasv[{18, 4}, {20, 8}])/256 - 
   (4413528694575*betasv[{15}, {20}]*GG[8, 0])/2 + 
   (17942850300375*betasv[{14}, {20}]*GG[8, 1])/8 - 
   1315350711675*betasv[{13}, {20}]*GG[8, 2] + 
   452505088035*betasv[{12}, {20}]*GG[8, 3] - 89233620840*betasv[{11}, {20}]*
    GG[8, 4] + 9253504260*betasv[{10}, {20}]*GG[8, 5] - 
   387987600*betasv[{9}, {20}]*GG[8, 6] + 23465490048000*betasv[{3}, {8}]*
    GG[20, 0] + (7913710329525*betasv[{16}, {20}]*zeta[7])/1024 + 
   (477297495675*betasv[{17}, {20}]*zeta[7])/(512*y) + 
   (284807147625*betasv[{18}, {20}]*zeta[7])/(16384*y^2) - 
   (104756652000*GG[20, 0]*zeta[7])/y^3 - 
   (47037115125*betasv[{4}, {8}]*zeta[19])/128 - 
   (514513674675*betasv[{5}, {8}]*zeta[19])/(1024*y) - 
   (996463192725*betasv[{6}, {8}]*zeta[19])/(8192*y^2) + 
   (232290983925*GG[8, 0]*zeta[19])/(64*y^3) - 
   (944360542125*GG[8, 1]*zeta[19])/(1024*y^4) + 
   (69228984825*GG[8, 2]*zeta[19])/(512*y^5) - 
   (23816057265*GG[8, 3]*zeta[19])/(2048*y^6) + (587063295*GG[8, 4]*zeta[19])/
    (1024*y^7) - (121756635*GG[8, 5]*zeta[19])/(8192*y^8) + 
   (1276275*GG[8, 6]*zeta[19])/(8192*y^9), pinablaFm[4, 10, 13, 11] -> 
  (15357979912275*betasv[{5, 18}, {8, 20}])/4096 + 
   (68760302185575*betasv[{6, 17}, {8, 20}])/4096 - 
   (3588570060075*betasv[{17, 6}, {20, 8}])/256 - 
   (13350580568325*betasv[{18, 5}, {20, 8}])/2048 + 
   (45413972829225*betasv[{16}, {20}]*GG[8, 0])/16 - 
   (35596965078675*betasv[{15}, {20}]*GG[8, 1])/8 + 
   (31096357417125*betasv[{14}, {20}]*GG[8, 2])/8 - 
   (3988216687455*betasv[{13}, {20}]*GG[8, 3])/2 + 
   608663924505*betasv[{12}, {20}]*GG[8, 4] - 107740629360*betasv[{11}, {20}]*
    GG[8, 5] + 10126476360*betasv[{10}, {20}]*GG[8, 6] - 
   387987600*betasv[{9}, {20}]*GG[8, 7] - 272786321808000*betasv[{4}, {8}]*
    GG[20, 0] + 23465490048000*betasv[{3}, {8}]*GG[20, 1] - 
   (9822900312225*betasv[{17}, {20}]*zeta[7])/2048 - 
   (2193997130325*betasv[{18}, {20}]*zeta[7])/(8192*y) + 
   (4871184318000*GG[20, 0]*zeta[7])/y^2 - (104756652000*GG[20, 1]*zeta[7])/
    y^3 + (702662135175*betasv[{5}, {8}]*zeta[19])/1024 + 
   (188872108425*betasv[{6}, {8}]*zeta[19])/(512*y) - 
   (2390209096275*GG[8, 0]*zeta[19])/(128*y^2) + 
   (1873524477825*GG[8, 1]*zeta[19])/(256*y^3) - 
   (1636650390375*GG[8, 2]*zeta[19])/(1024*y^4) + 
   (209906141445*GG[8, 3]*zeta[19])/(1024*y^5) - 
   (32034943395*GG[8, 4]*zeta[19])/(2048*y^6) + (354409965*GG[8, 5]*zeta[19])/
    (512*y^7) - (66621555*GG[8, 6]*zeta[19])/(4096*y^8) + 
   (1276275*GG[8, 7]*zeta[19])/(8192*y^9), pinablaFm[4, 10, 13, 12] -> 
  (-42059141048925*betasv[{6, 18}, {8, 20}])/8192 + 
   (42059141048925*betasv[{18, 6}, {20, 8}])/8192 - 
   (74122533309825*betasv[{17}, {20}]*GG[8, 0])/32 + 
   (197618840894475*betasv[{16}, {20}]*GG[8, 1])/32 - 
   8336665311975*betasv[{15}, {20}]*GG[8, 2] + 
   6379680106800*betasv[{14}, {20}]*GG[8, 3] - 
   2907104230485*betasv[{13}, {20}]*GG[8, 4] + 
   797210025885*betasv[{12}, {20}]*GG[8, 5] - 127993582080*betasv[{11}, {20}]*
    GG[8, 6] + 10999448460*betasv[{10}, {20}]*GG[8, 7] - 
   387987600*betasv[{9}, {20}]*GG[8, 8] + 1119303875289600*betasv[{5}, {8}]*
    GG[20, 0] - 290385439344000*betasv[{4}, {8}]*GG[20, 1] + 
   23465490048000*betasv[{3}, {8}]*GG[20, 2] + 
   (6008448721275*betasv[{18}, {20}]*zeta[7])/4096 - 
   (79950276806400*GG[20, 0]*zeta[7])/y + (5185454274000*GG[20, 1]*zeta[7])/
    y^2 - (104756652000*GG[20, 2]*zeta[7])/y^3 - 
   (2213639002575*betasv[{6}, {8}]*zeta[19])/4096 + 
   (3901185963675*GG[8, 0]*zeta[19])/(64*y) - 
   (10400991626025*GG[8, 1]*zeta[19])/(256*y^2) + 
   (438771858525*GG[8, 2]*zeta[19])/(32*y^3) - 
   (20985789825*GG[8, 3]*zeta[19])/(8*y^4) + (153005485815*GG[8, 4]*zeta[19])/
    (512*y^5) - (41958422415*GG[8, 5]*zeta[19])/(2048*y^6) + 
   (13157235*GG[8, 6]*zeta[19])/(16*y^7) - (144729585*GG[8, 7]*zeta[19])/
    (8192*y^8) + (1276275*GG[8, 8]*zeta[19])/(8192*y^9), 
 pinablaFm[5, 6, 2, 0] -> -873180*betasv[{4, 5}, {10, 12}] + 
   1397088*betasv[{5, 4}, {10, 12}] + 873180*betasv[{5, 4}, {12, 10}] - 
   698544*betasv[{6, 3}, {10, 12}] - 1397088*betasv[{6, 3}, {12, 10}] + 
   199584*betasv[{7, 2}, {10, 12}] + 698544*betasv[{7, 2}, {12, 10}] - 
   24948*betasv[{8, 1}, {10, 12}] - 199584*betasv[{8, 1}, {12, 10}] + 
   24948*betasv[{9, 0}, {12, 10}] - (691*betasv[{1}, {4}]*zeta[9])/655200 + 
   5544*betasv[{1}, {12}]*zeta[9] - (11088*betasv[{2}, {12}]*zeta[9])/y + 
   (9702*betasv[{3}, {12}]*zeta[9])/y^2 - (4851*betasv[{4}, {12}]*zeta[9])/
    y^3 + (24255*betasv[{5}, {12}]*zeta[9])/(32*y^4) - zeta[11]/21120 - 
   (1134*betasv[{0}, {10}]*zeta[11])/y + (2268*betasv[{1}, {10}]*zeta[11])/
    y^2 - (3969*betasv[{2}, {10}]*zeta[11])/(2*y^3) + 
   (3969*betasv[{3}, {10}]*zeta[11])/(4*y^4) - 
   (19845*betasv[{4}, {10}]*zeta[11])/(128*y^5), 
 pinablaFm[5, 6, 2, 1] -> 1091475*betasv[{4, 6}, {10, 12}] - 
   1222452*betasv[{5, 5}, {10, 12}] - 873180*betasv[{5, 5}, {12, 10}] + 
   174636*betasv[{6, 4}, {10, 12}] + 654885*betasv[{6, 4}, {12, 10}] - 
   49896*betasv[{7, 3}, {10, 12}] + 349272*betasv[{7, 3}, {12, 10}] + 
   6237*betasv[{8, 2}, {10, 12}] - 174636*betasv[{8, 2}, {12, 10}] + 
   49896*betasv[{9, 1}, {12, 10}] - 6237*betasv[{10, 0}, {12, 10}] + 
   (691*betasv[{2}, {4}]*zeta[9])/2620800 - 1386*betasv[{2}, {12}]*zeta[9] + 
   (2772*betasv[{3}, {12}]*zeta[9])/y - (4851*betasv[{4}, {12}]*zeta[9])/
    (2*y^2) + (33957*betasv[{5}, {12}]*zeta[9])/(8*y^3) - 
   (121275*betasv[{6}, {12}]*zeta[9])/(128*y^4) + 
   1134*betasv[{0}, {10}]*zeta[11] - (2268*betasv[{1}, {10}]*zeta[11])/y + 
   (3969*betasv[{2}, {10}]*zeta[11])/(2*y^2) - 
   (3969*betasv[{3}, {10}]*zeta[11])/(4*y^3) - 
   (59535*betasv[{4}, {10}]*zeta[11])/(128*y^4) + 
   (19845*betasv[{5}, {10}]*zeta[11])/(128*y^5), 
 pinablaFm[5, 6, 4, 0] -> -873180*betasv[{4, 5}, {10, 12}] + 
   1106028*betasv[{5, 4}, {10, 12}] + 873180*betasv[{5, 4}, {12, 10}] - 
   116424*betasv[{6, 3}, {10, 12}] - 1106028*betasv[{6, 3}, {12, 10}] - 
   174636*betasv[{7, 2}, {10, 12}] + 116424*betasv[{7, 2}, {12, 10}] + 
   58212*betasv[{8, 1}, {10, 12}] + 174636*betasv[{8, 1}, {12, 10}] - 
   58212*betasv[{9, 0}, {12, 10}] - 12936*betasv[{1}, {12}]*zeta[9] + 
   (9702*betasv[{2}, {12}]*zeta[9])/y + (1617*betasv[{3}, {12}]*zeta[9])/
    y^2 - (30723*betasv[{4}, {12}]*zeta[9])/(8*y^3) + 
   (24255*betasv[{5}, {12}]*zeta[9])/(32*y^4) + (7*zeta[11])/380160 + 
   (2646*betasv[{0}, {10}]*zeta[11])/y - (3969*betasv[{1}, {10}]*zeta[11])/
    (2*y^2) - (1323*betasv[{2}, {10}]*zeta[11])/(4*y^3) + 
   (25137*betasv[{3}, {10}]*zeta[11])/(32*y^4) - 
   (19845*betasv[{4}, {10}]*zeta[11])/(128*y^5), 
 pinablaFm[5, 6, 4, 1] -> 1091475*betasv[{4, 6}, {10, 12}] - 
   785862*betasv[{5, 5}, {10, 12}] - 873180*betasv[{5, 5}, {12, 10}] - 
   625779*betasv[{6, 4}, {10, 12}] + 291060*betasv[{6, 4}, {12, 10}] + 
   407484*betasv[{7, 3}, {10, 12}] + 931392*betasv[{7, 3}, {12, 10}] - 
   87318*betasv[{8, 2}, {10, 12}] - 392931*betasv[{8, 2}, {12, 10}] + 
   29106*betasv[{9, 1}, {12, 10}] + 14553*betasv[{10, 0}, {12, 10}] + 
   19404*betasv[{2}, {12}]*zeta[9] - (22638*betasv[{3}, {12}]*zeta[9])/y + 
   (69531*betasv[{4}, {12}]*zeta[9])/(8*y^2) + 
   (43659*betasv[{5}, {12}]*zeta[9])/(16*y^3) - 
   (121275*betasv[{6}, {12}]*zeta[9])/(128*y^4) - 
   2646*betasv[{0}, {10}]*zeta[11] - (1323*betasv[{1}, {10}]*zeta[11])/y + 
   (35721*betasv[{2}, {10}]*zeta[11])/(8*y^2) - 
   (2646*betasv[{3}, {10}]*zeta[11])/y^3 - (6615*betasv[{4}, {10}]*zeta[11])/
    (32*y^4) + (19845*betasv[{5}, {10}]*zeta[11])/(128*y^5), 
 pinablaFm[5, 6, 4, 2] -> -1091475*betasv[{4, 7}, {10, 12}] - 
   (218295*betasv[{5, 6}, {10, 12}])/2 + 654885*betasv[{5, 6}, {12, 10}] + 
   1528065*betasv[{6, 5}, {10, 12}] + 800415*betasv[{6, 5}, {12, 10}] - 
   (800415*betasv[{7, 4}, {10, 12}])/2 - 1455300*betasv[{7, 4}, {12, 10}] + 
   72765*betasv[{8, 3}, {10, 12}] - (218295*betasv[{8, 3}, {12, 10}])/2 + 
   145530*betasv[{9, 2}, {12, 10}] - (72765*betasv[{10, 1}, {12, 10}])/2 - 
   16170*betasv[{3}, {12}]*zeta[9] + (88935*betasv[{4}, {12}]*zeta[9])/
    (4*y) - (169785*betasv[{5}, {12}]*zeta[9])/(8*y^2) + 
   (24255*betasv[{6}, {12}]*zeta[9])/(64*y^3) + 
   (121275*betasv[{7}, {12}]*zeta[9])/(128*y^4) + 
   6615*betasv[{1}, {10}]*zeta[11] - (6615*betasv[{2}, {10}]*zeta[11])/y + 
   (19845*betasv[{3}, {10}]*zeta[11])/(16*y^2) + 
   (33075*betasv[{4}, {10}]*zeta[11])/(8*y^3) - 
   (72765*betasv[{5}, {10}]*zeta[11])/(128*y^4) - 
   (59535*betasv[{6}, {10}]*zeta[11])/(512*y^5), 
 pinablaFm[5, 6, 4, 3] -> (3274425*betasv[{4, 8}, {10, 12}])/4 + 
   (2401245*betasv[{5, 7}, {10, 12}])/2 - (654885*betasv[{5, 7}, {12, 10}])/
    2 - (14625765*betasv[{6, 6}, {10, 12}])/8 - 
   (2837835*betasv[{6, 6}, {12, 10}])/2 - (654885*betasv[{7, 5}, {10, 12}])/
    4 + 654885*betasv[{7, 5}, {12, 10}] - (218295*betasv[{8, 4}, {10, 12}])/
    8 + (9823275*betasv[{8, 4}, {12, 10}])/8 - 
   (654885*betasv[{9, 3}, {12, 10}])/4 + (218295*betasv[{10, 2}, {12, 10}])/
    8 + (24255*betasv[{4}, {12}]*zeta[9])/4 + 
   (72765*betasv[{5}, {12}]*zeta[9])/(8*y) + 
   (1625085*betasv[{6}, {12}]*zeta[9])/(64*y^2) - 
   (266805*betasv[{7}, {12}]*zeta[9])/(64*y^3) - 
   (363825*betasv[{8}, {12}]*zeta[9])/(512*y^4) - 
   (19845*betasv[{2}, {10}]*zeta[11])/4 + (59535*betasv[{3}, {10}]*zeta[11])/
    (8*y) - (893025*betasv[{4}, {10}]*zeta[11])/(64*y^2) - 
   (59535*betasv[{5}, {10}]*zeta[11])/(32*y^3) + 
   (257985*betasv[{6}, {10}]*zeta[11])/(256*y^4) + 
   (59535*betasv[{7}, {10}]*zeta[11])/(1024*y^5), 
 pinablaFm[5, 6, 6, 0] -> -873180*betasv[{4, 5}, {10, 12}] + 
   582120*betasv[{5, 4}, {10, 12}] + 873180*betasv[{5, 4}, {12, 10}] + 
   582120*betasv[{6, 3}, {10, 12}] - 582120*betasv[{6, 3}, {12, 10}] - 
   249480*betasv[{7, 2}, {10, 12}] - 582120*betasv[{7, 2}, {12, 10}] - 
   41580*betasv[{8, 1}, {10, 12}] + 249480*betasv[{8, 1}, {12, 10}] + 
   41580*betasv[{9, 0}, {12, 10}] + 9240*betasv[{1}, {12}]*zeta[9] + 
   (13860*betasv[{2}, {12}]*zeta[9])/y - (8085*betasv[{3}, {12}]*zeta[9])/
    y^2 - (8085*betasv[{4}, {12}]*zeta[9])/(4*y^3) + 
   (24255*betasv[{5}, {12}]*zeta[9])/(32*y^4) - zeta[11]/190080 - 
   (1890*betasv[{0}, {10}]*zeta[11])/y - (2835*betasv[{1}, {10}]*zeta[11])/
    y^2 + (6615*betasv[{2}, {10}]*zeta[11])/(4*y^3) + 
   (6615*betasv[{3}, {10}]*zeta[11])/(16*y^4) - 
   (19845*betasv[{4}, {10}]*zeta[11])/(128*y^5), 
 pinablaFm[5, 6, 6, 1] -> 1091475*betasv[{4, 6}, {10, 12}] - 
   873180*betasv[{5, 5}, {12, 10}] - 1455300*betasv[{6, 4}, {10, 12}] - 
   363825*betasv[{6, 4}, {12, 10}] + 207900*betasv[{7, 3}, {10, 12}] + 
   1455300*betasv[{7, 3}, {12, 10}] + 155925*betasv[{8, 2}, {10, 12}] - 
   207900*betasv[{9, 1}, {12, 10}] - 10395*betasv[{10, 0}, {12, 10}] - 
   34650*betasv[{2}, {12}]*zeta[9] - (11550*betasv[{3}, {12}]*zeta[9])/y + 
   (40425*betasv[{4}, {12}]*zeta[9])/(2*y^2) - 
   (121275*betasv[{6}, {12}]*zeta[9])/(128*y^4) + 
   1890*betasv[{0}, {10}]*zeta[11] + (9450*betasv[{1}, {10}]*zeta[11])/y - 
   (33075*betasv[{3}, {10}]*zeta[11])/(8*y^3) + 
   (33075*betasv[{4}, {10}]*zeta[11])/(128*y^4) + 
   (19845*betasv[{5}, {10}]*zeta[11])/(128*y^5), 
 pinablaFm[5, 6, 6, 2] -> -1091475*betasv[{4, 7}, {10, 12}] - 
   1091475*betasv[{5, 6}, {10, 12}] + 654885*betasv[{5, 6}, {12, 10}] + 
   2182950*betasv[{6, 5}, {10, 12}] + 1455300*betasv[{6, 5}, {12, 10}] + 
   363825*betasv[{7, 4}, {10, 12}] - 1455300*betasv[{7, 4}, {12, 10}] - 
   363825*betasv[{8, 3}, {10, 12}] - 1091475*betasv[{8, 3}, {12, 10}] + 
   363825*betasv[{9, 2}, {12, 10}] + 72765*betasv[{10, 1}, {12, 10}] + 
   80850*betasv[{3}, {12}]*zeta[9] - (40425*betasv[{4}, {12}]*zeta[9])/
    (2*y) - (121275*betasv[{5}, {12}]*zeta[9])/(4*y^2) + 
   (121275*betasv[{6}, {12}]*zeta[9])/(32*y^3) + 
   (121275*betasv[{7}, {12}]*zeta[9])/(128*y^4) - 
   13230*betasv[{1}, {10}]*zeta[11] - (33075*betasv[{2}, {10}]*zeta[11])/
    (2*y) + (99225*betasv[{3}, {10}]*zeta[11])/(8*y^2) + 
   (33075*betasv[{4}, {10}]*zeta[11])/(8*y^3) - 
   (33075*betasv[{5}, {10}]*zeta[11])/(32*y^4) - 
   (59535*betasv[{6}, {10}]*zeta[11])/(512*y^5), 
 pinablaFm[5, 6, 6, 3] -> (3274425*betasv[{4, 8}, {10, 12}])/4 + 
   2182950*betasv[{5, 7}, {10, 12}] - (654885*betasv[{5, 7}, {12, 10}])/2 - 
   (7640325*betasv[{6, 6}, {10, 12}])/4 - (7640325*betasv[{6, 6}, {12, 10}])/
    4 - (3274425*betasv[{7, 5}, {10, 12}])/2 + 
   (1091475*betasv[{8, 4}, {10, 12}])/2 + (9823275*betasv[{8, 4}, {12, 10}])/
    4 - 218295*betasv[{10, 2}, {12, 10}] - 121275*betasv[{4}, {12}]*zeta[9] + 
   (363825*betasv[{5}, {12}]*zeta[9])/(4*y) + 
   (848925*betasv[{6}, {12}]*zeta[9])/(32*y^2) - 
   (121275*betasv[{7}, {12}]*zeta[9])/(16*y^3) - 
   (363825*betasv[{8}, {12}]*zeta[9])/(512*y^4) + 
   39690*betasv[{2}, {10}]*zeta[11] - (893025*betasv[{4}, {10}]*zeta[11])/
    (32*y^2) + (694575*betasv[{6}, {10}]*zeta[11])/(512*y^4) + 
   (59535*betasv[{7}, {10}]*zeta[11])/(1024*y^5), 
 pinablaFm[5, 6, 6, 4] -> (-3274425*betasv[{4, 9}, {10, 12}])/8 - 
   (9823275*betasv[{5, 8}, {10, 12}])/4 + (654885*betasv[{5, 8}, {12, 10}])/
    8 + (1091475*betasv[{6, 7}, {10, 12}])/4 + 
   (5457375*betasv[{6, 7}, {12, 10}])/4 + (12006225*betasv[{7, 6}, {10, 12}])/
    4 + (7640325*betasv[{7, 6}, {12, 10}])/4 - 
   (3274425*betasv[{8, 5}, {10, 12}])/8 - (9823275*betasv[{8, 5}, {12, 10}])/
    4 - (9823275*betasv[{9, 4}, {12, 10}])/8 + 
   (654885*betasv[{10, 3}, {12, 10}])/2 + (363825*betasv[{5}, {12}]*zeta[9])/
    4 - (1334025*betasv[{6}, {12}]*zeta[9])/(8*y) - 
   (121275*betasv[{7}, {12}]*zeta[9])/(32*y^2) + 
   (1091475*betasv[{8}, {12}]*zeta[9])/(128*y^3) + 
   (363825*betasv[{9}, {12}]*zeta[9])/(1024*y^4) - 
   59535*betasv[{3}, {10}]*zeta[11] + (893025*betasv[{4}, {10}]*zeta[11])/
    (16*y) + (893025*betasv[{5}, {10}]*zeta[11])/(32*y^2) - 
   (694575*betasv[{6}, {10}]*zeta[11])/(128*y^3) - 
   (496125*betasv[{7}, {10}]*zeta[11])/(512*y^4) - 
   (59535*betasv[{8}, {10}]*zeta[11])/(4096*y^5), 
 pinablaFm[5, 6, 6, 5] -> (3274425*betasv[{4, 10}, {10, 12}])/32 + 
   (3274425*betasv[{5, 9}, {10, 12}])/2 + (3274425*betasv[{6, 8}, {10, 12}])/
    2 - (14189175*betasv[{6, 8}, {12, 10}])/32 - 
   (25103925*betasv[{7, 7}, {10, 12}])/8 - 
   (18555075*betasv[{7, 7}, {12, 10}])/8 - (7640325*betasv[{8, 6}, {10, 12}])/
    32 + (3274425*betasv[{8, 6}, {12, 10}])/8 + 
   (9823275*betasv[{9, 5}, {12, 10}])/4 - (3274425*betasv[{10, 4}, {12, 10}])/
    32 - 20956320*betasv[{5}, {12}]*GG[10, 0] + 
   (848925*betasv[{6}, {12}]*zeta[9])/16 + 
   (2789325*betasv[{7}, {12}]*zeta[9])/(16*y) - 
   (363825*betasv[{8}, {12}]*zeta[9])/(16*y^2) - 
   (363825*betasv[{9}, {12}]*zeta[9])/(64*y^3) - 
   (363825*betasv[{10}, {12}]*zeta[9])/(4096*y^4) + 
   (297675*betasv[{4}, {10}]*zeta[11])/16 - 
   (893025*betasv[{5}, {10}]*zeta[11])/(8*y) - 
   (297675*betasv[{6}, {10}]*zeta[11])/(64*y^2) + 
   (1686825*betasv[{7}, {10}]*zeta[11])/(256*y^3) + 
   (1289925*betasv[{8}, {10}]*zeta[11])/(4096*y^4) + 
   (59535*GG[10, 0]*zeta[11])/(16*y^5), pinablaFm[5, 6, 8, 0] -> 
  -873180*betasv[{4, 5}, {10, 12}] - 174636*betasv[{5, 4}, {10, 12}] + 
   873180*betasv[{5, 4}, {12, 10}] + 798336*betasv[{6, 3}, {10, 12}] + 
   174636*betasv[{6, 3}, {12, 10}] + 237006*betasv[{7, 2}, {10, 12}] - 
   798336*betasv[{7, 2}, {12, 10}] + 12474*betasv[{8, 1}, {10, 12}] - 
   237006*betasv[{8, 1}, {12, 10}] - 12474*betasv[{9, 0}, {12, 10}] - 
   2772*betasv[{1}, {12}]*zeta[9] - (13167*betasv[{2}, {12}]*zeta[9])/y - 
   (11088*betasv[{3}, {12}]*zeta[9])/y^2 + (4851*betasv[{4}, {12}]*zeta[9])/
    (8*y^3) + (24255*betasv[{5}, {12}]*zeta[9])/(32*y^4) + zeta[11]/1182720 + 
   (567*betasv[{0}, {10}]*zeta[11])/y + (10773*betasv[{1}, {10}]*zeta[11])/
    (4*y^2) + (2268*betasv[{2}, {10}]*zeta[11])/y^3 - 
   (3969*betasv[{3}, {10}]*zeta[11])/(32*y^4) - 
   (19845*betasv[{4}, {10}]*zeta[11])/(128*y^5), 
 pinablaFm[5, 6, 8, 1] -> 1091475*betasv[{4, 6}, {10, 12}] + 
   1135134*betasv[{5, 5}, {10, 12}] - 873180*betasv[{5, 5}, {12, 10}] - 
   1266111*betasv[{6, 4}, {10, 12}] - 1309770*betasv[{6, 4}, {12, 10}] - 
   873180*betasv[{7, 3}, {10, 12}] + 1022868*betasv[{7, 3}, {12, 10}] - 
   87318*betasv[{8, 2}, {10, 12}] + (2027025*betasv[{8, 2}, {12, 10}])/2 + 
   143451*betasv[{9, 1}, {12, 10}] + (6237*betasv[{10, 0}, {12, 10}])/2 + 
   19404*betasv[{2}, {12}]*zeta[9] + (48510*betasv[{3}, {12}]*zeta[9])/y + 
   (140679*betasv[{4}, {12}]*zeta[9])/(8*y^2) - 
   (63063*betasv[{5}, {12}]*zeta[9])/(16*y^3) - 
   (121275*betasv[{6}, {12}]*zeta[9])/(128*y^4) - 
   567*betasv[{0}, {10}]*zeta[11] - (13041*betasv[{1}, {10}]*zeta[11])/
    (2*y) - (184275*betasv[{2}, {10}]*zeta[11])/(16*y^2) - 
   (23247*betasv[{3}, {10}]*zeta[11])/(8*y^3) + 
   (59535*betasv[{4}, {10}]*zeta[11])/(64*y^4) + 
   (19845*betasv[{5}, {10}]*zeta[11])/(128*y^5), 
 pinablaFm[5, 6, 8, 2] -> -1091475*betasv[{4, 7}, {10, 12}] - 
   (5020785*betasv[{5, 6}, {10, 12}])/2 + 654885*betasv[{5, 6}, {12, 10}] + 
   1047816*betasv[{6, 5}, {10, 12}] + 2401245*betasv[{6, 5}, {12, 10}] + 
   (4322241*betasv[{7, 4}, {10, 12}])/2 + 31185*betasv[{7, 4}, {12, 10}] + 
   392931*betasv[{8, 3}, {10, 12}] - (9149679*betasv[{8, 3}, {12, 10}])/4 - 
   (1515591*betasv[{9, 2}, {12, 10}])/2 - (168399*betasv[{10, 1}, {12, 10}])/
    4 - 87318*betasv[{3}, {12}]*zeta[9] - (480249*betasv[{4}, {12}]*zeta[9])/
    (4*y) - (14553*betasv[{5}, {12}]*zeta[9])/y^2 + 
   (557865*betasv[{6}, {12}]*zeta[9])/(64*y^3) + 
   (121275*betasv[{7}, {12}]*zeta[9])/(128*y^4) + 
   (15309*betasv[{1}, {10}]*zeta[11])/2 + (137781*betasv[{2}, {10}]*zeta[11])/
    (4*y) + (831789*betasv[{3}, {10}]*zeta[11])/(32*y^2) - 
   (2835*betasv[{4}, {10}]*zeta[11])/(32*y^3) - 
   (218295*betasv[{5}, {10}]*zeta[11])/(128*y^4) - 
   (59535*betasv[{6}, {10}]*zeta[11])/(512*y^5), 
 pinablaFm[5, 6, 8, 3] -> (3274425*betasv[{4, 8}, {10, 12}])/4 + 
   (7203735*betasv[{5, 7}, {10, 12}])/2 - (654885*betasv[{5, 7}, {12, 10}])/
    2 + (4584195*betasv[{6, 6}, {10, 12}])/8 - 
   2619540*betasv[{6, 6}, {12, 10}] - (15062355*betasv[{7, 5}, {10, 12}])/4 - 
   2432430*betasv[{7, 5}, {12, 10}] - (9823275*betasv[{8, 4}, {10, 12}])/8 + 
   (45374175*betasv[{8, 4}, {12, 10}])/16 + 
   (18243225*betasv[{9, 3}, {12, 10}])/8 + 
   (4209975*betasv[{10, 2}, {12, 10}])/16 + 
   (1091475*betasv[{4}, {12}]*zeta[9])/4 + 
   (1673595*betasv[{5}, {12}]*zeta[9])/(8*y) - 
   (509355*betasv[{6}, {12}]*zeta[9])/(64*y^2) - 
   (800415*betasv[{7}, {12}]*zeta[9])/(64*y^3) - 
   (363825*betasv[{8}, {12}]*zeta[9])/(512*y^4) - 
   (382725*betasv[{2}, {10}]*zeta[11])/8 - 
   (1658475*betasv[{3}, {10}]*zeta[11])/(16*y) - 
   (4124925*betasv[{4}, {10}]*zeta[11])/(128*y^2) + 
   (110565*betasv[{5}, {10}]*zeta[11])/(16*y^3) + 
   (59535*betasv[{6}, {10}]*zeta[11])/(32*y^4) + 
   (59535*betasv[{7}, {10}]*zeta[11])/(1024*y^5), 
 pinablaFm[5, 6, 8, 4] -> (-3274425*betasv[{4, 9}, {10, 12}])/8 - 
   (28160055*betasv[{5, 8}, {10, 12}])/8 + (654885*betasv[{5, 8}, {12, 10}])/
    8 - 3274425*betasv[{6, 7}, {10, 12}] + 
   (13752585*betasv[{6, 7}, {12, 10}])/8 + 
   (17681895*betasv[{7, 6}, {10, 12}])/4 + (8887725*betasv[{7, 6}, {12, 10}])/
    2 + (11133045*betasv[{8, 5}, {10, 12}])/4 - 
   (16185015*betasv[{8, 5}, {12, 10}])/16 - 
   (34147575*betasv[{9, 4}, {12, 10}])/8 - 
   (15436575*betasv[{10, 3}, {12, 10}])/16 - 
   (1237005*betasv[{5}, {12}]*zeta[9])/2 - 
   (1964655*betasv[{6}, {12}]*zeta[9])/(8*y) + 
   (363825*betasv[{7}, {12}]*zeta[9])/(8*y^2) + 
   (3128895*betasv[{8}, {12}]*zeta[9])/(256*y^3) + 
   (363825*betasv[{9}, {12}]*zeta[9])/(1024*y^4) + 
   (1403325*betasv[{3}, {10}]*zeta[11])/8 + 
   (3104325*betasv[{4}, {10}]*zeta[11])/(16*y) + 
   (1471365*betasv[{5}, {10}]*zeta[11])/(128*y^2) - 
   (807975*betasv[{6}, {10}]*zeta[11])/(64*y^3) - 
   (1250235*betasv[{7}, {10}]*zeta[11])/(1024*y^4) - 
   (59535*betasv[{8}, {10}]*zeta[11])/(4096*y^5), 
 pinablaFm[5, 6, 8, 5] -> (3274425*betasv[{4, 10}, {10, 12}])/32 + 
   (34708905*betasv[{5, 9}, {10, 12}])/16 + 
   (163066365*betasv[{6, 8}, {10, 12}])/32 - 
   (8513505*betasv[{6, 8}, {12, 10}])/16 - 
   (11133045*betasv[{7, 7}, {10, 12}])/4 - 
   (31528035*betasv[{7, 7}, {12, 10}])/8 - 4584195*betasv[{8, 6}, {10, 12}] - 
   (164750355*betasv[{8, 6}, {12, 10}])/64 + 
   (152775315*betasv[{9, 5}, {12, 10}])/32 + 
   (145478025*betasv[{10, 4}, {12, 10}])/64 - 20956320*betasv[{5}, {12}]*
    GG[10, 0] + 1018710*betasv[{6}, {12}]*zeta[9] + 
   (1237005*betasv[{7}, {12}]*zeta[9])/(8*y) - 
   (18118485*betasv[{8}, {12}]*zeta[9])/(256*y^2) - 
   (3856545*betasv[{9}, {12}]*zeta[9])/(512*y^3) - 
   (363825*betasv[{10}, {12}]*zeta[9])/(4096*y^4) - 
   (13225275*betasv[{4}, {10}]*zeta[11])/32 - 
   (13888665*betasv[{5}, {10}]*zeta[11])/(64*y) + 
   (14977305*betasv[{6}, {10}]*zeta[11])/(512*y^2) + 
   (2866185*betasv[{7}, {10}]*zeta[11])/(256*y^3) + 
   (773955*betasv[{8}, {10}]*zeta[11])/(2048*y^4) + 
   (59535*GG[10, 0]*zeta[11])/(16*y^5), pinablaFm[5, 6, 8, 6] -> 
  (-41257755*betasv[{5, 10}, {10, 12}])/64 - 
   (33399135*betasv[{6, 9}, {10, 12}])/8 - 
   (29469825*betasv[{7, 8}, {10, 12}])/64 + 
   (48555045*betasv[{7, 8}, {12, 10}])/32 + 
   (84480165*betasv[{8, 7}, {10, 12}])/16 + 
   (543086775*betasv[{8, 7}, {12, 10}])/128 - 
   (146787795*betasv[{9, 6}, {12, 10}])/64 - 
   (443731365*betasv[{10, 5}, {12, 10}])/128 + 162411480*betasv[{6}, {12}]*
    GG[10, 0] - 20956320*betasv[{5}, {12}]*GG[10, 1] + 
   104781600*betasv[{4}, {10}]*GG[12, 0] - 
   (9386685*betasv[{7}, {12}]*zeta[9])/8 + 
   (3274425*betasv[{8}, {12}]*zeta[9])/(128*y) + 
   (3711015*betasv[{9}, {12}]*zeta[9])/(64*y^2) + 
   (4584195*betasv[{10}, {12}]*zeta[9])/(2048*y^3) - 
   (363825*GG[12, 0]*zeta[9])/(4*y^4) + (40339215*betasv[{5}, {10}]*zeta[11])/
    64 + (13344345*betasv[{6}, {10}]*zeta[11])/(128*y) - 
   (49371525*betasv[{7}, {10}]*zeta[11])/(1024*y^2) - 
   (4414095*betasv[{8}, {10}]*zeta[11])/(1024*y^3) - 
   (1845585*GG[10, 0]*zeta[11])/(16*y^4) + (59535*GG[10, 1]*zeta[11])/
    (16*y^5), pinablaFm[5, 6, 8, 7] -> 
  (390966345*betasv[{6, 10}, {10, 12}])/256 + 
   (296662905*betasv[{7, 9}, {10, 12}])/128 - 
   (984292155*betasv[{8, 8}, {10, 12}])/256 - 
   (1125747315*betasv[{8, 8}, {12, 10}])/512 - 
   (249511185*betasv[{9, 7}, {12, 10}])/256 + 
   (1624769685*betasv[{10, 6}, {12, 10}])/512 - 550851840*betasv[{7}, {12}]*
    GG[10, 0] + 188606880*betasv[{6}, {12}]*GG[10, 1] - 
   20956320*betasv[{5}, {12}]*GG[10, 2] - 764905680*betasv[{5}, {10}]*
    GG[12, 0] + 104781600*betasv[{4}, {10}]*GG[12, 1] + 
   (109365795*betasv[{8}, {12}]*zeta[9])/128 - 
   (32962545*betasv[{9}, {12}]*zeta[9])/(256*y) - 
   (43440705*betasv[{10}, {12}]*zeta[9])/(2048*y^2) + 
   (5311845*GG[12, 0]*zeta[9])/(2*y^3) - (363825*GG[12, 1]*zeta[9])/(4*y^4) - 
   (147706335*betasv[{6}, {10}]*zeta[11])/256 + 
   (22682835*betasv[{7}, {10}]*zeta[11])/(512*y) + 
   (102340665*betasv[{8}, {10}]*zeta[11])/(4096*y^2) + 
   (1564920*GG[10, 0]*zeta[11])/y^3 - (535815*GG[10, 1]*zeta[11])/(4*y^4) + 
   (59535*GG[10, 2]*zeta[11])/(16*y^5), pinablaFm[5, 6, 10, 0] -> 
  -873180*betasv[{4, 5}, {10, 12}] - 1164240*betasv[{5, 4}, {10, 12}] + 
   873180*betasv[{5, 4}, {12, 10}] - 332640*betasv[{6, 3}, {10, 12}] + 
   1164240*betasv[{6, 3}, {12, 10}] - 35640*betasv[{7, 2}, {10, 12}] + 
   332640*betasv[{7, 2}, {12, 10}] - 990*betasv[{8, 1}, {10, 12}] + 
   35640*betasv[{8, 1}, {12, 10}] + 990*betasv[{9, 0}, {12, 10}] + 
   220*betasv[{1}, {12}]*zeta[9] + (1980*betasv[{2}, {12}]*zeta[9])/y + 
   (4620*betasv[{3}, {12}]*zeta[9])/y^2 + (8085*betasv[{4}, {12}]*zeta[9])/
    (2*y^3) + (24255*betasv[{5}, {12}]*zeta[9])/(32*y^4) - 
   zeta[11]/23950080 - (45*betasv[{0}, {10}]*zeta[11])/y - 
   (405*betasv[{1}, {10}]*zeta[11])/y^2 - (945*betasv[{2}, {10}]*zeta[11])/
    y^3 - (6615*betasv[{3}, {10}]*zeta[11])/(8*y^4) - 
   (19845*betasv[{4}, {10}]*zeta[11])/(128*y^5), 
 pinablaFm[5, 6, 10, 1] -> 1091475*betasv[{4, 6}, {10, 12}] + 
   2619540*betasv[{5, 5}, {10, 12}] - 873180*betasv[{5, 5}, {12, 10}] + 
   1455300*betasv[{6, 4}, {10, 12}] - 2546775*betasv[{6, 4}, {12, 10}] + 
   237600*betasv[{7, 3}, {10, 12}] - 1663200*betasv[{7, 3}, {12, 10}] + 
   (22275*betasv[{8, 2}, {10, 12}])/2 - 311850*betasv[{8, 2}, {12, 10}] - 
   19800*betasv[{9, 1}, {12, 10}] - (495*betasv[{10, 0}, {12, 10}])/2 - 
   2475*betasv[{2}, {12}]*zeta[9] - (13200*betasv[{3}, {12}]*zeta[9])/y - 
   (40425*betasv[{4}, {12}]*zeta[9])/(2*y^2) - 
   (72765*betasv[{5}, {12}]*zeta[9])/(8*y^3) - 
   (121275*betasv[{6}, {12}]*zeta[9])/(128*y^4) + 
   45*betasv[{0}, {10}]*zeta[11] + (900*betasv[{1}, {10}]*zeta[11])/y + 
   (14175*betasv[{2}, {10}]*zeta[11])/(4*y^2) + 
   (4725*betasv[{3}, {10}]*zeta[11])/y^3 + 
   (231525*betasv[{4}, {10}]*zeta[11])/(128*y^4) + 
   (19845*betasv[{5}, {10}]*zeta[11])/(128*y^5), 
 pinablaFm[5, 6, 10, 2] -> -1091475*betasv[{4, 7}, {10, 12}] - 
   4365900*betasv[{5, 6}, {10, 12}] + 654885*betasv[{5, 6}, {12, 10}] - 
   4147605*betasv[{6, 5}, {10, 12}] + 3638250*betasv[{6, 5}, {12, 10}] - 
   1143450*betasv[{7, 4}, {10, 12}] + 4625775*betasv[{7, 4}, {12, 10}] - 
   81675*betasv[{8, 3}, {10, 12}] + 1715175*betasv[{8, 3}, {12, 10}] + 
   190575*betasv[{9, 2}, {12, 10}] + 5445*betasv[{10, 1}, {12, 10}] + 
   18150*betasv[{3}, {12}]*zeta[9] + (63525*betasv[{4}, {12}]*zeta[9])/y + 
   (460845*betasv[{5}, {12}]*zeta[9])/(8*y^2) + 
   (121275*betasv[{6}, {12}]*zeta[9])/(8*y^3) + 
   (121275*betasv[{7}, {12}]*zeta[9])/(128*y^4) - 
   990*betasv[{1}, {10}]*zeta[11] - (17325*betasv[{2}, {10}]*zeta[11])/
    (2*y) - (155925*betasv[{3}, {10}]*zeta[11])/(8*y^2) - 
   (420525*betasv[{4}, {10}]*zeta[11])/(32*y^3) - 
   (165375*betasv[{5}, {10}]*zeta[11])/(64*y^4) - 
   (59535*betasv[{6}, {10}]*zeta[11])/(512*y^5), 
 pinablaFm[5, 6, 10, 3] -> (3274425*betasv[{4, 8}, {10, 12}])/4 + 
   5457375*betasv[{5, 7}, {10, 12}] - (654885*betasv[{5, 7}, {12, 10}])/2 + 
   (33835725*betasv[{6, 6}, {10, 12}])/4 - 
   (14189175*betasv[{6, 6}, {12, 10}])/4 + (7577955*betasv[{7, 5}, {10, 12}])/
    2 - 8264025*betasv[{7, 5}, {12, 10}] + (1715175*betasv[{8, 4}, {10, 12}])/
    4 - 5613300*betasv[{8, 4}, {12, 10}] - 1143450*betasv[{9, 3}, {12, 10}] - 
   (114345*betasv[{10, 2}, {12, 10}])/2 - (190575*betasv[{4}, {12}]*zeta[9])/
    2 - (841995*betasv[{5}, {12}]*zeta[9])/(4*y) - 
   (3759525*betasv[{6}, {12}]*zeta[9])/(32*y^2) - 
   (606375*betasv[{7}, {12}]*zeta[9])/(32*y^3) - 
   (363825*betasv[{8}, {12}]*zeta[9])/(512*y^4) + 
   10395*betasv[{2}, {10}]*zeta[11] + (51975*betasv[{3}, {10}]*zeta[11])/y + 
   (127575*betasv[{4}, {10}]*zeta[11])/(2*y^2) + 
   (751275*betasv[{5}, {10}]*zeta[11])/(32*y^3) + 
   (1289925*betasv[{6}, {10}]*zeta[11])/(512*y^4) + 
   (59535*betasv[{7}, {10}]*zeta[11])/(1024*y^5), 
 pinablaFm[5, 6, 10, 4] -> (-3274425*betasv[{4, 9}, {10, 12}])/8 - 
   (9823275*betasv[{5, 8}, {10, 12}])/2 + (654885*betasv[{5, 8}, {12, 10}])/
    8 - (25103925*betasv[{6, 7}, {10, 12}])/2 + 
   2182950*betasv[{6, 7}, {12, 10}] - (17931375*betasv[{7, 6}, {10, 12}])/2 + 
   (19490625*betasv[{7, 6}, {12, 10}])/2 - 1590435*betasv[{8, 5}, {10, 12}] + 
   (47245275*betasv[{8, 5}, {12, 10}])/4 + (8471925*betasv[{9, 4}, {12, 10}])/
    2 + (1486485*betasv[{10, 3}, {12, 10}])/4 + 353430*betasv[{5}, {12}]*
    zeta[9] + (1992375*betasv[{6}, {12}]*zeta[9])/(4*y) + 
   (2789325*betasv[{7}, {12}]*zeta[9])/(16*y^2) + 
   (1091475*betasv[{8}, {12}]*zeta[9])/(64*y^3) + 
   (363825*betasv[{9}, {12}]*zeta[9])/(1024*y^4) - 
   (135135*betasv[{3}, {10}]*zeta[11])/2 - 
   (770175*betasv[{4}, {10}]*zeta[11])/(4*y) - 
   (4295025*betasv[{5}, {10}]*zeta[11])/(32*y^2) - 
   (1771875*betasv[{6}, {10}]*zeta[11])/(64*y^3) - 
   (99225*betasv[{7}, {10}]*zeta[11])/(64*y^4) - 
   (59535*betasv[{8}, {10}]*zeta[11])/(4096*y^5), 
 pinablaFm[5, 6, 10, 5] -> (3274425*betasv[{4, 10}, {10, 12}])/32 + 
   (22920975*betasv[{5, 9}, {10, 12}])/8 + 
   13097700*betasv[{6, 8}, {10, 12}] - (20738025*betasv[{6, 8}, {12, 10}])/
    32 + (60966675*betasv[{7, 7}, {10, 12}])/4 - 
   (28222425*betasv[{7, 7}, {12, 10}])/4 + 
   (33835725*betasv[{8, 6}, {10, 12}])/8 - 
   (258679575*betasv[{8, 6}, {12, 10}])/16 - 
   (81132975*betasv[{9, 5}, {12, 10}])/8 - 
   (24376275*betasv[{10, 4}, {12, 10}])/16 - 20956320*betasv[{5}, {12}]*
    GG[10, 0] - (3759525*betasv[{6}, {12}]*zeta[9])/4 - 
   (6774075*betasv[{7}, {12}]*zeta[9])/(8*y) - 
   (363825*betasv[{8}, {12}]*zeta[9])/(2*y^2) - 
   (2546775*betasv[{9}, {12}]*zeta[9])/(256*y^3) - 
   (363825*betasv[{10}, {12}]*zeta[9])/(4096*y^4) + 
   (2216025*betasv[{4}, {10}]*zeta[11])/8 + 
   (7375725*betasv[{5}, {10}]*zeta[11])/(16*y) + 
   (23516325*betasv[{6}, {10}]*zeta[11])/(128*y^2) + 
   (2565675*betasv[{7}, {10}]*zeta[11])/(128*y^3) + 
   (1885275*betasv[{8}, {10}]*zeta[11])/(4096*y^4) + 
   (59535*GG[10, 0]*zeta[11])/(16*y^5), pinablaFm[5, 6, 10, 6] -> 
  (-3274425*betasv[{5, 10}, {10, 12}])/4 - 
   (278326125*betasv[{6, 9}, {10, 12}])/32 - 
   (287681625*betasv[{7, 8}, {10, 12}])/16 + 
   (77182875*betasv[{7, 8}, {12, 10}])/32 - 
   (128638125*betasv[{8, 7}, {10, 12}])/16 + 
   (428014125*betasv[{8, 7}, {12, 10}])/32 + 
   (125519625*betasv[{9, 6}, {12, 10}])/8 + 
   (129885525*betasv[{10, 5}, {12, 10}])/32 + 192099600*betasv[{6}, {12}]*
    GG[10, 0] - 20956320*betasv[{5}, {12}]*GG[10, 1] + 
   104781600*betasv[{4}, {10}]*GG[12, 0] + 
   (14293125*betasv[{7}, {12}]*zeta[9])/8 + 
   (31964625*betasv[{8}, {12}]*zeta[9])/(32*y) + 
   (30925125*betasv[{9}, {12}]*zeta[9])/(256*y^2) + 
   (363825*betasv[{10}, {12}]*zeta[9])/(128*y^3) - 
   (363825*GG[12, 0]*zeta[9])/(4*y^4) - (11807775*betasv[{5}, {10}]*zeta[11])/
    16 - (11410875*betasv[{6}, {10}]*zeta[11])/(16*y) - 
   (38910375*betasv[{7}, {10}]*zeta[11])/(256*y^2) - 
   (7016625*betasv[{8}, {10}]*zeta[11])/(1024*y^3) - 
   (1091475*GG[10, 0]*zeta[11])/(8*y^4) + (59535*GG[10, 1]*zeta[11])/
    (16*y^5), pinablaFm[5, 6, 10, 7] -> 
  (356912325*betasv[{6, 10}, {10, 12}])/128 + 
   (853689375*betasv[{7, 9}, {10, 12}])/64 + 
   (21049875*betasv[{8, 8}, {10, 12}])/2 - 
   (329781375*betasv[{8, 8}, {12, 10}])/64 - 
   (930092625*betasv[{9, 7}, {12, 10}])/64 - 
   (891735075*betasv[{10, 6}, {12, 10}])/128 - 809562600*betasv[{7}, {12}]*
    GG[10, 0] + 218295000*betasv[{6}, {12}]*GG[10, 1] - 
   20956320*betasv[{5}, {12}]*GG[10, 2] - 943034400*betasv[{5}, {10}]*
    GG[12, 0] + 104781600*betasv[{4}, {10}]*GG[12, 1] - 
   2338875*betasv[{8}, {12}]*zeta[9] - (94854375*betasv[{9}, {12}]*zeta[9])/
    (128*y) - (39656925*betasv[{10}, {12}]*zeta[9])/(1024*y^2) + 
   (3274425*GG[12, 0]*zeta[9])/y^3 - (363825*GG[12, 1]*zeta[9])/(4*y^4) + 
   (81066825*betasv[{6}, {10}]*zeta[11])/64 + 
   (84553875*betasv[{7}, {10}]*zeta[11])/(128*y) + 
   (29980125*betasv[{8}, {10}]*zeta[11])/(512*y^2) + 
   (9199575*GG[10, 0]*zeta[11])/(4*y^3) - (2480625*GG[10, 1]*zeta[11])/
    (16*y^4) + (59535*GG[10, 2]*zeta[11])/(16*y^5), 
 pinablaFm[5, 6, 10, 8] -> (-302650425*betasv[{7, 10}, {10, 12}])/64 - 
   (2200881375*betasv[{8, 9}, {10, 12}])/256 + 
   (1589655375*betasv[{9, 8}, {12, 10}])/256 + 
   (455456925*betasv[{10, 7}, {12, 10}])/64 + 1926297450*betasv[{8}, {12}]*
    GG[10, 0] - 1027857600*betasv[{7}, {12}]*GG[10, 1] + 
   244490400*betasv[{6}, {12}]*GG[10, 2] - 20956320*betasv[{5}, {12}]*
    GG[10, 3] + 3562574400*betasv[{6}, {10}]*GG[12, 0] - 
   1047816000*betasv[{5}, {10}]*GG[12, 1] + 104781600*betasv[{4}, {10}]*
    GG[12, 2] + (244542375*betasv[{9}, {12}]*zeta[9])/128 + 
   (33627825*betasv[{10}, {12}]*zeta[9])/(128*y) - 
   (49480200*GG[12, 0]*zeta[9])/y^2 + (3638250*GG[12, 1]*zeta[9])/y^3 - 
   (363825*GG[12, 2]*zeta[9])/(4*y^4) - (41405175*betasv[{7}, {10}]*zeta[11])/
    32 - (144514125*betasv[{8}, {10}]*zeta[11])/(512*y) - 
   (87558975*GG[10, 0]*zeta[11])/(4*y^2) + (2920050*GG[10, 1]*zeta[11])/y^3 - 
   (694575*GG[10, 2]*zeta[11])/(4*y^4) + (59535*GG[10, 3]*zeta[11])/(16*y^5), 
 pinablaFm[5, 6, 10, 9] -> (3411483075*betasv[{8, 10}, {10, 12}])/1024 - 
   (3411483075*betasv[{10, 8}, {12, 10}])/1024 - 2552804100*betasv[{9}, {12}]*
    GG[10, 0] + 2697190650*betasv[{8}, {12}]*GG[10, 1] - 
   1272348000*betasv[{7}, {12}]*GG[10, 2] + 270685800*betasv[{6}, {12}]*
    GG[10, 3] - 20956320*betasv[{5}, {12}]*GG[10, 4] - 
   6623694000*betasv[{7}, {10}]*GG[12, 0] + 4348436400*betasv[{6}, {10}]*
    GG[12, 1] - 1152597600*betasv[{5}, {10}]*GG[12, 2] + 
   104781600*betasv[{4}, {10}]*GG[12, 3] - 
   (379053675*betasv[{10}, {12}]*zeta[9])/512 + (367983000*GG[12, 0]*zeta[9])/
    y - (60394950*GG[12, 1]*zeta[9])/y^2 + (4002075*GG[12, 2]*zeta[9])/y^3 - 
   (363825*GG[12, 3]*zeta[9])/(4*y^4) + 
   (310134825*betasv[{8}, {10}]*zeta[11])/512 + 
   (116036550*GG[10, 0]*zeta[11])/y - (122599575*GG[10, 1]*zeta[11])/
    (4*y^2) + (3614625*GG[10, 2]*zeta[11])/y^3 - (3075975*GG[10, 3]*zeta[11])/
    (16*y^4) + (59535*GG[10, 4]*zeta[11])/(16*y^5), 
 pinablaFm[5, 7, 3, 0] -> -3783780*betasv[{4, 6}, {10, 14}] + 
   6054048*betasv[{5, 5}, {10, 14}] - 3027024*betasv[{6, 4}, {10, 14}] + 
   3783780*betasv[{6, 4}, {14, 10}] + 864864*betasv[{7, 3}, {10, 14}] - 
   6054048*betasv[{7, 3}, {14, 10}] - 108108*betasv[{8, 2}, {10, 14}] + 
   3027024*betasv[{8, 2}, {14, 10}] - 864864*betasv[{9, 1}, {14, 10}] + 
   108108*betasv[{10, 0}, {14, 10}] - (7*betasv[{2}, {6}]*zeta[9])/1440 + 
   24024*betasv[{2}, {14}]*zeta[9] - (48048*betasv[{3}, {14}]*zeta[9])/y + 
   (42042*betasv[{4}, {14}]*zeta[9])/y^2 - (21021*betasv[{5}, {14}]*zeta[9])/
    y^3 + (105105*betasv[{6}, {14}]*zeta[9])/(32*y^4) - zeta[13]/(23040*y) - 
   (2079*betasv[{0}, {10}]*zeta[13])/(2*y^2) + 
   (2079*betasv[{1}, {10}]*zeta[13])/y^3 - (14553*betasv[{2}, {10}]*zeta[13])/
    (8*y^4) + (14553*betasv[{3}, {10}]*zeta[13])/(16*y^5) - 
   (72765*betasv[{4}, {10}]*zeta[13])/(512*y^6), 
 pinablaFm[5, 7, 3, 1] -> 5675670*betasv[{4, 7}, {10, 14}] - 
   6810804*betasv[{5, 6}, {10, 14}] + 1513512*betasv[{6, 5}, {10, 14}] - 
   3783780*betasv[{6, 5}, {14, 10}] - 432432*betasv[{7, 4}, {10, 14}] + 
   1891890*betasv[{7, 4}, {14, 10}] + 54054*betasv[{8, 3}, {10, 14}] + 
   3027024*betasv[{8, 3}, {14, 10}] - 1513512*betasv[{9, 2}, {14, 10}] + 
   432432*betasv[{10, 1}, {14, 10}] - 54054*betasv[{11, 0}, {14, 10}] + 
   (7*betasv[{3}, {6}]*zeta[9])/2880 - 12012*betasv[{3}, {14}]*zeta[9] + 
   (24024*betasv[{4}, {14}]*zeta[9])/y - (21021*betasv[{5}, {14}]*zeta[9])/
    y^2 + (189189*betasv[{6}, {14}]*zeta[9])/(8*y^3) - 
   (315315*betasv[{7}, {14}]*zeta[9])/(64*y^4) + zeta[13]/23040 + 
   (2079*betasv[{0}, {10}]*zeta[13])/y - (4158*betasv[{1}, {10}]*zeta[13])/
    y^2 + (14553*betasv[{2}, {10}]*zeta[13])/(4*y^3) - 
   (14553*betasv[{3}, {10}]*zeta[13])/(8*y^4) - 
   (72765*betasv[{4}, {10}]*zeta[13])/(256*y^5) + 
   (72765*betasv[{5}, {10}]*zeta[13])/(512*y^6), 
 pinablaFm[5, 7, 3, 2] -> (-14189175*betasv[{4, 8}, {10, 14}])/2 + 
   4540536*betasv[{5, 7}, {10, 14}] + 2459457*betasv[{6, 6}, {10, 14}] + 
   2837835*betasv[{6, 6}, {14, 10}] + 108108*betasv[{7, 5}, {10, 14}] + 
   3783780*betasv[{7, 5}, {14, 10}] - (27027*betasv[{8, 4}, {10, 14}])/2 - 
   (12297285*betasv[{8, 4}, {14, 10}])/2 - 756756*betasv[{9, 3}, {14, 10}] + 
   378378*betasv[{10, 2}, {14, 10}] - 108108*betasv[{11, 1}, {14, 10}] + 
   (27027*betasv[{12, 0}, {14, 10}])/2 - (7*betasv[{4}, {6}]*zeta[9])/11520 + 
   3003*betasv[{4}, {14}]*zeta[9] - (6006*betasv[{5}, {14}]*zeta[9])/y - 
   (273273*betasv[{6}, {14}]*zeta[9])/(8*y^2) - 
   (63063*betasv[{7}, {14}]*zeta[9])/(4*y^3) + 
   (1576575*betasv[{8}, {14}]*zeta[9])/(256*y^4) - 
   2079*betasv[{0}, {10}]*zeta[13] + (4158*betasv[{1}, {10}]*zeta[13])/y - 
   (14553*betasv[{2}, {10}]*zeta[13])/(4*y^2) + 
   (14553*betasv[{3}, {10}]*zeta[13])/(8*y^3) + 
   (945945*betasv[{4}, {10}]*zeta[13])/(256*y^4) - 
   (72765*betasv[{5}, {10}]*zeta[13])/(128*y^5) - 
   (218295*betasv[{6}, {10}]*zeta[13])/(2048*y^6), 
 pinablaFm[5, 7, 5, 0] -> -3783780*betasv[{4, 6}, {10, 14}] + 
   4540536*betasv[{5, 5}, {10, 14}] + 3783780*betasv[{6, 4}, {14, 10}] - 
   1081080*betasv[{7, 3}, {10, 14}] - 4540536*betasv[{7, 3}, {14, 10}] + 
   324324*betasv[{8, 2}, {10, 14}] + 1081080*betasv[{9, 1}, {14, 10}] - 
   324324*betasv[{10, 0}, {14, 10}] - 72072*betasv[{2}, {14}]*zeta[9] + 
   (60060*betasv[{3}, {14}]*zeta[9])/y - (63063*betasv[{5}, {14}]*zeta[9])/
    (4*y^3) + (105105*betasv[{6}, {14}]*zeta[9])/(32*y^4) + 
   zeta[13]/(34560*y) + (6237*betasv[{0}, {10}]*zeta[13])/(2*y^2) - 
   (10395*betasv[{1}, {10}]*zeta[13])/(4*y^3) + 
   (43659*betasv[{3}, {10}]*zeta[13])/(64*y^5) - 
   (72765*betasv[{4}, {10}]*zeta[13])/(512*y^6), 
 pinablaFm[5, 7, 5, 1] -> 5675670*betasv[{4, 7}, {10, 14}] - 
   4162158*betasv[{5, 6}, {10, 14}] - 3405402*betasv[{6, 5}, {10, 14}] - 
   3783780*betasv[{6, 5}, {14, 10}] + 2432430*betasv[{7, 4}, {10, 14}] - 
   540540*betasv[{8, 3}, {10, 14}] + 5675670*betasv[{8, 3}, {14, 10}] - 
   1891890*betasv[{9, 2}, {14, 10}] - 162162*betasv[{10, 1}, {14, 10}] + 
   162162*betasv[{11, 0}, {14, 10}] + 120120*betasv[{3}, {14}]*zeta[9] - 
   (135135*betasv[{4}, {14}]*zeta[9])/y + (189189*betasv[{5}, {14}]*zeta[9])/
    (4*y^2) + (231231*betasv[{6}, {14}]*zeta[9])/(16*y^3) - 
   (315315*betasv[{7}, {14}]*zeta[9])/(64*y^4) - zeta[13]/34560 - 
   (6237*betasv[{0}, {10}]*zeta[13])/y + (6237*betasv[{1}, {10}]*zeta[13])/
    (4*y^2) + (72765*betasv[{2}, {10}]*zeta[13])/(16*y^3) - 
   (218295*betasv[{3}, {10}]*zeta[13])/(64*y^4) + 
   (72765*betasv[{5}, {10}]*zeta[13])/(512*y^6), 
 pinablaFm[5, 7, 5, 2] -> (-14189175*betasv[{4, 8}, {10, 14}])/2 + 
   567567*betasv[{5, 7}, {10, 14}] + 9081072*betasv[{6, 6}, {10, 14}] + 
   2837835*betasv[{6, 6}, {14, 10}] - 3162159*betasv[{7, 5}, {10, 14}] + 
   5675670*betasv[{7, 5}, {14, 10}] + (1216215*betasv[{8, 4}, {10, 14}])/2 - 
   (14189175*betasv[{8, 4}, {14, 10}])/2 - 2837835*betasv[{9, 3}, {14, 10}] + 
   1702701*betasv[{10, 2}, {14, 10}] - 243243*betasv[{11, 1}, {14, 10}] - 
   (81081*betasv[{12, 0}, {14, 10}])/2 - 135135*betasv[{4}, {14}]*zeta[9] + 
   (351351*betasv[{5}, {14}]*zeta[9])/(2*y) - 
   (126126*betasv[{6}, {14}]*zeta[9])/y^2 - (63063*betasv[{7}, {14}]*zeta[9])/
    (32*y^3) + (1576575*betasv[{8}, {14}]*zeta[9])/(256*y^4) + 
   6237*betasv[{0}, {10}]*zeta[13] + (18711*betasv[{1}, {10}]*zeta[13])/
    (2*y) - (130977*betasv[{2}, {10}]*zeta[13])/(8*y^2) + 
   (218295*betasv[{3}, {10}]*zeta[13])/(32*y^3) + 
   (1091475*betasv[{4}, {10}]*zeta[13])/(256*y^4) - 
   (218295*betasv[{5}, {10}]*zeta[13])/(256*y^5) - 
   (218295*betasv[{6}, {10}]*zeta[13])/(2048*y^6), 
 pinablaFm[5, 7, 5, 3] -> (14189175*betasv[{4, 9}, {10, 14}])/2 + 
   (25540515*betasv[{5, 8}, {10, 14}])/4 - 
   (56189133*betasv[{6, 7}, {10, 14}])/4 - (2837835*betasv[{6, 7}, {14, 10}])/
    2 + (3972969*betasv[{7, 6}, {10, 14}])/4 - 
   8513505*betasv[{7, 6}, {14, 10}] - (1702701*betasv[{8, 5}, {10, 14}])/4 + 
   (42567525*betasv[{9, 4}, {14, 10}])/4 - 
   (1702701*betasv[{10, 3}, {14, 10}])/4 - 
   (1702701*betasv[{11, 2}, {14, 10}])/4 + (567567*betasv[{12, 1}, {14, 10}])/
    4 + (189189*betasv[{5}, {14}]*zeta[9])/2 - 
   (441441*betasv[{6}, {14}]*zeta[9])/(8*y) + 
   (6243237*betasv[{7}, {14}]*zeta[9])/(32*y^2) - 
   (2837835*betasv[{8}, {14}]*zeta[9])/(128*y^3) - 
   (1576575*betasv[{9}, {14}]*zeta[9])/(256*y^4) - 
   (43659*betasv[{1}, {10}]*zeta[13])/2 + (130977*betasv[{2}, {10}]*zeta[13])/
    (8*y) + (130977*betasv[{3}, {10}]*zeta[13])/(32*y^2) - 
   (3274425*betasv[{4}, {10}]*zeta[13])/(128*y^3) + 
   (654885*betasv[{6}, {10}]*zeta[13])/(512*y^5) + 
   (218295*betasv[{7}, {10}]*zeta[13])/(4096*y^6), 
 pinablaFm[5, 7, 5, 4] -> (-42567525*betasv[{4, 10}, {10, 14}])/8 - 
   (53918865*betasv[{5, 9}, {10, 14}])/4 + 
   (25540515*betasv[{6, 8}, {10, 14}])/2 + (2837835*betasv[{6, 8}, {14, 10}])/
    8 + (22135113*betasv[{7, 7}, {10, 14}])/4 + 
   (25540515*betasv[{7, 7}, {14, 10}])/4 + (3972969*betasv[{8, 6}, {10, 14}])/
    8 + (42567525*betasv[{8, 6}, {14, 10}])/4 - 
   (42567525*betasv[{9, 5}, {14, 10}])/4 - 
   (59594535*betasv[{10, 4}, {14, 10}])/8 + 
   (1702701*betasv[{11, 3}, {14, 10}])/2 - (567567*betasv[{12, 2}, {14, 10}])/
    4 - (441441*betasv[{6}, {14}]*zeta[9])/4 - 
   (2459457*betasv[{7}, {14}]*zeta[9])/(8*y) - 
   (2837835*betasv[{8}, {14}]*zeta[9])/(16*y^2) + 
   (5990985*betasv[{9}, {14}]*zeta[9])/(128*y^3) + 
   (4729725*betasv[{10}, {14}]*zeta[9])/(1024*y^4) + 
   (43659*betasv[{2}, {10}]*zeta[13])/2 - (130977*betasv[{3}, {10}]*zeta[13])/
    (4*y) + (4584195*betasv[{4}, {10}]*zeta[13])/(64*y^2) + 
   (3274425*betasv[{5}, {10}]*zeta[13])/(128*y^3) - 
   (3274425*betasv[{6}, {10}]*zeta[13])/(512*y^4) - 
   (1964655*betasv[{7}, {10}]*zeta[13])/(2048*y^5) - 
   (218295*betasv[{8}, {10}]*zeta[13])/(16384*y^6), 
 pinablaFm[5, 7, 7, 0] -> -3783780*betasv[{4, 6}, {10, 14}] + 
   2162160*betasv[{5, 5}, {10, 14}] + 2972970*betasv[{6, 4}, {10, 14}] + 
   3783780*betasv[{6, 4}, {14, 10}] - 1081080*betasv[{7, 3}, {10, 14}] - 
   2162160*betasv[{7, 3}, {14, 10}] - 270270*betasv[{8, 2}, {10, 14}] - 
   2972970*betasv[{8, 2}, {14, 10}] + 1081080*betasv[{9, 1}, {14, 10}] + 
   270270*betasv[{10, 0}, {14, 10}] + 60060*betasv[{2}, {14}]*zeta[9] + 
   (60060*betasv[{3}, {14}]*zeta[9])/y - (165165*betasv[{4}, {14}]*zeta[9])/
    (4*y^2) - (15015*betasv[{5}, {14}]*zeta[9])/(2*y^3) + 
   (105105*betasv[{6}, {14}]*zeta[9])/(32*y^4) - zeta[13]/(92160*y) - 
   (10395*betasv[{0}, {10}]*zeta[13])/(4*y^2) - 
   (10395*betasv[{1}, {10}]*zeta[13])/(4*y^3) + 
   (114345*betasv[{2}, {10}]*zeta[13])/(64*y^4) + 
   (10395*betasv[{3}, {10}]*zeta[13])/(32*y^5) - 
   (72765*betasv[{4}, {10}]*zeta[13])/(512*y^6), 
 pinablaFm[5, 7, 7, 1] -> 5675670*betasv[{4, 7}, {10, 14}] - 
   7567560*betasv[{6, 5}, {10, 14}] - 3783780*betasv[{6, 5}, {14, 10}] + 
   945945*betasv[{7, 4}, {10, 14}] - 2972970*betasv[{7, 4}, {14, 10}] + 
   945945*betasv[{8, 3}, {10, 14}] + 7162155*betasv[{8, 3}, {14, 10}] + 
   1081080*betasv[{9, 2}, {14, 10}] - 1351350*betasv[{10, 1}, {14, 10}] - 
   135135*betasv[{11, 0}, {14, 10}] - 210210*betasv[{3}, {14}]*zeta[9] - 
   (105105*betasv[{4}, {14}]*zeta[9])/(2*y) + 
   (105105*betasv[{5}, {14}]*zeta[9])/y^2 - 
   (315315*betasv[{7}, {14}]*zeta[9])/(64*y^4) + zeta[13]/92160 + 
   (10395*betasv[{0}, {10}]*zeta[13])/(2*y) + 
   (51975*betasv[{1}, {10}]*zeta[13])/(4*y^2) - 
   (10395*betasv[{2}, {10}]*zeta[13])/(4*y^3) - 
   (550935*betasv[{3}, {10}]*zeta[13])/(128*y^4) + 
   (114345*betasv[{4}, {10}]*zeta[13])/(256*y^5) + 
   (72765*betasv[{5}, {10}]*zeta[13])/(512*y^6), 
 pinablaFm[5, 7, 7, 2] -> (-14189175*betasv[{4, 8}, {10, 14}])/2 - 
   5675670*betasv[{5, 7}, {10, 14}] + 13243230*betasv[{6, 6}, {10, 14}] + 
   2837835*betasv[{6, 6}, {14, 10}] + 1891890*betasv[{7, 5}, {10, 14}] + 
   8648640*betasv[{7, 5}, {14, 10}] - (4729725*betasv[{8, 4}, {10, 14}])/2 - 
   (20945925*betasv[{8, 4}, {14, 10}])/4 - 8783775*betasv[{9, 3}, {14, 10}] + 
   (3108105*betasv[{10, 2}, {14, 10}])/2 + 945945*betasv[{11, 1}, {14, 10}] + 
   (135135*betasv[{12, 0}, {14, 10}])/4 + 525525*betasv[{4}, {14}]*zeta[9] - 
   (105105*betasv[{5}, {14}]*zeta[9])/y - (735735*betasv[{6}, {14}]*zeta[9])/
    (4*y^2) + (315315*betasv[{7}, {14}]*zeta[9])/(16*y^3) + 
   (1576575*betasv[{8}, {14}]*zeta[9])/(256*y^4) - 
   (10395*betasv[{0}, {10}]*zeta[13])/2 - (72765*betasv[{1}, {10}]*zeta[13])/
    (2*y) - (239085*betasv[{2}, {10}]*zeta[13])/(16*y^2) + 
   (675675*betasv[{3}, {10}]*zeta[13])/(32*y^3) + 
   (1611225*betasv[{4}, {10}]*zeta[13])/(512*y^4) - 
   (10395*betasv[{5}, {10}]*zeta[13])/(8*y^5) - 
   (218295*betasv[{6}, {10}]*zeta[13])/(2048*y^6), 
 pinablaFm[5, 7, 7, 3] -> (14189175*betasv[{4, 9}, {10, 14}])/2 + 
   14189175*betasv[{5, 8}, {10, 14}] - (31216185*betasv[{6, 7}, {10, 14}])/
    2 - (2837835*betasv[{6, 7}, {14, 10}])/2 - 
   (19864845*betasv[{7, 6}, {10, 14}])/2 - 
   (21486465*betasv[{7, 6}, {14, 10}])/2 + (8513505*betasv[{8, 5}, {10, 14}])/
    2 - (22297275*betasv[{8, 5}, {14, 10}])/4 + 
   16216200*betasv[{9, 4}, {14, 10}] + (8513505*betasv[{10, 3}, {14, 10}])/
    2 - 2432430*betasv[{11, 2}, {14, 10}] - 
   (1216215*betasv[{12, 1}, {14, 10}])/4 - 945945*betasv[{5}, {14}]*zeta[9] + 
   (2207205*betasv[{6}, {14}]*zeta[9])/(4*y) + 
   (3468465*betasv[{7}, {14}]*zeta[9])/(16*y^2) - 
   (1576575*betasv[{8}, {14}]*zeta[9])/(32*y^3) - 
   (1576575*betasv[{9}, {14}]*zeta[9])/(256*y^4) + 
   (93555*betasv[{1}, {10}]*zeta[13])/2 + (93555*betasv[{2}, {10}]*zeta[13])/
    y - (654885*betasv[{3}, {10}]*zeta[13])/(16*y^2) - 
   (155925*betasv[{4}, {10}]*zeta[13])/(4*y^3) + 
   (1715175*betasv[{5}, {10}]*zeta[13])/(512*y^4) + 
   (1652805*betasv[{6}, {10}]*zeta[13])/(1024*y^5) + 
   (218295*betasv[{7}, {10}]*zeta[13])/(4096*y^6), 
 pinablaFm[5, 7, 7, 4] -> (-42567525*betasv[{4, 10}, {10, 14}])/8 - 
   (42567525*betasv[{5, 9}, {10, 14}])/2 + 
   (70945875*betasv[{6, 8}, {10, 14}])/8 + (2837835*betasv[{6, 8}, {14, 10}])/
    8 + 22702680*betasv[{7, 7}, {10, 14}] + 
   (14999985*betasv[{7, 7}, {14, 10}])/2 - 
   (19864845*betasv[{8, 6}, {10, 14}])/4 + 
   (281756475*betasv[{8, 6}, {14, 10}])/16 - 
   (42567525*betasv[{9, 5}, {14, 10}])/4 - 
   (139864725*betasv[{10, 4}, {14, 10}])/8 + 
   (6081075*betasv[{11, 3}, {14, 10}])/4 + 
   (18243225*betasv[{12, 2}, {14, 10}])/16 + 
   (2207205*betasv[{6}, {14}]*zeta[9])/2 - 
   (1261260*betasv[{7}, {14}]*zeta[9])/y - 
   (7882875*betasv[{8}, {14}]*zeta[9])/(64*y^2) + 
   (4729725*betasv[{9}, {14}]*zeta[9])/(64*y^3) + 
   (4729725*betasv[{10}, {14}]*zeta[9])/(1024*y^4) - 
   (1403325*betasv[{2}, {10}]*zeta[13])/8 - 
   (467775*betasv[{3}, {10}]*zeta[13])/(8*y) + 
   (10758825*betasv[{4}, {10}]*zeta[13])/(64*y^2) + 
   (3274425*betasv[{5}, {10}]*zeta[13])/(128*y^3) - 
   (21673575*betasv[{6}, {10}]*zeta[13])/(2048*y^4) - 
   (1153845*betasv[{7}, {10}]*zeta[13])/(1024*y^5) - 
   (218295*betasv[{8}, {10}]*zeta[13])/(16384*y^6), 
 pinablaFm[5, 7, 7, 5] -> (42567525*betasv[{4, 11}, {10, 14}])/16 + 
   (42567525*betasv[{5, 10}, {10, 14}])/2 + 
   (14189175*betasv[{6, 9}, {10, 14}])/2 - 
   (524999475*betasv[{7, 8}, {10, 14}])/16 - 
   (38513475*betasv[{7, 8}, {14, 10}])/16 + 
   (14189175*betasv[{8, 7}, {10, 14}])/8 - 
   (581756175*betasv[{8, 7}, {14, 10}])/32 - 
   (38513475*betasv[{9, 6}, {14, 10}])/4 + 
   (407432025*betasv[{10, 5}, {14, 10}])/16 + 
   (54729675*betasv[{11, 4}, {14, 10}])/8 - 
   (66891825*betasv[{12, 3}, {14, 10}])/32 - 90810720*betasv[{6}, {14}]*
    GG[10, 0] - (1576575*betasv[{7}, {14}]*zeta[9])/4 + 
   (58333275*betasv[{8}, {14}]*zeta[9])/(32*y) - 
   (1576575*betasv[{9}, {14}]*zeta[9])/(16*y^2) - 
   (4729725*betasv[{10}, {14}]*zeta[9])/(64*y^3) - 
   (4729725*betasv[{11}, {14}]*zeta[9])/(2048*y^4) + 
   (5145525*betasv[{3}, {10}]*zeta[13])/16 - 
   (4209975*betasv[{4}, {10}]*zeta[13])/(16*y) - 
   (31340925*betasv[{5}, {10}]*zeta[13])/(128*y^2) + 
   (2962575*betasv[{6}, {10}]*zeta[13])/(128*y^3) + 
   (44750475*betasv[{7}, {10}]*zeta[13])/(4096*y^4) + 
   (2962575*betasv[{8}, {10}]*zeta[13])/(8192*y^5) + 
   (218295*GG[10, 0]*zeta[13])/(64*y^6), pinablaFm[5, 7, 7, 6] -> 
  (-42567525*betasv[{4, 12}, {10, 14}])/64 - 
   (212837625*betasv[{5, 11}, {10, 14}])/16 - 
   (42567525*betasv[{6, 10}, {10, 14}])/2 + 
   (468242775*betasv[{7, 9}, {10, 14}])/16 + 
   (383107725*betasv[{8, 8}, {10, 14}])/64 + 
   (966890925*betasv[{8, 8}, {14, 10}])/128 + 
   (735810075*betasv[{9, 7}, {14, 10}])/32 - 
   (760134375*betasv[{10, 6}, {14, 10}])/64 - 
   (626350725*betasv[{11, 5}, {14, 10}])/32 + 
   (115540425*betasv[{12, 4}, {14, 10}])/128 + 752431680*betasv[{7}, {14}]*
    GG[10, 0] - 90810720*betasv[{6}, {14}]*GG[10, 1] - 
   (42567525*betasv[{8}, {14}]*zeta[9])/32 - 
   (52026975*betasv[{9}, {14}]*zeta[9])/(32*y) + 
   (4729725*betasv[{10}, {14}]*zeta[9])/(16*y^2) + 
   (23648625*betasv[{11}, {14}]*zeta[9])/(512*y^3) + 
   (4729725*betasv[{12}, {14}]*zeta[9])/(8192*y^4) - 
   (8887725*betasv[{4}, {10}]*zeta[13])/64 + 
   (48180825*betasv[{5}, {10}]*zeta[13])/(64*y) + 
   (58471875*betasv[{6}, {10}]*zeta[13])/(512*y^2) - 
   (56600775*betasv[{7}, {10}]*zeta[13])/(1024*y^3) - 
   (74376225*betasv[{8}, {10}]*zeta[13])/(16384*y^4) - 
   (904365*GG[10, 0]*zeta[13])/(8*y^5) + (218295*GG[10, 1]*zeta[13])/
    (64*y^6), pinablaFm[5, 7, 9, 0] -> -3783780*betasv[{4, 6}, {10, 14}] - 
   1081080*betasv[{5, 5}, {10, 14}] + 3513510*betasv[{6, 4}, {10, 14}] + 
   3783780*betasv[{6, 4}, {14, 10}] + 1261260*betasv[{7, 3}, {10, 14}] + 
   1081080*betasv[{7, 3}, {14, 10}] + 90090*betasv[{8, 2}, {10, 14}] - 
   3513510*betasv[{8, 2}, {14, 10}] - 1261260*betasv[{9, 1}, {14, 10}] - 
   90090*betasv[{10, 0}, {14, 10}] - 20020*betasv[{2}, {14}]*zeta[9] - 
   (70070*betasv[{3}, {14}]*zeta[9])/y - (195195*betasv[{4}, {14}]*zeta[9])/
    (4*y^2) + (15015*betasv[{5}, {14}]*zeta[9])/(4*y^3) + 
   (105105*betasv[{6}, {14}]*zeta[9])/(32*y^4) + zeta[13]/(483840*y) + 
   (3465*betasv[{0}, {10}]*zeta[13])/(4*y^2) + 
   (24255*betasv[{1}, {10}]*zeta[13])/(8*y^3) + 
   (135135*betasv[{2}, {10}]*zeta[13])/(64*y^4) - 
   (10395*betasv[{3}, {10}]*zeta[13])/(64*y^5) - 
   (72765*betasv[{4}, {10}]*zeta[13])/(512*y^6), 
 pinablaFm[5, 7, 9, 1] -> 5675670*betasv[{4, 7}, {10, 14}] + 
   5675670*betasv[{5, 6}, {10, 14}] - 6216210*betasv[{6, 5}, {10, 14}] - 
   3783780*betasv[{6, 5}, {14, 10}] - 4594590*betasv[{7, 4}, {10, 14}] - 
   7027020*betasv[{7, 4}, {14, 10}] - 540540*betasv[{8, 3}, {10, 14}] + 
   3918915*betasv[{8, 3}, {14, 10}] + 5720715*betasv[{9, 2}, {14, 10}] + 
   1126125*betasv[{10, 1}, {14, 10}] + 45045*betasv[{11, 0}, {14, 10}] + 
   120120*betasv[{3}, {14}]*zeta[9] + (255255*betasv[{4}, {14}]*zeta[9])/y + 
   (345345*betasv[{5}, {14}]*zeta[9])/(4*y^2) - 
   (315315*betasv[{6}, {14}]*zeta[9])/(16*y^3) - 
   (315315*betasv[{7}, {14}]*zeta[9])/(64*y^4) - zeta[13]/483840 - 
   (3465*betasv[{0}, {10}]*zeta[13])/(2*y) - 
   (86625*betasv[{1}, {10}]*zeta[13])/(8*y^2) - 
   (440055*betasv[{2}, {10}]*zeta[13])/(32*y^3) - 
   (301455*betasv[{3}, {10}]*zeta[13])/(128*y^4) + 
   (135135*betasv[{4}, {10}]*zeta[13])/(128*y^5) + 
   (72765*betasv[{5}, {10}]*zeta[13])/(512*y^6), 
 pinablaFm[5, 7, 9, 2] -> (-14189175*betasv[{4, 8}, {10, 14}])/2 - 
   14189175*betasv[{5, 7}, {10, 14}] + 6621615*betasv[{6, 6}, {10, 14}] + 
   2837835*betasv[{6, 6}, {14, 10}] + 12297285*betasv[{7, 5}, {10, 14}] + 
   12702690*betasv[{7, 5}, {14, 10}] + (4729725*betasv[{8, 4}, {10, 14}])/2 + 
   (15540525*betasv[{8, 4}, {14, 10}])/4 - 
   (24999975*betasv[{9, 3}, {14, 10}])/2 - 
   6261255*betasv[{10, 2}, {14, 10}] - (1306305*betasv[{11, 1}, {14, 10}])/
    2 - (45045*betasv[{12, 0}, {14, 10}])/4 - 525525*betasv[{4}, {14}]*
    zeta[9] - (1366365*betasv[{5}, {14}]*zeta[9])/(2*y) - 
   (735735*betasv[{6}, {14}]*zeta[9])/(8*y^2) + 
   (1576575*betasv[{7}, {14}]*zeta[9])/(32*y^3) + 
   (1576575*betasv[{8}, {14}]*zeta[9])/(256*y^4) + 
   (3465*betasv[{0}, {10}]*zeta[13])/2 + (100485*betasv[{1}, {10}]*zeta[13])/
    (4*y) + (481635*betasv[{2}, {10}]*zeta[13])/(8*y^2) + 
   (1923075*betasv[{3}, {10}]*zeta[13])/(64*y^3) - 
   (1195425*betasv[{4}, {10}]*zeta[13])/(512*y^4) - 
   (488565*betasv[{5}, {10}]*zeta[13])/(256*y^5) - 
   (218295*betasv[{6}, {10}]*zeta[13])/(2048*y^6), 
 pinablaFm[5, 7, 9, 3] -> (14189175*betasv[{4, 9}, {10, 14}])/2 + 
   (99324225*betasv[{5, 8}, {10, 14}])/4 + (2837835*betasv[{6, 7}, {10, 14}])/
    4 - (2837835*betasv[{6, 7}, {14, 10}])/2 - 
   (99324225*betasv[{7, 6}, {10, 14}])/4 - 
   13783770*betasv[{7, 6}, {14, 10}] - (31216185*betasv[{8, 5}, {10, 14}])/
    4 - (79053975*betasv[{8, 5}, {14, 10}])/4 + 
   (93918825*betasv[{9, 4}, {14, 10}])/8 + 
   (150134985*betasv[{10, 3}, {14, 10}])/8 + 
   (34189155*betasv[{11, 2}, {14, 10}])/8 + 
   (1486485*betasv[{12, 1}, {14, 10}])/8 + 
   (3468465*betasv[{5}, {14}]*zeta[9])/2 + 
   (11036025*betasv[{6}, {14}]*zeta[9])/(8*y) - 
   (315315*betasv[{7}, {14}]*zeta[9])/(32*y^2) - 
   (11036025*betasv[{8}, {14}]*zeta[9])/(128*y^3) - 
   (1576575*betasv[{9}, {14}]*zeta[9])/(256*y^4) - 
   (114345*betasv[{1}, {10}]*zeta[13])/4 - 
   (2629935*betasv[{2}, {10}]*zeta[13])/(16*y) - 
   (11548845*betasv[{3}, {10}]*zeta[13])/(64*y^2) - 
   (7224525*betasv[{4}, {10}]*zeta[13])/(256*y^3) + 
   (6081075*betasv[{5}, {10}]*zeta[13])/(512*y^4) + 
   (530145*betasv[{6}, {10}]*zeta[13])/(256*y^5) + 
   (218295*betasv[{7}, {10}]*zeta[13])/(4096*y^6), 
 pinablaFm[5, 7, 9, 4] -> (-42567525*betasv[{4, 10}, {10, 14}])/8 - 
   (127702575*betasv[{5, 9}, {10, 14}])/4 - 
   (156080925*betasv[{6, 8}, {10, 14}])/8 + 
   (2837835*betasv[{6, 8}, {14, 10}])/8 + 36891855*betasv[{7, 7}, {10, 14}] + 
   (36081045*betasv[{7, 7}, {14, 10}])/4 + 
   19864845*betasv[{8, 6}, {10, 14}] + (512837325*betasv[{8, 6}, {14, 10}])/
    16 + (64189125*betasv[{9, 5}, {14, 10}])/8 - 
   (129053925*betasv[{10, 4}, {14, 10}])/4 - 
   (126351225*betasv[{11, 3}, {14, 10}])/8 - 
   (22297275*betasv[{12, 2}, {14, 10}])/16 - 4414410*betasv[{6}, {14}]*
    zeta[9] - (4099095*betasv[{7}, {14}]*zeta[9])/(2*y) + 
   (17342325*betasv[{8}, {14}]*zeta[9])/(64*y^2) + 
   (14189175*betasv[{9}, {14}]*zeta[9])/(128*y^3) + 
   (4729725*betasv[{10}, {14}]*zeta[9])/(1024*y^4) + 
   (1715175*betasv[{2}, {10}]*zeta[13])/8 + 
   (9719325*betasv[{3}, {10}]*zeta[13])/(16*y) + 
   (9927225*betasv[{4}, {10}]*zeta[13])/(32*y^2) - 
   (4937625*betasv[{5}, {10}]*zeta[13])/(256*y^3) - 
   (39449025*betasv[{6}, {10}]*zeta[13])/(2048*y^4) - 
   (2775465*betasv[{7}, {10}]*zeta[13])/(2048*y^5) - 
   (218295*betasv[{8}, {10}]*zeta[13])/(16384*y^6), 
 pinablaFm[5, 7, 9, 5] -> (42567525*betasv[{4, 11}, {10, 14}])/16 + 
   (468242775*betasv[{5, 10}, {10, 14}])/16 + 
   (695269575*betasv[{6, 9}, {10, 14}])/16 - 
   (581756175*betasv[{7, 8}, {10, 14}])/16 - 
   (22297275*betasv[{7, 8}, {14, 10}])/8 - 
   (156080925*betasv[{8, 7}, {10, 14}])/4 - 
   (873647775*betasv[{8, 7}, {14, 10}])/32 - 
   (1218242025*betasv[{9, 6}, {14, 10}])/32 + 
   (839864025*betasv[{10, 5}, {14, 10}])/32 + 
   (1147971825*betasv[{11, 4}, {14, 10}])/32 + 
   (96621525*betasv[{12, 3}, {14, 10}])/16 - 90810720*betasv[{6}, {14}]*
    GG[10, 0] + (17342325*betasv[{7}, {14}]*zeta[9])/2 + 
   (64639575*betasv[{8}, {14}]*zeta[9])/(32*y) - 
   (77252175*betasv[{9}, {14}]*zeta[9])/(128*y^2) - 
   (52026975*betasv[{10}, {14}]*zeta[9])/(512*y^3) - 
   (4729725*betasv[{11}, {14}]*zeta[9])/(2048*y^4) - 
   (7432425*betasv[{3}, {10}]*zeta[13])/8 - 
   (88305525*betasv[{4}, {10}]*zeta[13])/(64*y) - 
   (64604925*betasv[{5}, {10}]*zeta[13])/(256*y^2) + 
   (93710925*betasv[{6}, {10}]*zeta[13])/(1024*y^3) + 
   (67203675*betasv[{7}, {10}]*zeta[13])/(4096*y^4) + 
   (1715175*betasv[{8}, {10}]*zeta[13])/(4096*y^5) + 
   (218295*GG[10, 0]*zeta[13])/(64*y^6), pinablaFm[5, 7, 9, 6] -> 
  (-42567525*betasv[{4, 12}, {10, 14}])/64 - 
   (553377825*betasv[{5, 11}, {10, 14}])/32 - 
   (1745268525*betasv[{6, 10}, {10, 14}])/32 + 
   (468242775*betasv[{7, 9}, {10, 14}])/32 + 
   (3703374675*betasv[{8, 8}, {10, 14}])/64 + 
   (1319593275*betasv[{8, 8}, {14, 10}])/128 + 
   (2965537575*betasv[{9, 7}, {14, 10}])/64 + 
   (70945875*betasv[{10, 6}, {14, 10}])/8 - 
   (3135807675*betasv[{11, 5}, {14, 10}])/64 - 
   (2114187075*betasv[{12, 4}, {14, 10}])/128 + 849728880*betasv[{7}, {14}]*
    GG[10, 0] - 90810720*betasv[{6}, {14}]*GG[10, 1] - 
   (411486075*betasv[{8}, {14}]*zeta[9])/32 - 
   (52026975*betasv[{9}, {14}]*zeta[9])/(64*y) + 
   (193918725*betasv[{10}, {14}]*zeta[9])/(256*y^2) + 
   (61486425*betasv[{11}, {14}]*zeta[9])/(1024*y^3) + 
   (4729725*betasv[{12}, {14}]*zeta[9])/(8192*y^4) + 
   (162629775*betasv[{4}, {10}]*zeta[13])/64 + 
   (241215975*betasv[{5}, {10}]*zeta[13])/(128*y) - 
   (5457375*betasv[{6}, {10}]*zeta[13])/(64*y^2) - 
   (228118275*betasv[{7}, {10}]*zeta[13])/(2048*y^3) - 
   (101507175*betasv[{8}, {10}]*zeta[13])/(16384*y^4) - 
   (4085235*GG[10, 0]*zeta[13])/(32*y^5) + (218295*GG[10, 1]*zeta[13])/
    (64*y^6), pinablaFm[5, 7, 9, 7] -> 
  (638512875*betasv[{5, 12}, {10, 14}])/128 + 
   (5150670525*betasv[{6, 11}, {10, 14}])/128 + 
   (2085808725*betasv[{7, 10}, {10, 14}])/128 - 
   (7874992125*betasv[{8, 9}, {10, 14}])/128 - 
   (5604724125*betasv[{9, 8}, {14, 10}])/256 - 
   (10031746725*betasv[{10, 7}, {14, 10}])/256 + 
   (8272289025*betasv[{11, 6}, {14, 10}])/256 + 
   (7364181825*betasv[{12, 5}, {14, 10}])/256 - 3701347650*betasv[{8}, {14}]*
    GG[10, 0] + 985944960*betasv[{7}, {14}]*GG[10, 1] - 
   90810720*betasv[{6}, {14}]*GG[10, 2] + 2724321600*betasv[{4}, {10}]*
    GG[14, 0] + (874999125*betasv[{9}, {14}]*zeta[9])/64 - 
   (231756525*betasv[{10}, {14}]*zeta[9])/(256*y) - 
   (572296725*betasv[{11}, {14}]*zeta[9])/(1024*y^2) - 
   (70945875*betasv[{12}, {14}]*zeta[9])/(4096*y^3) - 
   (4729725*GG[14, 0]*zeta[9])/(2*y^4) - 
   (566475525*betasv[{5}, {10}]*zeta[13])/128 - 
   (636329925*betasv[{6}, {10}]*zeta[13])/(512*y) + 
   (771672825*betasv[{7}, {10}]*zeta[13])/(2048*y^2) + 
   (431132625*betasv[{8}, {10}]*zeta[13])/(8192*y^3) + 
   (142359525*GG[10, 0]*zeta[13])/(64*y^4) - (592515*GG[10, 1]*zeta[13])/
    (4*y^5) + (218295*GG[10, 2]*zeta[13])/(64*y^6), 
 pinablaFm[5, 7, 9, 8] -> (-3533104575*betasv[{6, 12}, {10, 14}])/256 - 
   (3618239625*betasv[{7, 11}, {10, 14}])/128 + 
   (10769583825*betasv[{8, 10}, {10, 14}])/256 + 
   (6711479775*betasv[{10, 8}, {14, 10}])/256 + 
   (439864425*betasv[{11, 7}, {14, 10}])/128 - 
   (7591208625*betasv[{12, 6}, {14, 10}])/256 + 9306071775*betasv[{9}, {14}]*
    GG[10, 0] - 4933778850*betasv[{8}, {14}]*GG[10, 1] + 
   1122161040*betasv[{7}, {14}]*GG[10, 2] - 90810720*betasv[{6}, {14}]*
    GG[10, 3] - 23156733600*betasv[{5}, {10}]*GG[14, 0] + 
   2724321600*betasv[{4}, {10}]*GG[14, 1] - 
   (1196620425*betasv[{10}, {14}]*zeta[9])/128 + 
   (402026625*betasv[{11}, {14}]*zeta[9])/(256*y) + 
   (392567175*betasv[{12}, {14}]*zeta[9])/(2048*y^2) + 
   (80405325*GG[14, 0]*zeta[9])/y^3 - (4729725*GG[14, 1]*zeta[9])/(2*y^4) + 
   (583939125*betasv[{6}, {10}]*zeta[13])/128 - 
   (33835725*betasv[{7}, {10}]*zeta[13])/(256*y) - 
   (516267675*betasv[{8}, {10}]*zeta[13])/(2048*y^2) - 
   (715851675*GG[10, 0]*zeta[13])/(32*y^3) + (189760725*GG[10, 1]*zeta[13])/
    (64*y^4) - (5395005*GG[10, 2]*zeta[13])/(32*y^5) + 
   (218295*GG[10, 3]*zeta[13])/(64*y^6), pinablaFm[5, 7, 11, 0] -> 
  -3783780*betasv[{4, 6}, {10, 14}] - 5189184*betasv[{5, 5}, {10, 14}] - 
   1621620*betasv[{6, 4}, {10, 14}] + 3783780*betasv[{6, 4}, {14, 10}] - 
   205920*betasv[{7, 3}, {10, 14}] + 5189184*betasv[{7, 3}, {14, 10}] - 
   7722*betasv[{8, 2}, {10, 14}] + 1621620*betasv[{8, 2}, {14, 10}] + 
   205920*betasv[{9, 1}, {14, 10}] + 7722*betasv[{10, 0}, {14, 10}] + 
   1716*betasv[{2}, {14}]*zeta[9] + (11440*betasv[{3}, {14}]*zeta[9])/y + 
   (45045*betasv[{4}, {14}]*zeta[9])/(2*y^2) + 
   (18018*betasv[{5}, {14}]*zeta[9])/y^3 + (105105*betasv[{6}, {14}]*zeta[9])/
    (32*y^4) - zeta[13]/(8709120*y) - (297*betasv[{0}, {10}]*zeta[13])/
    (4*y^2) - (495*betasv[{1}, {10}]*zeta[13])/y^3 - 
   (31185*betasv[{2}, {10}]*zeta[13])/(32*y^4) - 
   (6237*betasv[{3}, {10}]*zeta[13])/(8*y^5) - 
   (72765*betasv[{4}, {10}]*zeta[13])/(512*y^6), 
 pinablaFm[5, 7, 11, 1] -> 5675670*betasv[{4, 7}, {10, 14}] + 
   12864852*betasv[{5, 6}, {10, 14}] + 7135128*betasv[{6, 5}, {10, 14}] - 
   3783780*betasv[{6, 5}, {14, 10}] + 1274130*betasv[{7, 4}, {10, 14}] - 
   12162150*betasv[{7, 4}, {14, 10}] + 70785*betasv[{8, 3}, {10, 14}] - 
   8918910*betasv[{8, 3}, {14, 10}] - 1981980*betasv[{9, 2}, {14, 10}] - 
   169884*betasv[{10, 1}, {14, 10}] - 3861*betasv[{11, 0}, {14, 10}] - 
   15730*betasv[{3}, {14}]*zeta[9] - (70785*betasv[{4}, {14}]*zeta[9])/y - 
   (99099*betasv[{5}, {14}]*zeta[9])/y^2 - (357357*betasv[{6}, {14}]*zeta[9])/
    (8*y^3) - (315315*betasv[{7}, {14}]*zeta[9])/(64*y^4) + 
   zeta[13]/8709120 + (297*betasv[{0}, {10}]*zeta[13])/(2*y) + 
   (3267*betasv[{1}, {10}]*zeta[13])/(2*y^2) + 
   (38115*betasv[{2}, {10}]*zeta[13])/(8*y^3) + 
   (343035*betasv[{3}, {10}]*zeta[13])/(64*y^4) + 
   (467775*betasv[{4}, {10}]*zeta[13])/(256*y^5) + 
   (72765*betasv[{5}, {10}]*zeta[13])/(512*y^6), 
 pinablaFm[5, 7, 11, 2] -> (-14189175*betasv[{4, 8}, {10, 14}])/2 - 
   24972948*betasv[{5, 7}, {10, 14}] - 22135113*betasv[{6, 6}, {10, 14}] + 
   2837835*betasv[{6, 6}, {14, 10}] - 6115824*betasv[{7, 5}, {10, 14}] + 
   17837820*betasv[{7, 5}, {14, 10}] - (1911195*betasv[{8, 4}, {10, 14}])/4 + 
   26351325*betasv[{8, 4}, {14, 10}] + 11891880*betasv[{9, 3}, {14, 10}] + 
   1783782*betasv[{10, 2}, {14, 10}] + 92664*betasv[{11, 1}, {14, 10}] + 
   (3861*betasv[{12, 0}, {14, 10}])/4 + (212355*betasv[{4}, {14}]*zeta[9])/
    2 + (339768*betasv[{5}, {14}]*zeta[9])/y + 
   (2459457*betasv[{6}, {14}]*zeta[9])/(8*y^2) + 
   (693693*betasv[{7}, {14}]*zeta[9])/(8*y^3) + 
   (1576575*betasv[{8}, {14}]*zeta[9])/(256*y^4) - 
   (297*betasv[{0}, {10}]*zeta[13])/2 - (3564*betasv[{1}, {10}]*zeta[13])/y - 
   (68607*betasv[{2}, {10}]*zeta[13])/(4*y^2) - 
   (114345*betasv[{3}, {10}]*zeta[13])/(4*y^3) - 
   (2027025*betasv[{4}, {10}]*zeta[13])/(128*y^4) - 
   (343035*betasv[{5}, {10}]*zeta[13])/(128*y^5) - 
   (218295*betasv[{6}, {10}]*zeta[13])/(2048*y^6), 
 pinablaFm[5, 7, 11, 3] -> (14189175*betasv[{4, 9}, {10, 14}])/2 + 
   (76621545*betasv[{5, 8}, {10, 14}])/2 + 
   (103864761*betasv[{6, 7}, {10, 14}])/2 - 
   (2837835*betasv[{6, 7}, {14, 10}])/2 + (43540497*betasv[{7, 6}, {10, 14}])/
    2 - (35270235*betasv[{7, 6}, {14, 10}])/2 + 
   (4969107*betasv[{8, 5}, {10, 14}])/2 - 48648600*betasv[{8, 5}, {14, 10}] - 
   41216175*betasv[{9, 4}, {14, 10}] - 11594583*betasv[{10, 3}, {14, 10}] - 
   1054053*betasv[{11, 2}, {14, 10}] - (50193*betasv[{12, 1}, {14, 10}])/2 - 
   552123*betasv[{5}, {14}]*zeta[9] - (4837833*betasv[{6}, {14}]*zeta[9])/
    (4*y) - (11540529*betasv[{7}, {14}]*zeta[9])/(16*y^2) - 
   (8513505*betasv[{8}, {14}]*zeta[9])/(64*y^3) - 
   (1576575*betasv[{9}, {14}]*zeta[9])/(256*y^4) + 
   3861*betasv[{1}, {10}]*zeta[13] + (81081*betasv[{2}, {10}]*zeta[13])/
    (2*y) + (891891*betasv[{3}, {10}]*zeta[13])/(8*y^2) + 
   (3170475*betasv[{4}, {10}]*zeta[13])/(32*y^3) + 
   (467775*betasv[{5}, {10}]*zeta[13])/(16*y^4) + 
   (2713095*betasv[{6}, {10}]*zeta[13])/(1024*y^5) + 
   (218295*betasv[{7}, {10}]*zeta[13])/(4096*y^6), 
 pinablaFm[5, 7, 11, 4] -> (-42567525*betasv[{4, 10}, {10, 14}])/8 - 
   45405360*betasv[{5, 9}, {10, 14}] - 93648555*betasv[{6, 8}, {10, 14}] + 
   (2837835*betasv[{6, 8}, {14, 10}])/8 - 58621563*betasv[{7, 7}, {10, 14}] + 
   10945935*betasv[{7, 7}, {14, 10}] - (39162123*betasv[{8, 6}, {10, 14}])/
    4 + (468242775*betasv[{8, 6}, {14, 10}])/8 + 
   89864775*betasv[{9, 5}, {14, 10}] + 45405360*betasv[{10, 4}, {14, 10}] + 
   7378371*betasv[{11, 3}, {14, 10}] + (2459457*betasv[{12, 2}, {14, 10}])/
    8 + (4351347*betasv[{6}, {14}]*zeta[9])/2 + 
   (6513507*betasv[{7}, {14}]*zeta[9])/(2*y) + 
   (10405395*betasv[{8}, {14}]*zeta[9])/(8*y^2) + 
   (315315*betasv[{9}, {14}]*zeta[9])/(2*y^3) + 
   (4729725*betasv[{10}, {14}]*zeta[9])/(1024*y^4) - 
   (189189*betasv[{2}, {10}]*zeta[13])/4 - 
   (567567*betasv[{3}, {10}]*zeta[13])/(2*y) - 
   (436590*betasv[{4}, {10}]*zeta[13])/y^2 - 
   (6912675*betasv[{5}, {10}]*zeta[13])/(32*y^3) - 
   (36018675*betasv[{6}, {10}]*zeta[13])/(1024*y^4) - 
   (841995*betasv[{7}, {10}]*zeta[13])/(512*y^5) - 
   (218295*betasv[{8}, {10}]*zeta[13])/(16384*y^6), 
 pinablaFm[5, 7, 11, 5] -> (42567525*betasv[{4, 11}, {10, 14}])/16 + 
   (314999685*betasv[{5, 10}, {10, 14}])/8 + 
   127702575*betasv[{6, 9}, {10, 14}] + (480404925*betasv[{7, 8}, {10, 14}])/
    4 - (52297245*betasv[{7, 8}, {14, 10}])/16 + 
   (234729495*betasv[{8, 7}, {10, 14}])/8 - 
   (687161475*betasv[{8, 7}, {14, 10}])/16 - 
   (1007431425*betasv[{9, 6}, {14, 10}])/8 - 
   (451215765*betasv[{10, 5}, {14, 10}])/4 - 
   (127702575*betasv[{11, 4}, {14, 10}])/4 - 
   (36891855*betasv[{12, 3}, {14, 10}])/16 - 90810720*betasv[{6}, {14}]*
    GG[10, 0] - (26081055*betasv[{7}, {14}]*zeta[9])/4 - 
   (53378325*betasv[{8}, {14}]*zeta[9])/(8*y) - 
   (14189175*betasv[{9}, {14}]*zeta[9])/(8*y^2) - 
   (34999965*betasv[{10}, {14}]*zeta[9])/(256*y^3) - 
   (4729725*betasv[{11}, {14}]*zeta[9])/(2048*y^4) + 
   (2837835*betasv[{3}, {10}]*zeta[13])/8 + 
   (9823275*betasv[{4}, {10}]*zeta[13])/(8*y) + 
   (34708905*betasv[{5}, {10}]*zeta[13])/(32*y^2) + 
   (77494725*betasv[{6}, {10}]*zeta[13])/(256*y^3) + 
   (52858575*betasv[{7}, {10}]*zeta[13])/(2048*y^4) + 
   (4022865*betasv[{8}, {10}]*zeta[13])/(8192*y^5) + 
   (218295*GG[10, 0]*zeta[13])/(64*y^6), pinablaFm[5, 7, 11, 6] -> 
  (-42567525*betasv[{4, 12}, {10, 14}])/64 - 
   (178783605*betasv[{5, 11}, {10, 14}])/8 - 
   (4009860855*betasv[{6, 10}, {10, 14}])/32 - 
   (735810075*betasv[{7, 9}, {10, 14}])/4 - 
   (2134457325*betasv[{8, 8}, {10, 14}])/32 + 
   (237161925*betasv[{8, 8}, {14, 10}])/16 + 
   (423648225*betasv[{9, 7}, {14, 10}])/4 + 
   (5729588865*betasv[{10, 6}, {14, 10}])/32 + 
   (706620915*betasv[{11, 5}, {14, 10}])/8 + 
   (695269575*betasv[{12, 4}, {14, 10}])/64 + 972972000*betasv[{7}, {14}]*
    GG[10, 0] - 90810720*betasv[{6}, {14}]*GG[10, 1] + 
   (237161925*betasv[{8}, {14}]*zeta[9])/16 + 
   (81756675*betasv[{9}, {14}]*zeta[9])/(8*y) + 
   (445540095*betasv[{10}, {14}]*zeta[9])/(256*y^2) + 
   (19864845*betasv[{11}, {14}]*zeta[9])/(256*y^3) + 
   (4729725*betasv[{12}, {14}]*zeta[9])/(8192*y^4) - 
   (53482275*betasv[{4}, {10}]*zeta[13])/32 - 
   (54355455*betasv[{5}, {10}]*zeta[13])/(16*y) - 
   (440737605*betasv[{6}, {10}]*zeta[13])/(256*y^2) - 
   (32588325*betasv[{7}, {10}]*zeta[13])/(128*y^3) - 
   (18243225*betasv[{8}, {10}]*zeta[13])/(2048*y^4) - 
   (2338875*GG[10, 0]*zeta[13])/(16*y^5) + (218295*GG[10, 1]*zeta[13])/
    (64*y^6), pinablaFm[5, 7, 11, 7] -> 
  (400134735*betasv[{5, 12}, {10, 14}])/64 + 
   (5082562485*betasv[{6, 11}, {10, 14}])/64 + 
   (12839581755*betasv[{7, 10}, {10, 14}])/64 + 
   (3606077475*betasv[{8, 9}, {10, 14}])/32 - 
   (330405075*betasv[{9, 8}, {14, 10}])/8 - 
   (10813367565*betasv[{10, 7}, {14, 10}])/64 - 
   (9969314355*betasv[{11, 6}, {14, 10}])/64 - 
   (2108511405*betasv[{12, 5}, {14, 10}])/64 - 5010805800*betasv[{8}, {14}]*
    GG[10, 0] + 1109188080*betasv[{7}, {14}]*GG[10, 1] - 
   90810720*betasv[{6}, {14}]*GG[10, 2] + 2724321600*betasv[{4}, {10}]*
    GG[14, 0] - (400675275*betasv[{9}, {14}]*zeta[9])/16 - 
   (1426620195*betasv[{10}, {14}]*zeta[9])/(128*y) - 
   (564729165*betasv[{11}, {14}]*zeta[9])/(512*y^2) - 
   (44459415*betasv[{12}, {14}]*zeta[9])/(2048*y^3) - 
   (4729725*GG[14, 0]*zeta[9])/(2*y^4) + 
   (162193185*betasv[{5}, {10}]*zeta[13])/32 + 
   (766870335*betasv[{6}, {10}]*zeta[13])/(128*y) + 
   (831797505*betasv[{7}, {10}]*zeta[13])/(512*y^2) + 
   (25415775*betasv[{8}, {10}]*zeta[13])/(256*y^3) + 
   (48180825*GG[10, 0]*zeta[13])/(16*y^4) - (5332635*GG[10, 1]*zeta[13])/
    (32*y^5) + (218295*GG[10, 2]*zeta[13])/(64*y^6), 
 pinablaFm[5, 7, 11, 8] -> (-3141483345*betasv[{6, 12}, {10, 14}])/128 - 
   (1120134015*betasv[{7, 11}, {10, 14}])/8 - 
   (34476046605*betasv[{8, 10}, {10, 14}])/256 + 
   (18743089365*betasv[{10, 8}, {14, 10}])/256 + 
   (324729405*betasv[{11, 7}, {14, 10}])/2 + 
   (8147424285*betasv[{12, 6}, {14, 10}])/128 + 15583768200*betasv[{9}, {14}]*
    GG[10, 0] - 6397290900*betasv[{8}, {14}]*GG[10, 1] + 
   1245404160*betasv[{7}, {14}]*GG[10, 2] - 90810720*betasv[{6}, {14}]*
    GG[10, 3] - 28332944640*betasv[{5}, {10}]*GG[14, 0] + 
   2724321600*betasv[{4}, {10}]*GG[14, 1] + 
   (3830671845*betasv[{10}, {14}]*zeta[9])/128 + 
   (124459335*betasv[{11}, {14}]*zeta[9])/(16*y) + 
   (349053705*betasv[{12}, {14}]*zeta[9])/(1024*y^2) + 
   (98378280*GG[14, 0]*zeta[9])/y^3 - (4729725*GG[14, 1]*zeta[9])/(2*y^4) - 
   (626724945*betasv[{6}, {10}]*zeta[13])/64 - 
   (24979185*betasv[{7}, {10}]*zeta[13])/(4*y) - 
   (1441776105*betasv[{8}, {10}]*zeta[13])/(2048*y^2) - 
   (149843925*GG[10, 0]*zeta[13])/(4*y^3) + (123024825*GG[10, 1]*zeta[13])/
    (32*y^4) - (187110*GG[10, 2]*zeta[13])/y^5 + (218295*GG[10, 3]*zeta[13])/
    (64*y^6), pinablaFm[5, 7, 11, 9] -> 
  (12102555465*betasv[{7, 12}, {10, 14}])/256 + 
   (52398190845*betasv[{8, 11}, {10, 14}])/512 - 
   (39525771285*betasv[{11, 8}, {14, 10}])/512 - 
   (18538765245*betasv[{12, 7}, {14, 10}])/256 - 
   30430915515*betasv[{10}, {14}]*GG[10, 0] + 21981059100*betasv[{9}, {14}]*
    GG[10, 1] - 7954046100*betasv[{8}, {14}]*GG[10, 2] + 
   1381620240*betasv[{7}, {14}]*GG[10, 3] - 90810720*betasv[{6}, {14}]*
    GG[10, 4] + 121777175520*betasv[{6}, {10}]*GG[14, 0] - 
   31057266240*betasv[{5}, {10}]*GG[14, 1] + 2724321600*betasv[{4}, {10}]*
    GG[14, 2] - (5822021205*betasv[{11}, {14}]*zeta[9])/256 - 
   (1344728385*betasv[{12}, {14}]*zeta[9])/(512*y) - 
   (1691349660*GG[14, 0]*zeta[9])/y^2 + (107837730*GG[14, 1]*zeta[9])/y^3 - 
   (4729725*GG[14, 2]*zeta[9])/(2*y^4) + 
   (1426058865*betasv[{7}, {10}]*zeta[13])/128 + 
   (3040443945*betasv[{8}, {10}]*zeta[13])/(1024*y) + 
   (2340839655*GG[10, 0]*zeta[13])/(8*y^2) - (422712675*GG[10, 1]*zeta[13])/
    (8*y^3) + (152962425*GG[10, 2]*zeta[13])/(32*y^4) - 
   (6642405*GG[10, 3]*zeta[13])/(32*y^5) + (218295*GG[10, 4]*zeta[13])/
    (64*y^6), pinablaFm[5, 7, 11, 10] -> 
  (-76603301775*betasv[{8, 12}, {10, 14}])/2048 + 
   (76603301775*betasv[{12, 8}, {14, 10}])/2048 + 
   34978343400*betasv[{11}, {14}]*GG[10, 0] - 46916709840*betasv[{10}, {14}]*
    GG[10, 1] + 29935105200*betasv[{9}, {14}]*GG[10, 2] - 
   9681071400*betasv[{8}, {14}]*GG[10, 3] + 1517836320*betasv[{7}, {14}]*
    GG[10, 4] - 90810720*betasv[{6}, {14}]*GG[10, 5] - 
   254529475200*betasv[{7}, {10}]*GG[14, 0] + 145070125200*betasv[{6}, {10}]*
    GG[14, 1] - 33781587840*betasv[{5}, {10}]*GG[14, 2] + 
   2724321600*betasv[{4}, {10}]*GG[14, 3] + 
   (8511477975*betasv[{12}, {14}]*zeta[9])/1024 + 
   (14140526400*GG[14, 0]*zeta[9])/y - (2014862850*GG[14, 1]*zeta[9])/y^2 + 
   (117297180*GG[14, 2]*zeta[9])/y^3 - (4729725*GG[14, 3]*zeta[9])/(2*y^4) - 
   (5892561675*betasv[{8}, {10}]*zeta[13])/1024 - 
   (1345320900*GG[10, 0]*zeta[13])/y + (451122210*GG[10, 1]*zeta[13])/y^2 - 
   (143918775*GG[10, 2]*zeta[13])/(2*y^3) + (93087225*GG[10, 3]*zeta[13])/
    (16*y^4) - (3648645*GG[10, 4]*zeta[13])/(16*y^5) + 
   (218295*GG[10, 5]*zeta[13])/(64*y^6), pinablaFm[5, 8, 4, 0] -> 
  -16216200*betasv[{4, 7}, {10, 16}] + 25945920*betasv[{5, 6}, {10, 16}] - 
   12972960*betasv[{6, 5}, {10, 16}] + 3706560*betasv[{7, 4}, {10, 16}] + 
   16216200*betasv[{7, 4}, {16, 10}] - 463320*betasv[{8, 3}, {10, 16}] - 
   25945920*betasv[{8, 3}, {16, 10}] + 12972960*betasv[{9, 2}, {16, 10}] - 
   3706560*betasv[{10, 1}, {16, 10}] + 463320*betasv[{11, 0}, {16, 10}] - 
   (3617*betasv[{3}, {8}]*zeta[9])/171360 + 102960*betasv[{3}, {16}]*
    zeta[9] - (205920*betasv[{4}, {16}]*zeta[9])/y + 
   (180180*betasv[{5}, {16}]*zeta[9])/y^2 - (90090*betasv[{6}, {16}]*zeta[9])/
    y^3 + (225225*betasv[{7}, {16}]*zeta[9])/(16*y^4) - 
   (13*zeta[15])/(322560*y^2) - (3861*betasv[{0}, {10}]*zeta[15])/(4*y^3) + 
   (3861*betasv[{1}, {10}]*zeta[15])/(2*y^4) - 
   (27027*betasv[{2}, {10}]*zeta[15])/(16*y^5) + 
   (27027*betasv[{3}, {10}]*zeta[15])/(32*y^6) - 
   (135135*betasv[{4}, {10}]*zeta[15])/(1024*y^7), 
 pinablaFm[5, 8, 4, 1] -> 28378350*betasv[{4, 8}, {10, 16}] - 
   35675640*betasv[{5, 7}, {10, 16}] + 9729720*betasv[{6, 6}, {10, 16}] - 
   2779920*betasv[{7, 5}, {10, 16}] - 16216200*betasv[{7, 5}, {16, 10}] + 
   347490*betasv[{8, 4}, {10, 16}] + 4054050*betasv[{8, 4}, {16, 10}] + 
   19459440*betasv[{9, 3}, {16, 10}] - 9729720*betasv[{10, 2}, {16, 10}] + 
   2779920*betasv[{11, 1}, {16, 10}] - 347490*betasv[{12, 0}, {16, 10}] + 
   (3617*betasv[{4}, {8}]*zeta[9])/228480 - 77220*betasv[{4}, {16}]*zeta[9] + 
   (154440*betasv[{5}, {16}]*zeta[9])/y - (135135*betasv[{6}, {16}]*zeta[9])/
    y^2 + (495495*betasv[{7}, {16}]*zeta[9])/(4*y^3) - 
   (1576575*betasv[{8}, {16}]*zeta[9])/(64*y^4) + (13*zeta[15])/(161280*y) + 
   (11583*betasv[{0}, {10}]*zeta[15])/(4*y^2) - 
   (11583*betasv[{1}, {10}]*zeta[15])/(2*y^3) + 
   (81081*betasv[{2}, {10}]*zeta[15])/(16*y^4) - 
   (81081*betasv[{3}, {10}]*zeta[15])/(32*y^5) - 
   (135135*betasv[{4}, {10}]*zeta[15])/(1024*y^6) + 
   (135135*betasv[{5}, {10}]*zeta[15])/(1024*y^7), 
 pinablaFm[5, 8, 4, 2] -> -42567525*betasv[{4, 9}, {10, 16}] + 
   34054020*betasv[{5, 8}, {10, 16}] + 7297290*betasv[{6, 7}, {10, 16}] + 
   1389960*betasv[{7, 6}, {10, 16}] + 12162150*betasv[{7, 6}, {16, 10}] - 
   173745*betasv[{8, 5}, {10, 16}] + 24324300*betasv[{8, 5}, {16, 10}] - 
   30405375*betasv[{9, 4}, {16, 10}] - 9729720*betasv[{10, 3}, {16, 10}] + 
   4864860*betasv[{11, 2}, {16, 10}] - 1389960*betasv[{12, 1}, {16, 10}] + 
   173745*betasv[{13, 0}, {16, 10}] - (3617*betasv[{5}, {8}]*zeta[9])/
    456960 + 38610*betasv[{5}, {16}]*zeta[9] - 
   (77220*betasv[{6}, {16}]*zeta[9])/y - (405405*betasv[{7}, {16}]*zeta[9])/
    (4*y^2) - (945945*betasv[{8}, {16}]*zeta[9])/(8*y^3) + 
   (4729725*betasv[{9}, {16}]*zeta[9])/(128*y^4) - (13*zeta[15])/161280 - 
   (11583*betasv[{0}, {10}]*zeta[15])/(2*y) + 
   (11583*betasv[{1}, {10}]*zeta[15])/y^2 - 
   (81081*betasv[{2}, {10}]*zeta[15])/(8*y^3) + 
   (81081*betasv[{3}, {10}]*zeta[15])/(16*y^4) + 
   (2027025*betasv[{4}, {10}]*zeta[15])/(512*y^5) - 
   (405405*betasv[{5}, {10}]*zeta[15])/(512*y^6) - 
   (405405*betasv[{6}, {10}]*zeta[15])/(4096*y^7), 
 pinablaFm[5, 8, 4, 3] -> (212837625*betasv[{4, 10}, {10, 16}])/4 - 
   8513505*betasv[{5, 9}, {10, 16}] - (76621545*betasv[{6, 8}, {10, 16}])/2 - 
   6428565*betasv[{7, 7}, {10, 16}] - 6081075*betasv[{7, 7}, {16, 10}] + 
   (173745*betasv[{8, 6}, {10, 16}])/4 - (79053975*betasv[{8, 6}, {16, 10}])/
    2 - 6081075*betasv[{9, 5}, {16, 10}] + 
   (200675475*betasv[{10, 4}, {16, 10}])/4 + 
   2432430*betasv[{11, 3}, {16, 10}] - 1216215*betasv[{12, 2}, {16, 10}] + 
   347490*betasv[{13, 1}, {16, 10}] - (173745*betasv[{14, 0}, {16, 10}])/4 + 
   (3617*betasv[{6}, {8}]*zeta[9])/1827840 - 
   (19305*betasv[{6}, {16}]*zeta[9])/2 + (714285*betasv[{7}, {16}]*zeta[9])/
    (2*y) + (8513505*betasv[{8}, {16}]*zeta[9])/(16*y^2) + 
   (945945*betasv[{9}, {16}]*zeta[9])/(32*y^3) - 
   (23648625*betasv[{10}, {16}]*zeta[9])/(512*y^4) + 
   (11583*betasv[{0}, {10}]*zeta[15])/2 - (11583*betasv[{1}, {10}]*zeta[15])/
    y + (81081*betasv[{2}, {10}]*zeta[15])/(8*y^2) - 
   (81081*betasv[{3}, {10}]*zeta[15])/(16*y^3) - 
   (13378365*betasv[{4}, {10}]*zeta[15])/(512*y^4) + 
   (405405*betasv[{5}, {10}]*zeta[15])/(512*y^5) + 
   (5270265*betasv[{6}, {10}]*zeta[15])/(4096*y^6) + 
   (405405*betasv[{7}, {10}]*zeta[15])/(8192*y^7), 
 pinablaFm[5, 8, 6, 0] -> -16216200*betasv[{4, 7}, {10, 16}] + 
   18648630*betasv[{5, 6}, {10, 16}] + 1621620*betasv[{6, 5}, {10, 16}] - 
   5675670*betasv[{7, 4}, {10, 16}] + 16216200*betasv[{7, 4}, {16, 10}] + 
   1621620*betasv[{8, 3}, {10, 16}] - 18648630*betasv[{8, 3}, {16, 10}] - 
   1621620*betasv[{9, 2}, {16, 10}] + 5675670*betasv[{10, 1}, {16, 10}] - 
   1621620*betasv[{11, 0}, {16, 10}] - 360360*betasv[{3}, {16}]*zeta[9] + 
   (315315*betasv[{4}, {16}]*zeta[9])/y - (45045*betasv[{5}, {16}]*zeta[9])/
    (2*y^2) - (1036035*betasv[{6}, {16}]*zeta[9])/(16*y^3) + 
   (225225*betasv[{7}, {16}]*zeta[9])/(16*y^4) + (13*zeta[15])/(368640*y^2) + 
   (27027*betasv[{0}, {10}]*zeta[15])/(8*y^3) - 
   (189189*betasv[{1}, {10}]*zeta[15])/(64*y^4) + 
   (27027*betasv[{2}, {10}]*zeta[15])/(128*y^5) + 
   (621621*betasv[{3}, {10}]*zeta[15])/(1024*y^6) - 
   (135135*betasv[{4}, {10}]*zeta[15])/(1024*y^7), 
 pinablaFm[5, 8, 6, 1] -> 28378350*betasv[{4, 8}, {10, 16}] - 
   21081060*betasv[{5, 7}, {10, 16}] - (35270235*betasv[{6, 6}, {10, 16}])/
    2 + 13378365*betasv[{7, 5}, {10, 16}] - 
   16216200*betasv[{7, 5}, {16, 10}] - (6081075*betasv[{8, 4}, {10, 16}])/2 - 
   (10135125*betasv[{8, 4}, {16, 10}])/2 + 
   30405375*betasv[{9, 3}, {16, 10}] - (15810795*betasv[{10, 2}, {16, 10}])/
    2 - 2432430*betasv[{11, 1}, {16, 10}] + 
   1216215*betasv[{12, 0}, {16, 10}] + 675675*betasv[{4}, {16}]*zeta[9] - 
   (1486485*betasv[{5}, {16}]*zeta[9])/(2*y) + 
   (3918915*betasv[{6}, {16}]*zeta[9])/(16*y^2) + 
   (585585*betasv[{7}, {16}]*zeta[9])/(8*y^3) - 
   (1576575*betasv[{8}, {16}]*zeta[9])/(64*y^4) - (13*zeta[15])/(184320*y) - 
   (81081*betasv[{0}, {10}]*zeta[15])/(8*y^2) + 
   (81081*betasv[{1}, {10}]*zeta[15])/(16*y^3) + 
   (1054053*betasv[{2}, {10}]*zeta[15])/(256*y^4) - 
   (2027025*betasv[{3}, {10}]*zeta[15])/(512*y^5) + 
   (675675*betasv[{4}, {10}]*zeta[15])/(4096*y^6) + 
   (135135*betasv[{5}, {10}]*zeta[15])/(1024*y^7), 
 pinablaFm[5, 8, 6, 2] -> -42567525*betasv[{4, 9}, {10, 16}] + 
   8513505*betasv[{5, 8}, {10, 16}] + 51081030*betasv[{6, 7}, {10, 16}] - 
   (42567525*betasv[{7, 6}, {10, 16}])/2 + 
   12162150*betasv[{7, 6}, {16, 10}] + (8513505*betasv[{8, 5}, {10, 16}])/2 + 
   (66891825*betasv[{8, 5}, {16, 10}])/2 - 
   30405375*betasv[{9, 4}, {16, 10}] - (52297245*betasv[{10, 3}, {16, 10}])/
    2 + 12162150*betasv[{11, 2}, {16, 10}] - 
   (1216215*betasv[{12, 1}, {16, 10}])/2 - 
   (1216215*betasv[{13, 0}, {16, 10}])/2 - 945945*betasv[{5}, {16}]*zeta[9] + 
   (4729725*betasv[{6}, {16}]*zeta[9])/(4*y) - 
   (2837835*betasv[{7}, {16}]*zeta[9])/(4*y^2) - 
   (945945*betasv[{8}, {16}]*zeta[9])/(32*y^3) + 
   (4729725*betasv[{9}, {16}]*zeta[9])/(128*y^4) + (13*zeta[15])/184320 + 
   (81081*betasv[{0}, {10}]*zeta[15])/(4*y) + 
   (81081*betasv[{1}, {10}]*zeta[15])/(16*y^2) - 
   (405405*betasv[{2}, {10}]*zeta[15])/(16*y^3) + 
   (3486483*betasv[{3}, {10}]*zeta[15])/(256*y^4) + 
   (2027025*betasv[{4}, {10}]*zeta[15])/(512*y^5) - 
   (4459455*betasv[{5}, {10}]*zeta[15])/(4096*y^6) - 
   (405405*betasv[{6}, {10}]*zeta[15])/(4096*y^7), 
 pinablaFm[5, 8, 6, 3] -> (212837625*betasv[{4, 10}, {10, 16}])/4 + 
   (59594535*betasv[{5, 9}, {10, 16}])/2 - 
   (383107725*betasv[{6, 8}, {10, 16}])/4 + 
   17027010*betasv[{7, 7}, {10, 16}] - 6081075*betasv[{7, 7}, {16, 10}] - 
   (8513505*betasv[{8, 6}, {10, 16}])/2 - 
   (370945575*betasv[{8, 6}, {16, 10}])/8 - 
   (79053975*betasv[{9, 5}, {16, 10}])/4 + 
   (565539975*betasv[{10, 4}, {16, 10}])/8 + 
   (15810795*betasv[{11, 3}, {16, 10}])/2 - 
   (64459395*betasv[{12, 2}, {16, 10}])/8 + 
   (6081075*betasv[{13, 1}, {16, 10}])/4 + 
   (1216215*betasv[{14, 0}, {16, 10}])/8 + 945945*betasv[{6}, {16}]*zeta[9] - 
   (945945*betasv[{7}, {16}]*zeta[9])/y + 
   (42567525*betasv[{8}, {16}]*zeta[9])/(32*y^2) - 
   (6621615*betasv[{9}, {16}]*zeta[9])/(64*y^3) - 
   (23648625*betasv[{10}, {16}]*zeta[9])/(512*y^4) - 
   (81081*betasv[{0}, {10}]*zeta[15])/4 - (405405*betasv[{1}, {10}]*zeta[15])/
    (8*y) + (4297293*betasv[{2}, {10}]*zeta[15])/(64*y^2) - 
   (1054053*betasv[{3}, {10}]*zeta[15])/(64*y^3) - 
   (37702665*betasv[{4}, {10}]*zeta[15])/(1024*y^4) + 
   (5270265*betasv[{5}, {10}]*zeta[15])/(2048*y^5) + 
   (24729705*betasv[{6}, {10}]*zeta[15])/(16384*y^6) + 
   (405405*betasv[{7}, {10}]*zeta[15])/(8192*y^7), 
 pinablaFm[5, 8, 6, 4] -> (-212837625*betasv[{4, 11}, {10, 16}])/4 - 
   (723647925*betasv[{5, 10}, {10, 16}])/8 + 
   (485269785*betasv[{6, 9}, {10, 16}])/4 + 
   (144729585*betasv[{7, 8}, {10, 16}])/8 + 
   (6081075*betasv[{7, 8}, {16, 10}])/4 + (8513505*betasv[{8, 7}, {10, 16}])/
    2 + (541215675*betasv[{8, 7}, {16, 10}])/16 + 
   (674999325*betasv[{9, 6}, {16, 10}])/8 - 
   (735810075*betasv[{10, 5}, {16, 10}])/16 - 
   (322296975*betasv[{11, 4}, {16, 10}])/4 + 
   (98513415*betasv[{12, 3}, {16, 10}])/16 + 
   (10945935*betasv[{13, 2}, {16, 10}])/8 - 
   (10945935*betasv[{14, 1}, {16, 10}])/16 - 945945*betasv[{7}, {16}]*
    zeta[9] - (16081065*betasv[{8}, {16}]*zeta[9])/(16*y) - 
   (53918865*betasv[{9}, {16}]*zeta[9])/(32*y^2) + 
   (80405325*betasv[{10}, {16}]*zeta[9])/(256*y^3) + 
   (23648625*betasv[{11}, {16}]*zeta[9])/(512*y^4) + 
   (729729*betasv[{1}, {10}]*zeta[15])/8 - 
   (729729*betasv[{2}, {10}]*zeta[15])/(16*y) - 
   (6567561*betasv[{3}, {10}]*zeta[15])/(128*y^2) + 
   (21486465*betasv[{4}, {10}]*zeta[15])/(128*y^3) + 
   (49054005*betasv[{5}, {10}]*zeta[15])/(2048*y^4) - 
   (44999955*betasv[{6}, {10}]*zeta[15])/(4096*y^5) - 
   (36081045*betasv[{7}, {10}]*zeta[15])/(32768*y^6) - 
   (405405*betasv[{8}, {10}]*zeta[15])/(32768*y^7), 
 pinablaFm[5, 8, 6, 5] -> (638512875*betasv[{4, 12}, {10, 16}])/16 + 
   (1149323175*betasv[{5, 11}, {10, 16}])/8 - 
   (2681754075*betasv[{6, 10}, {10, 16}])/32 - 
   (1404728325*betasv[{7, 9}, {10, 16}])/16 - 
   (383107725*betasv[{8, 8}, {10, 16}])/32 - 
   (711485775*betasv[{8, 8}, {16, 10}])/64 - 
   (2973645675*betasv[{9, 7}, {16, 10}])/32 - 
   (4542563025*betasv[{10, 6}, {16, 10}])/64 + 
   (2024997975*betasv[{11, 5}, {16, 10}])/16 + 
   (3374996625*betasv[{12, 4}, {16, 10}])/64 - 
   (164189025*betasv[{13, 3}, {16, 10}])/32 + 
   (54729675*betasv[{14, 2}, {16, 10}])/64 - 389188800*betasv[{7}, {16}]*
    GG[10, 0] + (42567525*betasv[{8}, {16}]*zeta[9])/16 + 
   (156080925*betasv[{9}, {16}]*zeta[9])/(32*y) + 
   (297972675*betasv[{10}, {16}]*zeta[9])/(256*y^2) - 
   (127702575*betasv[{11}, {16}]*zeta[9])/(256*y^3) - 
   (70945875*betasv[{12}, {16}]*zeta[9])/(2048*y^4) - 
   (3648645*betasv[{2}, {10}]*zeta[15])/32 + 
   (10945935*betasv[{3}, {10}]*zeta[15])/(64*y) - 
   (224999775*betasv[{4}, {10}]*zeta[15])/(512*y^2) - 
   (134999865*betasv[{5}, {10}]*zeta[15])/(512*y^3) + 
   (302837535*betasv[{6}, {10}]*zeta[15])/(8192*y^4) + 
   (198243045*betasv[{7}, {10}]*zeta[15])/(16384*y^5) + 
   (47432385*betasv[{8}, {10}]*zeta[15])/(131072*y^6) + 
   (405405*GG[10, 0]*zeta[15])/(128*y^7), pinablaFm[5, 8, 8, 0] -> 
  -16216200*betasv[{4, 7}, {10, 16}] + 8108100*betasv[{5, 6}, {10, 16}] + 
   14114100*betasv[{6, 5}, {10, 16}] - 4504500*betasv[{7, 4}, {10, 16}] + 
   16216200*betasv[{7, 4}, {16, 10}] - 1501500*betasv[{8, 3}, {10, 16}] - 
   8108100*betasv[{8, 3}, {16, 10}] - 14114100*betasv[{9, 2}, {16, 10}] + 
   4504500*betasv[{10, 1}, {16, 10}] + 1501500*betasv[{11, 0}, {16, 10}] + 
   (1001000*betasv[{3}, {16}]*zeta[9])/3 + (250250*betasv[{4}, {16}]*zeta[9])/
    y - (1176175*betasv[{5}, {16}]*zeta[9])/(6*y^2) - 
   (225225*betasv[{6}, {16}]*zeta[9])/(8*y^3) + 
   (225225*betasv[{7}, {16}]*zeta[9])/(16*y^4) - (13*zeta[15])/(829440*y^2) - 
   (25025*betasv[{0}, {10}]*zeta[15])/(8*y^3) - 
   (75075*betasv[{1}, {10}]*zeta[15])/(32*y^4) + 
   (235235*betasv[{2}, {10}]*zeta[15])/(128*y^5) + 
   (135135*betasv[{3}, {10}]*zeta[15])/(512*y^6) - 
   (135135*betasv[{4}, {10}]*zeta[15])/(1024*y^7), 
 pinablaFm[5, 8, 8, 1] -> 28378350*betasv[{4, 8}, {10, 16}] - 
   37837800*betasv[{6, 6}, {10, 16}] + 4204200*betasv[{7, 5}, {10, 16}] - 
   16216200*betasv[{7, 5}, {16, 10}] + 5255250*betasv[{8, 4}, {10, 16}] - 
   18243225*betasv[{8, 4}, {16, 10}] + 33333300*betasv[{9, 3}, {16, 10}] + 
   9759750*betasv[{10, 2}, {16, 10}] - 7507500*betasv[{11, 1}, {16, 10}] - 
   1126125*betasv[{12, 0}, {16, 10}] - (3503500*betasv[{4}, {16}]*zeta[9])/
    3 - (700700*betasv[{5}, {16}]*zeta[9])/(3*y) + 
   (525525*betasv[{6}, {16}]*zeta[9])/y^2 - 
   (1576575*betasv[{8}, {16}]*zeta[9])/(64*y^4) + (13*zeta[15])/(414720*y) + 
   (75075*betasv[{0}, {10}]*zeta[15])/(8*y^2) + 
   (125125*betasv[{1}, {10}]*zeta[15])/(8*y^3) - 
   (325325*betasv[{2}, {10}]*zeta[15])/(64*y^4) - 
   (555555*betasv[{3}, {10}]*zeta[15])/(128*y^5) + 
   (1216215*betasv[{4}, {10}]*zeta[15])/(2048*y^6) + 
   (135135*betasv[{5}, {10}]*zeta[15])/(1024*y^7), 
 pinablaFm[5, 8, 8, 2] -> -42567525*betasv[{4, 9}, {10, 16}] - 
   28378350*betasv[{5, 8}, {10, 16}] + 75675600*betasv[{6, 7}, {10, 16}] + 
   9459450*betasv[{7, 6}, {10, 16}] + 12162150*betasv[{7, 6}, {16, 10}] - 
   14189175*betasv[{8, 5}, {10, 16}] + 46621575*betasv[{8, 5}, {16, 10}] - 
   (28603575*betasv[{9, 4}, {16, 10}])/2 - 
   56306250*betasv[{10, 3}, {16, 10}] + 3378375*betasv[{11, 2}, {16, 10}] + 
   7882875*betasv[{12, 1}, {16, 10}] + (1126125*betasv[{13, 0}, {16, 10}])/
    2 + 3153150*betasv[{5}, {16}]*zeta[9] - 
   (525525*betasv[{6}, {16}]*zeta[9])/y - (1051050*betasv[{7}, {16}]*zeta[9])/
    y^2 + (1576575*betasv[{8}, {16}]*zeta[9])/(16*y^3) + 
   (4729725*betasv[{9}, {16}]*zeta[9])/(128*y^4) - (13*zeta[15])/414720 - 
   (75075*betasv[{0}, {10}]*zeta[15])/(4*y) - 
   (525525*betasv[{1}, {10}]*zeta[15])/(8*y^2) - 
   (225225*betasv[{2}, {10}]*zeta[15])/(32*y^3) + 
   (1876875*betasv[{3}, {10}]*zeta[15])/(64*y^4) + 
   (1906905*betasv[{4}, {10}]*zeta[15])/(1024*y^5) - 
   (3108105*betasv[{5}, {10}]*zeta[15])/(2048*y^6) - 
   (405405*betasv[{6}, {10}]*zeta[15])/(4096*y^7), 
 pinablaFm[5, 8, 8, 3] -> (212837625*betasv[{4, 10}, {10, 16}])/4 + 
   85135050*betasv[{5, 9}, {10, 16}] - (222297075*betasv[{6, 8}, {10, 16}])/
    2 - 56756700*betasv[{7, 7}, {10, 16}] - 
   6081075*betasv[{7, 7}, {16, 10}] + (118243125*betasv[{8, 6}, {10, 16}])/
    4 - (224999775*betasv[{8, 6}, {16, 10}])/4 - 
   55630575*betasv[{9, 5}, {16, 10}] + (706080375*betasv[{10, 4}, {16, 10}])/
    8 + (102477375*betasv[{11, 3}, {16, 10}])/2 - 
   (32657625*betasv[{12, 2}, {16, 10}])/2 - 
   (10135125*betasv[{13, 1}, {16, 10}])/2 - 
   (1126125*betasv[{14, 0}, {16, 10}])/8 - 
   (13138125*betasv[{6}, {16}]*zeta[9])/2 + 
   (3153150*betasv[{7}, {16}]*zeta[9])/y + 
   (24699675*betasv[{8}, {16}]*zeta[9])/(16*y^2) - 
   (4729725*betasv[{9}, {16}]*zeta[9])/(16*y^3) - 
   (23648625*betasv[{10}, {16}]*zeta[9])/(512*y^4) + 
   (75075*betasv[{0}, {10}]*zeta[15])/4 + (675675*betasv[{1}, {10}]*zeta[15])/
    (4*y) + (2177175*betasv[{2}, {10}]*zeta[15])/(16*y^2) - 
   (6831825*betasv[{3}, {10}]*zeta[15])/(64*y^3) - 
   (47072025*betasv[{4}, {10}]*zeta[15])/(1024*y^4) + 
   (3708705*betasv[{5}, {10}]*zeta[15])/(512*y^5) + 
   (14999985*betasv[{6}, {10}]*zeta[15])/(8192*y^6) + 
   (405405*betasv[{7}, {10}]*zeta[15])/(8192*y^7), 
 pinablaFm[5, 8, 8, 4] -> (-212837625*betasv[{4, 11}, {10, 16}])/4 - 
   (638512875*betasv[{5, 10}, {10, 16}])/4 + 
   (411486075*betasv[{6, 9}, {10, 16}])/4 + 
   (619593975*betasv[{7, 8}, {10, 16}])/4 + 
   (6081075*betasv[{7, 8}, {16, 10}])/4 - (89864775*betasv[{8, 7}, {10, 16}])/
    2 + (310134825*betasv[{8, 7}, {16, 10}])/8 + 
   (1008782775*betasv[{9, 6}, {16, 10}])/8 - 
   (149774625*betasv[{10, 5}, {16, 10}])/8 - 
   (609233625*betasv[{11, 4}, {16, 10}])/4 - 
   (111486375*betasv[{12, 3}, {16, 10}])/8 + 
   (136261125*betasv[{13, 2}, {16, 10}])/8 + 
   (12387375*betasv[{14, 1}, {16, 10}])/8 + 9984975*betasv[{7}, {16}]*
    zeta[9] - (68843775*betasv[{8}, {16}]*zeta[9])/(8*y) - 
   (45720675*betasv[{9}, {16}]*zeta[9])/(32*y^2) + 
   (70945875*betasv[{10}, {16}]*zeta[9])/(128*y^3) + 
   (23648625*betasv[{11}, {16}]*zeta[9])/(512*y^4) - 
   (825825*betasv[{1}, {10}]*zeta[15])/4 - 
   (9084075*betasv[{2}, {10}]*zeta[15])/(16*y) + 
   (7432425*betasv[{3}, {10}]*zeta[15])/(64*y^2) + 
   (40615575*betasv[{4}, {10}]*zeta[15])/(128*y^3) + 
   (9984975*betasv[{5}, {10}]*zeta[15])/(1024*y^4) - 
   (67252185*betasv[{6}, {10}]*zeta[15])/(4096*y^5) - 
   (20675655*betasv[{7}, {10}]*zeta[15])/(16384*y^6) - 
   (405405*betasv[{8}, {10}]*zeta[15])/(32768*y^7), 
 pinablaFm[5, 8, 8, 5] -> (638512875*betasv[{4, 12}, {10, 16}])/16 + 
   212837625*betasv[{5, 11}, {10, 16}] - (70945875*betasv[{6, 10}, {10, 16}])/
    8 - 283783500*betasv[{7, 9}, {10, 16}] + 
   (638512875*betasv[{8, 8}, {10, 16}])/16 - 
   (395269875*betasv[{8, 8}, {16, 10}])/32 - 
   (969593625*betasv[{9, 7}, {16, 10}])/8 - 
   (287161875*betasv[{10, 6}, {16, 10}])/2 + 
   (1368241875*betasv[{11, 5}, {16, 10}])/8 + 
   (4212833625*betasv[{12, 4}, {16, 10}])/32 - 
   (37162125*betasv[{13, 3}, {16, 10}])/2 - 
   (111486375*betasv[{14, 2}, {16, 10}])/16 - 389188800*betasv[{7}, {16}]*
    GG[10, 0] - (70945875*betasv[{8}, {16}]*zeta[9])/8 + 
   (15765750*betasv[{9}, {16}]*zeta[9])/y + 
   (7882875*betasv[{10}, {16}]*zeta[9])/(64*y^2) - 
   (23648625*betasv[{11}, {16}]*zeta[9])/(32*y^3) - 
   (70945875*betasv[{12}, {16}]*zeta[9])/(2048*y^4) + 
   (7432425*betasv[{2}, {10}]*zeta[15])/8 + 
   (2477475*betasv[{3}, {10}]*zeta[15])/(4*y) - 
   (280855575*betasv[{4}, {10}]*zeta[15])/(256*y^2) - 
   (91216125*betasv[{5}, {10}]*zeta[15])/(256*y^3) + 
   (19144125*betasv[{6}, {10}]*zeta[15])/(256*y^4) + 
   (64639575*betasv[{7}, {10}]*zeta[15])/(4096*y^5) + 
   (26351325*betasv[{8}, {10}]*zeta[15])/(65536*y^6) + 
   (405405*GG[10, 0]*zeta[15])/(128*y^7), pinablaFm[5, 8, 8, 6] -> 
  (-638512875*betasv[{4, 13}, {10, 16}])/32 - 
   (3192564375*betasv[{5, 12}, {10, 16}])/16 - 
   (1206079875*betasv[{6, 11}, {10, 16}])/8 + 
   (5746615875*betasv[{7, 10}, {10, 16}])/16 + 
   (354729375*betasv[{8, 9}, {10, 16}])/32 + 
   (3124996875*betasv[{9, 8}, {16, 10}])/64 + 
   (7145263125*betasv[{10, 7}, {16, 10}])/32 + 
   (489864375*betasv[{11, 6}, {16, 10}])/32 - 
   (4158779625*betasv[{12, 5}, {16, 10}])/16 - 
   (2726348625*betasv[{13, 4}, {16, 10}])/64 + 
   (483107625*betasv[{14, 3}, {16, 10}])/32 + 3843239400*betasv[{8}, {16}]*
    GG[10, 0] - 389188800*betasv[{7}, {16}]*GG[10, 1] - 
   (39414375*betasv[{9}, {16}]*zeta[9])/16 - 
   (638512875*betasv[{10}, {16}]*zeta[9])/(32*y) + 
   (134008875*betasv[{11}, {16}]*zeta[9])/(64*y^2) + 
   (354729375*betasv[{12}, {16}]*zeta[9])/(512*y^3) + 
   (70945875*betasv[{13}, {16}]*zeta[9])/(4096*y^4) - 
   (32207175*betasv[{3}, {10}]*zeta[15])/16 + 
   (181756575*betasv[{4}, {10}]*zeta[15])/(128*y) + 
   (277251975*betasv[{5}, {10}]*zeta[15])/(128*y^2) - 
   (32657625*betasv[{6}, {10}]*zeta[15])/(1024*y^3) - 
   (476350875*betasv[{7}, {10}]*zeta[15])/(4096*y^4) - 
   (208333125*betasv[{8}, {10}]*zeta[15])/(32768*y^5) - 
   (32026995*GG[10, 0]*zeta[15])/(256*y^6) + (405405*GG[10, 1]*zeta[15])/
    (128*y^7), pinablaFm[5, 8, 8, 7] -> 
  (638512875*betasv[{4, 14}, {10, 16}])/128 + 
   (1915538625*betasv[{5, 13}, {10, 16}])/16 + 
   (16814172375*betasv[{6, 12}, {10, 16}])/64 - 
   283783500*betasv[{7, 11}, {10, 16}] - 
   (13266878625*betasv[{8, 10}, {10, 16}])/128 - 
   (29915510625*betasv[{10, 8}, {16, 10}])/256 - 
   (14780390625*betasv[{11, 7}, {16, 10}])/64 + 
   (23483084625*betasv[{12, 6}, {16, 10}])/128 + 
   (11043907875*betasv[{13, 5}, {16, 10}])/64 - 
   (2104727625*betasv[{14, 4}, {16, 10}])/256 - 18264846600*betasv[{9}, {16}]*
    GG[10, 0] + 4524319800*betasv[{8}, {16}]*GG[10, 1] - 
   389188800*betasv[{7}, {16}]*GG[10, 2] + 
   (1474097625*betasv[{10}, {16}]*zeta[9])/64 + 
   (15765750*betasv[{11}, {16}]*zeta[9])/y - 
   (1868241375*betasv[{12}, {16}]*zeta[9])/(512*y^2) - 
   (212837625*betasv[{13}, {16}]*zeta[9])/(512*y^3) - 
   (70945875*betasv[{14}, {16}]*zeta[9])/(16384*y^4) + 
   (140315175*betasv[{4}, {10}]*zeta[15])/128 - 
   (736260525*betasv[{5}, {10}]*zeta[15])/(128*y) - 
   (1565538975*betasv[{6}, {10}]*zeta[15])/(1024*y^2) + 
   (985359375*betasv[{7}, {10}]*zeta[15])/(2048*y^3) + 
   (1994367375*betasv[{8}, {10}]*zeta[15])/(32768*y^4) + 
   (152207055*GG[10, 0]*zeta[15])/(64*y^5) - (37702665*GG[10, 1]*zeta[15])/
    (256*y^6) + (405405*GG[10, 2]*zeta[15])/(128*y^7), 
 pinablaFm[5, 8, 10, 0] -> -16216200*betasv[{4, 7}, {10, 16}] - 
   5675670*betasv[{5, 6}, {10, 16}] + 15135120*betasv[{6, 5}, {10, 16}] + 
   6216210*betasv[{7, 4}, {10, 16}] + 16216200*betasv[{7, 4}, {16, 10}] + 
   540540*betasv[{8, 3}, {10, 16}] + 5675670*betasv[{8, 3}, {16, 10}] - 
   15135120*betasv[{9, 2}, {16, 10}] - 6216210*betasv[{10, 1}, {16, 10}] - 
   540540*betasv[{11, 0}, {16, 10}] - 120120*betasv[{3}, {16}]*zeta[9] - 
   (345345*betasv[{4}, {16}]*zeta[9])/y - (210210*betasv[{5}, {16}]*zeta[9])/
    y^2 + (315315*betasv[{6}, {16}]*zeta[9])/(16*y^3) + 
   (225225*betasv[{7}, {16}]*zeta[9])/(16*y^4) + 
   (13*zeta[15])/(3870720*y^2) + (9009*betasv[{0}, {10}]*zeta[15])/(8*y^3) + 
   (207207*betasv[{1}, {10}]*zeta[15])/(64*y^4) + 
   (63063*betasv[{2}, {10}]*zeta[15])/(32*y^5) - 
   (189189*betasv[{3}, {10}]*zeta[15])/(1024*y^6) - 
   (135135*betasv[{4}, {10}]*zeta[15])/(1024*y^7), 
 pinablaFm[5, 8, 10, 1] -> 28378350*betasv[{4, 8}, {10, 16}] + 
   27567540*betasv[{5, 7}, {10, 16}] - (59594535*betasv[{6, 6}, {10, 16}])/
    2 - 23108085*betasv[{7, 5}, {10, 16}] - 
   16216200*betasv[{7, 5}, {16, 10}] - (6081075*betasv[{8, 4}, {10, 16}])/2 - 
   (70945875*betasv[{8, 4}, {16, 10}])/2 + 
   14189175*betasv[{9, 3}, {16, 10}] + (59594535*betasv[{10, 2}, {16, 10}])/
    2 + 7297290*betasv[{11, 1}, {16, 10}] + 
   405405*betasv[{12, 0}, {16, 10}] + 675675*betasv[{4}, {16}]*zeta[9] + 
   (2567565*betasv[{5}, {16}]*zeta[9])/(2*y) + 
   (6621615*betasv[{6}, {16}]*zeta[9])/(16*y^2) - 
   (765765*betasv[{7}, {16}]*zeta[9])/(8*y^3) - 
   (1576575*betasv[{8}, {16}]*zeta[9])/(64*y^4) - (13*zeta[15])/(1935360*y) - 
   (27027*betasv[{0}, {10}]*zeta[15])/(8*y^2) - 
   (243243*betasv[{1}, {10}]*zeta[15])/(16*y^3) - 
   (3972969*betasv[{2}, {10}]*zeta[15])/(256*y^4) - 
   (945945*betasv[{3}, {10}]*zeta[15])/(512*y^5) + 
   (4729725*betasv[{4}, {10}]*zeta[15])/(4096*y^6) + 
   (135135*betasv[{5}, {10}]*zeta[15])/(1024*y^7), 
 pinablaFm[5, 8, 10, 2] -> -42567525*betasv[{4, 9}, {10, 16}] - 
   76621545*betasv[{5, 8}, {10, 16}] + 38918880*betasv[{6, 7}, {10, 16}] + 
   66891825*betasv[{7, 6}, {10, 16}] + 12162150*betasv[{7, 6}, {16, 10}] + 
   13378365*betasv[{8, 5}, {10, 16}] + (127702575*betasv[{8, 5}, {16, 10}])/
    2 + (70945875*betasv[{9, 4}, {16, 10}])/2 - 
   62432370*betasv[{10, 3}, {16, 10}] - 42567525*betasv[{11, 2}, {16, 10}] - 
   (12567555*betasv[{12, 1}, {16, 10}])/2 - 
   (405405*betasv[{13, 0}, {16, 10}])/2 - 2972970*betasv[{5}, {16}]*zeta[9] - 
   (7432425*betasv[{6}, {16}]*zeta[9])/(2*y) - 
   (540540*betasv[{7}, {16}]*zeta[9])/y^2 + 
   (8513505*betasv[{8}, {16}]*zeta[9])/(32*y^3) + 
   (4729725*betasv[{9}, {16}]*zeta[9])/(128*y^4) + (13*zeta[15])/1935360 + 
   (27027*betasv[{0}, {10}]*zeta[15])/(4*y) + 
   (837837*betasv[{1}, {10}]*zeta[15])/(16*y^2) + 
   (2837835*betasv[{2}, {10}]*zeta[15])/(32*y^3) + 
   (2081079*betasv[{3}, {10}]*zeta[15])/(64*y^4) - 
   (4729725*betasv[{4}, {10}]*zeta[15])/(1024*y^5) - 
   (8513505*betasv[{5}, {10}]*zeta[15])/(4096*y^6) - 
   (405405*betasv[{6}, {10}]*zeta[15])/(4096*y^7), 
 pinablaFm[5, 8, 10, 3] -> (212837625*betasv[{4, 10}, {10, 16}])/4 + 
   (314999685*betasv[{5, 9}, {10, 16}])/2 - 
   (42567525*betasv[{6, 8}, {10, 16}])/4 - 
   153243090*betasv[{7, 7}, {10, 16}] - 6081075*betasv[{7, 7}, {16, 10}] - 
   (93648555*betasv[{8, 6}, {10, 16}])/2 - 
   (553377825*betasv[{8, 6}, {16, 10}])/8 - 
   (524999475*betasv[{9, 5}, {16, 10}])/4 + 
   (269594325*betasv[{10, 4}, {16, 10}])/8 + 
   (252567315*betasv[{11, 3}, {16, 10}])/2 + 
   (343378035*betasv[{12, 2}, {16, 10}])/8 + 
   (14189175*betasv[{13, 1}, {16, 10}])/4 + 
   (405405*betasv[{14, 0}, {16, 10}])/8 + 10405395*betasv[{6}, {16}]*
    zeta[9] + (8513505*betasv[{7}, {16}]*zeta[9])/y + 
   (4729725*betasv[{8}, {16}]*zeta[9])/(32*y^2) - 
   (34999965*betasv[{9}, {16}]*zeta[9])/(64*y^3) - 
   (23648625*betasv[{10}, {16}]*zeta[9])/(512*y^4) - 
   (27027*betasv[{0}, {10}]*zeta[15])/4 - (945945*betasv[{1}, {10}]*zeta[15])/
    (8*y) - (22891869*betasv[{2}, {10}]*zeta[15])/(64*y^2) - 
   (16837821*betasv[{3}, {10}]*zeta[15])/(64*y^3) - 
   (17972955*betasv[{4}, {10}]*zeta[15])/(1024*y^4) + 
   (34999965*betasv[{5}, {10}]*zeta[15])/(2048*y^5) + 
   (36891855*betasv[{6}, {10}]*zeta[15])/(16384*y^6) + 
   (405405*betasv[{7}, {10}]*zeta[15])/(8192*y^7), 
 pinablaFm[5, 8, 10, 4] -> (-212837625*betasv[{4, 11}, {10, 16}])/4 - 
   (2000673675*betasv[{5, 10}, {10, 16}])/8 - 
   102162060*betasv[{6, 9}, {10, 16}] + (2187970785*betasv[{7, 8}, {10, 16}])/
    8 + (6081075*betasv[{7, 8}, {16, 10}])/4 + 
   (263918655*betasv[{8, 7}, {10, 16}])/2 + 
   (723647925*betasv[{8, 7}, {16, 10}])/16 + 
   (808782975*betasv[{9, 6}, {16, 10}])/4 + 
   (2085808725*betasv[{10, 5}, {16, 10}])/16 - 
   (383107725*betasv[{11, 4}, {16, 10}])/2 - 
   (2545537995*betasv[{12, 3}, {16, 10}])/16 - 
   (110675565*betasv[{13, 2}, {16, 10}])/4 - 
   (15810795*betasv[{14, 1}, {16, 10}])/16 - 29324295*betasv[{7}, {16}]*
    zeta[9] - (243107865*betasv[{8}, {16}]*zeta[9])/(16*y) + 
   (2837835*betasv[{9}, {16}]*zeta[9])/(2*y^2) + 
   (222297075*betasv[{10}, {16}]*zeta[9])/(256*y^3) + 
   (23648625*betasv[{11}, {16}]*zeta[9])/(512*y^4) + 
   (1054053*betasv[{1}, {10}]*zeta[15])/8 + 
   (7378371*betasv[{2}, {10}]*zeta[15])/(8*y) + 
   (169702533*betasv[{3}, {10}]*zeta[15])/(128*y^2) + 
   (25540515*betasv[{4}, {10}]*zeta[15])/(64*y^3) - 
   (139053915*betasv[{5}, {10}]*zeta[15])/(2048*y^4) - 
   (53918865*betasv[{6}, {10}]*zeta[15])/(2048*y^5) - 
   (48243195*betasv[{7}, {10}]*zeta[15])/(32768*y^6) - 
   (405405*betasv[{8}, {10}]*zeta[15])/(32768*y^7), 
 pinablaFm[5, 8, 10, 5] -> (638512875*betasv[{4, 12}, {10, 16}])/16 + 
   (2426348925*betasv[{5, 11}, {10, 16}])/8 + 
   (10088503425*betasv[{6, 10}, {10, 16}])/32 - 
   (5746615875*betasv[{7, 9}, {10, 16}])/16 - 
   (9577693125*betasv[{8, 8}, {10, 16}])/32 - 
   (893918025*betasv[{8, 8}, {16, 10}])/64 - 
   (5406075675*betasv[{9, 7}, {16, 10}])/32 - 
   (22433085675*betasv[{10, 6}, {16, 10}])/64 + 
   (979053075*betasv[{11, 5}, {16, 10}])/16 + 
   (21922275375*betasv[{12, 4}, {16, 10}])/64 + 
   (3873644775*betasv[{13, 3}, {16, 10}])/32 + 
   (553377825*betasv[{14, 2}, {16, 10}])/64 - 389188800*betasv[{7}, {16}]*
    GG[10, 0] + (1064188125*betasv[{8}, {16}]*zeta[9])/16 + 
   (638512875*betasv[{9}, {16}]*zeta[9])/(32*y) - 
   (1120944825*betasv[{10}, {16}]*zeta[9])/(256*y^2) - 
   (269594325*betasv[{11}, {16}]*zeta[9])/(256*y^3) - 
   (70945875*betasv[{12}, {16}]*zeta[9])/(2048*y^4) - 
   (36891855*betasv[{2}, {10}]*zeta[15])/32 - 
   (258242985*betasv[{3}, {10}]*zeta[15])/(64*y) - 
   (1461485025*betasv[{4}, {10}]*zeta[15])/(512*y^2) - 
   (65270205*betasv[{5}, {10}]*zeta[15])/(512*y^3) + 
   (1495539045*betasv[{6}, {10}]*zeta[15])/(8192*y^4) + 
   (360405045*betasv[{7}, {10}]*zeta[15])/(16384*y^5) + 
   (59594535*betasv[{8}, {10}]*zeta[15])/(131072*y^6) + 
   (405405*GG[10, 0]*zeta[15])/(128*y^7), pinablaFm[5, 8, 10, 6] -> 
  (-638512875*betasv[{4, 13}, {10, 16}])/32 - 
   (8556072525*betasv[{5, 12}, {10, 16}])/32 - 
   (2170943775*betasv[{6, 11}, {10, 16}])/4 + 
   (9322287975*betasv[{7, 10}, {10, 16}])/32 + 
   (17239847625*betasv[{8, 9}, {10, 16}])/32 + 
   (4043914875*betasv[{9, 8}, {16, 10}])/64 + 
   (24731732025*betasv[{10, 7}, {16, 10}])/64 + 
   (9747963225*betasv[{11, 6}, {16, 10}])/32 - 
   (3107429325*betasv[{12, 5}, {16, 10}])/8 - 
   (20645249625*betasv[{13, 4}, {16, 10}])/64 - 
   (2766889125*betasv[{14, 3}, {16, 10}])/64 + 4256752500*betasv[{8}, {16}]*
    GG[10, 0] - 389188800*betasv[{7}, {16}]*GG[10, 1] - 
   (1915538625*betasv[{9}, {16}]*zeta[9])/16 - 
   (1035809775*betasv[{10}, {16}]*zeta[9])/(64*y) + 
   (241215975*betasv[{11}, {16}]*zeta[9])/(32*y^2) + 
   (950674725*betasv[{12}, {16}]*zeta[9])/(1024*y^3) + 
   (70945875*betasv[{13}, {16}]*zeta[9])/(4096*y^4) + 
   (184459275*betasv[{3}, {10}]*zeta[15])/32 + 
   (1376349975*betasv[{4}, {10}]*zeta[15])/(128*y) + 
   (207161955*betasv[{5}, {10}]*zeta[15])/(64*y^2) - 
   (649864215*betasv[{6}, {10}]*zeta[15])/(1024*y^3) - 
   (1648782135*betasv[{7}, {10}]*zeta[15])/(8192*y^4) - 
   (269594325*betasv[{8}, {10}]*zeta[15])/(32768*y^5) - 
   (70945875*GG[10, 0]*zeta[15])/(512*y^6) + (405405*GG[10, 1]*zeta[15])/
    (128*y^7), pinablaFm[5, 8, 10, 7] -> 
  (638512875*betasv[{4, 14}, {10, 16}])/128 + 
   (9833098275*betasv[{5, 13}, {10, 16}])/64 + 
   (77770868175*betasv[{6, 12}, {10, 16}])/128 - 
   (638512875*betasv[{7, 11}, {10, 16}])/32 - 
   (23880381525*betasv[{8, 10}, {10, 16}])/32 - 
   (1404728325*betasv[{10, 8}, {16, 10}])/8 - 
   (17239847625*betasv[{11, 7}, {16, 10}])/32 + 
   (8045262225*betasv[{12, 6}, {16, 10}])/128 + 
   (33074966925*betasv[{13, 5}, {16, 10}])/64 + 
   (17239847625*betasv[{14, 4}, {16, 10}])/128 - 
   22560788250*betasv[{9}, {16}]*GG[10, 0] + 4937832900*betasv[{8}, {16}]*
    GG[10, 1] - 389188800*betasv[{7}, {16}]*GG[10, 2] + 
   (2653375725*betasv[{10}, {16}]*zeta[9])/16 + 
   (70945875*betasv[{11}, {16}]*zeta[9])/(64*y) - 
   (8641207575*betasv[{12}, {16}]*zeta[9])/(1024*y^2) - 
   (1092566475*betasv[{13}, {16}]*zeta[9])/(2048*y^3) - 
   (70945875*betasv[{14}, {16}]*zeta[9])/(16384*y^4) - 
   (1149323175*betasv[{4}, {10}]*zeta[15])/64 - 
   (2204997795*betasv[{5}, {10}]*zeta[15])/(128*y) - 
   (536350815*betasv[{6}, {10}]*zeta[15])/(1024*y^2) + 
   (1149323175*betasv[{7}, {10}]*zeta[15])/(1024*y^3) + 
   (93648555*betasv[{8}, {10}]*zeta[15])/(1024*y^4) + 
   (752026275*GG[10, 0]*zeta[15])/(256*y^5) - (82297215*GG[10, 1]*zeta[15])/
    (512*y^6) + (405405*GG[10, 2]*zeta[15])/(128*y^7), 
 pinablaFm[5, 8, 10, 8] -> (-11110124025*betasv[{5, 14}, {10, 16}])/256 - 
   (13408770375*betasv[{6, 13}, {10, 16}])/32 - 
   (73939790925*betasv[{7, 12}, {10, 16}])/256 + 
   (96160038975*betasv[{8, 11}, {10, 16}])/128 + 
   (39715500825*betasv[{11, 8}, {16, 10}])/128 + 
   (95393823525*betasv[{12, 7}, {16, 10}])/256 - 
   (13408770375*betasv[{13, 6}, {16, 10}])/32 - 
   (67554662175*betasv[{14, 5}, {16, 10}])/256 + 
   (146304583425*betasv[{10}, {16}]*GG[10, 0])/2 - 
   29967537600*betasv[{9}, {16}]*GG[10, 1] + 5618913300*betasv[{8}, {16}]*
    GG[10, 2] - 389188800*betasv[{7}, {16}]*GG[10, 3] + 
   81729648000*betasv[{4}, {10}]*GG[16, 0] - 
   (10684448775*betasv[{11}, {16}]*zeta[9])/64 + 
   (8215532325*betasv[{12}, {16}]*zeta[9])/(512*y) + 
   (1489863375*betasv[{13}, {16}]*zeta[9])/(256*y^2) + 
   (1234458225*betasv[{14}, {16}]*zeta[9])/(8192*y^3) - 
   (70945875*GG[16, 0]*zeta[9])/y^4 + (4503644145*betasv[{5}, {10}]*zeta[15])/
    128 + (893918025*betasv[{6}, {10}]*zeta[15])/(64*y) - 
   (6359588235*betasv[{7}, {10}]*zeta[15])/(2048*y^2) - 
   (2647700055*betasv[{8}, {10}]*zeta[15])/(4096*y^3) - 
   (9753638895*GG[10, 0]*zeta[15])/(256*y^4) + (31216185*GG[10, 1]*zeta[15])/
    (8*y^5) - (93648555*GG[10, 2]*zeta[15])/(512*y^6) + 
   (405405*GG[10, 3]*zeta[15])/(128*y^7), pinablaFm[5, 8, 10, 9] -> 
  (140600535075*betasv[{6, 14}, {10, 16}])/1024 + 
   (181209953925*betasv[{7, 13}, {10, 16}])/512 - 
   (503020442925*betasv[{8, 12}, {10, 16}])/1024 - 
   (333686828475*betasv[{12, 8}, {16, 10}])/1024 + 
   (11876339475*betasv[{13, 7}, {16, 10}])/512 + 
   (309934149525*betasv[{14, 6}, {16, 10}])/1024 - 
   (305166586725*betasv[{11}, {16}]*GG[10, 0])/2 + 
   (221223427425*betasv[{10}, {16}]*GG[10, 1])/2 - 
   38395907550*betasv[{9}, {16}]*GG[10, 2] + 6299993700*betasv[{8}, {16}]*
    GG[10, 3] - 389188800*betasv[{7}, {16}]*GG[10, 4] - 
   792777585600*betasv[{5}, {10}]*GG[16, 0] + 81729648000*betasv[{4}, {10}]*
    GG[16, 1] + (55891160325*betasv[{12}, {16}]*zeta[9])/512 - 
   (20134439325*betasv[{13}, {16}]*zeta[9])/(1024*y) - 
   (15622281675*betasv[{14}, {16}]*zeta[9])/(8192*y^2) + 
   (2752699950*GG[16, 0]*zeta[9])/y^3 - (70945875*GG[16, 1]*zeta[9])/y^4 - 
   (20662276635*betasv[{6}, {10}]*zeta[15])/512 - 
   (791755965*betasv[{7}, {10}]*zeta[15])/(1024*y) + 
   (22245788565*betasv[{8}, {10}]*zeta[15])/(8192*y^2) + 
   (20344439115*GG[10, 0]*zeta[15])/(64*y^3) - 
   (14748228495*GG[10, 1]*zeta[15])/(256*y^4) + 
   (1279863585*GG[10, 2]*zeta[15])/(256*y^5) - (104999895*GG[10, 3]*zeta[15])/
    (512*y^6) + (405405*GG[10, 4]*zeta[15])/(128*y^7), 
 pinablaFm[5, 8, 12, 0] -> -16216200*betasv[{4, 7}, {10, 16}] - 
   22702680*betasv[{5, 6}, {10, 16}] - 7567560*betasv[{6, 5}, {10, 16}] - 
   1081080*betasv[{7, 4}, {10, 16}] + 16216200*betasv[{7, 4}, {16, 10}] - 
   49140*betasv[{8, 3}, {10, 16}] + 22702680*betasv[{8, 3}, {16, 10}] + 
   7567560*betasv[{9, 2}, {16, 10}] + 1081080*betasv[{10, 1}, {16, 10}] + 
   49140*betasv[{11, 0}, {16, 10}] + 10920*betasv[{3}, {16}]*zeta[9] + 
   (60060*betasv[{4}, {16}]*zeta[9])/y + (105105*betasv[{5}, {16}]*zeta[9])/
    y^2 + (315315*betasv[{6}, {16}]*zeta[9])/(4*y^3) + 
   (225225*betasv[{7}, {16}]*zeta[9])/(16*y^4) - 
   (13*zeta[15])/(63866880*y^2) - (819*betasv[{0}, {10}]*zeta[15])/(8*y^3) - 
   (9009*betasv[{1}, {10}]*zeta[15])/(16*y^4) - 
   (63063*betasv[{2}, {10}]*zeta[15])/(64*y^5) - 
   (189189*betasv[{3}, {10}]*zeta[15])/(256*y^6) - 
   (135135*betasv[{4}, {10}]*zeta[15])/(1024*y^7), 
 pinablaFm[5, 8, 12, 1] -> 28378350*betasv[{4, 8}, {10, 16}] + 
   61621560*betasv[{5, 7}, {10, 16}] + 34054020*betasv[{6, 6}, {10, 16}] + 
   6486480*betasv[{7, 5}, {10, 16}] - 16216200*betasv[{7, 5}, {16, 10}] + 
   405405*betasv[{8, 4}, {10, 16}] - 56756700*betasv[{8, 4}, {16, 10}] - 
   45405360*betasv[{9, 3}, {16, 10}] - 11351340*betasv[{10, 2}, {16, 10}] - 
   1179360*betasv[{11, 1}, {16, 10}] - 36855*betasv[{12, 0}, {16, 10}] - 
   90090*betasv[{4}, {16}]*zeta[9] - (360360*betasv[{5}, {16}]*zeta[9])/y - 
   (945945*betasv[{6}, {16}]*zeta[9])/(2*y^2) - 
   (855855*betasv[{7}, {16}]*zeta[9])/(4*y^3) - 
   (1576575*betasv[{8}, {16}]*zeta[9])/(64*y^4) + 
   (13*zeta[15])/(31933440*y) + (2457*betasv[{0}, {10}]*zeta[15])/(8*y^2) + 
   (2457*betasv[{1}, {10}]*zeta[15])/y^3 + 
   (189189*betasv[{2}, {10}]*zeta[15])/(32*y^4) + 
   (189189*betasv[{3}, {10}]*zeta[15])/(32*y^5) + 
   (945945*betasv[{4}, {10}]*zeta[15])/(512*y^6) + 
   (135135*betasv[{5}, {10}]*zeta[15])/(1024*y^7), 
 pinablaFm[5, 8, 12, 2] -> -42567525*betasv[{4, 9}, {10, 16}] - 
   136216080*betasv[{5, 8}, {10, 16}] - 114324210*betasv[{6, 7}, {10, 16}] - 
   31621590*betasv[{7, 6}, {10, 16}] + 12162150*betasv[{7, 6}, {16, 10}] - 
   (5270265*betasv[{8, 5}, {10, 16}])/2 + 85135050*betasv[{8, 5}, {16, 10}] + 
   141891750*betasv[{9, 4}, {16, 10}] + 73783710*betasv[{10, 3}, {16, 10}] + 
   13415220*betasv[{11, 2}, {16, 10}] + 958230*betasv[{12, 1}, {16, 10}] + 
   (36855*betasv[{13, 0}, {16, 10}])/2 + 585585*betasv[{5}, {16}]*zeta[9] + 
   (1756755*betasv[{6}, {16}]*zeta[9])/y + 
   (6351345*betasv[{7}, {16}]*zeta[9])/(4*y^2) + 
   (945945*betasv[{8}, {16}]*zeta[9])/(2*y^3) + 
   (4729725*betasv[{9}, {16}]*zeta[9])/(128*y^4) - (13*zeta[15])/31933440 - 
   (2457*betasv[{0}, {10}]*zeta[15])/(4*y) - 
   (31941*betasv[{1}, {10}]*zeta[15])/(4*y^2) - 
   (223587*betasv[{2}, {10}]*zeta[15])/(8*y^3) - 
   (2459457*betasv[{3}, {10}]*zeta[15])/(64*y^4) - 
   (4729725*betasv[{4}, {10}]*zeta[15])/(256*y^5) - 
   (2837835*betasv[{5}, {10}]*zeta[15])/(1024*y^6) - 
   (405405*betasv[{6}, {10}]*zeta[15])/(4096*y^7), 
 pinablaFm[5, 8, 12, 3] -> (212837625*betasv[{4, 10}, {10, 16}])/4 + 
   246891645*betasv[{5, 9}, {10, 16}] + (604458855*betasv[{6, 8}, {10, 16}])/
    2 + 120405285*betasv[{7, 7}, {10, 16}] - 
   6081075*betasv[{7, 7}, {16, 10}] + (110675565*betasv[{8, 6}, {10, 16}])/
    8 - 85135050*betasv[{8, 6}, {16, 10}] - 
   269594325*betasv[{9, 5}, {16, 10}] - 269594325*betasv[{10, 4}, {16, 10}] - 
   93906540*betasv[{11, 3}, {16, 10}] - (23476635*betasv[{12, 2}, {16, 10}])/
    2 - 515970*betasv[{13, 1}, {16, 10}] - (36855*betasv[{14, 0}, {16, 10}])/
    8 - (12297285*betasv[{6}, {16}]*zeta[9])/4 - 
   (13378365*betasv[{7}, {16}]*zeta[9])/(2*y) - 
   (67162095*betasv[{8}, {16}]*zeta[9])/(16*y^2) - 
   (27432405*betasv[{9}, {16}]*zeta[9])/(32*y^3) - 
   (23648625*betasv[{10}, {16}]*zeta[9])/(512*y^4) + 
   (2457*betasv[{0}, {10}]*zeta[15])/4 + (17199*betasv[{1}, {10}]*zeta[15])/
    y + (1565109*betasv[{2}, {10}]*zeta[15])/(16*y^2) + 
   (1565109*betasv[{3}, {10}]*zeta[15])/(8*y^3) + 
   (17972955*betasv[{4}, {10}]*zeta[15])/(128*y^4) + 
   (17972955*betasv[{5}, {10}]*zeta[15])/(512*y^5) + 
   (2837835*betasv[{6}, {10}]*zeta[15])/(1024*y^6) + 
   (405405*betasv[{7}, {10}]*zeta[15])/(8192*y^7), 
 pinablaFm[5, 8, 12, 4] -> (-212837625*betasv[{4, 11}, {10, 16}])/4 - 
   (723647925*betasv[{5, 10}, {10, 16}])/2 - 
   638512875*betasv[{6, 9}, {10, 16}] - (723647925*betasv[{7, 8}, {10, 16}])/
    2 + (6081075*betasv[{7, 8}, {16, 10}])/4 - 
   (115540425*betasv[{8, 7}, {10, 16}])/2 + 
   (212837625*betasv[{8, 7}, {16, 10}])/4 + 
   (1319593275*betasv[{9, 6}, {16, 10}])/4 + 
   (2426348925*betasv[{10, 5}, {16, 10}])/4 + 
   386977500*betasv[{11, 4}, {16, 10}] + 
   (352149525*betasv[{12, 3}, {16, 10}])/4 + 
   (27088425*betasv[{13, 2}, {16, 10}])/4 + 
   (552825*betasv[{14, 1}, {16, 10}])/4 + 12837825*betasv[{7}, {16}]*
    zeta[9] + (80405325*betasv[{8}, {16}]*zeta[9])/(4*y) + 
   (70945875*betasv[{9}, {16}]*zeta[9])/(8*y^2) + 
   (80405325*betasv[{10}, {16}]*zeta[9])/(64*y^3) + 
   (23648625*betasv[{11}, {16}]*zeta[9])/(512*y^4) - 
   (36855*betasv[{1}, {10}]*zeta[15])/2 - 
   (1805895*betasv[{2}, {10}]*zeta[15])/(8*y) - 
   (23476635*betasv[{3}, {10}]*zeta[15])/(32*y^2) - 
   (6449625*betasv[{4}, {10}]*zeta[15])/(8*y^3) - 
   (161756595*betasv[{5}, {10}]*zeta[15])/(512*y^4) - 
   (87972885*betasv[{6}, {10}]*zeta[15])/(2048*y^5) - 
   (14189175*betasv[{7}, {10}]*zeta[15])/(8192*y^6) - 
   (405405*betasv[{8}, {10}]*zeta[15])/(32768*y^7), 
 pinablaFm[5, 8, 12, 5] -> (638512875*betasv[{4, 12}, {10, 16}])/16 + 
   (1660133475*betasv[{5, 11}, {10, 16}])/4 + 
   (8556072525*betasv[{6, 10}, {10, 16}])/8 + 
   (3447969525*betasv[{7, 9}, {10, 16}])/4 + 
   (383107725*betasv[{8, 8}, {10, 16}])/2 - 
   (127702575*betasv[{8, 8}, {16, 10}])/8 - 
   (979053075*betasv[{9, 7}, {16, 10}])/4 - 
   (6938506575*betasv[{10, 6}, {16, 10}])/8 - 
   (3974258925*betasv[{11, 5}, {16, 10}])/4 - 
   (6404477625*betasv[{12, 4}, {16, 10}])/16 - 
   54176850*betasv[{13, 3}, {16, 10}] - (3869775*betasv[{14, 2}, {16, 10}])/
    2 - 389188800*betasv[{7}, {16}]*GG[10, 0] - 42567525*betasv[{8}, {16}]*
    zeta[9] - (383107725*betasv[{9}, {16}]*zeta[9])/(8*y) - 
   (950674725*betasv[{10}, {16}]*zeta[9])/(64*y^2) - 
   (184459275*betasv[{11}, {16}]*zeta[9])/(128*y^3) - 
   (70945875*betasv[{12}, {16}]*zeta[9])/(2048*y^4) + 
   257985*betasv[{2}, {10}]*zeta[15] + (1805895*betasv[{3}, {10}]*zeta[15])/
    y + (426965175*betasv[{4}, {10}]*zeta[15])/(128*y^2) + 
   (264950595*betasv[{5}, {10}]*zeta[15])/(128*y^3) + 
   (462567105*betasv[{6}, {10}]*zeta[15])/(1024*y^4) + 
   (65270205*betasv[{7}, {10}]*zeta[15])/(2048*y^5) + 
   (8513505*betasv[{8}, {10}]*zeta[15])/(16384*y^6) + 
   (405405*GG[10, 0]*zeta[15])/(128*y^7), pinablaFm[5, 8, 12, 6] -> 
  (-638512875*betasv[{4, 13}, {10, 16}])/32 - 
   (1404728325*betasv[{5, 12}, {10, 16}])/4 - 
   (22092545475*betasv[{6, 11}, {10, 16}])/16 - 
   (12897960075*betasv[{7, 10}, {10, 16}])/8 - 
   (8045262225*betasv[{8, 9}, {10, 16}])/16 + 
   85135050*betasv[{9, 8}, {16, 10}] + (5916885975*betasv[{10, 7}, {16, 10}])/
    8 + (25799789925*betasv[{11, 6}, {16, 10}])/16 + 
   1145453400*betasv[{12, 5}, {16, 10}] + 
   (8571551625*betasv[{13, 4}, {16, 10}])/32 + 
   (65786175*betasv[{14, 3}, {16, 10}])/4 + 4767562800*betasv[{8}, {16}]*
    GG[10, 0] - 389188800*betasv[{7}, {16}]*GG[10, 1] + 
   (893918025*betasv[{9}, {16}]*zeta[9])/8 + 
   (1433106675*betasv[{10}, {16}]*zeta[9])/(16*y) + 
   (2454727275*betasv[{11}, {16}]*zeta[9])/(128*y^2) + 
   (156080925*betasv[{12}, {16}]*zeta[9])/(128*y^3) + 
   (70945875*betasv[{13}, {16}]*zeta[9])/(4096*y^4) - 
   (4385745*betasv[{3}, {10}]*zeta[15])/2 - 
   (571436775*betasv[{4}, {10}]*zeta[15])/(64*y) - 
   (9545445*betasv[{5}, {10}]*zeta[15])/y^2 - 
   (1719985995*betasv[{6}, {10}]*zeta[15])/(512*y^3) - 
   (394459065*betasv[{7}, {10}]*zeta[15])/(1024*y^4) - 
   (2837835*betasv[{8}, {10}]*zeta[15])/(256*y^5) - 
   (19864845*GG[10, 0]*zeta[15])/(128*y^6) + (405405*GG[10, 1]*zeta[15])/
    (128*y^7), pinablaFm[5, 8, 12, 7] -> 
  (638512875*betasv[{4, 14}, {10, 16}])/128 + 
   (6257426175*betasv[{5, 13}, {10, 16}])/32 + 
   (83134376325*betasv[{6, 12}, {10, 16}])/64 + 
   (73684385775*betasv[{7, 11}, {10, 16}])/32 + 
   (66022231275*betasv[{8, 10}, {10, 16}])/64 - 
   (9322287975*betasv[{10, 8}, {16, 10}])/32 - 
   (49467333825*betasv[{11, 7}, {16, 10}])/32 - 
   (132381132975*betasv[{12, 6}, {16, 10}])/64 - 
   (26898806025*betasv[{13, 5}, {16, 10}])/32 - 
   (11202998625*betasv[{14, 4}, {16, 10}])/128 - 
   28945917000*betasv[{9}, {16}]*GG[10, 0] + 5448643200*betasv[{8}, {16}]*
    GG[10, 1] - 389188800*betasv[{7}, {16}]*GG[10, 2] - 
   (7335803475*betasv[{10}, {16}]*zeta[9])/32 - 
   (8187153975*betasv[{11}, {16}]*zeta[9])/(64*y) - 
   (9237152925*betasv[{12}, {16}]*zeta[9])/(512*y^2) - 
   (695269575*betasv[{13}, {16}]*zeta[9])/(1024*y^3) - 
   (70945875*betasv[{14}, {16}]*zeta[9])/(16384*y^4) + 
   (746866575*betasv[{4}, {10}]*zeta[15])/64 + 
   (1793253735*betasv[{5}, {10}]*zeta[15])/(64*y) + 
   (8825408865*betasv[{6}, {10}]*zeta[15])/(512*y^2) + 
   (3297822255*betasv[{7}, {10}]*zeta[15])/(1024*y^3) + 
   (621485865*betasv[{8}, {10}]*zeta[15])/(4096*y^4) + 
   (241215975*GG[10, 0]*zeta[15])/(64*y^5) - (2837835*GG[10, 1]*zeta[15])/
    (16*y^6) + (405405*GG[10, 2]*zeta[15])/(128*y^7), 
 pinablaFm[5, 8, 12, 8] -> (-3447969525*betasv[{5, 14}, {10, 16}])/64 - 
   (50953327425*betasv[{6, 13}, {10, 16}])/64 - 
   (152093766825*betasv[{7, 12}, {10, 16}])/64 - 
   (205728848325*betasv[{8, 11}, {10, 16}])/128 + 
   (86756485725*betasv[{11, 8}, {16, 10}])/128 + 
   (140391567225*betasv[{12, 7}, {16, 10}])/64 + 
   (106538775525*betasv[{13, 6}, {16, 10}])/64 + 
   (19050902325*betasv[{14, 5}, {16, 10}])/64 + 
   110760700050*betasv[{10}, {16}]*GG[10, 0] - 37118881800*betasv[{9}, {16}]*
    GG[10, 1] + 6129723600*betasv[{8}, {16}]*GG[10, 2] - 
   389188800*betasv[{7}, {16}]*GG[10, 3] + 81729648000*betasv[{4}, {10}]*
    GG[16, 0] + (22858760925*betasv[{11}, {16}]*zeta[9])/64 + 
   (16899307425*betasv[{12}, {16}]*zeta[9])/(128*y) + 
   (5661480825*betasv[{13}, {16}]*zeta[9])/(512*y^2) + 
   (383107725*betasv[{14}, {16}]*zeta[9])/(2048*y^3) - 
   (70945875*GG[16, 0]*zeta[9])/y^4 - (1270060155*betasv[{5}, {10}]*zeta[15])/
    32 - (7102585035*betasv[{6}, {10}]*zeta[15])/(128*y) - 
   (9359437815*betasv[{7}, {10}]*zeta[15])/(512*y^2) - 
   (5783765715*betasv[{8}, {10}]*zeta[15])/(4096*y^3) - 
   (3692023335*GG[10, 0]*zeta[15])/(64*y^4) + (309324015*GG[10, 1]*zeta[15])/
    (64*y^5) - (25540515*GG[10, 2]*zeta[15])/(128*y^6) + 
   (405405*GG[10, 3]*zeta[15])/(128*y^7), pinablaFm[5, 8, 12, 9] -> 
  (1915538625*betasv[{6, 14}, {10, 16}])/8 + 
   (101523547125*betasv[{7, 13}, {10, 16}])/64 + 
   (921374078625*betasv[{8, 12}, {10, 16}])/512 - 
   (541052591625*betasv[{12, 8}, {16, 10}])/512 - 
   (123465171375*betasv[{13, 7}, {16, 10}])/64 - 
   (40922870625*betasv[{14, 6}, {16, 10}])/64 - 
   284273671500*betasv[{11}, {16}]*GG[10, 0] + 
   157159302300*betasv[{10}, {16}]*GG[10, 1] - 46313467200*betasv[{9}, {16}]*
    GG[10, 2] + 6810804000*betasv[{8}, {16}]*GG[10, 3] - 
   389188800*betasv[{7}, {16}]*GG[10, 4] - 964409846400*betasv[{5}, {10}]*
    GG[16, 0] + 81729648000*betasv[{4}, {10}]*GG[16, 1] - 
   (102374897625*betasv[{12}, {16}]*zeta[9])/256 - 
   (11280394125*betasv[{13}, {16}]*zeta[9])/(128*y) - 
   (212837625*betasv[{14}, {16}]*zeta[9])/(64*y^2) + 
   (3348645300*GG[16, 0]*zeta[9])/y^3 - (70945875*GG[16, 1]*zeta[9])/y^4 + 
   (2728191375*betasv[{6}, {10}]*zeta[15])/32 + 
   (8231011425*betasv[{7}, {10}]*zeta[15])/(128*y) + 
   (36070172775*betasv[{8}, {10}]*zeta[15])/(4096*y^2) + 
   (4737894525*GG[10, 0]*zeta[15])/(8*y^3) - (2619321705*GG[10, 1]*zeta[15])/
    (32*y^4) + (48243195*GG[10, 2]*zeta[15])/(8*y^5) - 
   (14189175*GG[10, 3]*zeta[15])/(64*y^6) + (405405*GG[10, 4]*zeta[15])/
    (128*y^7), pinablaFm[5, 8, 12, 10] -> 
  (-132172165125*betasv[{7, 14}, {10, 16}])/256 - 
   (1327468267125*betasv[{8, 13}, {10, 16}])/1024 + 
   (1034913277125*betasv[{13, 8}, {16, 10}])/1024 + 
   (205310912625*betasv[{14, 7}, {16, 10}])/256 + 
   (967463098875*betasv[{12}, {16}]*GG[10, 0])/2 - 
   441432973800*betasv[{11}, {16}]*GG[10, 1] + 
   215051136300*betasv[{10}, {16}]*GG[10, 2] - 56529673200*betasv[{9}, {16}]*
    GG[10, 3] + 7491884400*betasv[{8}, {16}]*GG[10, 4] - 
   389188800*betasv[{7}, {16}]*GG[10, 5] + 4646330488800*betasv[{6}, {10}]*
    GG[16, 0] - 1046139494400*betasv[{5}, {10}]*GG[16, 1] + 
   81729648000*betasv[{4}, {10}]*GG[16, 2] + 
   (147496474125*betasv[{13}, {16}]*zeta[9])/512 + 
   (14685796125*betasv[{14}, {16}]*zeta[9])/(512*y) - 
   (64532367900*GG[16, 0]*zeta[9])/y^2 + (3632428800*GG[16, 1]*zeta[9])/y^3 - 
   (70945875*GG[16, 2]*zeta[9])/y^4 - 
   (13687394175*betasv[{7}, {10}]*zeta[15])/128 - 
   (68994218475*betasv[{8}, {10}]*zeta[15])/(2048*y) - 
   (64497539925*GG[10, 0]*zeta[15])/(16*y^2) + 
   (3678608115*GG[10, 1]*zeta[15])/(4*y^3) - (3584185605*GG[10, 2]*zeta[15])/
    (32*y^4) + (235540305*GG[10, 3]*zeta[15])/(32*y^5) - 
   (31216185*GG[10, 4]*zeta[15])/(128*y^6) + (405405*GG[10, 5]*zeta[15])/
    (128*y^7), pinablaFm[5, 8, 12, 11] -> 
  (1856156927625*betasv[{8, 14}, {10, 16}])/4096 - 
   (1856156927625*betasv[{14, 8}, {16, 10}])/4096 - 
   500594094000*betasv[{13}, {16}]*GG[10, 0] + 
   (1629612559575*betasv[{12}, {16}]*GG[10, 1])/2 - 
   656484110100*betasv[{11}, {16}]*GG[10, 2] + 
   285713227800*betasv[{10}, {16}]*GG[10, 3] - 67767499800*betasv[{9}, {16}]*
    GG[10, 4] + 8172964800*betasv[{8}, {16}]*GG[10, 5] - 
   389188800*betasv[{7}, {16}]*GG[10, 6] - 10782183812400*betasv[{7}, {10}]*
    GG[16, 0] + 5430935109600*betasv[{6}, {10}]*GG[16, 1] - 
   1127869142400*betasv[{5}, {10}]*GG[16, 2] + 81729648000*betasv[{4}, {10}]*
    GG[16, 3] - (206239658625*betasv[{14}, {16}]*zeta[9])/2048 + 
   (599010211800*GG[16, 0]*zeta[9])/y - (75429654300*GG[16, 1]*zeta[9])/y^2 + 
   (3916212300*GG[16, 2]*zeta[9])/y^3 - (70945875*GG[16, 3]*zeta[9])/y^4 + 
   (123743795175*betasv[{8}, {10}]*zeta[15])/2048 + 
   (16686469800*GG[10, 0]*zeta[15])/y - (108640837305*GG[10, 1]*zeta[15])/
    (16*y^2) + (10941401835*GG[10, 2]*zeta[15])/(8*y^3) - 
   (2380943565*GG[10, 3]*zeta[15])/(16*y^4) + (564729165*GG[10, 4]*zeta[15])/
    (64*y^5) - (8513505*GG[10, 5]*zeta[15])/(32*y^6) + 
   (405405*GG[10, 6]*zeta[15])/(128*y^7), pinablaFm[5, 9, 5, 0] -> 
  -68918850*betasv[{4, 8}, {10, 18}] + 110270160*betasv[{5, 7}, {10, 18}] - 
   55135080*betasv[{6, 6}, {10, 18}] + 15752880*betasv[{7, 5}, {10, 18}] - 
   1969110*betasv[{8, 4}, {10, 18}] + 68918850*betasv[{8, 4}, {18, 10}] - 
   110270160*betasv[{9, 3}, {18, 10}] + 55135080*betasv[{10, 2}, {18, 10}] - 
   15752880*betasv[{11, 1}, {18, 10}] + 1969110*betasv[{12, 0}, {18, 10}] - 
   (482537*betasv[{4}, {10}]*zeta[9])/5362560 + 437580*betasv[{4}, {18}]*
    zeta[9] - (875160*betasv[{5}, {18}]*zeta[9])/y + 
   (765765*betasv[{6}, {18}]*zeta[9])/y^2 - 
   (765765*betasv[{7}, {18}]*zeta[9])/(2*y^3) + 
   (3828825*betasv[{8}, {18}]*zeta[9])/(64*y^4) - 
   (13*zeta[17])/(344064*y^3) - (57915*betasv[{0}, {10}]*zeta[17])/(64*y^4) + 
   (57915*betasv[{1}, {10}]*zeta[17])/(32*y^5) - 
   (405405*betasv[{2}, {10}]*zeta[17])/(256*y^6) + 
   (405405*betasv[{3}, {10}]*zeta[17])/(512*y^7) - 
   (2027025*betasv[{4}, {10}]*zeta[17])/(16384*y^8), 
 pinablaFm[5, 9, 5, 1] -> 137837700*betasv[{4, 9}, {10, 18}] - 
   179189010*betasv[{5, 8}, {10, 18}] + 55135080*betasv[{6, 7}, {10, 18}] - 
   15752880*betasv[{7, 6}, {10, 18}] + 1969110*betasv[{8, 5}, {10, 18}] - 
   68918850*betasv[{8, 5}, {18, 10}] + 110270160*betasv[{10, 3}, {18, 10}] - 
   55135080*betasv[{11, 2}, {18, 10}] + 15752880*betasv[{12, 1}, {18, 10}] - 
   1969110*betasv[{13, 0}, {18, 10}] + (482537*betasv[{5}, {10}]*zeta[9])/
    5362560 - 437580*betasv[{5}, {18}]*zeta[9] + 
   (875160*betasv[{6}, {18}]*zeta[9])/y - (765765*betasv[{7}, {18}]*zeta[9])/
    y^2 + (9954945*betasv[{8}, {18}]*zeta[9])/(16*y^3) - 
   (3828825*betasv[{9}, {18}]*zeta[9])/(32*y^4) + 
   (13*zeta[17])/(114688*y^2) + (57915*betasv[{0}, {10}]*zeta[17])/(16*y^3) - 
   (57915*betasv[{1}, {10}]*zeta[17])/(8*y^4) + 
   (405405*betasv[{2}, {10}]*zeta[17])/(64*y^5) - 
   (405405*betasv[{3}, {10}]*zeta[17])/(128*y^6) + 
   (2027025*betasv[{5}, {10}]*zeta[17])/(16384*y^8), 
 pinablaFm[5, 9, 5, 2] -> -241215975*betasv[{4, 10}, {10, 18}] + 
   220540320*betasv[{5, 9}, {10, 18}] + (20675655*betasv[{6, 8}, {10, 18}])/
    2 + 11814660*betasv[{7, 7}, {10, 18}] - 
   (2953665*betasv[{8, 6}, {10, 18}])/2 + 
   (103378275*betasv[{8, 6}, {18, 10}])/2 + 
   137837700*betasv[{9, 5}, {18, 10}] - 137837700*betasv[{10, 4}, {18, 10}] - 
   82702620*betasv[{11, 3}, {18, 10}] + 41351310*betasv[{12, 2}, {18, 10}] - 
   11814660*betasv[{13, 1}, {18, 10}] + (2953665*betasv[{14, 0}, {18, 10}])/
    2 - (482537*betasv[{6}, {10}]*zeta[9])/7150080 + 
   328185*betasv[{6}, {18}]*zeta[9] - (656370*betasv[{7}, {18}]*zeta[9])/y - 
   (2297295*betasv[{8}, {18}]*zeta[9])/(16*y^2) - 
   (765765*betasv[{9}, {18}]*zeta[9])/y^3 + 
   (26801775*betasv[{10}, {18}]*zeta[9])/(128*y^4) - 
   (13*zeta[17])/(57344*y) - (173745*betasv[{0}, {10}]*zeta[17])/(16*y^2) + 
   (173745*betasv[{1}, {10}]*zeta[17])/(8*y^3) - 
   (1216215*betasv[{2}, {10}]*zeta[17])/(64*y^4) + 
   (1216215*betasv[{3}, {10}]*zeta[17])/(128*y^5) + 
   (2027025*betasv[{4}, {10}]*zeta[17])/(512*y^6) - 
   (2027025*betasv[{5}, {10}]*zeta[17])/(2048*y^7) - 
   (6081075*betasv[{6}, {10}]*zeta[17])/(65536*y^8), 
 pinablaFm[5, 9, 5, 3] -> (723647925*betasv[{4, 11}, {10, 18}])/2 - 
   144729585*betasv[{5, 10}, {10, 18}] - 186080895*betasv[{6, 9}, {10, 18}] - 
   (127007595*betasv[{7, 8}, {10, 18}])/4 + 
   (2953665*betasv[{8, 7}, {10, 18}])/4 - 
   (103378275*betasv[{8, 7}, {18, 10}])/4 - 
   206756550*betasv[{9, 6}, {18, 10}] - 103378275*betasv[{10, 5}, {18, 10}] + 
   310134825*betasv[{11, 4}, {18, 10}] + 41351310*betasv[{12, 3}, {18, 10}] - 
   20675655*betasv[{13, 2}, {18, 10}] + 5907330*betasv[{14, 1}, {18, 10}] - 
   (2953665*betasv[{15, 0}, {18, 10}])/4 + (482537*betasv[{7}, {10}]*zeta[9])/
    14300160 - (328185*betasv[{7}, {18}]*zeta[9])/2 + 
   (14111955*betasv[{8}, {18}]*zeta[9])/(8*y) + 
   (20675655*betasv[{9}, {18}]*zeta[9])/(8*y^2) + 
   (16081065*betasv[{10}, {18}]*zeta[9])/(32*y^3) - 
   (80405325*betasv[{11}, {18}]*zeta[9])/(256*y^4) + (13*zeta[17])/57344 + 
   (173745*betasv[{0}, {10}]*zeta[17])/(8*y) - 
   (173745*betasv[{1}, {10}]*zeta[17])/(4*y^2) + 
   (1216215*betasv[{2}, {10}]*zeta[17])/(32*y^3) - 
   (1216215*betasv[{3}, {10}]*zeta[17])/(64*y^4) - 
   (18243225*betasv[{4}, {10}]*zeta[17])/(512*y^5) + 
   (6081075*betasv[{5}, {10}]*zeta[17])/(2048*y^6) + 
   (6081075*betasv[{6}, {10}]*zeta[17])/(4096*y^7) + 
   (6081075*betasv[{7}, {10}]*zeta[17])/(131072*y^8), 
 pinablaFm[5, 9, 5, 4] -> (-3618239625*betasv[{4, 12}, {10, 18}])/8 - 
   144729585*betasv[{5, 11}, {10, 18}] + 
   434188755*betasv[{6, 10}, {10, 18}] + 156544245*betasv[{7, 9}, {10, 18}] + 
   (50212305*betasv[{8, 8}, {10, 18}])/8 + 
   (103378275*betasv[{8, 8}, {18, 10}])/16 + 
   (310134825*betasv[{9, 7}, {18, 10}])/2 + 
   (1757430675*betasv[{10, 6}, {18, 10}])/4 - 
   (310134825*betasv[{11, 5}, {18, 10}])/2 - 
   (1757430675*betasv[{12, 4}, {18, 10}])/4 - 
   (20675655*betasv[{13, 3}, {18, 10}])/2 + 
   (20675655*betasv[{14, 2}, {18, 10}])/4 - 
   (2953665*betasv[{15, 1}, {18, 10}])/2 + 
   (2953665*betasv[{16, 0}, {18, 10}])/16 - 
   (482537*betasv[{8}, {10}]*zeta[9])/57200640 - 
   (5579145*betasv[{8}, {18}]*zeta[9])/4 - 
   (17393805*betasv[{9}, {18}]*zeta[9])/(2*y) - 
   (48243195*betasv[{10}, {18}]*zeta[9])/(8*y^2) + 
   (16081065*betasv[{11}, {18}]*zeta[9])/(32*y^3) + 
   (402026625*betasv[{12}, {18}]*zeta[9])/(1024*y^4) - 
   (173745*betasv[{0}, {10}]*zeta[17])/8 + 
   (173745*betasv[{1}, {10}]*zeta[17])/(4*y) - 
   (1216215*betasv[{2}, {10}]*zeta[17])/(32*y^2) + 
   (1216215*betasv[{3}, {10}]*zeta[17])/(64*y^3) + 
   (103378275*betasv[{4}, {10}]*zeta[17])/(512*y^4) + 
   (18243225*betasv[{5}, {10}]*zeta[17])/(1024*y^5) - 
   (103378275*betasv[{6}, {10}]*zeta[17])/(8192*y^6) - 
   (18243225*betasv[{7}, {10}]*zeta[17])/(16384*y^7) - 
   (6081075*betasv[{8}, {10}]*zeta[17])/(524288*y^8), 
 pinablaFm[5, 9, 7, 0] -> -68918850*betasv[{4, 8}, {10, 18}] + 
   76576500*betasv[{5, 7}, {10, 18}] + 12252240*betasv[{6, 6}, {10, 18}] - 
   27567540*betasv[{7, 5}, {10, 18}] + 7657650*betasv[{8, 4}, {10, 18}] + 
   68918850*betasv[{8, 4}, {18, 10}] - 76576500*betasv[{9, 3}, {18, 10}] - 
   12252240*betasv[{10, 2}, {18, 10}] + 27567540*betasv[{11, 1}, {18, 10}] - 
   7657650*betasv[{12, 0}, {18, 10}] - 1701700*betasv[{4}, {18}]*zeta[9] + 
   (1531530*betasv[{5}, {18}]*zeta[9])/y - (170170*betasv[{6}, {18}]*zeta[9])/
    y^2 - (2127125*betasv[{7}, {18}]*zeta[9])/(8*y^3) + 
   (3828825*betasv[{8}, {18}]*zeta[9])/(64*y^4) + 
   (13*zeta[17])/(331776*y^3) + (225225*betasv[{0}, {10}]*zeta[17])/
    (64*y^4) - (405405*betasv[{1}, {10}]*zeta[17])/(128*y^5) + 
   (45045*betasv[{2}, {10}]*zeta[17])/(128*y^6) + 
   (1126125*betasv[{3}, {10}]*zeta[17])/(2048*y^7) - 
   (2027025*betasv[{4}, {10}]*zeta[17])/(16384*y^8), 
 pinablaFm[5, 9, 7, 1] -> 137837700*betasv[{4, 9}, {10, 18}] - 
   103378275*betasv[{5, 8}, {10, 18}] - 88062975*betasv[{6, 7}, {10, 18}] + 
   69684615*betasv[{7, 6}, {10, 18}] - 16081065*betasv[{8, 5}, {10, 18}] - 
   68918850*betasv[{8, 5}, {18, 10}] - 42117075*betasv[{9, 4}, {18, 10}] + 
   152387235*betasv[{10, 3}, {18, 10}] - 29864835*betasv[{11, 2}, {18, 10}] - 
   19144125*betasv[{12, 1}, {18, 10}] + 7657650*betasv[{13, 0}, {18, 10}] + 
   3573570*betasv[{5}, {18}]*zeta[9] - (7742735*betasv[{6}, {18}]*zeta[9])/
    (2*y) + (9784775*betasv[{7}, {18}]*zeta[9])/(8*y^2) + 
   (11486475*betasv[{8}, {18}]*zeta[9])/(32*y^3) - 
   (3828825*betasv[{9}, {18}]*zeta[9])/(32*y^4) - 
   (13*zeta[17])/(110592*y^2) - (225225*betasv[{0}, {10}]*zeta[17])/
    (16*y^3) + (1126125*betasv[{1}, {10}]*zeta[17])/(128*y^4) + 
   (1756755*betasv[{2}, {10}]*zeta[17])/(512*y^5) - 
   (8963955*betasv[{3}, {10}]*zeta[17])/(2048*y^6) + 
   (2477475*betasv[{4}, {10}]*zeta[17])/(8192*y^7) + 
   (2027025*betasv[{5}, {10}]*zeta[17])/(16384*y^8), 
 pinablaFm[5, 9, 7, 2] -> -241215975*betasv[{4, 10}, {10, 18}] + 
   68918850*betasv[{5, 9}, {10, 18}] + 275675400*betasv[{6, 8}, {10, 18}] - 
   130180050*betasv[{7, 7}, {10, 18}] + 26801775*betasv[{8, 6}, {10, 18}] + 
   (103378275*betasv[{8, 6}, {18, 10}])/2 + 
   179954775*betasv[{9, 5}, {18, 10}] - (233558325*betasv[{10, 4}, {18, 10}])/
    2 - 183783600*betasv[{11, 3}, {18, 10}] + 
   (141666525*betasv[{12, 2}, {18, 10}])/2 + 
   3828825*betasv[{13, 1}, {18, 10}] - (11486475*betasv[{14, 0}, {18, 10}])/
    2 - 5955950*betasv[{6}, {18}]*zeta[9] + 
   (7232225*betasv[{7}, {18}]*zeta[9])/y - 
   (3828825*betasv[{8}, {18}]*zeta[9])/y^2 - 
   (3828825*betasv[{9}, {18}]*zeta[9])/(16*y^3) + 
   (26801775*betasv[{10}, {18}]*zeta[9])/(128*y^4) + 
   (13*zeta[17])/(55296*y) + (675675*betasv[{0}, {10}]*zeta[17])/(16*y^2) - 
   (225225*betasv[{1}, {10}]*zeta[17])/(32*y^3) - 
   (8333325*betasv[{2}, {10}]*zeta[17])/(256*y^4) + 
   (675675*betasv[{3}, {10}]*zeta[17])/(32*y^5) + 
   (13738725*betasv[{4}, {10}]*zeta[17])/(4096*y^6) - 
   (10585575*betasv[{5}, {10}]*zeta[17])/(8192*y^7) - 
   (6081075*betasv[{6}, {10}]*zeta[17])/(65536*y^8), 
 pinablaFm[5, 9, 7, 3] -> (723647925*betasv[{4, 11}, {10, 18}])/2 + 
   (241215975*betasv[{5, 10}, {10, 18}])/2 - 
   (1206079875*betasv[{6, 9}, {10, 18}])/2 + 
   (310134825*betasv[{7, 8}, {10, 18}])/2 - 
   34459425*betasv[{8, 7}, {10, 18}] - (103378275*betasv[{8, 7}, {18, 10}])/
    4 - (953377425*betasv[{9, 6}, {18, 10}])/4 - 
   (792566775*betasv[{10, 5}, {18, 10}])/4 + 
   (1619592975*betasv[{11, 4}, {18, 10}])/4 + 
   (493918425*betasv[{12, 3}, {18, 10}])/4 - 
   (310134825*betasv[{13, 2}, {18, 10}])/4 + 
   (34459425*betasv[{14, 1}, {18, 10}])/4 + 
   (11486475*betasv[{15, 0}, {18, 10}])/4 + 7657650*betasv[{7}, {18}]*
    zeta[9] - (34459425*betasv[{8}, {18}]*zeta[9])/(4*y) + 
   (134008875*betasv[{9}, {18}]*zeta[9])/(16*y^2) - 
   (26801775*betasv[{10}, {18}]*zeta[9])/(64*y^3) - 
   (80405325*betasv[{11}, {18}]*zeta[9])/(256*y^4) - (13*zeta[17])/55296 - 
   (675675*betasv[{0}, {10}]*zeta[17])/(8*y) - 
   (2027025*betasv[{1}, {10}]*zeta[17])/(32*y^2) + 
   (18243225*betasv[{2}, {10}]*zeta[17])/(128*y^3) - 
   (29054025*betasv[{3}, {10}]*zeta[17])/(512*y^4) - 
   (95270175*betasv[{4}, {10}]*zeta[17])/(2048*y^5) + 
   (46621575*betasv[{5}, {10}]*zeta[17])/(8192*y^6) + 
   (56081025*betasv[{6}, {10}]*zeta[17])/(32768*y^7) + 
   (6081075*betasv[{7}, {10}]*zeta[17])/(131072*y^8), 
 pinablaFm[5, 9, 7, 4] -> (-3618239625*betasv[{4, 12}, {10, 18}])/8 - 
   (2170943775*betasv[{5, 11}, {10, 18}])/4 + 
   964863900*betasv[{6, 10}, {10, 18}] - (34459425*betasv[{7, 9}, {10, 18}])/
    4 + (310134825*betasv[{8, 8}, {10, 18}])/8 + 
   (103378275*betasv[{8, 8}, {18, 10}])/16 + 
   (1366890525*betasv[{9, 7}, {18, 10}])/8 + 
   (2262835575*betasv[{10, 6}, {18, 10}])/4 - 
   (861485625*betasv[{11, 5}, {18, 10}])/8 - 
   (1320944625*betasv[{12, 4}, {18, 10}])/2 - 
   (57432375*betasv[{13, 3}, {18, 10}])/8 + 
   (172297125*betasv[{14, 2}, {18, 10}])/4 - 
   (80405325*betasv[{15, 1}, {18, 10}])/8 - 
   (11486475*betasv[{16, 0}, {18, 10}])/16 - 
   (34459425*betasv[{8}, {18}]*zeta[9])/4 + 
   (3828825*betasv[{9}, {18}]*zeta[9])/(8*y) - 
   (26801775*betasv[{10}, {18}]*zeta[9])/(2*y^2) + 
   (241215975*betasv[{11}, {18}]*zeta[9])/(128*y^3) + 
   (402026625*betasv[{12}, {18}]*zeta[9])/(1024*y^4) + 
   (675675*betasv[{0}, {10}]*zeta[17])/8 + 
   (4729725*betasv[{1}, {10}]*zeta[17])/(16*y) - 
   (10135125*betasv[{2}, {10}]*zeta[17])/(32*y^2) + 
   (3378375*betasv[{3}, {10}]*zeta[17])/(256*y^3) + 
   (77702625*betasv[{4}, {10}]*zeta[17])/(256*y^4) + 
   (50675625*betasv[{5}, {10}]*zeta[17])/(4096*y^5) - 
   (133107975*betasv[{6}, {10}]*zeta[17])/(8192*y^6) - 
   (80405325*betasv[{7}, {10}]*zeta[17])/(65536*y^7) - 
   (6081075*betasv[{8}, {10}]*zeta[17])/(524288*y^8), 
 pinablaFm[5, 9, 7, 5] -> (3618239625*betasv[{4, 13}, {10, 18}])/8 + 
   (18091198125*betasv[{5, 12}, {10, 18}])/16 - 
   (16643902275*betasv[{6, 11}, {10, 18}])/16 - 
   (7477695225*betasv[{7, 10}, {10, 18}])/16 - 
   (1206079875*betasv[{8, 9}, {10, 18}])/16 - 
   (1780403625*betasv[{9, 8}, {18, 10}])/32 - 
   (18619575975*betasv[{10, 7}, {18, 10}])/32 - 
   (24569570025*betasv[{11, 6}, {18, 10}])/32 + 
   (25442542125*betasv[{12, 5}, {18, 10}])/32 + 
   (21422275875*betasv[{13, 4}, {18, 10}])/32 - 
   (1895268375*betasv[{14, 3}, {18, 10}])/32 - 
   (126351225*betasv[{15, 2}, {18, 10}])/32 + 
   (126351225*betasv[{16, 1}, {18, 10}])/32 - 1654052400*betasv[{8}, {18}]*
    GG[10, 0] + (134008875*betasv[{9}, {18}]*zeta[9])/8 + 
   (830855025*betasv[{10}, {18}]*zeta[9])/(32*y) + 
   (1849322475*betasv[{11}, {18}]*zeta[9])/(128*y^2) - 
   (2010133125*betasv[{12}, {18}]*zeta[9])/(512*y^3) - 
   (402026625*betasv[{13}, {18}]*zeta[9])/(1024*y^4) - 
   (7432425*betasv[{1}, {10}]*zeta[17])/16 + 
   (7432425*betasv[{2}, {10}]*zeta[17])/(64*y) + 
   (111486375*betasv[{3}, {10}]*zeta[17])/(256*y^2) - 
   (1260133875*betasv[{4}, {10}]*zeta[17])/(1024*y^3) - 
   (1496620125*betasv[{5}, {10}]*zeta[17])/(4096*y^4) + 
   (1445268825*betasv[{6}, {10}]*zeta[17])/(16384*y^5) + 
   (1095269175*betasv[{7}, {10}]*zeta[17])/(65536*y^6) + 
   (104729625*betasv[{8}, {10}]*zeta[17])/(262144*y^7) + 
   (6081075*GG[10, 0]*zeta[17])/(2048*y^8), pinablaFm[5, 9, 7, 6] -> 
  (-10854718875*betasv[{4, 14}, {10, 18}])/32 - 
   (25327677375*betasv[{5, 13}, {10, 18}])/16 + 
   (3618239625*betasv[{6, 12}, {10, 18}])/8 + 
   (19538493975*betasv[{7, 11}, {10, 18}])/16 + 
   (7960127175*betasv[{8, 10}, {10, 18}])/32 + 
   (15541200675*betasv[{10, 8}, {18, 10}])/64 + 
   (40214148975*betasv[{11, 7}, {18, 10}])/32 + 
   (23260111875*betasv[{12, 6}, {18, 10}])/64 - 
   (2929051125*betasv[{13, 5}, {18, 10}])/2 - 
   (27395242875*betasv[{14, 4}, {18, 10}])/64 + 
   (1137161025*betasv[{15, 3}, {18, 10}])/32 - 
   (379053675*betasv[{16, 2}, {18, 10}])/64 + 17551333800*betasv[{9}, {18}]*
    GG[10, 0] - 1654052400*betasv[{8}, {18}]*GG[10, 1] - 
   (884458575*betasv[{10}, {18}]*zeta[9])/16 - 
   (2170943775*betasv[{11}, {18}]*zeta[9])/(32*y) - 
   (402026625*betasv[{12}, {18}]*zeta[9])/(64*y^2) + 
   (2814186375*betasv[{13}, {18}]*zeta[9])/(512*y^3) + 
   (1206079875*betasv[{14}, {18}]*zeta[9])/(4096*y^4) + 
   (22297275*betasv[{2}, {10}]*zeta[17])/32 - 
   (66891825*betasv[{3}, {10}]*zeta[17])/(64*y) + 
   (1611484875*betasv[{4}, {10}]*zeta[17])/(512*y^2) + 
   (172297125*betasv[{5}, {10}]*zeta[17])/(64*y^3) - 
   (1368241875*betasv[{6}, {10}]*zeta[17])/(8192*y^4) - 
   (2365538175*betasv[{7}, {10}]*zeta[17])/(16384*y^5) - 
   (914188275*betasv[{8}, {10}]*zeta[17])/(131072*y^6) - 
   (129053925*GG[10, 0]*zeta[17])/(1024*y^7) + (6081075*GG[10, 1]*zeta[17])/
    (2048*y^8), pinablaFm[5, 9, 9, 0] -> -68918850*betasv[{4, 8}, {10, 18}] + 
   30630600*betasv[{5, 7}, {10, 18}] + 64324260*betasv[{6, 6}, {10, 18}] - 
   18378360*betasv[{7, 5}, {10, 18}] - 7657650*betasv[{8, 4}, {10, 18}] + 
   68918850*betasv[{8, 4}, {18, 10}] - 30630600*betasv[{9, 3}, {18, 10}] - 
   64324260*betasv[{10, 2}, {18, 10}] + 18378360*betasv[{11, 1}, {18, 10}] + 
   7657650*betasv[{12, 0}, {18, 10}] + 1701700*betasv[{4}, {18}]*zeta[9] + 
   (1021020*betasv[{5}, {18}]*zeta[9])/y - 
   (1786785*betasv[{6}, {18}]*zeta[9])/(2*y^2) - 
   (425425*betasv[{7}, {18}]*zeta[9])/(4*y^3) + 
   (3828825*betasv[{8}, {18}]*zeta[9])/(64*y^4) - 
   (13*zeta[17])/(663552*y^3) - (225225*betasv[{0}, {10}]*zeta[17])/
    (64*y^4) - (135135*betasv[{1}, {10}]*zeta[17])/(64*y^5) + 
   (945945*betasv[{2}, {10}]*zeta[17])/(512*y^6) + 
   (225225*betasv[{3}, {10}]*zeta[17])/(1024*y^7) - 
   (2027025*betasv[{4}, {10}]*zeta[17])/(16384*y^8), 
 pinablaFm[5, 9, 9, 1] -> 137837700*betasv[{4, 9}, {10, 18}] - 
   183783600*betasv[{6, 7}, {10, 18}] + 18378360*betasv[{7, 6}, {10, 18}] + 
   27567540*betasv[{8, 5}, {10, 18}] - 68918850*betasv[{8, 5}, {18, 10}] - 
   99549450*betasv[{9, 4}, {18, 10}] + 150089940*betasv[{10, 3}, {18, 10}] + 
   64324260*betasv[{11, 2}, {18, 10}] - 38288250*betasv[{12, 1}, {18, 10}] - 
   7657650*betasv[{13, 0}, {18, 10}] - 6126120*betasv[{5}, {18}]*zeta[9] - 
   (1021020*betasv[{6}, {18}]*zeta[9])/y + 
   (2552550*betasv[{7}, {18}]*zeta[9])/y^2 - 
   (3828825*betasv[{9}, {18}]*zeta[9])/(32*y^4) + 
   (13*zeta[17])/(221184*y^2) + (225225*betasv[{0}, {10}]*zeta[17])/
    (16*y^3) + (1126125*betasv[{1}, {10}]*zeta[17])/(64*y^4) - 
   (945945*betasv[{2}, {10}]*zeta[17])/(128*y^5) - 
   (2207205*betasv[{3}, {10}]*zeta[17])/(512*y^6) + 
   (2927925*betasv[{4}, {10}]*zeta[17])/(4096*y^7) + 
   (2027025*betasv[{5}, {10}]*zeta[17])/(16384*y^8), 
 pinablaFm[5, 9, 9, 2] -> -241215975*betasv[{4, 10}, {10, 18}] - 
   137837700*betasv[{5, 9}, {10, 18}] + 413513100*betasv[{6, 8}, {10, 18}] + 
   45945900*betasv[{7, 7}, {10, 18}] - 80405325*betasv[{8, 6}, {10, 18}] + 
   (103378275*betasv[{8, 6}, {18, 10}])/2 + 
   237387150*betasv[{9, 5}, {18, 10}] - (26801775*betasv[{10, 4}, {18, 10}])/
    2 - 321621300*betasv[{11, 3}, {18, 10}] - 
   (26801775*betasv[{12, 2}, {18, 10}])/2 + 
   53603550*betasv[{13, 1}, {18, 10}] + (11486475*betasv[{14, 0}, {18, 10}])/
    2 + 17867850*betasv[{6}, {18}]*zeta[9] - 
   (2552550*betasv[{7}, {18}]*zeta[9])/y - 
   (11486475*betasv[{8}, {18}]*zeta[9])/(2*y^2) + 
   (3828825*betasv[{9}, {18}]*zeta[9])/(8*y^3) + 
   (26801775*betasv[{10}, {18}]*zeta[9])/(128*y^4) - 
   (13*zeta[17])/(110592*y) - (675675*betasv[{0}, {10}]*zeta[17])/(16*y^2) - 
   (1576575*betasv[{1}, {10}]*zeta[17])/(16*y^3) + 
   (1576575*betasv[{2}, {10}]*zeta[17])/(256*y^4) + 
   (4729725*betasv[{3}, {10}]*zeta[17])/(128*y^5) + 
   (1576575*betasv[{4}, {10}]*zeta[17])/(4096*y^6) - 
   (6981975*betasv[{5}, {10}]*zeta[17])/(4096*y^7) - 
   (6081075*betasv[{6}, {10}]*zeta[17])/(65536*y^8), 
 pinablaFm[5, 9, 9, 3] -> (723647925*betasv[{4, 11}, {10, 18}])/2 + 
   482431950*betasv[{5, 10}, {10, 18}] - 723647925*betasv[{6, 9}, {10, 18}] - 
   310134825*betasv[{7, 8}, {10, 18}] + (379053675*betasv[{8, 7}, {10, 18}])/
    2 - (103378275*betasv[{8, 7}, {18, 10}])/4 - 
   (562837275*betasv[{9, 6}, {18, 10}])/2 - 
   402026625*betasv[{10, 5}, {18, 10}] + 
   (1688511825*betasv[{11, 4}, {18, 10}])/4 + 
   (1688511825*betasv[{12, 3}, {18, 10}])/4 - 
   80405325*betasv[{13, 2}, {18, 10}] - (103378275*betasv[{14, 1}, {18, 10}])/
    2 - (11486475*betasv[{15, 0}, {18, 10}])/4 - 42117075*betasv[{7}, {18}]*
    zeta[9] + (34459425*betasv[{8}, {18}]*zeta[9])/(2*y) + 
   (80405325*betasv[{9}, {18}]*zeta[9])/(8*y^2) - 
   (26801775*betasv[{10}, {18}]*zeta[9])/(16*y^3) - 
   (80405325*betasv[{11}, {18}]*zeta[9])/(256*y^4) + (13*zeta[17])/110592 + 
   (675675*betasv[{0}, {10}]*zeta[17])/(8*y) + 
   (6081075*betasv[{1}, {10}]*zeta[17])/(16*y^2) + 
   (4729725*betasv[{2}, {10}]*zeta[17])/(32*y^3) - 
   (99324225*betasv[{3}, {10}]*zeta[17])/(512*y^4) - 
   (99324225*betasv[{4}, {10}]*zeta[17])/(2048*y^5) + 
   (23648625*betasv[{5}, {10}]*zeta[17])/(2048*y^6) + 
   (33108075*betasv[{6}, {10}]*zeta[17])/(16384*y^7) + 
   (6081075*betasv[{7}, {10}]*zeta[17])/(131072*y^8), 
 pinablaFm[5, 9, 9, 4] -> (-3618239625*betasv[{4, 12}, {10, 18}])/8 - 
   (2170943775*betasv[{5, 11}, {10, 18}])/2 + 
   (3618239625*betasv[{6, 10}, {10, 18}])/4 + 
   (1964187225*betasv[{7, 9}, {10, 18}])/2 - 
   (2791213425*betasv[{8, 8}, {10, 18}])/8 + 
   (103378275*betasv[{8, 8}, {18, 10}])/16 + 
   (769593825*betasv[{9, 7}, {18, 10}])/4 + 
   (6352020675*betasv[{10, 6}, {18, 10}])/8 + 
   (723647925*betasv[{11, 5}, {18, 10}])/4 - 
   (8442559125*betasv[{12, 4}, {18, 10}])/8 - 
   (1206079875*betasv[{13, 3}, {18, 10}])/4 + 
   (1206079875*betasv[{14, 2}, {18, 10}])/8 + 
   (126351225*betasv[{15, 1}, {18, 10}])/4 + 
   (11486475*betasv[{16, 0}, {18, 10}])/16 + 
   (310134825*betasv[{8}, {18}]*zeta[9])/4 - 
   (218243025*betasv[{9}, {18}]*zeta[9])/(4*y) - 
   (402026625*betasv[{10}, {18}]*zeta[9])/(32*y^2) + 
   (241215975*betasv[{11}, {18}]*zeta[9])/(64*y^3) + 
   (402026625*betasv[{12}, {18}]*zeta[9])/(1024*y^4) - 
   (675675*betasv[{0}, {10}]*zeta[17])/8 - 
   (7432425*betasv[{1}, {10}]*zeta[17])/(8*y) - 
   (70945875*betasv[{2}, {10}]*zeta[17])/(64*y^2) + 
   (70945875*betasv[{3}, {10}]*zeta[17])/(128*y^3) + 
   (496621125*betasv[{4}, {10}]*zeta[17])/(1024*y^4) - 
   (42567525*betasv[{5}, {10}]*zeta[17])/(2048*y^5) - 
   (373648275*betasv[{6}, {10}]*zeta[17])/(16384*y^6) - 
   (45270225*betasv[{7}, {10}]*zeta[17])/(32768*y^7) - 
   (6081075*betasv[{8}, {10}]*zeta[17])/(524288*y^8), 
 pinablaFm[5, 9, 9, 5] -> (3618239625*betasv[{4, 13}, {10, 18}])/8 + 
   (3618239625*betasv[{5, 12}, {10, 18}])/2 - 
   (2170943775*betasv[{6, 11}, {10, 18}])/4 - 
   2170943775*betasv[{7, 10}, {10, 18}] + 
   (3618239625*betasv[{8, 9}, {10, 18}])/8 - 
   (976350375*betasv[{9, 8}, {18, 10}])/16 - 
   (5869588725*betasv[{10, 7}, {18, 10}])/8 - 
   (2653375725*betasv[{11, 6}, {18, 10}])/2 + 
   (13266878625*betasv[{12, 5}, {18, 10}])/16 + 
   (22915517625*betasv[{13, 4}, {18, 10}])/16 - 
   (1045269225*betasv[{15, 2}, {18, 10}])/8 - 
   (149324175*betasv[{16, 1}, {18, 10}])/16 - 1654052400*betasv[{8}, {18}]*
    GG[10, 0] - (402026625*betasv[{9}, {18}]*zeta[9])/4 + 
   (241215975*betasv[{10}, {18}]*zeta[9])/(2*y) + 
   (241215975*betasv[{11}, {18}]*zeta[9])/(32*y^2) - 
   (402026625*betasv[{12}, {18}]*zeta[9])/(64*y^3) - 
   (402026625*betasv[{13}, {18}]*zeta[9])/(1024*y^4) + 
   (8783775*betasv[{1}, {10}]*zeta[17])/8 + 
   (61486425*betasv[{2}, {10}]*zeta[17])/(16*y) - 
   (1347971625*betasv[{4}, {10}]*zeta[17])/(512*y^3) - 
   (780404625*betasv[{5}, {10}]*zeta[17])/(2048*y^4) + 
   (156080925*betasv[{6}, {10}]*zeta[17])/(1024*y^5) + 
   (345269925*betasv[{7}, {10}]*zeta[17])/(16384*y^6) + 
   (57432375*betasv[{8}, {10}]*zeta[17])/(131072*y^7) + 
   (6081075*GG[10, 0]*zeta[17])/(2048*y^8), pinablaFm[5, 9, 9, 6] -> 
  (-10854718875*betasv[{4, 14}, {10, 18}])/32 - 
   (18091198125*betasv[{5, 13}, {10, 18}])/8 - 
   (10854718875*betasv[{6, 12}, {10, 18}])/16 + 
   (28222269075*betasv[{7, 11}, {10, 18}])/8 - 
   (7960127175*betasv[{8, 10}, {10, 18}])/32 + 
   (18573630075*betasv[{10, 8}, {18, 10}])/64 + 
   (28222269075*betasv[{11, 7}, {18, 10}])/16 + 
   (66334393125*betasv[{12, 6}, {18, 10}])/64 - 
   (18091198125*betasv[{13, 5}, {18, 10}])/8 - 
   (68746552875*betasv[{14, 4}, {18, 10}])/64 + 
   (3135807675*betasv[{15, 3}, {18, 10}])/16 + 
   (3135807675*betasv[{16, 2}, {18, 10}])/64 + 18929710800*betasv[{9}, {18}]*
    GG[10, 0] - 1654052400*betasv[{8}, {18}]*GG[10, 1] + 
   (884458575*betasv[{10}, {18}]*zeta[9])/16 - 
   (3135807675*betasv[{11}, {18}]*zeta[9])/(16*y) + 
   (1206079875*betasv[{12}, {18}]*zeta[9])/(128*y^2) + 
   (2010133125*betasv[{13}, {18}]*zeta[9])/(256*y^3) + 
   (1206079875*betasv[{14}, {18}]*zeta[9])/(4096*y^4) - 
   (184459275*betasv[{2}, {10}]*zeta[17])/32 - 
   (184459275*betasv[{3}, {10}]*zeta[17])/(32*y) + 
   (4043914875*betasv[{4}, {10}]*zeta[17])/(512*y^2) + 
   (1064188125*betasv[{5}, {10}]*zeta[17])/(256*y^3) - 
   (3902023125*betasv[{6}, {10}]*zeta[17])/(8192*y^4) - 
   (1660133475*betasv[{7}, {10}]*zeta[17])/(8192*y^5) - 
   (1092566475*betasv[{8}, {10}]*zeta[17])/(131072*y^6) - 
   (69594525*GG[10, 0]*zeta[17])/(512*y^7) + (6081075*GG[10, 1]*zeta[17])/
    (2048*y^8), pinablaFm[5, 9, 9, 7] -> 
  (10854718875*betasv[{4, 15}, {10, 18}])/64 + 
   (32564156625*betasv[{5, 14}, {10, 18}])/16 + 
   (75983032125*betasv[{6, 13}, {10, 18}])/32 - 
   (32564156625*betasv[{7, 12}, {10, 18}])/8 - 
   (32564156625*betasv[{8, 11}, {10, 18}])/64 - 
   (112165428375*betasv[{11, 8}, {18, 10}])/128 - 
   (348557083875*betasv[{12, 7}, {18, 10}])/128 + 
   (42212795625*betasv[{13, 6}, {18, 10}])/64 + 
   (177293741625*betasv[{14, 5}, {18, 10}])/64 + 
   (37388476125*betasv[{15, 4}, {18, 10}])/128 - 
   (15679038375*betasv[{16, 3}, {18, 10}])/128 - 
   107421514200*betasv[{10}, {18}]*GG[10, 0] + 22237815600*betasv[{9}, {18}]*
    GG[10, 1] - 1654052400*betasv[{8}, {18}]*GG[10, 2] + 
   (3618239625*betasv[{11}, {18}]*zeta[9])/32 + 
   (3618239625*betasv[{12}, {18}]*zeta[9])/(16*y) - 
   (8442559125*betasv[{13}, {18}]*zeta[9])/(256*y^2) - 
   (3618239625*betasv[{14}, {18}]*zeta[9])/(512*y^3) - 
   (1206079875*betasv[{15}, {18}]*zeta[9])/(8192*y^4) + 
   (922296375*betasv[{3}, {10}]*zeta[17])/64 - 
   (2199322125*betasv[{4}, {10}]*zeta[17])/(256*y) - 
   (10429043625*betasv[{5}, {10}]*zeta[17])/(512*y^2) - 
   (2483105625*betasv[{6}, {10}]*zeta[17])/(2048*y^3) + 
   (20503357875*betasv[{7}, {10}]*zeta[17])/(16384*y^4) + 
   (6597966375*betasv[{8}, {10}]*zeta[17])/(65536*y^5) + 
   (789864075*GG[10, 0]*zeta[17])/(256*y^6) - (81756675*GG[10, 1]*zeta[17])/
    (512*y^7) + (6081075*GG[10, 2]*zeta[17])/(2048*y^8), 
 pinablaFm[5, 9, 9, 8] -> (-10854718875*betasv[{4, 16}, {10, 18}])/256 - 
   (75983032125*betasv[{5, 15}, {10, 18}])/64 - 
   (423334036125*betasv[{6, 14}, {10, 18}])/128 + 
   (184530220875*betasv[{7, 13}, {10, 18}])/64 + 
   (423334036125*betasv[{8, 12}, {10, 18}])/256 + 
   (454692112875*betasv[{12, 8}, {18, 10}])/256 + 
   (153172144125*betasv[{13, 7}, {18, 10}])/64 - 
   (329259805875*betasv[{14, 6}, {18, 10}])/128 - 
   (107341108875*betasv[{15, 5}, {18, 10}])/64 + 
   (20503357875*betasv[{16, 4}, {18, 10}])/256 + 
   385463128050*betasv[{11}, {18}]*GG[10, 0] - 
   146337691500*betasv[{10}, {18}]*GG[10, 1] + 25545920400*betasv[{9}, {18}]*
    GG[10, 2] - 1654052400*betasv[{8}, {18}]*GG[10, 3] - 
   (47037115125*betasv[{12}, {18}]*zeta[9])/128 - 
   (20503357875*betasv[{13}, {18}]*zeta[9])/(128*y) + 
   (47037115125*betasv[{14}, {18}]*zeta[9])/(1024*y^2) + 
   (8442559125*betasv[{15}, {18}]*zeta[9])/(2048*y^3) + 
   (1206079875*betasv[{16}, {18}]*zeta[9])/(32768*y^4) - 
   (1206079875*betasv[{4}, {10}]*zeta[17])/128 + 
   (6314182875*betasv[{5}, {10}]*zeta[17])/(128*y) + 
   (19368223875*betasv[{6}, {10}]*zeta[17])/(1024*y^2) - 
   (9010126125*betasv[{7}, {10}]*zeta[17])/(2048*y^3) - 
   (26746594875*betasv[{8}, {10}]*zeta[17])/(32768*y^4) - 
   (11337150825*GG[10, 0]*zeta[17])/(256*y^5) + 
   (2152024875*GG[10, 1]*zeta[17])/(512*y^6) - (93918825*GG[10, 2]*zeta[17])/
    (512*y^7) + (6081075*GG[10, 3]*zeta[17])/(2048*y^8), 
 pinablaFm[5, 9, 11, 0] -> -68918850*betasv[{4, 8}, {10, 18}] - 
   27567540*betasv[{5, 7}, {10, 18}] + 64324260*betasv[{6, 6}, {10, 18}] + 
   29238300*betasv[{7, 5}, {10, 18}] + 2923830*betasv[{8, 4}, {10, 18}] + 
   68918850*betasv[{8, 4}, {18, 10}] + 27567540*betasv[{9, 3}, {18, 10}] - 
   64324260*betasv[{10, 2}, {18, 10}] - 29238300*betasv[{11, 1}, {18, 10}] - 
   2923830*betasv[{12, 0}, {18, 10}] - 649740*betasv[{4}, {18}]*zeta[9] - 
   (1624350*betasv[{5}, {18}]*zeta[9])/y - 
   (1786785*betasv[{6}, {18}]*zeta[9])/(2*y^2) + 
   (765765*betasv[{7}, {18}]*zeta[9])/(8*y^3) + 
   (3828825*betasv[{8}, {18}]*zeta[9])/(64*y^4) + 
   (13*zeta[17])/(2838528*y^3) + (85995*betasv[{0}, {10}]*zeta[17])/
    (64*y^4) + (429975*betasv[{1}, {10}]*zeta[17])/(128*y^5) + 
   (945945*betasv[{2}, {10}]*zeta[17])/(512*y^6) - 
   (405405*betasv[{3}, {10}]*zeta[17])/(2048*y^7) - 
   (2027025*betasv[{4}, {10}]*zeta[17])/(16384*y^8), 
 pinablaFm[5, 9, 11, 1] -> 137837700*betasv[{4, 9}, {10, 18}] + 
   130945815*betasv[{5, 8}, {10, 18}] - 140134995*betasv[{6, 7}, {10, 18}] - 
   112567455*betasv[{7, 6}, {10, 18}] - 16081065*betasv[{8, 5}, {10, 18}] - 
   68918850*betasv[{8, 5}, {18, 10}] - 172297125*betasv[{9, 4}, {18, 10}] + 
   48243195*betasv[{10, 3}, {18, 10}] + 147653415*betasv[{11, 2}, {18, 10}] + 
   42395535*betasv[{12, 1}, {18, 10}] + 2923830*betasv[{13, 0}, {18, 10}] + 
   3573570*betasv[{5}, {18}]*zeta[9] + (12507495*betasv[{6}, {18}]*zeta[9])/
    (2*y) + (15570555*betasv[{7}, {18}]*zeta[9])/(8*y^2) - 
   (14549535*betasv[{8}, {18}]*zeta[9])/(32*y^3) - 
   (3828825*betasv[{9}, {18}]*zeta[9])/(32*y^4) - 
   (13*zeta[17])/(946176*y^2) - (85995*betasv[{0}, {10}]*zeta[17])/(16*y^3) - 
   (2493855*betasv[{1}, {10}]*zeta[17])/(128*y^4) - 
   (8685495*betasv[{2}, {10}]*zeta[17])/(512*y^5) - 
   (2837835*betasv[{3}, {10}]*zeta[17])/(2048*y^6) + 
   (10135125*betasv[{4}, {10}]*zeta[17])/(8192*y^7) + 
   (2027025*betasv[{5}, {10}]*zeta[17])/(16384*y^8), 
 pinablaFm[5, 9, 11, 2] -> -241215975*betasv[{4, 10}, {10, 18}] - 
   399729330*betasv[{5, 9}, {10, 18}] + (434188755*betasv[{6, 8}, {10, 18}])/
    2 + 351486135*betasv[{7, 7}, {10, 18}] + 
   (144729585*betasv[{8, 6}, {10, 18}])/2 + 
   (103378275*betasv[{8, 6}, {18, 10}])/2 + 
   310134825*betasv[{9, 5}, {18, 10}] + 241215975*betasv[{10, 4}, {18, 10}] - 
   293844915*betasv[{11, 3}, {18, 10}] - 
   258758955*betasv[{12, 2}, {18, 10}] - 48243195*betasv[{13, 1}, {18, 10}] - 
   (4385745*betasv[{14, 0}, {18, 10}])/2 - 16081065*betasv[{6}, {18}]*
    zeta[9] - (39054015*betasv[{7}, {18}]*zeta[9])/(2*y) - 
   (48243195*betasv[{8}, {18}]*zeta[9])/(16*y^2) + 
   (22207185*betasv[{9}, {18}]*zeta[9])/(16*y^3) + 
   (26801775*betasv[{10}, {18}]*zeta[9])/(128*y^4) + 
   (13*zeta[17])/(473088*y) + (257985*betasv[{0}, {10}]*zeta[17])/(16*y^2) + 
   (2837835*betasv[{1}, {10}]*zeta[17])/(32*y^3) + 
   (15221115*betasv[{2}, {10}]*zeta[17])/(128*y^4) + 
   (17284995*betasv[{3}, {10}]*zeta[17])/(512*y^5) - 
   (14189175*betasv[{4}, {10}]*zeta[17])/(2048*y^6) - 
   (18243225*betasv[{5}, {10}]*zeta[17])/(8192*y^7) - 
   (6081075*betasv[{6}, {10}]*zeta[17])/(65536*y^8), 
 pinablaFm[5, 9, 11, 3] -> (723647925*betasv[{4, 11}, {10, 18}])/2 + 
   (1881484605*betasv[{5, 10}, {10, 18}])/2 - 
   (268783515*betasv[{6, 9}, {10, 18}])/2 - 
   (1798781985*betasv[{7, 8}, {10, 18}])/2 - 
   268783515*betasv[{8, 7}, {10, 18}] - (103378275*betasv[{8, 7}, {18, 10}])/
    4 - (1343917575*betasv[{9, 6}, {18, 10}])/4 - 
   (3135807675*betasv[{10, 5}, {18, 10}])/4 + 
   (21928725*betasv[{11, 4}, {18, 10}])/4 + 
   (3021778305*betasv[{12, 3}, {18, 10}])/4 + 
   (1372738185*betasv[{13, 2}, {18, 10}])/4 + 
   (162272565*betasv[{14, 1}, {18, 10}])/4 + 
   (4385745*betasv[{15, 0}, {18, 10}])/4 + 59729670*betasv[{7}, {18}]*
    zeta[9] + (199864665*betasv[{8}, {18}]*zeta[9])/(4*y) + 
   (29864835*betasv[{9}, {18}]*zeta[9])/(16*y^2) - 
   (209053845*betasv[{10}, {18}]*zeta[9])/(64*y^3) - 
   (80405325*betasv[{11}, {18}]*zeta[9])/(256*y^4) - (13*zeta[17])/473088 - 
   (257985*betasv[{0}, {10}]*zeta[17])/(8*y) - 
   (9545445*betasv[{1}, {10}]*zeta[17])/(32*y^2) - 
   (80749305*betasv[{2}, {10}]*zeta[17])/(128*y^3) - 
   (177751665*betasv[{3}, {10}]*zeta[17])/(512*y^4) - 
   (1289925*betasv[{4}, {10}]*zeta[17])/(2048*y^5) + 
   (184459275*betasv[{5}, {10}]*zeta[17])/(8192*y^6) + 
   (79053975*betasv[{6}, {10}]*zeta[17])/(32768*y^7) + 
   (6081075*betasv[{7}, {10}]*zeta[17])/(131072*y^8), 
 pinablaFm[5, 9, 11, 4] -> (-3618239625*betasv[{4, 12}, {10, 18}])/8 - 
   (7091749665*betasv[{5, 11}, {10, 18}])/4 - 
   (1881484605*betasv[{6, 10}, {10, 18}])/4 + 
   (7463911455*betasv[{7, 9}, {10, 18}])/4 + 
   (6636885255*betasv[{8, 8}, {10, 18}])/8 + 
   (103378275*betasv[{8, 8}, {18, 10}])/16 + 
   (1757430675*betasv[{9, 7}, {18, 10}])/8 + 
   (9407423025*betasv[{10, 6}, {18, 10}])/8 + 
   (9363565575*betasv[{11, 5}, {18, 10}])/8 - 
   (7609267575*betasv[{12, 4}, {18, 10}])/8 - 
   (10161771165*betasv[{13, 3}, {18, 10}])/8 - 
   (2627061255*betasv[{14, 2}, {18, 10}])/8 - 
   (179815545*betasv[{15, 1}, {18, 10}])/8 - 
   (4385745*betasv[{16, 0}, {18, 10}])/16 - 
   (737431695*betasv[{8}, {18}]*zeta[9])/4 - 
   (829323495*betasv[{9}, {18}]*zeta[9])/(8*y) + 
   (209053845*betasv[{10}, {18}]*zeta[9])/(32*y^2) + 
   (787972185*betasv[{11}, {18}]*zeta[9])/(128*y^3) + 
   (402026625*betasv[{12}, {18}]*zeta[9])/(1024*y^4) + 
   (257985*betasv[{0}, {10}]*zeta[17])/8 + 
   (10577385*betasv[{1}, {10}]*zeta[17])/(16*y) + 
   (154533015*betasv[{2}, {10}]*zeta[17])/(64*y^2) + 
   (597751245*betasv[{3}, {10}]*zeta[17])/(256*y^3) + 
   (447603975*betasv[{4}, {10}]*zeta[17])/(1024*y^4) - 
   (550797975*betasv[{5}, {10}]*zeta[17])/(4096*y^5) - 
   (553377825*betasv[{6}, {10}]*zeta[17])/(16384*y^6) - 
   (103378275*betasv[{7}, {10}]*zeta[17])/(65536*y^7) - 
   (6081075*betasv[{8}, {10}]*zeta[17])/(524288*y^8), 
 pinablaFm[5, 9, 11, 5] -> (3618239625*betasv[{4, 13}, {10, 18}])/8 + 
   (42695227575*betasv[{5, 12}, {10, 18}])/16 + 
   (32564156625*betasv[{6, 11}, {10, 18}])/16 - 
   (48484410975*betasv[{7, 10}, {10, 18}])/16 - 
   (34011452475*betasv[{8, 9}, {10, 18}])/16 - 
   (2170943775*betasv[{9, 8}, {18, 10}])/32 - 
   (31116860775*betasv[{10, 7}, {18, 10}])/32 - 
   (84535234875*betasv[{11, 6}, {18, 10}])/32 - 
   (16380757575*betasv[{12, 5}, {18, 10}])/32 + 
   (81245926125*betasv[{13, 4}, {18, 10}])/32 + 
   (46247681025*betasv[{14, 3}, {18, 10}])/32 + 
   (6512831325*betasv[{15, 2}, {18, 10}])/32 + 
   (197358525*betasv[{16, 1}, {18, 10}])/32 - 1654052400*betasv[{8}, {18}]*
    GG[10, 0] + (3779050275*betasv[{9}, {18}]*zeta[9])/8 + 
   (5387156775*betasv[{10}, {18}]*zeta[9])/(32*y) - 
   (3618239625*betasv[{11}, {18}]*zeta[9])/(128*y^2) - 
   (4743914175*betasv[{12}, {18}]*zeta[9])/(512*y^3) - 
   (402026625*betasv[{13}, {18}]*zeta[9])/(1024*y^4) - 
   (11609325*betasv[{1}, {10}]*zeta[17])/16 - 
   (383107725*betasv[{2}, {10}]*zeta[17])/(64*y) - 
   (2720451825*betasv[{3}, {10}]*zeta[17])/(256*y^2) - 
   (4779172125*betasv[{4}, {10}]*zeta[17])/(1024*y^3) + 
   (963573975*betasv[{5}, {10}]*zeta[17])/(4096*y^4) + 
   (4972660875*betasv[{6}, {10}]*zeta[17])/(16384*y^5) + 
   (1830403575*betasv[{7}, {10}]*zeta[17])/(65536*y^6) + 
   (127702575*betasv[{8}, {10}]*zeta[17])/(262144*y^7) + 
   (6081075*GG[10, 0]*zeta[17])/(2048*y^8), pinablaFm[5, 9, 11, 6] -> 
  (-10854718875*betasv[{4, 14}, {10, 18}])/32 - 
   (49931706825*betasv[{5, 13}, {10, 18}])/16 - 
   (145453232925*betasv[{6, 12}, {10, 18}])/32 + 
   (28222269075*betasv[{7, 11}, {10, 18}])/8 + 
   (71641144575*betasv[{8, 10}, {10, 18}])/16 + 
   (723647925*betasv[{10, 8}, {18, 10}])/2 + 
   (11117863575*betasv[{11, 7}, {18, 10}])/4 + 
   (117954611775*betasv[{12, 6}, {18, 10}])/32 - 
   (32432584275*betasv[{13, 5}, {18, 10}])/16 - 
   (118744045875*betasv[{14, 4}, {18, 10}])/32 - 
   (8223271875*betasv[{15, 3}, {18, 10}])/8 - 
   (986792625*betasv[{16, 2}, {18, 10}])/16 + 20675655000*betasv[{9}, {18}]*
    GG[10, 0] - 1654052400*betasv[{8}, {18}]*GG[10, 1] - 
   (7960127175*betasv[{10}, {18}]*zeta[9])/8 - 
   (3135807675*betasv[{11}, {18}]*zeta[9])/(16*y) + 
   (16161470325*betasv[{12}, {18}]*zeta[9])/(256*y^2) + 
   (5547967425*betasv[{13}, {18}]*zeta[9])/(512*y^3) + 
   (1206079875*betasv[{14}, {18}]*zeta[9])/(4096*y^4) + 
   (58046625*betasv[{2}, {10}]*zeta[17])/8 + 
   (483721875*betasv[{3}, {10}]*zeta[17])/(16*y) + 
   (6984943875*betasv[{4}, {10}]*zeta[17])/(256*y^2) + 
   (1907799075*betasv[{5}, {10}]*zeta[17])/(512*y^3) - 
   (6938506575*betasv[{6}, {10}]*zeta[17])/(4096*y^4) - 
   (653991975*betasv[{7}, {10}]*zeta[17])/(2048*y^5) - 
   (42567525*betasv[{8}, {10}]*zeta[17])/(4096*y^6) - 
   (152026875*GG[10, 0]*zeta[17])/(1024*y^7) + (6081075*GG[10, 1]*zeta[17])/
    (2048*y^8), pinablaFm[5, 9, 11, 7] -> 
  (10854718875*betasv[{4, 15}, {10, 18}])/64 + 
   (171504558225*betasv[{5, 14}, {10, 18}])/64 + 
   (440701586325*betasv[{6, 13}, {10, 18}])/64 - 
   (136769457825*betasv[{7, 12}, {10, 18}])/64 - 
   (15196606425*betasv[{8, 11}, {10, 18}])/2 - 
   (19801638675*betasv[{11, 8}, {18, 10}])/16 - 
   (340311883275*betasv[{12, 7}, {18, 10}])/64 - 
   (138611470725*betasv[{13, 6}, {18, 10}])/64 + 
   (334785844575*betasv[{14, 5}, {18, 10}])/64 + 
   (200976764625*betasv[{15, 4}, {18, 10}])/64 + 
   (5591824875*betasv[{16, 3}, {18, 10}])/16 - 
   128809330650*betasv[{10}, {18}]*GG[10, 0] + 23983759800*betasv[{9}, {18}]*
    GG[10, 1] - 1654052400*betasv[{8}, {18}]*GG[10, 2] + 
   1688511825*betasv[{11}, {18}]*zeta[9] + 
   (15196606425*betasv[{12}, {18}]*zeta[9])/(128*y) - 
   (48966842925*betasv[{13}, {18}]*zeta[9])/(512*y^2) - 
   (19056062025*betasv[{14}, {18}]*zeta[9])/(2048*y^3) - 
   (1206079875*betasv[{15}, {18}]*zeta[9])/(8192*y^4) - 
   (328930875*betasv[{3}, {10}]*zeta[17])/8 - 
   (11822162625*betasv[{4}, {10}]*zeta[17])/(128*y) - 
   (19693284975*betasv[{5}, {10}]*zeta[17])/(512*y^2) + 
   (8153615925*betasv[{6}, {10}]*zeta[17])/(2048*y^3) + 
   (20018346075*betasv[{7}, {10}]*zeta[17])/(8192*y^4) + 
   (1164802275*betasv[{8}, {10}]*zeta[17])/(8192*y^5) + 
   (3788509725*GG[10, 0]*zeta[17])/(1024*y^6) - 
   (176351175*GG[10, 1]*zeta[17])/(1024*y^7) + (6081075*GG[10, 2]*zeta[17])/
    (2048*y^8), pinablaFm[5, 9, 11, 8] -> 
  (-10854718875*betasv[{4, 16}, {10, 18}])/256 - 
   (193213995975*betasv[{5, 15}, {10, 18}])/128 - 
   (918309216825*betasv[{6, 14}, {10, 18}])/128 - 
   (167162670675*betasv[{7, 13}, {10, 18}])/128 + 
   (2568226485825*betasv[{8, 12}, {10, 18}])/256 + 
   (736344656775*betasv[{12, 8}, {18, 10}])/256 + 
   (819235237275*betasv[{13, 7}, {18, 10}])/128 - 
   (294261560775*betasv[{14, 6}, {18, 10}])/128 - 
   (736739373825*betasv[{15, 5}, {18, 10}])/128 - 
   (312813262125*betasv[{16, 4}, {18, 10}])/256 + 
   510040214775*betasv[{11}, {18}]*GG[10, 0] - 
   170780910300*betasv[{10}, {18}]*GG[10, 1] + 27291864600*betasv[{9}, {18}]*
    GG[10, 2] - 1654052400*betasv[{8}, {18}]*GG[10, 3] - 
   (285358498425*betasv[{12}, {18}]*zeta[9])/128 + 
   (18573630075*betasv[{13}, {18}]*zeta[9])/(256*y) + 
   (102034357425*betasv[{14}, {18}]*zeta[9])/(1024*y^2) + 
   (21468221775*betasv[{15}, {18}]*zeta[9])/(4096*y^3) + 
   (1206079875*betasv[{16}, {18}]*zeta[9])/(32768*y^4) + 
   (18400780125*betasv[{4}, {10}]*zeta[17])/128 + 
   (43337610225*betasv[{5}, {10}]*zeta[17])/(256*y) + 
   (17309503575*betasv[{6}, {10}]*zeta[17])/(1024*y^2) - 
   (48190308075*betasv[{7}, {10}]*zeta[17])/(4096*y^3) - 
   (43314391575*betasv[{8}, {10}]*zeta[17])/(32768*y^4) - 
   (30002365575*GG[10, 0]*zeta[17])/(512*y^5) + 
   (2511483975*GG[10, 1]*zeta[17])/(512*y^6) - (200675475*GG[10, 2]*zeta[17])/
    (1024*y^7) + (6081075*GG[10, 3]*zeta[17])/(2048*y^8), 
 pinablaFm[5, 9, 11, 9] -> (214923433725*betasv[{5, 16}, {10, 18}])/512 + 
   (2416260421575*betasv[{6, 15}, {10, 18}])/512 + 
   (2338106445675*betasv[{7, 14}, {10, 18}])/512 - 
   (4969290300975*betasv[{8, 13}, {10, 18}])/512 - 
   (2291924550825*betasv[{13, 8}, {18, 10}])/512 - 
   (1869182590275*betasv[{14, 7}, {18, 10}])/512 + 
   (2798741243025*betasv[{15, 6}, {18, 10}])/512 + 
   (1362365898075*betasv[{16, 5}, {18, 10}])/512 - 
   (5495579700975*betasv[{12}, {18}]*GG[10, 0])/4 + 
   766211580225*betasv[{11}, {18}]*GG[10, 1] - 
   218541673350*betasv[{10}, {18}]*GG[10, 2] + 30599969400*betasv[{9}, {18}]*
    GG[10, 3] - 1654052400*betasv[{8}, {18}]*GG[10, 4] + 
   2778808032000*betasv[{4}, {10}]*GG[18, 0] + 
   (552143366775*betasv[{13}, {18}]*zeta[9])/256 - 
   (259789605075*betasv[{14}, {18}]*zeta[9])/(1024*y) - 
   (268473380175*betasv[{15}, {18}]*zeta[9])/(4096*y^2) - 
   (23880381525*betasv[{16}, {18}]*zeta[9])/(16384*y^3) - 
   (2412159750*GG[18, 0]*zeta[9])/y^4 - 
   (80139170475*betasv[{5}, {10}]*zeta[17])/256 - 
   (164631837825*betasv[{6}, {10}]*zeta[17])/(1024*y) + 
   (109951917075*betasv[{7}, {10}]*zeta[17])/(4096*y^2) + 
   (134819091225*betasv[{8}, {10}]*zeta[17])/(16384*y^3) + 
   (323269394175*GG[10, 0]*zeta[17])/(512*y^4) - 
   (45071269425*GG[10, 1]*zeta[17])/(512*y^5) + 
   (6427696275*GG[10, 2]*zeta[17])/(1024*y^6) - 
   (224999775*GG[10, 3]*zeta[17])/(1024*y^7) + (6081075*GG[10, 4]*zeta[17])/
    (2048*y^8), pinablaFm[5, 9, 11, 10] -> 
  (-1530515361375*betasv[{6, 16}, {10, 18}])/1024 - 
   (2377183433625*betasv[{7, 15}, {10, 18}])/512 + 
   (6284882228625*betasv[{8, 14}, {10, 18}])/1024 + 
   (4372478121375*betasv[{14, 8}, {18, 10}])/1024 - 
   (464779326375*betasv[{15, 7}, {18, 10}])/512 - 
   (3442919468625*betasv[{16, 6}, {18, 10}])/1024 + 
   (10079428802625*betasv[{13}, {18}]*GG[10, 0])/4 - 
   2331659400525*betasv[{12}, {18}]*GG[10, 1] + 
   1094024090250*betasv[{11}, {18}]*GG[10, 2] - 
   272091619800*betasv[{10}, {18}]*GG[10, 3] + 33908074200*betasv[{9}, {18}]*
    GG[10, 4] - 1654052400*betasv[{8}, {18}]*GG[10, 5] - 
   30289007548800*betasv[{5}, {10}]*GG[18, 0] + 
   2778808032000*betasv[{4}, {10}]*GG[18, 1] - 
   (698320247625*betasv[{14}, {18}]*zeta[9])/512 + 
   (264131492625*betasv[{15}, {18}]*zeta[9])/(1024*y) + 
   (170057262375*betasv[{16}, {18}]*zeta[9])/(8192*y^2) + 
   (105170165100*GG[18, 0]*zeta[9])/y^3 - (2412159750*GG[18, 1]*zeta[9])/
    y^4 + (202524674625*betasv[{6}, {10}]*zeta[17])/512 + 
   (27339960375*betasv[{7}, {10}]*zeta[17])/(1024*y) - 
   (257204595375*betasv[{8}, {10}]*zeta[17])/(8192*y^2) - 
   (592907576625*GG[10, 0]*zeta[17])/(128*y^3) + 
   (137156435325*GG[10, 1]*zeta[17])/(128*y^4) - 
   (32177179125*GG[10, 2]*zeta[17])/(256*y^5) + 
   (2000673675*GG[10, 3]*zeta[17])/(256*y^6) - (249324075*GG[10, 4]*zeta[17])/
    (1024*y^7) + (6081075*GG[10, 5]*zeta[17])/(2048*y^8), 
 pinablaFm[5, 9, 13, 0] -> -68918850*betasv[{4, 8}, {10, 18}] - 
   98017920*betasv[{5, 7}, {10, 18}] - 34306272*betasv[{6, 6}, {10, 18}] - 
   5346432*betasv[{7, 5}, {10, 18}] - 278460*betasv[{8, 4}, {10, 18}] + 
   68918850*betasv[{8, 4}, {18, 10}] + 98017920*betasv[{9, 3}, {18, 10}] + 
   34306272*betasv[{10, 2}, {18, 10}] + 5346432*betasv[{11, 1}, {18, 10}] + 
   278460*betasv[{12, 0}, {18, 10}] + 61880*betasv[{4}, {18}]*zeta[9] + 
   (297024*betasv[{5}, {18}]*zeta[9])/y + (476476*betasv[{6}, {18}]*zeta[9])/
    y^2 + (340340*betasv[{7}, {18}]*zeta[9])/y^3 + 
   (3828825*betasv[{8}, {18}]*zeta[9])/(64*y^4) - 
   (13*zeta[17])/(43794432*y^3) - (4095*betasv[{0}, {10}]*zeta[17])/
    (32*y^4) - (2457*betasv[{1}, {10}]*zeta[17])/(4*y^5) - 
   (63063*betasv[{2}, {10}]*zeta[17])/(64*y^6) - 
   (45045*betasv[{3}, {10}]*zeta[17])/(64*y^7) - 
   (2027025*betasv[{4}, {10}]*zeta[17])/(16384*y^8), 
 pinablaFm[5, 9, 13, 1] -> 137837700*betasv[{4, 9}, {10, 18}] + 
   289459170*betasv[{5, 8}, {10, 18}] + 159279120*betasv[{6, 7}, {10, 18}] + 
   31855824*betasv[{7, 6}, {10, 18}] + 2171988*betasv[{8, 5}, {10, 18}] - 
   68918850*betasv[{8, 5}, {18, 10}] - 260360100*betasv[{9, 4}, {18, 10}] - 
   222990768*betasv[{10, 3}, {18, 10}] - 60815664*betasv[{11, 2}, {18, 10}] - 
   7239960*betasv[{12, 1}, {18, 10}] - 278460*betasv[{13, 0}, {18, 10}] - 
   482664*betasv[{5}, {18}]*zeta[9] - (1769768*betasv[{6}, {18}]*zeta[9])/y - 
   (2212210*betasv[{7}, {18}]*zeta[9])/y^2 - 
   (16081065*betasv[{8}, {18}]*zeta[9])/(16*y^3) - 
   (3828825*betasv[{9}, {18}]*zeta[9])/(32*y^4) + 
   (13*zeta[17])/(14598144*y^2) + (4095*betasv[{0}, {10}]*zeta[17])/(8*y^3) + 
   (53235*betasv[{1}, {10}]*zeta[17])/(16*y^4) + 
   (223587*betasv[{2}, {10}]*zeta[17])/(32*y^5) + 
   (819819*betasv[{3}, {10}]*zeta[17])/(128*y^6) + 
   (3828825*betasv[{4}, {10}]*zeta[17])/(2048*y^7) + 
   (2027025*betasv[{5}, {10}]*zeta[17])/(16384*y^8), 
 pinablaFm[5, 9, 13, 2] -> -241215975*betasv[{4, 10}, {10, 18}] - 
   716756040*betasv[{5, 9}, {10, 18}] - (1150944795*betasv[{6, 8}, {10, 18}])/
    2 - 159279120*betasv[{7, 7}, {10, 18}] - 
   13936923*betasv[{8, 6}, {10, 18}] + (103378275*betasv[{8, 6}, {18, 10}])/
    2 + 398197800*betasv[{9, 5}, {18, 10}] + 
   734368635*betasv[{10, 4}, {18, 10}] + 
   425709648*betasv[{11, 3}, {18, 10}] + 88689510*betasv[{12, 2}, {18, 10}] + 
   7796880*betasv[{13, 1}, {18, 10}] + 208845*betasv[{14, 0}, {18, 10}] + 
   3097094*betasv[{6}, {18}]*zeta[9] + (8848840*betasv[{7}, {18}]*zeta[9])/
    y + (127882755*betasv[{8}, {18}]*zeta[9])/(16*y^2) + 
   (9954945*betasv[{9}, {18}]*zeta[9])/(4*y^3) + 
   (26801775*betasv[{10}, {18}]*zeta[9])/(128*y^4) - 
   (13*zeta[17])/(7299072*y) - (12285*betasv[{0}, {10}]*zeta[17])/(8*y^2) - 
   (28665*betasv[{1}, {10}]*zeta[17])/(2*y^3) - 
   (2608515*betasv[{2}, {10}]*zeta[17])/(64*y^4) - 
   (1565109*betasv[{3}, {10}]*zeta[17])/(32*y^5) - 
   (43198155*betasv[{4}, {10}]*zeta[17])/(2048*y^6) - 
   (2927925*betasv[{5}, {10}]*zeta[17])/(1024*y^7) - 
   (6081075*betasv[{6}, {10}]*zeta[17])/(65536*y^8), 
 pinablaFm[5, 9, 13, 3] -> (723647925*betasv[{4, 11}, {10, 18}])/2 + 
   1495539045*betasv[{5, 10}, {10, 18}] + 
   1688511825*betasv[{6, 9}, {10, 18}] + 
   (2584456875*betasv[{7, 8}, {10, 18}])/4 + 
   (149324175*betasv[{8, 7}, {10, 18}])/2 - 
   (103378275*betasv[{8, 7}, {18, 10}])/4 - 
   402026625*betasv[{9, 6}, {18, 10}] - 
   1431214785*betasv[{10, 5}, {18, 10}] - 
   (3267380025*betasv[{11, 4}, {18, 10}])/2 - 
   665171325*betasv[{12, 3}, {18, 10}] - 
   102334050*betasv[{13, 2}, {18, 10}] - 6265350*betasv[{14, 1}, {18, 10}] - 
   (208845*betasv[{15, 0}, {18, 10}])/2 - 16591575*betasv[{7}, {18}]*
    zeta[9] - (287161875*betasv[{8}, {18}]*zeta[9])/(8*y) - 
   (187612425*betasv[{9}, {18}]*zeta[9])/(8*y^2) - 
   (166171005*betasv[{10}, {18}]*zeta[9])/(32*y^3) - 
   (80405325*betasv[{11}, {18}]*zeta[9])/(256*y^4) + (13*zeta[17])/7299072 + 
   (12285*betasv[{0}, {10}]*zeta[17])/(4*y) + 
   (184275*betasv[{1}, {10}]*zeta[17])/(4*y^2) + 
   (3009825*betasv[{2}, {10}]*zeta[17])/(16*y^3) + 
   (39127725*betasv[{3}, {10}]*zeta[17])/(128*y^4) + 
   (192198825*betasv[{4}, {10}]*zeta[17])/(1024*y^5) + 
   (84189105*betasv[{5}, {10}]*zeta[17])/(2048*y^6) + 
   (23648625*betasv[{6}, {10}]*zeta[17])/(8192*y^7) + 
   (6081075*betasv[{7}, {10}]*zeta[17])/(131072*y^8), 
 pinablaFm[5, 9, 13, 4] -> (-3618239625*betasv[{4, 12}, {10, 18}])/8 - 
   2605132530*betasv[{5, 11}, {10, 18}] - 
   (8153099955*betasv[{6, 10}, {10, 18}])/2 - 
   2136484350*betasv[{7, 9}, {10, 18}] - 
   (5272292025*betasv[{8, 8}, {10, 18}])/16 + 
   (103378275*betasv[{8, 8}, {18, 10}])/16 + 
   252702450*betasv[{9, 7}, {18, 10}] + 
   (3553915365*betasv[{10, 6}, {18, 10}])/2 + 
   3780512190*betasv[{11, 5}, {18, 10}] + 
   (22988613375*betasv[{12, 4}, {18, 10}])/8 + 
   818672400*betasv[{13, 3}, {18, 10}] + 87714900*betasv[{14, 2}, {18, 10}] + 
   3341520*betasv[{15, 1}, {18, 10}] + (208845*betasv[{16, 0}, {18, 10}])/8 + 
   (585810225*betasv[{8}, {18}]*zeta[9])/8 + 
   (118693575*betasv[{9}, {18}]*zeta[9])/y + 
   (905899995*betasv[{10}, {18}]*zeta[9])/(16*y^2) + 
   (144729585*betasv[{11}, {18}]*zeta[9])/(16*y^3) + 
   (402026625*betasv[{12}, {18}]*zeta[9])/(1024*y^4) - 
   (12285*betasv[{0}, {10}]*zeta[17])/4 - (98280*betasv[{1}, {10}]*zeta[17])/
    y - (1289925*betasv[{2}, {10}]*zeta[17])/(2*y^2) - 
   (3009825*betasv[{3}, {10}]*zeta[17])/(2*y^3) - 
   (1352271375*betasv[{4}, {10}]*zeta[17])/(1024*y^4) - 
   (111191535*betasv[{5}, {10}]*zeta[17])/(256*y^5) - 
   (209053845*betasv[{6}, {10}]*zeta[17])/(4096*y^6) - 
   (7432425*betasv[{7}, {10}]*zeta[17])/(4096*y^7) - 
   (6081075*betasv[{8}, {10}]*zeta[17])/(524288*y^8), 
 pinablaFm[5, 9, 13, 5] -> (3618239625*betasv[{4, 13}, {10, 18}])/8 + 
   (29669564925*betasv[{5, 12}, {10, 18}])/8 + 
   (32274697455*betasv[{6, 11}, {10, 18}])/4 + 
   (23108490405*betasv[{7, 10}, {10, 18}])/4 + 
   (9545260725*betasv[{8, 9}, {10, 18}])/8 - 
   (608783175*betasv[{9, 8}, {18, 10}])/8 - 
   (5322832515*betasv[{10, 7}, {18, 10}])/4 - 
   (22003282665*betasv[{11, 6}, {18, 10}])/4 - 
   (60793735275*betasv[{12, 5}, {18, 10}])/8 - 
   (31175337375*betasv[{13, 4}, {18, 10}])/8 - 
   745576650*betasv[{14, 3}, {18, 10}] - 49705110*betasv[{15, 2}, {18, 10}] - 
   (3550365*betasv[{16, 1}, {18, 10}])/4 - 1654052400*betasv[{8}, {18}]*
    GG[10, 0] - (1060584525*betasv[{9}, {18}]*zeta[9])/4 - 
   (2567610045*betasv[{10}, {18}]*zeta[9])/(8*y) - 
   (3586077495*betasv[{11}, {18}]*zeta[9])/(32*y^2) - 
   (3296618325*betasv[{12}, {18}]*zeta[9])/(256*y^3) - 
   (402026625*betasv[{13}, {18}]*zeta[9])/(1024*y^4) + 
   (208845*betasv[{1}, {10}]*zeta[17])/2 + 
   (1461915*betasv[{2}, {10}]*zeta[17])/y + 
   (21928725*betasv[{3}, {10}]*zeta[17])/(4*y^2) + 
   (1833843375*betasv[{4}, {10}]*zeta[17])/(256*y^3) + 
   (3576102075*betasv[{5}, {10}]*zeta[17])/(1024*y^4) + 
   (1294310745*betasv[{6}, {10}]*zeta[17])/(2048*y^5) + 
   (313107795*betasv[{7}, {10}]*zeta[17])/(8192*y^6) + 
   (35810775*betasv[{8}, {10}]*zeta[17])/(65536*y^7) + 
   (6081075*GG[10, 0]*zeta[17])/(2048*y^8), pinablaFm[5, 9, 13, 6] -> 
  (-10854718875*betasv[{4, 14}, {10, 18}])/32 - 
   (16643902275*betasv[{5, 13}, {10, 18}])/4 - 
   (411755669325*betasv[{6, 12}, {10, 18}])/32 - 
   (50800084335*betasv[{7, 11}, {10, 18}])/4 - 
   (113033805885*betasv[{8, 10}, {10, 18}])/32 + 
   (14907147255*betasv[{10, 8}, {18, 10}])/32 + 
   (18985890105*betasv[{11, 7}, {18, 10}])/4 + 
   (402414032475*betasv[{12, 6}, {18, 10}])/32 + 
   (45984536325*betasv[{13, 5}, {18, 10}])/4 + 
   (123349078125*betasv[{14, 4}, {18, 10}])/32 + 
   447345990*betasv[{15, 3}, {18, 10}] + 
   (223672995*betasv[{16, 2}, {18, 10}])/16 + 22789166400*betasv[{9}, {18}]*
    GG[10, 0] - 1654052400*betasv[{8}, {18}]*GG[10, 1] + 
   (12559311765*betasv[{10}, {18}]*zeta[9])/16 + 
   (5644453815*betasv[{11}, {18}]*zeta[9])/(8*y) + 
   (45750629925*betasv[{12}, {18}]*zeta[9])/(256*y^2) + 
   (1849322475*betasv[{13}, {18}]*zeta[9])/(128*y^3) + 
   (1206079875*betasv[{14}, {18}]*zeta[9])/(4096*y^4) - 
   (13157235*betasv[{2}, {10}]*zeta[17])/8 - 
   (13157235*betasv[{3}, {10}]*zeta[17])/y - 
   (7255828125*betasv[{4}, {10}]*zeta[17])/(256*y^2) - 
   (2704972725*betasv[{5}, {10}]*zeta[17])/(128*y^3) - 
   (23671413675*betasv[{6}, {10}]*zeta[17])/(4096*y^4) - 
   (1116817065*betasv[{7}, {10}]*zeta[17])/(2048*y^5) - 
   (876891015*betasv[{8}, {10}]*zeta[17])/(65536*y^6) - 
   (20945925*GG[10, 0]*zeta[17])/(128*y^7) + (6081075*GG[10, 1]*zeta[17])/
    (2048*y^8), pinablaFm[5, 9, 13, 7] -> 
  (10854718875*betasv[{4, 15}, {10, 18}])/64 + 
   (110718132525*betasv[{5, 14}, {10, 18}])/32 + 
   (511619082975*betasv[{6, 13}, {10, 18}])/32 + 
   (1427757356025*betasv[{7, 12}, {10, 18}])/64 + 
   (542301754995*betasv[{8, 11}, {10, 18}])/64 - 
   (120665002185*betasv[{11, 8}, {18, 10}])/64 - 
   (782131834575*betasv[{12, 7}, {18, 10}])/64 - 
   (678321250425*betasv[{13, 6}, {18, 10}])/32 - 
   (399256296075*betasv[{14, 5}, {18, 10}])/32 - 
   (159136757325*betasv[{15, 4}, {18, 10}])/64 - 
   (4249786905*betasv[{16, 3}, {18, 10}])/32 - 
   159138219240*betasv[{10}, {18}]*GG[10, 0] + 26097271200*betasv[{9}, {18}]*
    GG[10, 1] - 1654052400*betasv[{8}, {18}]*GG[10, 2] - 
   (60255750555*betasv[{11}, {18}]*zeta[9])/32 - 
   (158639706225*betasv[{12}, {18}]*zeta[9])/(128*y) - 
   (56846564775*betasv[{13}, {18}]*zeta[9])/(256*y^2) - 
   (12302014725*betasv[{14}, {18}]*zeta[9])/(1024*y^3) - 
   (1206079875*betasv[{15}, {18}]*zeta[9])/(8192*y^4) + 
   (249987465*betasv[{3}, {10}]*zeta[17])/16 + 
   (9360985725*betasv[{4}, {10}]*zeta[17])/(128*y) + 
   (23485664475*betasv[{5}, {10}]*zeta[17])/(256*y^2) + 
   (39901250025*betasv[{6}, {10}]*zeta[17])/(1024*y^3) + 
   (46007754975*betasv[{7}, {10}]*zeta[17])/(8192*y^4) + 
   (7097941305*betasv[{8}, {10}]*zeta[17])/(32768*y^5) + 
   (1170133965*GG[10, 0]*zeta[17])/(256*y^6) - (47972925*GG[10, 1]*zeta[17])/
    (256*y^7) + (6081075*GG[10, 2]*zeta[17])/(2048*y^8), 
 pinablaFm[5, 9, 13, 8] -> (-10854718875*betasv[{4, 16}, {10, 18}])/256 - 
   (15196606425*betasv[{5, 15}, {10, 18}])/8 - 
   (466752911625*betasv[{6, 14}, {10, 18}])/32 - 
   (242422054875*betasv[{7, 13}, {10, 18}])/8 - 
   (517408266375*betasv[{8, 12}, {10, 18}])/32 + 
   (346364211375*betasv[{12, 8}, {18, 10}])/64 + 
   (182556635625*betasv[{13, 7}, {18, 10}])/8 + 
   (808183159875*betasv[{14, 6}, {18, 10}])/32 + 
   (69799131675*betasv[{15, 5}, {18, 10}])/8 + 
   (201634626375*betasv[{16, 4}, {18, 10}])/256 + 
   721367337600*betasv[{11}, {18}]*GG[10, 0] - 
   204808443840*betasv[{10}, {18}]*GG[10, 1] + 29405376000*betasv[{9}, {18}]*
    GG[10, 2] - 1654052400*betasv[{8}, {18}]*GG[10, 3] + 
   (57489807375*betasv[{12}, {18}]*zeta[9])/16 + 
   (26935783875*betasv[{13}, {18}]*zeta[9])/(16*y) + 
   (51861434625*betasv[{14}, {18}]*zeta[9])/(256*y^2) + 
   (1688511825*betasv[{15}, {18}]*zeta[9])/(256*y^3) + 
   (1206079875*betasv[{16}, {18}]*zeta[9])/(32768*y^4) - 
   (11860860375*betasv[{4}, {10}]*zeta[17])/128 - 
   (4105831275*betasv[{5}, {10}]*zeta[17])/(16*y) - 
   (47540185875*betasv[{6}, {10}]*zeta[17])/(256*y^2) - 
   (10738625625*betasv[{7}, {10}]*zeta[17])/(256*y^3) - 
   (20374365375*betasv[{8}, {10}]*zeta[17])/(8192*y^4) - 
   (331510725*GG[10, 0]*zeta[17])/(4*y^5) + (188243055*GG[10, 1]*zeta[17])/
    (32*y^6) - (3378375*GG[10, 2]*zeta[17])/(16*y^7) + 
   (6081075*GG[10, 3]*zeta[17])/(2048*y^8), pinablaFm[5, 9, 13, 9] -> 
  (132427570275*betasv[{5, 16}, {10, 18}])/256 + 
   (557932550175*betasv[{6, 15}, {10, 18}])/64 + 
   (1921285240875*betasv[{7, 14}, {10, 18}])/64 + 
   (379915160625*betasv[{8, 13}, {10, 18}])/16 - 
   (711477482625*betasv[{13, 8}, {18, 10}])/64 - 
   (1903522973625*betasv[{14, 7}, {18, 10}])/64 - 
   (1226977949925*betasv[{15, 6}, {18, 10}])/64 - 
   (760027679775*betasv[{16, 5}, {18, 10}])/256 - 
   2287166017500*betasv[{12}, {18}]*GG[10, 0] + 
   1028580003360*betasv[{11}, {18}]*GG[10, 1] - 
   256267851840*betasv[{10}, {18}]*GG[10, 2] + 32713480800*betasv[{9}, {18}]*
    GG[10, 3] - 1654052400*betasv[{8}, {18}]*GG[10, 4] + 
   2778808032000*betasv[{4}, {10}]*GG[18, 0] - 
   (42212795625*betasv[{13}, {18}]*zeta[9])/8 - 
   (213476137875*betasv[{14}, {18}]*zeta[9])/(128*y) - 
   (61992505575*betasv[{15}, {18}]*zeta[9])/(512*y^2) - 
   (14714174475*betasv[{16}, {18}]*zeta[9])/(8192*y^3) - 
   (2412159750*GG[18, 0]*zeta[9])/y^4 + 
   (44707510575*betasv[{5}, {10}]*zeta[17])/128 + 
   (72175173525*betasv[{6}, {10}]*zeta[17])/(128*y) + 
   (111971939625*betasv[{7}, {10}]*zeta[17])/(512*y^2) + 
   (41851616625*betasv[{8}, {10}]*zeta[17])/(2048*y^3) + 
   (33634794375*GG[10, 0]*zeta[17])/(32*y^4) - 
   (1890772065*GG[10, 1]*zeta[17])/(16*y^5) + (235540305*GG[10, 2]*zeta[17])/
    (32*y^6) - (60135075*GG[10, 3]*zeta[17])/(256*y^7) + 
   (6081075*GG[10, 4]*zeta[17])/(2048*y^8), pinablaFm[5, 9, 13, 10] -> 
  (-2629012911525*betasv[{6, 16}, {10, 18}])/1024 - 
   (1239608895525*betasv[{7, 15}, {10, 18}])/64 - 
   (6480267168375*betasv[{8, 14}, {10, 18}])/256 + 
   (1009488855375*betasv[{14, 8}, {18, 10}])/64 + 
   (1565250461775*betasv[{15, 7}, {18, 10}])/64 + 
   (7187994839025*betasv[{16, 6}, {18, 10}])/1024 + 
   5133075948000*betasv[{13}, {18}]*GG[10, 0] - 
   3572891021700*betasv[{12}, {18}]*GG[10, 1] + 
   1412981781120*betasv[{11}, {18}]*GG[10, 2] - 
   313516443240*betasv[{10}, {18}]*GG[10, 3] + 36021585600*betasv[{9}, {18}]*
    GG[10, 4] - 1654052400*betasv[{8}, {18}]*GG[10, 5] - 
   36680266022400*betasv[{5}, {10}]*GG[18, 0] + 
   2778808032000*betasv[{4}, {10}]*GG[18, 1] + 
   (720029685375*betasv[{14}, {18}]*zeta[9])/128 + 
   (137734321725*betasv[{15}, {18}]*zeta[9])/(128*y) + 
   (292112545725*betasv[{16}, {18}]*zeta[9])/(8192*y^2) + 
   (127362034800*GG[18, 0]*zeta[9])/y^3 - (2412159750*GG[18, 1]*zeta[9])/
    y^4 - (422823225825*betasv[{6}, {10}]*zeta[17])/512 - 
   (92073556575*betasv[{7}, {10}]*zeta[17])/(128*y) - 
   (59381697375*betasv[{8}, {10}]*zeta[17])/(512*y^2) - 
   (9435801375*GG[10, 0]*zeta[17])/y^3 + (52542515025*GG[10, 1]*zeta[17])/
    (32*y^4) - (649348245*GG[10, 2]*zeta[17])/(4*y^5) + 
   (2305267965*GG[10, 3]*zeta[17])/(256*y^6) - (33108075*GG[10, 4]*zeta[17])/
    (128*y^7) + (6081075*GG[10, 5]*zeta[17])/(2048*y^8), 
 pinablaFm[5, 9, 13, 11] -> (12545884075725*betasv[{7, 16}, {10, 18}])/2048 + 
   (8959484959425*betasv[{8, 15}, {10, 18}])/512 - 
   (3584228172525*betasv[{15, 8}, {18, 10}])/256 - 
   (19709998533225*betasv[{16, 7}, {18, 10}])/2048 - 
   7887762382500*betasv[{14}, {18}]*GG[10, 0] + 
   8705966969700*betasv[{13}, {18}]*GG[10, 1] - 
   5339118248100*betasv[{12}, {18}]*GG[10, 2] + 
   1883256445980*betasv[{11}, {18}]*GG[10, 3] - 
   376554218040*betasv[{10}, {18}]*GG[10, 4] + 39329690400*betasv[{9}, {18}]*
    GG[10, 5] - 1654052400*betasv[{8}, {18}]*GG[10, 6] + 
   195767025854400*betasv[{6}, {10}]*GG[18, 0] - 
   39459074054400*betasv[{5}, {10}]*GG[18, 1] + 
   2778808032000*betasv[{4}, {10}]*GG[18, 2] - 
   (995498328825*betasv[{15}, {18}]*zeta[9])/256 - 
   (1393987119525*betasv[{16}, {18}]*zeta[9])/(4096*y) - 
   (2718986470200*GG[18, 0]*zeta[9])/y^2 + (137010673800*GG[18, 1]*zeta[9])/
    y^3 - (2412159750*GG[18, 2]*zeta[9])/y^4 + 
   (1159411678425*betasv[{7}, {10}]*zeta[17])/1024 + 
   (210836951325*betasv[{8}, {10}]*zeta[17])/(512*y) + 
   (115996505625*GG[10, 0]*zeta[17])/(2*y^2) - 
   (128028926025*GG[10, 1]*zeta[17])/(8*y^3) + 
   (78516444825*GG[10, 2]*zeta[17])/(32*y^4) - 
   (27694947735*GG[10, 3]*zeta[17])/(128*y^5) + 
   (2768781015*GG[10, 4]*zeta[17])/(256*y^6) - (72297225*GG[10, 5]*zeta[17])/
    (256*y^7) + (6081075*GG[10, 6]*zeta[17])/(2048*y^8), 
 pinablaFm[5, 9, 13, 12] -> (-48383823913425*betasv[{8, 16}, {10, 18}])/
    8192 + (48383823913425*betasv[{16, 8}, {18, 10}])/8192 + 
   7528109363775*betasv[{15}, {18}]*GG[10, 0] - 
   14417237609775*betasv[{14}, {18}]*GG[10, 1] + 
   14045085217800*betasv[{13}, {18}]*GG[10, 2] - 
   7693188805575*betasv[{12}, {18}]*GG[10, 3] + 
   2448087773040*betasv[{11}, {18}]*GG[10, 4] - 
   445381176240*betasv[{10}, {18}]*GG[10, 5] + 42637795200*betasv[{9}, {18}]*
    GG[10, 6] - 1654052400*betasv[{8}, {18}]*GG[10, 7] - 
   499351803350400*betasv[{7}, {10}]*GG[18, 0] + 
   225361331395200*betasv[{6}, {10}]*GG[18, 1] - 
   42237882086400*betasv[{5}, {10}]*GG[18, 2] + 
   2778808032000*betasv[{4}, {10}]*GG[18, 3] + 
   (5375980434825*betasv[{16}, {18}]*zeta[9])/4096 + 
   (27741766852800*GG[18, 0]*zeta[9])/y - (3130018491600*GG[18, 1]*zeta[9])/
    y^2 + (146659312800*GG[18, 2]*zeta[9])/y^3 - 
   (2412159750*GG[18, 3]*zeta[9])/y^4 - 
   (2846107289025*betasv[{8}, {10}]*zeta[17])/4096 - 
   (442829962575*GG[10, 0]*zeta[17])/(2*y) + 
   (848072800575*GG[10, 1]*zeta[17])/(8*y^2) - 
   (103272685425*GG[10, 2]*zeta[17])/(4*y^3) + 
   (452540517975*GG[10, 3]*zeta[17])/(128*y^4) - 
   (9000322695*GG[10, 4]*zeta[17])/(32*y^5) + (1637430795*GG[10, 5]*zeta[17])/
    (128*y^6) - (19594575*GG[10, 6]*zeta[17])/(64*y^7) + 
   (6081075*GG[10, 7]*zeta[17])/(2048*y^8), pinablaFm[6, 7, 2, 0] -> 
  -16648632*betasv[{5, 6}, {12, 14}] + 27747720*betasv[{6, 5}, {12, 14}] + 
   16648632*betasv[{6, 5}, {14, 12}] - 15855840*betasv[{7, 4}, {12, 14}] - 
   27747720*betasv[{7, 4}, {14, 12}] + 5945940*betasv[{8, 3}, {12, 14}] + 
   15855840*betasv[{8, 3}, {14, 12}] - 1321320*betasv[{9, 2}, {12, 14}] - 
   5945940*betasv[{9, 2}, {14, 12}] + 132132*betasv[{10, 1}, {12, 14}] + 
   1321320*betasv[{10, 1}, {14, 12}] - 132132*betasv[{11, 0}, {14, 12}] - 
   (betasv[{1}, {4}]*zeta[11])/8640 - 24024*betasv[{1}, {14}]*zeta[11] + 
   (60060*betasv[{2}, {14}]*zeta[11])/y - (135135*betasv[{3}, {14}]*zeta[11])/
    (2*y^2) + (45045*betasv[{4}, {14}]*zeta[11])/y^3 - 
   (315315*betasv[{5}, {14}]*zeta[11])/(16*y^4) + 
   (189189*betasv[{6}, {14}]*zeta[11])/(64*y^5) - 
   (7601*zeta[13])/1415232000 + (5082*betasv[{0}, {12}]*zeta[13])/y - 
   (12705*betasv[{1}, {12}]*zeta[13])/y^2 + 
   (114345*betasv[{2}, {12}]*zeta[13])/(8*y^3) - 
   (38115*betasv[{3}, {12}]*zeta[13])/(4*y^4) + 
   (266805*betasv[{4}, {12}]*zeta[13])/(64*y^5) - 
   (160083*betasv[{5}, {12}]*zeta[13])/(256*y^6), 
 pinablaFm[6, 7, 2, 1] -> 24972948*betasv[{5, 7}, {12, 14}] - 
   27747720*betasv[{6, 6}, {12, 14}] - 20810790*betasv[{6, 6}, {14, 12}] + 
   3963960*betasv[{7, 5}, {12, 14}] + 16648632*betasv[{7, 5}, {14, 12}] - 
   1486485*betasv[{8, 4}, {12, 14}] + 6936930*betasv[{8, 4}, {14, 12}] + 
   330330*betasv[{9, 3}, {12, 14}] - 3963960*betasv[{9, 3}, {14, 12}] - 
   33033*betasv[{10, 2}, {12, 14}] + 1486485*betasv[{10, 2}, {14, 12}] - 
   330330*betasv[{11, 1}, {14, 12}] + 33033*betasv[{12, 0}, {14, 12}] + 
   (betasv[{2}, {4}]*zeta[11])/34560 + 6006*betasv[{2}, {14}]*zeta[11] - 
   (15015*betasv[{3}, {14}]*zeta[11])/y + (135135*betasv[{4}, {14}]*zeta[11])/
    (8*y^2) - (45045*betasv[{5}, {14}]*zeta[11])/(4*y^3) + 
   (315315*betasv[{6}, {14}]*zeta[11])/(16*y^4) - 
   (567567*betasv[{7}, {14}]*zeta[11])/(128*y^5) - 
   5082*betasv[{0}, {12}]*zeta[13] + (12705*betasv[{1}, {12}]*zeta[13])/y - 
   (114345*betasv[{2}, {12}]*zeta[13])/(8*y^2) + 
   (38115*betasv[{3}, {12}]*zeta[13])/(4*y^3) - 
   (266805*betasv[{4}, {12}]*zeta[13])/(64*y^4) - 
   (160083*betasv[{5}, {12}]*zeta[13])/(64*y^5) + 
   (800415*betasv[{6}, {12}]*zeta[13])/(1024*y^6), 
 pinablaFm[6, 7, 4, 0] -> -16648632*betasv[{5, 6}, {12, 14}] + 
   23783760*betasv[{6, 5}, {12, 14}] + 16648632*betasv[{6, 5}, {14, 12}] - 
   6795360*betasv[{7, 4}, {12, 14}] - 23783760*betasv[{7, 4}, {14, 12}] - 
   1698840*betasv[{8, 3}, {12, 14}] + 6795360*betasv[{8, 3}, {14, 12}] + 
   1698840*betasv[{9, 2}, {12, 14}] + 1698840*betasv[{9, 2}, {14, 12}] - 
   339768*betasv[{10, 1}, {12, 14}] - 1698840*betasv[{10, 1}, {14, 12}] + 
   339768*betasv[{11, 0}, {14, 12}] + 61776*betasv[{1}, {14}]*zeta[11] - 
   (77220*betasv[{2}, {14}]*zeta[11])/y + (19305*betasv[{3}, {14}]*zeta[11])/
    y^2 + (19305*betasv[{4}, {14}]*zeta[11])/y^3 - 
   (135135*betasv[{5}, {14}]*zeta[11])/(8*y^4) + 
   (189189*betasv[{6}, {14}]*zeta[11])/(64*y^5) + 
   (7601*zeta[13])/3302208000 - (13068*betasv[{0}, {12}]*zeta[13])/y + 
   (16335*betasv[{1}, {12}]*zeta[13])/y^2 - 
   (16335*betasv[{2}, {12}]*zeta[13])/(4*y^3) - 
   (16335*betasv[{3}, {12}]*zeta[13])/(4*y^4) + 
   (114345*betasv[{4}, {12}]*zeta[13])/(32*y^5) - 
   (160083*betasv[{5}, {12}]*zeta[13])/(256*y^6), 
 pinablaFm[6, 7, 4, 1] -> 24972948*betasv[{5, 7}, {12, 14}] - 
   20810790*betasv[{6, 6}, {12, 14}] - 20810790*betasv[{6, 6}, {14, 12}] - 
   10193040*betasv[{7, 5}, {12, 14}] + 10702692*betasv[{7, 5}, {14, 12}] + 
   8918910*betasv[{8, 4}, {12, 14}] + 17837820*betasv[{8, 4}, {14, 12}] - 
   3397680*betasv[{9, 3}, {12, 14}] - 10193040*betasv[{9, 3}, {14, 12}] + 
   509652*betasv[{10, 2}, {12, 14}] + 2548260*betasv[{10, 2}, {14, 12}] - 
   84942*betasv[{12, 0}, {14, 12}] - 92664*betasv[{2}, {14}]*zeta[11] + 
   (154440*betasv[{3}, {14}]*zeta[11])/y - 
   (405405*betasv[{4}, {14}]*zeta[11])/(4*y^2) + 
   (57915*betasv[{5}, {14}]*zeta[11])/(2*y^3) + 
   (945945*betasv[{6}, {14}]*zeta[11])/(64*y^4) - 
   (567567*betasv[{7}, {14}]*zeta[11])/(128*y^5) + 
   13068*betasv[{0}, {12}]*zeta[13] - (49005*betasv[{2}, {12}]*zeta[13])/
    (2*y^2) + (49005*betasv[{3}, {12}]*zeta[13])/(2*y^3) - 
   (343035*betasv[{4}, {12}]*zeta[13])/(32*y^4) - 
   (205821*betasv[{5}, {12}]*zeta[13])/(128*y^5) + 
   (800415*betasv[{6}, {12}]*zeta[13])/(1024*y^6), 
 pinablaFm[6, 7, 4, 2] -> -31216185*betasv[{5, 8}, {12, 14}] + 
   20810790*betasv[{6, 7}, {14, 12}] + 38648610*betasv[{7, 6}, {12, 14}] + 
   17837820*betasv[{7, 6}, {14, 12}] - 10193040*betasv[{8, 5}, {12, 14}] - 
   40135095*betasv[{8, 5}, {14, 12}] + 3185325*betasv[{9, 4}, {12, 14}] - 
   424710*betasv[{10, 3}, {12, 14}] + 2548260*betasv[{10, 3}, {14, 12}] - 
   1274130*betasv[{11, 2}, {14, 12}] + 212355*betasv[{12, 1}, {14, 12}] + 
   77220*betasv[{3}, {14}]*zeta[11] - (289575*betasv[{4}, {14}]*zeta[11])/
    (2*y) + (115830*betasv[{5}, {14}]*zeta[11])/y^2 - 
   (1756755*betasv[{6}, {14}]*zeta[11])/(16*y^3) + 
   (2837835*betasv[{8}, {14}]*zeta[11])/(512*y^5) - 
   32670*betasv[{1}, {12}]*zeta[13] + (49005*betasv[{2}, {12}]*zeta[13])/y - 
   (49005*betasv[{3}, {12}]*zeta[13])/(2*y^2) + 
   (3087315*betasv[{5}, {12}]*zeta[13])/(128*y^4) - 
   (343035*betasv[{6}, {12}]*zeta[13])/(128*y^5) - 
   (800415*betasv[{7}, {12}]*zeta[13])/(1024*y^6), 
 pinablaFm[6, 7, 4, 3] -> 31216185*betasv[{5, 9}, {12, 14}] + 
   (156080925*betasv[{6, 8}, {12, 14}])/4 - 
   (31216185*betasv[{6, 8}, {14, 12}])/2 - 
   57972915*betasv[{7, 7}, {12, 14}] - 49054005*betasv[{7, 7}, {14, 12}] - 
   (22297275*betasv[{8, 6}, {12, 14}])/2 + 
   (111486375*betasv[{8, 6}, {14, 12}])/4 - 
   1274130*betasv[{9, 5}, {12, 14}] + 40135095*betasv[{9, 5}, {14, 12}] + 
   (637065*betasv[{10, 4}, {12, 14}])/4 - 4459455*betasv[{10, 4}, {14, 12}] + 
   1274130*betasv[{11, 3}, {14, 12}] - (637065*betasv[{12, 2}, {14, 12}])/4 - 
   (57915*betasv[{4}, {14}]*zeta[11])/2 + (57915*betasv[{5}, {14}]*zeta[11])/
    y + (2027025*betasv[{6}, {14}]*zeta[11])/(16*y^2) + 
   (5270265*betasv[{7}, {14}]*zeta[11])/(32*y^3) - 
   (14189175*betasv[{8}, {14}]*zeta[11])/(512*y^4) - 
   (2837835*betasv[{9}, {14}]*zeta[11])/(512*y^5) + 
   (49005*betasv[{2}, {12}]*zeta[13])/2 - (49005*betasv[{3}, {12}]*zeta[13])/
    y + (343035*betasv[{4}, {12}]*zeta[13])/(8*y^2) - 
   (3087315*betasv[{5}, {12}]*zeta[13])/(32*y^3) - 
   (8575875*betasv[{6}, {12}]*zeta[13])/(512*y^4) + 
   (3773385*betasv[{7}, {12}]*zeta[13])/(512*y^5) + 
   (2401245*betasv[{8}, {12}]*zeta[13])/(4096*y^6), 
 pinablaFm[6, 7, 6, 0] -> -16648632*betasv[{5, 6}, {12, 14}] + 
   16648632*betasv[{6, 5}, {12, 14}] + 16648632*betasv[{6, 5}, {14, 12}] + 
   5945940*betasv[{7, 4}, {12, 14}] - 16648632*betasv[{7, 4}, {14, 12}] - 
   7432425*betasv[{8, 3}, {12, 14}] - 5945940*betasv[{8, 3}, {14, 12}] + 
   1189188*betasv[{9, 2}, {12, 14}] + 7432425*betasv[{9, 2}, {14, 12}] + 
   297297*betasv[{10, 1}, {12, 14}] - 1189188*betasv[{10, 1}, {14, 12}] - 
   297297*betasv[{11, 0}, {14, 12}] - 54054*betasv[{1}, {14}]*zeta[11] - 
   (54054*betasv[{2}, {14}]*zeta[11])/y + (675675*betasv[{3}, {14}]*zeta[11])/
    (8*y^2) - (135135*betasv[{4}, {14}]*zeta[11])/(8*y^3) - 
   (189189*betasv[{5}, {14}]*zeta[11])/(16*y^4) + 
   (189189*betasv[{6}, {14}]*zeta[11])/(64*y^5) - 
   (7601*zeta[13])/9434880000 + (22869*betasv[{0}, {12}]*zeta[13])/(2*y) + 
   (22869*betasv[{1}, {12}]*zeta[13])/(2*y^2) - 
   (571725*betasv[{2}, {12}]*zeta[13])/(32*y^3) + 
   (114345*betasv[{3}, {12}]*zeta[13])/(32*y^4) + 
   (160083*betasv[{4}, {12}]*zeta[13])/(64*y^5) - 
   (160083*betasv[{5}, {12}]*zeta[13])/(256*y^6), 
 pinablaFm[6, 7, 6, 1] -> 24972948*betasv[{5, 7}, {12, 14}] - 
   8324316*betasv[{6, 6}, {12, 14}] - 20810790*betasv[{6, 6}, {14, 12}] - 
   28540512*betasv[{7, 5}, {12, 14}] + (49054005*betasv[{8, 4}, {12, 14}])/
    4 + 31216185*betasv[{8, 4}, {14, 12}] + 
   (1486485*betasv[{9, 3}, {12, 14}])/2 - 8918910*betasv[{9, 3}, {14, 12}] - 
   (4459455*betasv[{10, 2}, {12, 14}])/4 - 
   (11594583*betasv[{10, 2}, {14, 12}])/4 + 
   (2675673*betasv[{11, 1}, {14, 12}])/2 + (297297*betasv[{12, 0}, {14, 12}])/
    4 + (405405*betasv[{2}, {14}]*zeta[11])/2 - 
   (135135*betasv[{3}, {14}]*zeta[11])/(4*y) - 
   (4459455*betasv[{4}, {14}]*zeta[11])/(32*y^2) + 
   (81081*betasv[{5}, {14}]*zeta[11])/y^3 + 
   (189189*betasv[{6}, {14}]*zeta[11])/(32*y^4) - 
   (567567*betasv[{7}, {14}]*zeta[11])/(128*y^5) - 
   (22869*betasv[{0}, {12}]*zeta[13])/2 - (205821*betasv[{1}, {12}]*zeta[13])/
    (4*y) + (891891*betasv[{2}, {12}]*zeta[13])/(32*y^2) + 
   (343035*betasv[{3}, {12}]*zeta[13])/(16*y^3) - 
   (2401245*betasv[{4}, {12}]*zeta[13])/(128*y^4) + 
   (800415*betasv[{6}, {12}]*zeta[13])/(1024*y^6), 
 pinablaFm[6, 7, 6, 2] -> -31216185*betasv[{5, 8}, {12, 14}] - 
   18729711*betasv[{6, 7}, {12, 14}] + 20810790*betasv[{6, 7}, {14, 12}] + 
   58270212*betasv[{7, 6}, {12, 14}] + 31216185*betasv[{7, 6}, {14, 12}] - 
   (6243237*betasv[{8, 5}, {12, 14}])/2 - (93648555*betasv[{8, 5}, {14, 12}])/
    2 - (31216185*betasv[{9, 4}, {12, 14}])/4 - 
   (31216185*betasv[{9, 4}, {14, 12}])/2 + 
   (10405395*betasv[{10, 3}, {12, 14}])/4 + 
   12486474*betasv[{10, 3}, {14, 12}] - (6243237*betasv[{11, 2}, {14, 12}])/
    4 - (2081079*betasv[{12, 1}, {14, 12}])/4 - 
   (945945*betasv[{3}, {14}]*zeta[11])/2 + 
   (2837835*betasv[{4}, {14}]*zeta[11])/(8*y) + 
   (567567*betasv[{5}, {14}]*zeta[11])/(16*y^2) - 
   (1324323*betasv[{6}, {14}]*zeta[11])/(8*y^3) + 
   (1702701*betasv[{7}, {14}]*zeta[11])/(128*y^4) + 
   (2837835*betasv[{8}, {14}]*zeta[11])/(512*y^5) + 
   (160083*betasv[{1}, {12}]*zeta[13])/2 + 
   (480249*betasv[{2}, {12}]*zeta[13])/(8*y) - 
   (480249*betasv[{3}, {12}]*zeta[13])/(4*y^2) + 
   (2401245*betasv[{4}, {12}]*zeta[13])/(64*y^3) + 
   (7203735*betasv[{5}, {12}]*zeta[13])/(256*y^4) - 
   (2401245*betasv[{6}, {12}]*zeta[13])/(512*y^5) - 
   (800415*betasv[{7}, {12}]*zeta[13])/(1024*y^6), 
 pinablaFm[6, 7, 6, 3] -> 31216185*betasv[{5, 9}, {12, 14}] + 
   62432370*betasv[{6, 8}, {12, 14}] - (31216185*betasv[{6, 8}, {14, 12}])/
    2 - 68675607*betasv[{7, 7}, {12, 14}] - 
   62432370*betasv[{7, 7}, {14, 12}] - (305918613*betasv[{8, 6}, {12, 14}])/
    8 + (156080925*betasv[{8, 6}, {14, 12}])/8 + 
   (68675607*betasv[{9, 5}, {12, 14}])/4 + 
   (280945665*betasv[{9, 5}, {14, 12}])/4 - 
   (31216185*betasv[{10, 4}, {12, 14}])/8 - 
   (81162081*betasv[{10, 4}, {14, 12}])/8 - 
   (6243237*betasv[{11, 3}, {14, 12}])/2 + 
   (6243237*betasv[{12, 2}, {14, 12}])/4 + 
   (2837835*betasv[{4}, {14}]*zeta[11])/4 - 
   (6243237*betasv[{5}, {14}]*zeta[11])/(8*y) + 
   (27810783*betasv[{6}, {14}]*zeta[11])/(64*y^2) + 
   (6243237*betasv[{7}, {14}]*zeta[11])/(32*y^3) - 
   (2837835*betasv[{8}, {14}]*zeta[11])/(64*y^4) - 
   (2837835*betasv[{9}, {14}]*zeta[11])/(512*y^5) - 
   (480249*betasv[{2}, {12}]*zeta[13])/2 + 
   (480249*betasv[{3}, {12}]*zeta[13])/(4*y) + 
   (6243237*betasv[{4}, {12}]*zeta[13])/(64*y^2) - 
   (21611205*betasv[{5}, {12}]*zeta[13])/(128*y^3) - 
   (12006225*betasv[{6}, {12}]*zeta[13])/(1024*y^4) + 
   (2401245*betasv[{7}, {12}]*zeta[13])/(256*y^5) + 
   (2401245*betasv[{8}, {12}]*zeta[13])/(4096*y^6), 
 pinablaFm[6, 7, 6, 4] -> (-93648555*betasv[{5, 10}, {12, 14}])/4 - 
   (405810405*betasv[{6, 9}, {12, 14}])/4 + 
   (31216185*betasv[{6, 9}, {14, 12}])/4 + 
   (93648555*betasv[{7, 8}, {12, 14}])/4 + 
   (280945665*betasv[{7, 8}, {14, 12}])/4 + 
   (1741863123*betasv[{8, 7}, {12, 14}])/16 + 
   (468242775*betasv[{8, 7}, {14, 12}])/8 - 
   (43702659*betasv[{9, 6}, {12, 14}])/4 - 
   (1716890175*betasv[{9, 6}, {14, 12}])/16 + 
   (56189133*betasv[{10, 5}, {12, 14}])/16 - 
   37459422*betasv[{10, 5}, {14, 12}] + (168567399*betasv[{11, 4}, {14, 12}])/
    16 - (18729711*betasv[{12, 3}, {14, 12}])/8 - 
   (5108103*betasv[{5}, {14}]*zeta[11])/8 + 
   (3972969*betasv[{6}, {14}]*zeta[11])/(8*y) - 
   (158351193*betasv[{7}, {14}]*zeta[11])/(128*y^2) - 
   (8513505*betasv[{8}, {14}]*zeta[11])/(128*y^3) + 
   (36891855*betasv[{9}, {14}]*zeta[11])/(512*y^4) + 
   (8513505*betasv[{10}, {14}]*zeta[11])/(2048*y^5) + 
   (1440747*betasv[{3}, {12}]*zeta[13])/4 - 
   (12966723*betasv[{4}, {12}]*zeta[13])/(32*y) + 
   (1440747*betasv[{5}, {12}]*zeta[13])/(4*y^2) + 
   (132068475*betasv[{6}, {12}]*zeta[13])/(512*y^3) - 
   (36018675*betasv[{7}, {12}]*zeta[13])/(1024*y^4) - 
   (21611205*betasv[{8}, {12}]*zeta[13])/(2048*y^5) - 
   (2401245*betasv[{9}, {12}]*zeta[13])/(8192*y^6), 
 pinablaFm[6, 7, 6, 5] -> (93648555*betasv[{5, 11}, {12, 14}])/8 + 
   (842836995*betasv[{6, 10}, {12, 14}])/8 - 
   (31216185*betasv[{6, 10}, {14, 12}])/16 + 
   (156080925*betasv[{7, 9}, {12, 14}])/2 - 
   (93648555*betasv[{7, 9}, {14, 12}])/2 - 
   (9833098275*betasv[{8, 8}, {12, 14}])/64 - 
   (4214184975*betasv[{8, 8}, {14, 12}])/32 - 
   (1217431215*betasv[{9, 7}, {12, 14}])/32 + 
   (780404625*betasv[{9, 7}, {14, 12}])/16 - 
   (218513295*betasv[{10, 6}, {12, 14}])/64 + 
   (8147424285*betasv[{10, 6}, {14, 12}])/64 + 
   (93648555*betasv[{11, 5}, {14, 12}])/32 + 
   (93648555*betasv[{12, 4}, {14, 12}])/64 + 
   (19864845*betasv[{6}, {14}]*zeta[11])/32 + 
   (110675565*betasv[{7}, {14}]*zeta[11])/(64*y) + 
   (893918025*betasv[{8}, {14}]*zeta[11])/(512*y^2) - 
   (14189175*betasv[{9}, {14}]*zeta[11])/(64*y^3) - 
   (76621545*betasv[{10}, {14}]*zeta[11])/(1024*y^4) - 
   (8513505*betasv[{11}, {14}]*zeta[11])/(4096*y^5) - 
   (7203735*betasv[{4}, {12}]*zeta[13])/32 - 
   (7203735*betasv[{5}, {12}]*zeta[13])/(64*y) - 
   (626724945*betasv[{6}, {12}]*zeta[13])/(512*y^2) - 
   (60031125*betasv[{7}, {12}]*zeta[13])/(512*y^3) + 
   (324168075*betasv[{8}, {12}]*zeta[13])/(4096*y^4) + 
   (7203735*betasv[{9}, {12}]*zeta[13])/(1024*y^5) + 
   (2401245*betasv[{10}, {12}]*zeta[13])/(32768*y^6), 
 pinablaFm[6, 7, 8, 0] -> -16648632*betasv[{5, 6}, {12, 14}] + 
   6342336*betasv[{6, 5}, {12, 14}] + 16648632*betasv[{6, 5}, {14, 12}] + 
   16252236*betasv[{7, 4}, {12, 14}] - 6342336*betasv[{7, 4}, {14, 12}] - 
   3567564*betasv[{8, 3}, {12, 14}] - 16252236*betasv[{8, 3}, {14, 12}] - 
   2246244*betasv[{9, 2}, {12, 14}] + 3567564*betasv[{9, 2}, {14, 12}] - 
   132132*betasv[{10, 1}, {12, 14}] + 2246244*betasv[{10, 1}, {14, 12}] + 
   132132*betasv[{11, 0}, {14, 12}] + 24024*betasv[{1}, {14}]*zeta[11] + 
   (102102*betasv[{2}, {14}]*zeta[11])/y + (81081*betasv[{3}, {14}]*zeta[11])/
    (2*y^2) - (369369*betasv[{4}, {14}]*zeta[11])/(8*y^3) - 
   (9009*betasv[{5}, {14}]*zeta[11])/(2*y^4) + 
   (189189*betasv[{6}, {14}]*zeta[11])/(64*y^5) + 
   (7601*zeta[13])/39626496000 - (5082*betasv[{0}, {12}]*zeta[13])/y - 
   (43197*betasv[{1}, {12}]*zeta[13])/(2*y^2) - 
   (68607*betasv[{2}, {12}]*zeta[13])/(8*y^3) + 
   (312543*betasv[{3}, {12}]*zeta[13])/(32*y^4) + 
   (7623*betasv[{4}, {12}]*zeta[13])/(8*y^5) - 
   (160083*betasv[{5}, {12}]*zeta[13])/(256*y^6), 
 pinablaFm[6, 7, 8, 1] -> 24972948*betasv[{5, 7}, {12, 14}] + 
   9711702*betasv[{6, 6}, {12, 14}] - 20810790*betasv[{6, 6}, {14, 12}] - 
   38846808*betasv[{7, 5}, {12, 14}] - 15459444*betasv[{7, 5}, {14, 12}] - 
   4162158*betasv[{8, 4}, {12, 14}] + 36369333*betasv[{8, 4}, {14, 12}] + 
   7399392*betasv[{9, 3}, {12, 14}] + 9117108*betasv[{9, 3}, {14, 12}] + 
   924924*betasv[{10, 2}, {12, 14}] - 7729722*betasv[{10, 2}, {14, 12}] - 
   1453452*betasv[{11, 1}, {14, 12}] - 33033*betasv[{12, 0}, {14, 12}] - 
   168168*betasv[{2}, {14}]*zeta[11] - (336336*betasv[{3}, {14}]*zeta[11])/
    y + (189189*betasv[{4}, {14}]*zeta[11])/(4*y^2) + 
   (441441*betasv[{5}, {14}]*zeta[11])/(4*y^3) - 
   (441441*betasv[{6}, {14}]*zeta[11])/(64*y^4) - 
   (567567*betasv[{7}, {14}]*zeta[11])/(128*y^5) + 
   5082*betasv[{0}, {12}]*zeta[13] + (55902*betasv[{1}, {12}]*zeta[13])/y + 
   (297297*betasv[{2}, {12}]*zeta[13])/(4*y^2) - 
   (175329*betasv[{3}, {12}]*zeta[13])/(8*y^3) - 
   (2797641*betasv[{4}, {12}]*zeta[13])/(128*y^4) + 
   (297297*betasv[{5}, {12}]*zeta[13])/(128*y^5) + 
   (800415*betasv[{6}, {12}]*zeta[13])/(1024*y^6), 
 pinablaFm[6, 7, 8, 2] -> -31216185*betasv[{5, 8}, {12, 14}] - 
   45783738*betasv[{6, 7}, {12, 14}] + 20810790*betasv[{6, 7}, {14, 12}] + 
   58270212*betasv[{7, 6}, {12, 14}] + 50540490*betasv[{7, 6}, {14, 12}] + 
   37459422*betasv[{8, 5}, {12, 14}] - (70459389*betasv[{8, 5}, {14, 12}])/
    2 - 14567553*betasv[{9, 4}, {12, 14}] - 
   52324272*betasv[{9, 4}, {14, 12}] - 4162158*betasv[{10, 3}, {12, 14}] + 
   8621613*betasv[{10, 3}, {14, 12}] + 7135128*betasv[{11, 2}, {14, 12}] + 
   (891891*betasv[{12, 1}, {14, 12}])/2 + 756756*betasv[{3}, {14}]*zeta[11] + 
   (1324323*betasv[{4}, {14}]*zeta[11])/(2*y) - 
   (1702701*betasv[{5}, {14}]*zeta[11])/(4*y^2) - 
   (1324323*betasv[{6}, {14}]*zeta[11])/(8*y^3) + 
   (2081079*betasv[{7}, {14}]*zeta[11])/(64*y^4) + 
   (2837835*betasv[{8}, {14}]*zeta[11])/(512*y^5) - 
   68607*betasv[{1}, {12}]*zeta[13] - (274428*betasv[{2}, {12}]*zeta[13])/y - 
   (663201*betasv[{3}, {12}]*zeta[13])/(8*y^2) + 
   (251559*betasv[{4}, {12}]*zeta[13])/(2*y^3) + 
   (5419953*betasv[{5}, {12}]*zeta[13])/(256*y^4) - 
   (1943865*betasv[{6}, {12}]*zeta[13])/(256*y^5) - 
   (800415*betasv[{7}, {12}]*zeta[13])/(1024*y^6), 
 pinablaFm[6, 7, 8, 3] -> 31216185*betasv[{5, 9}, {12, 14}] + 
   (384999615*betasv[{6, 8}, {12, 14}])/4 - 
   (31216185*betasv[{6, 8}, {14, 12}])/2 - 
   41621580*betasv[{7, 7}, {12, 14}] - 81756675*betasv[{7, 7}, {14, 12}] - 
   (218513295*betasv[{8, 6}, {12, 14}])/2 - 
   (153107955*betasv[{8, 6}, {14, 12}])/8 + 
   10405395*betasv[{9, 5}, {12, 14}] + (227432205*betasv[{9, 5}, {14, 12}])/
    2 + (52026975*betasv[{10, 4}, {12, 14}])/4 + 
   (96621525*betasv[{10, 4}, {14, 12}])/4 - 
   (37162125*betasv[{11, 3}, {14, 12}])/2 - 
   (22297275*betasv[{12, 2}, {14, 12}])/8 - 
   (4729725*betasv[{4}, {14}]*zeta[11])/2 - 
   (945945*betasv[{5}, {14}]*zeta[11])/(2*y) + 
   (19864845*betasv[{6}, {14}]*zeta[11])/(16*y^2) + 
   (945945*betasv[{7}, {14}]*zeta[11])/(8*y^3) - 
   (34999965*betasv[{8}, {14}]*zeta[11])/(512*y^4) - 
   (2837835*betasv[{9}, {14}]*zeta[11])/(512*y^5) + 
   (1715175*betasv[{2}, {12}]*zeta[13])/4 + 
   (2858625*betasv[{3}, {12}]*zeta[13])/(4*y) - 
   (7432425*betasv[{4}, {12}]*zeta[13])/(32*y^2) - 
   (17494785*betasv[{5}, {12}]*zeta[13])/(64*y^3) + 
   (11777535*betasv[{6}, {12}]*zeta[13])/(1024*y^4) + 
   (6288975*betasv[{7}, {12}]*zeta[13])/(512*y^5) + 
   (2401245*betasv[{8}, {12}]*zeta[13])/(4096*y^6), 
 pinablaFm[6, 7, 8, 4] -> (-93648555*betasv[{5, 10}, {12, 14}])/4 - 
   135270135*betasv[{6, 9}, {12, 14}] + (31216185*betasv[{6, 9}, {14, 12}])/
    4 - (176891715*betasv[{7, 8}, {12, 14}])/4 + 
   84729645*betasv[{7, 8}, {14, 12}] + (780404625*betasv[{8, 7}, {12, 14}])/
    4 + (970674705*betasv[{8, 7}, {14, 12}])/8 + 
   (72837765*betasv[{9, 6}, {12, 14}])/2 - 
   (492026535*betasv[{9, 6}, {14, 12}])/4 - 
   (114459345*betasv[{10, 5}, {12, 14}])/4 - 
   (486080595*betasv[{10, 5}, {14, 12}])/4 + 
   (81756675*betasv[{11, 4}, {14, 12}])/4 + 
   (81756675*betasv[{12, 3}, {14, 12}])/8 + 
   (10405395*betasv[{5}, {14}]*zeta[11])/2 - 
   (6621615*betasv[{6}, {14}]*zeta[11])/(4*y) - 
   (70945875*betasv[{7}, {14}]*zeta[11])/(32*y^2) + 
   (16081065*betasv[{8}, {14}]*zeta[11])/(128*y^3) + 
   (12297285*betasv[{9}, {14}]*zeta[11])/(128*y^4) + 
   (8513505*betasv[{10}, {14}]*zeta[11])/(2048*y^5) - 
   (6288975*betasv[{3}, {12}]*zeta[13])/4 - 
   (6288975*betasv[{4}, {12}]*zeta[13])/(8*y) + 
   (37390815*betasv[{5}, {12}]*zeta[13])/(32*y^2) + 
   (37848195*betasv[{6}, {12}]*zeta[13])/(128*y^3) - 
   (74667285*betasv[{7}, {12}]*zeta[13])/(1024*y^4) - 
   (6517665*betasv[{8}, {12}]*zeta[13])/(512*y^5) - 
   (2401245*betasv[{9}, {12}]*zeta[13])/(8192*y^6), 
 pinablaFm[6, 7, 8, 5] -> (93648555*betasv[{5, 11}, {12, 14}])/8 + 
   (2091484395*betasv[{6, 10}, {12, 14}])/16 - 
   (31216185*betasv[{6, 10}, {14, 12}])/16 + 
   (717972255*betasv[{7, 9}, {12, 14}])/4 - 
   (432567135*betasv[{7, 9}, {14, 12}])/8 - 
   (842836995*betasv[{8, 8}, {12, 14}])/4 - 
   (6301209915*betasv[{8, 8}, {14, 12}])/32 - 
   (1217431215*betasv[{9, 7}, {12, 14}])/8 + 
   (13378365*betasv[{9, 7}, {14, 12}])/8 + 
   (655539885*betasv[{10, 6}, {12, 14}])/16 + 
   (976620645*betasv[{10, 6}, {14, 12}])/4 + 
   (120405285*betasv[{11, 5}, {14, 12}])/4 - 
   (735810075*betasv[{12, 4}, {14, 12}])/32 - 
   (59594535*betasv[{6}, {14}]*zeta[11])/8 + 
   (110675565*betasv[{7}, {14}]*zeta[11])/(16*y) + 
   (76621545*betasv[{8}, {14}]*zeta[11])/(32*y^2) - 
   (65270205*betasv[{9}, {14}]*zeta[11])/(128*y^3) - 
   (190134945*betasv[{10}, {14}]*zeta[11])/(2048*y^4) - 
   (8513505*betasv[{11}, {14}]*zeta[11])/(4096*y^5) + 
   (56600775*betasv[{4}, {12}]*zeta[13])/16 - 
   (9261945*betasv[{5}, {12}]*zeta[13])/(8*y) - 
   (75124665*betasv[{6}, {12}]*zeta[13])/(32*y^2) - 
   (1029105*betasv[{7}, {12}]*zeta[13])/(256*y^3) + 
   (484708455*betasv[{8}, {12}]*zeta[13])/(4096*y^4) + 
   (33274395*betasv[{9}, {12}]*zeta[13])/(4096*y^5) + 
   (2401245*betasv[{10}, {12}]*zeta[13])/(32768*y^6), 
 pinablaFm[6, 7, 8, 6] -> (-93648555*betasv[{5, 12}, {12, 14}])/32 - 
   (1279863585*betasv[{6, 11}, {12, 14}])/16 - 
   (530675145*betasv[{7, 10}, {12, 14}])/2 + 
   (263107845*betasv[{7, 10}, {14, 12}])/16 + 
   (1217431215*betasv[{8, 9}, {12, 14}])/16 + 
   (10626881265*betasv[{8, 9}, {14, 12}])/64 + 
   (9458504055*betasv[{9, 8}, {12, 14}])/32 + 
   (1565268705*betasv[{9, 8}, {14, 12}])/8 - 
   (93648555*betasv[{10, 7}, {12, 14}])/4 - 
   (7853100255*betasv[{10, 7}, {14, 12}])/32 - 
   (2555267715*betasv[{11, 6}, {14, 12}])/16 + 
   (1725809085*betasv[{12, 5}, {14, 12}])/64 - 1997835840*betasv[{6}, {14}]*
    GG[12, 0] + (8513505*betasv[{7}, {14}]*zeta[11])/2 - 
   (859864005*betasv[{8}, {14}]*zeta[11])/(64*y) - 
   (110675565*betasv[{9}, {14}]*zeta[11])/(128*y^2) + 
   (48243195*betasv[{10}, {14}]*zeta[11])/(64*y^3) + 
   (116351235*betasv[{11}, {14}]*zeta[11])/(2048*y^4) + 
   (8513505*betasv[{12}, {14}]*zeta[11])/(16384*y^5) - 
   (132754545*betasv[{5}, {12}]*zeta[13])/32 + 
   (196559055*betasv[{6}, {12}]*zeta[13])/(32*y) + 
   (604084635*betasv[{7}, {12}]*zeta[13])/(256*y^2) - 
   (120405285*betasv[{8}, {12}]*zeta[13])/(256*y^3) - 
   (817452405*betasv[{9}, {12}]*zeta[13])/(8192*y^4) - 
   (20239065*betasv[{10}, {12}]*zeta[13])/(8192*y^5) + 
   (2401245*GG[12, 0]*zeta[13])/(32*y^6), pinablaFm[6, 7, 8, 7] -> 
  (3027969945*betasv[{6, 12}, {12, 14}])/128 + 
   (3402564165*betasv[{7, 11}, {12, 14}])/16 + 
   (9083909835*betasv[{8, 10}, {12, 14}])/64 - 
   (15889038165*betasv[{8, 10}, {14, 12}])/256 - 
   (5337967635*betasv[{9, 9}, {12, 14}])/16 - 
   (16887956085*betasv[{9, 9}, {14, 12}])/64 - 
   (5712561855*betasv[{10, 8}, {12, 14}])/128 + 
   (4776076305*betasv[{10, 8}, {14, 12}])/128 + 
   (18074171115*betasv[{11, 7}, {14, 12}])/64 + 
   (1592025435*betasv[{12, 6}, {14, 12}])/256 + 19835655840*betasv[{7}, {14}]*
    GG[12, 0] - 1997835840*betasv[{6}, {14}]*GG[12, 1] + 
   11987015040*betasv[{5}, {12}]*GG[14, 0] + 
   (519323805*betasv[{8}, {14}]*zeta[11])/64 + 
   (485269785*betasv[{9}, {14}]*zeta[11])/(32*y) - 
   (825809985*betasv[{10}, {14}]*zeta[11])/(512*y^2) - 
   (309324015*betasv[{11}, {14}]*zeta[11])/(512*y^3) - 
   (275269995*betasv[{12}, {14}]*zeta[11])/(16384*y^4) - 
   (8513505*GG[14, 0]*zeta[11])/(4*y^5) - 
   (122463495*betasv[{6}, {12}]*zeta[13])/128 - 
   (1390320855*betasv[{7}, {12}]*zeta[13])/(128*y) - 
   (367390485*betasv[{8}, {12}]*zeta[13])/(1024*y^2) + 
   (1299073545*betasv[{9}, {12}]*zeta[13])/(2048*y^3) + 
   (1222233705*betasv[{10}, {12}]*zeta[13])/(32768*y^4) - 
   (47681865*GG[12, 0]*zeta[13])/(16*y^5) + (2401245*GG[12, 1]*zeta[13])/
    (32*y^6), pinablaFm[6, 7, 10, 0] -> -16648632*betasv[{5, 6}, {12, 14}] - 
   7135128*betasv[{6, 5}, {12, 14}] + 16648632*betasv[{6, 5}, {14, 12}] + 
   15289560*betasv[{7, 4}, {12, 14}] + 7135128*betasv[{7, 4}, {14, 12}] + 
   7503210*betasv[{8, 3}, {12, 14}] - 15289560*betasv[{8, 3}, {14, 12}] + 
   962676*betasv[{9, 2}, {12, 14}] - 7503210*betasv[{9, 2}, {14, 12}] + 
   28314*betasv[{10, 1}, {12, 14}] - 962676*betasv[{10, 1}, {14, 12}] - 
   28314*betasv[{11, 0}, {14, 12}] - 5148*betasv[{1}, {14}]*zeta[11] - 
   (43758*betasv[{2}, {14}]*zeta[11])/y - (341055*betasv[{3}, {14}]*zeta[11])/
    (4*y^2) - (173745*betasv[{4}, {14}]*zeta[11])/(4*y^3) + 
   (81081*betasv[{5}, {14}]*zeta[11])/(16*y^4) + 
   (189189*betasv[{6}, {14}]*zeta[11])/(64*y^5) - 
   (7601*zeta[13])/297198720000 + (1089*betasv[{0}, {12}]*zeta[13])/y + 
   (18513*betasv[{1}, {12}]*zeta[13])/(2*y^2) + 
   (288585*betasv[{2}, {12}]*zeta[13])/(16*y^3) + 
   (147015*betasv[{3}, {12}]*zeta[13])/(16*y^4) - 
   (68607*betasv[{4}, {12}]*zeta[13])/(64*y^5) - 
   (160083*betasv[{5}, {12}]*zeta[13])/(256*y^6), 
 pinablaFm[6, 7, 10, 1] -> 24972948*betasv[{5, 7}, {12, 14}] + 
   33297264*betasv[{6, 6}, {12, 14}] - 20810790*betasv[{6, 6}, {14, 12}] - 
   23443992*betasv[{7, 5}, {12, 14}] - 35675640*betasv[{7, 5}, {14, 12}] - 
   (56698785*betasv[{8, 4}, {12, 14}])/2 + 
   17837820*betasv[{8, 4}, {14, 12}] - 6158295*betasv[{9, 3}, {12, 14}] + 
   30295980*betasv[{9, 3}, {14, 12}] - (637065*betasv[{10, 2}, {12, 14}])/2 + 
   (15586857*betasv[{10, 2}, {14, 12}])/2 + 
   552123*betasv[{11, 1}, {14, 12}] + (14157*betasv[{12, 0}, {14, 12}])/2 + 
   57915*betasv[{2}, {14}]*zeta[11] + (559845*betasv[{3}, {14}]*zeta[11])/
    (2*y) + (5154435*betasv[{4}, {14}]*zeta[11])/(16*y^2) + 
   (266409*betasv[{5}, {14}]*zeta[11])/(4*y^3) - 
   (189189*betasv[{6}, {14}]*zeta[11])/(8*y^4) - 
   (567567*betasv[{7}, {14}]*zeta[11])/(128*y^5) - 
   1089*betasv[{0}, {12}]*zeta[13] - (42471*betasv[{1}, {12}]*zeta[13])/
    (2*y) - (1198989*betasv[{2}, {12}]*zeta[13])/(16*y^2) - 
   (582615*betasv[{3}, {12}]*zeta[13])/(8*y^3) - 
   (343035*betasv[{4}, {12}]*zeta[13])/(32*y^4) + 
   (343035*betasv[{5}, {12}]*zeta[13])/(64*y^5) + 
   (800415*betasv[{6}, {12}]*zeta[13])/(1024*y^6), 
 pinablaFm[6, 7, 10, 2] -> -31216185*betasv[{5, 8}, {12, 14}] - 
   81162081*betasv[{6, 7}, {12, 14}] + 20810790*betasv[{6, 7}, {14, 12}] + 
   7729722*betasv[{7, 6}, {12, 14}] + 75810735*betasv[{7, 6}, {14, 12}] + 
   74281779*betasv[{8, 5}, {12, 14}] + 17837820*betasv[{8, 5}, {14, 12}] + 
   28030860*betasv[{9, 4}, {12, 14}] - 70855785*betasv[{9, 4}, {14, 12}] + 
   2335905*betasv[{10, 3}, {12, 14}] - 38308842*betasv[{10, 3}, {14, 12}] - 
   5138991*betasv[{11, 2}, {14, 12}] - 155727*betasv[{12, 1}, {14, 12}] - 
   424710*betasv[{3}, {14}]*zeta[11] - (1274130*betasv[{4}, {14}]*zeta[11])/
    y - (6752889*betasv[{5}, {14}]*zeta[11])/(8*y^2) - 
   (351351*betasv[{6}, {14}]*zeta[11])/(16*y^3) + 
   (7378371*betasv[{7}, {14}]*zeta[11])/(128*y^4) + 
   (2837835*betasv[{8}, {14}]*zeta[11])/(512*y^5) + 
   23958*betasv[{1}, {12}]*zeta[13] + (395307*betasv[{2}, {12}]*zeta[13])/
    (2*y) + (1473417*betasv[{3}, {12}]*zeta[13])/(4*y^2) + 
   (5450445*betasv[{4}, {12}]*zeta[13])/(32*y^3) - 
   (343035*betasv[{5}, {12}]*zeta[13])/(32*y^4) - 
   (5831595*betasv[{6}, {12}]*zeta[13])/(512*y^5) - 
   (800415*betasv[{7}, {12}]*zeta[13])/(1024*y^6), 
 pinablaFm[6, 7, 10, 3] -> 31216185*betasv[{5, 9}, {12, 14}] + 
   (280945665*betasv[{6, 8}, {12, 14}])/2 - 
   (31216185*betasv[{6, 8}, {14, 12}])/2 + 
   69567498*betasv[{7, 7}, {12, 14}] - 107026920*betasv[{7, 7}, {14, 12}] - 
   (543161619*betasv[{8, 6}, {12, 14}])/4 - 
   (468242775*betasv[{8, 6}, {14, 12}])/4 - 
   (186405219*betasv[{9, 5}, {12, 14}])/2 + 
   (176891715*betasv[{9, 5}, {14, 12}])/2 - 
   (49054005*betasv[{10, 4}, {12, 14}])/4 + 
   (480729249*betasv[{10, 4}, {14, 12}])/4 + 
   29432403*betasv[{11, 3}, {14, 12}] + (3270267*betasv[{12, 2}, {14, 12}])/
    2 + (4459455*betasv[{4}, {14}]*zeta[11])/2 + 
   (16945929*betasv[{5}, {14}]*zeta[11])/(4*y) + 
   (49378329*betasv[{6}, {14}]*zeta[11])/(32*y^2) - 
   (3162159*betasv[{7}, {14}]*zeta[11])/(16*y^3) - 
   (25540515*betasv[{8}, {14}]*zeta[11])/(256*y^4) - 
   (2837835*betasv[{9}, {14}]*zeta[11])/(512*y^5) - 
   251559*betasv[{2}, {12}]*zeta[13] - (2264031*betasv[{3}, {12}]*zeta[13])/
    (2*y) - (36979173*betasv[{4}, {12}]*zeta[13])/(32*y^2) - 
   (13607055*betasv[{5}, {12}]*zeta[13])/(64*y^3) + 
   (36018675*betasv[{6}, {12}]*zeta[13])/(512*y^4) + 
   (1029105*betasv[{7}, {12}]*zeta[13])/(64*y^5) + 
   (2401245*betasv[{8}, {12}]*zeta[13])/(4096*y^6), 
 pinablaFm[6, 7, 10, 4] -> (-93648555*betasv[{5, 10}, {12, 14}])/4 - 
   (717972255*betasv[{6, 9}, {12, 14}])/4 + 
   (31216185*betasv[{6, 9}, {14, 12}])/4 - 
   227432205*betasv[{7, 8}, {12, 14}] + (414729315*betasv[{7, 8}, {14, 12}])/
    4 + (1212079869*betasv[{8, 7}, {12, 14}])/8 + 
   (1003377375*betasv[{8, 7}, {14, 12}])/4 + 
   230999769*betasv[{9, 6}, {12, 14}] + (52026975*betasv[{9, 6}, {14, 12}])/
    8 + (382621239*betasv[{10, 5}, {12, 14}])/8 - 
   (493215723*betasv[{10, 5}, {14, 12}])/2 - 
   (892782891*betasv[{11, 4}, {14, 12}])/8 - 
   (42513471*betasv[{12, 3}, {14, 12}])/4 - 
   (34783749*betasv[{5}, {14}]*zeta[11])/4 - 
   (20999979*betasv[{6}, {14}]*zeta[11])/(2*y) - 
   (110189079*betasv[{7}, {14}]*zeta[11])/(64*y^2) + 
   (20675655*betasv[{8}, {14}]*zeta[11])/(32*y^3) + 
   (65270205*betasv[{9}, {14}]*zeta[11])/(512*y^4) + 
   (8513505*betasv[{10}, {14}]*zeta[11])/(2048*y^5) + 
   (3270267*betasv[{3}, {12}]*zeta[13])/2 + 
   (68675607*betasv[{4}, {12}]*zeta[13])/(16*y) + 
   (37939671*betasv[{5}, {12}]*zeta[13])/(16*y^2) - 
   (4002075*betasv[{6}, {12}]*zeta[13])/(256*y^3) - 
   (77182875*betasv[{7}, {12}]*zeta[13])/(512*y^4) - 
   (31902255*betasv[{8}, {12}]*zeta[13])/(2048*y^5) - 
   (2401245*betasv[{9}, {12}]*zeta[13])/(8192*y^6), 
 pinablaFm[6, 7, 10, 5] -> (93648555*betasv[{5, 11}, {12, 14}])/8 + 
   (655539885*betasv[{6, 10}, {12, 14}])/4 - 
   (31216185*betasv[{6, 10}, {14, 12}])/16 + 
   (1627701075*betasv[{7, 9}, {12, 14}])/4 - 
   (254188935*betasv[{7, 9}, {14, 12}])/4 - 
   (602026425*betasv[{8, 8}, {12, 14}])/32 - 
   (1270944675*betasv[{8, 8}, {14, 12}])/4 - 
   (6756074325*betasv[{9, 7}, {12, 14}])/16 - 
   (2058781725*betasv[{9, 7}, {14, 12}])/8 - 
   (4526346825*betasv[{10, 6}, {12, 14}])/32 + 
   (9708233535*betasv[{10, 6}, {14, 12}])/32 + 
   (4651211565*betasv[{11, 5}, {14, 12}])/16 + 
   (1487971485*betasv[{12, 4}, {14, 12}])/32 + 
   (411486075*betasv[{6}, {14}]*zeta[11])/16 + 
   (614188575*betasv[{7}, {14}]*zeta[11])/(32*y) + 
   (54729675*betasv[{8}, {14}]*zeta[11])/(256*y^2) - 
   (147972825*betasv[{9}, {14}]*zeta[11])/(128*y^3) - 
   (59594535*betasv[{10}, {14}]*zeta[11])/(512*y^4) - 
   (8513505*betasv[{11}, {14}]*zeta[11])/(4096*y^5) - 
   (114459345*betasv[{4}, {12}]*zeta[13])/16 - 
   (357785505*betasv[{5}, {12}]*zeta[13])/(32*y) - 
   (746787195*betasv[{6}, {12}]*zeta[13])/(256*y^2) + 
   (158367825*betasv[{7}, {12}]*zeta[13])/(256*y^3) + 
   (97764975*betasv[{8}, {12}]*zeta[13])/(512*y^4) + 
   (19552995*betasv[{9}, {12}]*zeta[13])/(2048*y^5) + 
   (2401245*betasv[{10}, {12}]*zeta[13])/(32768*y^6), 
 pinablaFm[6, 7, 10, 6] -> (-93648555*betasv[{5, 12}, {12, 14}])/32 - 
   (3090402315*betasv[{6, 11}, {12, 14}])/32 - 
   (7505262765*betasv[{7, 10}, {12, 14}])/16 + 
   (602026425*betasv[{7, 10}, {14, 12}])/32 - 
   (9164180025*betasv[{8, 9}, {12, 14}])/32 + 
   (3812834025*betasv[{8, 9}, {14, 12}])/16 + 
   (17191199025*betasv[{9, 8}, {12, 14}])/32 + 
   (16343902575*betasv[{9, 8}, {14, 12}])/32 + 
   (1270944675*betasv[{10, 7}, {12, 14}])/4 - 
   (441486045*betasv[{10, 7}, {14, 12}])/4 - 
   (1030134105*betasv[{11, 6}, {14, 12}])/2 - 
   (2278781505*betasv[{12, 5}, {14, 12}])/16 - 1997835840*betasv[{6}, {14}]*
    GG[12, 0] - (115540425*betasv[{7}, {14}]*zeta[11])/2 - 
   (1562836275*betasv[{8}, {14}]*zeta[11])/(64*y) + 
   (833107275*betasv[{9}, {14}]*zeta[11])/(256*y^2) + 
   (682296615*betasv[{10}, {14}]*zeta[11])/(512*y^3) + 
   (280945665*betasv[{11}, {14}]*zeta[11])/(4096*y^4) + 
   (8513505*betasv[{12}, {14}]*zeta[11])/(16384*y^5) + 
   (175290885*betasv[{5}, {12}]*zeta[13])/8 + 
   (79241085*betasv[{6}, {12}]*zeta[13])/(4*y) + 
   (33960465*betasv[{7}, {12}]*zeta[13])/(32*y^2) - 
   (1257223275*betasv[{8}, {12}]*zeta[13])/(1024*y^3) - 
   (293294925*betasv[{9}, {12}]*zeta[13])/(2048*y^4) - 
   (46309725*betasv[{10}, {12}]*zeta[13])/(16384*y^5) + 
   (2401245*GG[12, 0]*zeta[13])/(32*y^6), pinablaFm[6, 7, 10, 7] -> 
  (1779322545*betasv[{6, 12}, {12, 14}])/64 + 
   (1324458135*betasv[{7, 11}, {12, 14}])/4 + 
   (72524116665*betasv[{8, 10}, {12, 14}])/128 - 
   (10635800175*betasv[{8, 10}, {14, 12}])/128 - 
   (25218218025*betasv[{9, 9}, {12, 14}])/64 - 
   (31595238675*betasv[{9, 9}, {14, 12}])/64 - 
   (68028986025*betasv[{10, 8}, {12, 14}])/128 - 
   (38436042645*betasv[{10, 8}, {14, 12}])/128 + 
   (4562022465*betasv[{11, 7}, {14, 12}])/8 + 
   (19634980365*betasv[{12, 6}, {14, 12}])/64 + 22261599360*betasv[{7}, {14}]*
    GG[12, 0] - 1997835840*betasv[{6}, {14}]*GG[12, 1] + 
   11987015040*betasv[{5}, {12}]*GG[14, 0] + 
   (6184453275*betasv[{8}, {14}]*zeta[11])/64 + 
   (2292565275*betasv[{9}, {14}]*zeta[11])/(128*y) - 
   (6593101515*betasv[{10}, {14}]*zeta[11])/(1024*y^2) - 
   (120405285*betasv[{11}, {14}]*zeta[11])/(128*y^3) - 
   (161756595*betasv[{12}, {14}]*zeta[11])/(8192*y^4) - 
   (8513505*GG[14, 0]*zeta[11])/(4*y^5) - 
   (1510383105*betasv[{6}, {12}]*zeta[13])/32 - 
   (350924805*betasv[{7}, {12}]*zeta[13])/(16*y) + 
   (2956618665*betasv[{8}, {12}]*zeta[13])/(1024*y^2) + 
   (2430402975*betasv[{9}, {12}]*zeta[13])/(2048*y^3) + 
   (818138475*betasv[{10}, {12}]*zeta[13])/(16384*y^4) - 
   (13378365*GG[12, 0]*zeta[13])/(4*y^5) + (2401245*GG[12, 1]*zeta[13])/
    (32*y^6), pinablaFm[6, 7, 10, 8] -> 
  (-7077155085*betasv[{7, 12}, {12, 14}])/64 - 
   (136098107145*betasv[{8, 11}, {12, 14}])/256 + 
   (1565268705*betasv[{9, 10}, {12, 14}])/128 + 
   (52866839025*betasv[{9, 10}, {14, 12}])/256 + 
   (161276190075*betasv[{10, 9}, {12, 14}])/256 + 
   (66610879335*betasv[{10, 9}, {14, 12}])/128 - 
   (71052496515*betasv[{11, 8}, {14, 12}])/256 - 
   (28759025295*betasv[{12, 7}, {14, 12}])/64 - 
   112913400600*betasv[{8}, {14}]*GG[12, 0] + 25258353120*betasv[{7}, {14}]*
    GG[12, 1] - 1997835840*betasv[{6}, {14}]*GG[12, 2] - 
   128860411680*betasv[{6}, {12}]*GG[14, 0] + 11987015040*betasv[{5}, {12}]*
    GG[14, 1] - (14661471825*betasv[{9}, {14}]*zeta[11])/128 - 
   (142297155*betasv[{10}, {14}]*zeta[11])/(256*y) + 
   (12372555195*betasv[{11}, {14}]*zeta[11])/(2048*y^2) + 
   (643377735*betasv[{12}, {14}]*zeta[11])/(2048*y^3) + 
   (366080715*GG[14, 0]*zeta[11])/(4*y^4) - (8513505*GG[14, 1]*zeta[11])/
    (4*y^5) + (2212232715*betasv[{7}, {12}]*zeta[13])/32 + 
   (5465576655*betasv[{8}, {12}]*zeta[13])/(512*y) - 
   (5123913795*betasv[{9}, {12}]*zeta[13])/(1024*y^2) - 
   (4066679925*betasv[{10}, {12}]*zeta[13])/(8192*y^3) + 
   (1085705775*GG[12, 0]*zeta[13])/(16*y^4) - (60717195*GG[12, 1]*zeta[13])/
    (16*y^5) + (2401245*GG[12, 2]*zeta[13])/(32*y^6), 
 pinablaFm[6, 7, 10, 9] -> (221023968165*betasv[{8, 12}, {12, 14}])/1024 + 
   (132967569735*betasv[{9, 11}, {12, 14}])/512 - 
   (486959107635*betasv[{10, 10}, {12, 14}])/1024 - 
   (291822275745*betasv[{10, 10}, {14, 12}])/1024 - 
   (62169262155*betasv[{11, 9}, {14, 12}])/512 + 
   (416160800055*betasv[{12, 8}, {14, 12}])/1024 + 
   324380756700*betasv[{9}, {14}]*GG[12, 0] - 144486342000*betasv[{8}, {14}]*
    GG[12, 1] + 28255106880*betasv[{7}, {14}]*GG[12, 2] - 
   1997835840*betasv[{6}, {14}]*GG[12, 3] + 581798337120*betasv[{7}, {12}]*
    GG[14, 0] - 143844180480*betasv[{6}, {12}]*GG[14, 1] + 
   11987015040*betasv[{5}, {12}]*GG[14, 2] + 
   (44269009785*betasv[{10}, {14}]*zeta[11])/512 - 
   (12087960885*betasv[{11}, {14}]*zeta[11])/(1024*y) - 
   (20093088015*betasv[{12}, {14}]*zeta[11])/(8192*y^2) - 
   (1652836185*GG[14, 0]*zeta[11])/y^3 + (102162060*GG[14, 1]*zeta[11])/y^4 - 
   (8513505*GG[14, 2]*zeta[11])/(4*y^5) - 
   (32012369235*betasv[{8}, {12}]*zeta[13])/512 + 
   (4782250935*betasv[{9}, {12}]*zeta[13])/(1024*y) + 
   (22447867365*betasv[{10}, {12}]*zeta[13])/(8192*y^2) - 
   (6238091475*GG[12, 0]*zeta[13])/(8*y^3) + (694645875*GG[12, 1]*zeta[13])/
    (8*y^4) - (33960465*GG[12, 2]*zeta[13])/(8*y^5) + 
   (2401245*GG[12, 3]*zeta[13])/(32*y^6), pinablaFm[6, 7, 12, 0] -> 
  -16648632*betasv[{5, 6}, {12, 14}] - 23783760*betasv[{6, 5}, {12, 14}] + 
   16648632*betasv[{6, 5}, {14, 12}] - 8494200*betasv[{7, 4}, {12, 14}] + 
   23783760*betasv[{7, 4}, {14, 12}] - 1415700*betasv[{8, 3}, {12, 14}] + 
   8494200*betasv[{8, 3}, {14, 12}] - 94380*betasv[{9, 2}, {12, 14}] + 
   1415700*betasv[{9, 2}, {14, 12}] - 1716*betasv[{10, 1}, {12, 14}] + 
   94380*betasv[{10, 1}, {14, 12}] + 1716*betasv[{11, 0}, {14, 12}] + 
   312*betasv[{1}, {14}]*zeta[11] + (4290*betasv[{2}, {14}]*zeta[11])/y + 
   (32175*betasv[{3}, {14}]*zeta[11])/(2*y^2) + 
   (96525*betasv[{4}, {14}]*zeta[11])/(4*y^3) + 
   (135135*betasv[{5}, {14}]*zeta[11])/(8*y^4) + 
   (189189*betasv[{6}, {14}]*zeta[11])/(64*y^5) + 
   (691*zeta[13])/653837184000 - (66*betasv[{0}, {12}]*zeta[13])/y - 
   (1815*betasv[{1}, {12}]*zeta[13])/(2*y^2) - 
   (27225*betasv[{2}, {12}]*zeta[13])/(8*y^3) - 
   (81675*betasv[{3}, {12}]*zeta[13])/(16*y^4) - 
   (114345*betasv[{4}, {12}]*zeta[13])/(32*y^5) - 
   (160083*betasv[{5}, {12}]*zeta[13])/(256*y^6), 
 pinablaFm[6, 7, 12, 1] -> 24972948*betasv[{5, 7}, {12, 14}] + 
   62432370*betasv[{6, 6}, {12, 14}] - 20810790*betasv[{6, 6}, {14, 12}] + 
   40772160*betasv[{7, 5}, {12, 14}] - 60648588*betasv[{7, 5}, {14, 12}] + 
   9555975*betasv[{8, 4}, {12, 14}] - 44594550*betasv[{8, 4}, {14, 12}] + 
   943800*betasv[{9, 3}, {12, 14}] - 11325600*betasv[{9, 3}, {14, 12}] + 
   28314*betasv[{10, 2}, {12, 14}] - 1274130*betasv[{10, 2}, {14, 12}] - 
   51480*betasv[{11, 1}, {14, 12}] - 429*betasv[{12, 0}, {14, 12}] - 
   5148*betasv[{2}, {14}]*zeta[11] - (42900*betasv[{3}, {14}]*zeta[11])/y - 
   (868725*betasv[{4}, {14}]*zeta[11])/(8*y^2) - 
   (115830*betasv[{5}, {14}]*zeta[11])/y^3 - 
   (2837835*betasv[{6}, {14}]*zeta[11])/(64*y^4) - 
   (567567*betasv[{7}, {14}]*zeta[11])/(128*y^5) + 
   66*betasv[{0}, {12}]*zeta[13] + (1980*betasv[{1}, {12}]*zeta[13])/y + 
   (49005*betasv[{2}, {12}]*zeta[13])/(4*y^2) + 
   (27225*betasv[{3}, {12}]*zeta[13])/y^3 + 
   (1715175*betasv[{4}, {12}]*zeta[13])/(64*y^4) + 
   (1166319*betasv[{5}, {12}]*zeta[13])/(128*y^5) + 
   (800415*betasv[{6}, {12}]*zeta[13])/(1024*y^6), 
 pinablaFm[6, 7, 12, 2] -> -31216185*betasv[{5, 8}, {12, 14}] - 
   124864740*betasv[{6, 7}, {12, 14}] + 20810790*betasv[{6, 7}, {14, 12}] - 
   133783650*betasv[{7, 6}, {12, 14}] + 107026920*betasv[{7, 6}, {14, 12}] - 
   49691070*betasv[{8, 5}, {12, 14}] + 142702560*betasv[{8, 5}, {14, 12}] - 
   (13803075*betasv[{9, 4}, {12, 14}])/2 + 
   64414350*betasv[{9, 4}, {14, 12}] - 306735*betasv[{10, 3}, {12, 14}] + 
   11042460*betasv[{10, 3}, {14, 12}] + 752895*betasv[{11, 2}, {14, 12}] + 
   (27885*betasv[{12, 1}, {14, 12}])/2 + 55770*betasv[{3}, {14}]*zeta[11] + 
   (1254825*betasv[{4}, {14}]*zeta[11])/(4*y) + 
   (2258685*betasv[{5}, {14}]*zeta[11])/(4*y^2) + 
   (6081075*betasv[{6}, {14}]*zeta[11])/(16*y^3) + 
   (2837835*betasv[{7}, {14}]*zeta[11])/(32*y^4) + 
   (2837835*betasv[{8}, {14}]*zeta[11])/(512*y^5) - 
   2145*betasv[{1}, {12}]*zeta[13] - (57915*betasv[{2}, {12}]*zeta[13])/
    (2*y) - (212355*betasv[{3}, {12}]*zeta[13])/(2*y^2) - 
   (2477475*betasv[{4}, {12}]*zeta[13])/(16*y^3) - 
   (343035*betasv[{5}, {12}]*zeta[13])/(4*y^4) - 
   (1029105*betasv[{6}, {12}]*zeta[13])/(64*y^5) - 
   (800415*betasv[{7}, {12}]*zeta[13])/(1024*y^6), 
 pinablaFm[6, 7, 12, 3] -> 31216185*betasv[{5, 9}, {12, 14}] + 
   (780404625*betasv[{6, 8}, {12, 14}])/4 - 
   (31216185*betasv[{6, 8}, {14, 12}])/2 + 
   325540215*betasv[{7, 7}, {12, 14}] - 138243105*betasv[{7, 7}, {14, 12}] + 
   187297110*betasv[{8, 6}, {12, 14}] - 312161850*betasv[{8, 6}, {14, 12}] + 
   38648610*betasv[{9, 5}, {12, 14}] - 239324085*betasv[{9, 5}, {14, 12}] + 
   (19324305*betasv[{10, 4}, {12, 14}])/8 - 
   (135270135*betasv[{10, 4}, {14, 12}])/2 - 
   7027020*betasv[{11, 3}, {14, 12}] - (1756755*betasv[{12, 2}, {14, 12}])/
    8 - (1756755*betasv[{4}, {14}]*zeta[11])/4 - 
   (1756755*betasv[{5}, {14}]*zeta[11])/y - 
   (8513505*betasv[{6}, {14}]*zeta[11])/(4*y^2) - 
   (29594565*betasv[{7}, {14}]*zeta[11])/(32*y^3) - 
   (70945875*betasv[{8}, {14}]*zeta[11])/(512*y^4) - 
   (2837835*betasv[{9}, {14}]*zeta[11])/(512*y^5) + 
   (135135*betasv[{2}, {12}]*zeta[13])/4 + 
   (270270*betasv[{3}, {12}]*zeta[13])/y + 
   (10405395*betasv[{4}, {12}]*zeta[13])/(16*y^2) + 
   (18409545*betasv[{5}, {12}]*zeta[13])/(32*y^3) + 
   (12006225*betasv[{6}, {12}]*zeta[13])/(64*y^4) + 
   (10634085*betasv[{7}, {12}]*zeta[13])/(512*y^5) + 
   (2401245*betasv[{8}, {12}]*zeta[13])/(4096*y^6), 
 pinablaFm[6, 7, 12, 4] -> (-93648555*betasv[{5, 10}, {12, 14}])/4 - 
   (468242775*betasv[{6, 9}, {12, 14}])/2 + 
   (31216185*betasv[{6, 9}, {14, 12}])/4 - 
   602026425*betasv[{7, 8}, {12, 14}] + (254188935*betasv[{7, 8}, {14, 12}])/
    2 - (2100403305*betasv[{8, 7}, {12, 14}])/4 + 
   (1939862925*betasv[{8, 7}, {14, 12}])/4 - 
   (322567245*betasv[{9, 6}, {12, 14}])/2 + 
   (2445267825*betasv[{9, 6}, {14, 12}])/4 - 
   (57972915*betasv[{10, 5}, {12, 14}])/4 + 
   280945665*betasv[{10, 5}, {14, 12}] + 
   (184459275*betasv[{11, 4}, {14, 12}])/4 + 
   (8783775*betasv[{12, 3}, {14, 12}])/4 + 
   (5270265*betasv[{5}, {14}]*zeta[11])/2 + 
   (29324295*betasv[{6}, {14}]*zeta[11])/(4*y) + 
   (190945755*betasv[{7}, {14}]*zeta[11])/(32*y^2) + 
   (54729675*betasv[{8}, {14}]*zeta[11])/(32*y^3) + 
   (42567525*betasv[{9}, {14}]*zeta[11])/(256*y^4) + 
   (8513505*betasv[{10}, {14}]*zeta[11])/(2048*y^5) - 
   (675675*betasv[{3}, {12}]*zeta[13])/2 - 
   (14189175*betasv[{4}, {12}]*zeta[13])/(8*y) - 
   (21611205*betasv[{5}, {12}]*zeta[13])/(8*y^2) - 
   (188097525*betasv[{6}, {12}]*zeta[13])/(128*y^3) - 
   (149220225*betasv[{7}, {12}]*zeta[13])/(512*y^4) - 
   (19552995*betasv[{8}, {12}]*zeta[13])/(1024*y^5) - 
   (2401245*betasv[{9}, {12}]*zeta[13])/(8192*y^6), 
 pinablaFm[6, 7, 12, 5] -> (93648555*betasv[{5, 11}, {12, 14}])/8 + 
   (3277699425*betasv[{6, 10}, {12, 14}])/16 - 
   (31216185*betasv[{6, 10}, {14, 12}])/16 + 
   (1672295625*betasv[{7, 9}, {12, 14}])/2 - 
   (602026425*betasv[{7, 9}, {14, 12}])/8 + 
   (17726333625*betasv[{8, 8}, {12, 14}])/16 - 
   (8361478125*betasv[{8, 8}, {14, 12}])/16 + 
   (4035806775*betasv[{9, 7}, {12, 14}])/8 - 
   (2192565375*betasv[{9, 7}, {14, 12}])/2 + 
   (1050944895*betasv[{10, 6}, {12, 14}])/16 - 
   (12954716775*betasv[{10, 6}, {14, 12}])/16 - 
   (1677160485*betasv[{11, 5}, {14, 12}])/8 - 
   (61486425*betasv[{12, 4}, {14, 12}])/4 - 
   (95540445*betasv[{6}, {14}]*zeta[11])/8 - 
   (366891525*betasv[{7}, {14}]*zeta[11])/(16*y) - 
   (1611484875*betasv[{8}, {14}]*zeta[11])/(128*y^2) - 
   (152026875*betasv[{9}, {14}]*zeta[11])/(64*y^3) - 
   (297972675*betasv[{10}, {14}]*zeta[11])/(2048*y^4) - 
   (8513505*betasv[{11}, {14}]*zeta[11])/(4096*y^5) + 
   (4729725*betasv[{4}, {12}]*zeta[13])/2 + 
   (129012345*betasv[{5}, {12}]*zeta[13])/(16*y) + 
   (996516675*betasv[{6}, {12}]*zeta[13])/(128*y^2) + 
   (168658875*betasv[{7}, {12}]*zeta[13])/(64*y^3) + 
   (643190625*betasv[{8}, {12}]*zeta[13])/(2048*y^4) + 
   (46309725*betasv[{9}, {12}]*zeta[13])/(4096*y^5) + 
   (2401245*betasv[{10}, {12}]*zeta[13])/(32768*y^6), 
 pinablaFm[6, 7, 12, 6] -> (-93648555*betasv[{5, 12}, {12, 14}])/32 - 
   (468242775*betasv[{6, 11}, {12, 14}])/4 - 
   (13311473175*betasv[{7, 10}, {12, 14}])/16 + 
   (173918745*betasv[{7, 10}, {14, 12}])/8 - 
   (27760107375*betasv[{8, 9}, {12, 14}])/16 + 
   (5685805125*betasv[{8, 9}, {14, 12}])/16 - 
   (9476341875*betasv[{9, 8}, {12, 14}])/8 + 
   (21516870375*betasv[{9, 8}, {14, 12}])/16 - 
   (1797160365*betasv[{10, 7}, {12, 14}])/8 + 
   (26110109025*betasv[{10, 7}, {14, 12}])/16 + 
   666891225*betasv[{11, 6}, {14, 12}] + 
   (2414997585*betasv[{12, 5}, {14, 12}])/32 - 1997835840*betasv[{6}, {14}]*
    GG[12, 0] + (163378215*betasv[{7}, {14}]*zeta[11])/4 + 
   (861485625*betasv[{8}, {14}]*zeta[11])/(16*y) + 
   (2523646125*betasv[{9}, {14}]*zeta[11])/(128*y^2) + 
   (1210133925*betasv[{10}, {14}]*zeta[11])/(512*y^3) + 
   (42567525*betasv[{11}, {14}]*zeta[11])/(512*y^4) + 
   (8513505*betasv[{12}, {14}]*zeta[11])/(16384*y^5) - 
   (185769045*betasv[{5}, {12}]*zeta[13])/16 - 
   (51299325*betasv[{6}, {12}]*zeta[13])/(2*y) - 
   (2008469925*betasv[{7}, {12}]*zeta[13])/(128*y^2) - 
   (1655143875*betasv[{8}, {12}]*zeta[13])/(512*y^3) - 
   (437369625*betasv[{9}, {12}]*zeta[13])/(2048*y^4) - 
   (13378365*betasv[{10}, {12}]*zeta[13])/(4096*y^5) + 
   (2401245*GG[12, 0]*zeta[13])/(32*y^6), pinablaFm[6, 7, 12, 7] -> 
  (4214184975*betasv[{6, 12}, {12, 14}])/128 + 
   (17057415375*betasv[{7, 11}, {12, 14}])/32 + 
   (61607370825*betasv[{8, 10}, {12, 14}])/32 - 
   (7424992575*betasv[{8, 10}, {14, 12}])/64 + 
   (65665474875*betasv[{9, 9}, {12, 14}])/32 - 
   (32888480625*betasv[{9, 9}, {14, 12}])/32 + 
   (4615535925*betasv[{10, 8}, {12, 14}])/8 - 
   (17860117275*betasv[{10, 8}, {14, 12}])/8 - 
   (47450628225*betasv[{11, 7}, {14, 12}])/32 - 
   (33415507125*betasv[{12, 6}, {14, 12}])/128 + 
   25258353120*betasv[{7}, {14}]*GG[12, 0] - 1997835840*betasv[{6}, {14}]*
    GG[12, 1] + 11987015040*betasv[{5}, {12}]*GG[14, 0] - 
   (419594175*betasv[{8}, {14}]*zeta[11])/4 - 
   (5969588625*betasv[{9}, {14}]*zeta[11])/(64*y) - 
   (5600670075*betasv[{10}, {14}]*zeta[11])/(256*y^2) - 
   (1550674125*betasv[{11}, {14}]*zeta[11])/(1024*y^3) - 
   (383107725*betasv[{12}, {14}]*zeta[11])/(16384*y^4) - 
   (8513505*GG[14, 0]*zeta[11])/(4*y^5) + 
   (2570423625*betasv[{6}, {12}]*zeta[13])/64 + 
   (3650048325*betasv[{7}, {12}]*zeta[13])/(64*y) + 
   (1373855175*betasv[{8}, {12}]*zeta[13])/(64*y^2) + 
   (2529883125*betasv[{9}, {12}]*zeta[13])/(1024*y^3) + 
   (571153275*betasv[{10}, {12}]*zeta[13])/(8192*y^4) - 
   (60717195*GG[12, 0]*zeta[13])/(16*y^5) + (2401245*GG[12, 1]*zeta[13])/
    (32*y^6), pinablaFm[6, 7, 12, 8] -> 
  (-10635800175*betasv[{7, 12}, {12, 14}])/64 - 
   (174386987775*betasv[{8, 11}, {12, 14}])/128 - 
   (320211166275*betasv[{9, 10}, {12, 14}])/128 + 
   (47738465775*betasv[{9, 10}, {14, 12}])/128 - 
   (139514049675*betasv[{10, 9}, {12, 14}])/128 + 
   (241546380075*betasv[{10, 9}, {14, 12}])/128 + 
   (285232822875*betasv[{11, 8}, {14, 12}])/128 + 
   (40433067675*betasv[{12, 7}, {14, 12}])/64 - 
   150372822600*betasv[{8}, {14}]*GG[12, 0] + 28255106880*betasv[{7}, {14}]*
    GG[12, 1] - 1997835840*betasv[{6}, {14}]*GG[12, 2] - 
   149837688000*betasv[{6}, {12}]*GG[14, 0] + 11987015040*betasv[{5}, {12}]*
    GG[14, 1] + (12683095425*betasv[{9}, {14}]*zeta[11])/64 + 
   (29110106025*betasv[{10}, {14}]*zeta[11])/(256*y) + 
   (15853362525*betasv[{11}, {14}]*zeta[11])/(1024*y^2) + 
   (966890925*betasv[{12}, {14}]*zeta[11])/(2048*y^3) + 
   (212837625*GG[14, 0]*zeta[11])/(2*y^4) - (8513505*GG[14, 1]*zeta[11])/
    (4*y^5) - (3110235975*betasv[{7}, {12}]*zeta[13])/32 - 
   (21940986375*betasv[{8}, {12}]*zeta[13])/(256*y) - 
   (18580490775*betasv[{9}, {12}]*zeta[13])/(1024*y^2) - 
   (3672189675*betasv[{10}, {12}]*zeta[13])/(4096*y^3) + 
   (1445892525*GG[12, 0]*zeta[13])/(16*y^4) - (33960465*GG[12, 1]*zeta[13])/
    (8*y^5) + (2401245*GG[12, 2]*zeta[13])/(32*y^6), 
 pinablaFm[6, 7, 12, 9] -> (238201788825*betasv[{8, 12}, {12, 14}])/512 + 
   (247299077025*betasv[{9, 11}, {12, 14}])/128 + 
   (184688328825*betasv[{10, 10}, {12, 14}])/128 - 
   (48095222175*betasv[{10, 10}, {14, 12}])/64 - 
   (263389601475*betasv[{11, 9}, {14, 12}])/128 - 
   (527831228925*betasv[{12, 8}, {14, 12}])/512 + 
   532280548800*betasv[{9}, {14}]*GG[12, 0] - 185691706200*betasv[{8}, {14}]*
    GG[12, 1] + 31251860640*betasv[{7}, {14}]*GG[12, 2] - 
   1997835840*betasv[{6}, {14}]*GG[12, 3] + 830528899200*betasv[{7}, {12}]*
    GG[14, 0] - 164821456800*betasv[{6}, {12}]*GG[14, 1] + 
   11987015040*betasv[{5}, {12}]*GG[14, 2] - 
   (16789848075*betasv[{10}, {14}]*zeta[11])/64 - 
   (22481734275*betasv[{11}, {14}]*zeta[11])/(256*y) - 
   (21654708075*betasv[{12}, {14}]*zeta[11])/(4096*y^2) - 
   (2359457100*GG[14, 0]*zeta[11])/y^3 + (468242775*GG[14, 1]*zeta[11])/
    (4*y^4) - (8513505*GG[14, 2]*zeta[11])/(4*y^5) + 
   (40602402225*betasv[{8}, {12}]*zeta[13])/256 + 
   (20260738575*betasv[{9}, {12}]*zeta[13])/(256*y) + 
   (3699632475*betasv[{10}, {12}]*zeta[13])/(512*y^2) - 
   (1279520550*GG[12, 0]*zeta[13])/y^3 + (1785497175*GG[12, 1]*zeta[13])/
    (16*y^4) - (75124665*GG[12, 2]*zeta[13])/(16*y^5) + 
   (2401245*GG[12, 3]*zeta[13])/(32*y^6), pinablaFm[6, 7, 12, 10] -> 
  (-732799942875*betasv[{9, 12}, {12, 14}])/1024 - 
   (616675734675*betasv[{10, 11}, {12, 14}])/512 + 
   (455770490175*betasv[{11, 10}, {14, 12}])/512 + 
   (1054610431875*betasv[{12, 9}, {14, 12}])/1024 - 
   1168733966400*betasv[{10}, {14}]*GG[12, 0] + 
   717972255000*betasv[{9}, {14}]*GG[12, 1] - 224756532000*betasv[{8}, {14}]*
    GG[12, 2] + 34248614400*betasv[{7}, {14}]*GG[12, 3] - 
   1997835840*betasv[{6}, {14}]*GG[12, 4] - 2528510985000*betasv[{8}, {12}]*
    GG[14, 0] + 995350356000*betasv[{7}, {12}]*GG[14, 1] - 
   179805225600*betasv[{6}, {12}]*GG[14, 2] + 11987015040*betasv[{5}, {12}]*
    GG[14, 3] + (56061430425*betasv[{11}, {14}]*zeta[11])/256 + 
   (66618176625*betasv[{12}, {14}]*zeta[11])/(2048*y) + 
   (28733079375*GG[14, 0]*zeta[11])/y^2 - (2827699875*GG[14, 1]*zeta[11])/
    y^3 + (127702575*GG[14, 2]*zeta[11])/y^4 - (8513505*GG[14, 3]*zeta[11])/
    (4*y^5) - (81123879375*betasv[{9}, {12}]*zeta[13])/512 - 
   (35059268475*betasv[{10}, {12}]*zeta[13])/(1024*y) + 
   (11237826600*GG[12, 0]*zeta[13])/y^2 - (6903579375*GG[12, 1]*zeta[13])/
    (4*y^3) + (540280125*GG[12, 2]*zeta[13])/(4*y^4) - 
   (5145525*GG[12, 3]*zeta[13])/y^5 + (2401245*GG[12, 4]*zeta[13])/(32*y^6), 
 pinablaFm[6, 7, 12, 11] -> (1966151412225*betasv[{10, 12}, {12, 14}])/4096 - 
   (1966151412225*betasv[{12, 10}, {14, 12}])/4096 + 
   1495907963550*betasv[{11}, {14}]*GG[12, 0] - 
   1707213157650*betasv[{10}, {14}]*GG[12, 1] + 
   942728787000*betasv[{9}, {14}]*GG[12, 2] - 267567300000*betasv[{8}, {14}]*
    GG[12, 3] + 37245368160*betasv[{7}, {14}]*GG[12, 4] - 
   1997835840*betasv[{6}, {14}]*GG[12, 5] + 4195455264000*betasv[{9}, {12}]*
    GG[14, 0] - 3275023752000*betasv[{8}, {12}]*GG[14, 1] + 
   1175155581600*betasv[{7}, {12}]*GG[14, 2] - 194788994400*betasv[{6}, {12}]*
    GG[14, 3] + 11987015040*betasv[{5}, {12}]*GG[14, 4] - 
   (178741037475*betasv[{12}, {14}]*zeta[11])/2048 - 
   (190702512000*GG[14, 0]*zeta[11])/y + (37216179000*GG[14, 1]*zeta[11])/
    y^2 - (3338510175*GG[14, 2]*zeta[11])/y^3 + 
   (553377825*GG[14, 3]*zeta[11])/(4*y^4) - (8513505*GG[14, 4]*zeta[11])/
    (4*y^5) + (151242416325*betasv[{10}, {12}]*zeta[13])/2048 - 
   (57534921675*GG[12, 0]*zeta[13])/y + (65662044525*GG[12, 1]*zeta[13])/
    (4*y^2) - (9064699875*GG[12, 2]*zeta[13])/(4*y^3) + 
   (643190625*GG[12, 3]*zeta[13])/(4*y^4) - (89532135*GG[12, 4]*zeta[13])/
    (16*y^5) + (2401245*GG[12, 5]*zeta[13])/(32*y^6), 
 pinablaFm[6, 8, 3, 0] -> -71351280*betasv[{5, 7}, {12, 16}] + 
   118918800*betasv[{6, 6}, {12, 16}] - 67953600*betasv[{7, 5}, {12, 16}] + 
   71351280*betasv[{7, 5}, {16, 12}] + 25482600*betasv[{8, 4}, {12, 16}] - 
   118918800*betasv[{8, 4}, {16, 12}] - 5662800*betasv[{9, 3}, {12, 16}] + 
   67953600*betasv[{9, 3}, {16, 12}] + 566280*betasv[{10, 2}, {12, 16}] - 
   25482600*betasv[{10, 2}, {16, 12}] + 5662800*betasv[{11, 1}, {16, 12}] - 
   566280*betasv[{12, 0}, {16, 12}] - (3617*betasv[{2}, {6}]*zeta[11])/
    6854400 - 102960*betasv[{2}, {16}]*zeta[11] + 
   (257400*betasv[{3}, {16}]*zeta[11])/y - 
   (289575*betasv[{4}, {16}]*zeta[11])/y^2 + 
   (193050*betasv[{5}, {16}]*zeta[11])/y^3 - 
   (675675*betasv[{6}, {16}]*zeta[11])/(8*y^4) + 
   (405405*betasv[{7}, {16}]*zeta[11])/(32*y^5) - 
   (7601*zeta[15])/(1524096000*y) + (4719*betasv[{0}, {12}]*zeta[15])/y^2 - 
   (23595*betasv[{1}, {12}]*zeta[15])/(2*y^3) + 
   (212355*betasv[{2}, {12}]*zeta[15])/(16*y^4) - 
   (70785*betasv[{3}, {12}]*zeta[15])/(8*y^5) + 
   (495495*betasv[{4}, {12}]*zeta[15])/(128*y^6) - 
   (297297*betasv[{5}, {12}]*zeta[15])/(512*y^7), 
 pinablaFm[6, 8, 3, 1] -> 124864740*betasv[{5, 8}, {12, 16}] - 
   148648500*betasv[{6, 7}, {12, 16}] + 33976800*betasv[{7, 6}, {12, 16}] - 
   89189100*betasv[{7, 6}, {16, 12}] - 12741300*betasv[{8, 5}, {12, 16}] + 
   53513460*betasv[{8, 5}, {16, 12}] + 2831400*betasv[{9, 4}, {12, 16}] + 
   59459400*betasv[{9, 4}, {16, 12}] - 283140*betasv[{10, 3}, {12, 16}] - 
   33976800*betasv[{10, 3}, {16, 12}] + 12741300*betasv[{11, 2}, {16, 12}] - 
   2831400*betasv[{12, 1}, {16, 12}] + 283140*betasv[{13, 0}, {16, 12}] + 
   (3617*betasv[{3}, {6}]*zeta[11])/13708800 + 51480*betasv[{3}, {16}]*
    zeta[11] - (128700*betasv[{4}, {16}]*zeta[11])/y + 
   (289575*betasv[{5}, {16}]*zeta[11])/(2*y^2) - 
   (96525*betasv[{6}, {16}]*zeta[11])/y^3 + 
   (3378375*betasv[{7}, {16}]*zeta[11])/(32*y^4) - 
   (2837835*betasv[{8}, {16}]*zeta[11])/(128*y^5) + 
   (7601*zeta[15])/1524096000 - (9438*betasv[{0}, {12}]*zeta[15])/y + 
   (23595*betasv[{1}, {12}]*zeta[15])/y^2 - 
   (212355*betasv[{2}, {12}]*zeta[15])/(8*y^3) + 
   (70785*betasv[{3}, {12}]*zeta[15])/(4*y^4) - 
   (495495*betasv[{4}, {12}]*zeta[15])/(64*y^5) - 
   (891891*betasv[{5}, {12}]*zeta[15])/(512*y^6) + 
   (1486485*betasv[{6}, {12}]*zeta[15])/(2048*y^7), 
 pinablaFm[6, 8, 3, 2] -> -187297110*betasv[{5, 9}, {12, 16}] + 
   104053950*betasv[{6, 8}, {12, 16}] + 80694900*betasv[{7, 7}, {12, 16}] + 
   89189100*betasv[{7, 7}, {16, 12}] + 3185325*betasv[{8, 6}, {12, 16}] + 
   89189100*betasv[{8, 6}, {16, 12}] - 707850*betasv[{9, 5}, {12, 16}] - 
   169459290*betasv[{9, 5}, {16, 12}] + 70785*betasv[{10, 4}, {12, 16}] - 
   14864850*betasv[{10, 4}, {16, 12}] + 8494200*betasv[{11, 3}, {16, 12}] - 
   3185325*betasv[{12, 2}, {16, 12}] + 707850*betasv[{13, 1}, {16, 12}] - 
   70785*betasv[{14, 0}, {16, 12}] - (3617*betasv[{4}, {6}]*zeta[11])/
    54835200 - 12870*betasv[{4}, {16}]*zeta[11] + 
   (32175*betasv[{5}, {16}]*zeta[11])/y - (289575*betasv[{6}, {16}]*zeta[11])/
    (8*y^2) - (1833975*betasv[{7}, {16}]*zeta[11])/(8*y^3) - 
   (4729725*betasv[{8}, {16}]*zeta[11])/(64*y^4) + 
   (8513505*betasv[{9}, {16}]*zeta[11])/(256*y^5) + 
   9438*betasv[{0}, {12}]*zeta[15] - (23595*betasv[{1}, {12}]*zeta[15])/y + 
   (212355*betasv[{2}, {12}]*zeta[15])/(8*y^2) - 
   (70785*betasv[{3}, {12}]*zeta[15])/(4*y^3) + 
   (495495*betasv[{4}, {12}]*zeta[15])/(64*y^4) + 
   (5648643*betasv[{5}, {12}]*zeta[15])/(256*y^5) - 
   (1486485*betasv[{6}, {12}]*zeta[15])/(512*y^6) - 
   (1486485*betasv[{7}, {12}]*zeta[15])/(2048*y^7), 
 pinablaFm[6, 8, 5, 0] -> -71351280*betasv[{5, 7}, {12, 16}] + 
   98108010*betasv[{6, 6}, {12, 16}] - 20386080*betasv[{7, 5}, {12, 16}] + 
   71351280*betasv[{7, 5}, {16, 12}] - 14652495*betasv[{8, 4}, {12, 16}] - 
   98108010*betasv[{8, 4}, {16, 12}] + 10193040*betasv[{9, 3}, {12, 16}] + 
   20386080*betasv[{9, 3}, {16, 12}] - 1911195*betasv[{10, 2}, {12, 16}] + 
   14652495*betasv[{10, 2}, {16, 12}] - 10193040*betasv[{11, 1}, {16, 12}] + 
   1911195*betasv[{12, 0}, {16, 12}] + 347490*betasv[{2}, {16}]*zeta[11] - 
   (463320*betasv[{3}, {16}]*zeta[11])/y + 
   (1332045*betasv[{4}, {16}]*zeta[11])/(8*y^2) + 
   (57915*betasv[{5}, {16}]*zeta[11])/y^3 - 
   (4459455*betasv[{6}, {16}]*zeta[11])/(64*y^4) + 
   (405405*betasv[{7}, {16}]*zeta[11])/(32*y^5) + 
   (7601*zeta[15])/(2032128000*y) - (127413*betasv[{0}, {12}]*zeta[15])/
    (8*y^2) + (42471*betasv[{1}, {12}]*zeta[15])/(2*y^3) - 
   (976833*betasv[{2}, {12}]*zeta[15])/(128*y^4) - 
   (42471*betasv[{3}, {12}]*zeta[15])/(16*y^5) + 
   (3270267*betasv[{4}, {12}]*zeta[15])/(1024*y^6) - 
   (297297*betasv[{5}, {12}]*zeta[15])/(512*y^7), 
 pinablaFm[6, 8, 5, 1] -> 124864740*betasv[{5, 8}, {12, 16}] - 
   107026920*betasv[{6, 7}, {12, 16}] - 52239330*betasv[{7, 6}, {12, 16}] - 
   89189100*betasv[{7, 6}, {16, 12}] + (103841595*betasv[{8, 5}, {12, 16}])/
    2 + 22297275*betasv[{8, 5}, {16, 12}] - 
   (41409225*betasv[{9, 4}, {12, 16}])/2 + 
   111486375*betasv[{9, 4}, {16, 12}] + 3185325*betasv[{10, 3}, {12, 16}] - 
   54787590*betasv[{10, 3}, {16, 12}] + 8281845*betasv[{11, 2}, {16, 12}] + 
   (5733585*betasv[{12, 1}, {16, 12}])/2 - 
   (1911195*betasv[{13, 0}, {16, 12}])/2 - 579150*betasv[{3}, {16}]*
    zeta[11] + (3764475*betasv[{4}, {16}]*zeta[11])/(4*y) - 
   (9440145*betasv[{5}, {16}]*zeta[11])/(16*y^2) + 
   (2374515*betasv[{6}, {16}]*zeta[11])/(16*y^3) + 
   (1216215*betasv[{7}, {16}]*zeta[11])/(16*y^4) - 
   (2837835*betasv[{8}, {16}]*zeta[11])/(128*y^5) - 
   (7601*zeta[15])/2032128000 + (127413*betasv[{0}, {12}]*zeta[15])/(4*y) - 
   (382239*betasv[{1}, {12}]*zeta[15])/(16*y^2) - 
   (552123*betasv[{2}, {12}]*zeta[15])/(32*y^3) + 
   (1826253*betasv[{3}, {12}]*zeta[15])/(64*y^4) - 
   (7432425*betasv[{4}, {12}]*zeta[15])/(512*y^5) - 
   (1486485*betasv[{5}, {12}]*zeta[15])/(2048*y^6) + 
   (1486485*betasv[{6}, {12}]*zeta[15])/(2048*y^7), 
 pinablaFm[6, 8, 5, 2] -> -187297110*betasv[{5, 9}, {12, 16}] + 
   31216185*betasv[{6, 8}, {12, 16}] + 211505580*betasv[{7, 7}, {12, 16}] + 
   89189100*betasv[{7, 7}, {16, 12}] - (621138375*betasv[{8, 6}, {12, 16}])/
    8 + (512837325*betasv[{8, 6}, {16, 12}])/4 + 
   (51602265*betasv[{9, 5}, {12, 16}])/2 - 
   200675475*betasv[{9, 5}, {16, 12}] - (28667925*betasv[{10, 4}, {12, 16}])/
    8 - (173918745*betasv[{10, 4}, {16, 12}])/4 + 
   38223900*betasv[{11, 3}, {16, 12}] - (101293335*betasv[{12, 2}, {16, 12}])/
    8 + (1911195*betasv[{13, 1}, {16, 12}])/2 + 
   (1911195*betasv[{14, 0}, {16, 12}])/8 + 
   (2606175*betasv[{4}, {16}]*zeta[11])/4 - 
   (4691115*betasv[{5}, {16}]*zeta[11])/(4*y) + 
   (56467125*betasv[{6}, {16}]*zeta[11])/(64*y^2) - 
   (4806945*betasv[{7}, {16}]*zeta[11])/(8*y^3) - 
   (2837835*betasv[{8}, {16}]*zeta[11])/(128*y^4) + 
   (8513505*betasv[{9}, {16}]*zeta[11])/(256*y^5) - 
   (127413*betasv[{0}, {12}]*zeta[15])/4 - 
   (127413*betasv[{1}, {12}]*zeta[15])/(4*y) + 
   (6752889*betasv[{2}, {12}]*zeta[15])/(64*y^2) - 
   (637065*betasv[{3}, {12}]*zeta[15])/(8*y^3) + 
   (11594583*betasv[{4}, {12}]*zeta[15])/(512*y^4) + 
   (13378365*betasv[{5}, {12}]*zeta[15])/(512*y^5) - 
   (34189155*betasv[{6}, {12}]*zeta[15])/(8192*y^6) - 
   (1486485*betasv[{7}, {12}]*zeta[15])/(2048*y^7), 
 pinablaFm[6, 8, 5, 3] -> (468242775*betasv[{5, 10}, {12, 16}])/2 + 
   187297110*betasv[{6, 9}, {12, 16}] - 401350950*betasv[{7, 8}, {12, 16}] - 
   66891825*betasv[{7, 8}, {16, 12}] - (13378365*betasv[{8, 7}, {12, 16}])/
    4 - (1137161025*betasv[{8, 7}, {16, 12}])/4 - 
   (307702395*betasv[{9, 6}, {12, 16}])/16 + 
   (468242775*betasv[{9, 6}, {16, 12}])/8 + 
   (40135095*betasv[{10, 5}, {12, 16}])/16 + 
   (2528510985*betasv[{10, 5}, {16, 12}])/8 - 
   (93648555*betasv[{11, 4}, {16, 12}])/4 - 
   (13378365*betasv[{12, 3}, {16, 12}])/4 + 
   (66891825*betasv[{13, 2}, {16, 12}])/16 - 
   (13378365*betasv[{14, 1}, {16, 12}])/16 - 
   (3648645*betasv[{5}, {16}]*zeta[11])/8 + 
   (27972945*betasv[{6}, {16}]*zeta[11])/(32*y) + 
   (1216215*betasv[{7}, {16}]*zeta[11])/(32*y^2) + 
   (18243225*betasv[{8}, {16}]*zeta[11])/(16*y^3) - 
   (8513505*betasv[{9}, {16}]*zeta[11])/(64*y^4) - 
   (42567525*betasv[{10}, {16}]*zeta[11])/(1024*y^5) + 
   (891891*betasv[{1}, {12}]*zeta[15])/8 - 
   (4459455*betasv[{2}, {12}]*zeta[15])/(32*y) + 
   (891891*betasv[{3}, {12}]*zeta[15])/(32*y^2) + 
   (6243237*betasv[{4}, {12}]*zeta[15])/(128*y^3) - 
   (168567399*betasv[{5}, {12}]*zeta[15])/(1024*y^4) - 
   (31216185*betasv[{6}, {12}]*zeta[15])/(4096*y^5) + 
   (75810735*betasv[{7}, {12}]*zeta[15])/(8192*y^6) + 
   (4459455*betasv[{8}, {12}]*zeta[15])/(8192*y^7), 
 pinablaFm[6, 8, 5, 4] -> (-468242775*betasv[{5, 11}, {12, 16}])/2 - 
   (4214184975*betasv[{6, 10}, {12, 16}])/8 + 
   414729315*betasv[{7, 9}, {12, 16}] + (66891825*betasv[{7, 9}, {16, 12}])/
    2 + (4909859955*betasv[{8, 8}, {12, 16}])/16 + 
   (5284454175*betasv[{8, 8}, {16, 12}])/16 + 
   40135095*betasv[{9, 7}, {12, 16}] + (735810075*betasv[{9, 7}, {16, 12}])/
    2 - (13378365*betasv[{10, 6}, {12, 16}])/16 - 
   468242775*betasv[{10, 6}, {16, 12}] - 
   280945665*betasv[{11, 5}, {16, 12}] + (93648555*betasv[{12, 4}, {16, 12}])/
    4 - (13378365*betasv[{13, 3}, {16, 12}])/2 + 
   (13378365*betasv[{14, 2}, {16, 12}])/16 + 
   (1216215*betasv[{6}, {16}]*zeta[11])/8 - 
   (3648645*betasv[{7}, {16}]*zeta[11])/(2*y) - 
   (446350905*betasv[{8}, {16}]*zeta[11])/(128*y^2) - 
   (37702665*betasv[{9}, {16}]*zeta[11])/(32*y^3) + 
   (383107725*betasv[{10}, {16}]*zeta[11])/(1024*y^4) + 
   (42567525*betasv[{11}, {16}]*zeta[11])/(1024*y^5) - 
   (891891*betasv[{2}, {12}]*zeta[15])/8 + 
   (891891*betasv[{3}, {12}]*zeta[15])/(4*y) - 
   (6243237*betasv[{4}, {12}]*zeta[15])/(32*y^2) + 
   (18729711*betasv[{5}, {12}]*zeta[15])/(32*y^3) + 
   (31216185*betasv[{6}, {12}]*zeta[15])/(128*y^4) - 
   (49054005*betasv[{7}, {12}]*zeta[15])/(1024*y^5) - 
   (352296945*betasv[{8}, {12}]*zeta[15])/(32768*y^6) - 
   (4459455*betasv[{9}, {12}]*zeta[15])/(16384*y^7), 
 pinablaFm[6, 8, 7, 0] -> -71351280*betasv[{5, 7}, {12, 16}] + 
   65405340*betasv[{6, 6}, {12, 16}] + 35675640*betasv[{7, 5}, {12, 16}] + 
   71351280*betasv[{7, 5}, {16, 12}] - 35675640*betasv[{8, 4}, {12, 16}] - 
   65405340*betasv[{8, 4}, {16, 12}] + 3963960*betasv[{9, 3}, {12, 16}] - 
   35675640*betasv[{9, 3}, {16, 12}] + 1981980*betasv[{10, 2}, {12, 16}] + 
   35675640*betasv[{10, 2}, {16, 12}] - 3963960*betasv[{11, 1}, {16, 12}] - 
   1981980*betasv[{12, 0}, {16, 12}] - 360360*betasv[{2}, {16}]*zeta[11] - 
   (180180*betasv[{3}, {16}]*zeta[11])/y + 
   (405405*betasv[{4}, {16}]*zeta[11])/y^2 - 
   (405405*betasv[{5}, {16}]*zeta[11])/(4*y^3) - 
   (1486485*betasv[{6}, {16}]*zeta[11])/(32*y^4) + 
   (405405*betasv[{7}, {16}]*zeta[11])/(32*y^5) - 
   (7601*zeta[15])/(4354560000*y) + (33033*betasv[{0}, {12}]*zeta[15])/
    (2*y^2) + (33033*betasv[{1}, {12}]*zeta[15])/(4*y^3) - 
   (297297*betasv[{2}, {12}]*zeta[15])/(16*y^4) + 
   (297297*betasv[{3}, {12}]*zeta[15])/(64*y^5) + 
   (1090089*betasv[{4}, {12}]*zeta[15])/(512*y^6) - 
   (297297*betasv[{5}, {12}]*zeta[15])/(512*y^7), 
 pinablaFm[6, 8, 7, 1] -> 124864740*betasv[{5, 8}, {12, 16}] - 
   41621580*betasv[{6, 7}, {12, 16}] - 145675530*betasv[{7, 6}, {12, 16}] - 
   89189100*betasv[{7, 6}, {16, 12}] + 62432370*betasv[{8, 5}, {12, 16}] - 
   26756730*betasv[{8, 5}, {16, 12}] + 6936930*betasv[{9, 4}, {12, 16}] + 
   160540380*betasv[{9, 4}, {16, 12}] - 6936930*betasv[{10, 3}, {12, 16}] - 
   26756730*betasv[{10, 3}, {16, 12}] - 26756730*betasv[{11, 2}, {16, 12}] + 
   7927920*betasv[{12, 1}, {16, 12}] + 990990*betasv[{13, 0}, {16, 12}] + 
   1261260*betasv[{3}, {16}]*zeta[11] - (315315*betasv[{4}, {16}]*zeta[11])/
    y - (2837835*betasv[{5}, {16}]*zeta[11])/(4*y^2) + 
   (6621615*betasv[{6}, {16}]*zeta[11])/(16*y^3) + 
   (945945*betasv[{7}, {16}]*zeta[11])/(32*y^4) - 
   (2837835*betasv[{8}, {16}]*zeta[11])/(128*y^5) + 
   (7601*zeta[15])/4354560000 - (33033*betasv[{0}, {12}]*zeta[15])/y - 
   (66066*betasv[{1}, {12}]*zeta[15])/y^2 + 
   (891891*betasv[{2}, {12}]*zeta[15])/(16*y^3) + 
   (891891*betasv[{3}, {12}]*zeta[15])/(64*y^4) - 
   (2675673*betasv[{4}, {12}]*zeta[15])/(128*y^5) + 
   (891891*betasv[{5}, {12}]*zeta[15])/(1024*y^6) + 
   (1486485*betasv[{6}, {12}]*zeta[15])/(2048*y^7), 
 pinablaFm[6, 8, 7, 2] -> -187297110*betasv[{5, 9}, {12, 16}] - 
   83243160*betasv[{6, 8}, {12, 16}] + 332972640*betasv[{7, 7}, {12, 16}] + 
   89189100*betasv[{7, 7}, {16, 12}] - 31216185*betasv[{8, 6}, {12, 16}] + 
   (379053675*betasv[{8, 6}, {16, 12}])/2 - 
   48558510*betasv[{9, 5}, {12, 16}] - 200675475*betasv[{9, 5}, {16, 12}] + 
   17342325*betasv[{10, 4}, {12, 16}] - (307702395*betasv[{10, 4}, {16, 12}])/
    2 + 80270190*betasv[{11, 3}, {16, 12}] + 
   (4459455*betasv[{12, 2}, {16, 12}])/2 - 
   6441435*betasv[{13, 1}, {16, 12}] - (495495*betasv[{14, 0}, {16, 12}])/2 - 
   3153150*betasv[{4}, {16}]*zeta[11] + (2207205*betasv[{5}, {16}]*zeta[11])/
    y + (2837835*betasv[{6}, {16}]*zeta[11])/(8*y^2) - 
   (945945*betasv[{7}, {16}]*zeta[11])/y^3 + 
   (945945*betasv[{8}, {16}]*zeta[11])/(16*y^4) + 
   (8513505*betasv[{9}, {16}]*zeta[11])/(256*y^5) + 
   33033*betasv[{0}, {12}]*zeta[15] + (429429*betasv[{1}, {12}]*zeta[15])/
    (2*y) - (297297*betasv[{2}, {12}]*zeta[15])/(16*y^2) - 
   (2675673*betasv[{3}, {12}]*zeta[15])/(16*y^3) + 
   (20513493*betasv[{4}, {12}]*zeta[15])/(256*y^4) + 
   (13378365*betasv[{5}, {12}]*zeta[15])/(512*y^5) - 
   (25270245*betasv[{6}, {12}]*zeta[15])/(4096*y^6) - 
   (1486485*betasv[{7}, {12}]*zeta[15])/(2048*y^7), 
 pinablaFm[6, 8, 7, 3] -> (468242775*betasv[{5, 10}, {12, 16}])/2 + 
   (717972255*betasv[{6, 9}, {12, 16}])/2 - 
   499458960*betasv[{7, 8}, {12, 16}] - 66891825*betasv[{7, 8}, {16, 12}] - 
   187297110*betasv[{8, 7}, {12, 16}] - (691215525*betasv[{8, 7}, {16, 12}])/
    2 + 124864740*betasv[{9, 6}, {12, 16}] - 
   (66891825*betasv[{9, 6}, {16, 12}])/2 - 
   31216185*betasv[{10, 5}, {12, 16}] + 481621140*betasv[{10, 5}, {16, 12}] + 
   13378365*betasv[{11, 4}, {16, 12}] - (129324195*betasv[{12, 3}, {16, 12}])/
    2 + 13378365*betasv[{13, 2}, {16, 12}] + 
   (4459455*betasv[{14, 1}, {16, 12}])/2 + 5675670*betasv[{5}, {16}]*
    zeta[11] - (5675670*betasv[{6}, {16}]*zeta[11])/y + 
   (8513505*betasv[{7}, {16}]*zeta[11])/(4*y^2) + 
   (2837835*betasv[{8}, {16}]*zeta[11])/(2*y^3) - 
   (65270205*betasv[{9}, {16}]*zeta[11])/(256*y^4) - 
   (42567525*betasv[{10}, {16}]*zeta[11])/(1024*y^5) - 
   297297*betasv[{1}, {12}]*zeta[15] - (891891*betasv[{2}, {12}]*zeta[15])/
    (2*y) + (8621613*betasv[{3}, {12}]*zeta[15])/(16*y^2) - 
   (891891*betasv[{4}, {12}]*zeta[15])/(32*y^3) - 
   (8027019*betasv[{5}, {12}]*zeta[15])/(32*y^4) + 
   (4459455*betasv[{6}, {12}]*zeta[15])/(1024*y^5) + 
   (46081035*betasv[{7}, {12}]*zeta[15])/(4096*y^6) + 
   (4459455*betasv[{8}, {12}]*zeta[15])/(8192*y^7), 
 pinablaFm[6, 8, 7, 4] -> (-468242775*betasv[{5, 11}, {12, 16}])/2 - 
   (2965537575*betasv[{6, 10}, {12, 16}])/4 + 
   (780404625*betasv[{7, 9}, {12, 16}])/2 + 
   (66891825*betasv[{7, 9}, {16, 12}])/2 + 
   (1404728325*betasv[{8, 8}, {12, 16}])/2 + 
   (3010132125*betasv[{8, 8}, {16, 12}])/8 - 
   156080925*betasv[{9, 7}, {12, 16}] + (2207430225*betasv[{9, 7}, {16, 12}])/
    4 + (156080925*betasv[{10, 6}, {12, 16}])/4 - 
   (4481752275*betasv[{10, 6}, {16, 12}])/8 - 
   (1003377375*betasv[{11, 5}, {16, 12}])/2 + 
   (824999175*betasv[{12, 4}, {16, 12}])/8 + 
   (22297275*betasv[{13, 3}, {16, 12}])/4 - 
   (66891825*betasv[{14, 2}, {16, 12}])/8 - 
   (14189175*betasv[{6}, {16}]*zeta[11])/2 + 
   (14189175*betasv[{7}, {16}]*zeta[11])/(2*y) - 
   (127702575*betasv[{8}, {16}]*zeta[11])/(16*y^2) - 
   (70945875*betasv[{9}, {16}]*zeta[11])/(64*y^3) + 
   (269594325*betasv[{10}, {16}]*zeta[11])/(512*y^4) + 
   (42567525*betasv[{11}, {16}]*zeta[11])/(1024*y^5) + 
   (4459455*betasv[{2}, {12}]*zeta[15])/4 - 
   (1486485*betasv[{3}, {12}]*zeta[15])/(8*y) - 
   (54999945*betasv[{4}, {12}]*zeta[15])/(64*y^2) + 
   (66891825*betasv[{5}, {12}]*zeta[15])/(64*y^3) + 
   (298783485*betasv[{6}, {12}]*zeta[15])/(1024*y^4) - 
   (147162015*betasv[{7}, {12}]*zeta[15])/(2048*y^5) - 
   (200675475*betasv[{8}, {12}]*zeta[15])/(16384*y^6) - 
   (4459455*betasv[{9}, {12}]*zeta[15])/(16384*y^7), 
 pinablaFm[6, 8, 7, 5] -> (1404728325*betasv[{5, 12}, {12, 16}])/8 + 
   (8272289025*betasv[{6, 11}, {12, 16}])/8 + 
   (2029052025*betasv[{7, 10}, {12, 16}])/8 - 
   (66891825*betasv[{7, 10}, {16, 12}])/8 - 
   (10769583825*betasv[{8, 9}, {12, 16}])/8 - 
   (3946617675*betasv[{8, 9}, {16, 12}])/16 - 
   (156080925*betasv[{9, 8}, {12, 16}])/2 - 
   (7826343525*betasv[{9, 8}, {16, 12}])/8 - 
   (156080925*betasv[{10, 7}, {12, 16}])/4 - 
   (2073646575*betasv[{10, 7}, {16, 12}])/16 + 
   (4749319575*betasv[{11, 6}, {16, 12}])/4 + 
   (3545266725*betasv[{12, 5}, {16, 12}])/16 - 
   (245270025*betasv[{13, 4}, {16, 12}])/4 + 
   (245270025*betasv[{14, 3}, {16, 12}])/16 + 
   (14189175*betasv[{7}, {16}]*zeta[11])/2 + 
   (14189175*betasv[{8}, {16}]*zeta[11])/(4*y) + 
   (979053075*betasv[{9}, {16}]*zeta[11])/(64*y^2) - 
   (184459275*betasv[{10}, {16}]*zeta[11])/(256*y^3) - 
   (752026275*betasv[{11}, {16}]*zeta[11])/(1024*y^4) - 
   (127702575*betasv[{12}, {16}]*zeta[11])/(4096*y^5) - 
   (16351335*betasv[{3}, {12}]*zeta[15])/8 + 
   (16351335*betasv[{4}, {12}]*zeta[15])/(8*y) - 
   (236351115*betasv[{5}, {12}]*zeta[15])/(128*y^2) - 
   (316621305*betasv[{6}, {12}]*zeta[15])/(128*y^3) + 
   (138243105*betasv[{7}, {12}]*zeta[15])/(2048*y^4) + 
   (521756235*betasv[{8}, {12}]*zeta[15])/(4096*y^5) + 
   (263107845*betasv[{9}, {12}]*zeta[15])/(32768*y^6) + 
   (4459455*betasv[{10}, {12}]*zeta[15])/(65536*y^7), 
 pinablaFm[6, 8, 7, 6] -> (-1404728325*betasv[{5, 13}, {12, 16}])/16 - 
   (7960127175*betasv[{6, 12}, {12, 16}])/8 - 
   (5150670525*betasv[{7, 11}, {12, 16}])/4 + 
   (23880381525*betasv[{8, 10}, {12, 16}])/16 + 
   (4883103225*betasv[{8, 10}, {16, 12}])/64 + 
   (12642554925*betasv[{9, 9}, {12, 16}])/16 + 
   (27492540075*betasv[{9, 9}, {16, 12}])/32 + 
   (1404728325*betasv[{10, 8}, {12, 16}])/16 + 
   (84484374975*betasv[{10, 8}, {16, 12}])/64 - 
   (16923631725*betasv[{11, 7}, {16, 12}])/16 - 
   (74718168525*betasv[{12, 6}, {16, 12}])/64 - 
   (602026425*betasv[{13, 5}, {16, 12}])/32 - 
   (735810075*betasv[{14, 4}, {16, 12}])/64 - 8562153600*betasv[{7}, {16}]*
    GG[12, 0] - (127702575*betasv[{8}, {16}]*zeta[11])/8 - 
   (1149323175*betasv[{9}, {16}]*zeta[11])/(32*y) - 
   (2170943775*betasv[{10}, {16}]*zeta[11])/(128*y^2) + 
   (468242775*betasv[{11}, {16}]*zeta[11])/(128*y^3) + 
   (723647925*betasv[{12}, {16}]*zeta[11])/(1024*y^4) + 
   (127702575*betasv[{13}, {16}]*zeta[11])/(8192*y^5) + 
   (49054005*betasv[{4}, {12}]*zeta[15])/32 + 
   (40135095*betasv[{5}, {12}]*zeta[15])/(64*y) + 
   (4981211235*betasv[{6}, {12}]*zeta[15])/(512*y^2) + 
   (1128242115*betasv[{7}, {12}]*zeta[15])/(512*y^3) - 
   (5632291665*betasv[{8}, {12}]*zeta[15])/(8192*y^4) - 
   (1832836005*betasv[{9}, {12}]*zeta[15])/(16384*y^5) - 
   (325540215*betasv[{10}, {12}]*zeta[15])/(131072*y^6) + 
   (4459455*GG[12, 0]*zeta[15])/(64*y^7), pinablaFm[6, 8, 9, 0] -> 
  -71351280*betasv[{5, 7}, {12, 16}] + 20810790*betasv[{6, 6}, {12, 16}] + 
   75315240*betasv[{7, 5}, {12, 16}] + 71351280*betasv[{7, 5}, {16, 12}] - 
   11891880*betasv[{8, 4}, {12, 16}] - 20810790*betasv[{8, 4}, {16, 12}] - 
   11891880*betasv[{9, 3}, {12, 16}] - 75315240*betasv[{9, 3}, {16, 12}] - 
   990990*betasv[{10, 2}, {12, 16}] + 11891880*betasv[{10, 2}, {16, 12}] + 
   11891880*betasv[{11, 1}, {16, 12}] + 990990*betasv[{12, 0}, {16, 12}] + 
   180180*betasv[{2}, {16}]*zeta[11] + (540540*betasv[{3}, {16}]*zeta[11])/
    y + (135135*betasv[{4}, {16}]*zeta[11])/y^2 - 
   (855855*betasv[{5}, {16}]*zeta[11])/(4*y^3) - 
   (945945*betasv[{6}, {16}]*zeta[11])/(64*y^4) + 
   (405405*betasv[{7}, {16}]*zeta[11])/(32*y^5) + 
   (7601*zeta[15])/(15240960000*y) - (33033*betasv[{0}, {12}]*zeta[15])/
    (4*y^2) - (99099*betasv[{1}, {12}]*zeta[15])/(4*y^3) - 
   (99099*betasv[{2}, {12}]*zeta[15])/(16*y^4) + 
   (627627*betasv[{3}, {12}]*zeta[15])/(64*y^5) + 
   (693693*betasv[{4}, {12}]*zeta[15])/(1024*y^6) - 
   (297297*betasv[{5}, {12}]*zeta[15])/(512*y^7), 
 pinablaFm[6, 8, 9, 1] -> 124864740*betasv[{5, 8}, {12, 16}] + 
   47567520*betasv[{6, 7}, {12, 16}] - 190270080*betasv[{7, 6}, {12, 16}] - 
   89189100*betasv[{7, 6}, {16, 12}] - 26756730*betasv[{8, 5}, {12, 16}] - 
   93648555*betasv[{8, 5}, {16, 12}] + 38648610*betasv[{9, 4}, {12, 16}] + 
   163017855*betasv[{9, 4}, {16, 12}] + 5945940*betasv[{10, 3}, {12, 16}] + 
   70360290*betasv[{10, 3}, {16, 12}] - 38648610*betasv[{11, 2}, {16, 12}] - 
   11396385*betasv[{12, 1}, {16, 12}] - 495495*betasv[{13, 0}, {16, 12}] - 
   1081080*betasv[{3}, {16}]*zeta[11] - (1756755*betasv[{4}, {16}]*zeta[11])/
    y + (1216215*betasv[{5}, {16}]*zeta[11])/(4*y^2) + 
   (540540*betasv[{6}, {16}]*zeta[11])/y^3 - 
   (135135*betasv[{7}, {16}]*zeta[11])/(4*y^4) - 
   (2837835*betasv[{8}, {16}]*zeta[11])/(128*y^5) - 
   (7601*zeta[15])/15240960000 + (33033*betasv[{0}, {12}]*zeta[15])/(2*y) + 
   (759759*betasv[{1}, {12}]*zeta[15])/(8*y^2) + 
   (1288287*betasv[{2}, {12}]*zeta[15])/(16*y^3) - 
   (2345343*betasv[{3}, {12}]*zeta[15])/(64*y^4) - 
   (10867857*betasv[{4}, {12}]*zeta[15])/(512*y^5) + 
   (6243237*betasv[{5}, {12}]*zeta[15])/(2048*y^6) + 
   (1486485*betasv[{6}, {12}]*zeta[15])/(2048*y^7), 
 pinablaFm[6, 8, 9, 2] -> -187297110*betasv[{5, 9}, {12, 16}] - 
   239324085*betasv[{6, 8}, {12, 16}] + 332972640*betasv[{7, 7}, {12, 16}] + 
   89189100*betasv[{7, 7}, {16, 12}] + (405810405*betasv[{8, 6}, {12, 16}])/
    2 + (1092566475*betasv[{8, 6}, {16, 12}])/4 - 
   83243160*betasv[{9, 5}, {12, 16}] - 104053950*betasv[{9, 5}, {16, 12}] - 
   (52026975*betasv[{10, 4}, {12, 16}])/2 - 
   (1307611305*betasv[{10, 4}, {16, 12}])/4 + 
   6936930*betasv[{11, 3}, {16, 12}] + (218513295*betasv[{12, 2}, {16, 12}])/
    4 + 6936930*betasv[{13, 1}, {16, 12}] + 
   (495495*betasv[{14, 0}, {16, 12}])/4 + 4729725*betasv[{4}, {16}]*
    zeta[11] + (3783780*betasv[{5}, {16}]*zeta[11])/y - 
   (36891855*betasv[{6}, {16}]*zeta[11])/(16*y^2) - 
   (945945*betasv[{7}, {16}]*zeta[11])/y^3 + 
   (21756735*betasv[{8}, {16}]*zeta[11])/(128*y^4) + 
   (8513505*betasv[{9}, {16}]*zeta[11])/(256*y^5) - 
   (33033*betasv[{0}, {12}]*zeta[15])/2 - (231231*betasv[{1}, {12}]*zeta[15])/
    y - (14567553*betasv[{2}, {12}]*zeta[15])/(32*y^2) - 
   (231231*betasv[{3}, {12}]*zeta[15])/(16*y^3) + 
   (87174087*betasv[{4}, {12}]*zeta[15])/(512*y^4) + 
   (3468465*betasv[{5}, {12}]*zeta[15])/(256*y^5) - 
   (72837765*betasv[{6}, {12}]*zeta[15])/(8192*y^6) - 
   (1486485*betasv[{7}, {12}]*zeta[15])/(2048*y^7), 
 pinablaFm[6, 8, 9, 3] -> (468242775*betasv[{5, 10}, {12, 16}])/2 + 
   593107515*betasv[{6, 9}, {12, 16}] - 343378035*betasv[{7, 8}, {12, 16}] - 
   66891825*betasv[{7, 8}, {16, 12}] - 655539885*betasv[{8, 7}, {12, 16}] - 
   (1716890175*betasv[{8, 7}, {16, 12}])/4 + 
   (343378035*betasv[{9, 6}, {12, 16}])/4 - 
   (2237159925*betasv[{9, 6}, {16, 12}])/8 + 
   (343378035*betasv[{10, 5}, {12, 16}])/4 + 
   (4963373415*betasv[{10, 5}, {16, 12}])/8 + 
   (1259052795*betasv[{11, 4}, {16, 12}])/4 - 
   114459345*betasv[{12, 3}, {16, 12}] - 
   (343378035*betasv[{13, 2}, {16, 12}])/8 - 
   (16351335*betasv[{14, 1}, {16, 12}])/8 - 
   (31216185*betasv[{5}, {16}]*zeta[11])/2 - 
   (31216185*betasv[{6}, {16}]*zeta[11])/(8*y) + 
   (59594535*betasv[{7}, {16}]*zeta[11])/(8*y^2) + 
   (31216185*betasv[{8}, {16}]*zeta[11])/(32*y^3) - 
   (53918865*betasv[{9}, {16}]*zeta[11])/(128*y^4) - 
   (42567525*betasv[{10}, {16}]*zeta[11])/(1024*y^5) + 
   (1090089*betasv[{1}, {12}]*zeta[15])/4 + 
   (22891869*betasv[{2}, {12}]*zeta[15])/(16*y) + 
   (7630623*betasv[{3}, {12}]*zeta[15])/(8*y^2) - 
   (83936853*betasv[{4}, {12}]*zeta[15])/(128*y^3) - 
   (330891561*betasv[{5}, {12}]*zeta[15])/(1024*y^4) + 
   (149143995*betasv[{6}, {12}]*zeta[15])/(4096*y^5) + 
   (114459345*betasv[{7}, {12}]*zeta[15])/(8192*y^6) + 
   (4459455*betasv[{8}, {12}]*zeta[15])/(8192*y^7), 
 pinablaFm[6, 8, 9, 4] -> (-468242775*betasv[{5, 11}, {12, 16}])/2 - 
   (8272289025*betasv[{6, 10}, {12, 16}])/8 - 
   (156080925*betasv[{7, 9}, {12, 16}])/2 + 
   (66891825*betasv[{7, 9}, {16, 12}])/2 + 
   1404728325*betasv[{8, 8}, {12, 16}] + 
   (7023641625*betasv[{8, 8}, {16, 12}])/16 + 
   156080925*betasv[{9, 7}, {12, 16}] + (3693915225*betasv[{9, 7}, {16, 12}])/
    4 - (1716890175*betasv[{10, 6}, {12, 16}])/8 - 
   (6815533725*betasv[{10, 6}, {16, 12}])/16 - 
   1092566475*betasv[{11, 5}, {16, 12}] - 
   (572296725*betasv[{12, 4}, {16, 12}])/16 + 
   (572296725*betasv[{13, 3}, {16, 12}])/4 + 
   (245270025*betasv[{14, 2}, {16, 12}])/16 + 
   (156080925*betasv[{6}, {16}]*zeta[11])/4 - 
   (14189175*betasv[{7}, {16}]*zeta[11])/(2*y) - 
   (127702575*betasv[{8}, {16}]*zeta[11])/(8*y^2) + 
   (14189175*betasv[{9}, {16}]*zeta[11])/(64*y^3) + 
   (752026275*betasv[{10}, {16}]*zeta[11])/(1024*y^4) + 
   (42567525*betasv[{11}, {16}]*zeta[11])/(1024*y^5) - 
   (16351335*betasv[{2}, {12}]*zeta[15])/8 - 
   (38153115*betasv[{3}, {12}]*zeta[15])/(8*y) + 
   (38153115*betasv[{4}, {12}]*zeta[15])/(128*y^2) + 
   (72837765*betasv[{5}, {12}]*zeta[15])/(32*y^3) + 
   (454368915*betasv[{6}, {12}]*zeta[15])/(2048*y^4) - 
   (246261015*betasv[{7}, {12}]*zeta[15])/(2048*y^5) - 
   (468242775*betasv[{8}, {12}]*zeta[15])/(32768*y^6) - 
   (4459455*betasv[{9}, {12}]*zeta[15])/(16384*y^7), 
 pinablaFm[6, 8, 9, 5] -> (1404728325*betasv[{5, 12}, {12, 16}])/8 + 
   (2653375725*betasv[{6, 11}, {12, 16}])/2 + 
   (4526346825*betasv[{7, 10}, {12, 16}])/4 - 
   (66891825*betasv[{7, 10}, {16, 12}])/8 - 
   (16388497125*betasv[{8, 9}, {12, 16}])/8 - 
   (8896612725*betasv[{8, 9}, {16, 12}])/32 - 
   (3902023125*betasv[{9, 8}, {12, 16}])/4 - 
   (43234416225*betasv[{9, 8}, {16, 12}])/32 + 
   (780404625*betasv[{10, 7}, {12, 16}])/2 - 
   728377650*betasv[{10, 7}, {16, 12}] + 
   (28666863225*betasv[{11, 6}, {16, 12}])/16 + 
   (27938485575*betasv[{12, 5}, {16, 12}])/32 - 
   (7439857425*betasv[{13, 4}, {16, 12}])/32 - 
   (1062836775*betasv[{14, 3}, {16, 12}])/16 - 70945875*betasv[{7}, {16}]*
    zeta[11] + (354729375*betasv[{8}, {16}]*zeta[11])/(8*y) + 
   (1489863375*betasv[{9}, {16}]*zeta[11])/(64*y^2) - 
   (411486075*betasv[{10}, {16}]*zeta[11])/(128*y^3) - 
   (241215975*betasv[{11}, {16}]*zeta[11])/(256*y^4) - 
   (127702575*betasv[{12}, {16}]*zeta[11])/(4096*y^5) + 
   (70855785*betasv[{3}, {12}]*zeta[15])/8 + 
   (495990495*betasv[{4}, {12}]*zeta[15])/(64*y) - 
   (1862565705*betasv[{5}, {12}]*zeta[15])/(256*y^2) - 
   (1911124215*betasv[{6}, {12}]*zeta[15])/(512*y^3) + 
   (24279255*betasv[{7}, {12}]*zeta[15])/(64*y^4) + 
   (2882294415*betasv[{8}, {12}]*zeta[15])/(16384*y^5) + 
   (593107515*betasv[{9}, {12}]*zeta[15])/(65536*y^6) + 
   (4459455*betasv[{10}, {12}]*zeta[15])/(65536*y^7), 
 pinablaFm[6, 8, 9, 6] -> (-1404728325*betasv[{5, 13}, {12, 16}])/16 - 
   (38864150325*betasv[{6, 12}, {12, 16}])/32 - 
   (9833098275*betasv[{7, 11}, {12, 16}])/4 + 
   (54784404675*betasv[{8, 10}, {12, 16}])/32 + 
   (10769583825*betasv[{8, 10}, {16, 12}])/128 + 
   (39800635875*betasv[{9, 9}, {12, 16}])/16 + 
   1092566475*betasv[{9, 9}, {16, 12}] - 
   (7023641625*betasv[{10, 8}, {12, 16}])/16 + 
   (286096335525*betasv[{10, 8}, {16, 12}])/128 - 
   (17012820825*betasv[{11, 7}, {16, 12}])/16 - 
   (311693607225*betasv[{12, 6}, {16, 12}])/128 - 
   (1404728325*betasv[{13, 5}, {16, 12}])/16 + 
   (22319572275*betasv[{14, 4}, {16, 12}])/128 - 8562153600*betasv[{7}, {16}]*
    GG[12, 0] + (638512875*betasv[{8}, {16}]*zeta[11])/8 - 
   (3618239625*betasv[{9}, {16}]*zeta[11])/(32*y) - 
   (4980400425*betasv[{10}, {16}]*zeta[11])/(256*y^2) + 
   (893918025*betasv[{11}, {16}]*zeta[11])/(128*y^3) + 
   (3533104575*betasv[{12}, {16}]*zeta[11])/(4096*y^4) + 
   (127702575*betasv[{13}, {16}]*zeta[11])/(8192*y^5) - 
   (1487971485*betasv[{4}, {12}]*zeta[15])/64 + 
   (93648555*betasv[{5}, {12}]*zeta[15])/(32*y) + 
   (20779573815*betasv[{6}, {12}]*zeta[15])/(1024*y^2) + 
   (1134188055*betasv[{7}, {12}]*zeta[15])/(512*y^3) - 
   (19073089035*betasv[{8}, {12}]*zeta[15])/(16384*y^4) - 
   (72837765*betasv[{9}, {12}]*zeta[15])/(512*y^5) - 
   (717972255*betasv[{10}, {12}]*zeta[15])/(262144*y^6) + 
   (4459455*GG[12, 0]*zeta[15])/(64*y^7), pinablaFm[6, 8, 9, 7] -> 
  (1404728325*betasv[{5, 14}, {12, 16}])/64 + 
   (22943895975*betasv[{6, 13}, {12, 16}])/32 + 
   (97862739975*betasv[{7, 12}, {12, 16}])/32 + 
   (4214184975*betasv[{8, 11}, {12, 16}])/32 - 
   (126893792025*betasv[{9, 10}, {12, 16}])/32 - 
   (102233005875*betasv[{9, 10}, {16, 12}])/256 + 
   (2341213875*betasv[{10, 9}, {12, 16}])/64 - 
   (635717607525*betasv[{10, 9}, {16, 12}])/256 - 
   (184019410575*betasv[{11, 8}, {16, 12}])/128 + 
   (413770532175*betasv[{12, 7}, {16, 12}])/128 + 
   (339788173725*betasv[{13, 6}, {16, 12}])/256 - 
   (61339803525*betasv[{14, 5}, {16, 12}])/256 + 
   101140439400*betasv[{8}, {16}]*GG[12, 0] - 8562153600*betasv[{7}, {16}]*
    GG[12, 1] - (212837625*betasv[{9}, {16}]*zeta[11])/32 + 
   (11535799275*betasv[{10}, {16}]*zeta[11])/(64*y) - 
   (383107725*betasv[{11}, {16}]*zeta[11])/(256*y^2) - 
   (8896612725*betasv[{12}, {16}]*zeta[11])/(1024*y^3) - 
   (2085808725*betasv[{13}, {16}]*zeta[11])/(4096*y^4) - 
   (127702575*betasv[{14}, {16}]*zeta[11])/(32768*y^5) + 
   (4089320235*betasv[{5}, {12}]*zeta[15])/128 - 
   (22652544915*betasv[{6}, {12}]*zeta[15])/(512*y) - 
   (27584702145*betasv[{7}, {12}]*zeta[15])/(1024*y^2) + 
   (12267960705*betasv[{8}, {12}]*zeta[15])/(4096*y^3) + 
   (42381173835*betasv[{9}, {12}]*zeta[15])/(32768*y^4) + 
   (6815533725*betasv[{10}, {12}]*zeta[15])/(131072*y^5) - 
   (842836995*GG[12, 0]*zeta[15])/(256*y^6) + (4459455*GG[12, 1]*zeta[15])/
    (64*y^7), pinablaFm[6, 8, 9, 8] -> 
  (-52911433575*betasv[{6, 14}, {12, 16}])/256 - 
   (143750531925*betasv[{7, 13}, {12, 16}])/64 - 
   (153115387425*betasv[{8, 12}, {12, 16}])/64 + 
   (249573399075*betasv[{9, 11}, {12, 16}])/64 + 
   (242081514675*betasv[{10, 10}, {12, 16}])/256 + 
   (286720659225*betasv[{10, 10}, {16, 12}])/256 + 
   (204934254525*betasv[{11, 9}, {16, 12}])/64 - 
   (10769583825*betasv[{12, 8}, {16, 12}])/8 - 
   (188389676475*betasv[{13, 7}, {16, 12}])/64 - 
   (8272289025*betasv[{14, 6}, {16, 12}])/256 - 
   560642682600*betasv[{9}, {16}]*GG[12, 0] + 116124208200*betasv[{8}, {16}]*
    GG[12, 1] - 8562153600*betasv[{7}, {16}]*GG[12, 2] + 
   359610451200*betasv[{5}, {12}]*GG[16, 0] - 
   (22007410425*betasv[{10}, {16}]*zeta[11])/128 - 
   (22688490825*betasv[{11}, {16}]*zeta[11])/(128*y) + 
   (13919580675*betasv[{12}, {16}]*zeta[11])/(512*y^2) + 
   (13068230175*betasv[{13}, {16}]*zeta[11])/(2048*y^3) + 
   (4810130325*betasv[{14}, {16}]*zeta[11])/(32768*y^4) - 
   (127702575*GG[16, 0]*zeta[11])/(2*y^5) + 
   (551485935*betasv[{6}, {12}]*zeta[15])/128 + 
   (12559311765*betasv[{7}, {12}]*zeta[15])/(128*y) + 
   (717972255*betasv[{8}, {12}]*zeta[15])/(64*y^2) - 
   (13662283635*betasv[{9}, {12}]*zeta[15])/(2048*y^3) - 
   (19114710615*betasv[{10}, {12}]*zeta[15])/(32768*y^4) + 
   (4672022355*GG[12, 0]*zeta[15])/(64*y^5) - (967701735*GG[12, 1]*zeta[15])/
    (256*y^6) + (4459455*GG[12, 2]*zeta[15])/(64*y^7), 
 pinablaFm[6, 8, 11, 0] -> -71351280*betasv[{5, 7}, {12, 16}] - 
   35675640*betasv[{6, 6}, {12, 16}] + 64555920*betasv[{7, 5}, {12, 16}] + 
   71351280*betasv[{7, 5}, {16, 12}] + 36525060*betasv[{8, 4}, {12, 16}] + 
   35675640*betasv[{8, 4}, {16, 12}] + 5714280*betasv[{9, 3}, {12, 16}] - 
   64555920*betasv[{9, 3}, {16, 12}] + 231660*betasv[{10, 2}, {12, 16}] - 
   36525060*betasv[{10, 2}, {16, 12}] - 5714280*betasv[{11, 1}, {16, 12}] - 
   231660*betasv[{12, 0}, {16, 12}] - 42120*betasv[{2}, {16}]*zeta[11] - 
   (259740*betasv[{3}, {16}]*zeta[11])/y - 
   (830115*betasv[{4}, {16}]*zeta[11])/(2*y^2) - 
   (366795*betasv[{5}, {16}]*zeta[11])/(2*y^3) + 
   (405405*betasv[{6}, {16}]*zeta[11])/(16*y^4) + 
   (405405*betasv[{7}, {16}]*zeta[11])/(32*y^5) - 
   (691*zeta[15])/(9144576000*y) + (3861*betasv[{0}, {12}]*zeta[15])/
    (2*y^2) + (47619*betasv[{1}, {12}]*zeta[15])/(4*y^3) + 
   (608751*betasv[{2}, {12}]*zeta[15])/(32*y^4) + 
   (268983*betasv[{3}, {12}]*zeta[15])/(32*y^5) - 
   (297297*betasv[{4}, {12}]*zeta[15])/(256*y^6) - 
   (297297*betasv[{5}, {12}]*zeta[15])/(512*y^7), 
 pinablaFm[6, 8, 11, 1] -> 124864740*betasv[{5, 8}, {12, 16}] + 
   160540380*betasv[{6, 7}, {12, 16}] - 109575180*betasv[{7, 6}, {12, 16}] - 
   89189100*betasv[{7, 6}, {16, 12}] - 139729590*betasv[{8, 5}, {12, 16}] - 
   178378200*betasv[{8, 5}, {16, 12}] - 33976800*betasv[{9, 4}, {12, 16}] + 
   59459400*betasv[{9, 4}, {16, 12}] - 2123550*betasv[{10, 3}, {12, 16}] + 
   153745020*betasv[{10, 3}, {16, 12}] + 49382190*betasv[{11, 2}, {16, 12}] + 
   4864860*betasv[{12, 1}, {16, 12}] + 115830*betasv[{13, 0}, {16, 12}] + 
   386100*betasv[{3}, {16}]*zeta[11] + (1544400*betasv[{4}, {16}]*zeta[11])/
    y + (6351345*betasv[{5}, {16}]*zeta[11])/(4*y^2) + 
   (2490345*betasv[{6}, {16}]*zeta[11])/(8*y^3) - 
   (3648645*betasv[{7}, {16}]*zeta[11])/(32*y^4) - 
   (2837835*betasv[{8}, {16}]*zeta[11])/(128*y^5) + 
   (691*zeta[15])/9144576000 - (3861*betasv[{0}, {12}]*zeta[15])/y - 
   (81081*betasv[{1}, {12}]*zeta[15])/(2*y^2) - 
   (1646073*betasv[{2}, {12}]*zeta[15])/(16*y^3) - 
   (2562417*betasv[{3}, {12}]*zeta[15])/(32*y^4) - 
   (495495*betasv[{4}, {12}]*zeta[15])/(64*y^5) + 
   (1486485*betasv[{5}, {12}]*zeta[15])/(256*y^6) + 
   (1486485*betasv[{6}, {12}]*zeta[15])/(2048*y^7), 
 pinablaFm[6, 8, 11, 2] -> -187297110*betasv[{5, 9}, {12, 16}] - 
   437026590*betasv[{6, 8}, {12, 16}] + 58609980*betasv[{7, 7}, {12, 16}] + 
   89189100*betasv[{7, 7}, {16, 12}] + (793145925*betasv[{8, 6}, {12, 16}])/
    2 + 379053675*betasv[{8, 6}, {16, 12}] + 
   154806795*betasv[{9, 5}, {12, 16}] + 178378200*betasv[{9, 5}, {16, 12}] + 
   (28667925*betasv[{10, 4}, {12, 16}])/2 - 
   343378035*betasv[{10, 4}, {16, 12}] - 
   252509400*betasv[{11, 3}, {16, 12}] - (95965155*betasv[{12, 2}, {16, 12}])/
    2 - 2722005*betasv[{13, 1}, {16, 12}] - (57915*betasv[{14, 0}, {16, 12}])/
    2 - 2606175*betasv[{4}, {16}]*zeta[11] - 
   (14073345*betasv[{5}, {16}]*zeta[11])/(2*y) - 
   (72104175*betasv[{6}, {16}]*zeta[11])/(16*y^2) - 
   (1332045*betasv[{7}, {16}]*zeta[11])/(8*y^3) + 
   (19864845*betasv[{8}, {16}]*zeta[11])/(64*y^4) + 
   (8513505*betasv[{9}, {16}]*zeta[11])/(256*y^5) + 
   3861*betasv[{0}, {12}]*zeta[15] + (181467*betasv[{1}, {12}]*zeta[15])/
    (2*y) + (6397677*betasv[{2}, {12}]*zeta[15])/(16*y^2) + 
   (2104245*betasv[{3}, {12}]*zeta[15])/(4*y^3) + 
   (22891869*betasv[{4}, {12}]*zeta[15])/(128*y^4) - 
   (1486485*betasv[{5}, {12}]*zeta[15])/(64*y^5) - 
   (25270245*betasv[{6}, {12}]*zeta[15])/(2048*y^6) - 
   (1486485*betasv[{7}, {12}]*zeta[15])/(2048*y^7), 
 pinablaFm[6, 8, 11, 3] -> (468242775*betasv[{5, 10}, {12, 16}])/2 + 
   (1779322545*betasv[{6, 9}, {12, 16}])/2 + 
   334459125*betasv[{7, 8}, {12, 16}] - 66891825*betasv[{7, 8}, {16, 12}] - 
   837103410*betasv[{8, 7}, {12, 16}] - 535134600*betasv[{8, 7}, {16, 12}] - 
   546601770*betasv[{9, 6}, {12, 16}] - (1583106525*betasv[{9, 6}, {16, 12}])/
    2 - 74536605*betasv[{10, 5}, {12, 16}] + 
   (584188605*betasv[{10, 5}, {16, 12}])/2 + 
   785269485*betasv[{11, 4}, {16, 12}] + 
   285347205*betasv[{12, 3}, {16, 12}] + 30115800*betasv[{13, 2}, {16, 12}] + 
   752895*betasv[{14, 1}, {16, 12}] + 13552110*betasv[{5}, {16}]*zeta[11] + 
   (24845535*betasv[{6}, {16}]*zeta[11])/y + 
   (38050155*betasv[{7}, {16}]*zeta[11])/(4*y^2) - 
   (30405375*betasv[{8}, {16}]*zeta[11])/(32*y^3) - 
   (161756595*betasv[{9}, {16}]*zeta[11])/(256*y^4) - 
   (42567525*betasv[{10}, {16}]*zeta[11])/(1024*y^5) - 
   100386*betasv[{1}, {12}]*zeta[15] - (1003860*betasv[{2}, {12}]*zeta[15])/
    y - (19023147*betasv[{3}, {12}]*zeta[15])/(8*y^2) - 
   (52351299*betasv[{4}, {12}]*zeta[15])/(32*y^3) - 
   (38945907*betasv[{5}, {12}]*zeta[15])/(256*y^4) + 
   (105540435*betasv[{6}, {12}]*zeta[15])/(1024*y^5) + 
   (4459455*betasv[{7}, {12}]*zeta[15])/(256*y^6) + 
   (4459455*betasv[{8}, {12}]*zeta[15])/(8192*y^7), 
 pinablaFm[6, 8, 11, 4] -> (-468242775*betasv[{5, 11}, {12, 16}])/2 - 
   1404728325*betasv[{6, 10}, {12, 16}] - 
   1391349960*betasv[{7, 9}, {12, 16}] + (66891825*betasv[{7, 9}, {16, 12}])/
    2 + (4856346495*betasv[{8, 8}, {12, 16}])/4 + 
   (2073646575*betasv[{8, 8}, {16, 12}])/4 + 
   1511755245*betasv[{9, 7}, {12, 16}] + 
   (3188510325*betasv[{9, 7}, {16, 12}])/2 + 
   (1217431215*betasv[{10, 6}, {12, 16}])/4 + 
   624323700*betasv[{10, 6}, {16, 12}] - 
   1469998530*betasv[{11, 5}, {16, 12}] - 
   (2176619445*betasv[{12, 4}, {16, 12}])/2 - 
   (405810405*betasv[{13, 3}, {16, 12}])/2 - 
   (36891855*betasv[{14, 2}, {16, 12}])/4 - 
   (110675565*betasv[{6}, {16}]*zeta[11])/2 - 
   (137432295*betasv[{7}, {16}]*zeta[11])/(2*y) - 
   (441486045*betasv[{8}, {16}]*zeta[11])/(32*y^2) + 
   (15810795*betasv[{9}, {16}]*zeta[11])/(4*y^3) + 
   (127702575*betasv[{10}, {16}]*zeta[11])/(128*y^4) + 
   (42567525*betasv[{11}, {16}]*zeta[11])/(1024*y^5) + 
   (2459457*betasv[{2}, {12}]*zeta[15])/2 + 
   (27054027*betasv[{3}, {12}]*zeta[15])/(4*y) + 
   (145107963*betasv[{4}, {12}]*zeta[15])/(16*y^2) + 
   (48999951*betasv[{5}, {12}]*zeta[15])/(16*y^3) - 
   (10405395*betasv[{6}, {12}]*zeta[15])/(32*y^4) - 
   (212567355*betasv[{7}, {12}]*zeta[15])/(1024*y^5) - 
   (138243105*betasv[{8}, {12}]*zeta[15])/(8192*y^6) - 
   (4459455*betasv[{9}, {12}]*zeta[15])/(16384*y^7), 
 pinablaFm[6, 8, 11, 5] -> (1404728325*betasv[{5, 12}, {12, 16}])/8 + 
   (13579040475*betasv[{6, 11}, {12, 16}])/8 + 
   3143915775*betasv[{7, 10}, {12, 16}] - 
   (66891825*betasv[{7, 10}, {16, 12}])/8 - 
   (6220939725*betasv[{8, 9}, {12, 16}])/8 - 
   (1270944675*betasv[{8, 9}, {16, 12}])/4 - 
   (26020919925*betasv[{9, 8}, {12, 16}])/8 - 
   (3946617675*betasv[{9, 8}, {16, 12}])/2 - 
   (3946617675*betasv[{10, 7}, {12, 16}])/4 - 
   (20937141225*betasv[{10, 7}, {16, 12}])/8 + 
   (2426348925*betasv[{11, 6}, {16, 12}])/2 + 
   (10939853925*betasv[{12, 5}, {16, 12}])/4 + 
   (7193911725*betasv[{13, 4}, {16, 12}])/8 + 
   (553377825*betasv[{14, 3}, {16, 12}])/8 + 
   (358783425*betasv[{7}, {16}]*zeta[11])/2 + 
   (2365538175*betasv[{8}, {16}]*zeta[11])/(16*y) + 
   (565539975*betasv[{9}, {16}]*zeta[11])/(64*y^2) - 
   (285810525*betasv[{10}, {16}]*zeta[11])/(32*y^3) - 
   (1234458225*betasv[{11}, {16}]*zeta[11])/(1024*y^4) - 
   (127702575*betasv[{12}, {16}]*zeta[11])/(4096*y^5) - 
   (36891855*betasv[{3}, {12}]*zeta[15])/4 - 
   (479594115*betasv[{4}, {12}]*zeta[15])/(16*y) - 
   (729323595*betasv[{5}, {12}]*zeta[15])/(32*y^2) - 
   (161756595*betasv[{6}, {12}]*zeta[15])/(64*y^3) + 
   (1395809415*betasv[{7}, {12}]*zeta[15])/(1024*y^4) + 
   (263107845*betasv[{8}, {12}]*zeta[15])/(1024*y^5) + 
   (84729645*betasv[{9}, {12}]*zeta[15])/(8192*y^6) + 
   (4459455*betasv[{10}, {12}]*zeta[15])/(65536*y^7), 
 pinablaFm[6, 8, 11, 6] -> (-1404728325*betasv[{5, 13}, {12, 16}])/16 - 
   (23880381525*betasv[{6, 12}, {12, 16}])/16 - 
   (38730366675*betasv[{7, 11}, {12, 16}])/8 - 
   (44349279975*betasv[{8, 10}, {12, 16}])/32 + 
   (3010132125*betasv[{8, 10}, {16, 12}])/32 + 
   (21070924875*betasv[{9, 9}, {12, 16}])/4 + 
   (11706069375*betasv[{9, 9}, {16, 12}])/8 + 
   (81273567375*betasv[{10, 8}, {12, 16}])/32 + 
   (141743777175*betasv[{10, 8}, {16, 12}])/32 + 
   (11231745525*betasv[{11, 7}, {16, 12}])/8 - 
   (69257363175*betasv[{12, 6}, {16, 12}])/16 - 
   (43461443025*betasv[{13, 5}, {16, 12}])/16 - 
   (2766889125*betasv[{14, 4}, {16, 12}])/8 - 8562153600*betasv[{7}, {16}]*
    GG[12, 0] - (7388506125*betasv[{8}, {16}]*zeta[11])/16 - 
   (1915538625*betasv[{9}, {16}]*zeta[11])/(8*y) + 
   (4031752725*betasv[{10}, {16}]*zeta[11])/(256*y^2) + 
   (3520942425*betasv[{11}, {16}]*zeta[11])/(256*y^3) + 
   (2170943775*betasv[{12}, {16}]*zeta[11])/(2048*y^4) + 
   (127702575*betasv[{13}, {16}]*zeta[11])/(8192*y^5) + 
   (184459275*betasv[{4}, {12}]*zeta[15])/4 + 
   (2897429535*betasv[{5}, {12}]*zeta[15])/(32*y) + 
   (4617157545*betasv[{6}, {12}]*zeta[15])/(128*y^2) - 
   (748783035*betasv[{7}, {12}]*zeta[15])/(256*y^3) - 
   (9449585145*betasv[{8}, {12}]*zeta[15])/(4096*y^4) - 
   (780404625*betasv[{9}, {12}]*zeta[15])/(4096*y^5) - 
   (200675475*betasv[{10}, {12}]*zeta[15])/(65536*y^6) + 
   (4459455*GG[12, 0]*zeta[15])/(64*y^7), pinablaFm[6, 8, 11, 7] -> 
  (1404728325*betasv[{5, 14}, {12, 16}])/64 + 
   (54784404675*betasv[{6, 13}, {12, 16}])/64 + 
   (163951863075*betasv[{7, 12}, {12, 16}])/32 + 
   5016886875*betasv[{8, 11}, {12, 16}] - 
   (377069217525*betasv[{9, 10}, {12, 16}])/64 - 
   (32442535125*betasv[{9, 10}, {16, 12}])/64 - 
   (328104401625*betasv[{10, 9}, {12, 16}])/64 - 
   (258804470925*betasv[{10, 9}, {16, 12}])/64 - 
   (87719506875*betasv[{11, 8}, {16, 12}])/16 + 
   (104819489775*betasv[{12, 7}, {16, 12}])/32 + 
   (355821941475*betasv[{13, 6}, {16, 12}])/64 + 
   (76664112525*betasv[{14, 5}, {16, 12}])/64 + 
   111307996800*betasv[{8}, {16}]*GG[12, 0] - 8562153600*betasv[{7}, {16}]*
    GG[12, 1] + (29827672875*betasv[{9}, {16}]*zeta[11])/32 + 
   (34279019775*betasv[{10}, {16}]*zeta[11])/(128*y) - 
   (456080625*betasv[{11}, {16}]*zeta[11])/(8*y^2) - 
   (14904714825*betasv[{12}, {16}]*zeta[11])/(1024*y^3) - 
   (4980400425*betasv[{13}, {16}]*zeta[11])/(8192*y^4) - 
   (127702575*betasv[{14}, {16}]*zeta[11])/(32768*y^5) - 
   (5110940835*betasv[{5}, {12}]*zeta[15])/32 - 
   (23721462765*betasv[{6}, {12}]*zeta[15])/(128*y) - 
   (6987965985*betasv[{7}, {12}]*zeta[15])/(256*y^2) + 
   (5847967125*betasv[{8}, {12}]*zeta[15])/(512*y^3) + 
   (17253631395*betasv[{9}, {12}]*zeta[15])/(8192*y^4) + 
   (2162835675*betasv[{10}, {12}]*zeta[15])/(32768*y^5) - 
   (57972915*GG[12, 0]*zeta[15])/(16*y^6) + (4459455*GG[12, 1]*zeta[15])/
    (64*y^7), pinablaFm[6, 8, 11, 8] -> 
  (-15452011575*betasv[{6, 14}, {12, 16}])/64 - 
   (109368133875*betasv[{7, 13}, {12, 16}])/32 - 
   (973476729225*betasv[{8, 12}, {12, 16}])/128 + 
   (216528837525*betasv[{9, 11}, {12, 16}])/64 + 
   (1008795612825*betasv[{10, 10}, {12, 16}])/128 + 
   (210508573275*betasv[{10, 10}, {16, 12}])/128 + 
   (434243484675*betasv[{11, 9}, {16, 12}])/64 + 
   (211858571925*betasv[{12, 8}, {16, 12}])/128 - 
   (230320715625*betasv[{13, 7}, {16, 12}])/32 - 
   (184785626025*betasv[{14, 6}, {16, 12}])/64 - 
   686042557200*betasv[{9}, {16}]*GG[12, 0] + 126291765600*betasv[{8}, {16}]*
    GG[12, 1] - 8562153600*betasv[{7}, {16}]*GG[12, 2] + 
   359610451200*betasv[{5}, {12}]*GG[16, 0] - 
   (91708692075*betasv[{10}, {16}]*zeta[11])/64 - 
   (19684439775*betasv[{11}, {16}]*zeta[11])/(128*y) + 
   (88497884475*betasv[{12}, {16}]*zeta[11])/(1024*y^2) + 
   (9942557625*betasv[{13}, {16}]*zeta[11])/(1024*y^3) + 
   (1404728325*betasv[{14}, {16}]*zeta[11])/(8192*y^4) - 
   (127702575*GG[16, 0]*zeta[11])/(2*y^5) + 
   (12319041735*betasv[{6}, {12}]*zeta[15])/32 + 
   (15354714375*betasv[{7}, {12}]*zeta[15])/(64*y) - 
   (14123904795*betasv[{8}, {12}]*zeta[15])/(1024*y^2) - 
   (28949565645*betasv[{9}, {12}]*zeta[15])/(2048*y^3) - 
   (14033904885*betasv[{10}, {12}]*zeta[15])/(16384*y^4) + 
   (2858510655*GG[12, 0]*zeta[15])/(32*y^5) - (263107845*GG[12, 1]*zeta[15])/
    (64*y^6) + (4459455*GG[12, 2]*zeta[15])/(64*y^7), 
 pinablaFm[6, 8, 11, 9] -> (140272157025*betasv[{7, 14}, {12, 16}])/128 + 
   (1629685532475*betasv[{8, 13}, {12, 16}])/256 + 
   (161945108325*betasv[{9, 12}, {12, 16}])/128 - 
   (2234120063175*betasv[{10, 11}, {12, 16}])/256 - 
   (855260631225*betasv[{11, 10}, {16, 12}])/256 - 
   (757294512975*betasv[{12, 9}, {16, 12}])/128 + 
   (1170065721825*betasv[{13, 8}, {16, 12}])/256 + 
   (599891967675*betasv[{14, 7}, {16, 12}])/128 + 
   2541621782700*betasv[{10}, {16}]*GG[12, 0] - 
   875480205600*betasv[{9}, {16}]*GG[12, 1] + 141275534400*betasv[{8}, {16}]*
    GG[12, 2] - 8562153600*betasv[{7}, {16}]*GG[12, 3] - 
   4405228027200*betasv[{6}, {12}]*GG[16, 0] + 359610451200*betasv[{5}, {12}]*
    GG[16, 1] + (203101823925*betasv[{11}, {16}]*zeta[11])/128 - 
   (14722282575*betasv[{12}, {16}]*zeta[11])/(256*y) - 
   (148153230225*betasv[{13}, {16}]*zeta[11])/(2048*y^2) - 
   (12752014275*betasv[{14}, {16}]*zeta[11])/(4096*y^3) + 
   (6257426175*GG[16, 0]*zeta[11])/(2*y^4) - (127702575*GG[16, 1]*zeta[11])/
    (2*y^5) - (39992797845*betasv[{7}, {12}]*zeta[15])/64 - 
   (78004381455*betasv[{8}, {12}]*zeta[15])/(512*y) + 
   (50486300865*betasv[{9}, {12}]*zeta[15])/(1024*y^2) + 
   (57017375415*betasv[{10}, {12}]*zeta[15])/(8192*y^3) - 
   (42360363045*GG[12, 0]*zeta[15])/(32*y^4) + 
   (1823917095*GG[12, 1]*zeta[15])/(16*y^5) - (147162015*GG[12, 2]*zeta[15])/
    (32*y^6) + (4459455*GG[12, 3]*zeta[15])/(64*y^7), 
 pinablaFm[6, 8, 11, 10] -> (-2471318474625*betasv[{8, 14}, {12, 16}])/1024 - 
   (1953575749125*betasv[{9, 13}, {12, 16}])/512 + 
   (6378469972875*betasv[{10, 12}, {12, 16}])/1024 + 
   (4080370919625*betasv[{12, 10}, {16, 12}])/1024 + 
   (344523304125*betasv[{13, 9}, {16, 12}])/512 - 
   (4769417527875*betasv[{14, 8}, {16, 12}])/1024 - 
   5962664307600*betasv[{11}, {16}]*GG[12, 0] + 
   3635972039700*betasv[{10}, {16}]*GG[12, 1] - 
   1087393507200*betasv[{9}, {16}]*GG[12, 2] + 156259303200*betasv[{8}, {16}]*
    GG[12, 3] - 8562153600*betasv[{7}, {16}]*GG[12, 4] + 
   22360064126400*betasv[{7}, {12}]*GG[16, 0] - 
   4854741091200*betasv[{6}, {12}]*GG[16, 1] + 359610451200*betasv[{5}, {12}]*
    GG[16, 2] - (579860906625*betasv[{12}, {16}]*zeta[11])/512 + 
   (177597795375*betasv[{13}, {16}]*zeta[11])/(1024*y) + 
   (224665315875*betasv[{14}, {16}]*zeta[11])/(8192*y^2) - 
   (63522909450*GG[16, 0]*zeta[11])/y^3 + (3447969525*GG[16, 1]*zeta[11])/
    y^4 - (127702575*GG[16, 2]*zeta[11])/(2*y^5) + 
   (317961168525*betasv[{8}, {12}]*zeta[15])/512 - 
   (22968220275*betasv[{9}, {12}]*zeta[15])/(1024*y) - 
   (272024727975*betasv[{10}, {12}]*zeta[15])/(8192*y^2) + 
   (24844434615*GG[12, 0]*zeta[15])/(2*y^3) - 
   (60599533995*GG[12, 1]*zeta[15])/(32*y^4) + (566350785*GG[12, 2]*zeta[15])/
    (4*y^5) - (325540215*GG[12, 3]*zeta[15])/(64*y^6) + 
   (4459455*GG[12, 4]*zeta[15])/(64*y^7), pinablaFm[6, 8, 13, 0] -> 
  -71351280*betasv[{5, 7}, {12, 16}] - 104053950*betasv[{6, 6}, {12, 16}] - 
   39639600*betasv[{7, 5}, {12, 16}] + 71351280*betasv[{7, 5}, {16, 12}] - 
   7432425*betasv[{8, 4}, {12, 16}] + 104053950*betasv[{8, 4}, {16, 12}] - 
   600600*betasv[{9, 3}, {12, 16}] + 39639600*betasv[{9, 3}, {16, 12}] - 
   15015*betasv[{10, 2}, {12, 16}] + 7432425*betasv[{10, 2}, {16, 12}] + 
   600600*betasv[{11, 1}, {16, 12}] + 15015*betasv[{12, 0}, {16, 12}] + 
   2730*betasv[{2}, {16}]*zeta[11] + (27300*betasv[{3}, {16}]*zeta[11])/y + 
   (675675*betasv[{4}, {16}]*zeta[11])/(8*y^2) + 
   (225225*betasv[{5}, {16}]*zeta[11])/(2*y^3) + 
   (4729725*betasv[{6}, {16}]*zeta[11])/(64*y^4) + 
   (405405*betasv[{7}, {16}]*zeta[11])/(32*y^5) + 
   (691*zeta[15])/(201180672000*y) - (1001*betasv[{0}, {12}]*zeta[15])/
    (8*y^2) - (5005*betasv[{1}, {12}]*zeta[15])/(4*y^3) - 
   (495495*betasv[{2}, {12}]*zeta[15])/(128*y^4) - 
   (165165*betasv[{3}, {12}]*zeta[15])/(32*y^5) - 
   (3468465*betasv[{4}, {12}]*zeta[15])/(1024*y^6) - 
   (297297*betasv[{5}, {12}]*zeta[15])/(512*y^7), 
 pinablaFm[6, 8, 13, 1] -> 124864740*betasv[{5, 8}, {12, 16}] + 
   297297000*betasv[{6, 7}, {12, 16}] + 193243050*betasv[{7, 6}, {12, 16}] - 
   89189100*betasv[{7, 6}, {16, 12}] + (96621525*betasv[{8, 5}, {12, 16}])/
    2 - 280945665*betasv[{8, 5}, {16, 12}] + 
   (10735725*betasv[{9, 4}, {12, 16}])/2 - 
   225450225*betasv[{9, 4}, {16, 12}] + 195195*betasv[{10, 3}, {12, 16}] - 
   64414350*betasv[{10, 3}, {16, 12}] - 8783775*betasv[{11, 2}, {16, 12}] - 
   (975975*betasv[{12, 1}, {16, 12}])/2 - (15015*betasv[{13, 0}, {16, 12}])/
    2 - 35490*betasv[{3}, {16}]*zeta[11] - 
   (975975*betasv[{4}, {16}]*zeta[11])/(4*y) - 
   (8783775*betasv[{5}, {16}]*zeta[11])/(16*y^2) - 
   (8783775*betasv[{6}, {16}]*zeta[11])/(16*y^3) - 
   (3378375*betasv[{7}, {16}]*zeta[11])/(16*y^4) - 
   (2837835*betasv[{8}, {16}]*zeta[11])/(128*y^5) - 
   (691*zeta[15])/201180672000 + (1001*betasv[{0}, {12}]*zeta[15])/(4*y) + 
   (65065*betasv[{1}, {12}]*zeta[15])/(16*y^2) + 
   (585585*betasv[{2}, {12}]*zeta[15])/(32*y^3) + 
   (2147145*betasv[{3}, {12}]*zeta[15])/(64*y^4) + 
   (15030015*betasv[{4}, {12}]*zeta[15])/(512*y^5) + 
   (18729711*betasv[{5}, {12}]*zeta[15])/(2048*y^6) + 
   (1486485*betasv[{6}, {12}]*zeta[15])/(2048*y^7), 
 pinablaFm[6, 8, 13, 2] -> -187297110*betasv[{5, 9}, {12, 16}] - 
   676350675*betasv[{6, 8}, {12, 16}] - 683783100*betasv[{7, 7}, {12, 16}] + 
   89189100*betasv[{7, 7}, {16, 12}] - (2029052025*betasv[{8, 6}, {12, 16}])/
    8 + (2029052025*betasv[{8, 6}, {16, 12}])/4 - 
   (75150075*betasv[{9, 5}, {12, 16}])/2 + 
   759593835*betasv[{9, 5}, {16, 12}] - (15030015*betasv[{10, 4}, {12, 16}])/
    8 + (1578151575*betasv[{10, 4}, {16, 12}])/4 + 
   81981900*betasv[{11, 3}, {16, 12}] + (61486425*betasv[{12, 2}, {16, 12}])/
    8 + (525525*betasv[{13, 1}, {16, 12}])/2 + 
   (15015*betasv[{14, 0}, {16, 12}])/8 + (1366365*betasv[{4}, {16}]*zeta[11])/
    4 + (6831825*betasv[{5}, {16}]*zeta[11])/(4*y) + 
   (184459275*betasv[{6}, {16}]*zeta[11])/(64*y^2) + 
   (15540525*betasv[{7}, {16}]*zeta[11])/(8*y^3) + 
   (61486425*betasv[{8}, {16}]*zeta[11])/(128*y^4) + 
   (8513505*betasv[{9}, {16}]*zeta[11])/(256*y^5) - 
   (1001*betasv[{0}, {12}]*zeta[15])/4 - (35035*betasv[{1}, {12}]*zeta[15])/
    (4*y) - (4099095*betasv[{2}, {12}]*zeta[15])/(64*y^2) - 
   (1366365*betasv[{3}, {12}]*zeta[15])/(8*y^3) - 
   (105210105*betasv[{4}, {12}]*zeta[15])/(512*y^4) - 
   (50639589*betasv[{5}, {12}]*zeta[15])/(512*y^5) - 
   (135270135*betasv[{6}, {12}]*zeta[15])/(8192*y^6) - 
   (1486485*betasv[{7}, {12}]*zeta[15])/(2048*y^7), 
 pinablaFm[6, 8, 13, 3] -> (468242775*betasv[{5, 10}, {12, 16}])/2 + 
   1248647400*betasv[{6, 9}, {12, 16}] + 
   1872971100*betasv[{7, 8}, {12, 16}] - 66891825*betasv[{7, 8}, {16, 12}] + 
   (4080401325*betasv[{8, 7}, {12, 16}])/4 - 
   (2653375725*betasv[{8, 7}, {16, 12}])/4 + 
   (3381753375*betasv[{9, 6}, {12, 16}])/16 - 
   (13683094425*betasv[{9, 6}, {16, 12}])/8 + 
   (225450225*betasv[{10, 5}, {12, 16}])/16 - 
   (12330393075*betasv[{10, 5}, {16, 12}])/8 - 
   (2152024875*betasv[{11, 4}, {16, 12}])/4 - 
   (307432125*betasv[{12, 3}, {16, 12}])/4 - 
   (70945875*betasv[{13, 2}, {16, 12}])/16 - 
   (1126125*betasv[{14, 1}, {16, 12}])/16 - 
   (20495475*betasv[{5}, {16}]*zeta[11])/8 - 
   (307432125*betasv[{6}, {16}]*zeta[11])/(32*y) - 
   (370945575*betasv[{7}, {16}]*zeta[11])/(32*y^2) - 
   (42567525*betasv[{8}, {16}]*zeta[11])/(8*y^3) - 
   (14189175*betasv[{9}, {16}]*zeta[11])/(16*y^4) - 
   (42567525*betasv[{10}, {16}]*zeta[11])/(1024*y^5) + 
   (75075*betasv[{1}, {12}]*zeta[15])/8 + 
   (4729725*betasv[{2}, {12}]*zeta[15])/(32*y) + 
   (20495475*betasv[{3}, {12}]*zeta[15])/(32*y^2) + 
   (143468325*betasv[{4}, {12}]*zeta[15])/(128*y^3) + 
   (822026205*betasv[{5}, {12}]*zeta[15])/(1024*y^4) + 
   (912206295*betasv[{6}, {12}]*zeta[15])/(4096*y^5) + 
   (176891715*betasv[{7}, {12}]*zeta[15])/(8192*y^6) + 
   (4459455*betasv[{8}, {12}]*zeta[15])/(8192*y^7), 
 pinablaFm[6, 8, 13, 4] -> (-468242775*betasv[{5, 11}, {12, 16}])/2 - 
   (14827687875*betasv[{6, 10}, {12, 16}])/8 - 
   4058104050*betasv[{7, 9}, {12, 16}] + (66891825*betasv[{7, 9}, {16, 12}])/
    2 - (51038462475*betasv[{8, 8}, {12, 16}])/16 + 
   (9833098275*betasv[{8, 8}, {16, 12}])/16 - 
   (1865538675*betasv[{9, 7}, {12, 16}])/2 + 
   2705402700*betasv[{9, 7}, {16, 12}] - 
   (676350675*betasv[{10, 6}, {12, 16}])/8 + 
   (32516859375*betasv[{10, 6}, {16, 12}])/8 + 
   (4696616925*betasv[{11, 5}, {16, 12}])/2 + 
   (2152024875*betasv[{12, 4}, {16, 12}])/4 + 
   47297250*betasv[{13, 3}, {16, 12}] + (10135125*betasv[{14, 2}, {16, 12}])/
    8 + (61486425*betasv[{6}, {16}]*zeta[11])/4 + 
   (169594425*betasv[{7}, {16}]*zeta[11])/(4*y) + 
   (4639860225*betasv[{8}, {16}]*zeta[11])/(128*y^2) + 
   (184459275*betasv[{9}, {16}]*zeta[11])/(16*y^3) + 
   (1347971625*betasv[{10}, {16}]*zeta[11])/(1024*y^4) + 
   (42567525*betasv[{11}, {16}]*zeta[11])/(1024*y^5) - 
   (675675*betasv[{2}, {12}]*zeta[15])/4 - 
   (1576575*betasv[{3}, {12}]*zeta[15])/y - 
   (143468325*betasv[{4}, {12}]*zeta[15])/(32*y^2) - 
   (313107795*betasv[{5}, {12}]*zeta[15])/(64*y^3) - 
   (2167790625*betasv[{6}, {12}]*zeta[15])/(1024*y^4) - 
   (45090045*betasv[{7}, {12}]*zeta[15])/(128*y^5) - 
   (655539885*betasv[{8}, {12}]*zeta[15])/(32768*y^6) - 
   (4459455*betasv[{9}, {12}]*zeta[15])/(16384*y^7), 
 pinablaFm[6, 8, 13, 5] -> (1404728325*betasv[{5, 12}, {12, 16}])/8 + 
   (8584450875*betasv[{6, 11}, {12, 16}])/4 + 
   (55408728375*betasv[{7, 10}, {12, 16}])/8 - 
   (66891825*betasv[{7, 10}, {16, 12}])/8 + 
   (250509884625*betasv[{8, 9}, {12, 16}])/32 - 
   (11706069375*betasv[{8, 9}, {16, 12}])/32 + 
   (103273545375*betasv[{9, 8}, {12, 16}])/32 - 
   (94428959625*betasv[{9, 8}, {16, 12}])/32 + 
   (3218240025*betasv[{10, 7}, {12, 16}])/8 - 
   (59570886375*betasv[{10, 7}, {16, 12}])/8 - 
   6999993000*betasv[{11, 6}, {16, 12}] - 
   2568240675*betasv[{12, 5}, {16, 12}] - 
   (2814186375*betasv[{13, 4}, {16, 12}])/8 - 
   (57432375*betasv[{14, 3}, {16, 12}])/4 - 
   (292567275*betasv[{7}, {16}]*zeta[11])/4 - 
   (9388504125*betasv[{8}, {16}]*zeta[11])/(64*y) - 
   (22773625875*betasv[{9}, {16}]*zeta[11])/(256*y^2) - 
   (5037157125*betasv[{10}, {16}]*zeta[11])/(256*y^3) - 
   (780404625*betasv[{11}, {16}]*zeta[11])/(512*y^4) - 
   (127702575*betasv[{12}, {16}]*zeta[11])/(4096*y^5) + 
   (3828825*betasv[{3}, {12}]*zeta[15])/2 + 
   (187612425*betasv[{4}, {12}]*zeta[15])/(16*y) + 
   (171216045*betasv[{5}, {12}]*zeta[15])/(8*y^2) + 
   (58333275*betasv[{6}, {12}]*zeta[15])/(4*y^3) + 
   (3971392425*betasv[{7}, {12}]*zeta[15])/(1024*y^4) + 
   (6295263975*betasv[{8}, {12}]*zeta[15])/(16384*y^5) + 
   (780404625*betasv[{9}, {12}]*zeta[15])/(65536*y^6) + 
   (4459455*betasv[{10}, {12}]*zeta[15])/(65536*y^7), 
 pinablaFm[6, 8, 13, 6] -> (-1404728325*betasv[{5, 13}, {12, 16}])/16 - 
   (58530346875*betasv[{6, 12}, {12, 16}])/32 - 
   (72577630125*betasv[{7, 11}, {12, 16}])/8 - 
   (1917454163625*betasv[{8, 10}, {12, 16}])/128 + 
   (13579040475*betasv[{8, 10}, {16, 12}])/128 - 
   (280165260375*betasv[{9, 9}, {12, 16}])/32 + 
   (64773583875*betasv[{9, 9}, {16, 12}])/32 - 
   (193384266075*betasv[{10, 8}, {12, 16}])/128 + 
   (1186995434625*betasv[{10, 8}, {16, 12}])/128 + 
   (115570830375*betasv[{11, 7}, {16, 12}])/8 + 
   (33841182375*betasv[{12, 6}, {16, 12}])/4 + 
   (28988484525*betasv[{13, 5}, {16, 12}])/16 + 
   (3618239625*betasv[{14, 4}, {16, 12}])/32 - 8562153600*betasv[{7}, {16}]*
    GG[12, 0] + (17580387825*betasv[{8}, {16}]*zeta[11])/64 + 
   (25469569125*betasv[{9}, {16}]*zeta[11])/(64*y) + 
   (174314014875*betasv[{10}, {16}]*zeta[11])/(1024*y^2) + 
   (6597966375*betasv[{11}, {16}]*zeta[11])/(256*y^3) + 
   (5320940625*betasv[{12}, {16}]*zeta[11])/(4096*y^4) + 
   (127702575*betasv[{13}, {16}]*zeta[11])/(8192*y^5) - 
   (241215975*betasv[{4}, {12}]*zeta[15])/16 - 
   (1932565635*betasv[{5}, {12}]*zeta[15])/(32*y) - 
   (2256078825*betasv[{6}, {12}]*zeta[15])/(32*y^2) - 
   (7704722025*betasv[{7}, {12}]*zeta[15])/(256*y^3) - 
   (79133028975*betasv[{8}, {12}]*zeta[15])/(16384*y^4) - 
   (4318238925*betasv[{9}, {12}]*zeta[15])/(16384*y^5) - 
   (905269365*betasv[{10}, {12}]*zeta[15])/(262144*y^6) + 
   (4459455*GG[12, 0]*zeta[15])/(64*y^7), pinablaFm[6, 8, 13, 7] -> 
  (1404728325*betasv[{5, 14}, {12, 16}])/64 + 
   (16388497125*betasv[{6, 13}, {12, 16}])/16 + 
   (138131618625*betasv[{7, 12}, {12, 16}])/16 + 
   (2788385725125*betasv[{8, 11}, {12, 16}])/128 + 
   (4719106767375*betasv[{9, 10}, {12, 16}])/256 - 
   (170284289175*betasv[{9, 10}, {16, 12}])/256 + 
   (1140483318975*betasv[{10, 9}, {12, 16}])/256 - 
   (1834731273375*betasv[{10, 9}, {16, 12}])/256 - 
   (2573845399125*betasv[{11, 8}, {16, 12}])/128 - 
   (617441950125*betasv[{12, 7}, {16, 12}])/32 - 
   (415671881625*betasv[{13, 6}, {16, 12}])/64 - 
   (4980400425*betasv[{14, 5}, {16, 12}])/8 + 123616092600*betasv[{8}, {16}]*
    GG[12, 0] - 8562153600*betasv[{7}, {16}]*GG[12, 1] - 
   (103680301725*betasv[{9}, {16}]*zeta[11])/128 - 
   (429009706125*betasv[{10}, {16}]*zeta[11])/(512*y) - 
   (253489611375*betasv[{11}, {16}]*zeta[11])/(1024*y^2) - 
   (12557419875*betasv[{12}, {16}]*zeta[11])/(512*y^3) - 
   (1489863375*betasv[{13}, {16}]*zeta[11])/(2048*y^4) - 
   (127702575*betasv[{14}, {16}]*zeta[11])/(32768*y^5) + 
   (332026695*betasv[{5}, {12}]*zeta[15])/4 + 
   (27711458775*betasv[{6}, {12}]*zeta[15])/(128*y) + 
   (41162796675*betasv[{7}, {12}]*zeta[15])/(256*y^2) + 
   (171589693275*betasv[{8}, {12}]*zeta[15])/(4096*y^3) + 
   (122315418225*betasv[{9}, {12}]*zeta[15])/(32768*y^4) + 
   (11352285945*betasv[{10}, {12}]*zeta[15])/(131072*y^5) - 
   (1030134105*GG[12, 0]*zeta[15])/(256*y^6) + (4459455*GG[12, 1]*zeta[15])/
    (64*y^7), pinablaFm[6, 8, 13, 8] -> 
  (-72577630125*betasv[{6, 14}, {12, 16}])/256 - 
   (170908612875*betasv[{7, 13}, {12, 16}])/32 - 
   (11680316022375*betasv[{8, 12}, {12, 16}])/512 - 
   (1876873123125*betasv[{9, 11}, {12, 16}])/64 - 
   (5210761681125*betasv[{10, 10}, {12, 16}])/512 + 
   (1343076359625*betasv[{10, 10}, {16, 12}])/512 + 
   (1102144168125*betasv[{11, 9}, {16, 12}])/64 + 
   (15130839598875*betasv[{12, 8}, {16, 12}])/512 + 
   (516556915875*betasv[{13, 7}, {16, 12}])/32 + 
   (614887898625*betasv[{14, 6}, {16, 12}])/256 - 
   866561295600*betasv[{9}, {16}]*GG[12, 0] + 138599861400*betasv[{8}, {16}]*
    GG[12, 1] - 8562153600*betasv[{7}, {16}]*GG[12, 2] + 
   359610451200*betasv[{5}, {12}]*GG[16, 0] + 
   (473705607375*betasv[{10}, {16}]*zeta[11])/256 + 
   (170624829375*betasv[{11}, {16}]*zeta[11])/(128*y) + 
   (1061846911125*betasv[{12}, {16}]*zeta[11])/(4096*y^2) + 
   (15537146625*betasv[{13}, {16}]*zeta[11])/(1024*y^3) + 
   (6597966375*betasv[{14}, {16}]*zeta[11])/(32768*y^4) - 
   (127702575*GG[16, 0]*zeta[11])/(2*y^5) - 
   (40992526575*betasv[{6}, {12}]*zeta[15])/128 - 
   (34437127725*betasv[{7}, {12}]*zeta[15])/(64*y) - 
   (1008722639925*betasv[{8}, {12}]*zeta[15])/(4096*y^2) - 
   (73476277875*betasv[{9}, {12}]*zeta[15])/(2048*y^3) - 
   (89538423975*betasv[{10}, {12}]*zeta[15])/(65536*y^4) + 
   (3610672065*GG[12, 0]*zeta[15])/(32*y^5) - (1154998845*GG[12, 1]*zeta[15])/
    (256*y^6) + (4459455*GG[12, 2]*zeta[15])/(64*y^7), 
 pinablaFm[6, 8, 13, 9] -> (414394855875*betasv[{7, 14}, {12, 16}])/256 + 
   (15782122731375*betasv[{8, 13}, {12, 16}])/1024 + 
   (34202793499875*betasv[{9, 12}, {12, 16}])/1024 + 
   (8964507927375*betasv[{10, 11}, {12, 16}])/512 - 
   (3547364695875*betasv[{11, 10}, {16, 12}])/512 - 
   (28356569616375*betasv[{12, 9}, {16, 12}])/1024 - 
   (27528205579875*betasv[{13, 8}, {16, 12}])/1024 - 
   (1648001730375*betasv[{14, 7}, {16, 12}])/256 + 
   3769354338750*betasv[{10}, {16}]*GG[12, 0] - 
   1074461087700*betasv[{9}, {16}]*GG[12, 1] + 153583630200*betasv[{8}, {16}]*
    GG[12, 2] - 8562153600*betasv[{7}, {16}]*GG[12, 3] - 
   5094481392000*betasv[{6}, {12}]*GG[16, 0] + 359610451200*betasv[{5}, {12}]*
    GG[16, 1] - (814955266125*betasv[{11}, {16}]*zeta[11])/256 - 
   (3109344863625*betasv[{12}, {16}]*zeta[11])/(2048*y) - 
   (1434738430125*betasv[{13}, {16}]*zeta[11])/(8192*y^2) - 
   (37672259625*betasv[{14}, {16}]*zeta[11])/(8192*y^3) + 
   (3618239625*GG[16, 0]*zeta[11])/y^4 - (127702575*GG[16, 1]*zeta[11])/
    (2*y^5) + (109866782025*betasv[{7}, {12}]*zeta[15])/128 + 
   (1835213705325*betasv[{8}, {12}]*zeta[15])/(2048*y) + 
   (1890437974425*betasv[{9}, {12}]*zeta[15])/(8192*y^2) + 
   (236490979725*betasv[{10}, {12}]*zeta[15])/(16384*y^3) - 
   (125645144625*GG[12, 0]*zeta[15])/(64*y^4) + 
   (17907684795*GG[12, 1]*zeta[15])/(128*y^5) - 
   (1279863585*GG[12, 2]*zeta[15])/(256*y^6) + (4459455*GG[12, 3]*zeta[15])/
    (64*y^7), pinablaFm[6, 8, 13, 10] -> 
  (-20754861001875*betasv[{8, 14}, {12, 16}])/4096 - 
   (24992458115625*betasv[{9, 13}, {12, 16}])/1024 - 
   (87989841064125*betasv[{10, 12}, {12, 16}])/4096 + 
   (49640757791625*betasv[{12, 10}, {16, 12}])/4096 + 
   (27942387598125*betasv[{13, 9}, {16, 12}])/1024 + 
   (47304226344375*betasv[{14, 8}, {16, 12}])/4096 - 
   10864083730500*betasv[{11}, {16}]*GG[12, 0] + 
   5112430698375*betasv[{10}, {16}]*GG[12, 1] - 
   1304836533000*betasv[{9}, {16}]*GG[12, 2] + 168567399000*betasv[{8}, {16}]*
    GG[12, 3] - 8562153600*betasv[{7}, {16}]*GG[12, 4] + 
   31615752168000*betasv[{7}, {12}]*GG[16, 0] - 
   5543994456000*betasv[{6}, {12}]*GG[16, 1] + 359610451200*betasv[{5}, {12}]*
    GG[16, 2] + (7999076460375*betasv[{12}, {16}]*zeta[11])/2048 + 
   (2272041646875*betasv[{13}, {16}]*zeta[11])/(2048*y) + 
   (1886805545625*betasv[{14}, {16}]*zeta[11])/(32768*y^2) - 
   (89817477750*GG[16, 0]*zeta[11])/y^3 + (7874992125*GG[16, 1]*zeta[11])/
    (2*y^4) - (127702575*GG[16, 2]*zeta[11])/(2*y^5) - 
   (3153615089625*betasv[{8}, {12}]*zeta[15])/2048 - 
   (1862825839875*betasv[{9}, {12}]*zeta[15])/(2048*y) - 
   (3309383852775*betasv[{10}, {12}]*zeta[15])/(32768*y^2) + 
   (181068062175*GG[12, 0]*zeta[15])/(8*y^3) - 
   (340828713225*GG[12, 1]*zeta[15])/(128*y^4) + 
   (10873637775*GG[12, 2]*zeta[15])/(64*y^5) - 
   (1404728325*GG[12, 3]*zeta[15])/(256*y^6) + (4459455*GG[12, 4]*zeta[15])/
    (64*y^7), pinablaFm[6, 8, 13, 11] -> 
  (70739777233125*betasv[{9, 14}, {12, 16}])/8192 + 
   (137974757295375*betasv[{10, 13}, {12, 16}])/8192 - 
   (105525532987875*betasv[{13, 10}, {16, 12}])/8192 - 
   (103189001540625*betasv[{14, 9}, {16, 12}])/8192 + 
   (82233008983125*betasv[{12}, {16}]*GG[12, 0])/4 - 
   15976514428875*betasv[{11}, {16}]*GG[12, 1] + 
   6743476364625*betasv[{10}, {16}]*GG[12, 2] - 
   1557687631500*betasv[{9}, {16}]*GG[12, 3] + 183551167800*betasv[{8}, {16}]*
    GG[12, 4] - 8562153600*betasv[{7}, {16}]*GG[12, 5] - 
   106731258133500*betasv[{8}, {12}]*GG[16, 0] + 
   37159746624000*betasv[{7}, {12}]*GG[16, 1] - 
   5993507520000*betasv[{6}, {12}]*GG[16, 2] + 359610451200*betasv[{5}, {12}]*
    GG[16, 3] - (12543159754125*betasv[{13}, {16}]*zeta[11])/4096 - 
   (6430888839375*betasv[{14}, {16}]*zeta[11])/(16384*y) + 
   (2425710412125*GG[16, 0]*zeta[11])/(2*y^2) - 
   (105567462000*GG[16, 1]*zeta[11])/y^3 + (4256752500*GG[16, 2]*zeta[11])/
    y^4 - (127702575*GG[16, 3]*zeta[11])/(2*y^5) + 
   (6879266769375*betasv[{9}, {12}]*zeta[15])/4096 + 
   (7035035532525*betasv[{10}, {12}]*zeta[15])/(16384*y) - 
   (5482200598875*GG[12, 0]*zeta[15])/(32*y^2) + 
   (1065100961925*GG[12, 1]*zeta[15])/(32*y^3) - 
   (449565090975*GG[12, 2]*zeta[15])/(128*y^4) + 
   (25961460525*GG[12, 3]*zeta[15])/(128*y^5) - 
   (1529593065*GG[12, 4]*zeta[15])/(256*y^6) + (4459455*GG[12, 5]*zeta[15])/
    (64*y^7), pinablaFm[6, 8, 13, 12] -> 
  (-52178633632125*betasv[{10, 14}, {12, 16}])/8192 + 
   (52178633632125*betasv[{14, 10}, {16, 12}])/8192 - 
   23469817746375*betasv[{13}, {16}]*GG[12, 0] + 
   (65081276134875*betasv[{12}, {16}]*GG[12, 1])/2 - 
   22719990793500*betasv[{11}, {16}]*GG[12, 2] + 
   8690585904000*betasv[{10}, {16}]*GG[12, 3] - 
   1833014383200*betasv[{9}, {16}]*GG[12, 4] + 198534936600*betasv[{8}, {16}]*
    GG[12, 5] - 8562153600*betasv[{7}, {16}]*GG[12, 6] + 
   194845183533000*betasv[{9}, {12}]*GG[16, 0] - 
   134601068101500*betasv[{8}, {12}]*GG[16, 1] + 
   43153254144000*betasv[{7}, {12}]*GG[16, 2] - 
   6443020584000*betasv[{6}, {12}]*GG[16, 3] + 359610451200*betasv[{5}, {12}]*
    GG[16, 4] + (4743512148375*betasv[{14}, {16}]*zeta[11])/4096 - 
   (8856599251500*GG[16, 0]*zeta[11])/y + (3059115184125*GG[16, 1]*zeta[11])/
    (2*y^2) - (122594472000*GG[16, 2]*zeta[11])/y^3 + 
   (9152017875*GG[16, 3]*zeta[11])/(2*y^4) - (127702575*GG[16, 4]*zeta[11])/
    (2*y^5) - (3478575575475*betasv[{10}, {12}]*zeta[15])/4096 + 
   (1564654516425*GG[12, 0]*zeta[15])/(2*y) - 
   (4338751742325*GG[12, 1]*zeta[15])/(16*y^2) + 
   (378666513225*GG[12, 2]*zeta[15])/(8*y^3) - 
   (4526346825*GG[12, 3]*zeta[15])/y^4 + (3818779965*GG[12, 4]*zeta[15])/
    (16*y^5) - (1654457805*GG[12, 5]*zeta[15])/(256*y^6) + 
   (4459455*GG[12, 6]*zeta[15])/(64*y^7)}


==> anc/pinablaFprules.txt <==
{pinablaFp[2, 2, 2, 0] -> 18*betasv[{2, 0}, {4, 4}] - 
   12*betasv[{0}, {4}]*zeta[3] + zeta[3]^2/(4*y^2) - (5*zeta[5])/(12*y), 
 pinablaFp[2, 2, 2, 1] -> -9*betasv[{2, 1}, {4, 4}] + 
   6*betasv[{1}, {4}]*zeta[3] - zeta[3]^2/(2*y) + (5*zeta[5])/12, 
 pinablaFp[2, 3, 3, 0] -> 30*betasv[{2, 1}, {4, 6}] + 
   30*betasv[{3, 0}, {6, 4}] - 20*betasv[{1}, {6}]*zeta[3] + zeta[5]/360 - 
   (3*betasv[{0}, {4}]*zeta[5])/y + (zeta[3]*zeta[5])/(8*y^3) - 
   (7*zeta[7])/(64*y^2), pinablaFp[2, 3, 3, 1] -> 
  (-45*betasv[{2, 2}, {4, 6}])/2 - 15*betasv[{3, 1}, {6, 4}] - 
   (15*betasv[{4, 0}, {6, 4}])/2 + 15*betasv[{2}, {6}]*zeta[3] + 
   3*betasv[{0}, {4}]*zeta[5] + (3*betasv[{1}, {4}]*zeta[5])/(2*y) - 
   (3*zeta[3]*zeta[5])/(8*y^2) + (7*zeta[7])/(32*y), 
 pinablaFp[2, 3, 3, 2] -> (45*betasv[{2, 3}, {4, 6}])/4 + 
   (15*betasv[{3, 2}, {6, 4}])/4 + (15*betasv[{4, 1}, {6, 4}])/2 - 
   (15*betasv[{3}, {6}]*zeta[3])/2 - 3*betasv[{1}, {4}]*zeta[5] - 
   (3*betasv[{2}, {4}]*zeta[5])/(8*y) + (3*zeta[3]*zeta[5])/(4*y) - 
   (7*zeta[7])/32, pinablaFp[2, 4, 4, 0] -> 105*betasv[{2, 2}, {4, 8}] + 
   105*betasv[{4, 0}, {8, 4}] - 70*betasv[{2}, {8}]*zeta[3] + 
   zeta[7]/(480*y) - (15*betasv[{0}, {4}]*zeta[7])/(8*y^2) + 
   (5*zeta[3]*zeta[7])/(64*y^4) - (25*zeta[9])/(432*y^3), 
 pinablaFp[2, 4, 4, 1] -> -105*betasv[{2, 3}, {4, 8}] - 
   (105*betasv[{4, 1}, {8, 4}])/2 - (105*betasv[{5, 0}, {8, 4}])/2 + 
   70*betasv[{3}, {8}]*zeta[3] - zeta[7]/480 + (15*betasv[{0}, {4}]*zeta[7])/
    (4*y) + (15*betasv[{1}, {4}]*zeta[7])/(16*y^2) - 
   (5*zeta[3]*zeta[7])/(16*y^3) + (25*zeta[9])/(144*y^2), 
 pinablaFp[2, 4, 4, 2] -> (315*betasv[{2, 4}, {4, 8}])/4 + 
   (105*betasv[{4, 2}, {8, 4}])/8 + (105*betasv[{5, 1}, {8, 4}])/2 + 
   (105*betasv[{6, 0}, {8, 4}])/8 - (105*betasv[{4}, {8}]*zeta[3])/2 - 
   (15*betasv[{0}, {4}]*zeta[7])/4 - (15*betasv[{1}, {4}]*zeta[7])/(4*y) - 
   (15*betasv[{2}, {4}]*zeta[7])/(64*y^2) + (15*zeta[3]*zeta[7])/(16*y^2) - 
   (25*zeta[9])/(72*y), pinablaFp[2, 4, 4, 3] -> 
  (-315*betasv[{2, 5}, {4, 8}])/8 - (315*betasv[{5, 2}, {8, 4}])/16 - 
   (315*betasv[{6, 1}, {8, 4}])/16 + (35*betasv[{4}, {8}]*pinablaE[2, 2])/4 + 
   (105*betasv[{5}, {8}]*zeta[3])/4 + (45*betasv[{1}, {4}]*zeta[7])/8 + 
   (45*betasv[{2}, {4}]*zeta[7])/(32*y) - (5*pinablaE[2, 2]*zeta[7])/
    (32*y^2) - (15*zeta[3]*zeta[7])/(8*y) + (25*zeta[9])/72, 
 pinablaFp[2, 5, 5, 0] -> 378*betasv[{2, 3}, {4, 10}] + 
   378*betasv[{5, 0}, {10, 4}] - 252*betasv[{3}, {10}]*zeta[3] + 
   zeta[9]/(640*y^2) - (21*betasv[{0}, {4}]*zeta[9])/(16*y^3) + 
   (7*zeta[3]*zeta[9])/(128*y^5) - (77*zeta[11])/(2048*y^4), 
 pinablaFp[2, 5, 5, 1] -> (-945*betasv[{2, 4}, {4, 10}])/2 - 
   189*betasv[{5, 1}, {10, 4}] - (567*betasv[{6, 0}, {10, 4}])/2 + 
   315*betasv[{4}, {10}]*zeta[3] - zeta[9]/(320*y) + 
   (63*betasv[{0}, {4}]*zeta[9])/(16*y^2) + (21*betasv[{1}, {4}]*zeta[9])/
    (32*y^3) - (35*zeta[3]*zeta[9])/(128*y^4) + (77*zeta[11])/(512*y^3), 
 pinablaFp[2, 5, 5, 2] -> (945*betasv[{2, 5}, {4, 10}])/2 + 
   (189*betasv[{5, 2}, {10, 4}])/4 + (567*betasv[{6, 1}, {10, 4}])/2 + 
   (567*betasv[{7, 0}, {10, 4}])/4 - 315*betasv[{5}, {10}]*zeta[3] + 
   zeta[9]/320 - (63*betasv[{0}, {4}]*zeta[9])/(8*y) - 
   (63*betasv[{1}, {4}]*zeta[9])/(16*y^2) - (21*betasv[{2}, {4}]*zeta[9])/
    (128*y^3) + (35*zeta[3]*zeta[9])/(32*y^3) - (231*zeta[11])/(512*y^2), 
 pinablaFp[2, 5, 5, 3] -> (-2835*betasv[{2, 6}, {4, 10}])/8 - 
   (1701*betasv[{6, 2}, {10, 4}])/16 - (1701*betasv[{7, 1}, {10, 4}])/8 - 
   (567*betasv[{8, 0}, {10, 4}])/16 + (63*betasv[{5}, {10}]*pinablaE[2, 2])/
    2 + (945*betasv[{6}, {10}]*zeta[3])/4 + (63*betasv[{0}, {4}]*zeta[9])/8 + 
   (189*betasv[{1}, {4}]*zeta[9])/(16*y) + (189*betasv[{2}, {4}]*zeta[9])/
    (128*y^2) - (7*pinablaE[2, 2]*zeta[9])/(64*y^3) - 
   (105*zeta[3]*zeta[9])/(32*y^2) + (231*zeta[11])/(256*y), 
 pinablaFp[2, 5, 5, 4] -> (2835*betasv[{2, 7}, {4, 10}])/16 + 
   (1701*betasv[{7, 2}, {10, 4}])/16 + (567*betasv[{8, 1}, {10, 4}])/8 - 
   (189*betasv[{6}, {10}]*pinablaE[2, 2])/2 + 
   (63*betasv[{5}, {10}]*pinablaE[2, 3])/2 - (945*betasv[{7}, {10}]*zeta[3])/
    8 - (63*betasv[{1}, {4}]*zeta[9])/4 - (189*betasv[{2}, {4}]*zeta[9])/
    (32*y) + (21*pinablaE[2, 2]*zeta[9])/(16*y^2) - 
   (7*pinablaE[2, 3]*zeta[9])/(64*y^3) + (105*zeta[3]*zeta[9])/(16*y) - 
   (231*zeta[11])/256, pinablaFp[2, 6, 6, 0] -> 
  1386*betasv[{2, 4}, {4, 12}] + 1386*betasv[{6, 0}, {12, 4}] - 
   924*betasv[{4}, {12}]*zeta[3] + (7*zeta[11])/(5760*y^3) - 
   (63*betasv[{0}, {4}]*zeta[11])/(64*y^4) + (21*zeta[3]*zeta[11])/
    (512*y^6) - (9555*zeta[13])/(353792*y^5), 
 pinablaFp[2, 6, 6, 1] -> -2079*betasv[{2, 5}, {4, 12}] - 
   693*betasv[{6, 1}, {12, 4}] - 1386*betasv[{7, 0}, {12, 4}] + 
   1386*betasv[{5}, {12}]*zeta[3] - (7*zeta[11])/(1920*y^2) + 
   (63*betasv[{0}, {4}]*zeta[11])/(16*y^3) + (63*betasv[{1}, {4}]*zeta[11])/
    (128*y^4) - (63*zeta[3]*zeta[11])/(256*y^5) + 
   (47775*zeta[13])/(353792*y^4), pinablaFp[2, 6, 6, 2] -> 
  (10395*betasv[{2, 6}, {4, 12}])/4 + (693*betasv[{6, 2}, {12, 4}])/4 + 
   1386*betasv[{7, 1}, {12, 4}] + (2079*betasv[{8, 0}, {12, 4}])/2 - 
   (3465*betasv[{6}, {12}]*zeta[3])/2 + (7*zeta[11])/(960*y) - 
   (189*betasv[{0}, {4}]*zeta[11])/(16*y^2) - (63*betasv[{1}, {4}]*zeta[11])/
    (16*y^3) - (63*betasv[{2}, {4}]*zeta[11])/(512*y^4) + 
   (315*zeta[3]*zeta[11])/(256*y^4) - (47775*zeta[13])/(88448*y^3), 
 pinablaFp[2, 6, 6, 3] -> (-10395*betasv[{2, 7}, {4, 12}])/4 - 
   (2079*betasv[{7, 2}, {12, 4}])/4 - (6237*betasv[{8, 1}, {12, 4}])/4 - 
   (2079*betasv[{9, 0}, {12, 4}])/4 + (231*betasv[{6}, {12}]*pinablaE[2, 2])/
    2 + (3465*betasv[{7}, {12}]*zeta[3])/2 - (7*zeta[11])/960 + 
   (189*betasv[{0}, {4}]*zeta[11])/(8*y) + (567*betasv[{1}, {4}]*zeta[11])/
    (32*y^2) + (189*betasv[{2}, {4}]*zeta[11])/(128*y^3) - 
   (21*pinablaE[2, 2]*zeta[11])/(256*y^4) - (315*zeta[3]*zeta[11])/(64*y^3) + 
   (143325*zeta[13])/(88448*y^2), pinablaFp[2, 6, 6, 4] -> 
  (31185*betasv[{2, 8}, {4, 12}])/16 + (6237*betasv[{8, 2}, {12, 4}])/8 + 
   (2079*betasv[{9, 1}, {12, 4}])/2 + (2079*betasv[{10, 0}, {12, 4}])/16 - 
   462*betasv[{7}, {12}]*pinablaE[2, 2] + 
   (231*betasv[{6}, {12}]*pinablaE[2, 3])/2 - 
   (10395*betasv[{8}, {12}]*zeta[3])/8 - (189*betasv[{0}, {4}]*zeta[11])/8 - 
   (189*betasv[{1}, {4}]*zeta[11])/(4*y) - (567*betasv[{2}, {4}]*zeta[11])/
    (64*y^2) + (21*pinablaE[2, 2]*zeta[11])/(16*y^3) - 
   (21*pinablaE[2, 3]*zeta[11])/(256*y^4) + (945*zeta[3]*zeta[11])/(64*y^2) - 
   (143325*zeta[13])/(44224*y), pinablaFp[2, 6, 6, 5] -> 
  (-31185*betasv[{2, 9}, {4, 12}])/32 - (10395*betasv[{9, 2}, {12, 4}])/16 - 
   (10395*betasv[{10, 1}, {12, 4}])/32 + 
   (3465*betasv[{8}, {12}]*pinablaE[2, 2])/4 - 
   (1155*betasv[{7}, {12}]*pinablaE[2, 3])/2 + 
   (231*betasv[{6}, {12}]*pinablaE[2, 4])/2 + 
   (10395*betasv[{9}, {12}]*zeta[3])/16 + (945*betasv[{1}, {4}]*zeta[11])/
    16 + (945*betasv[{2}, {4}]*zeta[11])/(32*y) - 
   (315*pinablaE[2, 2]*zeta[11])/(32*y^2) + (105*pinablaE[2, 3]*zeta[11])/
    (64*y^3) - (21*pinablaE[2, 4]*zeta[11])/(256*y^4) - 
   (945*zeta[3]*zeta[11])/(32*y) + (143325*zeta[13])/44224, 
 pinablaFp[2, 7, 7, 0] -> 5148*betasv[{2, 5}, {4, 14}] + 
   5148*betasv[{7, 0}, {14, 4}] - 3432*betasv[{5}, {14}]*zeta[3] + 
   zeta[13]/(1024*y^4) - (99*betasv[{0}, {4}]*zeta[13])/(128*y^5) + 
   (33*zeta[3]*zeta[13])/(1024*y^7) - (7601*zeta[15])/(368640*y^6), 
 pinablaFp[2, 7, 7, 1] -> -9009*betasv[{2, 6}, {4, 14}] - 
   2574*betasv[{7, 1}, {14, 4}] - 6435*betasv[{8, 0}, {14, 4}] + 
   6006*betasv[{6}, {14}]*zeta[3] - zeta[13]/(256*y^3) + 
   (495*betasv[{0}, {4}]*zeta[13])/(128*y^4) + (99*betasv[{1}, {4}]*zeta[13])/
    (256*y^5) - (231*zeta[3]*zeta[13])/(1024*y^6) + 
   (7601*zeta[15])/(61440*y^5), pinablaFp[2, 7, 7, 2] -> 
  (27027*betasv[{2, 7}, {4, 14}])/2 + (1287*betasv[{7, 2}, {14, 4}])/2 + 
   6435*betasv[{8, 1}, {14, 4}] + 6435*betasv[{9, 0}, {14, 4}] - 
   9009*betasv[{7}, {14}]*zeta[3] + (3*zeta[13])/(256*y^2) - 
   (495*betasv[{0}, {4}]*zeta[13])/(32*y^3) - (495*betasv[{1}, {4}]*zeta[13])/
    (128*y^4) - (99*betasv[{2}, {4}]*zeta[13])/(1024*y^5) + 
   (693*zeta[3]*zeta[13])/(512*y^5) - (7601*zeta[15])/(12288*y^4), 
 pinablaFp[2, 7, 7, 3] -> (-135135*betasv[{2, 8}, {4, 14}])/8 - 
   (19305*betasv[{8, 2}, {14, 4}])/8 - (19305*betasv[{9, 1}, {14, 4}])/2 - 
   (19305*betasv[{10, 0}, {14, 4}])/4 + 429*betasv[{7}, {14}]*
    pinablaE[2, 2] + (45045*betasv[{8}, {14}]*zeta[3])/4 - 
   (3*zeta[13])/(128*y) + (1485*betasv[{0}, {4}]*zeta[13])/(32*y^2) + 
   (1485*betasv[{1}, {4}]*zeta[13])/(64*y^3) + 
   (1485*betasv[{2}, {4}]*zeta[13])/(1024*y^4) - (33*pinablaE[2, 2]*zeta[13])/
    (512*y^5) - (3465*zeta[3]*zeta[13])/(512*y^4) + 
   (7601*zeta[15])/(3072*y^3), pinablaFp[2, 7, 7, 4] -> 
  (135135*betasv[{2, 9}, {4, 14}])/8 + (19305*betasv[{9, 2}, {14, 4}])/4 + 
   (19305*betasv[{10, 1}, {14, 4}])/2 + (19305*betasv[{11, 0}, {14, 4}])/8 - 
   2145*betasv[{8}, {14}]*pinablaE[2, 2] + 429*betasv[{7}, {14}]*
    pinablaE[2, 3] - (45045*betasv[{9}, {14}]*zeta[3])/4 + (3*zeta[13])/128 - 
   (1485*betasv[{0}, {4}]*zeta[13])/(16*y) - (1485*betasv[{1}, {4}]*zeta[13])/
    (16*y^2) - (1485*betasv[{2}, {4}]*zeta[13])/(128*y^3) + 
   (165*pinablaE[2, 2]*zeta[13])/(128*y^4) - (33*pinablaE[2, 3]*zeta[13])/
    (512*y^5) + (3465*zeta[3]*zeta[13])/(128*y^3) - 
   (7601*zeta[15])/(1024*y^2), pinablaFp[2, 7, 7, 5] -> 
  (-405405*betasv[{2, 10}, {4, 14}])/32 - (96525*betasv[{10, 2}, {14, 4}])/
    16 - (96525*betasv[{11, 1}, {14, 4}])/16 - 
   (19305*betasv[{12, 0}, {14, 4}])/32 + 
   (10725*betasv[{9}, {14}]*pinablaE[2, 2])/2 - 
   (10725*betasv[{8}, {14}]*pinablaE[2, 3])/4 + 429*betasv[{7}, {14}]*
    pinablaE[2, 4] + (135135*betasv[{10}, {14}]*zeta[3])/16 + 
   (1485*betasv[{0}, {4}]*zeta[13])/16 + (7425*betasv[{1}, {4}]*zeta[13])/
    (32*y) + (7425*betasv[{2}, {4}]*zeta[13])/(128*y^2) - 
   (825*pinablaE[2, 2]*zeta[13])/(64*y^3) + (825*pinablaE[2, 3]*zeta[13])/
    (512*y^4) - (33*pinablaE[2, 4]*zeta[13])/(512*y^5) - 
   (10395*zeta[3]*zeta[13])/(128*y^2) + (7601*zeta[15])/(512*y), 
 pinablaFp[2, 7, 7, 6] -> (405405*betasv[{2, 11}, {4, 14}])/64 + 
   (289575*betasv[{11, 2}, {14, 4}])/64 + (57915*betasv[{12, 1}, {14, 4}])/
    32 - (32175*betasv[{10}, {14}]*pinablaE[2, 2])/4 + 
   (32175*betasv[{9}, {14}]*pinablaE[2, 3])/4 - 
   (6435*betasv[{8}, {14}]*pinablaE[2, 4])/2 + 429*betasv[{7}, {14}]*
    pinablaE[2, 5] - (135135*betasv[{11}, {14}]*zeta[3])/32 - 
   (4455*betasv[{1}, {4}]*zeta[13])/16 - (22275*betasv[{2}, {4}]*zeta[13])/
    (128*y) + (2475*pinablaE[2, 2]*zeta[13])/(32*y^2) - 
   (2475*pinablaE[2, 3]*zeta[13])/(128*y^3) + (495*pinablaE[2, 4]*zeta[13])/
    (256*y^4) - (33*pinablaE[2, 5]*zeta[13])/(512*y^5) + 
   (10395*zeta[3]*zeta[13])/(64*y) - (7601*zeta[15])/512, 
 pinablaFp[2, 8, 8, 0] -> 19305*betasv[{2, 6}, {4, 16}] + 
   19305*betasv[{8, 0}, {16, 4}] - 12870*betasv[{6}, {16}]*zeta[3] + 
   (33*zeta[15])/(40960*y^5) - (1287*betasv[{0}, {4}]*zeta[15])/(2048*y^6) + 
   (429*zeta[3]*zeta[15])/(16384*y^8) - (60775*zeta[17])/(3703808*y^7), 
 pinablaFp[2, 8, 8, 1] -> -38610*betasv[{2, 7}, {4, 16}] - 
   (19305*betasv[{8, 1}, {16, 4}])/2 - (57915*betasv[{9, 0}, {16, 4}])/2 + 
   25740*betasv[{7}, {16}]*zeta[3] - (33*zeta[15])/(8192*y^4) + 
   (3861*betasv[{0}, {4}]*zeta[15])/(1024*y^5) + 
   (1287*betasv[{1}, {4}]*zeta[15])/(4096*y^6) - 
   (429*zeta[3]*zeta[15])/(2048*y^7) + (425425*zeta[17])/(3703808*y^6), 
 pinablaFp[2, 8, 8, 2] -> (135135*betasv[{2, 8}, {4, 16}])/2 + 
   (19305*betasv[{8, 2}, {16, 4}])/8 + (57915*betasv[{9, 1}, {16, 4}])/2 + 
   (289575*betasv[{10, 0}, {16, 4}])/8 - 45045*betasv[{8}, {16}]*zeta[3] + 
   (33*zeta[15])/(2048*y^3) - (19305*betasv[{0}, {4}]*zeta[15])/(1024*y^4) - 
   (3861*betasv[{1}, {4}]*zeta[15])/(1024*y^5) - 
   (1287*betasv[{2}, {4}]*zeta[15])/(16384*y^6) + 
   (3003*zeta[3]*zeta[15])/(2048*y^6) - (1276275*zeta[17])/(1851904*y^5), 
 pinablaFp[2, 8, 8, 3] -> (-405405*betasv[{2, 9}, {4, 16}])/4 - 
   (173745*betasv[{9, 2}, {16, 4}])/16 - (868725*betasv[{10, 1}, {16, 4}])/
    16 - (289575*betasv[{11, 0}, {16, 4}])/8 + 
   (6435*betasv[{8}, {16}]*pinablaE[2, 2])/4 + 
   (135135*betasv[{9}, {16}]*zeta[3])/2 - (99*zeta[15])/(2048*y^2) + 
   (19305*betasv[{0}, {4}]*zeta[15])/(256*y^3) + 
   (57915*betasv[{1}, {4}]*zeta[15])/(2048*y^4) + 
   (11583*betasv[{2}, {4}]*zeta[15])/(8192*y^5) - 
   (429*pinablaE[2, 2]*zeta[15])/(8192*y^6) - (9009*zeta[3]*zeta[15])/
    (1024*y^5) + (6381375*zeta[17])/(1851904*y^4), 
 pinablaFp[2, 8, 8, 4] -> (2027025*betasv[{2, 10}, {4, 16}])/16 + 
   (868725*betasv[{10, 2}, {16, 4}])/32 + (289575*betasv[{11, 1}, {16, 4}])/
    4 + (868725*betasv[{12, 0}, {16, 4}])/32 - 
   (19305*betasv[{9}, {16}]*pinablaE[2, 2])/2 + 
   (6435*betasv[{8}, {16}]*pinablaE[2, 3])/4 - 
   (675675*betasv[{10}, {16}]*zeta[3])/8 + (99*zeta[15])/(1024*y) - 
   (57915*betasv[{0}, {4}]*zeta[15])/(256*y^2) - 
   (19305*betasv[{1}, {4}]*zeta[15])/(128*y^3) - 
   (57915*betasv[{2}, {4}]*zeta[15])/(4096*y^4) + 
   (1287*pinablaE[2, 2]*zeta[15])/(1024*y^5) - (429*pinablaE[2, 3]*zeta[15])/
    (8192*y^6) + (45045*zeta[3]*zeta[15])/(1024*y^4) - 
   (6381375*zeta[17])/(462976*y^3), pinablaFp[2, 8, 8, 5] -> 
  (-2027025*betasv[{2, 11}, {4, 16}])/16 - (1447875*betasv[{11, 2}, {16, 4}])/
    32 - (4343625*betasv[{12, 1}, {16, 4}])/64 - 
   (868725*betasv[{13, 0}, {16, 4}])/64 + 
   (482625*betasv[{10}, {16}]*pinablaE[2, 2])/16 - 
   (96525*betasv[{9}, {16}]*pinablaE[2, 3])/8 + 
   (6435*betasv[{8}, {16}]*pinablaE[2, 4])/4 + 
   (675675*betasv[{11}, {16}]*zeta[3])/8 - (99*zeta[15])/1024 + 
   (57915*betasv[{0}, {4}]*zeta[15])/(128*y) + 
   (289575*betasv[{1}, {4}]*zeta[15])/(512*y^2) + 
   (96525*betasv[{2}, {4}]*zeta[15])/(1024*y^3) - 
   (32175*pinablaE[2, 2]*zeta[15])/(2048*y^4) + 
   (6435*pinablaE[2, 3]*zeta[15])/(4096*y^5) - (429*pinablaE[2, 4]*zeta[15])/
    (8192*y^6) - (45045*zeta[3]*zeta[15])/(256*y^3) + 
   (19144125*zeta[17])/(462976*y^2), pinablaFp[2, 8, 8, 6] -> 
  (6081075*betasv[{2, 12}, {4, 16}])/64 + (13030875*betasv[{12, 2}, {16, 4}])/
    256 + (2606175*betasv[{13, 1}, {16, 4}])/64 + 
   (868725*betasv[{14, 0}, {16, 4}])/256 - 
   (482625*betasv[{11}, {16}]*pinablaE[2, 2])/8 + 
   (1447875*betasv[{10}, {16}]*pinablaE[2, 3])/32 - 
   (57915*betasv[{9}, {16}]*pinablaE[2, 4])/4 + 
   (6435*betasv[{8}, {16}]*pinablaE[2, 5])/4 - 
   (2027025*betasv[{12}, {16}]*zeta[3])/32 - 
   (57915*betasv[{0}, {4}]*zeta[15])/128 - (173745*betasv[{1}, {4}]*zeta[15])/
    (128*y) - (868725*betasv[{2}, {4}]*zeta[15])/(2048*y^2) + 
   (32175*pinablaE[2, 2]*zeta[15])/(256*y^3) - 
   (96525*pinablaE[2, 3]*zeta[15])/(4096*y^4) + 
   (3861*pinablaE[2, 4]*zeta[15])/(2048*y^5) - (429*pinablaE[2, 5]*zeta[15])/
    (8192*y^6) + (135135*zeta[3]*zeta[15])/(256*y^2) - 
   (19144125*zeta[17])/(231488*y), pinablaFp[2, 8, 8, 7] -> 
  (-6081075*betasv[{2, 13}, {4, 16}])/128 - 
   (18243225*betasv[{13, 2}, {16, 4}])/512 - 
   (6081075*betasv[{14, 1}, {16, 4}])/512 + 
   (10135125*betasv[{12}, {16}]*pinablaE[2, 2])/128 - 
   (3378375*betasv[{11}, {16}]*pinablaE[2, 3])/32 + 
   (2027025*betasv[{10}, {16}]*pinablaE[2, 4])/32 - 
   (135135*betasv[{9}, {16}]*pinablaE[2, 5])/8 + 
   (6435*betasv[{8}, {16}]*pinablaE[2, 6])/4 + 
   (2027025*betasv[{13}, {16}]*zeta[3])/64 + 
   (405405*betasv[{1}, {4}]*zeta[15])/256 + 
   (1216215*betasv[{2}, {4}]*zeta[15])/(1024*y) - 
   (675675*pinablaE[2, 2]*zeta[15])/(1024*y^2) + 
   (225225*pinablaE[2, 3]*zeta[15])/(1024*y^3) - 
   (135135*pinablaE[2, 4]*zeta[15])/(4096*y^4) + 
   (9009*pinablaE[2, 5]*zeta[15])/(4096*y^5) - (429*pinablaE[2, 6]*zeta[15])/
    (8192*y^6) - (135135*zeta[3]*zeta[15])/(128*y) + 
   (19144125*zeta[17])/231488, pinablaFp[2, 9, 9, 0] -> 
  72930*betasv[{2, 7}, {4, 18}] + 72930*betasv[{9, 0}, {18, 4}] - 
   48620*betasv[{7}, {18}]*zeta[3] + (1001*zeta[17])/(1474560*y^6) - 
   (2145*betasv[{0}, {4}]*zeta[17])/(4096*y^7) + 
   (715*zeta[3]*zeta[17])/(32768*y^9) - (619125507*zeta[19])/
    (45997883392*y^8), pinablaFp[2, 9, 9, 1] -> 
  (-328185*betasv[{2, 8}, {4, 18}])/2 - 36465*betasv[{9, 1}, {18, 4}] - 
   (255255*betasv[{10, 0}, {18, 4}])/2 + 109395*betasv[{8}, {18}]*zeta[3] - 
   (1001*zeta[17])/(245760*y^5) + (15015*betasv[{0}, {4}]*zeta[17])/
    (4096*y^6) + (2145*betasv[{1}, {4}]*zeta[17])/(8192*y^7) - 
   (6435*zeta[3]*zeta[17])/(32768*y^8) + (619125507*zeta[19])/
    (5749735424*y^7), pinablaFp[2, 9, 9, 2] -> 
  328185*betasv[{2, 9}, {4, 18}] + (36465*betasv[{9, 2}, {18, 4}])/4 + 
   (255255*betasv[{10, 1}, {18, 4}])/2 + (765765*betasv[{11, 0}, {18, 4}])/
    4 - 218790*betasv[{9}, {18}]*zeta[3] + (1001*zeta[17])/(49152*y^4) - 
   (45045*betasv[{0}, {4}]*zeta[17])/(2048*y^5) - 
   (15015*betasv[{1}, {4}]*zeta[17])/(4096*y^6) - 
   (2145*betasv[{2}, {4}]*zeta[17])/(32768*y^7) + 
   (6435*zeta[3]*zeta[17])/(4096*y^7) - (4333878549*zeta[19])/
    (5749735424*y^6), pinablaFp[2, 9, 9, 3] -> 
  (-2297295*betasv[{2, 10}, {4, 18}])/4 - (765765*betasv[{10, 2}, {18, 4}])/
    16 - (2297295*betasv[{11, 1}, {18, 4}])/8 - 
   (3828825*betasv[{12, 0}, {18, 4}])/16 + 
   (12155*betasv[{9}, {18}]*pinablaE[2, 2])/2 + 
   (765765*betasv[{10}, {18}]*zeta[3])/2 - (1001*zeta[17])/(12288*y^3) + 
   (225225*betasv[{0}, {4}]*zeta[17])/(2048*y^4) + 
   (135135*betasv[{1}, {4}]*zeta[17])/(4096*y^5) + 
   (45045*betasv[{2}, {4}]*zeta[17])/(32768*y^6) - 
   (715*pinablaE[2, 2]*zeta[17])/(16384*y^7) - (45045*zeta[3]*zeta[17])/
    (4096*y^6) + (13001635647*zeta[19])/(2874867712*y^5), 
 pinablaFp[2, 9, 9, 4] -> (6891885*betasv[{2, 11}, {4, 18}])/8 + 
   (2297295*betasv[{11, 2}, {18, 4}])/16 + (3828825*betasv[{12, 1}, {18, 4}])/
    8 + (3828825*betasv[{13, 0}, {18, 4}])/16 - 
   (85085*betasv[{10}, {18}]*pinablaE[2, 2])/2 + 
   (12155*betasv[{9}, {18}]*pinablaE[2, 3])/2 - 
   (2297295*betasv[{11}, {18}]*zeta[3])/4 + (1001*zeta[17])/(4096*y^2) - 
   (225225*betasv[{0}, {4}]*zeta[17])/(512*y^3) - 
   (225225*betasv[{1}, {4}]*zeta[17])/(1024*y^4) - 
   (135135*betasv[{2}, {4}]*zeta[17])/(8192*y^5) + 
   (5005*pinablaE[2, 2]*zeta[17])/(4096*y^6) - (715*pinablaE[2, 3]*zeta[17])/
    (16384*y^7) + (135135*zeta[3]*zeta[17])/(2048*y^5) - 
   (65008178235*zeta[19])/(2874867712*y^4), pinablaFp[2, 9, 9, 5] -> 
  (-34459425*betasv[{2, 12}, {4, 18}])/32 - 
   (19144125*betasv[{12, 2}, {18, 4}])/64 - 
   (19144125*betasv[{13, 1}, {18, 4}])/32 - 
   (11486475*betasv[{14, 0}, {18, 4}])/64 + 
   (1276275*betasv[{11}, {18}]*pinablaE[2, 2])/8 - 
   (425425*betasv[{10}, {18}]*pinablaE[2, 3])/8 + 
   (12155*betasv[{9}, {18}]*pinablaE[2, 4])/2 + 
   (11486475*betasv[{12}, {18}]*zeta[3])/16 - (1001*zeta[17])/(2048*y) + 
   (675675*betasv[{0}, {4}]*zeta[17])/(512*y^2) + 
   (1126125*betasv[{1}, {4}]*zeta[17])/(1024*y^3) + 
   (1126125*betasv[{2}, {4}]*zeta[17])/(8192*y^4) - 
   (75075*pinablaE[2, 2]*zeta[17])/(4096*y^5) + 
   (25025*pinablaE[2, 3]*zeta[17])/(16384*y^6) - 
   (715*pinablaE[2, 4]*zeta[17])/(16384*y^7) - (675675*zeta[3]*zeta[17])/
    (2048*y^4) + (65008178235*zeta[19])/(718716928*y^3), 
 pinablaFp[2, 9, 9, 6] -> (34459425*betasv[{2, 13}, {4, 18}])/32 + 
   (57432375*betasv[{13, 2}, {18, 4}])/128 + 
   (34459425*betasv[{14, 1}, {18, 4}])/64 + 
   (11486475*betasv[{15, 0}, {18, 4}])/128 - 
   (6381375*betasv[{12}, {18}]*pinablaE[2, 2])/16 + 
   (3828825*betasv[{11}, {18}]*pinablaE[2, 3])/16 - 
   (255255*betasv[{10}, {18}]*pinablaE[2, 4])/4 + 
   (12155*betasv[{9}, {18}]*pinablaE[2, 5])/2 - 
   (11486475*betasv[{13}, {18}]*zeta[3])/16 + (1001*zeta[17])/2048 - 
   (675675*betasv[{0}, {4}]*zeta[17])/(256*y) - 
   (2027025*betasv[{1}, {4}]*zeta[17])/(512*y^2) - 
   (3378375*betasv[{2}, {4}]*zeta[17])/(4096*y^3) + 
   (375375*pinablaE[2, 2]*zeta[17])/(2048*y^4) - 
   (225225*pinablaE[2, 3]*zeta[17])/(8192*y^5) + 
   (15015*pinablaE[2, 4]*zeta[17])/(8192*y^6) - (715*pinablaE[2, 5]*zeta[17])/
    (16384*y^7) + (675675*zeta[3]*zeta[17])/(512*y^3) - 
   (195024534705*zeta[19])/(718716928*y^2), pinablaFp[2, 9, 9, 7] -> 
  (-103378275*betasv[{2, 14}, {4, 18}])/128 - 
   (241215975*betasv[{14, 2}, {18, 4}])/512 - 
   (80405325*betasv[{15, 1}, {18, 4}])/256 - 
   (11486475*betasv[{16, 0}, {18, 4}])/512 + 
   (44669625*betasv[{13}, {18}]*pinablaE[2, 2])/64 - 
   (44669625*betasv[{12}, {18}]*pinablaE[2, 3])/64 + 
   (5360355*betasv[{11}, {18}]*pinablaE[2, 4])/16 - 
   (595595*betasv[{10}, {18}]*pinablaE[2, 5])/8 + 
   (12155*betasv[{9}, {18}]*pinablaE[2, 6])/2 + 
   (34459425*betasv[{14}, {18}]*zeta[3])/64 + 
   (675675*betasv[{0}, {4}]*zeta[17])/256 + 
   (4729725*betasv[{1}, {4}]*zeta[17])/(512*y) + 
   (14189175*betasv[{2}, {4}]*zeta[17])/(4096*y^2) - 
   (2627625*pinablaE[2, 2]*zeta[17])/(2048*y^3) + 
   (2627625*pinablaE[2, 3]*zeta[17])/(8192*y^4) - 
   (315315*pinablaE[2, 4]*zeta[17])/(8192*y^5) + 
   (35035*pinablaE[2, 5]*zeta[17])/(16384*y^6) - 
   (715*pinablaE[2, 6]*zeta[17])/(16384*y^7) - (2027025*zeta[3]*zeta[17])/
    (512*y^2) + (195024534705*zeta[19])/(359358464*y), 
 pinablaFp[2, 9, 9, 8] -> (103378275*betasv[{2, 15}, {4, 18}])/256 + 
   (80405325*betasv[{15, 2}, {18, 4}])/256 + 
   (11486475*betasv[{16, 1}, {18, 4}])/128 - 
   (26801775*betasv[{14}, {18}]*pinablaE[2, 2])/32 + 
   (44669625*betasv[{13}, {18}]*pinablaE[2, 3])/32 - 
   (8933925*betasv[{12}, {18}]*pinablaE[2, 4])/8 + 
   (1786785*betasv[{11}, {18}]*pinablaE[2, 5])/4 - 
   85085*betasv[{10}, {18}]*pinablaE[2, 6] + 
   (12155*betasv[{9}, {18}]*pinablaE[2, 7])/2 - 
   (34459425*betasv[{15}, {18}]*zeta[3])/128 - 
   (675675*betasv[{1}, {4}]*zeta[17])/64 - 
   (4729725*betasv[{2}, {4}]*zeta[17])/(512*y) + 
   (1576575*pinablaE[2, 2]*zeta[17])/(256*y^2) - 
   (2627625*pinablaE[2, 3]*zeta[17])/(1024*y^3) + 
   (525525*pinablaE[2, 4]*zeta[17])/(1024*y^4) - 
   (105105*pinablaE[2, 5]*zeta[17])/(2048*y^5) + 
   (5005*pinablaE[2, 6]*zeta[17])/(2048*y^6) - (715*pinablaE[2, 7]*zeta[17])/
    (16384*y^7) + (2027025*zeta[3]*zeta[17])/(256*y) - 
   (195024534705*zeta[19])/359358464, pinablaFp[2, 10, 10, 0] -> 
  277134*betasv[{2, 8}, {4, 20}] + 277134*betasv[{10, 0}, {20, 4}] - 
   184756*betasv[{8}, {20}]*zeta[3] + (143*zeta[19])/(245760*y^7) - 
   (7293*betasv[{0}, {4}]*zeta[19])/(16384*y^8) + 
   (2431*zeta[3]*zeta[19])/(131072*y^10) - (146630930875*zeta[21])/
    (12976709566464*y^9), pinablaFp[2, 10, 10, 1] -> 
  -692835*betasv[{2, 9}, {4, 20}] - 138567*betasv[{10, 1}, {20, 4}] - 
   554268*betasv[{11, 0}, {20, 4}] + 461890*betasv[{9}, {20}]*zeta[3] - 
   (1001*zeta[19])/(245760*y^6) + (7293*betasv[{0}, {4}]*zeta[19])/
    (2048*y^7) + (7293*betasv[{1}, {4}]*zeta[19])/(32768*y^8) - 
   (12155*zeta[3]*zeta[19])/(65536*y^9) + (146630930875*zeta[21])/
    (1441856618496*y^8), pinablaFp[2, 10, 10, 2] -> 
  (6235515*betasv[{2, 10}, {4, 20}])/4 + (138567*betasv[{10, 2}, {20, 4}])/
    4 + 554268*betasv[{11, 1}, {20, 4}] + 969969*betasv[{12, 0}, {20, 4}] - 
   (2078505*betasv[{10}, {20}]*zeta[3])/2 + (1001*zeta[19])/(40960*y^5) - 
   (51051*betasv[{0}, {4}]*zeta[19])/(2048*y^6) - 
   (7293*betasv[{1}, {4}]*zeta[19])/(2048*y^7) - 
   (7293*betasv[{2}, {4}]*zeta[19])/(131072*y^8) + 
   (109395*zeta[3]*zeta[19])/(65536*y^8) - (146630930875*zeta[21])/
    (180232077312*y^7), pinablaFp[2, 10, 10, 3] -> 
  (-6235515*betasv[{2, 11}, {4, 20}])/2 - (415701*betasv[{11, 2}, {20, 4}])/
    2 - (2909907*betasv[{12, 1}, {20, 4}])/2 - 
   (2909907*betasv[{13, 0}, {20, 4}])/2 + 
   (46189*betasv[{10}, {20}]*pinablaE[2, 2])/2 + 2078505*betasv[{11}, {20}]*
    zeta[3] - (1001*zeta[19])/(8192*y^4) + (153153*betasv[{0}, {4}]*zeta[19])/
    (1024*y^5) + (153153*betasv[{1}, {4}]*zeta[19])/(4096*y^6) + 
   (21879*betasv[{2}, {4}]*zeta[19])/(16384*y^7) - 
   (2431*pinablaE[2, 2]*zeta[19])/(65536*y^8) - (109395*zeta[3]*zeta[19])/
    (8192*y^7) + (146630930875*zeta[21])/(25747439616*y^6), 
 pinablaFp[2, 10, 10, 4] -> (43648605*betasv[{2, 12}, {4, 20}])/8 + 
   (2909907*betasv[{12, 2}, {20, 4}])/4 + 2909907*betasv[{13, 1}, {20, 4}] + 
   (14549535*betasv[{14, 0}, {20, 4}])/8 - 184756*betasv[{11}, {20}]*
    pinablaE[2, 2] + (46189*betasv[{10}, {20}]*pinablaE[2, 3])/2 - 
   (14549535*betasv[{12}, {20}]*zeta[3])/4 + (1001*zeta[19])/(2048*y^3) - 
   (765765*betasv[{0}, {4}]*zeta[19])/(1024*y^4) - 
   (153153*betasv[{1}, {4}]*zeta[19])/(512*y^5) - 
   (153153*betasv[{2}, {4}]*zeta[19])/(8192*y^6) + 
   (2431*pinablaE[2, 2]*zeta[19])/(2048*y^7) - (2431*pinablaE[2, 3]*zeta[19])/
    (65536*y^8) + (765765*zeta[3]*zeta[19])/(8192*y^6) - 
   (146630930875*zeta[21])/(4291239936*y^5), pinablaFp[2, 10, 10, 5] -> 
  (-130945815*betasv[{2, 13}, {4, 20}])/16 - 
   (14549535*betasv[{13, 2}, {20, 4}])/8 - 
   (72747675*betasv[{14, 1}, {20, 4}])/16 - 
   (14549535*betasv[{15, 0}, {20, 4}])/8 + 
   (1616615*betasv[{12}, {20}]*pinablaE[2, 2])/2 - 
   230945*betasv[{11}, {20}]*pinablaE[2, 3] + 
   (46189*betasv[{10}, {20}]*pinablaE[2, 4])/2 + 
   (43648605*betasv[{13}, {20}]*zeta[3])/8 - (3003*zeta[19])/(2048*y^2) + 
   (765765*betasv[{0}, {4}]*zeta[19])/(256*y^3) + 
   (3828825*betasv[{1}, {4}]*zeta[19])/(2048*y^4) + 
   (765765*betasv[{2}, {4}]*zeta[19])/(4096*y^5) - 
   (85085*pinablaE[2, 2]*zeta[19])/(4096*y^6) + 
   (12155*pinablaE[2, 3]*zeta[19])/(8192*y^7) - 
   (2431*pinablaE[2, 4]*zeta[19])/(65536*y^8) - (2297295*zeta[3]*zeta[19])/
    (4096*y^5) + (733154654375*zeta[21])/(4291239936*y^4), 
 pinablaFp[2, 10, 10, 6] -> (654729075*betasv[{2, 14}, {4, 20}])/64 + 
   (218243025*betasv[{14, 2}, {20, 4}])/64 + 
   (43648605*betasv[{15, 1}, {20, 4}])/8 + 
   (43648605*betasv[{16, 0}, {20, 4}])/32 - 
   (4849845*betasv[{13}, {20}]*pinablaE[2, 2])/2 + 
   (4849845*betasv[{12}, {20}]*pinablaE[2, 3])/4 - 
   277134*betasv[{11}, {20}]*pinablaE[2, 4] + 
   (46189*betasv[{10}, {20}]*pinablaE[2, 5])/2 - 
   (218243025*betasv[{14}, {20}]*zeta[3])/32 + (3003*zeta[19])/(1024*y) - 
   (2297295*betasv[{0}, {4}]*zeta[19])/(256*y^2) - 
   (2297295*betasv[{1}, {4}]*zeta[19])/(256*y^3) - 
   (11486475*betasv[{2}, {4}]*zeta[19])/(8192*y^4) + 
   (255255*pinablaE[2, 2]*zeta[19])/(1024*y^5) - 
   (255255*pinablaE[2, 3]*zeta[19])/(8192*y^6) + 
   (7293*pinablaE[2, 4]*zeta[19])/(4096*y^7) - (2431*pinablaE[2, 5]*zeta[19])/
    (65536*y^8) + (11486475*zeta[3]*zeta[19])/(4096*y^4) - 
   (733154654375*zeta[21])/(1072809984*y^3), pinablaFp[2, 10, 10, 7] -> 
  (-654729075*betasv[{2, 15}, {4, 20}])/64 - 
   (305540235*betasv[{15, 2}, {20, 4}])/64 - 
   (305540235*betasv[{16, 1}, {20, 4}])/64 - 
   (43648605*betasv[{17, 0}, {20, 4}])/64 + 
   (169744575*betasv[{14}, {20}]*pinablaE[2, 2])/32 - 
   (33948915*betasv[{13}, {20}]*pinablaE[2, 3])/8 + 
   (6789783*betasv[{12}, {20}]*pinablaE[2, 4])/4 - 
   323323*betasv[{11}, {20}]*pinablaE[2, 5] + 
   (46189*betasv[{10}, {20}]*pinablaE[2, 6])/2 + 
   (218243025*betasv[{15}, {20}]*zeta[3])/32 - (3003*zeta[19])/1024 + 
   (2297295*betasv[{0}, {4}]*zeta[19])/(128*y) + 
   (16081065*betasv[{1}, {4}]*zeta[19])/(512*y^2) + 
   (16081065*betasv[{2}, {4}]*zeta[19])/(2048*y^3) - 
   (8933925*pinablaE[2, 2]*zeta[19])/(4096*y^4) + 
   (1786785*pinablaE[2, 3]*zeta[19])/(4096*y^5) - 
   (357357*pinablaE[2, 4]*zeta[19])/(8192*y^6) + 
   (17017*pinablaE[2, 5]*zeta[19])/(8192*y^7) - 
   (2431*pinablaE[2, 6]*zeta[19])/(65536*y^8) - (11486475*zeta[3]*zeta[19])/
    (1024*y^3) + (733154654375*zeta[21])/(357603328*y^2), 
 pinablaFp[2, 10, 10, 8] -> (1964187225*betasv[{2, 16}, {4, 20}])/256 + 
   (305540235*betasv[{16, 2}, {20, 4}])/64 + 
   (43648605*betasv[{17, 1}, {20, 4}])/16 + 
   (43648605*betasv[{18, 0}, {20, 4}])/256 - 
   (33948915*betasv[{15}, {20}]*pinablaE[2, 2])/4 + 
   (169744575*betasv[{14}, {20}]*pinablaE[2, 3])/16 - 
   6789783*betasv[{13}, {20}]*pinablaE[2, 4] + 2263261*betasv[{12}, {20}]*
    pinablaE[2, 5] - 369512*betasv[{11}, {20}]*pinablaE[2, 6] + 
   (46189*betasv[{10}, {20}]*pinablaE[2, 7])/2 - 
   (654729075*betasv[{16}, {20}]*zeta[3])/128 - 
   (2297295*betasv[{0}, {4}]*zeta[19])/128 - 
   (2297295*betasv[{1}, {4}]*zeta[19])/(32*y) - 
   (16081065*betasv[{2}, {4}]*zeta[19])/(512*y^2) + 
   (1786785*pinablaE[2, 2]*zeta[19])/(128*y^3) - 
   (8933925*pinablaE[2, 3]*zeta[19])/(2048*y^4) + 
   (357357*pinablaE[2, 4]*zeta[19])/(512*y^5) - 
   (119119*pinablaE[2, 5]*zeta[19])/(2048*y^6) + 
   (2431*pinablaE[2, 6]*zeta[19])/(1024*y^7) - (2431*pinablaE[2, 7]*zeta[19])/
    (65536*y^8) + (34459425*zeta[3]*zeta[19])/(1024*y^2) - 
   (733154654375*zeta[21])/(178801664*y), pinablaFp[2, 10, 10, 9] -> 
  (-1964187225*betasv[{2, 17}, {4, 20}])/512 - 
   (392837445*betasv[{17, 2}, {20, 4}])/128 - 
   (392837445*betasv[{18, 1}, {20, 4}])/512 + 
   (305540235*betasv[{16}, {20}]*pinablaE[2, 2])/32 - 
   (305540235*betasv[{15}, {20}]*pinablaE[2, 3])/16 + 
   (305540235*betasv[{14}, {20}]*pinablaE[2, 4])/16 - 
   (20369349*betasv[{13}, {20}]*pinablaE[2, 5])/2 + 
   2909907*betasv[{12}, {20}]*pinablaE[2, 6] - 415701*betasv[{11}, {20}]*
    pinablaE[2, 7] + (46189*betasv[{10}, {20}]*pinablaE[2, 8])/2 + 
   (654729075*betasv[{17}, {20}]*zeta[3])/256 + 
   (20675655*betasv[{1}, {4}]*zeta[19])/256 + 
   (20675655*betasv[{2}, {4}]*zeta[19])/(256*y) - 
   (16081065*pinablaE[2, 2]*zeta[19])/(256*y^2) + 
   (16081065*pinablaE[2, 3]*zeta[19])/(512*y^3) - 
   (16081065*pinablaE[2, 4]*zeta[19])/(2048*y^4) + 
   (1072071*pinablaE[2, 5]*zeta[19])/(1024*y^5) - 
   (153153*pinablaE[2, 6]*zeta[19])/(2048*y^6) + 
   (21879*pinablaE[2, 7]*zeta[19])/(8192*y^7) - 
   (2431*pinablaE[2, 8]*zeta[19])/(65536*y^8) - (34459425*zeta[3]*zeta[19])/
    (512*y) + (733154654375*zeta[21])/178801664, 
 pinablaFp[2, 11, 11, 0] -> 1058148*betasv[{2, 9}, {4, 22}] + 
   1058148*betasv[{11, 0}, {22, 4}] - 705432*betasv[{9}, {22}]*zeta[3] + 
   (663*zeta[21])/(1310720*y^8) - (12597*betasv[{0}, {4}]*zeta[21])/
    (32768*y^9) + (4199*zeta[3]*zeta[21])/(262144*y^11) - 
   (118043845829*zeta[23])/(12218479411200*y^10), 
 pinablaFp[2, 11, 11, 1] -> -2909907*betasv[{2, 10}, {4, 22}] - 
   529074*betasv[{11, 1}, {22, 4}] - 2380833*betasv[{12, 0}, {22, 4}] + 
   1939938*betasv[{10}, {22}]*zeta[3] - (663*zeta[21])/(163840*y^7) + 
   (113373*betasv[{0}, {4}]*zeta[21])/(32768*y^8) + 
   (12597*betasv[{1}, {4}]*zeta[21])/(65536*y^9) - 
   (46189*zeta[3]*zeta[21])/(262144*y^10) + (118043845829*zeta[23])/
    (1221847941120*y^9), pinablaFp[2, 11, 11, 2] -> 
  (14549535*betasv[{2, 11}, {4, 22}])/2 + (264537*betasv[{11, 2}, {22, 4}])/
    2 + 2380833*betasv[{12, 1}, {22, 4}] + 4761666*betasv[{13, 0}, {22, 4}] - 
   4849845*betasv[{11}, {22}]*zeta[3] + (4641*zeta[21])/(163840*y^6) - 
   (113373*betasv[{0}, {4}]*zeta[21])/(4096*y^7) - 
   (113373*betasv[{1}, {4}]*zeta[21])/(32768*y^8) - 
   (12597*betasv[{2}, {4}]*zeta[21])/(262144*y^9) + 
   (230945*zeta[3]*zeta[21])/(131072*y^9) - (354131537487*zeta[23])/
    (407282647040*y^8), pinablaFp[2, 11, 11, 3] -> 
  (-130945815*betasv[{2, 12}, {4, 22}])/8 - 
   (7142499*betasv[{12, 2}, {22, 4}])/8 - 7142499*betasv[{13, 1}, {22, 4}] - 
   (16665831*betasv[{14, 0}, {22, 4}])/2 + 88179*betasv[{11}, {22}]*
    pinablaE[2, 2] + (43648605*betasv[{12}, {22}]*zeta[3])/4 - 
   (13923*zeta[21])/(81920*y^5) + (793611*betasv[{0}, {4}]*zeta[21])/
    (4096*y^6) + (340119*betasv[{1}, {4}]*zeta[21])/(8192*y^7) + 
   (340119*betasv[{2}, {4}]*zeta[21])/(262144*y^8) - 
   (4199*pinablaE[2, 2]*zeta[21])/(131072*y^9) - (2078505*zeta[3]*zeta[21])/
    (131072*y^8) + (354131537487*zeta[23])/(50910330880*y^7), 
 pinablaFp[2, 11, 11, 4] -> (130945815*betasv[{2, 13}, {4, 22}])/4 + 
   (7142499*betasv[{13, 2}, {22, 4}])/2 + 16665831*betasv[{14, 1}, {22, 4}] + 
   (49997493*betasv[{15, 0}, {22, 4}])/4 - 793611*betasv[{12}, {22}]*
    pinablaE[2, 2] + 88179*betasv[{11}, {22}]*pinablaE[2, 3] - 
   (43648605*betasv[{13}, {22}]*zeta[3])/2 + (13923*zeta[21])/(16384*y^4) - 
   (2380833*betasv[{0}, {4}]*zeta[21])/(2048*y^5) - 
   (793611*betasv[{1}, {4}]*zeta[21])/(2048*y^6) - 
   (340119*betasv[{2}, {4}]*zeta[21])/(16384*y^7) + 
   (37791*pinablaE[2, 2]*zeta[21])/(32768*y^8) - 
   (4199*pinablaE[2, 3]*zeta[21])/(131072*y^9) + (2078505*zeta[3]*zeta[21])/
    (16384*y^7) - (2478920762409*zeta[23])/(50910330880*y^6), 
 pinablaFp[2, 11, 11, 5] -> (-916620705*betasv[{2, 14}, {4, 22}])/16 - 
   (83329155*betasv[{14, 2}, {22, 4}])/8 - 
   (249987465*betasv[{15, 1}, {22, 4}])/8 - 
   (249987465*betasv[{16, 0}, {22, 4}])/16 + 3968055*betasv[{13}, {22}]*
    pinablaE[2, 2] - (3968055*betasv[{12}, {22}]*pinablaE[2, 3])/4 + 
   88179*betasv[{11}, {22}]*pinablaE[2, 4] + 
   (305540235*betasv[{14}, {22}]*zeta[3])/8 - (13923*zeta[21])/(4096*y^3) + 
   (11904165*betasv[{0}, {4}]*zeta[21])/(2048*y^4) + 
   (11904165*betasv[{1}, {4}]*zeta[21])/(4096*y^5) + 
   (3968055*betasv[{2}, {4}]*zeta[21])/(16384*y^6) - 
   (188955*pinablaE[2, 2]*zeta[21])/(8192*y^7) + 
   (188955*pinablaE[2, 3]*zeta[21])/(131072*y^8) - 
   (4199*pinablaE[2, 4]*zeta[21])/(131072*y^9) - (14549535*zeta[3]*zeta[21])/
    (16384*y^6) + (7436762287227*zeta[23])/(25455165440*y^5), 
 pinablaFp[2, 11, 11, 6] -> (2749862115*betasv[{2, 15}, {4, 22}])/32 + 
   (749962395*betasv[{15, 2}, {22, 4}])/32 + 
   (749962395*betasv[{16, 1}, {22, 4}])/16 + 
   (249987465*betasv[{17, 0}, {22, 4}])/16 - 
   (27776385*betasv[{14}, {22}]*pinablaE[2, 2])/2 + 
   (11904165*betasv[{13}, {22}]*pinablaE[2, 3])/2 - 
   (2380833*betasv[{12}, {22}]*pinablaE[2, 4])/2 + 
   88179*betasv[{11}, {22}]*pinablaE[2, 5] - 
   (916620705*betasv[{15}, {22}]*zeta[3])/16 + (41769*zeta[21])/(4096*y^2) - 
   (11904165*betasv[{0}, {4}]*zeta[21])/(512*y^3) - 
   (35712495*betasv[{1}, {4}]*zeta[21])/(2048*y^4) - 
   (35712495*betasv[{2}, {4}]*zeta[21])/(16384*y^5) + 
   (1322685*pinablaE[2, 2]*zeta[21])/(4096*y^6) - 
   (566865*pinablaE[2, 3]*zeta[21])/(16384*y^7) + 
   (113373*pinablaE[2, 4]*zeta[21])/(65536*y^8) - 
   (4199*pinablaE[2, 5]*zeta[21])/(131072*y^9) + (43648605*zeta[3]*zeta[21])/
    (8192*y^5) - (7436762287227*zeta[23])/(5091033088*y^4), 
 pinablaFp[2, 11, 11, 7] -> (-13749310575*betasv[{2, 16}, {4, 22}])/128 - 
   (5249736765*betasv[{16, 2}, {22, 4}])/128 - 
   (1749912255*betasv[{17, 1}, {22, 4}])/32 - 
   (749962395*betasv[{18, 0}, {22, 4}])/64 + 
   (583304085*betasv[{15}, {22}]*pinablaE[2, 2])/16 - 
   (194434695*betasv[{14}, {22}]*pinablaE[2, 3])/8 + 
   (16665831*betasv[{13}, {22}]*pinablaE[2, 4])/2 - 
   (5555277*betasv[{12}, {22}]*pinablaE[2, 5])/4 + 
   88179*betasv[{11}, {22}]*pinablaE[2, 6] + 
   (4583103525*betasv[{16}, {22}]*zeta[3])/64 - (41769*zeta[21])/(2048*y) + 
   (35712495*betasv[{0}, {4}]*zeta[21])/(512*y^2) + 
   (83329155*betasv[{1}, {4}]*zeta[21])/(1024*y^3) + 
   (249987465*betasv[{2}, {4}]*zeta[21])/(16384*y^4) - 
   (27776385*pinablaE[2, 2]*zeta[21])/(8192*y^5) + 
   (9258795*pinablaE[2, 3]*zeta[21])/(16384*y^6) - 
   (793611*pinablaE[2, 4]*zeta[21])/(16384*y^7) + 
   (264537*pinablaE[2, 5]*zeta[21])/(131072*y^8) - 
   (4199*pinablaE[2, 6]*zeta[21])/(131072*y^9) - (218243025*zeta[3]*zeta[21])/
    (8192*y^4) + (7436762287227*zeta[23])/(1272758272*y^3), 
 pinablaFp[2, 11, 11, 8] -> (13749310575*betasv[{2, 17}, {4, 22}])/128 + 
   (1749912255*betasv[{17, 2}, {22, 4}])/32 + 
   (749962395*betasv[{18, 1}, {22, 4}])/16 + 
   (749962395*betasv[{19, 0}, {22, 4}])/128 - 
   (583304085*betasv[{16}, {22}]*pinablaE[2, 2])/8 + 
   (583304085*betasv[{15}, {22}]*pinablaE[2, 3])/8 - 
   38886939*betasv[{14}, {22}]*pinablaE[2, 4] + 11110554*betasv[{13}, {22}]*
    pinablaE[2, 5] - 1587222*betasv[{12}, {22}]*pinablaE[2, 6] + 
   88179*betasv[{11}, {22}]*pinablaE[2, 7] - 
   (4583103525*betasv[{17}, {22}]*zeta[3])/64 + (41769*zeta[21])/2048 - 
   (35712495*betasv[{0}, {4}]*zeta[21])/(256*y) - 
   (35712495*betasv[{1}, {4}]*zeta[21])/(128*y^2) - 
   (83329155*betasv[{2}, {4}]*zeta[21])/(1024*y^3) + 
   (27776385*pinablaE[2, 2]*zeta[21])/(1024*y^4) - 
   (27776385*pinablaE[2, 3]*zeta[21])/(4096*y^5) + 
   (1851759*pinablaE[2, 4]*zeta[21])/(2048*y^6) - 
   (264537*pinablaE[2, 5]*zeta[21])/(4096*y^7) + 
   (37791*pinablaE[2, 6]*zeta[21])/(16384*y^8) - 
   (4199*pinablaE[2, 7]*zeta[21])/(131072*y^9) + (218243025*zeta[3]*zeta[21])/
    (2048*y^3) - (22310286861681*zeta[23])/(1272758272*y^2), 
 pinablaFp[2, 11, 11, 9] -> (-41247931725*betasv[{2, 18}, {4, 22}])/512 - 
   (6749661555*betasv[{18, 2}, {22, 4}])/128 - 
   (6749661555*betasv[{19, 1}, {22, 4}])/256 - 
   (749962395*betasv[{20, 0}, {22, 4}])/512 + 
   (1749912255*betasv[{17}, {22}]*pinablaE[2, 2])/16 - 
   (5249736765*betasv[{16}, {22}]*pinablaE[2, 3])/32 + 
   (1049947353*betasv[{15}, {22}]*pinablaE[2, 4])/8 - 
   (116660817*betasv[{14}, {22}]*pinablaE[2, 5])/2 + 
   14284998*betasv[{13}, {22}]*pinablaE[2, 6] - 
   (7142499*betasv[{12}, {22}]*pinablaE[2, 7])/4 + 
   88179*betasv[{11}, {22}]*pinablaE[2, 8] + 
   (13749310575*betasv[{18}, {22}]*zeta[3])/256 + 
   (35712495*betasv[{0}, {4}]*zeta[21])/256 + 
   (321412455*betasv[{1}, {4}]*zeta[21])/(512*y) + 
   (321412455*betasv[{2}, {4}]*zeta[21])/(1024*y^2) - 
   (83329155*pinablaE[2, 2]*zeta[21])/(512*y^3) + 
   (249987465*pinablaE[2, 3]*zeta[21])/(4096*y^4) - 
   (49997493*pinablaE[2, 4]*zeta[21])/(4096*y^5) + 
   (5555277*pinablaE[2, 5]*zeta[21])/(4096*y^6) - 
   (340119*pinablaE[2, 6]*zeta[21])/(4096*y^7) + 
   (340119*pinablaE[2, 7]*zeta[21])/(131072*y^8) - 
   (4199*pinablaE[2, 8]*zeta[21])/(131072*y^9) - (654729075*zeta[3]*zeta[21])/
    (2048*y^2) + (22310286861681*zeta[23])/(636379136*y), 
 pinablaFp[2, 11, 11, 10] -> (41247931725*betasv[{2, 19}, {4, 22}])/1024 + 
   (33748307775*betasv[{19, 2}, {22, 4}])/1024 + 
   (3749811975*betasv[{20, 1}, {22, 4}])/512 - 
   (3749811975*betasv[{18}, {22}]*pinablaE[2, 2])/32 + 
   (8749561275*betasv[{17}, {22}]*pinablaE[2, 3])/32 - 
   (5249736765*betasv[{16}, {22}]*pinablaE[2, 4])/16 + 
   (1749912255*betasv[{15}, {22}]*pinablaE[2, 5])/8 - 
   83329155*betasv[{14}, {22}]*pinablaE[2, 6] + 
   (35712495*betasv[{13}, {22}]*pinablaE[2, 7])/2 - 
   (3968055*betasv[{12}, {22}]*pinablaE[2, 8])/2 + 
   88179*betasv[{11}, {22}]*pinablaE[2, 9] - 
   (13749310575*betasv[{19}, {22}]*zeta[3])/512 - 
   (178562475*betasv[{1}, {4}]*zeta[21])/256 - 
   (1607062275*betasv[{2}, {4}]*zeta[21])/(2048*y) + 
   (178562475*pinablaE[2, 2]*zeta[21])/(256*y^2) - 
   (416645775*pinablaE[2, 3]*zeta[21])/(1024*y^3) + 
   (249987465*pinablaE[2, 4]*zeta[21])/(2048*y^4) - 
   (83329155*pinablaE[2, 5]*zeta[21])/(4096*y^5) + 
   (3968055*pinablaE[2, 6]*zeta[21])/(2048*y^6) - 
   (1700595*pinablaE[2, 7]*zeta[21])/(16384*y^7) + 
   (188955*pinablaE[2, 8]*zeta[21])/(65536*y^8) - 
   (4199*pinablaE[2, 9]*zeta[21])/(131072*y^9) + (654729075*zeta[3]*zeta[21])/
    (1024*y) - (22310286861681*zeta[23])/636379136, 
 pinablaFp[2, 12, 12, 0] -> 4056234*betasv[{2, 10}, {4, 24}] + 
   4056234*betasv[{12, 0}, {24, 4}] - 2704156*betasv[{10}, {24}]*zeta[3] + 
   (4199*zeta[23])/(9437184*y^9) - (88179*betasv[{0}, {4}]*zeta[23])/
    (262144*y^10) + (29393*zeta[3]*zeta[23])/(2097152*y^12) - 
   (1038918070645*zeta[25])/(123922856542208*y^11), 
 pinablaFp[2, 12, 12, 1] -> -12168702*betasv[{2, 11}, {4, 24}] - 
   2028117*betasv[{12, 1}, {24, 4}] - 10140585*betasv[{13, 0}, {24, 4}] + 
   8112468*betasv[{11}, {24}]*zeta[3] - (4199*zeta[23])/(1048576*y^8) + 
   (440895*betasv[{0}, {4}]*zeta[23])/(131072*y^9) + 
   (88179*betasv[{1}, {4}]*zeta[23])/(524288*y^10) - 
   (88179*zeta[3]*zeta[23])/(524288*y^11) + (11428098777095*zeta[25])/
    (123922856542208*y^10), pinablaFp[2, 12, 12, 2] -> 
  (66927861*betasv[{2, 12}, {4, 24}])/2 + (2028117*betasv[{12, 2}, {24, 4}])/
    4 + 10140585*betasv[{13, 1}, {24, 4}] + 
   (91265265*betasv[{14, 0}, {24, 4}])/4 - 22309287*betasv[{12}, {24}]*
    zeta[3] + (4199*zeta[23])/(131072*y^7) - 
   (3968055*betasv[{0}, {4}]*zeta[23])/(131072*y^8) - 
   (440895*betasv[{1}, {4}]*zeta[23])/(131072*y^9) - 
   (88179*betasv[{2}, {4}]*zeta[23])/(2097152*y^10) + 
   (969969*zeta[3]*zeta[23])/(524288*y^10) - (57140493885475*zeta[25])/
    (61961428271104*y^9), pinablaFp[2, 12, 12, 3] -> 
  (-334639305*betasv[{2, 13}, {4, 24}])/4 - 
   (30421755*betasv[{13, 2}, {24, 4}])/8 - 
   (273795795*betasv[{14, 1}, {24, 4}])/8 - 
   (91265265*betasv[{15, 0}, {24, 4}])/2 + 
   (676039*betasv[{12}, {24}]*pinablaE[2, 2])/2 + 
   (111546435*betasv[{13}, {24}]*zeta[3])/2 - (29393*zeta[23])/(131072*y^6) + 
   (3968055*betasv[{0}, {4}]*zeta[23])/(16384*y^7) + 
   (11904165*betasv[{1}, {4}]*zeta[23])/(262144*y^8) + 
   (1322685*betasv[{2}, {4}]*zeta[23])/(1048576*y^9) - 
   (29393*pinablaE[2, 2]*zeta[23])/(1048576*y^10) - 
   (4849845*zeta[3]*zeta[23])/(262144*y^9) + (514264444969275*zeta[25])/
    (61961428271104*y^8), pinablaFp[2, 12, 12, 4] -> 
  (3011753745*betasv[{2, 14}, {4, 24}])/16 + 
   (273795795*betasv[{14, 2}, {24, 4}])/16 + 
   91265265*betasv[{15, 1}, {24, 4}] + (638856855*betasv[{16, 0}, {24, 4}])/
    8 - 3380195*betasv[{13}, {24}]*pinablaE[2, 2] + 
   (676039*betasv[{12}, {24}]*pinablaE[2, 3])/2 - 
   (1003917915*betasv[{14}, {24}]*zeta[3])/8 + (88179*zeta[23])/(65536*y^5) - 
   (27776385*betasv[{0}, {4}]*zeta[23])/(16384*y^6) - 
   (3968055*betasv[{1}, {4}]*zeta[23])/(8192*y^7) - 
   (11904165*betasv[{2}, {4}]*zeta[23])/(524288*y^8) + 
   (146965*pinablaE[2, 2]*zeta[23])/(131072*y^9) - 
   (29393*pinablaE[2, 3]*zeta[23])/(1048576*y^10) + 
   (43648605*zeta[3]*zeta[23])/(262144*y^8) - (514264444969275*zeta[25])/
    (7745178533888*y^7), pinablaFp[2, 12, 12, 5] -> 
  (-3011753745*betasv[{2, 15}, {4, 24}])/8 - 
   (456326325*betasv[{15, 2}, {24, 4}])/8 - 
   (3194284275*betasv[{16, 1}, {24, 4}])/16 - 
   (1916570565*betasv[{17, 0}, {24, 4}])/16 + 
   (152108775*betasv[{14}, {24}]*pinablaE[2, 2])/8 - 
   (16900975*betasv[{13}, {24}]*pinablaE[2, 3])/4 + 
   (676039*betasv[{12}, {24}]*pinablaE[2, 4])/2 + 
   (1003917915*betasv[{15}, {24}]*zeta[3])/4 - 
   (440895*zeta[23])/(65536*y^4) + (83329155*betasv[{0}, {4}]*zeta[23])/
    (8192*y^5) + (138881925*betasv[{1}, {4}]*zeta[23])/(32768*y^6) + 
   (19840275*betasv[{2}, {4}]*zeta[23])/(65536*y^7) - 
   (6613425*pinablaE[2, 2]*zeta[23])/(262144*y^8) + 
   (734825*pinablaE[2, 3]*zeta[23])/(524288*y^9) - 
   (29393*pinablaE[2, 4]*zeta[23])/(1048576*y^10) - 
   (43648605*zeta[3]*zeta[23])/(32768*y^7) + (3599851114784925*zeta[25])/
    (7745178533888*y^6), pinablaFp[2, 12, 12, 6] -> 
  (21082276215*betasv[{2, 16}, {4, 24}])/32 + 
   (9582852825*betasv[{16, 2}, {24, 4}])/64 + 
   (5749711695*betasv[{17, 1}, {24, 4}])/16 + 
   (9582852825*betasv[{18, 0}, {24, 4}])/64 - 
   (152108775*betasv[{15}, {24}]*pinablaE[2, 2])/2 + 
   (456326325*betasv[{14}, {24}]*pinablaE[2, 3])/16 - 
   (10140585*betasv[{13}, {24}]*pinablaE[2, 4])/2 + 
   (676039*betasv[{12}, {24}]*pinablaE[2, 5])/2 - 
   (7027425405*betasv[{16}, {24}]*zeta[3])/16 + 
   (440895*zeta[23])/(16384*y^3) - (416645775*betasv[{0}, {4}]*zeta[23])/
    (8192*y^4) - (249987465*betasv[{1}, {4}]*zeta[23])/(8192*y^5) - 
   (416645775*betasv[{2}, {4}]*zeta[23])/(131072*y^6) + 
   (6613425*pinablaE[2, 2]*zeta[23])/(16384*y^7) - 
   (19840275*pinablaE[2, 3]*zeta[23])/(524288*y^8) + 
   (440895*pinablaE[2, 4]*zeta[23])/(262144*y^9) - 
   (29393*pinablaE[2, 5]*zeta[23])/(1048576*y^10) + 
   (305540235*zeta[3]*zeta[23])/(32768*y^6) - (10799553344354775*zeta[25])/
    (3872589266944*y^5), pinablaFp[2, 12, 12, 7] -> 
  (-63246828645*betasv[{2, 17}, {4, 24}])/64 - 
   (40247981865*betasv[{17, 2}, {24, 4}])/128 - 
   (67079969775*betasv[{18, 1}, {24, 4}])/128 - 
   (9582852825*betasv[{19, 0}, {24, 4}])/64 + 
   (7453329975*betasv[{16}, {24}]*pinablaE[2, 2])/32 - 
   (1064761425*betasv[{15}, {24}]*pinablaE[2, 3])/8 + 
   (638856855*betasv[{14}, {24}]*pinablaE[2, 4])/16 - 
   (23661365*betasv[{13}, {24}]*pinablaE[2, 5])/4 + 
   (676039*betasv[{12}, {24}]*pinablaE[2, 6])/2 + 
   (21082276215*betasv[{17}, {24}]*zeta[3])/32 - 
   (1322685*zeta[23])/(16384*y^2) + (416645775*betasv[{0}, {4}]*zeta[23])/
    (2048*y^3) + (2916520425*betasv[{1}, {4}]*zeta[23])/(16384*y^4) + 
   (1749912255*betasv[{2}, {4}]*zeta[23])/(65536*y^5) - 
   (324057825*pinablaE[2, 2]*zeta[23])/(65536*y^6) + 
   (46293975*pinablaE[2, 3]*zeta[23])/(65536*y^7) - 
   (27776385*pinablaE[2, 4]*zeta[23])/(524288*y^8) + 
   (1028755*pinablaE[2, 5]*zeta[23])/(524288*y^9) - 
   (29393*pinablaE[2, 6]*zeta[23])/(1048576*y^10) - 
   (916620705*zeta[3]*zeta[23])/(16384*y^5) + (53997766721773875*zeta[25])/
    (3872589266944*y^4), pinablaFp[2, 12, 12, 8] -> 
  (316234143225*betasv[{2, 18}, {4, 24}])/256 + 
   (67079969775*betasv[{18, 2}, {24, 4}])/128 + 
   (9582852825*betasv[{19, 1}, {24, 4}])/16 + 
   (28748558475*betasv[{20, 0}, {24, 4}])/256 - 
   (4471997985*betasv[{17}, {24}]*pinablaE[2, 2])/8 + 
   (7453329975*betasv[{16}, {24}]*pinablaE[2, 3])/16 - 
   212952285*betasv[{15}, {24}]*pinablaE[2, 4] + 
   (212952285*betasv[{14}, {24}]*pinablaE[2, 5])/4 - 
   6760390*betasv[{13}, {24}]*pinablaE[2, 6] + 
   (676039*betasv[{12}, {24}]*pinablaE[2, 7])/2 - 
   (105411381075*betasv[{18}, {24}]*zeta[3])/128 + 
   (1322685*zeta[23])/(8192*y) - (1249937325*betasv[{0}, {4}]*zeta[23])/
    (2048*y^2) - (416645775*betasv[{1}, {4}]*zeta[23])/(512*y^3) - 
   (2916520425*betasv[{2}, {4}]*zeta[23])/(16384*y^4) + 
   (194434695*pinablaE[2, 2]*zeta[23])/(4096*y^5) - 
   (324057825*pinablaE[2, 3]*zeta[23])/(32768*y^6) + 
   (9258795*pinablaE[2, 4]*zeta[23])/(8192*y^7) - 
   (9258795*pinablaE[2, 5]*zeta[23])/(131072*y^8) + 
   (146965*pinablaE[2, 6]*zeta[23])/(65536*y^9) - 
   (29393*pinablaE[2, 7]*zeta[23])/(1048576*y^10) + 
   (4583103525*zeta[3]*zeta[23])/(16384*y^4) - (53997766721773875*zeta[25])/
    (968147316736*y^3), pinablaFp[2, 12, 12, 9] -> 
  (-316234143225*betasv[{2, 19}, {4, 24}])/256 - 
   (86245675425*betasv[{19, 2}, {24, 4}])/128 - 
   (258737026275*betasv[{20, 1}, {24, 4}])/512 - 
   (28748558475*betasv[{21, 0}, {24, 4}])/512 + 
   (67079969775*betasv[{18}, {24}]*pinablaE[2, 2])/64 - 
   (40247981865*betasv[{17}, {24}]*pinablaE[2, 3])/32 + 
   (13415993955*betasv[{16}, {24}]*pinablaE[2, 4])/16 - 
   (638856855*betasv[{15}, {24}]*pinablaE[2, 5])/2 + 
   (273795795*betasv[{14}, {24}]*pinablaE[2, 6])/4 - 
   (30421755*betasv[{13}, {24}]*pinablaE[2, 7])/4 + 
   (676039*betasv[{12}, {24}]*pinablaE[2, 8])/2 + 
   (105411381075*betasv[{19}, {24}]*zeta[3])/128 - (1322685*zeta[23])/8192 + 
   (1249937325*betasv[{0}, {4}]*zeta[23])/(1024*y) + 
   (11249435925*betasv[{1}, {4}]*zeta[23])/(4096*y^2) + 
   (3749811975*betasv[{2}, {4}]*zeta[23])/(4096*y^3) - 
   (2916520425*pinablaE[2, 2]*zeta[23])/(8192*y^4) + 
   (1749912255*pinablaE[2, 3]*zeta[23])/(16384*y^5) - 
   (583304085*pinablaE[2, 4]*zeta[23])/(32768*y^6) + 
   (27776385*pinablaE[2, 5]*zeta[23])/(16384*y^7) - 
   (11904165*pinablaE[2, 6]*zeta[23])/(131072*y^8) + 
   (1322685*pinablaE[2, 7]*zeta[23])/(524288*y^9) - 
   (29393*pinablaE[2, 8]*zeta[23])/(1048576*y^10) - 
   (4583103525*zeta[3]*zeta[23])/(4096*y^3) + (161993300165321625*zeta[25])/
    (968147316736*y^2), pinablaFp[2, 12, 12, 10] -> 
  (948702429675*betasv[{2, 20}, {4, 24}])/1024 + 
   (1293685131375*betasv[{20, 2}, {24, 4}])/2048 + 
   (143742792375*betasv[{21, 1}, {24, 4}])/512 + 
   (28748558475*betasv[{22, 0}, {24, 4}])/2048 - 
   (47914264125*betasv[{19}, {24}]*pinablaE[2, 2])/32 + 
   (335399848875*betasv[{18}, {24}]*pinablaE[2, 3])/128 - 
   (40247981865*betasv[{17}, {24}]*pinablaE[2, 4])/16 + 
   (22359989925*betasv[{16}, {24}]*pinablaE[2, 5])/16 - 
   456326325*betasv[{15}, {24}]*pinablaE[2, 6] + 
   (1368978975*betasv[{14}, {24}]*pinablaE[2, 7])/16 - 
   (16900975*betasv[{13}, {24}]*pinablaE[2, 8])/2 + 
   (676039*betasv[{12}, {24}]*pinablaE[2, 9])/2 - 
   (316234143225*betasv[{20}, {24}]*zeta[3])/512 - 
   (1249937325*betasv[{0}, {4}]*zeta[23])/1024 - 
   (6249686625*betasv[{1}, {4}]*zeta[23])/(1024*y) - 
   (56247179625*betasv[{2}, {4}]*zeta[23])/(16384*y^2) + 
   (2083228875*pinablaE[2, 2]*zeta[23])/(1024*y^3) - 
   (14582602125*pinablaE[2, 3]*zeta[23])/(16384*y^4) + 
   (1749912255*pinablaE[2, 4]*zeta[23])/(8192*y^5) - 
   (972173475*pinablaE[2, 5]*zeta[23])/(32768*y^6) + 
   (19840275*pinablaE[2, 6]*zeta[23])/(8192*y^7) - 
   (59520825*pinablaE[2, 7]*zeta[23])/(524288*y^8) + 
   (734825*pinablaE[2, 8]*zeta[23])/(262144*y^9) - 
   (29393*pinablaE[2, 9]*zeta[23])/(1048576*y^10) + 
   (13749310575*zeta[3]*zeta[23])/(4096*y^2) - (161993300165321625*zeta[25])/
    (484073658368*y), pinablaFp[2, 12, 12, 11] -> 
  (-948702429675*betasv[{2, 21}, {4, 24}])/2048 - 
   (1581170716125*betasv[{21, 2}, {24, 4}])/4096 - 
   (316234143225*betasv[{22, 1}, {24, 4}])/4096 + 
   (1581170716125*betasv[{20}, {24}]*pinablaE[2, 2])/1024 - 
   (527056905375*betasv[{19}, {24}]*pinablaE[2, 3])/128 + 
   (737879667525*betasv[{18}, {24}]*pinablaE[2, 4])/128 - 
   (147575933505*betasv[{17}, {24}]*pinablaE[2, 5])/32 + 
   (35137127025*betasv[{16}, {24}]*pinablaE[2, 6])/16 - 
   (5019589575*betasv[{15}, {24}]*pinablaE[2, 7])/8 + 
   (1673196525*betasv[{14}, {24}]*pinablaE[2, 8])/16 - 
   (37182145*betasv[{13}, {24}]*pinablaE[2, 9])/4 + 
   (676039*betasv[{12}, {24}]*pinablaE[2, 10])/2 + 
   (316234143225*betasv[{21}, {24}]*zeta[3])/1024 + 
   (13749310575*betasv[{1}, {4}]*zeta[23])/2048 + 
   (68746552875*betasv[{2}, {4}]*zeta[23])/(8192*y) - 
   (68746552875*pinablaE[2, 2]*zeta[23])/(8192*y^2) + 
   (22915517625*pinablaE[2, 3]*zeta[23])/(4096*y^3) - 
   (32081724675*pinablaE[2, 4]*zeta[23])/(16384*y^4) + 
   (6416344935*pinablaE[2, 5]*zeta[23])/(16384*y^5) - 
   (1527701175*pinablaE[2, 6]*zeta[23])/(32768*y^6) + 
   (218243025*pinablaE[2, 7]*zeta[23])/(65536*y^7) - 
   (72747675*pinablaE[2, 8]*zeta[23])/(524288*y^8) + 
   (1616615*pinablaE[2, 9]*zeta[23])/(524288*y^9) - 
   (29393*pinablaE[2, 10]*zeta[23])/(1048576*y^10) - 
   (13749310575*zeta[3]*zeta[23])/(2048*y) + (161993300165321625*zeta[25])/
    484073658368, pinablaFp[3, 3, 2, 0] -> 200*betasv[{3, 1}, {6, 6}] - 
   100*betasv[{4, 0}, {6, 6}] + 40*betasv[{0}, {6}]*zeta[5] - 
   (20*betasv[{1}, {6}]*zeta[5])/y + zeta[5]^2/(32*y^4) - 
   (5*zeta[7])/(288*y), pinablaFp[3, 3, 2, 1] -> 
  -150*betasv[{3, 2}, {6, 6}] + 50*betasv[{4, 1}, {6, 6}] - 
   20*betasv[{1}, {6}]*zeta[5] + (15*betasv[{2}, {6}]*zeta[5])/y - 
   zeta[5]^2/(8*y^3) + (5*zeta[7])/288, pinablaFp[3, 3, 4, 0] -> 
  200*betasv[{3, 1}, {6, 6}] + 25*betasv[{4, 0}, {6, 6}] - 
   10*betasv[{0}, {6}]*zeta[5] - (20*betasv[{1}, {6}]*zeta[5])/y + 
   (9*zeta[5]^2)/(128*y^4) - (35*zeta[9])/(1152*y^3), 
 pinablaFp[3, 3, 4, 1] -> -150*betasv[{3, 2}, {6, 6}] - 
   75*betasv[{4, 1}, {6, 6}] + 30*betasv[{1}, {6}]*zeta[5] + 
   (15*betasv[{2}, {6}]*zeta[5])/y - (9*zeta[5]^2)/(32*y^3) + 
   (35*zeta[9])/(384*y^2), pinablaFp[3, 3, 4, 2] -> 
  75*betasv[{3, 3}, {6, 6}] + (375*betasv[{4, 2}, {6, 6}])/4 - 
   (75*betasv[{2}, {6}]*zeta[5])/2 - (15*betasv[{3}, {6}]*zeta[5])/(2*y) + 
   (27*zeta[5]^2)/(32*y^2) - (35*zeta[9])/(192*y), 
 pinablaFp[3, 3, 4, 3] -> (-75*betasv[{3, 4}, {6, 6}])/4 - 
   (525*betasv[{4, 3}, {6, 6}])/8 + (105*betasv[{3}, {6}]*zeta[5])/4 + 
   (15*betasv[{4}, {6}]*zeta[5])/(8*y) - (27*zeta[5]^2)/(16*y) + 
   (35*zeta[9])/192, pinablaFp[3, 4, 3, 0] -> 350*betasv[{3, 2}, {6, 8}] - 
   175*betasv[{4, 1}, {6, 8}] + 350*betasv[{4, 1}, {8, 6}] - 
   175*betasv[{5, 0}, {8, 6}] + 70*betasv[{1}, {8}]*zeta[5] - 
   (35*betasv[{2}, {8}]*zeta[5])/y + (5*zeta[7])/18144 + 
   (25*betasv[{0}, {6}]*zeta[7])/(2*y) - (25*betasv[{1}, {6}]*zeta[7])/
    (4*y^2) + (5*zeta[5]*zeta[7])/(256*y^5) - (49*zeta[9])/(11520*y^2), 
 pinablaFp[3, 4, 3, 1] -> -350*betasv[{3, 3}, {6, 8}] + 
   (525*betasv[{4, 2}, {6, 8}])/4 - (525*betasv[{4, 2}, {8, 6}])/2 + 
   (175*betasv[{6, 0}, {8, 6}])/4 - (105*betasv[{2}, {8}]*zeta[5])/2 + 
   (35*betasv[{3}, {8}]*zeta[5])/y - (25*betasv[{0}, {6}]*zeta[7])/2 + 
   (75*betasv[{2}, {6}]*zeta[7])/(16*y^2) - (25*zeta[5]*zeta[7])/(256*y^4) + 
   (49*zeta[9])/(5760*y), pinablaFp[3, 4, 3, 2] -> 
  (525*betasv[{3, 4}, {6, 8}])/2 - (175*betasv[{4, 3}, {6, 8}])/4 + 
   (525*betasv[{4, 3}, {8, 6}])/4 + (525*betasv[{5, 2}, {8, 6}])/4 - 
   (175*betasv[{6, 1}, {8, 6}])/4 + (35*betasv[{3}, {8}]*zeta[5])/2 - 
   (105*betasv[{4}, {8}]*zeta[5])/(4*y) + (25*betasv[{1}, {6}]*zeta[7])/2 - 
   (75*betasv[{2}, {6}]*zeta[7])/(8*y) - (75*betasv[{3}, {6}]*zeta[7])/
    (32*y^2) + (25*zeta[5]*zeta[7])/(64*y^3) - (49*zeta[9])/5760, 
 pinablaFp[3, 4, 5, 0] -> 350*betasv[{3, 2}, {6, 8}] + 
   70*betasv[{4, 1}, {6, 8}] + 350*betasv[{4, 1}, {8, 6}] + 
   70*betasv[{5, 0}, {8, 6}] - 28*betasv[{1}, {8}]*zeta[5] - 
   (35*betasv[{2}, {8}]*zeta[5])/y - zeta[7]/30240 - 
   (5*betasv[{0}, {6}]*zeta[7])/y - (25*betasv[{1}, {6}]*zeta[7])/(4*y^2) + 
   (3*zeta[5]*zeta[7])/(64*y^5) - (77*zeta[11])/(4608*y^4), 
 pinablaFp[3, 4, 5, 1] -> -350*betasv[{3, 3}, {6, 8}] - 
   175*betasv[{4, 2}, {6, 8}] - (525*betasv[{4, 2}, {8, 6}])/2 - 
   245*betasv[{5, 1}, {8, 6}] - (35*betasv[{6, 0}, {8, 6}])/2 + 
   70*betasv[{2}, {8}]*zeta[5] + (35*betasv[{3}, {8}]*zeta[5])/y + 
   5*betasv[{0}, {6}]*zeta[7] + (35*betasv[{1}, {6}]*zeta[7])/(2*y) + 
   (75*betasv[{2}, {6}]*zeta[7])/(16*y^2) - (15*zeta[5]*zeta[7])/(64*y^4) + 
   (77*zeta[11])/(1152*y^3), pinablaFp[3, 4, 5, 2] -> 
  (525*betasv[{3, 4}, {6, 8}])/2 + (525*betasv[{4, 3}, {6, 8}])/2 + 
   (525*betasv[{4, 3}, {8, 6}])/4 + 315*betasv[{5, 2}, {8, 6}] + 
   (315*betasv[{6, 1}, {8, 6}])/4 - 105*betasv[{3}, {8}]*zeta[5] - 
   (105*betasv[{4}, {8}]*zeta[5])/(4*y) - (45*betasv[{1}, {6}]*zeta[7])/2 - 
   (45*betasv[{2}, {6}]*zeta[7])/(2*y) - (75*betasv[{3}, {6}]*zeta[7])/
    (32*y^2) + (15*zeta[5]*zeta[7])/(16*y^3) - (77*zeta[11])/(384*y^2), 
 pinablaFp[3, 4, 5, 3] -> (-525*betasv[{3, 5}, {6, 8}])/4 - 
   (525*betasv[{4, 4}, {6, 8}])/2 - (525*betasv[{4, 4}, {8, 6}])/16 - 
   (1785*betasv[{5, 3}, {8, 6}])/8 - (2205*betasv[{6, 2}, {8, 6}])/16 + 
   105*betasv[{4}, {8}]*zeta[5] + (105*betasv[{5}, {8}]*zeta[5])/(8*y) + 
   (315*betasv[{2}, {6}]*zeta[7])/8 + (255*betasv[{3}, {6}]*zeta[7])/(16*y) + 
   (75*betasv[{4}, {6}]*zeta[7])/(128*y^2) - (45*zeta[5]*zeta[7])/(16*y^2) + 
   (77*zeta[11])/(192*y), pinablaFp[3, 4, 5, 4] -> 
  (525*betasv[{3, 6}, {6, 8}])/16 + (2625*betasv[{4, 5}, {6, 8}])/16 + 
   (1155*betasv[{5, 4}, {8, 6}])/16 + (1995*betasv[{6, 3}, {8, 6}])/16 + 
   (35*betasv[{4}, {8}]*pinablaE[3, 3])/4 - (525*betasv[{5}, {8}]*zeta[5])/
    8 - (105*betasv[{6}, {8}]*zeta[5])/(32*y) - 
   (285*betasv[{3}, {6}]*zeta[7])/8 - (165*betasv[{4}, {6}]*zeta[7])/(32*y) - 
   (5*pinablaE[3, 3]*zeta[7])/(32*y^2) + (45*zeta[5]*zeta[7])/(8*y) - 
   (77*zeta[11])/192, pinablaFp[3, 5, 4, 0] -> 1260*betasv[{3, 3}, {6, 10}] - 
   630*betasv[{4, 2}, {6, 10}] + 1260*betasv[{5, 1}, {10, 6}] - 
   630*betasv[{6, 0}, {10, 6}] + 252*betasv[{2}, {10}]*zeta[5] - 
   (126*betasv[{3}, {10}]*zeta[5])/y + zeta[9]/(4320*y) + 
   (35*betasv[{0}, {6}]*zeta[9])/(4*y^2) - (35*betasv[{1}, {6}]*zeta[9])/
    (8*y^3) + (7*zeta[5]*zeta[9])/(512*y^6) - (5*zeta[11])/(2304*y^3), 
 pinablaFp[3, 5, 4, 1] -> -1575*betasv[{3, 4}, {6, 10}] + 
   630*betasv[{4, 3}, {6, 10}] - 945*betasv[{5, 2}, {10, 6}] - 
   315*betasv[{6, 1}, {10, 6}] + 315*betasv[{7, 0}, {10, 6}] - 
   252*betasv[{3}, {10}]*zeta[5] + (315*betasv[{4}, {10}]*zeta[5])/(2*y) - 
   zeta[9]/4320 - (35*betasv[{0}, {6}]*zeta[9])/(2*y) + 
   (35*betasv[{1}, {6}]*zeta[9])/(8*y^2) + (105*betasv[{2}, {6}]*zeta[9])/
    (32*y^3) - (21*zeta[5]*zeta[9])/(256*y^5) + (5*zeta[11])/(768*y^2), 
 pinablaFp[3, 5, 4, 2] -> 1575*betasv[{3, 5}, {6, 10}] - 
   (1575*betasv[{4, 4}, {6, 10}])/4 + (945*betasv[{5, 3}, {10, 6}])/2 + 
   945*betasv[{6, 2}, {10, 6}] - (315*betasv[{7, 1}, {10, 6}])/2 - 
   (315*betasv[{8, 0}, {10, 6}])/4 + (315*betasv[{4}, {10}]*zeta[5])/2 - 
   (315*betasv[{5}, {10}]*zeta[5])/(2*y) + (35*betasv[{0}, {6}]*zeta[9])/2 + 
   (35*betasv[{1}, {6}]*zeta[9])/(4*y) - (105*betasv[{2}, {6}]*zeta[9])/
    (8*y^2) - (105*betasv[{3}, {6}]*zeta[9])/(64*y^3) + 
   (105*zeta[5]*zeta[9])/(256*y^4) - (5*zeta[11])/(384*y), 
 pinablaFp[3, 5, 4, 3] -> (-4725*betasv[{3, 6}, {6, 10}])/4 - 
   (945*betasv[{5, 4}, {10, 6}])/8 - (6615*betasv[{6, 3}, {10, 6}])/8 - 
   (2835*betasv[{7, 2}, {10, 6}])/8 + (945*betasv[{8, 1}, {10, 6}])/8 + 
   (945*betasv[{6}, {10}]*zeta[5])/(8*y) - (105*betasv[{1}, {6}]*zeta[9])/4 + 
   (315*betasv[{2}, {6}]*zeta[9])/(16*y) + (735*betasv[{3}, {6}]*zeta[9])/
    (64*y^2) + (105*betasv[{4}, {6}]*zeta[9])/(256*y^3) - 
   (105*zeta[5]*zeta[9])/(64*y^3) + (5*zeta[11])/384, 
 pinablaFp[3, 5, 6, 0] -> 1260*betasv[{3, 3}, {6, 10}] + 
   315*betasv[{4, 2}, {6, 10}] + 1260*betasv[{5, 1}, {10, 6}] + 
   315*betasv[{6, 0}, {10, 6}] - 126*betasv[{2}, {10}]*zeta[5] - 
   (126*betasv[{3}, {10}]*zeta[5])/y - zeta[9]/(24192*y) - 
   (35*betasv[{0}, {6}]*zeta[9])/(8*y^2) - (35*betasv[{1}, {6}]*zeta[9])/
    (8*y^3) + (35*zeta[5]*zeta[9])/(1024*y^6) - 
   (63063*zeta[13])/(5660672*y^5), pinablaFp[3, 5, 6, 1] -> 
  -1575*betasv[{3, 4}, {6, 10}] - (1575*betasv[{4, 3}, {6, 10}])/2 - 
   945*betasv[{5, 2}, {10, 6}] - 1260*betasv[{6, 1}, {10, 6}] - 
   (315*betasv[{7, 0}, {10, 6}])/2 + 315*betasv[{3}, {10}]*zeta[5] + 
   (315*betasv[{4}, {10}]*zeta[5])/(2*y) + zeta[9]/24192 + 
   (35*betasv[{0}, {6}]*zeta[9])/(4*y) + (35*betasv[{1}, {6}]*zeta[9])/
    (2*y^2) + (105*betasv[{2}, {6}]*zeta[9])/(32*y^3) - 
   (105*zeta[5]*zeta[9])/(512*y^5) + (315315*zeta[13])/(5660672*y^4), 
 pinablaFp[3, 5, 6, 2] -> 1575*betasv[{3, 5}, {6, 10}] + 
   (11025*betasv[{4, 4}, {6, 10}])/8 + (945*betasv[{5, 3}, {10, 6}])/2 + 
   (6615*betasv[{6, 2}, {10, 6}])/4 + (1575*betasv[{7, 1}, {10, 6}])/2 + 
   (315*betasv[{8, 0}, {10, 6}])/8 - (2205*betasv[{4}, {10}]*zeta[5])/4 - 
   (315*betasv[{5}, {10}]*zeta[5])/(2*y) - (35*betasv[{0}, {6}]*zeta[9])/4 - 
   (175*betasv[{1}, {6}]*zeta[9])/(4*y) - (735*betasv[{2}, {6}]*zeta[9])/
    (32*y^2) - (105*betasv[{3}, {6}]*zeta[9])/(64*y^3) + 
   (525*zeta[5]*zeta[9])/(512*y^4) - (315315*zeta[13])/(1415168*y^3), 
 pinablaFp[3, 5, 6, 3] -> (-4725*betasv[{3, 6}, {6, 10}])/4 - 
   (14175*betasv[{4, 5}, {6, 10}])/8 - (945*betasv[{5, 4}, {10, 6}])/8 - 
   (4725*betasv[{6, 3}, {10, 6}])/4 - (2835*betasv[{7, 2}, {10, 6}])/2 - 
   (945*betasv[{8, 1}, {10, 6}])/4 + (2835*betasv[{5}, {10}]*zeta[5])/4 + 
   (945*betasv[{6}, {10}]*zeta[5])/(8*y) + (105*betasv[{1}, {6}]*zeta[9])/2 + 
   (315*betasv[{2}, {6}]*zeta[9])/(4*y) + (525*betasv[{3}, {6}]*zeta[9])/
    (32*y^2) + (105*betasv[{4}, {6}]*zeta[9])/(256*y^3) - 
   (525*zeta[5]*zeta[9])/(128*y^3) + (945945*zeta[13])/(1415168*y^2), 
 pinablaFp[3, 5, 6, 4] -> (4725*betasv[{3, 7}, {6, 10}])/8 + 
   (51975*betasv[{4, 6}, {6, 10}])/32 + (12285*betasv[{6, 4}, {10, 6}])/32 + 
   (10395*betasv[{7, 3}, {10, 6}])/8 + (8505*betasv[{8, 2}, {10, 6}])/16 + 
   (63*betasv[{5}, {10}]*pinablaE[3, 3])/2 - 
   (10395*betasv[{6}, {10}]*zeta[5])/16 - (945*betasv[{7}, {10}]*zeta[5])/
    (16*y) - (945*betasv[{2}, {6}]*zeta[9])/8 - 
   (1155*betasv[{3}, {6}]*zeta[9])/(16*y) - (1365*betasv[{4}, {6}]*zeta[9])/
    (256*y^2) - (7*pinablaE[3, 3]*zeta[9])/(64*y^3) + 
   (1575*zeta[5]*zeta[9])/(128*y^2) - (945945*zeta[13])/(707584*y), 
 pinablaFp[3, 5, 6, 5] -> (-4725*betasv[{3, 8}, {6, 10}])/32 - 
   (61425*betasv[{4, 7}, {6, 10}])/64 - (33075*betasv[{7, 4}, {10, 6}])/64 - 
   (4725*betasv[{8, 3}, {10, 6}])/8 - 126*betasv[{6}, {10}]*pinablaE[3, 3] + 
   (63*betasv[{5}, {10}]*pinablaE[3, 4])/2 + 
   (12285*betasv[{7}, {10}]*zeta[5])/32 + (945*betasv[{8}, {10}]*zeta[5])/
    (64*y) + (525*betasv[{3}, {6}]*zeta[9])/4 + 
   (3675*betasv[{4}, {6}]*zeta[9])/(128*y) + (7*pinablaE[3, 3]*zeta[9])/
    (4*y^2) - (7*pinablaE[3, 4]*zeta[9])/(64*y^3) - 
   (1575*zeta[5]*zeta[9])/(64*y) + (945945*zeta[13])/707584, 
 pinablaFp[3, 6, 5, 0] -> 4620*betasv[{3, 4}, {6, 12}] - 
   2310*betasv[{4, 3}, {6, 12}] + 4620*betasv[{6, 1}, {12, 6}] - 
   2310*betasv[{7, 0}, {12, 6}] + 924*betasv[{3}, {12}]*zeta[5] - 
   (462*betasv[{4}, {12}]*zeta[5])/y + zeta[11]/(5376*y^2) + 
   (105*betasv[{0}, {6}]*zeta[11])/(16*y^3) - (105*betasv[{1}, {6}]*zeta[11])/
    (32*y^4) + (21*zeta[5]*zeta[11])/(2048*y^7) - 
   (847*zeta[13])/(614400*y^4), pinablaFp[3, 6, 5, 1] -> 
  -6930*betasv[{3, 5}, {6, 12}] + (5775*betasv[{4, 4}, {6, 12}])/2 - 
   3465*betasv[{6, 2}, {12, 6}] - 2310*betasv[{7, 1}, {12, 6}] + 
   (3465*betasv[{8, 0}, {12, 6}])/2 - 1155*betasv[{4}, {12}]*zeta[5] + 
   (693*betasv[{5}, {12}]*zeta[5])/y - zeta[11]/(2688*y) - 
   (315*betasv[{0}, {6}]*zeta[11])/(16*y^2) + (105*betasv[{1}, {6}]*zeta[11])/
    (16*y^3) + (315*betasv[{2}, {6}]*zeta[11])/(128*y^4) - 
   (147*zeta[5]*zeta[11])/(2048*y^6) + (847*zeta[13])/(153600*y^3), 
 pinablaFp[3, 6, 5, 2] -> (17325*betasv[{3, 6}, {6, 12}])/2 - 
   (10395*betasv[{4, 5}, {6, 12}])/4 + (3465*betasv[{6, 3}, {12, 6}])/2 + 
   (10395*betasv[{7, 2}, {12, 6}])/2 - (3465*betasv[{9, 0}, {12, 6}])/4 + 
   (2079*betasv[{5}, {12}]*zeta[5])/2 - (3465*betasv[{6}, {12}]*zeta[5])/
    (4*y) + zeta[11]/2688 + (315*betasv[{0}, {6}]*zeta[11])/(8*y) - 
   (945*betasv[{2}, {6}]*zeta[11])/(64*y^3) - (315*betasv[{3}, {6}]*zeta[11])/
    (256*y^4) + (441*zeta[5]*zeta[11])/(1024*y^5) - 
   (847*zeta[13])/(51200*y^2), pinablaFp[3, 6, 5, 3] -> 
  (-17325*betasv[{3, 7}, {6, 12}])/2 + (17325*betasv[{4, 6}, {6, 12}])/16 - 
   (3465*betasv[{6, 4}, {12, 6}])/8 - (17325*betasv[{7, 3}, {12, 6}])/4 - 
   (31185*betasv[{8, 2}, {12, 6}])/8 + (3465*betasv[{9, 1}, {12, 6}])/4 + 
   (3465*betasv[{10, 0}, {12, 6}])/16 - (3465*betasv[{6}, {12}]*zeta[5])/8 + 
   (3465*betasv[{7}, {12}]*zeta[5])/(4*y) - (315*betasv[{0}, {6}]*zeta[11])/
    8 - (315*betasv[{1}, {6}]*zeta[11])/(8*y) + 
   (2835*betasv[{2}, {6}]*zeta[11])/(64*y^2) + 
   (1575*betasv[{3}, {6}]*zeta[11])/(128*y^3) + 
   (315*betasv[{4}, {6}]*zeta[11])/(1024*y^4) - (2205*zeta[5]*zeta[11])/
    (1024*y^4) + (847*zeta[13])/(25600*y), pinablaFp[3, 6, 5, 4] -> 
  (51975*betasv[{3, 8}, {6, 12}])/8 + (17325*betasv[{4, 7}, {6, 12}])/16 + 
   (24255*betasv[{7, 4}, {12, 6}])/16 + (10395*betasv[{8, 3}, {12, 6}])/2 + 
   (10395*betasv[{9, 2}, {12, 6}])/8 - (3465*betasv[{10, 1}, {12, 6}])/8 + 
   (231*betasv[{6}, {12}]*pinablaE[3, 3])/2 - 
   (3465*betasv[{7}, {12}]*zeta[5])/8 - (10395*betasv[{8}, {12}]*zeta[5])/
    (16*y) + (315*betasv[{1}, {6}]*zeta[11])/4 - 
   (945*betasv[{2}, {6}]*zeta[11])/(16*y) - (945*betasv[{3}, {6}]*zeta[11])/
    (16*y^2) - (2205*betasv[{4}, {6}]*zeta[11])/(512*y^3) - 
   (21*pinablaE[3, 3]*zeta[11])/(256*y^4) + (2205*zeta[5]*zeta[11])/
    (256*y^3) - (847*zeta[13])/25600, pinablaFp[3, 6, 7, 0] -> 
  4620*betasv[{3, 4}, {6, 12}] + 1320*betasv[{4, 3}, {6, 12}] + 
   4620*betasv[{6, 1}, {12, 6}] + 1320*betasv[{7, 0}, {12, 6}] - 
   528*betasv[{3}, {12}]*zeta[5] - (462*betasv[{4}, {12}]*zeta[5])/y - 
   zeta[11]/(24192*y^2) - (15*betasv[{0}, {6}]*zeta[11])/(4*y^3) - 
   (105*betasv[{1}, {6}]*zeta[11])/(32*y^4) + (27*zeta[5]*zeta[11])/
    (1024*y^7) - (1001*zeta[15])/(122880*y^6), 
 pinablaFp[3, 6, 7, 1] -> -6930*betasv[{3, 5}, {6, 12}] - 
   3465*betasv[{4, 4}, {6, 12}] - 3465*betasv[{6, 2}, {12, 6}] - 
   5940*betasv[{7, 1}, {12, 6}] - 990*betasv[{8, 0}, {12, 6}] + 
   1386*betasv[{4}, {12}]*zeta[5] + (693*betasv[{5}, {12}]*zeta[5])/y + 
   zeta[11]/(12096*y) + (45*betasv[{0}, {6}]*zeta[11])/(4*y^2) + 
   (135*betasv[{1}, {6}]*zeta[11])/(8*y^3) + (315*betasv[{2}, {6}]*zeta[11])/
    (128*y^4) - (189*zeta[5]*zeta[11])/(1024*y^6) + 
   (1001*zeta[15])/(20480*y^5), pinablaFp[3, 6, 7, 2] -> 
  (17325*betasv[{3, 6}, {6, 12}])/2 + 6930*betasv[{4, 5}, {6, 12}] + 
   (3465*betasv[{6, 3}, {12, 6}])/2 + 7920*betasv[{7, 2}, {12, 6}] + 
   5445*betasv[{8, 1}, {12, 6}] + 495*betasv[{9, 0}, {12, 6}] - 
   2772*betasv[{5}, {12}]*zeta[5] - (3465*betasv[{6}, {12}]*zeta[5])/(4*y) - 
   zeta[11]/12096 - (45*betasv[{0}, {6}]*zeta[11])/(2*y) - 
   (495*betasv[{1}, {6}]*zeta[11])/(8*y^2) - (45*betasv[{2}, {6}]*zeta[11])/
    (2*y^3) - (315*betasv[{3}, {6}]*zeta[11])/(256*y^4) + 
   (567*zeta[5]*zeta[11])/(512*y^5) - (1001*zeta[15])/(4096*y^4), 
 pinablaFp[3, 6, 7, 3] -> (-17325*betasv[{3, 7}, {6, 12}])/2 - 
   (86625*betasv[{4, 6}, {6, 12}])/8 - (3465*betasv[{6, 4}, {12, 6}])/8 - 
   (11385*betasv[{7, 3}, {12, 6}])/2 - (40095*betasv[{8, 2}, {12, 6}])/4 - 
   (6435*betasv[{9, 1}, {12, 6}])/2 - (495*betasv[{10, 0}, {12, 6}])/4 + 
   (17325*betasv[{6}, {12}]*zeta[5])/4 + (3465*betasv[{7}, {12}]*zeta[5])/
    (4*y) + (45*betasv[{0}, {6}]*zeta[11])/2 + 
   (585*betasv[{1}, {6}]*zeta[11])/(4*y) + (3645*betasv[{2}, {6}]*zeta[11])/
    (32*y^2) + (1035*betasv[{3}, {6}]*zeta[11])/(64*y^3) + 
   (315*betasv[{4}, {6}]*zeta[11])/(1024*y^4) - (2835*zeta[5]*zeta[11])/
    (512*y^4) + (1001*zeta[15])/(1024*y^3), pinablaFp[3, 6, 7, 4] -> 
  (51975*betasv[{3, 8}, {6, 12}])/8 + (51975*betasv[{4, 7}, {6, 12}])/4 + 
   (7425*betasv[{7, 4}, {12, 6}])/4 + (37125*betasv[{8, 3}, {12, 6}])/4 + 
   7425*betasv[{9, 2}, {12, 6}] + (7425*betasv[{10, 1}, {12, 6}])/8 + 
   (231*betasv[{6}, {12}]*pinablaE[3, 3])/2 - 
   (10395*betasv[{7}, {12}]*zeta[5])/2 - (10395*betasv[{8}, {12}]*zeta[5])/
    (16*y) - (675*betasv[{1}, {6}]*zeta[11])/4 - 
   (675*betasv[{2}, {6}]*zeta[11])/(2*y) - (3375*betasv[{3}, {6}]*zeta[11])/
    (32*y^2) - (675*betasv[{4}, {6}]*zeta[11])/(128*y^3) - 
   (21*pinablaE[3, 3]*zeta[11])/(256*y^4) + (2835*zeta[5]*zeta[11])/
    (128*y^3) - (3003*zeta[15])/(1024*y^2), pinablaFp[3, 6, 7, 5] -> 
  (-51975*betasv[{3, 9}, {6, 12}])/16 - (363825*betasv[{4, 8}, {6, 12}])/32 - 
   (7425*betasv[{8, 4}, {12, 6}])/2 - (66825*betasv[{9, 3}, {12, 6}])/8 - 
   (81675*betasv[{10, 2}, {12, 6}])/32 - 
   (1221*betasv[{7}, {12}]*pinablaE[3, 3])/2 + 
   (231*betasv[{6}, {12}]*pinablaE[3, 4])/2 + 
   (72765*betasv[{8}, {12}]*zeta[5])/16 + (10395*betasv[{9}, {12}]*zeta[5])/
    (32*y) + (7425*betasv[{2}, {6}]*zeta[11])/16 + 
   (6075*betasv[{3}, {6}]*zeta[11])/(16*y) + (675*betasv[{4}, {6}]*zeta[11])/
    (16*y^2) + (111*pinablaE[3, 3]*zeta[11])/(64*y^3) - 
   (21*pinablaE[3, 4]*zeta[11])/(256*y^4) - (8505*zeta[5]*zeta[11])/
    (128*y^2) + (3003*zeta[15])/(512*y), pinablaFp[3, 6, 7, 6] -> 
  (51975*betasv[{3, 10}, {6, 12}])/64 + (51975*betasv[{4, 9}, {6, 12}])/8 + 
   (126225*betasv[{9, 4}, {12, 6}])/32 + (215325*betasv[{10, 3}, {12, 6}])/
    64 + (11583*betasv[{8}, {12}]*pinablaE[3, 3])/8 - 
   726*betasv[{7}, {12}]*pinablaE[3, 4] + 
   (231*betasv[{6}, {12}]*pinablaE[3, 5])/2 - 
   (10395*betasv[{9}, {12}]*zeta[5])/4 - (10395*betasv[{10}, {12}]*zeta[5])/
    (128*y) - (19575*betasv[{3}, {6}]*zeta[11])/32 - 
   (11475*betasv[{4}, {6}]*zeta[11])/(64*y) - (1053*pinablaE[3, 3]*zeta[11])/
    (64*y^2) + (33*pinablaE[3, 4]*zeta[11])/(16*y^3) - 
   (21*pinablaE[3, 5]*zeta[11])/(256*y^4) + (8505*zeta[5]*zeta[11])/(64*y) - 
   (3003*zeta[15])/512, pinablaFp[3, 7, 6, 0] -> 
  17160*betasv[{3, 5}, {6, 14}] - 8580*betasv[{4, 4}, {6, 14}] + 
   17160*betasv[{7, 1}, {14, 6}] - 8580*betasv[{8, 0}, {14, 6}] + 
   3432*betasv[{4}, {14}]*zeta[5] - (1716*betasv[{5}, {14}]*zeta[5])/y + 
   (11*zeta[13])/(72576*y^3) + (165*betasv[{0}, {6}]*zeta[13])/(32*y^4) - 
   (165*betasv[{1}, {6}]*zeta[13])/(64*y^5) + (33*zeta[5]*zeta[13])/
    (4096*y^8) - (8281*zeta[15])/(8491008*y^5), 
 pinablaFp[3, 7, 6, 1] -> -30030*betasv[{3, 6}, {6, 14}] + 
   12870*betasv[{4, 5}, {6, 14}] - 12870*betasv[{7, 2}, {14, 6}] - 
   12870*betasv[{8, 1}, {14, 6}] + 8580*betasv[{9, 0}, {14, 6}] - 
   5148*betasv[{5}, {14}]*zeta[5] + (3003*betasv[{6}, {14}]*zeta[5])/y - 
   (11*zeta[13])/(24192*y^2) - (165*betasv[{0}, {6}]*zeta[13])/(8*y^3) + 
   (495*betasv[{1}, {6}]*zeta[13])/(64*y^4) + (495*betasv[{2}, {6}]*zeta[13])/
    (256*y^5) - (33*zeta[5]*zeta[13])/(512*y^7) + 
   (41405*zeta[15])/(8491008*y^4), pinablaFp[3, 7, 6, 2] -> 
  45045*betasv[{3, 7}, {6, 14}] - 15015*betasv[{4, 6}, {6, 14}] + 
   6435*betasv[{7, 3}, {14, 6}] + 25740*betasv[{8, 2}, {14, 6}] + 
   4290*betasv[{9, 1}, {14, 6}] - 6435*betasv[{10, 0}, {14, 6}] + 
   6006*betasv[{6}, {14}]*zeta[5] - (9009*betasv[{7}, {14}]*zeta[5])/(2*y) + 
   (11*zeta[13])/(12096*y) + (495*betasv[{0}, {6}]*zeta[13])/(8*y^2) - 
   (165*betasv[{1}, {6}]*zeta[13])/(16*y^3) - (495*betasv[{2}, {6}]*zeta[13])/
    (32*y^4) - (495*betasv[{3}, {6}]*zeta[13])/(512*y^5) + 
   (231*zeta[5]*zeta[13])/(512*y^6) - (41405*zeta[15])/(2122752*y^3), 
 pinablaFp[3, 7, 6, 3] -> (-225225*betasv[{3, 8}, {6, 14}])/4 + 
   (45045*betasv[{4, 7}, {6, 14}])/4 - (6435*betasv[{7, 4}, {14, 6}])/4 - 
   (83655*betasv[{8, 3}, {14, 6}])/4 - (57915*betasv[{9, 2}, {14, 6}])/2 + 
   (6435*betasv[{10, 1}, {14, 6}])/2 + (6435*betasv[{11, 0}, {14, 6}])/2 - 
   (9009*betasv[{7}, {14}]*zeta[5])/2 + (45045*betasv[{8}, {14}]*zeta[5])/
    (8*y) - (11*zeta[13])/12096 - (495*betasv[{0}, {6}]*zeta[13])/(4*y) - 
   (495*betasv[{1}, {6}]*zeta[13])/(16*y^2) + 
   (4455*betasv[{2}, {6}]*zeta[13])/(64*y^3) + 
   (6435*betasv[{3}, {6}]*zeta[13])/(512*y^4) + 
   (495*betasv[{4}, {6}]*zeta[13])/(2048*y^5) - (693*zeta[5]*zeta[13])/
    (256*y^5) + (41405*zeta[15])/(707584*y^2), 
 pinablaFp[3, 7, 6, 4] -> (225225*betasv[{3, 9}, {6, 14}])/4 + 
   (57915*betasv[{8, 4}, {14, 6}])/8 + (70785*betasv[{9, 3}, {14, 6}])/2 + 
   19305*betasv[{10, 2}, {14, 6}] - (19305*betasv[{11, 1}, {14, 6}])/4 - 
   (6435*betasv[{12, 0}, {14, 6}])/8 + 429*betasv[{7}, {14}]*pinablaE[3, 3] - 
   (45045*betasv[{9}, {14}]*zeta[5])/(8*y) + (495*betasv[{0}, {6}]*zeta[13])/
    4 + (1485*betasv[{1}, {6}]*zeta[13])/(8*y) - 
   (1485*betasv[{2}, {6}]*zeta[13])/(8*y^2) - 
   (5445*betasv[{3}, {6}]*zeta[13])/(64*y^3) - 
   (4455*betasv[{4}, {6}]*zeta[13])/(1024*y^4) - (33*pinablaE[3, 3]*zeta[13])/
    (512*y^5) + (3465*zeta[5]*zeta[13])/(256*y^4) - 
   (41405*zeta[15])/(353792*y), pinablaFp[3, 7, 6, 5] -> 
  (-675675*betasv[{3, 10}, {6, 14}])/16 - (225225*betasv[{4, 9}, {6, 14}])/
    16 - (32175*betasv[{9, 4}, {14, 6}])/2 - 
   (289575*betasv[{10, 3}, {14, 6}])/8 - (96525*betasv[{11, 2}, {14, 6}])/
    16 + (32175*betasv[{12, 1}, {14, 6}])/16 - 
   (9867*betasv[{8}, {14}]*pinablaE[3, 3])/4 + 429*betasv[{7}, {14}]*
    pinablaE[3, 4] + (45045*betasv[{9}, {14}]*zeta[5])/8 + 
   (135135*betasv[{10}, {14}]*zeta[5])/(32*y) - 
   (2475*betasv[{1}, {6}]*zeta[13])/8 + (7425*betasv[{2}, {6}]*zeta[13])/
    (32*y) + (22275*betasv[{3}, {6}]*zeta[13])/(64*y^2) + 
   (2475*betasv[{4}, {6}]*zeta[13])/(64*y^3) + (759*pinablaE[3, 3]*zeta[13])/
    (512*y^4) - (33*pinablaE[3, 4]*zeta[13])/(512*y^5) - 
   (3465*zeta[5]*zeta[13])/(64*y^3) + (41405*zeta[15])/353792, 
 pinablaFp[3, 7, 8, 0] -> 17160*betasv[{3, 5}, {6, 14}] + 
   (10725*betasv[{4, 4}, {6, 14}])/2 + 17160*betasv[{7, 1}, {14, 6}] + 
   (10725*betasv[{8, 0}, {14, 6}])/2 - 2145*betasv[{4}, {14}]*zeta[5] - 
   (1716*betasv[{5}, {14}]*zeta[5])/y - (5*zeta[13])/(129024*y^3) - 
   (825*betasv[{0}, {6}]*zeta[13])/(256*y^4) - 
   (165*betasv[{1}, {6}]*zeta[13])/(64*y^5) + (693*zeta[5]*zeta[13])/
    (32768*y^8) - (1679821*zeta[17])/(266674176*y^7), 
 pinablaFp[3, 7, 8, 1] -> -30030*betasv[{3, 6}, {6, 14}] - 
   15015*betasv[{4, 5}, {6, 14}] - 12870*betasv[{7, 2}, {14, 6}] - 
   (53625*betasv[{8, 1}, {14, 6}])/2 - (10725*betasv[{9, 0}, {14, 6}])/2 + 
   6006*betasv[{5}, {14}]*zeta[5] + (3003*betasv[{6}, {14}]*zeta[5])/y + 
   (5*zeta[13])/(43008*y^2) + (825*betasv[{0}, {6}]*zeta[13])/(64*y^3) + 
   (4125*betasv[{1}, {6}]*zeta[13])/(256*y^4) + 
   (495*betasv[{2}, {6}]*zeta[13])/(256*y^5) - (693*zeta[5]*zeta[13])/
    (4096*y^7) + (11758747*zeta[17])/(266674176*y^6), 
 pinablaFp[3, 7, 8, 2] -> 45045*betasv[{3, 7}, {6, 14}] + 
   (135135*betasv[{4, 6}, {6, 14}])/4 + 6435*betasv[{7, 3}, {14, 6}] + 
   (289575*betasv[{8, 2}, {14, 6}])/8 + 32175*betasv[{9, 1}, {14, 6}] + 
   (32175*betasv[{10, 0}, {14, 6}])/8 - (27027*betasv[{6}, {14}]*zeta[5])/2 - 
   (9009*betasv[{7}, {14}]*zeta[5])/(2*y) - (5*zeta[13])/(21504*y) - 
   (2475*betasv[{0}, {6}]*zeta[13])/(64*y^2) - 
   (2475*betasv[{1}, {6}]*zeta[13])/(32*y^3) - 
   (22275*betasv[{2}, {6}]*zeta[13])/(1024*y^4) - 
   (495*betasv[{3}, {6}]*zeta[13])/(512*y^5) + (4851*zeta[5]*zeta[13])/
    (4096*y^6) - (11758747*zeta[17])/(44445696*y^5), 
 pinablaFp[3, 7, 8, 3] -> (-225225*betasv[{3, 8}, {6, 14}])/4 - 
   (495495*betasv[{4, 7}, {6, 14}])/8 - (6435*betasv[{7, 4}, {14, 6}])/4 - 
   (418275*betasv[{8, 3}, {14, 6}])/16 - (482625*betasv[{9, 2}, {14, 6}])/8 - 
   (225225*betasv[{10, 1}, {14, 6}])/8 - (32175*betasv[{11, 0}, {14, 6}])/
    16 + (99099*betasv[{7}, {14}]*zeta[5])/4 + 
   (45045*betasv[{8}, {14}]*zeta[5])/(8*y) + (5*zeta[13])/21504 + 
   (2475*betasv[{0}, {6}]*zeta[13])/(32*y) + 
   (17325*betasv[{1}, {6}]*zeta[13])/(64*y^2) + 
   (37125*betasv[{2}, {6}]*zeta[13])/(256*y^3) + 
   (32175*betasv[{3}, {6}]*zeta[13])/(2048*y^4) + 
   (495*betasv[{4}, {6}]*zeta[13])/(2048*y^5) - (14553*zeta[5]*zeta[13])/
    (2048*y^5) + (58793735*zeta[17])/(44445696*y^4), 
 pinablaFp[3, 7, 8, 4] -> (225225*betasv[{3, 9}, {6, 14}])/4 + 
   (2927925*betasv[{4, 8}, {6, 14}])/32 + (546975*betasv[{8, 4}, {14, 6}])/
    64 + (225225*betasv[{9, 3}, {14, 6}])/4 + 
   (1061775*betasv[{10, 2}, {14, 6}])/16 + (32175*betasv[{11, 1}, {14, 6}])/
    2 + (32175*betasv[{12, 0}, {14, 6}])/64 + 429*betasv[{7}, {14}]*
    pinablaE[3, 3] - (585585*betasv[{8}, {14}]*zeta[5])/16 - 
   (45045*betasv[{9}, {14}]*zeta[5])/(8*y) - (2475*betasv[{0}, {6}]*zeta[13])/
    32 - (2475*betasv[{1}, {6}]*zeta[13])/(4*y) - 
   (81675*betasv[{2}, {6}]*zeta[13])/(128*y^2) - 
   (17325*betasv[{3}, {6}]*zeta[13])/(128*y^3) - 
   (42075*betasv[{4}, {6}]*zeta[13])/(8192*y^4) - 
   (33*pinablaE[3, 3]*zeta[13])/(512*y^5) + (72765*zeta[5]*zeta[13])/
    (2048*y^4) - (58793735*zeta[17])/(11111424*y^3), 
 pinablaFp[3, 7, 8, 5] -> (-675675*betasv[{3, 10}, {6, 14}])/16 - 
   (3378375*betasv[{4, 9}, {6, 14}])/32 - (1447875*betasv[{9, 4}, {14, 6}])/
    64 - (2413125*betasv[{10, 3}, {14, 6}])/32 - 
   (1447875*betasv[{11, 2}, {14, 6}])/32 - (289575*betasv[{12, 1}, {14, 6}])/
    64 - (45045*betasv[{8}, {14}]*pinablaE[3, 3])/16 + 
   429*betasv[{7}, {14}]*pinablaE[3, 4] + (675675*betasv[{9}, {14}]*zeta[5])/
    16 + (135135*betasv[{10}, {14}]*zeta[5])/(32*y) + 
   (22275*betasv[{1}, {6}]*zeta[13])/32 + (111375*betasv[{2}, {6}]*zeta[13])/
    (64*y) + (185625*betasv[{3}, {6}]*zeta[13])/(256*y^2) + 
   (111375*betasv[{4}, {6}]*zeta[13])/(2048*y^3) + 
   (3465*pinablaE[3, 3]*zeta[13])/(2048*y^4) - (33*pinablaE[3, 4]*zeta[13])/
    (512*y^5) - (72765*zeta[5]*zeta[13])/(512*y^3) + 
   (58793735*zeta[17])/(3703808*y^2), pinablaFp[3, 7, 8, 6] -> 
  (675675*betasv[{3, 11}, {6, 14}])/32 + (11486475*betasv[{4, 10}, {6, 14}])/
    128 + (9169875*betasv[{10, 4}, {14, 6}])/256 + 
   (482625*betasv[{11, 3}, {14, 6}])/8 + (3764475*betasv[{12, 2}, {14, 6}])/
    256 + (70785*betasv[{9}, {14}]*pinablaE[3, 3])/8 - 
   (53625*betasv[{8}, {14}]*pinablaE[3, 4])/16 + 
   429*betasv[{7}, {14}]*pinablaE[3, 5] - 
   (2297295*betasv[{10}, {14}]*zeta[5])/64 - 
   (135135*betasv[{11}, {14}]*zeta[5])/(64*y) - 
   (289575*betasv[{2}, {6}]*zeta[13])/128 - (37125*betasv[{3}, {6}]*zeta[13])/
    (16*y) - (705375*betasv[{4}, {6}]*zeta[13])/(2048*y^2) - 
   (5445*pinablaE[3, 3]*zeta[13])/(256*y^3) + (4125*pinablaE[3, 4]*zeta[13])/
    (2048*y^4) - (33*pinablaE[3, 5]*zeta[13])/(512*y^5) + 
   (218295*zeta[5]*zeta[13])/(512*y^2) - (58793735*zeta[17])/(1851904*y), 
 pinablaFp[3, 7, 8, 7] -> (-675675*betasv[{3, 12}, {6, 14}])/128 - 
   (12837825*betasv[{4, 11}, {6, 14}])/256 - 
   (16891875*betasv[{11, 4}, {14, 6}])/512 - 
   (11486475*betasv[{12, 3}, {14, 6}])/512 - 
   (1036035*betasv[{10}, {14}]*pinablaE[3, 3])/64 + 
   (195195*betasv[{9}, {14}]*pinablaE[3, 4])/16 - 
   (62205*betasv[{8}, {14}]*pinablaE[3, 5])/16 + 
   429*betasv[{7}, {14}]*pinablaE[3, 6] + 
   (2567565*betasv[{11}, {14}]*zeta[5])/128 + 
   (135135*betasv[{12}, {14}]*zeta[5])/(256*y) + 
   (883575*betasv[{3}, {6}]*zeta[13])/256 + 
   (1299375*betasv[{4}, {6}]*zeta[13])/(1024*y) + 
   (79695*pinablaE[3, 3]*zeta[13])/(512*y^2) - 
   (15015*pinablaE[3, 4]*zeta[13])/(512*y^3) + (4785*pinablaE[3, 5]*zeta[13])/
    (2048*y^4) - (33*pinablaE[3, 6]*zeta[13])/(512*y^5) - 
   (218295*zeta[5]*zeta[13])/(256*y) + (58793735*zeta[17])/1851904, 
 pinablaFp[3, 8, 7, 0] -> 64350*betasv[{3, 6}, {6, 16}] - 
   32175*betasv[{4, 5}, {6, 16}] + 64350*betasv[{8, 1}, {16, 6}] - 
   32175*betasv[{9, 0}, {16, 6}] + 12870*betasv[{5}, {16}]*zeta[5] - 
   (6435*betasv[{6}, {16}]*zeta[5])/y + (65*zeta[15])/(516096*y^4) + 
   (2145*betasv[{0}, {6}]*zeta[15])/(512*y^5) - 
   (2145*betasv[{1}, {6}]*zeta[15])/(1024*y^6) + 
   (429*zeta[5]*zeta[15])/(65536*y^9) - (7601*zeta[17])/(10321920*y^6), 
 pinablaFp[3, 8, 7, 1] -> -128700*betasv[{3, 7}, {6, 16}] + 
   (225225*betasv[{4, 6}, {6, 16}])/4 - (96525*betasv[{8, 2}, {16, 6}])/2 - 
   64350*betasv[{9, 1}, {16, 6}] + (160875*betasv[{10, 0}, {16, 6}])/4 - 
   (45045*betasv[{6}, {16}]*zeta[5])/2 + (12870*betasv[{7}, {16}]*zeta[5])/
    y - (65*zeta[15])/(129024*y^3) - (10725*betasv[{0}, {6}]*zeta[15])/
    (512*y^4) + (2145*betasv[{1}, {6}]*zeta[15])/(256*y^5) + 
   (6435*betasv[{2}, {6}]*zeta[15])/(4096*y^6) - 
   (3861*zeta[5]*zeta[15])/(65536*y^8) + (7601*zeta[17])/(1720320*y^5), 
 pinablaFp[3, 8, 7, 2] -> 225225*betasv[{3, 8}, {6, 16}] - 
   (160875*betasv[{4, 7}, {6, 16}])/2 + (96525*betasv[{8, 3}, {16, 6}])/4 + 
   (482625*betasv[{9, 2}, {16, 6}])/4 + (160875*betasv[{10, 1}, {16, 6}])/4 - 
   (160875*betasv[{11, 0}, {16, 6}])/4 + 32175*betasv[{7}, {16}]*zeta[5] - 
   (45045*betasv[{8}, {16}]*zeta[5])/(2*y) + (65*zeta[15])/(43008*y^2) + 
   (10725*betasv[{0}, {6}]*zeta[15])/(128*y^3) - 
   (10725*betasv[{1}, {6}]*zeta[15])/(512*y^4) - 
   (32175*betasv[{2}, {6}]*zeta[15])/(2048*y^5) - 
   (6435*betasv[{3}, {6}]*zeta[15])/(8192*y^6) + 
   (3861*zeta[5]*zeta[15])/(8192*y^7) - (7601*zeta[17])/(344064*y^4), 
 pinablaFp[3, 8, 7, 3] -> (-675675*betasv[{3, 9}, {6, 16}])/2 + 
   (675675*betasv[{4, 8}, {6, 16}])/8 - (96525*betasv[{8, 4}, {16, 6}])/16 - 
   96525*betasv[{9, 3}, {16, 6}] - (1447875*betasv[{10, 2}, {16, 6}])/8 + 
   (482625*betasv[{12, 0}, {16, 6}])/16 - (135135*betasv[{8}, {16}]*zeta[5])/
    4 + (135135*betasv[{9}, {16}]*zeta[5])/(4*y) - (65*zeta[15])/(21504*y) - 
   (32175*betasv[{0}, {6}]*zeta[15])/(128*y^2) + 
   (96525*betasv[{2}, {6}]*zeta[15])/(1024*y^4) + 
   (6435*betasv[{3}, {6}]*zeta[15])/(512*y^5) + 
   (6435*betasv[{4}, {6}]*zeta[15])/(32768*y^6) - 
   (27027*zeta[5]*zeta[15])/(8192*y^6) + (7601*zeta[17])/(86016*y^3), 
 pinablaFp[3, 8, 7, 4] -> (3378375*betasv[{3, 10}, {6, 16}])/8 - 
   (675675*betasv[{4, 9}, {6, 16}])/16 + (1061775*betasv[{9, 4}, {16, 6}])/
    32 + (3378375*betasv[{10, 3}, {16, 6}])/16 + 
   (1447875*betasv[{11, 2}, {16, 6}])/8 - (482625*betasv[{12, 1}, {16, 6}])/
    16 - (482625*betasv[{13, 0}, {16, 6}])/32 + 
   (6435*betasv[{8}, {16}]*pinablaE[3, 3])/4 + 
   (135135*betasv[{9}, {16}]*zeta[5])/8 - (675675*betasv[{10}, {16}]*zeta[5])/
    (16*y) + (65*zeta[15])/21504 + (32175*betasv[{0}, {6}]*zeta[15])/(64*y) + 
   (32175*betasv[{1}, {6}]*zeta[15])/(128*y^2) - 
   (96525*betasv[{2}, {6}]*zeta[15])/(256*y^3) - 
   (225225*betasv[{3}, {6}]*zeta[15])/(2048*y^4) - 
   (70785*betasv[{4}, {6}]*zeta[15])/(16384*y^5) - 
   (429*pinablaE[3, 3]*zeta[15])/(8192*y^6) + (81081*zeta[5]*zeta[15])/
    (4096*y^5) - (7601*zeta[17])/(28672*y^2), 
 pinablaFp[3, 8, 7, 5] -> (-3378375*betasv[{3, 11}, {6, 16}])/8 - 
   (3378375*betasv[{4, 10}, {6, 16}])/64 - 
   (12065625*betasv[{10, 4}, {16, 6}])/128 - 
   (2413125*betasv[{11, 3}, {16, 6}])/8 - (7239375*betasv[{12, 2}, {16, 6}])/
    64 + (482625*betasv[{13, 1}, {16, 6}])/16 + 
   (482625*betasv[{14, 0}, {16, 6}])/128 - 
   (45045*betasv[{9}, {16}]*pinablaE[3, 3])/4 + 
   (6435*betasv[{8}, {16}]*pinablaE[3, 4])/4 + 
   (675675*betasv[{10}, {16}]*zeta[5])/32 + 
   (675675*betasv[{11}, {16}]*zeta[5])/(16*y) - 
   (32175*betasv[{0}, {6}]*zeta[15])/64 - (32175*betasv[{1}, {6}]*zeta[15])/
    (32*y) + (482625*betasv[{2}, {6}]*zeta[15])/(512*y^2) + 
   (160875*betasv[{3}, {6}]*zeta[15])/(256*y^3) + 
   (804375*betasv[{4}, {6}]*zeta[15])/(16384*y^4) + 
   (3003*pinablaE[3, 3]*zeta[15])/(2048*y^5) - (429*pinablaE[3, 4]*zeta[15])/
    (8192*y^6) - (405405*zeta[5]*zeta[15])/(4096*y^4) + 
   (7601*zeta[17])/(14336*y), pinablaFp[3, 8, 7, 6] -> 
  (10135125*betasv[{3, 12}, {6, 16}])/32 + 
   (10135125*betasv[{4, 11}, {6, 16}])/64 + 
   (21718125*betasv[{11, 4}, {16, 6}])/128 + 
   (36196875*betasv[{12, 3}, {16, 6}])/128 + 
   (4343625*betasv[{13, 2}, {16, 6}])/128 - 
   (1447875*betasv[{14, 1}, {16, 6}])/128 + 
   (1254825*betasv[{10}, {16}]*pinablaE[3, 3])/32 - 
   (109395*betasv[{9}, {16}]*pinablaE[3, 4])/8 + 
   (6435*betasv[{8}, {16}]*pinablaE[3, 5])/4 - 
   (2027025*betasv[{11}, {16}]*zeta[5])/32 - 
   (2027025*betasv[{12}, {16}]*zeta[5])/(64*y) + 
   (96525*betasv[{1}, {6}]*zeta[15])/64 - (289575*betasv[{2}, {6}]*zeta[15])/
    (256*y) - (2413125*betasv[{3}, {6}]*zeta[15])/(1024*y^2) - 
   (1447875*betasv[{4}, {6}]*zeta[15])/(4096*y^3) - 
   (83655*pinablaE[3, 3]*zeta[15])/(4096*y^4) + 
   (7293*pinablaE[3, 4]*zeta[15])/(4096*y^5) - (429*pinablaE[3, 5]*zeta[15])/
    (8192*y^6) + (405405*zeta[5]*zeta[15])/(1024*y^3) - 
   (7601*zeta[17])/14336, pinablaFp[3, 8, 9, 0] -> 
  64350*betasv[{3, 6}, {6, 16}] + 21450*betasv[{4, 5}, {6, 16}] + 
   64350*betasv[{8, 1}, {16, 6}] + 21450*betasv[{9, 0}, {16, 6}] - 
   8580*betasv[{5}, {16}]*zeta[5] - (6435*betasv[{6}, {16}]*zeta[5])/y - 
   (55*zeta[15])/(1548288*y^4) - (715*betasv[{0}, {6}]*zeta[15])/(256*y^5) - 
   (2145*betasv[{1}, {6}]*zeta[15])/(1024*y^6) + 
   (143*zeta[5]*zeta[15])/(8192*y^9) - (14549535*zeta[19])/(2874867712*y^8), 
 pinablaFp[3, 8, 9, 1] -> -128700*betasv[{3, 7}, {6, 16}] - 
   64350*betasv[{4, 6}, {6, 16}] - (96525*betasv[{8, 2}, {16, 6}])/2 - 
   117975*betasv[{9, 1}, {16, 6}] - (53625*betasv[{10, 0}, {16, 6}])/2 + 
   25740*betasv[{6}, {16}]*zeta[5] + (12870*betasv[{7}, {16}]*zeta[5])/y + 
   (55*zeta[15])/(387072*y^3) + (3575*betasv[{0}, {6}]*zeta[15])/(256*y^4) + 
   (7865*betasv[{1}, {6}]*zeta[15])/(512*y^5) + 
   (6435*betasv[{2}, {6}]*zeta[15])/(4096*y^6) - 
   (1287*zeta[5]*zeta[15])/(8192*y^8) + (14549535*zeta[19])/(359358464*y^7), 
 pinablaFp[3, 8, 9, 2] -> 225225*betasv[{3, 8}, {6, 16}] + 
   160875*betasv[{4, 7}, {6, 16}] + (96525*betasv[{8, 3}, {16, 6}])/4 + 
   160875*betasv[{9, 2}, {16, 6}] + (697125*betasv[{10, 1}, {16, 6}])/4 + 
   (53625*betasv[{11, 0}, {16, 6}])/2 - 64350*betasv[{7}, {16}]*zeta[5] - 
   (45045*betasv[{8}, {16}]*zeta[5])/(2*y) - (55*zeta[15])/(129024*y^2) - 
   (3575*betasv[{0}, {6}]*zeta[15])/(64*y^3) - 
   (46475*betasv[{1}, {6}]*zeta[15])/(512*y^4) - 
   (10725*betasv[{2}, {6}]*zeta[15])/(512*y^5) - 
   (6435*betasv[{3}, {6}]*zeta[15])/(8192*y^6) + 
   (1287*zeta[5]*zeta[15])/(1024*y^7) - (101846745*zeta[19])/(359358464*y^6), 
 pinablaFp[3, 8, 9, 3] -> (-675675*betasv[{3, 9}, {6, 16}])/2 - 
   (675675*betasv[{4, 8}, {6, 16}])/2 - (96525*betasv[{8, 4}, {16, 6}])/16 - 
   (933075*betasv[{9, 3}, {16, 6}])/8 - (5308875*betasv[{10, 2}, {16, 6}])/
    16 - (804375*betasv[{11, 1}, {16, 6}])/4 - 
   (160875*betasv[{12, 0}, {16, 6}])/8 + 135135*betasv[{8}, {16}]*zeta[5] + 
   (135135*betasv[{9}, {16}]*zeta[5])/(4*y) + (55*zeta[15])/(64512*y) + 
   (10725*betasv[{0}, {6}]*zeta[15])/(64*y^2) + 
   (53625*betasv[{1}, {6}]*zeta[15])/(128*y^3) + 
   (353925*betasv[{2}, {6}]*zeta[15])/(2048*y^4) + 
   (62205*betasv[{3}, {6}]*zeta[15])/(4096*y^5) + 
   (6435*betasv[{4}, {6}]*zeta[15])/(32768*y^6) - 
   (9009*zeta[5]*zeta[15])/(1024*y^6) + (305540235*zeta[19])/(179679232*y^5), 
 pinablaFp[3, 8, 9, 4] -> (3378375*betasv[{3, 10}, {6, 16}])/8 + 
   (4729725*betasv[{4, 9}, {6, 16}])/8 + (611325*betasv[{9, 4}, {16, 6}])/
    16 + (4987125*betasv[{10, 3}, {16, 6}])/16 + 
   482625*betasv[{11, 2}, {16, 6}] + (2734875*betasv[{12, 1}, {16, 6}])/16 + 
   (160875*betasv[{13, 0}, {16, 6}])/16 + 
   (6435*betasv[{8}, {16}]*pinablaE[3, 3])/4 - 
   (945945*betasv[{9}, {16}]*zeta[5])/4 - (675675*betasv[{10}, {16}]*zeta[5])/
    (16*y) - (55*zeta[15])/64512 - (10725*betasv[{0}, {6}]*zeta[15])/(32*y) - 
   (182325*betasv[{1}, {6}]*zeta[15])/(128*y^2) - 
   (32175*betasv[{2}, {6}]*zeta[15])/(32*y^3) - 
   (332475*betasv[{3}, {6}]*zeta[15])/(2048*y^4) - 
   (40755*betasv[{4}, {6}]*zeta[15])/(8192*y^5) - 
   (429*pinablaE[3, 3]*zeta[15])/(8192*y^6) + (27027*zeta[5]*zeta[15])/
    (512*y^5) - (1527701175*zeta[19])/(179679232*y^4), 
 pinablaFp[3, 8, 9, 5] -> (-3378375*betasv[{3, 11}, {6, 16}])/8 - 
   (3378375*betasv[{4, 10}, {6, 16}])/4 - (4021875*betasv[{10, 4}, {16, 6}])/
    32 - (8848125*betasv[{11, 3}, {16, 6}])/16 - 
   (31370625*betasv[{12, 2}, {16, 6}])/64 - 
   (3056625*betasv[{13, 1}, {16, 6}])/32 - (160875*betasv[{14, 0}, {16, 6}])/
    64 - (100815*betasv[{9}, {16}]*pinablaE[3, 3])/8 + 
   (6435*betasv[{8}, {16}]*pinablaE[3, 4])/4 + 
   (675675*betasv[{10}, {16}]*zeta[5])/2 + 
   (675675*betasv[{11}, {16}]*zeta[5])/(16*y) + 
   (10725*betasv[{0}, {6}]*zeta[15])/32 + (203775*betasv[{1}, {6}]*zeta[15])/
    (64*y) + (2091375*betasv[{2}, {6}]*zeta[15])/(512*y^2) + 
   (589875*betasv[{3}, {6}]*zeta[15])/(512*y^3) + 
   (268125*betasv[{4}, {6}]*zeta[15])/(4096*y^4) + 
   (6721*pinablaE[3, 3]*zeta[15])/(4096*y^5) - (429*pinablaE[3, 4]*zeta[15])/
    (8192*y^6) - (135135*zeta[5]*zeta[15])/(512*y^4) + 
   (1527701175*zeta[19])/(44919808*y^3), pinablaFp[3, 8, 9, 6] -> 
  (10135125*betasv[{3, 12}, {6, 16}])/32 + 
   (30405375*betasv[{4, 11}, {6, 16}])/32 + 
   (16891875*betasv[{11, 4}, {16, 6}])/64 + 
   (84459375*betasv[{12, 3}, {16, 6}])/128 + 
   (10135125*betasv[{13, 2}, {16, 6}])/32 + 
   (3378375*betasv[{14, 1}, {16, 6}])/128 + 
   (1576575*betasv[{10}, {16}]*pinablaE[3, 3])/32 - 
   15015*betasv[{9}, {16}]*pinablaE[3, 4] + 
   (6435*betasv[{8}, {16}]*pinablaE[3, 5])/4 - 
   (6081075*betasv[{11}, {16}]*zeta[5])/16 - 
   (2027025*betasv[{12}, {16}]*zeta[5])/(64*y) - 
   (225225*betasv[{1}, {6}]*zeta[15])/64 - (675675*betasv[{2}, {6}]*zeta[15])/
    (64*y) - (5630625*betasv[{3}, {6}]*zeta[15])/(1024*y^2) - 
   (1126125*betasv[{4}, {6}]*zeta[15])/(2048*y^3) - 
   (105105*pinablaE[3, 3]*zeta[15])/(4096*y^4) + 
   (1001*pinablaE[3, 4]*zeta[15])/(512*y^5) - (429*pinablaE[3, 5]*zeta[15])/
    (8192*y^6) + (135135*zeta[5]*zeta[15])/(128*y^3) - 
   (4583103525*zeta[19])/(44919808*y^2), pinablaFp[3, 8, 9, 7] -> 
  (-10135125*betasv[{3, 13}, {6, 16}])/64 - 
   (50675625*betasv[{4, 12}, {6, 16}])/64 - 
   (185810625*betasv[{12, 4}, {16, 6}])/512 - 
   (124999875*betasv[{13, 3}, {16, 6}])/256 - 
   (50675625*betasv[{14, 2}, {16, 6}])/512 - 
   (3828825*betasv[{11}, {16}]*pinablaE[3, 3])/32 + 
   (2177175*betasv[{10}, {16}]*pinablaE[3, 4])/32 - 
   (139425*betasv[{9}, {16}]*pinablaE[3, 5])/8 + 
   (6435*betasv[{8}, {16}]*pinablaE[3, 6])/4 + 
   (10135125*betasv[{12}, {16}]*zeta[5])/32 + 
   (2027025*betasv[{13}, {16}]*zeta[5])/(128*y) + 
   (3378375*betasv[{2}, {6}]*zeta[15])/256 + 
   (8333325*betasv[{3}, {6}]*zeta[15])/(512*y) + 
   (12387375*betasv[{4}, {6}]*zeta[15])/(4096*y^2) + 
   (255255*pinablaE[3, 3]*zeta[15])/(1024*y^3) - 
   (145145*pinablaE[3, 4]*zeta[15])/(4096*y^4) + 
   (9295*pinablaE[3, 5]*zeta[15])/(4096*y^5) - (429*pinablaE[3, 6]*zeta[15])/
    (8192*y^6) - (405405*zeta[5]*zeta[15])/(128*y^2) + 
   (4583103525*zeta[19])/(22459904*y), pinablaFp[3, 8, 9, 8] -> 
  (10135125*betasv[{3, 14}, {6, 16}])/256 + 
   (111486375*betasv[{4, 13}, {6, 16}])/256 + 
   (77702625*betasv[{13, 4}, {16, 6}])/256 + 
   (43918875*betasv[{14, 3}, {16, 6}])/256 + 
   (11936925*betasv[{12}, {16}]*pinablaE[3, 3])/64 - 
   (375375*betasv[{11}, {16}]*pinablaE[3, 4])/2 + 
   (718575*betasv[{10}, {16}]*pinablaE[3, 5])/8 - 
   (79365*betasv[{9}, {16}]*pinablaE[3, 6])/4 + 
   (6435*betasv[{8}, {16}]*pinablaE[3, 7])/4 - 
   (22297275*betasv[{13}, {16}]*zeta[5])/128 - 
   (2027025*betasv[{14}, {16}]*zeta[5])/(512*y) - 
   (2927925*betasv[{3}, {6}]*zeta[15])/128 - 
   (5180175*betasv[{4}, {6}]*zeta[15])/(512*y) - 
   (795795*pinablaE[3, 3]*zeta[15])/(512*y^2) + 
   (25025*pinablaE[3, 4]*zeta[15])/(64*y^3) - (47905*pinablaE[3, 5]*zeta[15])/
    (1024*y^4) + (5291*pinablaE[3, 6]*zeta[15])/(2048*y^5) - 
   (429*pinablaE[3, 7]*zeta[15])/(8192*y^6) + (405405*zeta[5]*zeta[15])/
    (64*y) - (4583103525*zeta[19])/22459904, pinablaFp[3, 9, 8, 0] -> 
  243100*betasv[{3, 7}, {6, 18}] - 121550*betasv[{4, 6}, {6, 18}] + 
   243100*betasv[{9, 1}, {18, 6}] - 121550*betasv[{10, 0}, {18, 6}] + 
   48620*betasv[{6}, {18}]*zeta[5] - (24310*betasv[{7}, {18}]*zeta[5])/y + 
   (55*zeta[17])/(516096*y^5) + (3575*betasv[{0}, {6}]*zeta[17])/(1024*y^6) - 
   (3575*betasv[{1}, {6}]*zeta[17])/(2048*y^7) + 
   (715*zeta[5]*zeta[17])/(131072*y^10) - (206635*zeta[19])/(355565568*y^7), 
 pinablaFp[3, 9, 8, 1] -> -546975*betasv[{3, 8}, {6, 18}] + 
   243100*betasv[{4, 7}, {6, 18}] - 182325*betasv[{9, 2}, {18, 6}] - 
   303875*betasv[{10, 1}, {18, 6}] + 182325*betasv[{11, 0}, {18, 6}] - 
   97240*betasv[{7}, {18}]*zeta[5] + (109395*betasv[{8}, {18}]*zeta[5])/
    (2*y) - (275*zeta[17])/(516096*y^4) - (10725*betasv[{0}, {6}]*zeta[17])/
    (512*y^5) + (17875*betasv[{1}, {6}]*zeta[17])/(2048*y^6) + 
   (10725*betasv[{2}, {6}]*zeta[17])/(8192*y^7) - 
   (3575*zeta[5]*zeta[17])/(65536*y^9) + (1446445*zeta[19])/(355565568*y^6), 
 pinablaFp[3, 9, 8, 2] -> 1093950*betasv[{3, 9}, {6, 18}] - 
   (1640925*betasv[{4, 8}, {6, 18}])/4 + (182325*betasv[{9, 3}, {18, 6}])/2 + 
   546975*betasv[{10, 2}, {18, 6}] + (546975*betasv[{11, 1}, {18, 6}])/2 - 
   (911625*betasv[{12, 0}, {18, 6}])/4 + (328185*betasv[{8}, {18}]*zeta[5])/
    2 - (109395*betasv[{9}, {18}]*zeta[5])/y + (275*zeta[17])/(129024*y^3) + 
   (53625*betasv[{0}, {6}]*zeta[17])/(512*y^4) - 
   (32175*betasv[{1}, {6}]*zeta[17])/(1024*y^5) - 
   (32175*betasv[{2}, {6}]*zeta[17])/(2048*y^6) - 
   (10725*betasv[{3}, {6}]*zeta[17])/(16384*y^7) + 
   (32175*zeta[5]*zeta[17])/(65536*y^8) - (1446445*zeta[19])/(59260928*y^5), 
 pinablaFp[3, 9, 8, 3] -> (-3828825*betasv[{3, 10}, {6, 18}])/2 + 
   546975*betasv[{4, 9}, {6, 18}] - (182325*betasv[{9, 4}, {18, 6}])/8 - 
   (3464175*betasv[{10, 3}, {18, 6}])/8 - (8204625*betasv[{11, 2}, {18, 6}])/
    8 - (911625*betasv[{12, 1}, {18, 6}])/8 + 
   (911625*betasv[{13, 0}, {18, 6}])/4 - 218790*betasv[{9}, {18}]*zeta[5] + 
   (765765*betasv[{10}, {18}]*zeta[5])/(4*y) - (275*zeta[17])/(43008*y^2) - 
   (53625*betasv[{0}, {6}]*zeta[17])/(128*y^3) + 
   (53625*betasv[{1}, {6}]*zeta[17])/(1024*y^4) + 
   (482625*betasv[{2}, {6}]*zeta[17])/(4096*y^5) + 
   (203775*betasv[{3}, {6}]*zeta[17])/(16384*y^6) + 
   (10725*betasv[{4}, {6}]*zeta[17])/(65536*y^7) - 
   (32175*zeta[5]*zeta[17])/(8192*y^7) + (7232225*zeta[19])/(59260928*y^4), 
 pinablaFp[3, 9, 8, 4] -> (11486475*betasv[{3, 11}, {6, 18}])/4 - 
   (3828825*betasv[{4, 10}, {6, 18}])/8 + (2370225*betasv[{10, 4}, {18, 6}])/
    16 + (9298575*betasv[{11, 3}, {18, 6}])/8 + 
   (2734875*betasv[{12, 2}, {18, 6}])/2 - (911625*betasv[{13, 1}, {18, 6}])/
    8 - (2734875*betasv[{14, 0}, {18, 6}])/16 + 
   (12155*betasv[{9}, {18}]*pinablaE[3, 3])/2 + 
   (765765*betasv[{10}, {18}]*zeta[5])/4 - 
   (2297295*betasv[{11}, {18}]*zeta[5])/(8*y) + (275*zeta[17])/(21504*y) + 
   (160875*betasv[{0}, {6}]*zeta[17])/(128*y^2) + 
   (53625*betasv[{1}, {6}]*zeta[17])/(256*y^3) - 
   (160875*betasv[{2}, {6}]*zeta[17])/(256*y^4) - 
   (546975*betasv[{3}, {6}]*zeta[17])/(4096*y^5) - 
   (139425*betasv[{4}, {6}]*zeta[17])/(32768*y^6) - 
   (715*pinablaE[3, 3]*zeta[17])/(16384*y^7) + (225225*zeta[5]*zeta[17])/
    (8192*y^6) - (7232225*zeta[19])/(14815232*y^3), 
 pinablaFp[3, 9, 8, 5] -> (-57432375*betasv[{3, 12}, {6, 18}])/16 - 
   (8204625*betasv[{11, 4}, {18, 6}])/16 - 
   (68371875*betasv[{12, 3}, {18, 6}])/32 - 
   (41023125*betasv[{13, 2}, {18, 6}])/32 + 
   (8204625*betasv[{14, 1}, {18, 6}])/32 + (2734875*betasv[{15, 0}, {18, 6}])/
    32 - (401115*betasv[{10}, {18}]*pinablaE[3, 3])/8 + 
   (12155*betasv[{9}, {18}]*pinablaE[3, 4])/2 + 
   (11486475*betasv[{12}, {18}]*zeta[5])/(32*y) - (275*zeta[17])/21504 - 
   (160875*betasv[{0}, {6}]*zeta[17])/(64*y) - 
   (482625*betasv[{1}, {6}]*zeta[17])/(256*y^2) + 
   (2413125*betasv[{2}, {6}]*zeta[17])/(1024*y^3) + 
   (4021875*betasv[{3}, {6}]*zeta[17])/(4096*y^4) + 
   (482625*betasv[{4}, {6}]*zeta[17])/(8192*y^5) + 
   (23595*pinablaE[3, 3]*zeta[17])/(16384*y^6) - 
   (715*pinablaE[3, 4]*zeta[17])/(16384*y^7) - (675675*zeta[5]*zeta[17])/
    (4096*y^5) + (21696675*zeta[19])/(14815232*y^2), 
 pinablaFp[3, 9, 8, 6] -> (57432375*betasv[{3, 13}, {6, 18}])/16 + 
   (57432375*betasv[{4, 12}, {6, 18}])/64 + 
   (150418125*betasv[{12, 4}, {18, 6}])/128 + 
   (177766875*betasv[{13, 3}, {18, 6}])/64 + 
   (24613875*betasv[{14, 2}, {18, 6}])/32 - 
   (13674375*betasv[{15, 1}, {18, 6}])/64 - 
   (2734875*betasv[{16, 0}, {18, 6}])/128 + 
   (3391245*betasv[{11}, {18}]*pinablaE[3, 3])/16 - 
   60775*betasv[{10}, {18}]*pinablaE[3, 4] + 
   (12155*betasv[{9}, {18}]*pinablaE[3, 5])/2 - 
   (11486475*betasv[{12}, {18}]*zeta[5])/32 - 
   (11486475*betasv[{13}, {18}]*zeta[5])/(32*y) + 
   (160875*betasv[{0}, {6}]*zeta[17])/64 + (804375*betasv[{1}, {6}]*zeta[17])/
    (128*y) - (1447875*betasv[{2}, {6}]*zeta[17])/(256*y^2) - 
   (10456875*betasv[{3}, {6}]*zeta[17])/(2048*y^3) - 
   (8848125*betasv[{4}, {6}]*zeta[17])/(16384*y^4) - 
   (199485*pinablaE[3, 3]*zeta[17])/(8192*y^5) + 
   (3575*pinablaE[3, 4]*zeta[17])/(2048*y^6) - (715*pinablaE[3, 5]*zeta[17])/
    (16384*y^7) + (3378375*zeta[5]*zeta[17])/(4096*y^4) - 
   (21696675*zeta[19])/(7407616*y), pinablaFp[3, 9, 8, 7] -> 
  (-172297125*betasv[{3, 14}, {6, 18}])/64 - 
   (57432375*betasv[{4, 13}, {6, 18}])/32 - 
   (478603125*betasv[{13, 4}, {18, 6}])/256 - 
   (631756125*betasv[{14, 3}, {18, 6}])/256 - 
   (57432375*betasv[{15, 2}, {18, 6}])/256 + 
   (19144125*betasv[{16, 1}, {18, 6}])/256 - 
   (37011975*betasv[{12}, {18}]*pinablaE[3, 3])/64 + 
   (4849845*betasv[{11}, {18}]*pinablaE[3, 4])/16 - 
   (571285*betasv[{10}, {18}]*pinablaE[3, 5])/8 + 
   (12155*betasv[{9}, {18}]*pinablaE[3, 6])/2 + 
   (11486475*betasv[{13}, {18}]*zeta[5])/16 + 
   (34459425*betasv[{14}, {18}]*zeta[5])/(128*y) - 
   (1126125*betasv[{1}, {6}]*zeta[17])/128 + 
   (3378375*betasv[{2}, {6}]*zeta[17])/(512*y) + 
   (37162125*betasv[{3}, {6}]*zeta[17])/(2048*y^2) + 
   (28153125*betasv[{4}, {6}]*zeta[17])/(8192*y^3) + 
   (2177175*pinablaE[3, 3]*zeta[17])/(8192*y^4) - 
   (285285*pinablaE[3, 4]*zeta[17])/(8192*y^5) + 
   (33605*pinablaE[3, 5]*zeta[17])/(16384*y^6) - 
   (715*pinablaE[3, 6]*zeta[17])/(16384*y^7) - (3378375*zeta[5]*zeta[17])/
    (1024*y^3) + (21696675*zeta[19])/7407616, 
 pinablaFp[3, 9, 10, 0] -> 243100*betasv[{3, 7}, {6, 18}] + 
   85085*betasv[{4, 6}, {6, 18}] + 243100*betasv[{9, 1}, {18, 6}] + 
   85085*betasv[{10, 0}, {18, 6}] - 34034*betasv[{6}, {18}]*zeta[5] - 
   (24310*betasv[{7}, {18}]*zeta[5])/y - (143*zeta[17])/(4423680*y^5) - 
   (5005*betasv[{0}, {6}]*zeta[17])/(2048*y^6) - 
   (3575*betasv[{1}, {6}]*zeta[17])/(2048*y^7) + 
   (3861*zeta[5]*zeta[17])/(262144*y^10) - (9188608715*zeta[21])/
    (2197114847232*y^9), pinablaFp[3, 9, 10, 1] -> 
  -546975*betasv[{3, 8}, {6, 18}] - (546975*betasv[{4, 7}, {6, 18}])/2 - 
   182325*betasv[{9, 2}, {18, 6}] - 510510*betasv[{10, 1}, {18, 6}] - 
   (255255*betasv[{11, 0}, {18, 6}])/2 + 109395*betasv[{7}, {18}]*zeta[5] + 
   (109395*betasv[{8}, {18}]*zeta[5])/(2*y) + (143*zeta[17])/(884736*y^4) + 
   (15015*betasv[{0}, {6}]*zeta[17])/(1024*y^5) + 
   (15015*betasv[{1}, {6}]*zeta[17])/(1024*y^6) + 
   (10725*betasv[{2}, {6}]*zeta[17])/(8192*y^7) - 
   (19305*zeta[5]*zeta[17])/(131072*y^9) + (27565826145*zeta[21])/
    (732371615744*y^8), pinablaFp[3, 9, 10, 2] -> 
  1093950*betasv[{3, 9}, {6, 18}] + (6016725*betasv[{4, 8}, {6, 18}])/8 + 
   (182325*betasv[{9, 3}, {18, 6}])/2 + (2807805*betasv[{10, 2}, {18, 6}])/
    4 + (1786785*betasv[{11, 1}, {18, 6}])/2 + 
   (1276275*betasv[{12, 0}, {18, 6}])/8 - (1203345*betasv[{8}, {18}]*zeta[5])/
    4 - (109395*betasv[{9}, {18}]*zeta[5])/y - (143*zeta[17])/(221184*y^3) - 
   (75075*betasv[{0}, {6}]*zeta[17])/(1024*y^4) - 
   (105105*betasv[{1}, {6}]*zeta[17])/(1024*y^5) - 
   (165165*betasv[{2}, {6}]*zeta[17])/(8192*y^6) - 
   (10725*betasv[{3}, {6}]*zeta[17])/(16384*y^7) + 
   (173745*zeta[5]*zeta[17])/(131072*y^8) - (27565826145*zeta[21])/
    (91546451968*y^7), pinablaFp[3, 9, 10, 3] -> 
  (-3828825*betasv[{3, 10}, {6, 18}])/2 - (7110675*betasv[{4, 9}, {6, 18}])/
    4 - (182325*betasv[{9, 4}, {18, 6}])/8 - 
   510510*betasv[{10, 3}, {18, 6}] - (6891885*betasv[{11, 2}, {18, 6}])/4 - 
   1276275*betasv[{12, 1}, {18, 6}] - (1276275*betasv[{13, 0}, {18, 6}])/8 + 
   (1422135*betasv[{9}, {18}]*zeta[5])/2 + 
   (765765*betasv[{10}, {18}]*zeta[5])/(4*y) + (143*zeta[17])/(73728*y^2) + 
   (75075*betasv[{0}, {6}]*zeta[17])/(256*y^3) + 
   (75075*betasv[{1}, {6}]*zeta[17])/(128*y^4) + 
   (405405*betasv[{2}, {6}]*zeta[17])/(2048*y^5) + 
   (15015*betasv[{3}, {6}]*zeta[17])/(1024*y^6) + 
   (10725*betasv[{4}, {6}]*zeta[17])/(65536*y^7) - 
   (173745*zeta[5]*zeta[17])/(16384*y^7) + (192960783015*zeta[21])/
    (91546451968*y^6), pinablaFp[3, 9, 10, 4] -> 
  (11486475*betasv[{3, 11}, {6, 18}])/4 + (57432375*betasv[{4, 10}, {6, 18}])/
    16 + (5360355*betasv[{10, 4}, {18, 6}])/32 + 
   (13018005*betasv[{11, 3}, {18, 6}])/8 + 
   (49774725*betasv[{12, 2}, {18, 6}])/16 + 
   (11486475*betasv[{13, 1}, {18, 6}])/8 + (3828825*betasv[{14, 0}, {18, 6}])/
    32 + (12155*betasv[{9}, {18}]*pinablaE[3, 3])/2 - 
   (11486475*betasv[{10}, {18}]*zeta[5])/8 - 
   (2297295*betasv[{11}, {18}]*zeta[5])/(8*y) - (143*zeta[17])/(36864*y) - 
   (225225*betasv[{0}, {6}]*zeta[17])/(256*y^2) - 
   (675675*betasv[{1}, {6}]*zeta[17])/(256*y^3) - 
   (2927925*betasv[{2}, {6}]*zeta[17])/(2048*y^4) - 
   (765765*betasv[{3}, {6}]*zeta[17])/(4096*y^5) - 
   (315315*betasv[{4}, {6}]*zeta[17])/(65536*y^6) - 
   (715*pinablaE[3, 3]*zeta[17])/(16384*y^7) + (1216215*zeta[5]*zeta[17])/
    (16384*y^6) - (578882349045*zeta[21])/(45773225984*y^5), 
 pinablaFp[3, 9, 10, 5] -> (-57432375*betasv[{3, 12}, {6, 18}])/16 - 
   (195270075*betasv[{4, 11}, {6, 18}])/32 - 
   (42117075*betasv[{11, 4}, {18, 6}])/64 - 
   (57432375*betasv[{12, 3}, {18, 6}])/16 - 
   (134008875*betasv[{13, 2}, {18, 6}])/32 - 
   (19144125*betasv[{14, 1}, {18, 6}])/16 - 
   (3828825*betasv[{15, 0}, {18, 6}])/64 - 
   (221221*betasv[{10}, {18}]*pinablaE[3, 3])/4 + 
   (12155*betasv[{9}, {18}]*pinablaE[3, 4])/2 + 
   (39054015*betasv[{11}, {18}]*zeta[5])/16 + 
   (11486475*betasv[{12}, {18}]*zeta[5])/(32*y) + (143*zeta[17])/36864 + 
   (225225*betasv[{0}, {6}]*zeta[17])/(128*y) + 
   (1126125*betasv[{1}, {6}]*zeta[17])/(128*y^2) + 
   (7882875*betasv[{2}, {6}]*zeta[17])/(1024*y^3) + 
   (3378375*betasv[{3}, {6}]*zeta[17])/(2048*y^4) + 
   (2477475*betasv[{4}, {6}]*zeta[17])/(32768*y^5) + 
   (13013*pinablaE[3, 3]*zeta[17])/(8192*y^6) - (715*pinablaE[3, 4]*zeta[17])/
    (16384*y^7) - (3648645*zeta[5]*zeta[17])/(8192*y^5) + 
   (2894411745225*zeta[21])/(45773225984*y^4), 
 pinablaFp[3, 9, 10, 6] -> (57432375*betasv[{3, 13}, {6, 18}])/16 + 
   (1091215125*betasv[{4, 12}, {6, 18}])/128 + 
   (440314875*betasv[{12, 4}, {18, 6}])/256 + 
   (363738375*betasv[{13, 3}, {18, 6}])/64 + 
   (516891375*betasv[{14, 2}, {18, 6}])/128 + 
   (42117075*betasv[{15, 1}, {18, 6}])/64 + 
   (3828825*betasv[{16, 0}, {18, 6}])/256 + 
   (4135131*betasv[{11}, {18}]*pinablaE[3, 3])/16 - 
   (527527*betasv[{10}, {18}]*pinablaE[3, 4])/8 + 
   (12155*betasv[{9}, {18}]*pinablaE[3, 5])/2 - 
   (218243025*betasv[{12}, {18}]*zeta[5])/64 - 
   (11486475*betasv[{13}, {18}]*zeta[5])/(32*y) - 
   (225225*betasv[{0}, {6}]*zeta[17])/128 - 
   (2477475*betasv[{1}, {6}]*zeta[17])/(128*y) - 
   (30405375*betasv[{2}, {6}]*zeta[17])/(1024*y^2) - 
   (21396375*betasv[{3}, {6}]*zeta[17])/(2048*y^3) - 
   (25900875*betasv[{4}, {6}]*zeta[17])/(32768*y^4) - 
   (243243*pinablaE[3, 3]*zeta[17])/(8192*y^5) + 
   (31031*pinablaE[3, 4]*zeta[17])/(16384*y^6) - 
   (715*pinablaE[3, 5]*zeta[17])/(16384*y^7) + (18243225*zeta[5]*zeta[17])/
    (8192*y^4) - (2894411745225*zeta[21])/(11443306496*y^3), 
 pinablaFp[3, 9, 10, 7] -> (-172297125*betasv[{3, 14}, {6, 18}])/64 - 
   (1206079875*betasv[{4, 13}, {6, 18}])/128 - 
   (402026625*betasv[{13, 4}, {18, 6}])/128 - 
   (402026625*betasv[{14, 3}, {18, 6}])/64 - 
   (80405325*betasv[{15, 2}, {18, 6}])/32 - 
   (11486475*betasv[{16, 1}, {18, 6}])/64 - 
   (12507495*betasv[{12}, {18}]*pinablaE[3, 3])/16 + 
   357357*betasv[{11}, {18}]*pinablaE[3, 4] - 
   (153153*betasv[{10}, {18}]*pinablaE[3, 5])/2 + 
   (12155*betasv[{9}, {18}]*pinablaE[3, 6])/2 + 
   (241215975*betasv[{13}, {18}]*zeta[5])/64 + 
   (34459425*betasv[{14}, {18}]*zeta[5])/(128*y) + 
   (675675*betasv[{1}, {6}]*zeta[17])/32 + 
   (4729725*betasv[{2}, {6}]*zeta[17])/(64*y) + 
   (23648625*betasv[{3}, {6}]*zeta[17])/(512*y^2) + 
   (23648625*betasv[{4}, {6}]*zeta[17])/(4096*y^3) + 
   (735735*pinablaE[3, 3]*zeta[17])/(2048*y^4) - 
   (21021*pinablaE[3, 4]*zeta[17])/(512*y^5) + (9009*pinablaE[3, 5]*zeta[17])/
    (4096*y^6) - (715*pinablaE[3, 6]*zeta[17])/(16384*y^7) - 
   (18243225*zeta[5]*zeta[17])/(2048*y^3) + (8683235235675*zeta[21])/
    (11443306496*y^2), pinablaFp[3, 9, 10, 8] -> 
  (172297125*betasv[{3, 15}, {6, 18}])/128 + 
   (3962833875*betasv[{4, 14}, {6, 18}])/512 + 
   (2010133125*betasv[{14, 4}, {18, 6}])/512 + 
   (562837275*betasv[{15, 3}, {18, 6}])/128 + 
   (195270075*betasv[{16, 2}, {18, 6}])/256 + 
   (51816765*betasv[{13}, {18}]*pinablaE[3, 3])/32 - 
   (19654635*betasv[{12}, {18}]*pinablaE[3, 4])/16 + 
   (1888887*betasv[{11}, {18}]*pinablaE[3, 5])/4 - 
   (697697*betasv[{10}, {18}]*pinablaE[3, 6])/8 + 
   (12155*betasv[{9}, {18}]*pinablaE[3, 7])/2 - 
   (792566775*betasv[{14}, {18}]*zeta[5])/256 - 
   (34459425*betasv[{15}, {18}]*zeta[5])/(256*y) - 
   (11486475*betasv[{2}, {6}]*zeta[17])/128 - 
   (33108075*betasv[{3}, {6}]*zeta[17])/(256*y) - 
   (118243125*betasv[{4}, {6}]*zeta[17])/(4096*y^2) - 
   (3048045*pinablaE[3, 3]*zeta[17])/(1024*y^3) + 
   (1156155*pinablaE[3, 4]*zeta[17])/(2048*y^4) - 
   (111111*pinablaE[3, 5]*zeta[17])/(2048*y^5) + 
   (41041*pinablaE[3, 6]*zeta[17])/(16384*y^6) - 
   (715*pinablaE[3, 7]*zeta[17])/(16384*y^7) + (54729675*zeta[5]*zeta[17])/
    (2048*y^2) - (8683235235675*zeta[21])/(5721653248*y), 
 pinablaFp[3, 9, 10, 9] -> (-172297125*betasv[{3, 16}, {6, 18}])/512 - 
   (4307428125*betasv[{4, 15}, {6, 18}])/1024 - 
   (3135807675*betasv[{15, 4}, {18, 6}])/1024 - 
   (379053675*betasv[{16, 3}, {18, 6}])/256 - 
   (144729585*betasv[{14}, {18}]*pinablaE[3, 3])/64 + 
   (91126035*betasv[{13}, {18}]*pinablaE[3, 4])/32 - 
   (14549535*betasv[{12}, {18}]*pinablaE[3, 5])/8 + 
   (9648639*betasv[{11}, {18}]*pinablaE[3, 6])/16 - 
   (391391*betasv[{10}, {18}]*pinablaE[3, 7])/4 + 
   (12155*betasv[{9}, {18}]*pinablaE[3, 8])/2 + 
   (861485625*betasv[{15}, {18}]*zeta[5])/512 + 
   (34459425*betasv[{16}, {18}]*zeta[5])/(1024*y) + 
   (22297275*betasv[{3}, {6}]*zeta[17])/128 + 
   (184459275*betasv[{4}, {6}]*zeta[17])/(2048*y) + 
   (8513505*pinablaE[3, 3]*zeta[17])/(512*y^2) - 
   (5360355*pinablaE[3, 4]*zeta[17])/(1024*y^3) + 
   (855855*pinablaE[3, 5]*zeta[17])/(1024*y^4) - 
   (567567*pinablaE[3, 6]*zeta[17])/(8192*y^5) + 
   (23023*pinablaE[3, 7]*zeta[17])/(8192*y^6) - (715*pinablaE[3, 8]*zeta[17])/
    (16384*y^7) - (54729675*zeta[5]*zeta[17])/(1024*y) + 
   (8683235235675*zeta[21])/5721653248, pinablaFp[3, 10, 9, 0] -> 
  923780*betasv[{3, 8}, {6, 20}] - 461890*betasv[{4, 7}, {6, 20}] + 
   923780*betasv[{10, 1}, {20, 6}] - 461890*betasv[{11, 0}, {20, 6}] + 
   184756*betasv[{7}, {20}]*zeta[5] - (92378*betasv[{8}, {20}]*zeta[5])/y + 
   (2431*zeta[19])/(26542080*y^6) + (12155*betasv[{0}, {6}]*zeta[19])/
    (4096*y^7) - (12155*betasv[{1}, {6}]*zeta[19])/(8192*y^8) + 
   (2431*zeta[5]*zeta[19])/(524288*y^11) - (1307042737*zeta[21])/
    (2759873003520*y^8), pinablaFp[3, 10, 9, 1] -> 
  -2309450*betasv[{3, 9}, {6, 20}] + (2078505*betasv[{4, 8}, {6, 20}])/2 - 
   692835*betasv[{10, 2}, {20, 6}] - 1385670*betasv[{11, 1}, {20, 6}] + 
   (1616615*betasv[{12, 0}, {20, 6}])/2 - 415701*betasv[{8}, {20}]*zeta[5] + 
   (230945*betasv[{9}, {20}]*zeta[5])/y - (2431*zeta[19])/(4423680*y^5) - 
   (85085*betasv[{0}, {6}]*zeta[19])/(4096*y^6) + 
   (36465*betasv[{1}, {6}]*zeta[19])/(4096*y^7) + 
   (36465*betasv[{2}, {6}]*zeta[19])/(32768*y^8) - 
   (26741*zeta[5]*zeta[19])/(524288*y^10) + (1307042737*zeta[21])/
    (344984125440*y^7), pinablaFp[3, 10, 9, 2] -> 
  (10392525*betasv[{3, 10}, {6, 20}])/2 - (8083075*betasv[{4, 9}, {6, 20}])/
    4 + (692835*betasv[{10, 3}, {20, 6}])/2 + 
   (4849845*betasv[{11, 2}, {20, 6}])/2 + 1616615*betasv[{12, 1}, {20, 6}] - 
   (4849845*betasv[{13, 0}, {20, 6}])/4 + (1616615*betasv[{9}, {20}]*zeta[5])/
    2 - (2078505*betasv[{10}, {20}]*zeta[5])/(4*y) + 
   (2431*zeta[19])/(884736*y^4) + (255255*betasv[{0}, {6}]*zeta[19])/
    (2048*y^5) - (85085*betasv[{1}, {6}]*zeta[19])/(2048*y^6) - 
   (255255*betasv[{2}, {6}]*zeta[19])/(16384*y^7) - 
   (36465*betasv[{3}, {6}]*zeta[19])/(65536*y^8) + 
   (133705*zeta[5]*zeta[19])/(262144*y^9) - (9149299159*zeta[21])/
    (344984125440*y^6), pinablaFp[3, 10, 9, 3] -> 
  -10392525*betasv[{3, 11}, {6, 20}] + (51962625*betasv[{4, 10}, {6, 20}])/
    16 - (692835*betasv[{10, 4}, {20, 6}])/8 - 
   (7621185*betasv[{11, 3}, {20, 6}])/4 - (43648605*betasv[{12, 2}, {20, 6}])/
    8 - (4849845*betasv[{13, 1}, {20, 6}])/4 + 
   (24249225*betasv[{14, 0}, {20, 6}])/16 - 
   (10392525*betasv[{10}, {20}]*zeta[5])/8 + 
   (2078505*betasv[{11}, {20}]*zeta[5])/(2*y) - 
   (2431*zeta[19])/(221184*y^3) - (1276275*betasv[{0}, {6}]*zeta[19])/
    (2048*y^4) + (255255*betasv[{1}, {6}]*zeta[19])/(2048*y^5) + 
   (2297295*betasv[{2}, {6}]*zeta[19])/(16384*y^6) + 
   (401115*betasv[{3}, {6}]*zeta[19])/(32768*y^7) + 
   (36465*betasv[{4}, {6}]*zeta[19])/(262144*y^8) - 
   (1203345*zeta[5]*zeta[19])/(262144*y^8) + (9149299159*zeta[21])/
    (57497354240*y^5), pinablaFp[3, 10, 9, 4] -> 
  (72747675*betasv[{3, 12}, {6, 20}])/4 - (31177575*betasv[{4, 11}, {6, 20}])/
    8 + (10392525*betasv[{11, 4}, {20, 6}])/16 + 
   (24249225*betasv[{12, 3}, {20, 6}])/4 + 
   (72747675*betasv[{13, 2}, {20, 6}])/8 - 
   (24249225*betasv[{15, 0}, {20, 6}])/16 + 
   (46189*betasv[{10}, {20}]*pinablaE[3, 3])/2 + 
   (6235515*betasv[{11}, {20}]*zeta[5])/4 - 
   (14549535*betasv[{12}, {20}]*zeta[5])/(8*y) + 
   (2431*zeta[19])/(73728*y^2) + (1276275*betasv[{0}, {6}]*zeta[19])/
    (512*y^3) - (3828825*betasv[{2}, {6}]*zeta[19])/(4096*y^5) - 
   (1276275*betasv[{3}, {6}]*zeta[19])/(8192*y^6) - 
   (546975*betasv[{4}, {6}]*zeta[19])/(131072*y^7) - 
   (2431*pinablaE[3, 3]*zeta[19])/(65536*y^8) + (1203345*zeta[5]*zeta[19])/
    (32768*y^7) - (9149299159*zeta[21])/(11499470848*y^4), 
 pinablaFp[3, 10, 9, 5] -> (-218243025*betasv[{3, 13}, {6, 20}])/8 + 
   (72747675*betasv[{4, 12}, {6, 20}])/32 - 
   (169744575*betasv[{12, 4}, {20, 6}])/64 - 
   (218243025*betasv[{13, 3}, {20, 6}])/16 - 
   (363738375*betasv[{14, 2}, {20, 6}])/32 + 
   (24249225*betasv[{15, 1}, {20, 6}])/16 + 
   (72747675*betasv[{16, 0}, {20, 6}])/64 - 
   (877591*betasv[{11}, {20}]*pinablaE[3, 3])/4 + 
   (46189*betasv[{10}, {20}]*pinablaE[3, 4])/2 - 
   (14549535*betasv[{12}, {20}]*zeta[5])/16 + 
   (43648605*betasv[{13}, {20}]*zeta[5])/(16*y) - (2431*zeta[19])/(36864*y) - 
   (3828825*betasv[{0}, {6}]*zeta[19])/(512*y^2) - 
   (1276275*betasv[{1}, {6}]*zeta[19])/(512*y^3) + 
   (19144125*betasv[{2}, {6}]*zeta[19])/(4096*y^4) + 
   (11486475*betasv[{3}, {6}]*zeta[19])/(8192*y^5) + 
   (8933925*betasv[{4}, {6}]*zeta[19])/(131072*y^6) + 
   (46189*pinablaE[3, 3]*zeta[19])/(32768*y^7) - 
   (2431*pinablaE[3, 4]*zeta[19])/(65536*y^8) - (8423415*zeta[5]*zeta[19])/
    (32768*y^6) + (9149299159*zeta[21])/(2874867712*y^3), 
 pinablaFp[3, 10, 9, 6] -> (1091215125*betasv[{3, 14}, {6, 20}])/32 + 
   (218243025*betasv[{4, 13}, {6, 20}])/64 + 
   (945719775*betasv[{13, 4}, {20, 6}])/128 + 
   (363738375*betasv[{14, 3}, {20, 6}])/16 + 
   (654729075*betasv[{15, 2}, {20, 6}])/64 - 
   (72747675*betasv[{16, 1}, {20, 6}])/32 - 
   (72747675*betasv[{17, 0}, {20, 6}])/128 + 
   (8729721*betasv[{12}, {20}]*pinablaE[3, 3])/8 - 
   (1062347*betasv[{11}, {20}]*pinablaE[3, 4])/4 + 
   (46189*betasv[{10}, {20}]*pinablaE[3, 5])/2 - 
   (43648605*betasv[{13}, {20}]*zeta[5])/32 - 
   (218243025*betasv[{14}, {20}]*zeta[5])/(64*y) + (2431*zeta[19])/36864 + 
   (3828825*betasv[{0}, {6}]*zeta[19])/(256*y) + 
   (3828825*betasv[{1}, {6}]*zeta[19])/(256*y^2) - 
   (34459425*betasv[{2}, {6}]*zeta[19])/(2048*y^3) - 
   (19144125*betasv[{3}, {6}]*zeta[19])/(2048*y^4) - 
   (49774725*betasv[{4}, {6}]*zeta[19])/(65536*y^5) - 
   (459459*pinablaE[3, 3]*zeta[19])/(16384*y^6) + 
   (55913*pinablaE[3, 4]*zeta[19])/(32768*y^7) - 
   (2431*pinablaE[3, 5]*zeta[19])/(65536*y^8) + (25270245*zeta[5]*zeta[19])/
    (16384*y^5) - (27447897477*zeta[21])/(2874867712*y^2), 
 pinablaFp[3, 10, 9, 7] -> (-1091215125*betasv[{3, 15}, {6, 20}])/32 - 
   (3273645375*betasv[{4, 14}, {6, 20}])/256 - 
   (7638505875*betasv[{14, 4}, {20, 6}])/512 - 
   (3564636075*betasv[{15, 3}, {20, 6}])/128 - 
   (1527701175*betasv[{16, 2}, {20, 6}])/256 + 
   (218243025*betasv[{17, 1}, {20, 6}])/128 + 
   (72747675*betasv[{18, 0}, {20, 6}])/512 - 
   (115426311*betasv[{13}, {20}]*pinablaE[3, 3])/32 + 
   (24895871*betasv[{12}, {20}]*pinablaE[3, 4])/16 - 
   (1247103*betasv[{11}, {20}]*pinablaE[3, 5])/4 + 
   (46189*betasv[{10}, {20}]*pinablaE[3, 6])/2 + 
   (654729075*betasv[{14}, {20}]*zeta[5])/128 + 
   (218243025*betasv[{15}, {20}]*zeta[5])/(64*y) - 
   (3828825*betasv[{0}, {6}]*zeta[19])/256 - 
   (11486475*betasv[{1}, {6}]*zeta[19])/(256*y) + 
   (80405325*betasv[{2}, {6}]*zeta[19])/(2048*y^2) + 
   (187612425*betasv[{3}, {6}]*zeta[19])/(4096*y^3) + 
   (402026625*betasv[{4}, {6}]*zeta[19])/(65536*y^4) + 
   (6075069*pinablaE[3, 3]*zeta[19])/(16384*y^5) - 
   (1310309*pinablaE[3, 4]*zeta[19])/(32768*y^6) + 
   (65637*pinablaE[3, 5]*zeta[19])/(32768*y^7) - 
   (2431*pinablaE[3, 6]*zeta[19])/(65536*y^8) - (126351225*zeta[5]*zeta[19])/
    (16384*y^4) + (27447897477*zeta[21])/(1437433856*y), 
 pinablaFp[3, 10, 9, 8] -> (3273645375*betasv[{3, 16}, {6, 20}])/128 + 
   (5456075625*betasv[{4, 15}, {6, 20}])/256 + 
   (5601570975*betasv[{15, 4}, {20, 6}])/256 + 
   (1527701175*betasv[{16, 3}, {20, 6}])/64 + 
   (218243025*betasv[{17, 2}, {20, 6}])/128 - 
   (72747675*betasv[{18, 1}, {20, 6}])/128 + 
   (33948915*betasv[{14}, {20}]*pinablaE[3, 3])/4 - 
   (47528481*betasv[{13}, {20}]*pinablaE[3, 4])/8 + 
   (4203199*betasv[{12}, {20}]*pinablaE[3, 5])/2 - 
   (1431859*betasv[{11}, {20}]*pinablaE[3, 6])/4 + 
   (46189*betasv[{10}, {20}]*pinablaE[3, 7])/2 - 
   (1091215125*betasv[{15}, {20}]*zeta[5])/128 - 
   (654729075*betasv[{16}, {20}]*zeta[5])/(256*y) + 
   (3828825*betasv[{1}, {6}]*zeta[19])/64 - 
   (11486475*betasv[{2}, {6}]*zeta[19])/(256*y) - 
   (80405325*betasv[{3}, {6}]*zeta[19])/(512*y^2) - 
   (294819525*betasv[{4}, {6}]*zeta[19])/(8192*y^3) - 
   (1786785*pinablaE[3, 3]*zeta[19])/(512*y^4) + 
   (2501499*pinablaE[3, 4]*zeta[19])/(4096*y^5) - 
   (221221*pinablaE[3, 5]*zeta[19])/(4096*y^6) + 
   (75361*pinablaE[3, 6]*zeta[19])/(32768*y^7) - 
   (2431*pinablaE[3, 7]*zeta[19])/(65536*y^8) + (126351225*zeta[5]*zeta[19])/
    (4096*y^3) - (27447897477*zeta[21])/1437433856, 
 pinablaFp[3, 10, 11, 0] -> 923780*betasv[{3, 8}, {6, 20}] + 
   335920*betasv[{4, 7}, {6, 20}] + 923780*betasv[{10, 1}, {20, 6}] + 
   335920*betasv[{11, 0}, {20, 6}] - 134368*betasv[{7}, {20}]*zeta[5] - 
   (92378*betasv[{8}, {20}]*zeta[5])/y - (13*zeta[19])/(442368*y^6) - 
   (1105*betasv[{0}, {6}]*zeta[19])/(512*y^7) - 
   (12155*betasv[{1}, {6}]*zeta[19])/(8192*y^8) + 
   (3315*zeta[5]*zeta[19])/(262144*y^11) - (46601975849*zeta[23])/
    (13195957764096*y^10), pinablaFp[3, 10, 11, 1] -> 
  -2309450*betasv[{3, 9}, {6, 20}] - 1154725*betasv[{4, 8}, {6, 20}] - 
   692835*betasv[{10, 2}, {20, 6}] - 2183480*betasv[{11, 1}, {20, 6}] - 
   587860*betasv[{12, 0}, {20, 6}] + 461890*betasv[{8}, {20}]*zeta[5] + 
   (230945*betasv[{9}, {20}]*zeta[5])/y + (13*zeta[19])/(73728*y^5) + 
   (7735*betasv[{0}, {6}]*zeta[19])/(512*y^6) + 
   (14365*betasv[{1}, {6}]*zeta[19])/(1024*y^7) + 
   (36465*betasv[{2}, {6}]*zeta[19])/(32768*y^8) - 
   (36465*zeta[5]*zeta[19])/(262144*y^10) + (233009879245*zeta[23])/
    (6597978882048*y^9), pinablaFp[3, 10, 11, 2] -> 
  (10392525*betasv[{3, 10}, {6, 20}])/2 + 3464175*betasv[{4, 9}, {6, 20}] + 
   (692835*betasv[{10, 3}, {20, 6}])/2 + 3023280*betasv[{11, 2}, {20, 6}] + 
   4408950*betasv[{12, 1}, {20, 6}] + 881790*betasv[{13, 0}, {20, 6}] - 
   1385670*betasv[{9}, {20}]*zeta[5] - (2078505*betasv[{10}, {20}]*zeta[5])/
    (4*y) - (65*zeta[19])/(73728*y^4) - (23205*betasv[{0}, {6}]*zeta[19])/
    (256*y^5) - (116025*betasv[{1}, {6}]*zeta[19])/(1024*y^6) - 
   (9945*betasv[{2}, {6}]*zeta[19])/(512*y^7) - 
   (36465*betasv[{3}, {6}]*zeta[19])/(65536*y^8) + 
   (182325*zeta[5]*zeta[19])/(131072*y^9) - (233009879245*zeta[23])/
    (733108764672*y^8), pinablaFp[3, 10, 11, 3] -> 
  -10392525*betasv[{3, 11}, {6, 20}] - (72747675*betasv[{4, 10}, {6, 20}])/
    8 - (692835*betasv[{10, 4}, {20, 6}])/8 - 
   2204475*betasv[{11, 3}, {20, 6}] - (17194905*betasv[{12, 2}, {20, 6}])/2 - 
   7495215*betasv[{13, 1}, {20, 6}] - (2204475*betasv[{14, 0}, {20, 6}])/2 + 
   (14549535*betasv[{10}, {20}]*zeta[5])/4 + 
   (2078505*betasv[{11}, {20}]*zeta[5])/(2*y) + (65*zeta[19])/(18432*y^3) + 
   (116025*betasv[{0}, {6}]*zeta[19])/(256*y^4) + 
   (394485*betasv[{1}, {6}]*zeta[19])/(512*y^5) + 
   (904995*betasv[{2}, {6}]*zeta[19])/(4096*y^6) + 
   (116025*betasv[{3}, {6}]*zeta[19])/(8192*y^7) + 
   (36465*betasv[{4}, {6}]*zeta[19])/(262144*y^8) - 
   (1640925*zeta[5]*zeta[19])/(131072*y^8) + (233009879245*zeta[23])/
    (91638595584*y^7), pinablaFp[3, 10, 11, 4] -> 
  (72747675*betasv[{3, 12}, {6, 20}])/4 + 20785050*betasv[{4, 11}, {6, 20}] + 
   (1448655*betasv[{11, 4}, {20, 6}])/2 + (16313115*betasv[{12, 3}, {20, 6}])/
    2 + 18517590*betasv[{13, 2}, {20, 6}] + 
   (41885025*betasv[{14, 1}, {20, 6}])/4 + (2204475*betasv[{15, 0}, {20, 6}])/
    2 + (46189*betasv[{10}, {20}]*pinablaE[3, 3])/2 - 
   8314020*betasv[{11}, {20}]*zeta[5] - (14549535*betasv[{12}, {20}]*zeta[5])/
    (8*y) - (65*zeta[19])/(6144*y^2) - (116025*betasv[{0}, {6}]*zeta[19])/
    (64*y^3) - (2204475*betasv[{1}, {6}]*zeta[19])/(512*y^4) - 
   (487305*betasv[{2}, {6}]*zeta[19])/(256*y^5) - 
   (858585*betasv[{3}, {6}]*zeta[19])/(4096*y^6) - 
   (76245*betasv[{4}, {6}]*zeta[19])/(16384*y^7) - 
   (2431*pinablaE[3, 3]*zeta[19])/(65536*y^8) + (1640925*zeta[5]*zeta[19])/
    (16384*y^7) - (1631069154715*zeta[23])/(91638595584*y^6), 
 pinablaFp[3, 10, 11, 5] -> (-218243025*betasv[{3, 13}, {6, 20}])/8 - 
   (654729075*betasv[{4, 12}, {6, 20}])/16 - 
   (6613425*betasv[{12, 4}, {20, 6}])/2 - (85974525*betasv[{13, 3}, {20, 6}])/
    4 - (496006875*betasv[{14, 2}, {20, 6}])/16 - 
   (46293975*betasv[{15, 1}, {20, 6}])/4 - (6613425*betasv[{16, 0}, {20, 6}])/
    8 - 239343*betasv[{11}, {20}]*pinablaE[3, 3] + 
   (46189*betasv[{10}, {20}]*pinablaE[3, 4])/2 + 
   (130945815*betasv[{12}, {20}]*zeta[5])/8 + 
   (43648605*betasv[{13}, {20}]*zeta[5])/(16*y) + (65*zeta[19])/(3072*y) + 
   (348075*betasv[{0}, {6}]*zeta[19])/(64*y^2) + 
   (2436525*betasv[{1}, {6}]*zeta[19])/(128*y^3) + 
   (26105625*betasv[{2}, {6}]*zeta[19])/(2048*y^4) + 
   (4524975*betasv[{3}, {6}]*zeta[19])/(2048*y^5) + 
   (348075*betasv[{4}, {6}]*zeta[19])/(4096*y^6) + 
   (12597*pinablaE[3, 3]*zeta[19])/(8192*y^7) - 
   (2431*pinablaE[3, 4]*zeta[19])/(65536*y^8) - (11486475*zeta[5]*zeta[19])/
    (16384*y^6) + (1631069154715*zeta[23])/(15273099264*y^5), 
 pinablaFp[3, 10, 11, 6] -> (1091215125*betasv[{3, 14}, {6, 20}])/32 + 
   (1091215125*betasv[{4, 13}, {6, 20}])/16 + 
   (165335625*betasv[{13, 4}, {20, 6}])/16 + 
   (1355752125*betasv[{14, 3}, {20, 6}])/32 + 
   39680550*betasv[{15, 2}, {20, 6}] + (152108775*betasv[{16, 1}, {20, 6}])/
    16 + (6613425*betasv[{17, 0}, {20, 6}])/16 + 
   (5202561*betasv[{12}, {20}]*pinablaE[3, 3])/4 - 
   285532*betasv[{11}, {20}]*pinablaE[3, 4] + 
   (46189*betasv[{10}, {20}]*pinablaE[3, 5])/2 - 
   (218243025*betasv[{13}, {20}]*zeta[5])/8 - 
   (218243025*betasv[{14}, {20}]*zeta[5])/(64*y) - (65*zeta[19])/3072 - 
   (348075*betasv[{0}, {6}]*zeta[19])/(32*y) - 
   (8005725*betasv[{1}, {6}]*zeta[19])/(128*y^2) - 
   (1044225*betasv[{2}, {6}]*zeta[19])/(16*y^3) - 
   (71355375*betasv[{3}, {6}]*zeta[19])/(4096*y^4) - 
   (8701875*betasv[{4}, {6}]*zeta[19])/(8192*y^5) - 
   (273819*pinablaE[3, 3]*zeta[19])/(8192*y^6) + 
   (3757*pinablaE[3, 4]*zeta[19])/(2048*y^7) - (2431*pinablaE[3, 5]*zeta[19])/
    (65536*y^8) + (34459425*zeta[5]*zeta[19])/(8192*y^5) - 
   (8155345773575*zeta[23])/(15273099264*y^4), 
 pinablaFp[3, 10, 11, 7] -> (-1091215125*betasv[{3, 15}, {6, 20}])/32 - 
   (12003366375*betasv[{4, 14}, {6, 20}])/128 - 
   (3009108375*betasv[{14, 4}, {20, 6}])/128 - 
   (1990640925*betasv[{15, 3}, {20, 6}])/32 - 
   (2360992725*betasv[{16, 2}, {20, 6}])/64 - 
   (165335625*betasv[{17, 1}, {20, 6}])/32 - 
   (6613425*betasv[{18, 0}, {20, 6}])/64 - 
   (37652433*betasv[{13}, {20}]*pinablaE[3, 3])/8 + 
   (7201285*betasv[{12}, {20}]*pinablaE[3, 4])/4 - 
   331721*betasv[{11}, {20}]*pinablaE[3, 5] + 
   (46189*betasv[{10}, {20}]*pinablaE[3, 6])/2 + 
   (2400673275*betasv[{14}, {20}]*zeta[5])/64 + 
   (218243025*betasv[{15}, {20}]*zeta[5])/(64*y) + 
   (348075*betasv[{0}, {6}]*zeta[19])/32 + 
   (8701875*betasv[{1}, {6}]*zeta[19])/(64*y) + 
   (124262775*betasv[{2}, {6}]*zeta[19])/(512*y^2) + 
   (104770575*betasv[{3}, {6}]*zeta[19])/(1024*y^3) + 
   (158374125*betasv[{4}, {6}]*zeta[19])/(16384*y^4) + 
   (1981707*pinablaE[3, 3]*zeta[19])/(4096*y^5) - 
   (379015*pinablaE[3, 4]*zeta[19])/(8192*y^6) + 
   (17459*pinablaE[3, 5]*zeta[19])/(8192*y^7) - 
   (2431*pinablaE[3, 6]*zeta[19])/(65536*y^8) - (172297125*zeta[5]*zeta[19])/
    (8192*y^4) + (8155345773575*zeta[23])/(3818274816*y^3), 
 pinablaFp[3, 10, 11, 8] -> (3273645375*betasv[{3, 16}, {6, 20}])/128 + 
   (3273645375*betasv[{4, 15}, {6, 20}])/32 + 
   (1249937325*betasv[{15, 4}, {20, 6}])/32 + 
   (2083228875*betasv[{16, 3}, {20, 6}])/32 + 
   (178562475*betasv[{17, 2}, {20, 6}])/8 + 
   (178562475*betasv[{18, 1}, {20, 6}])/128 + 
   (194434695*betasv[{14}, {20}]*pinablaE[3, 3])/16 - 
   7407036*betasv[{13}, {20}]*pinablaE[3, 4] + 2380833*betasv[{12}, {20}]*
    pinablaE[3, 5] - 377910*betasv[{11}, {20}]*pinablaE[3, 6] + 
   (46189*betasv[{10}, {20}]*pinablaE[3, 7])/2 - 
   (654729075*betasv[{15}, {20}]*zeta[5])/16 - 
   (654729075*betasv[{16}, {20}]*zeta[5])/(256*y) - 
   (9398025*betasv[{1}, {6}]*zeta[19])/64 - 
   (9398025*betasv[{2}, {6}]*zeta[19])/(16*y) - 
   (109643625*betasv[{3}, {6}]*zeta[19])/(256*y^2) - 
   (65786175*betasv[{4}, {6}]*zeta[19])/(1024*y^3) - 
   (10233405*pinablaE[3, 3]*zeta[19])/(2048*y^4) + 
   (97461*pinablaE[3, 4]*zeta[19])/(128*y^5) - 
   (125307*pinablaE[3, 5]*zeta[19])/(2048*y^6) + 
   (9945*pinablaE[3, 6]*zeta[19])/(4096*y^7) - (2431*pinablaE[3, 7]*zeta[19])/
    (65536*y^8) + (172297125*zeta[5]*zeta[19])/(2048*y^3) - 
   (8155345773575*zeta[23])/(1272758272*y^2), 
 pinablaFp[3, 10, 11, 9] -> (-3273645375*betasv[{3, 17}, {6, 20}])/256 - 
   (42557389875*betasv[{4, 16}, {6, 20}])/512 - 
   (2916520425*betasv[{16, 4}, {20, 6}])/64 - 
   (2797478775*betasv[{17, 3}, {20, 6}])/64 - 
   (3392687025*betasv[{18, 2}, {20, 6}])/512 - 
   (361093005*betasv[{15}, {20}]*pinablaE[3, 3])/16 + 
   (342575415*betasv[{14}, {20}]*pinablaE[3, 4])/16 - 
   (21956571*betasv[{13}, {20}]*pinablaE[3, 5])/2 + 
   (6084351*betasv[{12}, {20}]*pinablaE[3, 6])/2 - 
   424099*betasv[{11}, {20}]*pinablaE[3, 7] + 
   (46189*betasv[{10}, {20}]*pinablaE[3, 8])/2 + 
   (8511477975*betasv[{16}, {20}]*zeta[5])/256 + 
   (654729075*betasv[{17}, {20}]*zeta[5])/(512*y) + 
   (178562475*betasv[{2}, {6}]*zeta[19])/256 + 
   (147235725*betasv[{3}, {6}]*zeta[19])/(128*y) + 
   (153501075*betasv[{4}, {6}]*zeta[19])/(512*y^2) + 
   (19004895*pinablaE[3, 3]*zeta[19])/(512*y^3) - 
   (18030285*pinablaE[3, 4]*zeta[19])/(2048*y^4) + 
   (1155609*pinablaE[3, 5]*zeta[19])/(1024*y^5) - 
   (320229*pinablaE[3, 6]*zeta[19])/(4096*y^6) + 
   (22321*pinablaE[3, 7]*zeta[19])/(8192*y^7) - 
   (2431*pinablaE[3, 8]*zeta[19])/(65536*y^8) - (516891375*zeta[5]*zeta[19])/
    (2048*y^2) + (8155345773575*zeta[23])/(636379136*y), 
 pinablaFp[3, 10, 11, 10] -> (3273645375*betasv[{3, 18}, {6, 20}])/1024 + 
   (22915517625*betasv[{4, 17}, {6, 20}])/512 + 
   (8630519625*betasv[{17, 4}, {20, 6}])/256 + 
   (14582602125*betasv[{18, 3}, {20, 6}])/1024 + 
   (1861017795*betasv[{16}, {20}]*pinablaE[3, 3])/64 - 
   (175917105*betasv[{15}, {20}]*pinablaE[3, 4])/4 + 
   (562141125*betasv[{14}, {20}]*pinablaE[3, 5])/16 - 
   (62166195*betasv[{13}, {20}]*pinablaE[3, 6])/4 + 
   (15137395*betasv[{12}, {20}]*pinablaE[3, 7])/4 - 
   470288*betasv[{11}, {20}]*pinablaE[3, 8] + 
   (46189*betasv[{10}, {20}]*pinablaE[3, 9])/2 - 
   (4583103525*betasv[{17}, {20}]*zeta[5])/256 - 
   (654729075*betasv[{18}, {20}]*zeta[5])/(2048*y) - 
   (767505375*betasv[{3}, {6}]*zeta[19])/512 - 
   (454237875*betasv[{4}, {6}]*zeta[19])/(512*y) - 
   (97948305*pinablaE[3, 3]*zeta[19])/(512*y^2) + 
   (9258795*pinablaE[3, 4]*zeta[19])/(128*y^3) - 
   (29586375*pinablaE[3, 5]*zeta[19])/(2048*y^4) + 
   (3271905*pinablaE[3, 6]*zeta[19])/(2048*y^5) - 
   (796705*pinablaE[3, 7]*zeta[19])/(8192*y^6) + 
   (1547*pinablaE[3, 8]*zeta[19])/(512*y^7) - (2431*pinablaE[3, 9]*zeta[19])/
    (65536*y^8) + (516891375*zeta[5]*zeta[19])/(1024*y) - 
   (8155345773575*zeta[23])/636379136, pinablaFp[3, 11, 10, 0] -> 
  3527160*betasv[{3, 9}, {6, 22}] - 1763580*betasv[{4, 8}, {6, 22}] + 
   3527160*betasv[{11, 1}, {22, 6}] - 1763580*betasv[{12, 0}, {22, 6}] + 
   705432*betasv[{8}, {22}]*zeta[5] - (352716*betasv[{9}, {22}]*zeta[5])/y + 
   (247*zeta[21])/(3096576*y^7) + (20995*betasv[{0}, {6}]*zeta[21])/
    (8192*y^8) - (20995*betasv[{1}, {6}]*zeta[21])/(16384*y^9) + 
   (4199*zeta[5]*zeta[21])/(1048576*y^12) - (5865237235*zeta[23])/
    (14830525218816*y^9), pinablaFp[3, 11, 10, 1] -> 
  -9699690*betasv[{3, 10}, {6, 22}] + 4408950*betasv[{4, 9}, {6, 22}] - 
   2645370*betasv[{11, 2}, {22, 6}] - 6172530*betasv[{12, 1}, {22, 6}] + 
   3527160*betasv[{13, 0}, {22, 6}] - 1763580*betasv[{9}, {22}]*zeta[5] + 
   (969969*betasv[{10}, {22}]*zeta[5])/y - (247*zeta[21])/(442368*y^6) - 
   (20995*betasv[{0}, {6}]*zeta[21])/(1024*y^7) + 
   (146965*betasv[{1}, {6}]*zeta[21])/(16384*y^8) + 
   (62985*betasv[{2}, {6}]*zeta[21])/(65536*y^9) - 
   (12597*zeta[5]*zeta[21])/(262144*y^11) + (5865237235*zeta[23])/
    (1647836135424*y^8), pinablaFp[3, 11, 10, 2] -> 
  24249225*betasv[{3, 11}, {6, 22}] - 9699690*betasv[{4, 10}, {6, 22}] + 
   1322685*betasv[{11, 3}, {22, 6}] + 10581480*betasv[{12, 2}, {22, 6}] + 
   8817900*betasv[{13, 1}, {22, 6}] - 6172530*betasv[{14, 0}, {22, 6}] + 
   3879876*betasv[{10}, {22}]*zeta[5] - (4849845*betasv[{11}, {22}]*zeta[5])/
    (2*y) + (247*zeta[21])/(73728*y^5) + (146965*betasv[{0}, {6}]*zeta[21])/
    (1024*y^6) - (104975*betasv[{1}, {6}]*zeta[21])/(2048*y^7) - 
   (62985*betasv[{2}, {6}]*zeta[21])/(4096*y^8) - 
   (62985*betasv[{3}, {6}]*zeta[21])/(131072*y^9) + 
   (138567*zeta[5]*zeta[21])/(262144*y^10) - (5865237235*zeta[23])/
    (205979516928*y^7), pinablaFp[3, 11, 10, 3] -> 
  (-218243025*betasv[{3, 12}, {6, 22}])/4 + 
   (72747675*betasv[{4, 11}, {6, 22}])/4 - (1322685*betasv[{11, 4}, {22, 6}])/
    4 - (33067125*betasv[{12, 3}, {22, 6}])/4 - 
   27776385*betasv[{13, 2}, {22, 6}] - 9258795*betasv[{14, 1}, {22, 6}] + 
   9258795*betasv[{15, 0}, {22, 6}] - (14549535*betasv[{11}, {22}]*zeta[5])/
    2 + (43648605*betasv[{12}, {22}]*zeta[5])/(8*y) - 
   (1235*zeta[21])/(73728*y^4) - (440895*betasv[{0}, {6}]*zeta[21])/
    (512*y^5) + (440895*betasv[{1}, {6}]*zeta[21])/(2048*y^6) + 
   (1322685*betasv[{2}, {6}]*zeta[21])/(8192*y^7) + 
   (1574625*betasv[{3}, {6}]*zeta[21])/(131072*y^8) + 
   (62985*betasv[{4}, {6}]*zeta[21])/(524288*y^9) - 
   (692835*zeta[5]*zeta[21])/(131072*y^9) + (41056660645*zeta[23])/
    (205979516928*y^6), pinablaFp[3, 11, 10, 4] -> 
  (218243025*betasv[{3, 13}, {6, 22}])/2 - 
   (218243025*betasv[{4, 12}, {6, 22}])/8 + 
   (22485645*betasv[{12, 4}, {22, 6}])/8 + 
   30421755*betasv[{13, 3}, {22, 6}] + 55552770*betasv[{14, 2}, {22, 6}] + 
   (9258795*betasv[{15, 1}, {22, 6}])/2 - (46293975*betasv[{16, 0}, {22, 6}])/
    4 + 88179*betasv[{11}, {22}]*pinablaE[3, 3] + 
   (43648605*betasv[{12}, {22}]*zeta[5])/4 - 
   (43648605*betasv[{13}, {22}]*zeta[5])/(4*y) + 
   (1235*zeta[21])/(18432*y^3) + (2204475*betasv[{0}, {6}]*zeta[21])/
    (512*y^4) - (440895*betasv[{1}, {6}]*zeta[21])/(1024*y^5) - 
   (1322685*betasv[{2}, {6}]*zeta[21])/(1024*y^6) - 
   (1448655*betasv[{3}, {6}]*zeta[21])/(8192*y^7) - 
   (1070745*betasv[{4}, {6}]*zeta[21])/(262144*y^8) - 
   (4199*pinablaE[3, 3]*zeta[21])/(131072*y^9) + (6235515*zeta[5]*zeta[21])/
    (131072*y^8) - (41056660645*zeta[23])/(34329919488*y^5), 
 pinablaFp[3, 11, 10, 5] -> (-1527701175*betasv[{3, 14}, {6, 22}])/8 + 
   (218243025*betasv[{4, 13}, {6, 22}])/8 - 
   13226850*betasv[{13, 4}, {22, 6}] - (324057825*betasv[{14, 3}, {22, 6}])/
    4 - (694409625*betasv[{15, 2}, {22, 6}])/8 + 
   (46293975*betasv[{16, 1}, {22, 6}])/8 + 
   (46293975*betasv[{17, 0}, {22, 6}])/4 - 
   (3791697*betasv[{12}, {22}]*pinablaE[3, 3])/4 + 
   88179*betasv[{11}, {22}]*pinablaE[3, 4] - 
   (43648605*betasv[{13}, {22}]*zeta[5])/4 + 
   (305540235*betasv[{14}, {22}]*zeta[5])/(16*y) - 
   (1235*zeta[21])/(6144*y^2) - (2204475*betasv[{0}, {6}]*zeta[21])/
    (128*y^3) - (2204475*betasv[{1}, {6}]*zeta[21])/(1024*y^4) + 
   (33067125*betasv[{2}, {6}]*zeta[21])/(4096*y^5) + 
   (15431325*betasv[{3}, {6}]*zeta[21])/(8192*y^6) + 
   (314925*betasv[{4}, {6}]*zeta[21])/(4096*y^7) + 
   (180557*pinablaE[3, 3]*zeta[21])/(131072*y^8) - 
   (4199*pinablaE[3, 4]*zeta[21])/(131072*y^9) - (6235515*zeta[5]*zeta[21])/
    (16384*y^7) + (205283303225*zeta[23])/(34329919488*y^4), 
 pinablaFp[3, 11, 10, 6] -> (4583103525*betasv[{3, 15}, {6, 22}])/16 + 
   (694409625*betasv[{14, 4}, {22, 6}])/16 + 
   (2638756575*betasv[{15, 3}, {22, 6}])/16 + 
   (416645775*betasv[{16, 2}, {22, 6}])/4 - 
   (138881925*betasv[{17, 1}, {22, 6}])/8 - 
   (138881925*betasv[{18, 0}, {22, 6}])/16 + 
   (10846017*betasv[{13}, {22}]*pinablaE[3, 3])/2 - 
   1146327*betasv[{12}, {22}]*pinablaE[3, 4] + 88179*betasv[{11}, {22}]*
    pinablaE[3, 5] - (916620705*betasv[{15}, {22}]*zeta[5])/(32*y) + 
   (1235*zeta[21])/(3072*y) + (6613425*betasv[{0}, {6}]*zeta[21])/(128*y^2) + 
   (6613425*betasv[{1}, {6}]*zeta[21])/(256*y^3) - 
   (19840275*betasv[{2}, {6}]*zeta[21])/(512*y^4) - 
   (125655075*betasv[{3}, {6}]*zeta[21])/(8192*y^5) - 
   (33067125*betasv[{4}, {6}]*zeta[21])/(32768*y^6) - 
   (516477*pinablaE[3, 3]*zeta[21])/(16384*y^7) + 
   (54587*pinablaE[3, 4]*zeta[21])/(32768*y^8) - 
   (4199*pinablaE[3, 5]*zeta[21])/(131072*y^9) + (43648605*zeta[5]*zeta[21])/
    (16384*y^6) - (205283303225*zeta[23])/(8582479872*y^3), 
 pinablaFp[3, 11, 10, 7] -> (-22915517625*betasv[{3, 16}, {6, 22}])/64 - 
   (4583103525*betasv[{4, 15}, {6, 22}])/64 - 
   (6805214325*betasv[{15, 4}, {22, 6}])/64 - 
   (16526949075*betasv[{16, 3}, {22, 6}])/64 - 
   (2916520425*betasv[{17, 2}, {22, 6}])/32 + 
   (694409625*betasv[{18, 1}, {22, 6}])/32 + 
   (138881925*betasv[{19, 0}, {22, 6}])/32 - 
   (168510069*betasv[{14}, {22}]*pinablaE[3, 3])/8 + 
   (15431325*betasv[{13}, {22}]*pinablaE[3, 4])/2 - 
   (5378919*betasv[{12}, {22}]*pinablaE[3, 5])/4 + 
   88179*betasv[{11}, {22}]*pinablaE[3, 6] + 
   (916620705*betasv[{15}, {22}]*zeta[5])/32 + 
   (4583103525*betasv[{16}, {22}]*zeta[5])/(128*y) - (1235*zeta[21])/3072 - 
   (6613425*betasv[{0}, {6}]*zeta[21])/(64*y) - 
   (33067125*betasv[{1}, {6}]*zeta[21])/(256*y^2) + 
   (138881925*betasv[{2}, {6}]*zeta[21])/(1024*y^3) + 
   (786997575*betasv[{3}, {6}]*zeta[21])/(8192*y^4) + 
   (324057825*betasv[{4}, {6}]*zeta[21])/(32768*y^5) + 
   (8024289*pinablaE[3, 3]*zeta[21])/(16384*y^6) - 
   (734825*pinablaE[3, 4]*zeta[21])/(16384*y^7) + 
   (256139*pinablaE[3, 5]*zeta[21])/(131072*y^8) - 
   (4199*pinablaE[3, 6]*zeta[21])/(131072*y^9) - (130945815*zeta[5]*zeta[21])/
    (8192*y^5) + (205283303225*zeta[23])/(2860826624*y^2), 
 pinablaFp[3, 11, 10, 8] -> (22915517625*betasv[{3, 17}, {6, 22}])/64 + 
   (22915517625*betasv[{4, 16}, {6, 22}])/128 + 
   (12638255175*betasv[{16, 4}, {22, 6}])/64 + 
   (4860867375*betasv[{17, 3}, {22, 6}])/16 + 
   (416645775*betasv[{18, 2}, {22, 6}])/8 - 
   (972173475*betasv[{19, 1}, {22, 6}])/64 - 
   (138881925*betasv[{20, 0}, {22, 6}])/128 + 
   (479605581*betasv[{15}, {22}]*pinablaE[3, 3])/8 - 
   34566168*betasv[{14}, {22}]*pinablaE[3, 4] + 10405122*betasv[{13}, {22}]*
    pinablaE[3, 5] - (3086265*betasv[{12}, {22}]*pinablaE[3, 6])/2 + 
   88179*betasv[{11}, {22}]*pinablaE[3, 7] - 
   (4583103525*betasv[{16}, {22}]*zeta[5])/64 - 
   (4583103525*betasv[{17}, {22}]*zeta[5])/(128*y) + 
   (6613425*betasv[{0}, {6}]*zeta[21])/64 + 
   (46293975*betasv[{1}, {6}]*zeta[21])/(128*y) - 
   (19840275*betasv[{2}, {6}]*zeta[21])/(64*y^2) - 
   (231469875*betasv[{3}, {6}]*zeta[21])/(512*y^3) - 
   (601821675*betasv[{4}, {6}]*zeta[21])/(8192*y^4) - 
   (22838361*pinablaE[3, 3]*zeta[21])/(4096*y^5) + 
   (205751*pinablaE[3, 4]*zeta[21])/(256*y^6) - 
   (247741*pinablaE[3, 5]*zeta[21])/(4096*y^7) + 
   (146965*pinablaE[3, 6]*zeta[21])/(65536*y^8) - 
   (4199*pinablaE[3, 7]*zeta[21])/(131072*y^9) + (654729075*zeta[5]*zeta[21])/
    (8192*y^4) - (205283303225*zeta[23])/(1430413312*y), 
 pinablaFp[3, 11, 10, 9] -> (-68746552875*betasv[{3, 18}, {6, 22}])/256 - 
   (68746552875*betasv[{4, 17}, {6, 22}])/256 - 
   (8749561275*betasv[{17, 4}, {22, 6}])/32 - 
   (16249185225*betasv[{18, 3}, {22, 6}])/64 - 
   (3749811975*betasv[{19, 2}, {22, 6}])/256 + 
   (1249937325*betasv[{20, 1}, {22, 6}])/256 - 
   (4083128595*betasv[{16}, {22}]*pinablaE[3, 3])/32 + 
   (894399597*betasv[{15}, {22}]*pinablaE[3, 4])/8 - 
   (105550263*betasv[{14}, {22}]*pinablaE[3, 5])/2 + 
   13491387*betasv[{13}, {22}]*pinablaE[3, 6] - 
   (6966141*betasv[{12}, {22}]*pinablaE[3, 7])/4 + 
   88179*betasv[{11}, {22}]*pinablaE[3, 8] + 
   (13749310575*betasv[{17}, {22}]*zeta[5])/128 + 
   (13749310575*betasv[{18}, {22}]*zeta[5])/(512*y) - 
   (59520825*betasv[{1}, {6}]*zeta[21])/128 + 
   (178562475*betasv[{2}, {6}]*zeta[21])/(512*y) + 
   (773770725*betasv[{3}, {6}]*zeta[21])/(512*y^2) + 
   (416645775*betasv[{4}, {6}]*zeta[21])/(1024*y^3) + 
   (194434695*pinablaE[3, 3]*zeta[21])/(4096*y^4) - 
   (42590457*pinablaE[3, 4]*zeta[21])/(4096*y^5) + 
   (5026203*pinablaE[3, 5]*zeta[21])/(4096*y^6) - 
   (642447*pinablaE[3, 6]*zeta[21])/(8192*y^7) + 
   (331721*pinablaE[3, 7]*zeta[21])/(131072*y^8) - 
   (4199*pinablaE[3, 8]*zeta[21])/(131072*y^9) - (654729075*zeta[5]*zeta[21])/
    (2048*y^3) + (205283303225*zeta[23])/1430413312, 
 pinablaFp[3, 11, 12, 0] -> 3527160*betasv[{3, 9}, {6, 22}] + 
   1322685*betasv[{4, 8}, {6, 22}] + 3527160*betasv[{11, 1}, {22, 6}] + 
   1322685*betasv[{12, 0}, {22, 6}] - 529074*betasv[{8}, {22}]*zeta[5] - 
   (352716*betasv[{9}, {22}]*zeta[5])/y - (221*zeta[21])/(8257536*y^7) - 
   (62985*betasv[{0}, {6}]*zeta[21])/(32768*y^8) - 
   (20995*betasv[{1}, {6}]*zeta[21])/(16384*y^9) + 
   (46189*zeta[5]*zeta[21])/(4194304*y^12) - (75193929793073*zeta[25])/
    (24784571308441600*y^11), pinablaFp[3, 11, 12, 1] -> 
  -9699690*betasv[{3, 10}, {6, 22}] - 4849845*betasv[{4, 9}, {6, 22}] - 
   2645370*betasv[{11, 2}, {22, 6}] - 9258795*betasv[{12, 1}, {22, 6}] - 
   2645370*betasv[{13, 0}, {22, 6}] + 1939938*betasv[{9}, {22}]*zeta[5] + 
   (969969*betasv[{10}, {22}]*zeta[5])/y + (221*zeta[21])/(1179648*y^6) + 
   (62985*betasv[{0}, {6}]*zeta[21])/(4096*y^7) + 
   (440895*betasv[{1}, {6}]*zeta[21])/(32768*y^8) + 
   (62985*betasv[{2}, {6}]*zeta[21])/(65536*y^9) - 
   (138567*zeta[5]*zeta[21])/(1048576*y^11) + (827133227723803*zeta[25])/
    (24784571308441600*y^10), pinablaFp[3, 11, 12, 2] -> 
  24249225*betasv[{3, 11}, {6, 22}] + (63047985*betasv[{4, 10}, {6, 22}])/4 + 
   1322685*betasv[{11, 3}, {22, 6}] + (51584715*betasv[{12, 2}, {22, 6}])/4 + 
   21162960*betasv[{13, 1}, {22, 6}] + (9258795*betasv[{14, 0}, {22, 6}])/2 - 
   (12609597*betasv[{10}, {22}]*zeta[5])/2 - 
   (4849845*betasv[{11}, {22}]*zeta[5])/(2*y) - (221*zeta[21])/(196608*y^5) - 
   (440895*betasv[{0}, {6}]*zeta[21])/(4096*y^6) - 
   (62985*betasv[{1}, {6}]*zeta[21])/(512*y^7) - 
   (2456415*betasv[{2}, {6}]*zeta[21])/(131072*y^8) - 
   (62985*betasv[{3}, {6}]*zeta[21])/(131072*y^9) + 
   (1524237*zeta[5]*zeta[21])/(1048576*y^10) - (827133227723803*zeta[25])/
    (2478457130844160*y^9), pinablaFp[3, 11, 12, 3] -> 
  (-218243025*betasv[{3, 12}, {6, 22}])/4 - 
   (363738375*betasv[{4, 11}, {6, 22}])/8 - 
   (1322685*betasv[{11, 4}, {22, 6}])/4 - (75393045*betasv[{12, 3}, {22, 6}])/
    8 - (83329155*betasv[{13, 2}, {22, 6}])/2 - 
   (83329155*betasv[{14, 1}, {22, 6}])/2 - 
   (27776385*betasv[{15, 0}, {22, 6}])/4 + 
   (72747675*betasv[{11}, {22}]*zeta[5])/4 + 
   (43648605*betasv[{12}, {22}]*zeta[5])/(8*y) + 
   (1105*zeta[21])/(196608*y^4) + (1322685*betasv[{0}, {6}]*zeta[21])/
    (2048*y^5) + (3968055*betasv[{1}, {6}]*zeta[21])/(4096*y^6) + 
   (3968055*betasv[{2}, {6}]*zeta[21])/(16384*y^7) + 
   (3590145*betasv[{3}, {6}]*zeta[21])/(262144*y^8) + 
   (62985*betasv[{4}, {6}]*zeta[21])/(524288*y^9) - 
   (7621185*zeta[5]*zeta[21])/(524288*y^9) + (7444199049514227*zeta[25])/
    (2478457130844160*y^8), pinablaFp[3, 11, 12, 4] -> 
  (218243025*betasv[{3, 13}, {6, 22}])/2 + 
   (3710131425*betasv[{4, 12}, {6, 22}])/32 + 
   (99201375*betasv[{12, 4}, {22, 6}])/32 + 
   39680550*betasv[{13, 3}, {22, 6}] + (416645775*betasv[{14, 2}, {22, 6}])/
    4 + (138881925*betasv[{15, 1}, {22, 6}])/2 + 
   (138881925*betasv[{16, 0}, {22, 6}])/16 + 88179*betasv[{11}, {22}]*
    pinablaE[3, 3] - (742026285*betasv[{12}, {22}]*zeta[5])/16 - 
   (43648605*betasv[{13}, {22}]*zeta[5])/(4*y) - 
   (1105*zeta[21])/(49152*y^3) - (6613425*betasv[{0}, {6}]*zeta[21])/
    (2048*y^4) - (6613425*betasv[{1}, {6}]*zeta[21])/(1024*y^5) - 
   (19840275*betasv[{2}, {6}]*zeta[21])/(8192*y^6) - 
   (944775*betasv[{3}, {6}]*zeta[21])/(4096*y^7) - 
   (4723875*betasv[{4}, {6}]*zeta[21])/(1048576*y^8) - 
   (4199*pinablaE[3, 3]*zeta[21])/(131072*y^9) + (68590665*zeta[5]*zeta[21])/
    (524288*y^8) - (7444199049514227*zeta[25])/(309807141355520*y^7), 
 pinablaFp[3, 11, 12, 5] -> (-1527701175*betasv[{3, 14}, {6, 22}])/8 - 
   (4146617475*betasv[{4, 13}, {6, 22}])/16 - 
   (257923575*betasv[{13, 4}, {22, 6}])/16 - 
   (972173475*betasv[{14, 3}, {22, 6}])/8 - 
   (416645775*betasv[{15, 2}, {22, 6}])/2 - 
   (1527701175*betasv[{16, 1}, {22, 6}])/16 - 
   (138881925*betasv[{17, 0}, {22, 6}])/16 - 
   (8200647*betasv[{12}, {22}]*pinablaE[3, 3])/8 + 
   88179*betasv[{11}, {22}]*pinablaE[3, 4] + 
   (829323495*betasv[{13}, {22}]*zeta[5])/8 + 
   (305540235*betasv[{14}, {22}]*zeta[5])/(16*y) + 
   (1105*zeta[21])/(16384*y^2) + (6613425*betasv[{0}, {6}]*zeta[21])/
    (512*y^3) + (72747675*betasv[{1}, {6}]*zeta[21])/(2048*y^4) + 
   (19840275*betasv[{2}, {6}]*zeta[21])/(1024*y^5) + 
   (46293975*betasv[{3}, {6}]*zeta[21])/(16384*y^6) + 
   (12282075*betasv[{4}, {6}]*zeta[21])/(131072*y^7) + 
   (390507*pinablaE[3, 3]*zeta[21])/(262144*y^8) - 
   (4199*pinablaE[3, 4]*zeta[21])/(131072*y^9) - (68590665*zeta[5]*zeta[21])/
    (65536*y^7) + (52109393346599589*zeta[25])/(309807141355520*y^6), 
 pinablaFp[3, 11, 12, 6] -> (4583103525*betasv[{3, 15}, {6, 22}])/16 + 
   (32081724675*betasv[{4, 14}, {6, 22}])/64 + 
   (3749811975*betasv[{14, 4}, {22, 6}])/64 + 
   (4583103525*betasv[{15, 3}, {22, 6}])/16 + 
   (21248934525*betasv[{16, 2}, {22, 6}])/64 + 
   (416645775*betasv[{17, 1}, {22, 6}])/4 + 
   (416645775*betasv[{18, 0}, {22, 6}])/64 + 6348888*betasv[{13}, {22}]*
    pinablaE[3, 3] - (9787869*betasv[{12}, {22}]*pinablaE[3, 4])/8 + 
   88179*betasv[{11}, {22}]*pinablaE[3, 5] - 
   (6416344935*betasv[{14}, {22}]*zeta[5])/32 - 
   (916620705*betasv[{15}, {22}]*zeta[5])/(32*y) - (1105*zeta[21])/(8192*y) - 
   (19840275*betasv[{0}, {6}]*zeta[21])/(512*y^2) - 
   (19840275*betasv[{1}, {6}]*zeta[21])/(128*y^3) - 
   (1011854025*betasv[{2}, {6}]*zeta[21])/(8192*y^4) - 
   (218243025*betasv[{3}, {6}]*zeta[21])/(8192*y^5) - 
   (178562475*betasv[{4}, {6}]*zeta[21])/(131072*y^6) - 
   (37791*pinablaE[3, 3]*zeta[21])/(1024*y^7) + 
   (466089*pinablaE[3, 4]*zeta[21])/(262144*y^8) - 
   (4199*pinablaE[3, 5]*zeta[21])/(131072*y^9) + (480134655*zeta[5]*zeta[21])/
    (65536*y^6) - (156328180039798767*zeta[25])/(154903570677760*y^5), 
 pinablaFp[3, 11, 12, 7] -> (-22915517625*betasv[{3, 16}, {6, 22}])/64 - 
   (105411381075*betasv[{4, 15}, {6, 22}])/128 - 
   (20415642975*betasv[{15, 4}, {22, 6}])/128 - 
   (67079969775*betasv[{16, 3}, {22, 6}])/128 - 
   (26248683825*betasv[{17, 2}, {22, 6}])/64 - 
   (5416395075*betasv[{18, 1}, {22, 6}])/64 - 
   (416645775*betasv[{19, 0}, {22, 6}])/128 - 
   (427756329*betasv[{14}, {22}]*pinablaE[3, 3])/16 + 
   (35183421*betasv[{13}, {22}]*pinablaE[3, 4])/4 - 
   (11375091*betasv[{12}, {22}]*pinablaE[3, 5])/8 + 
   88179*betasv[{11}, {22}]*pinablaE[3, 6] + 
   (21082276215*betasv[{15}, {22}]*zeta[5])/64 + 
   (4583103525*betasv[{16}, {22}]*zeta[5])/(128*y) + (1105*zeta[21])/8192 + 
   (19840275*betasv[{0}, {6}]*zeta[21])/(256*y) + 
   (257923575*betasv[{1}, {6}]*zeta[21])/(512*y^2) + 
   (1249937325*betasv[{2}, {6}]*zeta[21])/(2048*y^3) + 
   (3194284275*betasv[{3}, {6}]*zeta[21])/(16384*y^4) + 
   (972173475*betasv[{4}, {6}]*zeta[21])/(65536*y^5) + 
   (20369349*pinablaE[3, 3]*zeta[21])/(32768*y^6) - 
   (1675401*pinablaE[3, 4]*zeta[21])/(32768*y^7) + 
   (541671*pinablaE[3, 5]*zeta[21])/(262144*y^8) - 
   (4199*pinablaE[3, 6]*zeta[21])/(131072*y^9) - 
   (1440403965*zeta[5]*zeta[21])/(32768*y^5) + (156328180039798767*zeta[25])/
    (30980714135552*y^4), pinablaFp[3, 11, 12, 8] -> 
  (22915517625*betasv[{3, 17}, {6, 22}])/64 + 
   (572887940625*betasv[{4, 16}, {6, 22}])/512 + 
   (84579092325*betasv[{16, 4}, {22, 6}])/256 + 
   (2916520425*betasv[{17, 3}, {22, 6}])/4 + 
   (23748809175*betasv[{18, 2}, {22, 6}])/64 + 
   (2916520425*betasv[{19, 1}, {22, 6}])/64 + 
   (416645775*betasv[{20, 0}, {22, 6}])/512 + 
   (661077963*betasv[{15}, {22}]*pinablaE[3, 3])/8 - 
   (168510069*betasv[{14}, {22}]*pinablaE[3, 4])/4 + 
   11639628*betasv[{13}, {22}]*pinablaE[3, 5] - 
   (12962313*betasv[{12}, {22}]*pinablaE[3, 6])/8 + 
   88179*betasv[{11}, {22}]*pinablaE[3, 7] - 
   (114577588125*betasv[{16}, {22}]*zeta[5])/256 - 
   (4583103525*betasv[{17}, {22}]*zeta[5])/(128*y) - 
   (19840275*betasv[{0}, {6}]*zeta[21])/256 - 
   (138881925*betasv[{1}, {6}]*zeta[21])/(128*y) - 
   (1130895675*betasv[{2}, {6}]*zeta[21])/(512*y^2) - 
   (138881925*betasv[{3}, {6}]*zeta[21])/(128*y^3) - 
   (4027575825*betasv[{4}, {6}]*zeta[21])/(32768*y^4) - 
   (31479903*pinablaE[3, 3]*zeta[21])/(4096*y^5) + 
   (8024289*pinablaE[3, 4]*zeta[21])/(8192*y^6) - 
   (138567*pinablaE[3, 5]*zeta[21])/(2048*y^7) + 
   (617253*pinablaE[3, 6]*zeta[21])/(262144*y^8) - 
   (4199*pinablaE[3, 7]*zeta[21])/(131072*y^9) + 
   (7202019825*zeta[5]*zeta[21])/(32768*y^4) - (156328180039798767*zeta[25])/
    (7745178533888*y^3), pinablaFp[3, 11, 12, 9] -> 
  (-68746552875*betasv[{3, 18}, {6, 22}])/256 - 
   (618718975875*betasv[{4, 17}, {6, 22}])/512 - 
   (131243419125*betasv[{17, 4}, {22, 6}])/256 - 
   (93745299375*betasv[{18, 3}, {22, 6}])/128 - 
   (56247179625*betasv[{19, 2}, {22, 6}])/256 - 
   (6249686625*betasv[{20, 1}, {22, 6}])/512 - 
   (12249385785*betasv[{16}, {22}]*pinablaE[3, 3])/64 + 
   (583304085*betasv[{15}, {22}]*pinablaE[3, 4])/4 - 
   (249987465*betasv[{14}, {22}]*pinablaE[3, 5])/4 + 
   (59520825*betasv[{13}, {22}]*pinablaE[3, 6])/4 - 
   (14549535*betasv[{12}, {22}]*pinablaE[3, 7])/8 + 
   88179*betasv[{11}, {22}]*pinablaE[3, 8] + 
   (123743795175*betasv[{17}, {22}]*zeta[5])/256 + 
   (13749310575*betasv[{18}, {22}]*zeta[5])/(512*y) + 
   (297604125*betasv[{1}, {6}]*zeta[21])/256 + 
   (2678437125*betasv[{2}, {6}]*zeta[21])/(512*y) + 
   (4464061875*betasv[{3}, {6}]*zeta[21])/(1024*y^2) + 
   (6249686625*betasv[{4}, {6}]*zeta[21])/(8192*y^3) + 
   (583304085*pinablaE[3, 3]*zeta[21])/(8192*y^4) - 
   (27776385*pinablaE[3, 4]*zeta[21])/(2048*y^5) + 
   (11904165*pinablaE[3, 5]*zeta[21])/(8192*y^6) - 
   (2834325*pinablaE[3, 6]*zeta[21])/(32768*y^7) + 
   (692835*pinablaE[3, 7]*zeta[21])/(262144*y^8) - 
   (4199*pinablaE[3, 8]*zeta[21])/(131072*y^9) - 
   (7202019825*zeta[5]*zeta[21])/(8192*y^3) + (468984540119396301*zeta[25])/
    (7745178533888*y^2), pinablaFp[3, 11, 12, 10] -> 
  (68746552875*betasv[{3, 19}, {6, 22}])/512 + 
   (1993650033375*betasv[{4, 18}, {6, 22}])/2048 + 
   (581220856125*betasv[{18, 4}, {22, 6}])/1024 + 
   (243737778375*betasv[{19, 3}, {22, 6}])/512 + 
   (131243419125*betasv[{20, 2}, {22, 6}])/2048 + 
   (5249736765*betasv[{17}, {22}]*pinablaE[3, 3])/16 - 
   (23915467485*betasv[{16}, {22}]*pinablaE[3, 4])/64 + 
   (1916570565*betasv[{15}, {22}]*pinablaE[3, 5])/8 - 
   (1416595635*betasv[{14}, {22}]*pinablaE[3, 6])/16 + 
   18517590*betasv[{13}, {22}]*pinablaE[3, 7] - 
   (16136757*betasv[{12}, {22}]*pinablaE[3, 8])/8 + 
   88179*betasv[{11}, {22}]*pinablaE[3, 9] - 
   (398730006675*betasv[{18}, {22}]*zeta[5])/1024 - 
   (13749310575*betasv[{19}, {22}]*zeta[5])/(1024*y) - 
   (6249686625*betasv[{2}, {6}]*zeta[21])/1024 - 
   (11606560875*betasv[{3}, {6}]*zeta[21])/(1024*y) - 
   (27677183625*betasv[{4}, {6}]*zeta[21])/(8192*y^2) - 
   (249987465*pinablaE[3, 3]*zeta[21])/(512*y^3) + 
   (1138831785*pinablaE[3, 4]*zeta[21])/(8192*y^4) - 
   (91265265*pinablaE[3, 5]*zeta[21])/(4096*y^5) + 
   (67456935*pinablaE[3, 6]*zeta[21])/(32768*y^6) - 
   (440895*pinablaE[3, 7]*zeta[21])/(4096*y^7) + 
   (768417*pinablaE[3, 8]*zeta[21])/(262144*y^8) - 
   (4199*pinablaE[3, 9]*zeta[21])/(131072*y^9) + 
   (21606059475*zeta[5]*zeta[21])/(8192*y^2) - (468984540119396301*zeta[25])/
    (3872589266944*y), pinablaFp[3, 11, 12, 11] -> 
  (-68746552875*betasv[{3, 20}, {6, 22}])/2048 - 
   (2131143139125*betasv[{4, 19}, {6, 22}])/4096 - 
   (206239658625*betasv[{19, 4}, {22, 6}])/512 - 
   (618718975875*betasv[{20, 3}, {22, 6}])/4096 - 
   (101744898255*betasv[{18}, {22}]*pinablaE[3, 3])/256 + 
   (44914414545*betasv[{17}, {22}]*pinablaE[3, 4])/64 - 
   (43081173135*betasv[{16}, {22}]*pinablaE[3, 5])/64 + 
   (11916069165*betasv[{15}, {22}]*pinablaE[3, 6])/32 - 
   (1935088155*betasv[{14}, {22}]*pinablaE[3, 7])/16 + 
   (90207117*betasv[{13}, {22}]*pinablaE[3, 8])/4 - 
   (17723979*betasv[{12}, {22}]*pinablaE[3, 9])/8 + 
   88179*betasv[{11}, {22}]*pinablaE[3, 10] + 
   (426228627825*betasv[{19}, {22}]*zeta[5])/2048 + 
   (13749310575*betasv[{20}, {22}]*zeta[5])/(4096*y) + 
   (29462808375*betasv[{3}, {6}]*zeta[21])/2048 + 
   (9820936125*betasv[{4}, {6}]*zeta[21])/(1024*y) + 
   (4844995155*pinablaE[3, 3]*zeta[21])/(2048*y^2) - 
   (2138781645*pinablaE[3, 4]*zeta[21])/(2048*y^3) + 
   (2051484435*pinablaE[3, 5]*zeta[21])/(8192*y^4) - 
   (567431865*pinablaE[3, 6]*zeta[21])/(16384*y^5) + 
   (92147055*pinablaE[3, 7]*zeta[21])/(32768*y^6) - 
   (4295577*pinablaE[3, 8]*zeta[21])/(32768*y^7) + 
   (843999*pinablaE[3, 9]*zeta[21])/(262144*y^8) - 
   (4199*pinablaE[3, 10]*zeta[21])/(131072*y^9) - 
   (21606059475*zeta[5]*zeta[21])/(4096*y) + (468984540119396301*zeta[25])/
    3872589266944, pinablaFp[4, 4, 2, 0] -> 2450*betasv[{4, 2}, {8, 8}] - 
   1960*betasv[{5, 1}, {8, 8}] + 490*betasv[{6, 0}, {8, 8}] - 
   140*betasv[{0}, {8}]*zeta[7] + (140*betasv[{1}, {8}]*zeta[7])/y - 
   (175*betasv[{2}, {8}]*zeta[7])/(4*y^2) + (5*zeta[7]^2)/(512*y^6) - 
   (5*zeta[9])/(3888*y), pinablaFp[4, 4, 2, 1] -> 
  -2450*betasv[{4, 3}, {8, 8}] + 1225*betasv[{5, 2}, {8, 8}] - 
   245*betasv[{6, 1}, {8, 8}] + 70*betasv[{1}, {8}]*zeta[7] - 
   (175*betasv[{2}, {8}]*zeta[7])/(2*y) + (175*betasv[{3}, {8}]*zeta[7])/
    (4*y^2) - (15*zeta[7]^2)/(256*y^5) + (5*zeta[9])/3888, 
 pinablaFp[4, 4, 4, 0] -> 2450*betasv[{4, 2}, {8, 8}] - 
   980*betasv[{5, 1}, {8, 8}] - (490*betasv[{6, 0}, {8, 8}])/3 + 
   (140*betasv[{0}, {8}]*zeta[7])/3 + (70*betasv[{1}, {8}]*zeta[7])/y - 
   (175*betasv[{2}, {8}]*zeta[7])/(4*y^2) + (5*zeta[7]^2)/(384*y^6) - 
   (7*zeta[11])/(6912*y^3), pinablaFp[4, 4, 4, 1] -> 
  -2450*betasv[{4, 3}, {8, 8}] + 490*betasv[{6, 1}, {8, 8}] - 
   140*betasv[{1}, {8}]*zeta[7] + (175*betasv[{3}, {8}]*zeta[7])/(4*y^2) - 
   (5*zeta[7]^2)/(64*y^5) + (7*zeta[11])/(2304*y^2), 
 pinablaFp[4, 4, 4, 2] -> (3675*betasv[{4, 4}, {8, 8}])/2 + 
   1225*betasv[{5, 3}, {8, 8}] - (1225*betasv[{6, 2}, {8, 8}])/2 + 
   175*betasv[{2}, {8}]*zeta[7] - (175*betasv[{3}, {8}]*zeta[7])/(2*y) - 
   (525*betasv[{4}, {8}]*zeta[7])/(16*y^2) + (25*zeta[7]^2)/(64*y^4) - 
   (7*zeta[11])/(1152*y), pinablaFp[4, 4, 4, 3] -> 
  (-3675*betasv[{4, 5}, {8, 8}])/4 - (3675*betasv[{5, 4}, {8, 8}])/2 + 
   (1225*betasv[{6, 3}, {8, 8}])/4 - (175*betasv[{3}, {8}]*zeta[7])/2 + 
   (525*betasv[{4}, {8}]*zeta[7])/(4*y) + (525*betasv[{5}, {8}]*zeta[7])/
    (32*y^2) - (25*zeta[7]^2)/(16*y^3) + (7*zeta[11])/1152, 
 pinablaFp[4, 4, 6, 0] -> 2450*betasv[{4, 2}, {8, 8}] + 
   784*betasv[{5, 1}, {8, 8}] + (98*betasv[{6, 0}, {8, 8}])/3 - 
   (28*betasv[{0}, {8}]*zeta[7])/3 - (56*betasv[{1}, {8}]*zeta[7])/y - 
   (175*betasv[{2}, {8}]*zeta[7])/(4*y^2) + (25*zeta[7]^2)/(768*y^6) - 
   (5005*zeta[13])/(530688*y^5), pinablaFp[4, 4, 6, 1] -> 
  -2450*betasv[{4, 3}, {8, 8}] - 2205*betasv[{5, 2}, {8, 8}] - 
   245*betasv[{6, 1}, {8, 8}] + 70*betasv[{1}, {8}]*zeta[7] + 
   (315*betasv[{2}, {8}]*zeta[7])/(2*y) + (175*betasv[{3}, {8}]*zeta[7])/
    (4*y^2) - (25*zeta[7]^2)/(128*y^5) + (25025*zeta[13])/(530688*y^4), 
 pinablaFp[4, 4, 6, 2] -> (3675*betasv[{4, 4}, {8, 8}])/2 + 
   3430*betasv[{5, 3}, {8, 8}] + (1715*betasv[{6, 2}, {8, 8}])/2 - 
   245*betasv[{2}, {8}]*zeta[7] - (245*betasv[{3}, {8}]*zeta[7])/y - 
   (525*betasv[{4}, {8}]*zeta[7])/(16*y^2) + (125*zeta[7]^2)/(128*y^4) - 
   (25025*zeta[13])/(132672*y^3), pinablaFp[4, 4, 6, 3] -> 
  (-3675*betasv[{4, 5}, {8, 8}])/4 - (13965*betasv[{5, 4}, {8, 8}])/4 - 
   1715*betasv[{6, 3}, {8, 8}] + 490*betasv[{3}, {8}]*zeta[7] + 
   (1995*betasv[{4}, {8}]*zeta[7])/(8*y) + (525*betasv[{5}, {8}]*zeta[7])/
    (32*y^2) - (125*zeta[7]^2)/(32*y^3) + (25025*zeta[13])/(44224*y^2), 
 pinablaFp[4, 4, 6, 4] -> (3675*betasv[{4, 6}, {8, 8}])/16 + 
   2205*betasv[{5, 5}, {8, 8}] + (34545*betasv[{6, 4}, {8, 8}])/16 - 
   (4935*betasv[{4}, {8}]*zeta[7])/8 - (315*betasv[{5}, {8}]*zeta[7])/(2*y) - 
   (525*betasv[{6}, {8}]*zeta[7])/(128*y^2) + (375*zeta[7]^2)/(32*y^2) - 
   (25025*zeta[13])/(22112*y), pinablaFp[4, 4, 6, 5] -> 
  (-21315*betasv[{5, 6}, {8, 8}])/32 - (52185*betasv[{6, 5}, {8, 8}])/32 + 
   (35*betasv[{4}, {8}]*pinablaE[4, 4])/2 + (7455*betasv[{5}, {8}]*zeta[7])/
    16 + (3045*betasv[{6}, {8}]*zeta[7])/(64*y) - 
   (5*pinablaE[4, 4]*zeta[7])/(16*y^2) - (375*zeta[7]^2)/(16*y) + 
   (25025*zeta[13])/22112, pinablaFp[4, 5, 3, 0] -> 
  4410*betasv[{4, 3}, {8, 10}] - 3528*betasv[{5, 2}, {8, 10}] + 
   4410*betasv[{5, 2}, {10, 8}] + 882*betasv[{6, 1}, {8, 10}] - 
   3528*betasv[{6, 1}, {10, 8}] + 882*betasv[{7, 0}, {10, 8}] - 
   252*betasv[{1}, {10}]*zeta[7] + (252*betasv[{2}, {10}]*zeta[7])/y - 
   (315*betasv[{3}, {10}]*zeta[7])/(4*y^2) + (7*zeta[9])/259200 - 
   (49*betasv[{0}, {8}]*zeta[9])/y + (49*betasv[{1}, {8}]*zeta[9])/y^2 - 
   (245*betasv[{2}, {8}]*zeta[9])/(16*y^3) + (7*zeta[7]*zeta[9])/(1024*y^7) - 
   (7*zeta[11])/(23040*y^2), pinablaFp[4, 5, 3, 1] -> 
  (-11025*betasv[{4, 4}, {8, 10}])/2 + 3087*betasv[{5, 3}, {8, 10}] - 
   4410*betasv[{5, 3}, {10, 8}] - (1323*betasv[{6, 2}, {8, 10}])/2 + 
   (2205*betasv[{6, 2}, {10, 8}])/2 + 441*betasv[{7, 1}, {10, 8}] - 
   (441*betasv[{8, 0}, {10, 8}])/2 + 189*betasv[{2}, {10}]*zeta[7] - 
   (441*betasv[{3}, {10}]*zeta[7])/(2*y) + (1575*betasv[{4}, {10}]*zeta[7])/
    (16*y^2) + 49*betasv[{0}, {8}]*zeta[9] - (49*betasv[{1}, {8}]*zeta[9])/
    (2*y) - (245*betasv[{2}, {8}]*zeta[9])/(16*y^2) + 
   (245*betasv[{3}, {8}]*zeta[9])/(16*y^3) - (49*zeta[7]*zeta[9])/
    (1024*y^6) + (7*zeta[11])/(11520*y), pinablaFp[4, 5, 3, 2] -> 
  (11025*betasv[{4, 5}, {8, 10}])/2 - (2205*betasv[{5, 4}, {8, 10}])/2 + 
   (6615*betasv[{5, 4}, {10, 8}])/2 + (441*betasv[{6, 3}, {8, 10}])/2 + 
   2205*betasv[{6, 3}, {10, 8}] - (2205*betasv[{7, 2}, {10, 8}])/2 + 
   (441*betasv[{8, 1}, {10, 8}])/2 - 63*betasv[{3}, {10}]*zeta[7] + 
   (315*betasv[{4}, {10}]*zeta[7])/(4*y) - (1575*betasv[{5}, {10}]*zeta[7])/
    (16*y^2) - 49*betasv[{1}, {8}]*zeta[9] + (245*betasv[{2}, {8}]*zeta[9])/
    (4*y) - (245*betasv[{3}, {8}]*zeta[9])/(8*y^2) - 
   (735*betasv[{4}, {8}]*zeta[9])/(64*y^3) + (147*zeta[7]*zeta[9])/
    (512*y^5) - (7*zeta[11])/11520, pinablaFp[4, 5, 5, 0] -> 
  4410*betasv[{4, 3}, {8, 10}] - 1470*betasv[{5, 2}, {8, 10}] + 
   4410*betasv[{5, 2}, {10, 8}] - 490*betasv[{6, 1}, {8, 10}] - 
   1470*betasv[{6, 1}, {10, 8}] - 490*betasv[{7, 0}, {10, 8}] + 
   140*betasv[{1}, {10}]*zeta[7] + (105*betasv[{2}, {10}]*zeta[7])/y - 
   (315*betasv[{3}, {10}]*zeta[7])/(4*y^2) - (7*zeta[9])/1555200 + 
   (245*betasv[{0}, {8}]*zeta[9])/(9*y) + (245*betasv[{1}, {8}]*zeta[9])/
    (12*y^2) - (245*betasv[{2}, {8}]*zeta[9])/(16*y^3) + 
   (175*zeta[7]*zeta[9])/(18432*y^7) - (847*zeta[13])/(1658880*y^4), 
 pinablaFp[4, 5, 5, 1] -> (-11025*betasv[{4, 4}, {8, 10}])/2 - 
   4410*betasv[{5, 3}, {10, 8}] + 1225*betasv[{6, 2}, {8, 10}] - 
   1470*betasv[{6, 2}, {10, 8}] + 1470*betasv[{7, 1}, {10, 8}] + 
   (245*betasv[{8, 0}, {10, 8}])/2 - 350*betasv[{2}, {10}]*zeta[7] + 
   (1575*betasv[{4}, {10}]*zeta[7])/(16*y^2) - (245*betasv[{0}, {8}]*zeta[9])/
    9 - (245*betasv[{1}, {8}]*zeta[9])/(3*y) + (245*betasv[{2}, {8}]*zeta[9])/
    (12*y^2) + (245*betasv[{3}, {8}]*zeta[9])/(16*y^3) - 
   (1225*zeta[7]*zeta[9])/(18432*y^6) + (847*zeta[13])/(414720*y^3), 
 pinablaFp[4, 5, 5, 2] -> (11025*betasv[{4, 5}, {8, 10}])/2 + 
   (11025*betasv[{5, 4}, {8, 10}])/4 + (6615*betasv[{5, 4}, {10, 8}])/2 - 
   (3675*betasv[{6, 3}, {8, 10}])/2 + (9555*betasv[{6, 3}, {10, 8}])/2 - 
   (2205*betasv[{7, 2}, {10, 8}])/2 - (2205*betasv[{8, 1}, {10, 8}])/4 + 
   525*betasv[{3}, {10}]*zeta[7] - (1575*betasv[{4}, {10}]*zeta[7])/(8*y) - 
   (1575*betasv[{5}, {10}]*zeta[7])/(16*y^2) + (245*betasv[{1}, {8}]*zeta[9])/
    2 + (245*betasv[{2}, {8}]*zeta[9])/(4*y) - 
   (3185*betasv[{3}, {8}]*zeta[9])/(48*y^2) - (735*betasv[{4}, {8}]*zeta[9])/
    (64*y^3) + (1225*zeta[7]*zeta[9])/(3072*y^5) - 
   (847*zeta[13])/(138240*y^2), pinablaFp[4, 5, 5, 3] -> 
  (-33075*betasv[{4, 6}, {8, 10}])/8 - (11025*betasv[{5, 5}, {8, 10}])/2 - 
   (6615*betasv[{5, 5}, {10, 8}])/4 + (25725*betasv[{6, 4}, {8, 10}])/16 - 
   (24255*betasv[{6, 4}, {10, 8}])/4 - (5145*betasv[{7, 3}, {10, 8}])/4 + 
   (15435*betasv[{8, 2}, {10, 8}])/16 - (3675*betasv[{4}, {10}]*zeta[7])/8 + 
   (1575*betasv[{5}, {10}]*zeta[7])/(4*y) + (4725*betasv[{6}, {10}]*zeta[7])/
    (64*y^2) - (1715*betasv[{2}, {8}]*zeta[9])/8 + 
   (1715*betasv[{3}, {8}]*zeta[9])/(24*y) + (2695*betasv[{4}, {8}]*zeta[9])/
    (32*y^2) + (735*betasv[{5}, {8}]*zeta[9])/(128*y^3) - 
   (6125*zeta[7]*zeta[9])/(3072*y^4) + (847*zeta[13])/(69120*y), 
 pinablaFp[4, 5, 5, 4] -> (33075*betasv[{4, 7}, {8, 10}])/16 + 
   (99225*betasv[{5, 6}, {8, 10}])/16 + (6615*betasv[{5, 6}, {10, 8}])/16 - 
   (3675*betasv[{6, 5}, {8, 10}])/16 + (68355*betasv[{6, 5}, {10, 8}])/16 + 
   (63945*betasv[{7, 4}, {10, 8}])/16 - (5145*betasv[{8, 3}, {10, 8}])/8 + 
   (525*betasv[{5}, {10}]*zeta[7])/8 - (14175*betasv[{6}, {10}]*zeta[7])/
    (32*y) - (4725*betasv[{7}, {10}]*zeta[7])/(128*y^2) + 
   (1715*betasv[{3}, {8}]*zeta[9])/12 - (7105*betasv[{4}, {8}]*zeta[9])/
    (32*y) - (7595*betasv[{5}, {8}]*zeta[9])/(128*y^2) - 
   (735*betasv[{6}, {8}]*zeta[9])/(512*y^3) + (6125*zeta[7]*zeta[9])/
    (768*y^3) - (847*zeta[13])/69120, pinablaFp[4, 5, 7, 0] -> 
  4410*betasv[{4, 3}, {8, 10}] + 1764*betasv[{5, 2}, {8, 10}] + 
   4410*betasv[{5, 2}, {10, 8}] + 126*betasv[{6, 1}, {8, 10}] + 
   1764*betasv[{6, 1}, {10, 8}] + 126*betasv[{7, 0}, {10, 8}] - 
   36*betasv[{1}, {10}]*zeta[7] - (126*betasv[{2}, {10}]*zeta[7])/y - 
   (315*betasv[{3}, {10}]*zeta[7])/(4*y^2) + zeta[9]/1814400 - 
   (7*betasv[{0}, {8}]*zeta[9])/y - (49*betasv[{1}, {8}]*zeta[9])/(2*y^2) - 
   (245*betasv[{2}, {8}]*zeta[9])/(16*y^3) + (25*zeta[7]*zeta[9])/
    (1024*y^7) - (1573*zeta[15])/(245760*y^6), 
 pinablaFp[4, 5, 7, 1] -> (-11025*betasv[{4, 4}, {8, 10}])/2 - 
   4851*betasv[{5, 3}, {8, 10}] - 4410*betasv[{5, 3}, {10, 8}] - 
   (1323*betasv[{6, 2}, {8, 10}])/2 - (11025*betasv[{6, 2}, {10, 8}])/2 - 
   1071*betasv[{7, 1}, {10, 8}] - (63*betasv[{8, 0}, {10, 8}])/2 + 
   189*betasv[{2}, {10}]*zeta[7] + (693*betasv[{3}, {10}]*zeta[7])/(2*y) + 
   (1575*betasv[{4}, {10}]*zeta[7])/(16*y^2) + 7*betasv[{0}, {8}]*zeta[9] + 
   (119*betasv[{1}, {8}]*zeta[9])/(2*y) + (1225*betasv[{2}, {8}]*zeta[9])/
    (16*y^2) + (245*betasv[{3}, {8}]*zeta[9])/(16*y^3) - 
   (175*zeta[7]*zeta[9])/(1024*y^6) + (1573*zeta[15])/(40960*y^5), 
 pinablaFp[4, 5, 7, 2] -> (11025*betasv[{4, 5}, {8, 10}])/2 + 
   8820*betasv[{5, 4}, {8, 10}] + (6615*betasv[{5, 4}, {10, 8}])/2 + 
   2205*betasv[{6, 3}, {8, 10}] + 8820*betasv[{6, 3}, {10, 8}] + 
   4095*betasv[{7, 2}, {10, 8}] + 315*betasv[{8, 1}, {10, 8}] - 
   630*betasv[{3}, {10}]*zeta[7] - (630*betasv[{4}, {10}]*zeta[7])/y - 
   (1575*betasv[{5}, {10}]*zeta[7])/(16*y^2) - 70*betasv[{1}, {8}]*zeta[9] - 
   (455*betasv[{2}, {8}]*zeta[9])/(2*y) - (245*betasv[{3}, {8}]*zeta[9])/
    (2*y^2) - (735*betasv[{4}, {8}]*zeta[9])/(64*y^3) + 
   (525*zeta[7]*zeta[9])/(512*y^5) - (1573*zeta[15])/(8192*y^4), 
 pinablaFp[4, 5, 7, 3] -> (-33075*betasv[{4, 6}, {8, 10}])/8 - 
   (46305*betasv[{5, 5}, {8, 10}])/4 - (6615*betasv[{5, 5}, {10, 8}])/4 - 
   (19845*betasv[{6, 4}, {8, 10}])/4 - (72765*betasv[{6, 4}, {10, 8}])/8 - 
   8505*betasv[{7, 3}, {10, 8}] - (2835*betasv[{8, 2}, {10, 8}])/2 + 
   (2835*betasv[{4}, {10}]*zeta[7])/2 + (6615*betasv[{5}, {10}]*zeta[7])/
    (8*y) + (4725*betasv[{6}, {10}]*zeta[7])/(64*y^2) + 
   315*betasv[{2}, {8}]*zeta[9] + (945*betasv[{3}, {8}]*zeta[9])/(2*y) + 
   (8085*betasv[{4}, {8}]*zeta[9])/(64*y^2) + (735*betasv[{5}, {8}]*zeta[9])/
    (128*y^3) - (2625*zeta[7]*zeta[9])/(512*y^4) + 
   (1573*zeta[15])/(2048*y^3), pinablaFp[4, 5, 7, 4] -> 
  (33075*betasv[{4, 7}, {8, 10}])/16 + (85995*betasv[{5, 6}, {8, 10}])/8 + 
   (6615*betasv[{5, 6}, {10, 8}])/16 + (125685*betasv[{6, 5}, {8, 10}])/16 + 
   (46305*betasv[{6, 5}, {10, 8}])/8 + (174825*betasv[{7, 4}, {10, 8}])/16 + 
   (14175*betasv[{8, 3}, {10, 8}])/4 - (17955*betasv[{5}, {10}]*zeta[7])/8 - 
   (12285*betasv[{6}, {10}]*zeta[7])/(16*y) - 
   (4725*betasv[{7}, {10}]*zeta[7])/(128*y^2) - 
   (1575*betasv[{3}, {8}]*zeta[9])/2 - (19425*betasv[{4}, {8}]*zeta[9])/
    (32*y) - (5145*betasv[{5}, {8}]*zeta[9])/(64*y^2) - 
   (735*betasv[{6}, {8}]*zeta[9])/(512*y^3) + (2625*zeta[7]*zeta[9])/
    (128*y^3) - (4719*zeta[15])/(2048*y^2), pinablaFp[4, 5, 7, 5] -> 
  (-33075*betasv[{4, 8}, {8, 10}])/64 - (205065*betasv[{5, 7}, {8, 10}])/32 - 
   (549045*betasv[{6, 6}, {8, 10}])/64 - (112455*betasv[{6, 6}, {10, 8}])/
    64 - (267435*betasv[{7, 5}, {10, 8}])/32 - 
   (344925*betasv[{8, 4}, {10, 8}])/64 + 
   (63*betasv[{5}, {10}]*pinablaE[4, 4])/2 + 
   (78435*betasv[{6}, {10}]*zeta[7])/32 + (29295*betasv[{7}, {10}]*zeta[7])/
    (64*y) + (4725*betasv[{8}, {10}]*zeta[7])/(512*y^2) + 
   (38325*betasv[{4}, {8}]*zeta[9])/32 + (29715*betasv[{5}, {8}]*zeta[9])/
    (64*y) + (12495*betasv[{6}, {8}]*zeta[9])/(512*y^2) - 
   (7*pinablaE[4, 4]*zeta[9])/(64*y^3) - (7875*zeta[7]*zeta[9])/(128*y^2) + 
   (4719*zeta[15])/(1024*y), pinablaFp[4, 5, 7, 6] -> 
  (59535*betasv[{5, 8}, {8, 10}])/32 + (377055*betasv[{6, 7}, {8, 10}])/64 + 
   (189945*betasv[{7, 6}, {10, 8}])/64 + (76545*betasv[{8, 5}, {10, 8}])/16 - 
   (315*betasv[{6}, {10}]*pinablaE[4, 4])/2 + 
   (63*betasv[{5}, {10}]*pinablaE[4, 5])/2 + 
   (35*betasv[{4}, {8}]*pinablaE[5, 5])/4 - (53865*betasv[{7}, {10}]*zeta[7])/
    32 - (8505*betasv[{8}, {10}]*zeta[7])/(64*y) - 
   (5*pinablaE[5, 5]*zeta[7])/(32*y^2) - (8505*betasv[{5}, {8}]*zeta[9])/8 - 
   (21105*betasv[{6}, {8}]*zeta[9])/(128*y) + (35*pinablaE[4, 4]*zeta[9])/
    (16*y^2) - (7*pinablaE[4, 5]*zeta[9])/(64*y^3) + 
   (7875*zeta[7]*zeta[9])/(64*y) - (4719*zeta[15])/1024, 
 pinablaFp[4, 6, 4, 0] -> 16170*betasv[{4, 4}, {8, 12}] - 
   12936*betasv[{5, 3}, {8, 12}] + 3234*betasv[{6, 2}, {8, 12}] + 
   16170*betasv[{6, 2}, {12, 8}] - 12936*betasv[{7, 1}, {12, 8}] + 
   3234*betasv[{8, 0}, {12, 8}] - 924*betasv[{2}, {12}]*zeta[7] + 
   (924*betasv[{3}, {12}]*zeta[7])/y - (1155*betasv[{4}, {12}]*zeta[7])/
    (4*y^2) + (7*zeta[11])/(288000*y) - (147*betasv[{0}, {8}]*zeta[11])/
    (4*y^2) + (147*betasv[{1}, {8}]*zeta[11])/(4*y^3) - 
   (735*betasv[{2}, {8}]*zeta[11])/(64*y^4) + (21*zeta[7]*zeta[11])/
    (4096*y^8) - (11*zeta[13])/(72576*y^3), pinablaFp[4, 6, 4, 1] -> 
  -24255*betasv[{4, 5}, {8, 12}] + 14553*betasv[{5, 4}, {8, 12}] - 
   3234*betasv[{6, 3}, {8, 12}] - 16170*betasv[{6, 3}, {12, 8}] + 
   4851*betasv[{8, 1}, {12, 8}] - 1617*betasv[{9, 0}, {12, 8}] + 
   924*betasv[{3}, {12}]*zeta[7] - (2079*betasv[{4}, {12}]*zeta[7])/(2*y) + 
   (3465*betasv[{5}, {12}]*zeta[7])/(8*y^2) - (7*zeta[11])/288000 + 
   (147*betasv[{0}, {8}]*zeta[11])/(2*y) - (441*betasv[{1}, {8}]*zeta[11])/
    (8*y^2) + (735*betasv[{3}, {8}]*zeta[11])/(64*y^4) - 
   (21*zeta[7]*zeta[11])/(512*y^7) + (11*zeta[13])/(24192*y^2), 
 pinablaFp[4, 6, 4, 2] -> (121275*betasv[{4, 6}, {8, 12}])/4 - 
   9702*betasv[{5, 5}, {8, 12}] + (8085*betasv[{6, 4}, {8, 12}])/4 + 
   (24255*betasv[{6, 4}, {12, 8}])/2 + 16170*betasv[{7, 3}, {12, 8}] - 
   (24255*betasv[{8, 2}, {12, 8}])/4 + (1617*betasv[{10, 0}, {12, 8}])/4 - 
   (1155*betasv[{4}, {12}]*zeta[7])/2 + (693*betasv[{5}, {12}]*zeta[7])/y - 
   (17325*betasv[{6}, {12}]*zeta[7])/(32*y^2) - 
   (147*betasv[{0}, {8}]*zeta[11])/2 + (2205*betasv[{2}, {8}]*zeta[11])/
    (32*y^2) - (735*betasv[{3}, {8}]*zeta[11])/(16*y^3) - 
   (2205*betasv[{4}, {8}]*zeta[11])/(256*y^4) + (147*zeta[7]*zeta[11])/
    (512*y^6) - (11*zeta[13])/(12096*y), pinablaFp[4, 6, 4, 3] -> 
  (-121275*betasv[{4, 7}, {8, 12}])/4 - (24255*betasv[{5, 6}, {8, 12}])/8 - 
   (4851*betasv[{6, 5}, {8, 12}])/8 - (24255*betasv[{6, 5}, {12, 8}])/4 - 
   24255*betasv[{7, 4}, {12, 8}] - (24255*betasv[{8, 3}, {12, 8}])/4 + 
   (24255*betasv[{9, 2}, {12, 8}])/8 - (4851*betasv[{10, 1}, {12, 8}])/8 + 
   (693*betasv[{5}, {12}]*zeta[7])/4 + (3465*betasv[{6}, {12}]*zeta[7])/
    (16*y) + (17325*betasv[{7}, {12}]*zeta[7])/(32*y^2) + 
   (441*betasv[{1}, {8}]*zeta[11])/4 - (2205*betasv[{2}, {8}]*zeta[11])/
    (16*y) + (2205*betasv[{3}, {8}]*zeta[11])/(32*y^2) + 
   (2205*betasv[{4}, {8}]*zeta[11])/(32*y^3) + 
   (2205*betasv[{5}, {8}]*zeta[11])/(512*y^4) - (441*zeta[7]*zeta[11])/
    (256*y^5) + (11*zeta[13])/12096, pinablaFp[4, 6, 6, 0] -> 
  16170*betasv[{4, 4}, {8, 12}] - 4620*betasv[{5, 3}, {8, 12}] - 
   2310*betasv[{6, 2}, {8, 12}] + 16170*betasv[{6, 2}, {12, 8}] - 
   4620*betasv[{7, 1}, {12, 8}] - 2310*betasv[{8, 0}, {12, 8}] + 
   660*betasv[{2}, {12}]*zeta[7] + (330*betasv[{3}, {12}]*zeta[7])/y - 
   (1155*betasv[{4}, {12}]*zeta[7])/(4*y^2) - zeta[11]/(161280*y) + 
   (105*betasv[{0}, {8}]*zeta[11])/(4*y^2) + (105*betasv[{1}, {8}]*zeta[11])/
    (8*y^3) - (735*betasv[{2}, {8}]*zeta[11])/(64*y^4) + 
   (15*zeta[7]*zeta[11])/(2048*y^8) - (91091*zeta[15])/(283033600*y^5), 
 pinablaFp[4, 6, 6, 1] -> -24255*betasv[{4, 5}, {8, 12}] + 
   5775*betasv[{6, 3}, {8, 12}] - 16170*betasv[{6, 3}, {12, 8}] - 
   10395*betasv[{7, 2}, {12, 8}] + 6930*betasv[{8, 1}, {12, 8}] + 
   1155*betasv[{9, 0}, {12, 8}] - 1650*betasv[{3}, {12}]*zeta[7] + 
   (3465*betasv[{5}, {12}]*zeta[7])/(8*y^2) + zeta[11]/161280 - 
   (105*betasv[{0}, {8}]*zeta[11])/(2*y) - (315*betasv[{1}, {8}]*zeta[11])/
    (4*y^2) + (945*betasv[{2}, {8}]*zeta[11])/(32*y^3) + 
   (735*betasv[{3}, {8}]*zeta[11])/(64*y^4) - (15*zeta[7]*zeta[11])/
    (256*y^7) + (91091*zeta[15])/(56606720*y^4), 
 pinablaFp[4, 6, 6, 2] -> (121275*betasv[{4, 6}, {8, 12}])/4 + 
   (24255*betasv[{5, 5}, {8, 12}])/2 - (40425*betasv[{6, 4}, {8, 12}])/4 + 
   (24255*betasv[{6, 4}, {12, 8}])/2 + 26565*betasv[{7, 3}, {12, 8}] - 
   (3465*betasv[{8, 2}, {12, 8}])/4 - (10395*betasv[{9, 1}, {12, 8}])/2 - 
   (1155*betasv[{10, 0}, {12, 8}])/4 + (5775*betasv[{4}, {12}]*zeta[7])/2 - 
   (3465*betasv[{5}, {12}]*zeta[7])/(4*y) - (17325*betasv[{6}, {12}]*zeta[7])/
    (32*y^2) + (105*betasv[{0}, {8}]*zeta[11])/2 + 
   (945*betasv[{1}, {8}]*zeta[11])/(4*y) + (315*betasv[{2}, {8}]*zeta[11])/
    (32*y^2) - (2415*betasv[{3}, {8}]*zeta[11])/(32*y^3) - 
   (2205*betasv[{4}, {8}]*zeta[11])/(256*y^4) + (105*zeta[7]*zeta[11])/
    (256*y^6) - (91091*zeta[15])/(14151680*y^3), 
 pinablaFp[4, 6, 6, 3] -> (-121275*betasv[{4, 7}, {8, 12}])/4 - 
   (121275*betasv[{5, 6}, {8, 12}])/4 + (24255*betasv[{6, 5}, {8, 12}])/2 - 
   (24255*betasv[{6, 5}, {12, 8}])/4 - (128205*betasv[{7, 4}, {12, 8}])/4 - 
   (38115*betasv[{8, 3}, {12, 8}])/2 + 6930*betasv[{9, 2}, {12, 8}] + 
   (3465*betasv[{10, 1}, {12, 8}])/2 - 3465*betasv[{5}, {12}]*zeta[7] + 
   (17325*betasv[{6}, {12}]*zeta[7])/(8*y) + 
   (17325*betasv[{7}, {12}]*zeta[7])/(32*y^2) - 
   315*betasv[{1}, {8}]*zeta[11] - (315*betasv[{2}, {8}]*zeta[11])/y + 
   (3465*betasv[{3}, {8}]*zeta[11])/(16*y^2) + 
   (11655*betasv[{4}, {8}]*zeta[11])/(128*y^3) + 
   (2205*betasv[{5}, {8}]*zeta[11])/(512*y^4) - (315*zeta[7]*zeta[11])/
    (128*y^5) + (273273*zeta[15])/(14151680*y^2), 
 pinablaFp[4, 6, 6, 4] -> (363825*betasv[{4, 8}, {8, 12}])/16 + 
   (363825*betasv[{5, 7}, {8, 12}])/8 - (121275*betasv[{6, 6}, {8, 12}])/16 + 
   (24255*betasv[{6, 6}, {12, 8}])/16 + (176715*betasv[{7, 5}, {12, 8}])/8 + 
   (613305*betasv[{8, 4}, {12, 8}])/16 + (10395*betasv[{9, 3}, {12, 8}])/4 - 
   (31185*betasv[{10, 2}, {12, 8}])/8 + (17325*betasv[{6}, {12}]*zeta[7])/8 - 
   (51975*betasv[{7}, {12}]*zeta[7])/(16*y) - 
   (51975*betasv[{8}, {12}]*zeta[7])/(128*y^2) + 
   (2835*betasv[{2}, {8}]*zeta[11])/4 - (945*betasv[{3}, {8}]*zeta[11])/
    (8*y) - (55755*betasv[{4}, {8}]*zeta[11])/(128*y^2) - 
   (16065*betasv[{5}, {8}]*zeta[11])/(256*y^3) - 
   (2205*betasv[{6}, {8}]*zeta[11])/(2048*y^4) + 
   (1575*zeta[7]*zeta[11])/(128*y^4) - (273273*zeta[15])/(7075840*y), 
 pinablaFp[4, 6, 6, 5] -> (-363825*betasv[{4, 9}, {8, 12}])/32 - 
   (363825*betasv[{5, 8}, {8, 12}])/8 - (121275*betasv[{6, 7}, {8, 12}])/32 - 
   (225225*betasv[{7, 6}, {12, 8}])/32 - (571725*betasv[{8, 5}, {12, 8}])/
    16 - (675675*betasv[{9, 4}, {12, 8}])/32 + 
   (51975*betasv[{10, 3}, {12, 8}])/16 + 
   (231*betasv[{6}, {12}]*pinablaE[4, 4])/2 + 
   (17325*betasv[{7}, {12}]*zeta[7])/16 + (51975*betasv[{8}, {12}]*zeta[7])/
    (16*y) + (51975*betasv[{9}, {12}]*zeta[7])/(256*y^2) - 
   (4725*betasv[{3}, {8}]*zeta[11])/8 + (61425*betasv[{4}, {8}]*zeta[11])/
    (64*y) + (51975*betasv[{5}, {8}]*zeta[11])/(128*y^2) + 
   (20475*betasv[{6}, {8}]*zeta[11])/(1024*y^3) - 
   (21*pinablaE[4, 4]*zeta[11])/(256*y^4) - (1575*zeta[7]*zeta[11])/
    (32*y^3) + (273273*zeta[15])/7075840, pinablaFp[4, 6, 8, 0] -> 
  16170*betasv[{4, 4}, {8, 12}] + 7392*betasv[{5, 3}, {8, 12}] + 
   693*betasv[{6, 2}, {8, 12}] + 16170*betasv[{6, 2}, {12, 8}] + 
   7392*betasv[{7, 1}, {12, 8}] + 693*betasv[{8, 0}, {12, 8}] - 
   198*betasv[{2}, {12}]*zeta[7] - (528*betasv[{3}, {12}]*zeta[7])/y - 
   (1155*betasv[{4}, {12}]*zeta[7])/(4*y^2) + zeta[11]/(1036800*y) - 
   (63*betasv[{0}, {8}]*zeta[11])/(8*y^2) - (21*betasv[{1}, {8}]*zeta[11])/
    y^3 - (735*betasv[{2}, {8}]*zeta[11])/(64*y^4) + 
   (315*zeta[7]*zeta[11])/(16384*y^8) - (158015*zeta[17])/(33334272*y^7), 
 pinablaFp[4, 6, 8, 1] -> -24255*betasv[{4, 5}, {8, 12}] - 
   21021*betasv[{5, 4}, {8, 12}] - 3234*betasv[{6, 3}, {8, 12}] - 
   16170*betasv[{6, 3}, {12, 8}] - 25410*betasv[{7, 2}, {12, 8}] - 
   (13167*betasv[{8, 1}, {12, 8}])/2 - (693*betasv[{9, 0}, {12, 8}])/2 + 
   924*betasv[{3}, {12}]*zeta[7] + (3003*betasv[{4}, {12}]*zeta[7])/(2*y) + 
   (3465*betasv[{5}, {12}]*zeta[7])/(8*y^2) - zeta[11]/1036800 + 
   (63*betasv[{0}, {8}]*zeta[11])/(4*y) + (1197*betasv[{1}, {8}]*zeta[11])/
    (16*y^2) + (1155*betasv[{2}, {8}]*zeta[11])/(16*y^3) + 
   (735*betasv[{3}, {8}]*zeta[11])/(64*y^4) - (315*zeta[7]*zeta[11])/
    (2048*y^7) + (1106105*zeta[17])/(33334272*y^6), 
 pinablaFp[4, 6, 8, 2] -> (121275*betasv[{4, 6}, {8, 12}])/4 + 
   43659*betasv[{5, 5}, {8, 12}] + (43659*betasv[{6, 4}, {8, 12}])/4 + 
   (24255*betasv[{6, 4}, {12, 8}])/2 + 41580*betasv[{7, 3}, {12, 8}] + 
   (218295*betasv[{8, 2}, {12, 8}])/8 + (7623*betasv[{9, 1}, {12, 8}])/2 + 
   (693*betasv[{10, 0}, {12, 8}])/8 - (6237*betasv[{4}, {12}]*zeta[7])/2 - 
   (6237*betasv[{5}, {12}]*zeta[7])/(2*y) - (17325*betasv[{6}, {12}]*zeta[7])/
    (32*y^2) - (63*betasv[{0}, {8}]*zeta[11])/4 - 
   (693*betasv[{1}, {8}]*zeta[11])/(4*y) - (19845*betasv[{2}, {8}]*zeta[11])/
    (64*y^2) - (945*betasv[{3}, {8}]*zeta[11])/(8*y^3) - 
   (2205*betasv[{4}, {8}]*zeta[11])/(256*y^4) + (2205*zeta[7]*zeta[11])/
    (2048*y^6) - (1106105*zeta[17])/(5555712*y^5), 
 pinablaFp[4, 6, 8, 3] -> (-121275*betasv[{4, 7}, {8, 12}])/4 - 
   (557865*betasv[{5, 6}, {8, 12}])/8 - (218295*betasv[{6, 5}, {8, 12}])/8 - 
   (24255*betasv[{6, 5}, {12, 8}])/4 - (86625*betasv[{7, 4}, {12, 8}])/2 - 
   (467775*betasv[{8, 3}, {12, 8}])/8 - (294525*betasv[{9, 2}, {12, 8}])/16 - 
   (17325*betasv[{10, 1}, {12, 8}])/16 + (31185*betasv[{5}, {12}]*zeta[7])/
    4 + (79695*betasv[{6}, {12}]*zeta[7])/(16*y) + 
   (17325*betasv[{7}, {12}]*zeta[7])/(32*y^2) + 
   (1575*betasv[{1}, {8}]*zeta[11])/8 + (26775*betasv[{2}, {8}]*zeta[11])/
    (32*y) + (42525*betasv[{3}, {8}]*zeta[11])/(64*y^2) + 
   (7875*betasv[{4}, {8}]*zeta[11])/(64*y^3) + 
   (2205*betasv[{5}, {8}]*zeta[11])/(512*y^4) - (6615*zeta[7]*zeta[11])/
    (1024*y^5) + (5530525*zeta[17])/(5555712*y^4), 
 pinablaFp[4, 6, 8, 4] -> (363825*betasv[{4, 8}, {8, 12}])/16 + 
   (169785*betasv[{5, 7}, {8, 12}])/2 + (412335*betasv[{6, 6}, {8, 12}])/8 + 
   (24255*betasv[{6, 6}, {12, 8}])/16 + 27720*betasv[{7, 5}, {12, 8}] + 
   (2442825*betasv[{8, 4}, {12, 8}])/32 + (190575*betasv[{9, 3}, {12, 8}])/
    4 + (190575*betasv[{10, 2}, {12, 8}])/32 - 
   (58905*betasv[{6}, {12}]*zeta[7])/4 - (24255*betasv[{7}, {12}]*zeta[7])/
    (4*y) - (51975*betasv[{8}, {12}]*zeta[7])/(128*y^2) - 
   (17325*betasv[{2}, {8}]*zeta[11])/16 - (17325*betasv[{3}, {8}]*zeta[11])/
    (8*y) - (222075*betasv[{4}, {8}]*zeta[11])/(256*y^2) - 
   (315*betasv[{5}, {8}]*zeta[11])/(4*y^3) - (2205*betasv[{6}, {8}]*zeta[11])/
    (2048*y^4) + (33075*zeta[7]*zeta[11])/(1024*y^4) - 
   (5530525*zeta[17])/(1388928*y^3), pinablaFp[4, 6, 8, 5] -> 
  (-363825*betasv[{4, 9}, {8, 12}])/32 - (2401245*betasv[{5, 8}, {8, 12}])/
    32 - 72765*betasv[{6, 7}, {8, 12}] - (135135*betasv[{7, 6}, {12, 8}])/
    16 - (3773385*betasv[{8, 5}, {12, 8}])/64 - 
   (4729725*betasv[{9, 4}, {12, 8}])/64 - (571725*betasv[{10, 3}, {12, 8}])/
    32 + (231*betasv[{6}, {12}]*pinablaE[4, 4])/2 + 
   20790*betasv[{7}, {12}]*zeta[7] + (343035*betasv[{8}, {12}]*zeta[7])/
    (64*y) + (51975*betasv[{9}, {12}]*zeta[7])/(256*y^2) + 
   (51975*betasv[{3}, {8}]*zeta[11])/16 + (429975*betasv[{4}, {8}]*zeta[11])/
    (128*y) + (343035*betasv[{5}, {8}]*zeta[11])/(512*y^2) + 
   (12285*betasv[{6}, {8}]*zeta[11])/(512*y^3) - (21*pinablaE[4, 4]*zeta[11])/
    (256*y^4) - (33075*zeta[7]*zeta[11])/(256*y^3) + 
   (5530525*zeta[17])/(462976*y^2), pinablaFp[4, 6, 8, 6] -> 
  (363825*betasv[{4, 10}, {8, 12}])/128 + (1382535*betasv[{5, 9}, {8, 12}])/
    32 + (9386685*betasv[{6, 8}, {8, 12}])/128 + 
   (5395005*betasv[{8, 6}, {12, 8}])/256 + (4251555*betasv[{9, 5}, {12, 8}])/
    64 + (8160075*betasv[{10, 4}, {12, 8}])/256 - 
   759*betasv[{7}, {12}]*pinablaE[4, 4] + 
   (231*betasv[{6}, {12}]*pinablaE[4, 5])/2 - 
   (1340955*betasv[{8}, {12}]*zeta[7])/64 - 
   (197505*betasv[{9}, {12}]*zeta[7])/(64*y) - 
   (51975*betasv[{10}, {12}]*zeta[7])/(1024*y^2) - 
   (741825*betasv[{4}, {8}]*zeta[11])/128 - 
   (386505*betasv[{5}, {8}]*zeta[11])/(128*y) - 
   (490455*betasv[{6}, {8}]*zeta[11])/(2048*y^2) + 
   (69*pinablaE[4, 4]*zeta[11])/(32*y^3) - (21*pinablaE[4, 5]*zeta[11])/
    (256*y^4) + (99225*zeta[7]*zeta[11])/(256*y^2) - 
   (5530525*zeta[17])/(231488*y), pinablaFp[4, 6, 8, 7] -> 
  (-3128895*betasv[{5, 10}, {8, 12}])/256 - 
   (12151755*betasv[{6, 9}, {8, 12}])/256 - 
   (13898115*betasv[{9, 6}, {12, 8}])/512 - 
   (16663185*betasv[{10, 5}, {12, 8}])/512 + 
   (69597*betasv[{8}, {12}]*pinablaE[4, 4])/32 - 
   (1749*betasv[{7}, {12}]*pinablaE[4, 5])/2 + 
   (231*betasv[{6}, {12}]*pinablaE[4, 6])/2 + 
   (35*betasv[{4}, {8}]*pinablaE[6, 6])/4 + 
   (1735965*betasv[{9}, {12}]*zeta[7])/128 + 
   (446985*betasv[{10}, {12}]*zeta[7])/(512*y) - (5*pinablaE[6, 6]*zeta[7])/
    (32*y^2) + (1514835*betasv[{5}, {8}]*zeta[11])/256 + 
   (1263465*betasv[{6}, {8}]*zeta[11])/(1024*y) - 
   (6327*pinablaE[4, 4]*zeta[11])/(256*y^2) + (159*pinablaE[4, 5]*zeta[11])/
    (64*y^3) - (21*pinablaE[4, 6]*zeta[11])/(256*y^4) - 
   (99225*zeta[7]*zeta[11])/(128*y) + (5530525*zeta[17])/231488, 
 pinablaFp[4, 7, 5, 0] -> 60060*betasv[{4, 5}, {8, 14}] - 
   48048*betasv[{5, 4}, {8, 14}] + 12012*betasv[{6, 3}, {8, 14}] + 
   60060*betasv[{7, 2}, {14, 8}] - 48048*betasv[{8, 1}, {14, 8}] + 
   12012*betasv[{9, 0}, {14, 8}] - 3432*betasv[{3}, {14}]*zeta[7] + 
   (3432*betasv[{4}, {14}]*zeta[7])/y - (2145*betasv[{5}, {14}]*zeta[7])/
    (2*y^2) + (11*zeta[13])/(537600*y^2) - (231*betasv[{0}, {8}]*zeta[13])/
    (8*y^3) + (231*betasv[{1}, {8}]*zeta[13])/(8*y^4) - 
   (1155*betasv[{2}, {8}]*zeta[13])/(128*y^5) + (33*zeta[7]*zeta[13])/
    (8192*y^9) - (1573*zeta[15])/(16588800*y^4), 
 pinablaFp[4, 7, 5, 1] -> -105105*betasv[{4, 6}, {8, 14}] + 
   66066*betasv[{5, 5}, {8, 14}] - 15015*betasv[{6, 4}, {8, 14}] - 
   60060*betasv[{7, 3}, {14, 8}] - 15015*betasv[{8, 2}, {14, 8}] + 
   30030*betasv[{9, 1}, {14, 8}] - 9009*betasv[{10, 0}, {14, 8}] + 
   4290*betasv[{4}, {14}]*zeta[7] - (4719*betasv[{5}, {14}]*zeta[7])/y + 
   (15015*betasv[{6}, {14}]*zeta[7])/(8*y^2) - (11*zeta[13])/(268800*y) + 
   (693*betasv[{0}, {8}]*zeta[13])/(8*y^2) - (1155*betasv[{1}, {8}]*zeta[13])/
    (16*y^3) + (1155*betasv[{2}, {8}]*zeta[13])/(128*y^4) + 
   (1155*betasv[{3}, {8}]*zeta[13])/(128*y^5) - (297*zeta[7]*zeta[13])/
    (8192*y^8) + (1573*zeta[15])/(4147200*y^3), 
 pinablaFp[4, 7, 5, 2] -> (315315*betasv[{4, 7}, {8, 14}])/2 - 
   63063*betasv[{5, 6}, {8, 14}] + (27027*betasv[{6, 5}, {8, 14}])/2 + 
   45045*betasv[{7, 4}, {14, 8}] + 90090*betasv[{8, 3}, {14, 8}] - 
   (45045*betasv[{9, 2}, {14, 8}])/2 - 9009*betasv[{10, 1}, {14, 8}] + 
   (9009*betasv[{11, 0}, {14, 8}])/2 - 3861*betasv[{5}, {14}]*zeta[7] + 
   (9009*betasv[{6}, {14}]*zeta[7])/(2*y) - (45045*betasv[{7}, {14}]*zeta[7])/
    (16*y^2) + (11*zeta[13])/268800 - (693*betasv[{0}, {8}]*zeta[13])/(4*y) + 
   (693*betasv[{1}, {8}]*zeta[13])/(8*y^2) + (3465*betasv[{2}, {8}]*zeta[13])/
    (64*y^3) - (3465*betasv[{3}, {8}]*zeta[13])/(64*y^4) - 
   (3465*betasv[{4}, {8}]*zeta[13])/(512*y^5) + (297*zeta[7]*zeta[13])/
    (1024*y^7) - (1573*zeta[15])/(1382400*y^2), 
 pinablaFp[4, 7, 5, 3] -> (-1576575*betasv[{4, 8}, {8, 14}])/8 + 
   (63063*betasv[{5, 7}, {8, 14}])/4 - (63063*betasv[{6, 6}, {8, 14}])/8 - 
   (45045*betasv[{7, 5}, {14, 8}])/2 - (495495*betasv[{8, 4}, {14, 8}])/4 - 
   (135135*betasv[{9, 3}, {14, 8}])/2 + (225225*betasv[{10, 2}, {14, 8}])/8 - 
   (9009*betasv[{11, 1}, {14, 8}])/4 - (9009*betasv[{12, 0}, {14, 8}])/8 + 
   (9009*betasv[{6}, {14}]*zeta[7])/4 - (9009*betasv[{7}, {14}]*zeta[7])/
    (8*y) + (225225*betasv[{8}, {14}]*zeta[7])/(64*y^2) + 
   (693*betasv[{0}, {8}]*zeta[13])/4 + (693*betasv[{1}, {8}]*zeta[13])/
    (8*y) - (17325*betasv[{2}, {8}]*zeta[13])/(64*y^2) + 
   (10395*betasv[{3}, {8}]*zeta[13])/(64*y^3) + 
   (38115*betasv[{4}, {8}]*zeta[13])/(512*y^4) + 
   (3465*betasv[{5}, {8}]*zeta[13])/(1024*y^5) - 
   (2079*zeta[7]*zeta[13])/(1024*y^6) + (1573*zeta[15])/(691200*y), 
 pinablaFp[4, 7, 5, 4] -> (1576575*betasv[{4, 9}, {8, 14}])/8 + 
   (315315*betasv[{5, 8}, {8, 14}])/4 + (63063*betasv[{6, 7}, {8, 14}])/8 + 
   (45045*betasv[{7, 6}, {14, 8}])/8 + 90090*betasv[{8, 5}, {14, 8}] + 
   (1396395*betasv[{9, 4}, {14, 8}])/8 + (45045*betasv[{10, 3}, {14, 8}])/2 - 
   (45045*betasv[{11, 2}, {14, 8}])/4 + (9009*betasv[{12, 1}, {14, 8}])/4 - 
   (9009*betasv[{7}, {14}]*zeta[7])/4 - (45045*betasv[{8}, {14}]*zeta[7])/
    (8*y) - (225225*betasv[{9}, {14}]*zeta[7])/(64*y^2) - 
   (693*betasv[{1}, {8}]*zeta[13])/2 + (3465*betasv[{2}, {8}]*zeta[13])/
    (8*y) - (3465*betasv[{3}, {8}]*zeta[13])/(16*y^2) - 
   (107415*betasv[{4}, {8}]*zeta[13])/(256*y^3) - 
   (3465*betasv[{5}, {8}]*zeta[13])/(64*y^4) - 
   (3465*betasv[{6}, {8}]*zeta[13])/(4096*y^5) + 
   (6237*zeta[7]*zeta[13])/(512*y^5) - (1573*zeta[15])/691200, 
 pinablaFp[4, 7, 7, 0] -> 60060*betasv[{4, 5}, {8, 14}] - 
   15015*betasv[{5, 4}, {8, 14}] - 10010*betasv[{6, 3}, {8, 14}] + 
   60060*betasv[{7, 2}, {14, 8}] - 15015*betasv[{8, 1}, {14, 8}] - 
   10010*betasv[{9, 0}, {14, 8}] + 2860*betasv[{3}, {14}]*zeta[7] + 
   (2145*betasv[{4}, {14}]*zeta[7])/(2*y) - (2145*betasv[{5}, {14}]*zeta[7])/
    (2*y^2) - (11*zeta[13])/(1658880*y^2) + (385*betasv[{0}, {8}]*zeta[13])/
    (16*y^3) + (1155*betasv[{1}, {8}]*zeta[13])/(128*y^4) - 
   (1155*betasv[{2}, {8}]*zeta[13])/(128*y^5) + (385*zeta[7]*zeta[13])/
    (65536*y^9) - (1001*zeta[17])/(4423680*y^6), 
 pinablaFp[4, 7, 7, 1] -> -105105*betasv[{4, 6}, {8, 14}] + 
   (105105*betasv[{6, 4}, {8, 14}])/4 - 60060*betasv[{7, 3}, {14, 8}] - 
   (225225*betasv[{8, 2}, {14, 8}])/4 + 30030*betasv[{9, 1}, {14, 8}] + 
   (15015*betasv[{10, 0}, {14, 8}])/2 - (15015*betasv[{4}, {14}]*zeta[7])/2 + 
   (15015*betasv[{6}, {14}]*zeta[7])/(8*y^2) + (11*zeta[13])/(829440*y) - 
   (1155*betasv[{0}, {8}]*zeta[13])/(16*y^2) - 
   (1155*betasv[{1}, {8}]*zeta[13])/(16*y^3) + 
   (17325*betasv[{2}, {8}]*zeta[13])/(512*y^4) + 
   (1155*betasv[{3}, {8}]*zeta[13])/(128*y^5) - (3465*zeta[7]*zeta[13])/
    (65536*y^8) + (1001*zeta[17])/(737280*y^5), 
 pinablaFp[4, 7, 7, 2] -> (315315*betasv[{4, 7}, {8, 14}])/2 + 
   (105105*betasv[{5, 6}, {8, 14}])/2 - (105105*betasv[{6, 5}, {8, 14}])/2 + 
   45045*betasv[{7, 4}, {14, 8}] + (525525*betasv[{8, 3}, {14, 8}])/4 + 
   (75075*betasv[{9, 2}, {14, 8}])/4 - (135135*betasv[{10, 1}, {14, 8}])/4 - 
   (15015*betasv[{11, 0}, {14, 8}])/4 + 15015*betasv[{5}, {14}]*zeta[7] - 
   (15015*betasv[{6}, {14}]*zeta[7])/(4*y) - 
   (45045*betasv[{7}, {14}]*zeta[7])/(16*y^2) - (11*zeta[13])/829440 + 
   (1155*betasv[{0}, {8}]*zeta[13])/(8*y) + (10395*betasv[{1}, {8}]*zeta[13])/
    (32*y^2) - (5775*betasv[{2}, {8}]*zeta[13])/(128*y^3) - 
   (40425*betasv[{3}, {8}]*zeta[13])/(512*y^4) - 
   (3465*betasv[{4}, {8}]*zeta[13])/(512*y^5) + (3465*zeta[7]*zeta[13])/
    (8192*y^7) - (1001*zeta[17])/(147456*y^4), 
 pinablaFp[4, 7, 7, 3] -> (-1576575*betasv[{4, 8}, {8, 14}])/8 - 
   (315315*betasv[{5, 7}, {8, 14}])/2 + (315315*betasv[{6, 6}, {8, 14}])/4 - 
   (45045*betasv[{7, 5}, {14, 8}])/2 - (2477475*betasv[{8, 4}, {14, 8}])/16 - 
   150150*betasv[{9, 3}, {14, 8}] + (225225*betasv[{10, 2}, {14, 8}])/8 + 
   (45045*betasv[{11, 1}, {14, 8}])/2 + (15015*betasv[{12, 0}, {14, 8}])/16 - 
   (45045*betasv[{6}, {14}]*zeta[7])/2 + (45045*betasv[{7}, {14}]*zeta[7])/
    (4*y) + (225225*betasv[{8}, {14}]*zeta[7])/(64*y^2) - 
   (1155*betasv[{0}, {8}]*zeta[13])/8 - (3465*betasv[{1}, {8}]*zeta[13])/
    (4*y) - (17325*betasv[{2}, {8}]*zeta[13])/(64*y^2) + 
   (5775*betasv[{3}, {8}]*zeta[13])/(16*y^3) + 
   (190575*betasv[{4}, {8}]*zeta[13])/(2048*y^4) + 
   (3465*betasv[{5}, {8}]*zeta[13])/(1024*y^5) - 
   (24255*zeta[7]*zeta[13])/(8192*y^6) + (1001*zeta[17])/(36864*y^3), 
 pinablaFp[4, 7, 7, 4] -> (1576575*betasv[{4, 9}, {8, 14}])/8 + 
   (4729725*betasv[{5, 8}, {8, 14}])/16 - (315315*betasv[{6, 7}, {8, 14}])/
    4 + (45045*betasv[{7, 6}, {14, 8}])/8 + (3378375*betasv[{8, 5}, {14, 8}])/
    32 + (4279275*betasv[{9, 4}, {14, 8}])/16 + 
   (675675*betasv[{10, 3}, {14, 8}])/8 - (675675*betasv[{11, 2}, {14, 8}])/
    16 - (225225*betasv[{12, 1}, {14, 8}])/32 + 
   (45045*betasv[{7}, {14}]*zeta[7])/2 - (675675*betasv[{8}, {14}]*zeta[7])/
    (32*y) - (225225*betasv[{9}, {14}]*zeta[7])/(64*y^2) + 
   (17325*betasv[{1}, {8}]*zeta[13])/16 + (51975*betasv[{2}, {8}]*zeta[13])/
    (32*y) - (51975*betasv[{3}, {8}]*zeta[13])/(64*y^2) - 
   (329175*betasv[{4}, {8}]*zeta[13])/(512*y^3) - 
   (259875*betasv[{5}, {8}]*zeta[13])/(4096*y^4) - 
   (3465*betasv[{6}, {8}]*zeta[13])/(4096*y^5) + 
   (72765*zeta[7]*zeta[13])/(4096*y^5) - (1001*zeta[17])/(12288*y^2), 
 pinablaFp[4, 7, 7, 5] -> (-4729725*betasv[{4, 10}, {8, 14}])/32 - 
   (1576575*betasv[{5, 9}, {8, 14}])/4 + (1576575*betasv[{6, 8}, {8, 14}])/
    64 - (4279275*betasv[{8, 6}, {14, 8}])/128 - 
   (3828825*betasv[{9, 5}, {14, 8}])/16 - (16891875*betasv[{10, 4}, {14, 8}])/
    64 + (2477475*betasv[{12, 2}, {14, 8}])/128 + 
   429*betasv[{7}, {14}]*pinablaE[4, 4] - (225225*betasv[{8}, {14}]*zeta[7])/
    32 + (225225*betasv[{9}, {14}]*zeta[7])/(8*y) + 
   (675675*betasv[{10}, {14}]*zeta[7])/(256*y^2) - 
   (190575*betasv[{2}, {8}]*zeta[13])/64 + 
   (1299375*betasv[{4}, {8}]*zeta[13])/(512*y^2) + 
   (294525*betasv[{5}, {8}]*zeta[13])/(512*y^3) + 
   (329175*betasv[{6}, {8}]*zeta[13])/(16384*y^4) - 
   (33*pinablaE[4, 4]*zeta[13])/(512*y^5) - (363825*zeta[7]*zeta[13])/
    (4096*y^4) + (1001*zeta[17])/(6144*y), pinablaFp[4, 7, 7, 6] -> 
  (4729725*betasv[{4, 11}, {8, 14}])/64 + (23648625*betasv[{5, 10}, {8, 14}])/
    64 + (4729725*betasv[{6, 9}, {8, 14}])/64 + 
   (11936925*betasv[{9, 6}, {14, 8}])/128 + 
   (39864825*betasv[{10, 5}, {14, 8}])/128 + 
   (16891875*betasv[{11, 4}, {14, 8}])/128 - 
   (2477475*betasv[{12, 3}, {14, 8}])/128 - 
   (49335*betasv[{8}, {14}]*pinablaE[4, 4])/16 + 
   429*betasv[{7}, {14}]*pinablaE[4, 5] - (675675*betasv[{9}, {14}]*zeta[7])/
    32 - (3378375*betasv[{10}, {14}]*zeta[7])/(128*y) - 
   (675675*betasv[{11}, {14}]*zeta[7])/(512*y^2) + 
   (190575*betasv[{3}, {8}]*zeta[13])/64 - 
   (1299375*betasv[{4}, {8}]*zeta[13])/(256*y) - 
   (3066525*betasv[{5}, {8}]*zeta[13])/(1024*y^2) - 
   (918225*betasv[{6}, {8}]*zeta[13])/(4096*y^3) + 
   (3795*pinablaE[4, 4]*zeta[13])/(2048*y^4) - (33*pinablaE[4, 5]*zeta[13])/
    (512*y^5) + (363825*zeta[7]*zeta[13])/(1024*y^3) - (1001*zeta[17])/6144, 
 pinablaFp[4, 7, 9, 0] -> 60060*betasv[{4, 5}, {8, 14}] + 
   30030*betasv[{5, 4}, {8, 14}] + (10010*betasv[{6, 3}, {8, 14}])/3 + 
   60060*betasv[{7, 2}, {14, 8}] + 30030*betasv[{8, 1}, {14, 8}] + 
   (10010*betasv[{9, 0}, {14, 8}])/3 - (2860*betasv[{3}, {14}]*zeta[7])/3 - 
   (2145*betasv[{4}, {14}]*zeta[7])/y - (2145*betasv[{5}, {14}]*zeta[7])/
    (2*y^2) + zeta[13]/(829440*y^2) - (385*betasv[{0}, {8}]*zeta[13])/
    (48*y^3) - (1155*betasv[{1}, {8}]*zeta[13])/(64*y^4) - 
   (1155*betasv[{2}, {8}]*zeta[13])/(128*y^5) + (385*zeta[7]*zeta[13])/
    (24576*y^9) - (31916599*zeta[19])/(8624603136*y^8), 
 pinablaFp[4, 7, 9, 1] -> -105105*betasv[{4, 6}, {8, 14}] - 
   90090*betasv[{5, 5}, {8, 14}] - 15015*betasv[{6, 4}, {8, 14}] - 
   60060*betasv[{7, 3}, {14, 8}] - (225225*betasv[{8, 2}, {14, 8}])/2 - 
   35035*betasv[{9, 1}, {14, 8}] - (5005*betasv[{10, 0}, {14, 8}])/2 + 
   4290*betasv[{4}, {14}]*zeta[7] + (6435*betasv[{5}, {14}]*zeta[7])/y + 
   (15015*betasv[{6}, {14}]*zeta[7])/(8*y^2) - zeta[13]/(414720*y) + 
   (385*betasv[{0}, {8}]*zeta[13])/(16*y^2) + 
   (2695*betasv[{1}, {8}]*zeta[13])/(32*y^3) + 
   (17325*betasv[{2}, {8}]*zeta[13])/(256*y^4) + 
   (1155*betasv[{3}, {8}]*zeta[13])/(128*y^5) - (1155*zeta[7]*zeta[13])/
    (8192*y^8) + (31916599*zeta[19])/(1078075392*y^7), 
 pinablaFp[4, 7, 9, 2] -> (315315*betasv[{4, 7}, {8, 14}])/2 + 
   210210*betasv[{5, 6}, {8, 14}] + (105105*betasv[{6, 5}, {8, 14}])/2 + 
   45045*betasv[{7, 4}, {14, 8}] + (375375*betasv[{8, 3}, {14, 8}])/2 + 
   (625625*betasv[{9, 2}, {14, 8}])/4 + 30030*betasv[{10, 1}, {14, 8}] + 
   (5005*betasv[{11, 0}, {14, 8}])/4 - 15015*betasv[{5}, {14}]*zeta[7] - 
   (15015*betasv[{6}, {14}]*zeta[7])/y - (45045*betasv[{7}, {14}]*zeta[7])/
    (16*y^2) + zeta[13]/414720 - (385*betasv[{0}, {8}]*zeta[13])/(8*y) - 
   (1155*betasv[{1}, {8}]*zeta[13])/(4*y^2) - 
   (48125*betasv[{2}, {8}]*zeta[13])/(128*y^3) - 
   (28875*betasv[{3}, {8}]*zeta[13])/(256*y^4) - 
   (3465*betasv[{4}, {8}]*zeta[13])/(512*y^5) + (1155*zeta[7]*zeta[13])/
    (1024*y^7) - (223416193*zeta[19])/(1078075392*y^6), 
 pinablaFp[4, 7, 9, 3] -> (-1576575*betasv[{4, 8}, {8, 14}])/8 - 
   (1576575*betasv[{5, 7}, {8, 14}])/4 - (1156155*betasv[{6, 6}, {8, 14}])/
    8 - (45045*betasv[{7, 5}, {14, 8}])/2 - (1576575*betasv[{8, 4}, {14, 8}])/
    8 - (1376375*betasv[{9, 3}, {14, 8}])/4 - 
   (2477475*betasv[{10, 2}, {14, 8}])/16 - (135135*betasv[{11, 1}, {14, 8}])/
    8 - (5005*betasv[{12, 0}, {14, 8}])/16 + 
   (165165*betasv[{6}, {14}]*zeta[7])/4 + (225225*betasv[{7}, {14}]*zeta[7])/
    (8*y) + (225225*betasv[{8}, {14}]*zeta[7])/(64*y^2) + 
   (385*betasv[{0}, {8}]*zeta[13])/8 + (10395*betasv[{1}, {8}]*zeta[13])/
    (16*y) + (190575*betasv[{2}, {8}]*zeta[13])/(128*y^2) + 
   (105875*betasv[{3}, {8}]*zeta[13])/(128*y^3) + 
   (121275*betasv[{4}, {8}]*zeta[13])/(1024*y^4) + 
   (3465*betasv[{5}, {8}]*zeta[13])/(1024*y^5) - 
   (8085*zeta[7]*zeta[13])/(1024*y^6) + (223416193*zeta[19])/(179679232*y^5), 
 pinablaFp[4, 7, 9, 4] -> (1576575*betasv[{4, 9}, {8, 14}])/8 + 
   (4729725*betasv[{5, 8}, {8, 14}])/8 + 315315*betasv[{6, 7}, {8, 14}] + 
   (45045*betasv[{7, 6}, {14, 8}])/8 + (2027025*betasv[{8, 5}, {14, 8}])/16 + 
   (7282275*betasv[{9, 4}, {14, 8}])/16 + (825825*betasv[{10, 3}, {14, 8}])/
    2 + (1576575*betasv[{11, 2}, {14, 8}])/16 + 
   (75075*betasv[{12, 1}, {14, 8}])/16 - 90090*betasv[{7}, {14}]*zeta[7] - 
   (675675*betasv[{8}, {14}]*zeta[7])/(16*y) - 
   (225225*betasv[{9}, {14}]*zeta[7])/(64*y^2) - 
   (5775*betasv[{1}, {8}]*zeta[13])/8 - (121275*betasv[{2}, {8}]*zeta[13])/
    (32*y) - (63525*betasv[{3}, {8}]*zeta[13])/(16*y^2) - 
   (560175*betasv[{4}, {8}]*zeta[13])/(512*y^3) - 
   (155925*betasv[{5}, {8}]*zeta[13])/(2048*y^4) - 
   (3465*betasv[{6}, {8}]*zeta[13])/(4096*y^5) + 
   (24255*zeta[7]*zeta[13])/(512*y^5) - (1117080965*zeta[19])/
    (179679232*y^4), pinablaFp[4, 7, 9, 5] -> 
  (-4729725*betasv[{4, 10}, {8, 14}])/32 - (11036025*betasv[{5, 9}, {8, 14}])/
    16 - (17342325*betasv[{6, 8}, {8, 14}])/32 - 
   (2477475*betasv[{8, 6}, {14, 8}])/64 - (11336325*betasv[{9, 5}, {14, 8}])/
    32 - (41666625*betasv[{10, 4}, {14, 8}])/64 - 
   (4879875*betasv[{11, 3}, {14, 8}])/16 - (975975*betasv[{12, 2}, {14, 8}])/
    32 + 429*betasv[{7}, {14}]*pinablaE[4, 4] + 
   (2477475*betasv[{8}, {14}]*zeta[7])/16 + 
   (1576575*betasv[{9}, {14}]*zeta[7])/(32*y) + 
   (675675*betasv[{10}, {14}]*zeta[7])/(256*y^2) + 
   (75075*betasv[{2}, {8}]*zeta[13])/16 + (375375*betasv[{3}, {8}]*zeta[13])/
    (32*y) + (3205125*betasv[{4}, {8}]*zeta[13])/(512*y^2) + 
   (872025*betasv[{5}, {8}]*zeta[13])/(1024*y^3) + 
   (190575*betasv[{6}, {8}]*zeta[13])/(8192*y^4) - 
   (33*pinablaE[4, 4]*zeta[13])/(512*y^5) - (121275*zeta[7]*zeta[13])/
    (512*y^4) + (1117080965*zeta[19])/(44919808*y^3), 
 pinablaFp[4, 7, 9, 6] -> (4729725*betasv[{4, 11}, {8, 14}])/64 + 
   (4729725*betasv[{5, 10}, {8, 14}])/8 + (45720675*betasv[{6, 9}, {8, 14}])/
    64 + (16291275*betasv[{9, 6}, {14, 8}])/128 + 
   (4729725*betasv[{10, 5}, {14, 8}])/8 + (70945875*betasv[{11, 4}, {14, 8}])/
    128 + (6831825*betasv[{12, 3}, {14, 8}])/64 - 
   (27885*betasv[{8}, {14}]*pinablaE[4, 4])/8 + 429*betasv[{7}, {14}]*
    pinablaE[4, 5] - (6531525*betasv[{9}, {14}]*zeta[7])/32 - 
   (675675*betasv[{10}, {14}]*zeta[7])/(16*y) - 
   (675675*betasv[{11}, {14}]*zeta[7])/(512*y^2) - 
   (525525*betasv[{3}, {8}]*zeta[13])/32 - 
   (5457375*betasv[{4}, {8}]*zeta[13])/(256*y) - 
   (363825*betasv[{5}, {8}]*zeta[13])/(64*y^2) - 
   (1253175*betasv[{6}, {8}]*zeta[13])/(4096*y^3) + 
   (2145*pinablaE[4, 4]*zeta[13])/(1024*y^4) - (33*pinablaE[4, 5]*zeta[13])/
    (512*y^5) + (121275*zeta[7]*zeta[13])/(128*y^3) - 
   (3351242895*zeta[19])/(44919808*y^2), pinablaFp[4, 7, 9, 7] -> 
  (-4729725*betasv[{4, 12}, {8, 14}])/256 - 
   (42567525*betasv[{5, 11}, {8, 14}])/128 - 
   (174999825*betasv[{6, 10}, {8, 14}])/256 - 
   (124549425*betasv[{10, 6}, {14, 8}])/512 - 
   (146621475*betasv[{11, 5}, {14, 8}])/256 - 
   (111936825*betasv[{12, 4}, {14, 8}])/512 + 
   (210925*betasv[{9}, {14}]*pinablaE[4, 4])/16 - 
   (32175*betasv[{8}, {14}]*pinablaE[4, 5])/8 + 429*betasv[{7}, {14}]*
    pinablaE[4, 6] + (24999975*betasv[{10}, {14}]*zeta[7])/128 + 
   (6081075*betasv[{11}, {14}]*zeta[7])/(256*y) + 
   (675675*betasv[{12}, {14}]*zeta[7])/(2048*y^2) + 
   (8610525*betasv[{4}, {8}]*zeta[13])/256 + 
   (11278575*betasv[{5}, {8}]*zeta[13])/(512*y) + 
   (9580725*betasv[{6}, {8}]*zeta[13])/(4096*y^2) - 
   (16225*pinablaE[4, 4]*zeta[13])/(512*y^3) + (2475*pinablaE[4, 5]*zeta[13])/
    (1024*y^4) - (33*pinablaE[4, 6]*zeta[13])/(512*y^5) - 
   (363825*zeta[7]*zeta[13])/(128*y^2) + (3351242895*zeta[19])/(22459904*y), 
 pinablaFp[4, 7, 9, 8] -> (23648625*betasv[{5, 12}, {8, 14}])/256 + 
   (108783675*betasv[{6, 11}, {8, 14}])/256 + 
   (67792725*betasv[{11, 6}, {14, 8}])/256 + 
   (64639575*betasv[{12, 5}, {14, 8}])/256 - 
   (113685*betasv[{10}, {14}]*pinablaE[4, 4])/4 + 
   (275275*betasv[{9}, {14}]*pinablaE[4, 5])/16 - 
   (36465*betasv[{8}, {14}]*pinablaE[4, 6])/8 + 429*betasv[{7}, {14}]*
    pinablaE[4, 7] + (35*betasv[{4}, {8}]*pinablaE[7, 7])/4 - 
   (15540525*betasv[{11}, {14}]*zeta[7])/128 - 
   (3378375*betasv[{12}, {14}]*zeta[7])/(512*y) - 
   (5*pinablaE[7, 7]*zeta[7])/(32*y^2) - (4972275*betasv[{5}, {8}]*zeta[13])/
    128 - (5214825*betasv[{6}, {8}]*zeta[13])/(512*y) + 
   (8745*pinablaE[4, 4]*zeta[13])/(32*y^2) - (21175*pinablaE[4, 5]*zeta[13])/
    (512*y^3) + (2805*pinablaE[4, 6]*zeta[13])/(1024*y^4) - 
   (33*pinablaE[4, 7]*zeta[13])/(512*y^5) + (363825*zeta[7]*zeta[13])/
    (64*y) - (3351242895*zeta[19])/22459904, pinablaFp[4, 8, 6, 0] -> 
  225225*betasv[{4, 6}, {8, 16}] - 180180*betasv[{5, 5}, {8, 16}] + 
   45045*betasv[{6, 4}, {8, 16}] + 225225*betasv[{8, 2}, {16, 8}] - 
   180180*betasv[{9, 1}, {16, 8}] + 45045*betasv[{10, 0}, {16, 8}] - 
   12870*betasv[{4}, {16}]*zeta[7] + (12870*betasv[{5}, {16}]*zeta[7])/y - 
   (32175*betasv[{6}, {16}]*zeta[7])/(8*y^2) + (143*zeta[15])/(8294400*y^3) - 
   (3003*betasv[{0}, {8}]*zeta[15])/(128*y^4) + 
   (3003*betasv[{1}, {8}]*zeta[15])/(128*y^5) - 
   (15015*betasv[{2}, {8}]*zeta[15])/(2048*y^6) + 
   (429*zeta[7]*zeta[15])/(131072*y^10) - (845*zeta[17])/(12736512*y^5), 
 pinablaFp[4, 8, 6, 1] -> -450450*betasv[{4, 7}, {8, 16}] + 
   (585585*betasv[{5, 6}, {8, 16}])/2 - (135135*betasv[{6, 5}, {8, 16}])/2 - 
   225225*betasv[{8, 3}, {16, 8}] - (225225*betasv[{9, 2}, {16, 8}])/2 + 
   (315315*betasv[{10, 1}, {16, 8}])/2 - 45045*betasv[{11, 0}, {16, 8}] + 
   19305*betasv[{5}, {16}]*zeta[7] - (83655*betasv[{6}, {16}]*zeta[7])/
    (4*y) + (32175*betasv[{7}, {16}]*zeta[7])/(4*y^2) - 
   (143*zeta[15])/(2764800*y^2) + (3003*betasv[{0}, {8}]*zeta[15])/(32*y^3) - 
   (21021*betasv[{1}, {8}]*zeta[15])/(256*y^4) + 
   (15015*betasv[{2}, {8}]*zeta[15])/(1024*y^5) + 
   (15015*betasv[{3}, {8}]*zeta[15])/(2048*y^6) - 
   (2145*zeta[7]*zeta[15])/(65536*y^9) + (4225*zeta[17])/(12736512*y^4), 
 pinablaFp[4, 8, 6, 2] -> (1576575*betasv[{4, 8}, {8, 16}])/2 - 
   360360*betasv[{5, 7}, {8, 16}] + (315315*betasv[{6, 6}, {8, 16}])/4 + 
   (675675*betasv[{8, 4}, {16, 8}])/4 + 450450*betasv[{9, 3}, {16, 8}] - 
   (225225*betasv[{10, 2}, {16, 8}])/4 - 90090*betasv[{11, 1}, {16, 8}] + 
   (135135*betasv[{12, 0}, {16, 8}])/4 - (45045*betasv[{6}, {16}]*zeta[7])/
    2 + (25740*betasv[{7}, {16}]*zeta[7])/y - 
   (225225*betasv[{8}, {16}]*zeta[7])/(16*y^2) + (143*zeta[15])/(1382400*y) - 
   (9009*betasv[{0}, {8}]*zeta[15])/(32*y^2) + 
   (3003*betasv[{1}, {8}]*zeta[15])/(16*y^3) + 
   (15015*betasv[{2}, {8}]*zeta[15])/(512*y^4) - 
   (15015*betasv[{3}, {8}]*zeta[15])/(256*y^5) - 
   (45045*betasv[{4}, {8}]*zeta[15])/(8192*y^6) + 
   (19305*zeta[7]*zeta[15])/(65536*y^8) - (4225*zeta[17])/(3184128*y^3), 
 pinablaFp[4, 8, 6, 3] -> (-4729725*betasv[{4, 9}, {8, 16}])/4 + 
   (945945*betasv[{5, 8}, {8, 16}])/4 - (135135*betasv[{6, 7}, {8, 16}])/2 - 
   (675675*betasv[{8, 5}, {16, 8}])/8 - (4729725*betasv[{9, 4}, {16, 8}])/8 - 
   (2027025*betasv[{10, 3}, {16, 8}])/4 + (675675*betasv[{11, 2}, {16, 8}])/
    4 + (135135*betasv[{12, 1}, {16, 8}])/8 - 
   (135135*betasv[{13, 0}, {16, 8}])/8 + 19305*betasv[{7}, {16}]*zeta[7] - 
   (135135*betasv[{8}, {16}]*zeta[7])/(8*y) + 
   (675675*betasv[{9}, {16}]*zeta[7])/(32*y^2) - (143*zeta[15])/1382400 + 
   (9009*betasv[{0}, {8}]*zeta[15])/(16*y) - (9009*betasv[{1}, {8}]*zeta[15])/
    (64*y^2) - (45045*betasv[{2}, {8}]*zeta[15])/(128*y^3) + 
   (135135*betasv[{3}, {8}]*zeta[15])/(512*y^4) + 
   (315315*betasv[{4}, {8}]*zeta[15])/(4096*y^5) + 
   (45045*betasv[{5}, {8}]*zeta[15])/(16384*y^6) - 
   (19305*zeta[7]*zeta[15])/(8192*y^7) + (4225*zeta[17])/(1061376*y^2), 
 pinablaFp[4, 8, 6, 4] -> (23648625*betasv[{4, 10}, {8, 16}])/16 + 
   (945945*betasv[{5, 9}, {8, 16}])/4 + (945945*betasv[{6, 8}, {8, 16}])/16 + 
   (675675*betasv[{8, 6}, {16, 8}])/32 + (3378375*betasv[{9, 5}, {16, 8}])/
    8 + (35810775*betasv[{10, 4}, {16, 8}])/32 + 
   (675675*betasv[{11, 3}, {16, 8}])/2 - (4729725*betasv[{12, 2}, {16, 8}])/
    32 + (135135*betasv[{13, 1}, {16, 8}])/8 + 
   (135135*betasv[{14, 0}, {16, 8}])/32 - (135135*betasv[{8}, {16}]*zeta[7])/
    8 - (135135*betasv[{9}, {16}]*zeta[7])/(8*y) - 
   (3378375*betasv[{10}, {16}]*zeta[7])/(128*y^2) - 
   (9009*betasv[{0}, {8}]*zeta[15])/16 - (9009*betasv[{1}, {8}]*zeta[15])/
    (16*y) + (315315*betasv[{2}, {8}]*zeta[15])/(256*y^2) - 
   (45045*betasv[{3}, {8}]*zeta[15])/(64*y^3) - 
   (2387385*betasv[{4}, {8}]*zeta[15])/(4096*y^4) - 
   (225225*betasv[{5}, {8}]*zeta[15])/(4096*y^5) - 
   (45045*betasv[{6}, {8}]*zeta[15])/(65536*y^6) + 
   (135135*zeta[7]*zeta[15])/(8192*y^6) - (4225*zeta[17])/(530688*y), 
 pinablaFp[4, 8, 6, 5] -> (-23648625*betasv[{4, 11}, {8, 16}])/16 - 
   (33108075*betasv[{5, 10}, {8, 16}])/32 - (4729725*betasv[{6, 9}, {8, 16}])/
    32 - (8783775*betasv[{9, 6}, {16, 8}])/64 - 
   (69594525*betasv[{10, 5}, {16, 8}])/64 - 
   (43918875*betasv[{11, 4}, {16, 8}])/32 - 
   (3378375*betasv[{12, 3}, {16, 8}])/32 + (3378375*betasv[{13, 2}, {16, 8}])/
    64 - (675675*betasv[{14, 1}, {16, 8}])/64 + 
   (6435*betasv[{8}, {16}]*pinablaE[4, 4])/4 + 
   (675675*betasv[{9}, {16}]*zeta[7])/16 + 
   (4729725*betasv[{10}, {16}]*zeta[7])/(64*y) + 
   (3378375*betasv[{11}, {16}]*zeta[7])/(128*y^2) + 
   (45045*betasv[{1}, {8}]*zeta[15])/32 - (225225*betasv[{2}, {8}]*zeta[15])/
    (128*y) + (225225*betasv[{3}, {8}]*zeta[15])/(256*y^2) + 
   (2927925*betasv[{4}, {8}]*zeta[15])/(1024*y^3) + 
   (4639635*betasv[{5}, {8}]*zeta[15])/(8192*y^4) + 
   (585585*betasv[{6}, {8}]*zeta[15])/(32768*y^5) - 
   (429*pinablaE[4, 4]*zeta[15])/(8192*y^6) - (405405*zeta[7]*zeta[15])/
    (4096*y^5) + (4225*zeta[17])/530688, pinablaFp[4, 8, 8, 0] -> 
  225225*betasv[{4, 6}, {8, 16}] - 50050*betasv[{5, 5}, {8, 16}] - 
   (125125*betasv[{6, 4}, {8, 16}])/3 + 225225*betasv[{8, 2}, {16, 8}] - 
   50050*betasv[{9, 1}, {16, 8}] - (125125*betasv[{10, 0}, {16, 8}])/3 + 
   (35750*betasv[{4}, {16}]*zeta[7])/3 + (3575*betasv[{5}, {16}]*zeta[7])/y - 
   (32175*betasv[{6}, {16}]*zeta[7])/(8*y^2) - (13*zeta[15])/(1990656*y^3) + 
   (25025*betasv[{0}, {8}]*zeta[15])/(1152*y^4) + 
   (5005*betasv[{1}, {8}]*zeta[15])/(768*y^5) - 
   (15015*betasv[{2}, {8}]*zeta[15])/(2048*y^6) + 
   (715*zeta[7]*zeta[15])/(147456*y^10) - (28556957*zeta[19])/
    (168004730880*y^7), pinablaFp[4, 8, 8, 1] -> 
  -450450*betasv[{4, 7}, {8, 16}] + (350350*betasv[{6, 5}, {8, 16}])/3 - 
   225225*betasv[{8, 3}, {16, 8}] - 275275*betasv[{9, 2}, {16, 8}] + 
   125125*betasv[{10, 1}, {16, 8}] + (125125*betasv[{11, 0}, {16, 8}])/3 - 
   (100100*betasv[{5}, {16}]*zeta[7])/3 + (32175*betasv[{7}, {16}]*zeta[7])/
    (4*y^2) + (13*zeta[15])/(663552*y^2) - (25025*betasv[{0}, {8}]*zeta[15])/
    (288*y^3) - (25025*betasv[{1}, {8}]*zeta[15])/(384*y^4) + 
   (55055*betasv[{2}, {8}]*zeta[15])/(1536*y^5) + 
   (15015*betasv[{3}, {8}]*zeta[15])/(2048*y^6) - 
   (3575*zeta[7]*zeta[15])/(73728*y^9) + (28556957*zeta[19])/
    (24000675840*y^6), pinablaFp[4, 8, 8, 2] -> 
  (1576575*betasv[{4, 8}, {8, 16}])/2 + 225225*betasv[{5, 7}, {8, 16}] - 
   (525525*betasv[{6, 6}, {8, 16}])/2 + (675675*betasv[{8, 4}, {16, 8}])/4 + 
   (1226225*betasv[{9, 3}, {16, 8}])/2 + (375375*betasv[{10, 2}, {16, 8}])/
    2 - (375375*betasv[{11, 1}, {16, 8}])/2 - 
   (125125*betasv[{12, 0}, {16, 8}])/4 + 75075*betasv[{6}, {16}]*zeta[7] - 
   (32175*betasv[{7}, {16}]*zeta[7])/(2*y) - 
   (225225*betasv[{8}, {16}]*zeta[7])/(16*y^2) - (13*zeta[15])/(331776*y) + 
   (25025*betasv[{0}, {8}]*zeta[15])/(96*y^2) + 
   (25025*betasv[{1}, {8}]*zeta[15])/(64*y^3) - 
   (25025*betasv[{2}, {8}]*zeta[15])/(256*y^4) - 
   (245245*betasv[{3}, {8}]*zeta[15])/(3072*y^5) - 
   (45045*betasv[{4}, {8}]*zeta[15])/(8192*y^6) + 
   (3575*zeta[7]*zeta[15])/(8192*y^8) - (28556957*zeta[19])/(4000112640*y^5), 
 pinablaFp[4, 8, 8, 3] -> (-4729725*betasv[{4, 9}, {8, 16}])/4 - 
   (1576575*betasv[{5, 8}, {8, 16}])/2 + (1876875*betasv[{6, 7}, {8, 16}])/
    4 - (675675*betasv[{8, 5}, {16, 8}])/8 - 
   (1426425*betasv[{9, 4}, {16, 8}])/2 - (7632625*betasv[{10, 3}, {16, 8}])/
    8 + (375375*betasv[{11, 2}, {16, 8}])/8 + 
   (375375*betasv[{12, 1}, {16, 8}])/2 + (125125*betasv[{13, 0}, {16, 8}])/
    8 - (268125*betasv[{7}, {16}]*zeta[7])/2 + 
   (225225*betasv[{8}, {16}]*zeta[7])/(4*y) + 
   (675675*betasv[{9}, {16}]*zeta[7])/(32*y^2) + (13*zeta[15])/331776 - 
   (25025*betasv[{0}, {8}]*zeta[15])/(48*y) - 
   (25025*betasv[{1}, {8}]*zeta[15])/(16*y^2) - 
   (25025*betasv[{2}, {8}]*zeta[15])/(256*y^3) + 
   (1526525*betasv[{3}, {8}]*zeta[15])/(3072*y^4) + 
   (95095*betasv[{4}, {8}]*zeta[15])/(1024*y^5) + 
   (45045*betasv[{5}, {8}]*zeta[15])/(16384*y^6) - 
   (3575*zeta[7]*zeta[15])/(1024*y^7) + (28556957*zeta[19])/(800022528*y^4), 
 pinablaFp[4, 8, 8, 4] -> (23648625*betasv[{4, 10}, {8, 16}])/16 + 
   (14189175*betasv[{5, 9}, {8, 16}])/8 - (9984975*betasv[{6, 8}, {8, 16}])/
    16 + (675675*betasv[{8, 6}, {16, 8}])/32 + 
   (7732725*betasv[{9, 5}, {16, 8}])/16 + (51426375*betasv[{10, 4}, {16, 8}])/
    32 + (3628625*betasv[{11, 3}, {16, 8}])/4 - 
   (8633625*betasv[{12, 2}, {16, 8}])/32 - (1876875*betasv[{13, 1}, {16, 8}])/
    16 - (125125*betasv[{14, 0}, {16, 8}])/32 + 
   (1426425*betasv[{8}, {16}]*zeta[7])/8 - 
   (2027025*betasv[{9}, {16}]*zeta[7])/(16*y) - 
   (3378375*betasv[{10}, {16}]*zeta[7])/(128*y^2) + 
   (25025*betasv[{0}, {8}]*zeta[15])/48 + (125125*betasv[{1}, {8}]*zeta[15])/
    (32*y) + (575575*betasv[{2}, {8}]*zeta[15])/(256*y^2) - 
   (725725*betasv[{3}, {8}]*zeta[15])/(384*y^3) - 
   (3428425*betasv[{4}, {8}]*zeta[15])/(4096*y^4) - 
   (515515*betasv[{5}, {8}]*zeta[15])/(8192*y^5) - 
   (45045*betasv[{6}, {8}]*zeta[15])/(65536*y^6) + 
   (25025*zeta[7]*zeta[15])/(1024*y^6) - (28556957*zeta[19])/(200005632*y^3), 
 pinablaFp[4, 8, 8, 5] -> (-23648625*betasv[{4, 11}, {8, 16}])/16 - 
   (23648625*betasv[{5, 10}, {8, 16}])/8 + (7882875*betasv[{6, 9}, {8, 16}])/
    16 - (4879875*betasv[{9, 6}, {16, 8}])/32 - 
   (5630625*betasv[{10, 5}, {16, 8}])/4 - (73198125*betasv[{11, 4}, {16, 8}])/
    32 - (13138125*betasv[{12, 3}, {16, 8}])/32 + 
   (1126125*betasv[{13, 2}, {16, 8}])/4 + (1126125*betasv[{14, 1}, {16, 8}])/
    32 + (6435*betasv[{8}, {16}]*pinablaE[4, 4])/4 - 
   (1126125*betasv[{9}, {16}]*zeta[7])/8 + 
   (3378375*betasv[{10}, {16}]*zeta[7])/(16*y) + 
   (3378375*betasv[{11}, {16}]*zeta[7])/(128*y^2) - 
   (75075*betasv[{1}, {8}]*zeta[15])/16 - (75075*betasv[{2}, {8}]*zeta[15])/
    (8*y) + (875875*betasv[{3}, {8}]*zeta[15])/(256*y^2) + 
   (4879875*betasv[{4}, {8}]*zeta[15])/(1024*y^3) + 
   (375375*betasv[{5}, {8}]*zeta[15])/(512*y^4) + 
   (325325*betasv[{6}, {8}]*zeta[15])/(16384*y^5) - 
   (429*pinablaE[4, 4]*zeta[15])/(8192*y^6) - (75075*zeta[7]*zeta[15])/
    (512*y^5) + (28556957*zeta[19])/(66668544*y^2), 
 pinablaFp[4, 8, 8, 6] -> (70945875*betasv[{4, 12}, {8, 16}])/64 + 
   (118243125*betasv[{5, 11}, {8, 16}])/32 + 
   (7882875*betasv[{6, 10}, {8, 16}])/64 + 
   (69444375*betasv[{10, 6}, {16, 8}])/128 + 
   (163288125*betasv[{11, 5}, {16, 8}])/64 + 
   (129504375*betasv[{12, 4}, {16, 8}])/64 - 
   (4879875*betasv[{13, 3}, {16, 8}])/64 - 
   (14639625*betasv[{14, 2}, {16, 8}])/128 - 
   (112255*betasv[{9}, {16}]*pinablaE[4, 4])/8 + 
   (6435*betasv[{8}, {16}]*pinablaE[4, 5])/4 - 
   (1126125*betasv[{10}, {16}]*zeta[7])/32 - 
   (16891875*betasv[{11}, {16}]*zeta[7])/(64*y) - 
   (10135125*betasv[{12}, {16}]*zeta[7])/(512*y^2) + 
   (975975*betasv[{2}, {8}]*zeta[15])/64 + (325325*betasv[{3}, {8}]*zeta[15])/
    (128*y) - (8633625*betasv[{4}, {8}]*zeta[15])/(512*y^2) - 
   (10885875*betasv[{5}, {8}]*zeta[15])/(2048*y^3) - 
   (4629625*betasv[{6}, {8}]*zeta[15])/(16384*y^4) + 
   (22451*pinablaE[4, 4]*zeta[15])/(12288*y^5) - 
   (429*pinablaE[4, 5]*zeta[15])/(8192*y^6) + (375375*zeta[7]*zeta[15])/
    (512*y^4) - (28556957*zeta[19])/(33334272*y), 
 pinablaFp[4, 8, 8, 7] -> (-70945875*betasv[{4, 13}, {8, 16}])/128 - 
   (212837625*betasv[{5, 12}, {8, 16}])/64 - 
   (134008875*betasv[{6, 11}, {8, 16}])/128 - 
   (302176875*betasv[{11, 6}, {16, 8}])/256 - 
   (748873125*betasv[{12, 5}, {16, 8}])/256 - 
   (244369125*betasv[{13, 4}, {16, 8}])/256 + 
   (34159125*betasv[{14, 3}, {16, 8}])/256 + 
   (1884025*betasv[{10}, {16}]*pinablaE[4, 4])/32 - 
   16445*betasv[{9}, {16}]*pinablaE[4, 5] + 
   (6435*betasv[{8}, {16}]*pinablaE[4, 6])/4 + 
   (19144125*betasv[{11}, {16}]*zeta[7])/64 + 
   (30405375*betasv[{12}, {16}]*zeta[7])/(128*y) + 
   (10135125*betasv[{13}, {16}]*zeta[7])/(1024*y^2) - 
   (2277275*betasv[{3}, {8}]*zeta[15])/128 + 
   (16291275*betasv[{4}, {8}]*zeta[15])/(512*y) + 
   (49924875*betasv[{5}, {8}]*zeta[15])/(2048*y^2) + 
   (20145125*betasv[{6}, {8}]*zeta[15])/(8192*y^3) - 
   (376805*pinablaE[4, 4]*zeta[15])/(12288*y^4) + 
   (3289*pinablaE[4, 5]*zeta[15])/(1536*y^5) - (429*pinablaE[4, 6]*zeta[15])/
    (8192*y^6) - (375375*zeta[7]*zeta[15])/(128*y^3) + 
   (28556957*zeta[19])/33334272, pinablaFp[4, 8, 10, 0] -> 
  225225*betasv[{4, 6}, {8, 16}] + 120120*betasv[{5, 5}, {8, 16}] + 
   15015*betasv[{6, 4}, {8, 16}] + 225225*betasv[{8, 2}, {16, 8}] + 
   120120*betasv[{9, 1}, {16, 8}] + 15015*betasv[{10, 0}, {16, 8}] - 
   4290*betasv[{4}, {16}]*zeta[7] - (8580*betasv[{5}, {16}]*zeta[7])/y - 
   (32175*betasv[{6}, {16}]*zeta[7])/(8*y^2) + (11*zeta[15])/(8294400*y^3) - 
   (1001*betasv[{0}, {8}]*zeta[15])/(128*y^4) - 
   (1001*betasv[{1}, {8}]*zeta[15])/(64*y^5) - 
   (15015*betasv[{2}, {8}]*zeta[15])/(2048*y^6) + 
   (429*zeta[7]*zeta[15])/(32768*y^10) - (1079667875*zeta[21])/
    (360464154624*y^9), pinablaFp[4, 8, 10, 1] -> 
  -450450*betasv[{4, 7}, {8, 16}] - (765765*betasv[{5, 6}, {8, 16}])/2 - 
   (135135*betasv[{6, 5}, {8, 16}])/2 - 225225*betasv[{8, 3}, {16, 8}] - 
   (975975*betasv[{9, 2}, {16, 8}])/2 - (345345*betasv[{10, 1}, {16, 8}])/2 - 
   15015*betasv[{11, 0}, {16, 8}] + 19305*betasv[{5}, {16}]*zeta[7] + 
   (109395*betasv[{6}, {16}]*zeta[7])/(4*y) + 
   (32175*betasv[{7}, {16}]*zeta[7])/(4*y^2) - (11*zeta[15])/(2764800*y^2) + 
   (1001*betasv[{0}, {8}]*zeta[15])/(32*y^3) + 
   (23023*betasv[{1}, {8}]*zeta[15])/(256*y^4) + 
   (65065*betasv[{2}, {8}]*zeta[15])/(1024*y^5) + 
   (15015*betasv[{3}, {8}]*zeta[15])/(2048*y^6) - 
   (2145*zeta[7]*zeta[15])/(16384*y^9) + (1079667875*zeta[21])/
    (40051572736*y^8), pinablaFp[4, 8, 10, 2] -> 
  (1576575*betasv[{4, 8}, {8, 16}])/2 + 990990*betasv[{5, 7}, {8, 16}] + 
   (495495*betasv[{6, 6}, {8, 16}])/2 + (675675*betasv[{8, 4}, {16, 8}])/4 + 
   825825*betasv[{9, 3}, {16, 8}] + 825825*betasv[{10, 2}, {16, 8}] + 
   195195*betasv[{11, 1}, {16, 8}] + (45045*betasv[{12, 0}, {16, 8}])/4 - 
   70785*betasv[{6}, {16}]*zeta[7] - (70785*betasv[{7}, {16}]*zeta[7])/y - 
   (225225*betasv[{8}, {16}]*zeta[7])/(16*y^2) + (11*zeta[15])/(1382400*y) - 
   (3003*betasv[{0}, {8}]*zeta[15])/(32*y^2) - 
   (13013*betasv[{1}, {8}]*zeta[15])/(32*y^3) - 
   (55055*betasv[{2}, {8}]*zeta[15])/(128*y^4) - 
   (55055*betasv[{3}, {8}]*zeta[15])/(512*y^5) - 
   (45045*betasv[{4}, {8}]*zeta[15])/(8192*y^6) + 
   (19305*zeta[7]*zeta[15])/(16384*y^8) - (1079667875*zeta[21])/
    (5006446592*y^7), pinablaFp[4, 8, 10, 3] -> 
  (-4729725*betasv[{4, 9}, {8, 16}])/4 - (8513505*betasv[{5, 8}, {8, 16}])/
    4 - (1486485*betasv[{6, 7}, {8, 16}])/2 - 
   (675675*betasv[{8, 5}, {16, 8}])/8 - (6981975*betasv[{9, 4}, {16, 8}])/8 - 
   (7432425*betasv[{10, 3}, {16, 8}])/4 - (4279275*betasv[{11, 2}, {16, 8}])/
    4 - (1306305*betasv[{12, 1}, {16, 8}])/8 - 
   (45045*betasv[{13, 0}, {16, 8}])/8 + 212355*betasv[{7}, {16}]*zeta[7] + 
   (1216215*betasv[{8}, {16}]*zeta[7])/(8*y) + 
   (675675*betasv[{9}, {16}]*zeta[7])/(32*y^2) - (11*zeta[15])/1382400 + 
   (3003*betasv[{0}, {8}]*zeta[15])/(16*y) + 
   (87087*betasv[{1}, {8}]*zeta[15])/(64*y^2) + 
   (285285*betasv[{2}, {8}]*zeta[15])/(128*y^3) + 
   (495495*betasv[{3}, {8}]*zeta[15])/(512*y^4) + 
   (465465*betasv[{4}, {8}]*zeta[15])/(4096*y^5) + 
   (45045*betasv[{5}, {8}]*zeta[15])/(16384*y^6) - 
   (19305*zeta[7]*zeta[15])/(2048*y^7) + (1079667875*zeta[21])/
    (715206656*y^6), pinablaFp[4, 8, 10, 4] -> 
  (23648625*betasv[{4, 10}, {8, 16}])/16 + 3783780*betasv[{5, 9}, {8, 16}] + 
   (29324295*betasv[{6, 8}, {8, 16}])/16 + (675675*betasv[{8, 6}, {16, 8}])/
    32 + (1126125*betasv[{9, 5}, {16, 8}])/2 + 
   (79504425*betasv[{10, 4}, {16, 8}])/32 + 
   2927925*betasv[{11, 3}, {16, 8}] + (32207175*betasv[{12, 2}, {16, 8}])/
    32 + 90090*betasv[{13, 1}, {16, 8}] + (45045*betasv[{14, 0}, {16, 8}])/
    32 - (4189185*betasv[{8}, {16}]*zeta[7])/8 - 
   (270270*betasv[{9}, {16}]*zeta[7])/y - 
   (3378375*betasv[{10}, {16}]*zeta[7])/(128*y^2) - 
   (3003*betasv[{0}, {8}]*zeta[15])/16 - (3003*betasv[{1}, {8}]*zeta[15])/y - 
   (2147145*betasv[{2}, {8}]*zeta[15])/(256*y^2) - 
   (195195*betasv[{3}, {8}]*zeta[15])/(32*y^3) - 
   (5300295*betasv[{4}, {8}]*zeta[15])/(4096*y^4) - 
   (75075*betasv[{5}, {8}]*zeta[15])/(1024*y^5) - 
   (45045*betasv[{6}, {8}]*zeta[15])/(65536*y^6) + 
   (135135*zeta[7]*zeta[15])/(2048*y^6) - (3239003625*zeta[21])/
    (357603328*y^5), pinablaFp[4, 8, 10, 5] -> 
  (-23648625*betasv[{4, 11}, {8, 16}])/16 - 
   (174999825*betasv[{5, 10}, {8, 16}])/32 - 
   (118243125*betasv[{6, 9}, {8, 16}])/32 - 
   (11036025*betasv[{9, 6}, {16, 8}])/64 - 
   (124549425*betasv[{10, 5}, {16, 8}])/64 - 
   (149774625*betasv[{11, 4}, {16, 8}])/32 - 
   (102477375*betasv[{12, 3}, {16, 8}])/32 - 
   (39414375*betasv[{13, 2}, {16, 8}])/64 - 
   (1576575*betasv[{14, 1}, {16, 8}])/64 + 
   (6435*betasv[{8}, {16}]*pinablaE[4, 4])/4 + 
   (16891875*betasv[{9}, {16}]*zeta[7])/16 + 
   (24999975*betasv[{10}, {16}]*zeta[7])/(64*y) + 
   (3378375*betasv[{11}, {16}]*zeta[7])/(128*y^2) + 
   (105105*betasv[{1}, {8}]*zeta[15])/32 + 
   (2627625*betasv[{2}, {8}]*zeta[15])/(128*y) + 
   (6831825*betasv[{3}, {8}]*zeta[15])/(256*y^2) + 
   (9984975*betasv[{4}, {8}]*zeta[15])/(1024*y^3) + 
   (8303295*betasv[{5}, {8}]*zeta[15])/(8192*y^4) + 
   (735735*betasv[{6}, {8}]*zeta[15])/(32768*y^5) - 
   (429*pinablaE[4, 4]*zeta[15])/(8192*y^6) - (405405*zeta[7]*zeta[15])/
    (1024*y^5) + (16195018125*zeta[21])/(357603328*y^4), 
 pinablaFp[4, 8, 10, 6] -> (70945875*betasv[{4, 12}, {8, 16}])/64 + 
   (99324225*betasv[{5, 11}, {8, 16}])/16 + 
   (383107725*betasv[{6, 10}, {8, 16}])/64 + 
   (89864775*betasv[{10, 6}, {16, 8}])/128 + 
   (137162025*betasv[{11, 5}, {16, 8}])/32 + 
   (23648625*betasv[{12, 4}, {16, 8}])/4 + 
   (70945875*betasv[{13, 3}, {16, 8}])/32 + 
   (23648625*betasv[{14, 2}, {16, 8}])/128 - 
   (62205*betasv[{9}, {16}]*pinablaE[4, 4])/4 + 
   (6435*betasv[{8}, {16}]*pinablaE[4, 5])/4 - 
   (54729675*betasv[{10}, {16}]*zeta[7])/32 - 
   (14189175*betasv[{11}, {16}]*zeta[7])/(32*y) - 
   (10135125*betasv[{12}, {16}]*zeta[7])/(512*y^2) - 
   (1576575*betasv[{2}, {8}]*zeta[15])/64 - 
   (4729725*betasv[{3}, {8}]*zeta[15])/(64*y) - 
   (1576575*betasv[{4}, {8}]*zeta[15])/(32*y^2) - 
   (9144135*betasv[{5}, {8}]*zeta[15])/(1024*y^3) - 
   (5990985*betasv[{6}, {8}]*zeta[15])/(16384*y^4) + 
   (4147*pinablaE[4, 4]*zeta[15])/(2048*y^5) - (429*pinablaE[4, 5]*zeta[15])/
    (8192*y^6) + (2027025*zeta[7]*zeta[15])/(1024*y^4) - 
   (16195018125*zeta[21])/(89400832*y^3), pinablaFp[4, 8, 10, 7] -> 
  (-70945875*betasv[{4, 13}, {8, 16}])/128 - 
   (666891225*betasv[{5, 12}, {8, 16}])/128 - 
   (241215975*betasv[{6, 11}, {8, 16}])/32 - 
   (14189175*betasv[{11, 6}, {16, 8}])/8 - 
   (789864075*betasv[{12, 5}, {16, 8}])/128 - 
   (591215625*betasv[{13, 4}, {16, 8}])/128 - 
   (23648625*betasv[{14, 3}, {16, 8}])/32 + 72930*betasv[{10}, {16}]*
    pinablaE[4, 4] - (143715*betasv[{9}, {16}]*pinablaE[4, 5])/8 + 
   (6435*betasv[{8}, {16}]*pinablaE[4, 6])/4 + 
   (34459425*betasv[{11}, {16}]*zeta[7])/16 + 
   (95270175*betasv[{12}, {16}]*zeta[7])/(256*y) + 
   (10135125*betasv[{13}, {16}]*zeta[7])/(1024*y^2) + 
   (1576575*betasv[{3}, {8}]*zeta[15])/16 + 
   (39414375*betasv[{4}, {8}]*zeta[15])/(256*y) + 
   (52657605*betasv[{5}, {8}]*zeta[15])/(1024*y^2) + 
   (945945*betasv[{6}, {8}]*zeta[15])/(256*y^3) - 
   (2431*pinablaE[4, 4]*zeta[15])/(64*y^4) + (9581*pinablaE[4, 5]*zeta[15])/
    (4096*y^5) - (429*pinablaE[4, 6]*zeta[15])/(8192*y^6) - 
   (2027025*zeta[7]*zeta[15])/(256*y^3) + (48585054375*zeta[21])/
    (89400832*y^2), pinablaFp[4, 8, 10, 8] -> 
  (70945875*betasv[{4, 14}, {8, 16}])/512 + 
   (184459275*betasv[{5, 13}, {8, 16}])/64 + 
   (3561482925*betasv[{6, 12}, {8, 16}])/512 + 
   (1470944475*betasv[{12, 6}, {16, 8}])/512 + 
   (345269925*betasv[{13, 5}, {16, 8}])/64 + 
   (874999125*betasv[{14, 4}, {16, 8}])/512 - 208065*betasv[{11}, {16}]*
    pinablaE[4, 4] + (3052335*betasv[{10}, {16}]*pinablaE[4, 5])/32 - 
   (40755*betasv[{9}, {16}]*pinablaE[4, 6])/2 + 
   (6435*betasv[{8}, {16}]*pinablaE[4, 7])/4 - 
   (508783275*betasv[{12}, {16}]*zeta[7])/256 - 
   (26351325*betasv[{13}, {16}]*zeta[7])/(128*y) - 
   (10135125*betasv[{14}, {16}]*zeta[7])/(4096*y^2) - 
   (58333275*betasv[{4}, {8}]*zeta[15])/256 - 
   (23017995*betasv[{5}, {8}]*zeta[15])/(128*y) - 
   (98062965*betasv[{6}, {8}]*zeta[15])/(4096*y^2) + 
   (13871*pinablaE[4, 4]*zeta[15])/(32*y^3) - 
   (203489*pinablaE[4, 5]*zeta[15])/(4096*y^4) + 
   (2717*pinablaE[4, 6]*zeta[15])/(1024*y^5) - (429*pinablaE[4, 7]*zeta[15])/
    (8192*y^6) + (6081075*zeta[7]*zeta[15])/(256*y^2) - 
   (48585054375*zeta[21])/(44700416*y), pinablaFp[4, 8, 10, 9] -> 
  (-808782975*betasv[{5, 14}, {8, 16}])/1024 - 
   (4299320025*betasv[{6, 13}, {8, 16}])/1024 - 
   (2852024175*betasv[{13, 6}, {16, 8}])/1024 - 
   (2256078825*betasv[{14, 5}, {16, 8}])/1024 + 
   (23996115*betasv[{12}, {16}]*pinablaE[4, 4])/64 - 
   (9710415*betasv[{11}, {16}]*pinablaE[4, 5])/32 + 
   (3867435*betasv[{10}, {16}]*pinablaE[4, 6])/32 - 
   (182325*betasv[{9}, {16}]*pinablaE[4, 7])/8 + 
   (6435*betasv[{8}, {16}]*pinablaE[4, 8])/4 + 
   (35*betasv[{4}, {8}]*pinablaE[8, 8])/4 + 
   (614188575*betasv[{13}, {16}]*zeta[7])/512 + 
   (115540425*betasv[{14}, {16}]*zeta[7])/(2048*y) - 
   (5*pinablaE[8, 8]*zeta[7])/(32*y^2) + 
   (150405255*betasv[{5}, {8}]*zeta[15])/512 + 
   (190134945*betasv[{6}, {8}]*zeta[15])/(2048*y) - 
   (1599741*pinablaE[4, 4]*zeta[15])/(512*y^2) + 
   (647361*pinablaE[4, 5]*zeta[15])/(1024*y^3) - 
   (257829*pinablaE[4, 6]*zeta[15])/(4096*y^4) + 
   (12155*pinablaE[4, 7]*zeta[15])/(4096*y^5) - (429*pinablaE[4, 8]*zeta[15])/
    (8192*y^6) - (6081075*zeta[7]*zeta[15])/(128*y) + 
   (48585054375*zeta[21])/44700416, pinablaFp[4, 9, 7, 0] -> 
  850850*betasv[{4, 7}, {8, 18}] - 680680*betasv[{5, 6}, {8, 18}] + 
   170170*betasv[{6, 5}, {8, 18}] + 850850*betasv[{9, 2}, {18, 8}] - 
   680680*betasv[{10, 1}, {18, 8}] + 170170*betasv[{11, 0}, {18, 8}] - 
   48620*betasv[{5}, {18}]*zeta[7] + (48620*betasv[{6}, {18}]*zeta[7])/y - 
   (60775*betasv[{7}, {18}]*zeta[7])/(4*y^2) + (13*zeta[17])/(884736*y^4) - 
   (5005*betasv[{0}, {8}]*zeta[17])/(256*y^5) + 
   (5005*betasv[{1}, {8}]*zeta[17])/(256*y^6) - 
   (25025*betasv[{2}, {8}]*zeta[17])/(4096*y^7) + 
   (715*zeta[7]*zeta[17])/(262144*y^11) - (129217*zeta[19])/(2601123840*y^6), 
 pinablaFp[4, 9, 7, 1] -> (-3828825*betasv[{4, 8}, {8, 18}])/2 + 
   1276275*betasv[{5, 7}, {8, 18}] - (595595*betasv[{6, 6}, {8, 18}])/2 - 
   850850*betasv[{9, 3}, {18, 8}] - (1276275*betasv[{10, 2}, {18, 8}])/2 + 
   765765*betasv[{11, 1}, {18, 8}] - (425425*betasv[{12, 0}, {18, 8}])/2 + 
   85085*betasv[{6}, {18}]*zeta[7] - (182325*betasv[{7}, {18}]*zeta[7])/
    (2*y) + (546975*betasv[{8}, {18}]*zeta[7])/(16*y^2) - 
   (13*zeta[17])/(221184*y^3) + (25025*betasv[{0}, {8}]*zeta[17])/(256*y^4) - 
   (45045*betasv[{1}, {8}]*zeta[17])/(512*y^5) + 
   (75075*betasv[{2}, {8}]*zeta[17])/(4096*y^6) + 
   (25025*betasv[{3}, {8}]*zeta[17])/(4096*y^7) - 
   (7865*zeta[7]*zeta[17])/(262144*y^10) + (129217*zeta[19])/(433520640*y^5), 
 pinablaFp[4, 9, 7, 2] -> 3828825*betasv[{4, 9}, {8, 18}] - 
   (3828825*betasv[{5, 8}, {8, 18}])/2 + 425425*betasv[{6, 7}, {8, 18}] + 
   (1276275*betasv[{9, 4}, {18, 8}])/2 + 2127125*betasv[{10, 3}, {18, 8}] - 
   (1276275*betasv[{12, 1}, {18, 8}])/2 + (425425*betasv[{13, 0}, {18, 8}])/
    2 - 121550*betasv[{7}, {18}]*zeta[7] + (546975*betasv[{8}, {18}]*zeta[7])/
    (4*y) - (546975*betasv[{9}, {18}]*zeta[7])/(8*y^2) + 
   (13*zeta[17])/(73728*y^2) - (25025*betasv[{0}, {8}]*zeta[17])/(64*y^3) + 
   (75075*betasv[{1}, {8}]*zeta[17])/(256*y^4) - 
   (125125*betasv[{3}, {8}]*zeta[17])/(2048*y^6) - 
   (75075*betasv[{4}, {8}]*zeta[17])/(16384*y^7) + 
   (39325*zeta[7]*zeta[17])/(131072*y^9) - (129217*zeta[19])/(86704128*y^4), 
 pinablaFp[4, 9, 7, 3] -> (-26801775*betasv[{4, 10}, {8, 18}])/4 + 
   (3828825*betasv[{5, 9}, {8, 18}])/2 - (3828825*betasv[{6, 8}, {8, 18}])/
    8 - (1276275*betasv[{9, 5}, {18, 8}])/4 - 
   (21696675*betasv[{10, 4}, {18, 8}])/8 - (6381375*betasv[{11, 3}, {18, 8}])/
    2 + (6381375*betasv[{12, 2}, {18, 8}])/8 + 
   (1276275*betasv[{13, 1}, {18, 8}])/4 - (1276275*betasv[{14, 0}, {18, 8}])/
    8 + (546975*betasv[{8}, {18}]*zeta[7])/4 - 
   (546975*betasv[{9}, {18}]*zeta[7])/(4*y) + 
   (3828825*betasv[{10}, {18}]*zeta[7])/(32*y^2) - (13*zeta[17])/(36864*y) + 
   (75075*betasv[{0}, {8}]*zeta[17])/(64*y^2) - 
   (75075*betasv[{1}, {8}]*zeta[17])/(128*y^3) - 
   (375375*betasv[{2}, {8}]*zeta[17])/(1024*y^4) + 
   (375375*betasv[{3}, {8}]*zeta[17])/(1024*y^5) + 
   (1276275*betasv[{4}, {8}]*zeta[17])/(16384*y^6) + 
   (75075*betasv[{5}, {8}]*zeta[17])/(32768*y^7) - 
   (353925*zeta[7]*zeta[17])/(131072*y^8) + (129217*zeta[19])/(21676032*y^3), 
 pinablaFp[4, 9, 7, 4] -> (80405325*betasv[{4, 11}, {8, 18}])/8 + 
   (3828825*betasv[{6, 9}, {8, 18}])/8 + (1276275*betasv[{9, 6}, {18, 8}])/
    16 + (3828825*betasv[{10, 5}, {18, 8}])/2 + 
   (103378275*betasv[{11, 4}, {18, 8}])/16 + 
   (6381375*betasv[{12, 3}, {18, 8}])/2 - (19144125*betasv[{13, 2}, {18, 8}])/
    16 + (1276275*betasv[{15, 0}, {18, 8}])/16 - 
   (546975*betasv[{9}, {18}]*zeta[7])/4 - 
   (11486475*betasv[{11}, {18}]*zeta[7])/(64*y^2) + (13*zeta[17])/36864 - 
   (75075*betasv[{0}, {8}]*zeta[17])/(32*y) + 
   (1126125*betasv[{2}, {8}]*zeta[17])/(512*y^3) - 
   (375375*betasv[{3}, {8}]*zeta[17])/(256*y^4) - 
   (6081075*betasv[{4}, {8}]*zeta[17])/(8192*y^5) - 
   (225225*betasv[{5}, {8}]*zeta[17])/(4096*y^6) - 
   (75075*betasv[{6}, {8}]*zeta[17])/(131072*y^7) + 
   (353925*zeta[7]*zeta[17])/(16384*y^7) - (129217*zeta[19])/(7225344*y^2), 
 pinablaFp[4, 9, 7, 5] -> (-402026625*betasv[{4, 12}, {8, 18}])/32 - 
   (80405325*betasv[{5, 11}, {8, 18}])/16 - 
   (26801775*betasv[{6, 10}, {8, 18}])/32 - 
   (39564525*betasv[{10, 6}, {18, 8}])/64 - 
   (195270075*betasv[{11, 5}, {18, 8}])/32 - 
   (670044375*betasv[{12, 4}, {18, 8}])/64 - 
   (31906875*betasv[{13, 3}, {18, 8}])/16 + 
   (57432375*betasv[{14, 2}, {18, 8}])/64 - 
   (3828825*betasv[{15, 1}, {18, 8}])/32 - (1276275*betasv[{16, 0}, {18, 8}])/
    64 + (12155*betasv[{9}, {18}]*pinablaE[4, 4])/2 + 
   (3828825*betasv[{10}, {18}]*zeta[7])/16 + 
   (11486475*betasv[{11}, {18}]*zeta[7])/(32*y) + 
   (57432375*betasv[{12}, {18}]*zeta[7])/(256*y^2) + 
   (75075*betasv[{0}, {8}]*zeta[17])/32 + (225225*betasv[{1}, {8}]*zeta[17])/
    (64*y) - (3378375*betasv[{2}, {8}]*zeta[17])/(512*y^2) + 
   (1876875*betasv[{3}, {8}]*zeta[17])/(512*y^3) + 
   (39414375*betasv[{4}, {8}]*zeta[17])/(8192*y^4) + 
   (11486475*betasv[{5}, {8}]*zeta[17])/(16384*y^5) + 
   (2327325*betasv[{6}, {8}]*zeta[17])/(131072*y^6) - 
   (715*pinablaE[4, 4]*zeta[17])/(16384*y^7) - (2477475*zeta[7]*zeta[17])/
    (16384*y^6) + (129217*zeta[19])/(3612672*y), 
 pinablaFp[4, 9, 7, 6] -> (402026625*betasv[{4, 13}, {8, 18}])/32 + 
   (402026625*betasv[{5, 12}, {8, 18}])/32 + 
   (80405325*betasv[{6, 11}, {8, 18}])/32 + 
   (156981825*betasv[{11, 6}, {18, 8}])/64 + 
   (823197375*betasv[{12, 5}, {18, 8}])/64 + 
   (95720625*betasv[{13, 4}, {18, 8}])/8 + 
   (19144125*betasv[{14, 3}, {18, 8}])/32 - 
   (19144125*betasv[{15, 2}, {18, 8}])/64 + 
   (3828825*betasv[{16, 1}, {18, 8}])/64 - 
   (230945*betasv[{10}, {18}]*pinablaE[4, 4])/4 + 
   (12155*betasv[{9}, {18}]*pinablaE[4, 5])/2 - 
   (11486475*betasv[{11}, {18}]*zeta[7])/16 - 
   (57432375*betasv[{12}, {18}]*zeta[7])/(64*y) - 
   (57432375*betasv[{13}, {18}]*zeta[7])/(256*y^2) - 
   (225225*betasv[{1}, {8}]*zeta[17])/32 + 
   (1126125*betasv[{2}, {8}]*zeta[17])/(128*y) - 
   (1126125*betasv[{3}, {8}]*zeta[17])/(256*y^2) - 
   (5630625*betasv[{4}, {8}]*zeta[17])/(256*y^3) - 
   (48423375*betasv[{5}, {8}]*zeta[17])/(8192*y^4) - 
   (9234225*betasv[{6}, {8}]*zeta[17])/(32768*y^5) + 
   (13585*pinablaE[4, 4]*zeta[17])/(8192*y^6) - (715*pinablaE[4, 5]*zeta[17])/
    (16384*y^7) + (7432425*zeta[7]*zeta[17])/(8192*y^5) - 
   (129217*zeta[19])/3612672, pinablaFp[4, 9, 9, 0] -> 
  850850*betasv[{4, 7}, {8, 18}] - 170170*betasv[{5, 6}, {8, 18}] - 
   170170*betasv[{6, 5}, {8, 18}] + 850850*betasv[{9, 2}, {18, 8}] - 
   170170*betasv[{10, 1}, {18, 8}] - 170170*betasv[{11, 0}, {18, 8}] + 
   48620*betasv[{5}, {18}]*zeta[7] + (12155*betasv[{6}, {18}]*zeta[7])/y - 
   (60775*betasv[{7}, {18}]*zeta[7])/(4*y^2) - (11*zeta[17])/(1769472*y^4) + 
   (5005*betasv[{0}, {8}]*zeta[17])/(256*y^5) + 
   (5005*betasv[{1}, {8}]*zeta[17])/(1024*y^6) - 
   (25025*betasv[{2}, {8}]*zeta[17])/(4096*y^7) + 
   (2145*zeta[7]*zeta[17])/(524288*y^11) - (6143137*zeta[21])/
    (45997883392*y^8), pinablaFp[4, 9, 9, 1] -> 
  (-3828825*betasv[{4, 8}, {8, 18}])/2 + 510510*betasv[{6, 6}, {8, 18}] - 
   850850*betasv[{9, 3}, {18, 8}] - 1276275*betasv[{10, 2}, {18, 8}] + 
   510510*betasv[{11, 1}, {18, 8}] + (425425*betasv[{12, 0}, {18, 8}])/2 - 
   145860*betasv[{6}, {18}]*zeta[7] + (546975*betasv[{8}, {18}]*zeta[7])/
    (16*y^2) + (11*zeta[17])/(442368*y^3) - (25025*betasv[{0}, {8}]*zeta[17])/
    (256*y^4) - (15015*betasv[{1}, {8}]*zeta[17])/(256*y^5) + 
   (75075*betasv[{2}, {8}]*zeta[17])/(2048*y^6) + 
   (25025*betasv[{3}, {8}]*zeta[17])/(4096*y^7) - 
   (23595*zeta[7]*zeta[17])/(524288*y^10) + (6143137*zeta[21])/
    (5749735424*y^7), pinablaFp[4, 9, 9, 2] -> 
  3828825*betasv[{4, 9}, {8, 18}] + (3828825*betasv[{5, 8}, {8, 18}])/4 - 
   1276275*betasv[{6, 7}, {8, 18}] + (1276275*betasv[{9, 4}, {18, 8}])/2 + 
   (5530525*betasv[{10, 3}, {18, 8}])/2 + 1276275*betasv[{11, 2}, {18, 8}] - 
   (3828825*betasv[{12, 1}, {18, 8}])/4 - (425425*betasv[{13, 0}, {18, 8}])/
    2 + 364650*betasv[{7}, {18}]*zeta[7] - (546975*betasv[{8}, {18}]*zeta[7])/
    (8*y) - (546975*betasv[{9}, {18}]*zeta[7])/(8*y^2) - 
   (11*zeta[17])/(147456*y^2) + (25025*betasv[{0}, {8}]*zeta[17])/(64*y^3) + 
   (225225*betasv[{1}, {8}]*zeta[17])/(512*y^4) - 
   (75075*betasv[{2}, {8}]*zeta[17])/(512*y^5) - 
   (325325*betasv[{3}, {8}]*zeta[17])/(4096*y^6) - 
   (75075*betasv[{4}, {8}]*zeta[17])/(16384*y^7) + 
   (117975*zeta[7]*zeta[17])/(262144*y^9) - (43001959*zeta[21])/
    (5749735424*y^6), pinablaFp[4, 9, 9, 3] -> 
  (-26801775*betasv[{4, 10}, {8, 18}])/4 - 3828825*betasv[{5, 9}, {8, 18}] + 
   (42117075*betasv[{6, 8}, {8, 18}])/16 - (1276275*betasv[{9, 5}, {18, 8}])/
    4 - (6381375*betasv[{10, 4}, {18, 8}])/2 - 
   (21696675*betasv[{11, 3}, {18, 8}])/4 - (6381375*betasv[{12, 2}, {18, 8}])/
    16 + 1276275*betasv[{13, 1}, {18, 8}] + 
   (1276275*betasv[{14, 0}, {18, 8}])/8 - (6016725*betasv[{8}, {18}]*zeta[7])/
    8 + (546975*betasv[{9}, {18}]*zeta[7])/(2*y) + 
   (3828825*betasv[{10}, {18}]*zeta[7])/(32*y^2) + (11*zeta[17])/(73728*y) - 
   (75075*betasv[{0}, {8}]*zeta[17])/(64*y^2) - 
   (75075*betasv[{1}, {8}]*zeta[17])/(32*y^3) + 
   (375375*betasv[{2}, {8}]*zeta[17])/(2048*y^4) + 
   (1276275*betasv[{3}, {8}]*zeta[17])/(2048*y^5) + 
   (375375*betasv[{4}, {8}]*zeta[17])/(4096*y^6) + 
   (75075*betasv[{5}, {8}]*zeta[17])/(32768*y^7) - 
   (1061775*zeta[7]*zeta[17])/(262144*y^8) + (129005877*zeta[21])/
    (2874867712*y^5), pinablaFp[4, 9, 9, 4] -> 
  (80405325*betasv[{4, 11}, {8, 18}])/8 + (80405325*betasv[{5, 10}, {8, 18}])/
    8 - (34459425*betasv[{6, 9}, {8, 18}])/8 + 
   (1276275*betasv[{9, 6}, {18, 8}])/16 + (34459425*betasv[{10, 5}, {18, 8}])/
    16 + (141666525*betasv[{11, 4}, {18, 8}])/16 + 
   (57432375*betasv[{12, 3}, {18, 8}])/8 - 
   (19144125*betasv[{13, 2}, {18, 8}])/16 - 
   (19144125*betasv[{14, 1}, {18, 8}])/16 - 
   (1276275*betasv[{15, 0}, {18, 8}])/16 + 
   (4922775*betasv[{9}, {18}]*zeta[7])/4 - 
   (11486475*betasv[{10}, {18}]*zeta[7])/(16*y) - 
   (11486475*betasv[{11}, {18}]*zeta[7])/(64*y^2) - (11*zeta[17])/73728 + 
   (75075*betasv[{0}, {8}]*zeta[17])/(32*y) + 
   (1126125*betasv[{1}, {8}]*zeta[17])/(128*y^2) + 
   (1126125*betasv[{2}, {8}]*zeta[17])/(512*y^3) - 
   (3378375*betasv[{3}, {8}]*zeta[17])/(1024*y^4) - 
   (8333325*betasv[{4}, {8}]*zeta[17])/(8192*y^5) - 
   (2027025*betasv[{5}, {8}]*zeta[17])/(32768*y^6) - 
   (75075*betasv[{6}, {8}]*zeta[17])/(131072*y^7) + 
   (1061775*zeta[7]*zeta[17])/(32768*y^7) - (645029385*zeta[21])/
    (2874867712*y^4), pinablaFp[4, 9, 9, 5] -> 
  (-402026625*betasv[{4, 12}, {8, 18}])/32 - 
   (80405325*betasv[{5, 11}, {8, 18}])/4 + 
   (80405325*betasv[{6, 10}, {8, 18}])/16 - 
   (21696675*betasv[{10, 6}, {18, 8}])/32 - 
   7657650*betasv[{11, 5}, {18, 8}] - (1052926875*betasv[{12, 4}, {18, 8}])/
    64 - (95720625*betasv[{13, 3}, {18, 8}])/16 + 
   (19144125*betasv[{14, 2}, {18, 8}])/8 + 
   (11486475*betasv[{15, 1}, {18, 8}])/16 + 
   (1276275*betasv[{16, 0}, {18, 8}])/64 + 
   (12155*betasv[{9}, {18}]*pinablaE[4, 4])/2 - 
   (11486475*betasv[{10}, {18}]*zeta[7])/8 + 
   (11486475*betasv[{11}, {18}]*zeta[7])/(8*y) + 
   (57432375*betasv[{12}, {18}]*zeta[7])/(256*y^2) - 
   (75075*betasv[{0}, {8}]*zeta[17])/32 - (675675*betasv[{1}, {8}]*zeta[17])/
    (32*y) - (1126125*betasv[{2}, {8}]*zeta[17])/(64*y^2) + 
   (5630625*betasv[{3}, {8}]*zeta[17])/(512*y^3) + 
   (61936875*betasv[{4}, {8}]*zeta[17])/(8192*y^4) + 
   (225225*betasv[{5}, {8}]*zeta[17])/(256*y^5) + 
   (1276275*betasv[{6}, {8}]*zeta[17])/(65536*y^6) - 
   (715*pinablaE[4, 4]*zeta[17])/(16384*y^7) - (7432425*zeta[7]*zeta[17])/
    (32768*y^6) + (645029385*zeta[21])/(718716928*y^3), 
 pinablaFp[4, 9, 9, 6] -> (402026625*betasv[{4, 13}, {8, 18}])/32 + 
   (2010133125*betasv[{5, 12}, {8, 18}])/64 - 
   (80405325*betasv[{6, 11}, {8, 18}])/32 + 
   (187612425*betasv[{11, 6}, {18, 8}])/64 + 
   (2278150875*betasv[{12, 5}, {18, 8}])/128 + 
   (670044375*betasv[{13, 4}, {18, 8}])/32 + 
   (134008875*betasv[{14, 3}, {18, 8}])/64 - 
   (134008875*betasv[{15, 2}, {18, 8}])/64 - 
   (26801775*betasv[{16, 1}, {18, 8}])/128 - 
   (498355*betasv[{10}, {18}]*pinablaE[4, 4])/8 + 
   (12155*betasv[{9}, {18}]*pinablaE[4, 5])/2 + 
   (11486475*betasv[{11}, {18}]*zeta[7])/16 - 
   (287161875*betasv[{12}, {18}]*zeta[7])/(128*y) - 
   (57432375*betasv[{13}, {18}]*zeta[7])/(256*y^2) + 
   (1576575*betasv[{1}, {8}]*zeta[17])/64 + 
   (7882875*betasv[{2}, {8}]*zeta[17])/(128*y) - 
   (7882875*betasv[{3}, {8}]*zeta[17])/(512*y^2) - 
   (39414375*betasv[{4}, {8}]*zeta[17])/(1024*y^3) - 
   (134008875*betasv[{5}, {8}]*zeta[17])/(16384*y^4) - 
   (11036025*betasv[{6}, {8}]*zeta[17])/(32768*y^5) + 
   (29315*pinablaE[4, 4]*zeta[17])/(16384*y^6) - 
   (715*pinablaE[4, 5]*zeta[17])/(16384*y^7) + (22297275*zeta[7]*zeta[17])/
    (16384*y^5) - (1935088155*zeta[21])/(718716928*y^2), 
 pinablaFp[4, 9, 9, 7] -> (-1206079875*betasv[{4, 14}, {8, 18}])/128 - 
   (1206079875*betasv[{5, 13}, {8, 18}])/32 - 
   (1206079875*betasv[{6, 12}, {8, 18}])/256 - 
   (4154275125*betasv[{12, 6}, {18, 8}])/512 - 
   (3618239625*betasv[{13, 5}, {18, 8}])/128 - 
   (4422292875*betasv[{14, 4}, {18, 8}])/256 + 
   (134008875*betasv[{15, 3}, {18, 8}])/128 + 
   (402026625*betasv[{16, 2}, {18, 8}])/512 + 
   (5068635*betasv[{11}, {18}]*pinablaE[4, 4])/16 - 
   72930*betasv[{10}, {18}]*pinablaE[4, 5] + 
   (12155*betasv[{9}, {18}]*pinablaE[4, 6])/2 + 
   (172297125*betasv[{12}, {18}]*zeta[7])/128 + 
   (172297125*betasv[{13}, {18}]*zeta[7])/(64*y) + 
   (172297125*betasv[{14}, {18}]*zeta[7])/(1024*y^2) - 
   (23648625*betasv[{2}, {8}]*zeta[17])/256 - 
   (7882875*betasv[{3}, {8}]*zeta[17])/(256*y) + 
   (260134875*betasv[{4}, {8}]*zeta[17])/(2048*y^2) + 
   (212837625*betasv[{5}, {8}]*zeta[17])/(4096*y^3) + 
   (244369125*betasv[{6}, {8}]*zeta[17])/(65536*y^4) - 
   (298155*pinablaE[4, 4]*zeta[17])/(8192*y^5) + 
   (2145*pinablaE[4, 5]*zeta[17])/(1024*y^6) - (715*pinablaE[4, 6]*zeta[17])/
    (16384*y^7) - (111486375*zeta[7]*zeta[17])/(16384*y^4) + 
   (1935088155*zeta[21])/(359358464*y), pinablaFp[4, 9, 9, 8] -> 
  (1206079875*betasv[{4, 15}, {8, 18}])/256 + 
   (8442559125*betasv[{5, 14}, {8, 18}])/256 + 
   (3618239625*betasv[{6, 13}, {8, 18}])/256 + 
   (3886257375*betasv[{13, 6}, {18, 8}])/256 + 
   (7638505875*betasv[{14, 5}, {18, 8}])/256 + 
   (2010133125*betasv[{15, 4}, {18, 8}])/256 - 
   (134008875*betasv[{16, 3}, {18, 8}])/128 - 
   (16226925*betasv[{12}, {18}]*pinablaE[4, 4])/16 + 
   (6818955*betasv[{11}, {18}]*pinablaE[4, 5])/16 - 
   (668525*betasv[{10}, {18}]*pinablaE[4, 6])/8 + 
   (12155*betasv[{9}, {18}]*pinablaE[4, 7])/2 - 
   (516891375*betasv[{13}, {18}]*zeta[7])/128 - 
   (1206079875*betasv[{14}, {18}]*zeta[7])/(512*y) - 
   (172297125*betasv[{15}, {18}]*zeta[7])/(2048*y^2) + 
   (7882875*betasv[{3}, {8}]*zeta[17])/64 - 
   (118243125*betasv[{4}, {8}]*zeta[17])/(512*y) - 
   (449323875*betasv[{5}, {8}]*zeta[17])/(2048*y^2) - 
   (228603375*betasv[{6}, {8}]*zeta[17])/(8192*y^3) + 
   (954525*pinablaE[4, 4]*zeta[17])/(2048*y^4) - 
   (401115*pinablaE[4, 5]*zeta[17])/(8192*y^5) + 
   (39325*pinablaE[4, 6]*zeta[17])/(16384*y^6) - 
   (715*pinablaE[4, 7]*zeta[17])/(16384*y^7) + (111486375*zeta[7]*zeta[17])/
    (4096*y^3) - (1935088155*zeta[21])/359358464, 
 pinablaFp[4, 9, 11, 0] -> 850850*betasv[{4, 7}, {8, 18}] + 
   476476*betasv[{5, 6}, {8, 18}] + 64974*betasv[{6, 5}, {8, 18}] + 
   850850*betasv[{9, 2}, {18, 8}] + 476476*betasv[{10, 1}, {18, 8}] + 
   64974*betasv[{11, 0}, {18, 8}] - 18564*betasv[{5}, {18}]*zeta[7] - 
   (34034*betasv[{6}, {18}]*zeta[7])/y - (60775*betasv[{7}, {18}]*zeta[7])/
    (4*y^2) + (91*zeta[17])/(66355200*y^4) - (1911*betasv[{0}, {8}]*zeta[17])/
    (256*y^5) - (7007*betasv[{1}, {8}]*zeta[17])/(512*y^6) - 
   (25025*betasv[{2}, {8}]*zeta[17])/(4096*y^7) + 
   (2925*zeta[7]*zeta[17])/(262144*y^11) - (73007672881*zeta[23])/
    (29324350586880*y^10), pinablaFp[4, 9, 11, 1] -> 
  (-3828825*betasv[{4, 8}, {8, 18}])/2 - 1616615*betasv[{5, 7}, {8, 18}] - 
   (595595*betasv[{6, 6}, {8, 18}])/2 - 850850*betasv[{9, 3}, {18, 8}] - 
   (4169165*betasv[{10, 2}, {18, 8}])/2 - 812175*betasv[{11, 1}, {18, 8}] - 
   (162435*betasv[{12, 0}, {18, 8}])/2 + 85085*betasv[{6}, {18}]*zeta[7] + 
   (230945*betasv[{7}, {18}]*zeta[7])/(2*y) + 
   (546975*betasv[{8}, {18}]*zeta[7])/(16*y^2) - 
   (91*zeta[17])/(16588800*y^3) + (9555*betasv[{0}, {8}]*zeta[17])/
    (256*y^4) + (47775*betasv[{1}, {8}]*zeta[17])/(512*y^5) + 
   (245245*betasv[{2}, {8}]*zeta[17])/(4096*y^6) + 
   (25025*betasv[{3}, {8}]*zeta[17])/(4096*y^7) - 
   (32175*zeta[7]*zeta[17])/(262144*y^10) + (73007672881*zeta[23])/
    (2932435058688*y^9), pinablaFp[4, 9, 11, 2] -> 
  3828825*betasv[{4, 9}, {8, 18}] + 4594590*betasv[{5, 8}, {8, 18}] + 
   (2297295*betasv[{6, 7}, {8, 18}])/2 + (1276275*betasv[{9, 4}, {18, 8}])/
    2 + 3573570*betasv[{10, 3}, {18, 8}] + (8284185*betasv[{11, 2}, {18, 8}])/
    2 + 1137045*betasv[{12, 1}, {18, 8}] + (162435*betasv[{13, 0}, {18, 8}])/
    2 - 328185*betasv[{7}, {18}]*zeta[7] - (328185*betasv[{8}, {18}]*zeta[7])/
    y - (546975*betasv[{9}, {18}]*zeta[7])/(8*y^2) + 
   (91*zeta[17])/(5529600*y^2) - (9555*betasv[{0}, {8}]*zeta[17])/(64*y^3) - 
   (66885*betasv[{1}, {8}]*zeta[17])/(128*y^4) - 
   (487305*betasv[{2}, {8}]*zeta[17])/(1024*y^5) - 
   (105105*betasv[{3}, {8}]*zeta[17])/(1024*y^6) - 
   (75075*betasv[{4}, {8}]*zeta[17])/(16384*y^7) + 
   (160875*zeta[7]*zeta[17])/(131072*y^9) - (73007672881*zeta[23])/
    (325826117632*y^8), pinablaFp[4, 9, 11, 3] -> 
  (-26801775*betasv[{4, 10}, {8, 18}])/4 - (22207185*betasv[{5, 9}, {8, 18}])/
    2 - (29864835*betasv[{6, 8}, {8, 18}])/8 - 
   (1276275*betasv[{9, 5}, {18, 8}])/4 - (30375345*betasv[{10, 4}, {18, 8}])/
    8 - (19004895*betasv[{11, 3}, {18, 8}])/2 - 
   (52791375*betasv[{12, 2}, {18, 8}])/8 - (5035485*betasv[{13, 1}, {18, 8}])/
    4 - (487305*betasv[{14, 0}, {18, 8}])/8 + 
   (4266405*betasv[{8}, {18}]*zeta[7])/4 + 
   (3172455*betasv[{9}, {18}]*zeta[7])/(4*y) + 
   (3828825*betasv[{10}, {18}]*zeta[7])/(32*y^2) - 
   (91*zeta[17])/(2764800*y) + (28665*betasv[{0}, {8}]*zeta[17])/(64*y^2) + 
   (296205*betasv[{1}, {8}]*zeta[17])/(128*y^3) + 
   (3105375*betasv[{2}, {8}]*zeta[17])/(1024*y^4) + 
   (1117935*betasv[{3}, {8}]*zeta[17])/(1024*y^5) + 
   (1786785*betasv[{4}, {8}]*zeta[17])/(16384*y^6) + 
   (75075*betasv[{5}, {8}]*zeta[17])/(32768*y^7) - 
   (1447875*zeta[7]*zeta[17])/(131072*y^8) + (73007672881*zeta[23])/
    (40728264704*y^7), pinablaFp[4, 9, 11, 4] -> 
  (80405325*betasv[{4, 11}, {8, 18}])/8 + (91126035*betasv[{5, 10}, {8, 18}])/
    4 + (81936855*betasv[{6, 9}, {8, 18}])/8 + 
   (1276275*betasv[{9, 6}, {18, 8}])/16 + (19654635*betasv[{10, 5}, {18, 8}])/
    8 + (205155405*betasv[{11, 4}, {18, 8}])/16 + 
   (73907925*betasv[{12, 3}, {18, 8}])/4 + 
   (130760175*betasv[{13, 2}, {18, 8}])/16 + 
   (8284185*betasv[{14, 1}, {18, 8}])/8 + (487305*betasv[{15, 0}, {18, 8}])/
    16 - (11705265*betasv[{9}, {18}]*zeta[7])/4 - 
   (13018005*betasv[{10}, {18}]*zeta[7])/(8*y) - 
   (11486475*betasv[{11}, {18}]*zeta[7])/(64*y^2) + (91*zeta[17])/2764800 - 
   (28665*betasv[{0}, {8}]*zeta[17])/(32*y) - 
   (487305*betasv[{1}, {8}]*zeta[17])/(64*y^2) - 
   (7691775*betasv[{2}, {8}]*zeta[17])/(512*y^3) - 
   (4347525*betasv[{3}, {8}]*zeta[17])/(512*y^4) - 
   (12067965*betasv[{4}, {8}]*zeta[17])/(8192*y^5) - 
   (1156155*betasv[{5}, {8}]*zeta[17])/(16384*y^6) - 
   (75075*betasv[{6}, {8}]*zeta[17])/(131072*y^7) + 
   (1447875*zeta[7]*zeta[17])/(16384*y^7) - (511053710167*zeta[23])/
    (40728264704*y^6), pinablaFp[4, 9, 11, 5] -> 
  (-402026625*betasv[{4, 12}, {8, 18}])/32 - 
   (627161535*betasv[{5, 11}, {8, 18}])/16 - 
   (755810055*betasv[{6, 10}, {8, 18}])/32 - 
   (48243195*betasv[{10, 6}, {18, 8}])/64 - 
   (323083215*betasv[{11, 5}, {18, 8}])/32 - 
   (1912672125*betasv[{12, 4}, {18, 8}])/64 - 
   (426391875*betasv[{13, 3}, {18, 8}])/16 - 
   (475122375*betasv[{14, 2}, {18, 8}])/64 - 
   (18030285*betasv[{15, 1}, {18, 8}])/32 - (487305*betasv[{16, 0}, {18, 8}])/
    64 + (12155*betasv[{9}, {18}]*pinablaE[4, 4])/2 + 
   (107972865*betasv[{10}, {18}]*zeta[7])/16 + 
   (89594505*betasv[{11}, {18}]*zeta[7])/(32*y) + 
   (57432375*betasv[{12}, {18}]*zeta[7])/(256*y^2) + 
   (28665*betasv[{0}, {8}]*zeta[17])/32 + (1060605*betasv[{1}, {8}]*zeta[17])/
    (64*y) + (27948375*betasv[{2}, {8}]*zeta[17])/(512*y^2) + 
   (25081875*betasv[{3}, {8}]*zeta[17])/(512*y^3) + 
   (112510125*betasv[{4}, {8}]*zeta[17])/(8192*y^4) + 
   (19004895*betasv[{5}, {8}]*zeta[17])/(16384*y^5) + 
   (2837835*betasv[{6}, {8}]*zeta[17])/(131072*y^6) - 
   (715*pinablaE[4, 4]*zeta[17])/(16384*y^7) - (10135125*zeta[7]*zeta[17])/
    (16384*y^6) + (1533161130501*zeta[23])/(20364132352*y^5), 
 pinablaFp[4, 9, 11, 6] -> (402026625*betasv[{4, 13}, {8, 18}])/32 + 
   (884458575*betasv[{5, 12}, {8, 18}])/16 + 
   (723647925*betasv[{6, 11}, {8, 18}])/16 + 
   (7309575*betasv[{11, 6}, {18, 8}])/2 + 
   (441011025*betasv[{12, 5}, {18, 8}])/16 + 
   (1595923875*betasv[{13, 4}, {18, 8}])/32 + 
   (109643625*betasv[{14, 3}, {18, 8}])/4 + 
   (70659225*betasv[{15, 2}, {18, 8}])/16 + 
   (2436525*betasv[{16, 1}, {18, 8}])/16 - 68068*betasv[{10}, {18}]*
    pinablaE[4, 4] + (12155*betasv[{9}, {18}]*pinablaE[4, 5])/2 - 
   (103378275*betasv[{11}, {18}]*zeta[7])/8 - 
   (126351225*betasv[{12}, {18}]*zeta[7])/(32*y) - 
   (57432375*betasv[{13}, {18}]*zeta[7])/(256*y^2) - 
   (143325*betasv[{1}, {8}]*zeta[17])/8 - (4156425*betasv[{2}, {8}]*zeta[17])/
    (32*y) - (6449625*betasv[{3}, {8}]*zeta[17])/(32*y^2) - 
   (93877875*betasv[{4}, {8}]*zeta[17])/(1024*y^3) - 
   (25941825*betasv[{5}, {8}]*zeta[17])/(2048*y^4) - 
   (429975*betasv[{6}, {8}]*zeta[17])/(1024*y^5) + 
   (1001*pinablaE[4, 4]*zeta[17])/(512*y^6) - (715*pinablaE[4, 5]*zeta[17])/
    (16384*y^7) + (30405375*zeta[7]*zeta[17])/(8192*y^5) - 
   (7665805652505*zeta[23])/(20364132352*y^4), 
 pinablaFp[4, 9, 11, 7] -> (-1206079875*betasv[{4, 14}, {8, 18}])/128 - 
   (3939860925*betasv[{5, 13}, {8, 18}])/64 - 
   (562837275*betasv[{6, 12}, {8, 18}])/8 - 
   (733394025*betasv[{12, 6}, {18, 8}])/64 - 
   (3359967975*betasv[{13, 5}, {18, 8}])/64 - 
   (7419218625*betasv[{14, 4}, {18, 8}])/128 - 
   (289946475*betasv[{15, 3}, {18, 8}])/16 - 
   (41420925*betasv[{16, 2}, {18, 8}])/32 + 380562*betasv[{11}, {18}]*
    pinablaE[4, 4] - (629629*betasv[{10}, {18}]*pinablaE[4, 5])/8 + 
   (12155*betasv[{9}, {18}]*pinablaE[4, 6])/2 + 
   (80405325*betasv[{12}, {18}]*zeta[7])/4 + 
   (562837275*betasv[{13}, {18}]*zeta[7])/(128*y) + 
   (172297125*betasv[{14}, {18}]*zeta[7])/(1024*y^2) + 
   (2436525*betasv[{2}, {8}]*zeta[17])/16 + 
   (17055675*betasv[{3}, {8}]*zeta[17])/(32*y) + 
   (436424625*betasv[{4}, {8}]*zeta[17])/(1024*y^2) + 
   (197645175*betasv[{5}, {8}]*zeta[17])/(2048*y^3) + 
   (43140825*betasv[{6}, {8}]*zeta[17])/(8192*y^4) - 
   (11193*pinablaE[4, 4]*zeta[17])/(256*y^5) + 
   (37037*pinablaE[4, 5]*zeta[17])/(16384*y^6) - 
   (715*pinablaE[4, 6]*zeta[17])/(16384*y^7) - (152026875*zeta[7]*zeta[17])/
    (8192*y^4) + (7665805652505*zeta[23])/(5091033088*y^3), 
 pinablaFp[4, 9, 11, 8] -> (1206079875*betasv[{4, 15}, {8, 18}])/256 + 
   (6512831325*betasv[{5, 14}, {8, 18}])/128 + 
   (21950653725*betasv[{6, 13}, {8, 18}])/256 + 
   (6293544075*betasv[{13, 6}, {18, 8}])/256 + 
   (8749561275*betasv[{14, 5}, {18, 8}])/128 + 
   (10898576325*betasv[{15, 4}, {18, 8}])/256 + 
   (372788325*betasv[{16, 3}, {18, 8}])/64 - 
   (10790325*betasv[{12}, {18}]*pinablaE[4, 4])/8 + 
   (7977879*betasv[{11}, {18}]*pinablaE[4, 5])/16 - 
   (357357*betasv[{10}, {18}]*pinablaE[4, 6])/4 + 
   (12155*betasv[{9}, {18}]*pinablaE[4, 7])/2 - 
   (3135807675*betasv[{13}, {18}]*zeta[7])/128 - 
   (930404475*betasv[{14}, {18}]*zeta[7])/(256*y) - 
   (172297125*betasv[{15}, {18}]*zeta[7])/(2048*y^2) - 
   (21928725*betasv[{3}, {8}]*zeta[17])/32 - 
   (641092725*betasv[{4}, {8}]*zeta[17])/(512*y) - 
   (514680075*betasv[{5}, {8}]*zeta[17])/(1024*y^2) - 
   (370208475*betasv[{6}, {8}]*zeta[17])/(8192*y^3) + 
   (634725*pinablaE[4, 4]*zeta[17])/(1024*y^4) - 
   (469287*pinablaE[4, 5]*zeta[17])/(8192*y^5) + 
   (21021*pinablaE[4, 6]*zeta[17])/(8192*y^6) - (715*pinablaE[4, 7]*zeta[17])/
    (16384*y^7) + (152026875*zeta[7]*zeta[17])/(2048*y^3) - 
   (22997416957515*zeta[23])/(5091033088*y^2), 
 pinablaFp[4, 9, 11, 9] -> (-1206079875*betasv[{4, 16}, {8, 18}])/1024 - 
   (14231742525*betasv[{5, 15}, {8, 18}])/512 - 
   (78877623825*betasv[{6, 14}, {8, 18}])/1024 - 
   (36379754775*betasv[{14, 6}, {18, 8}])/1024 - 
   (28397698875*betasv[{15, 5}, {18, 8}])/512 - 
   (15372036225*betasv[{16, 4}, {18, 8}])/1024 + 
   (103099815*betasv[{13}, {18}]*pinablaE[4, 4])/32 - 
   (126211995*betasv[{12}, {18}]*pinablaE[4, 5])/64 + 
   (10122021*betasv[{11}, {18}]*pinablaE[4, 6])/16 - 
   (799799*betasv[{10}, {18}]*pinablaE[4, 7])/8 + 
   (12155*betasv[{9}, {18}]*pinablaE[4, 8])/2 + 
   (11268231975*betasv[{14}, {18}]*zeta[7])/512 + 
   (2033106075*betasv[{15}, {18}]*zeta[7])/(1024*y) + 
   (172297125*betasv[{16}, {18}]*zeta[7])/(8192*y^2) + 
   (904237425*betasv[{4}, {8}]*zeta[17])/512 + 
   (1670452875*betasv[{5}, {8}]*zeta[17])/(1024*y) + 
   (2139985575*betasv[{6}, {8}]*zeta[17])/(8192*y^2) - 
   (6064695*pinablaE[4, 4]*zeta[17])/(1024*y^3) + 
   (7424235*pinablaE[4, 5]*zeta[17])/(8192*y^4) - 
   (595413*pinablaE[4, 6]*zeta[17])/(8192*y^5) + 
   (47047*pinablaE[4, 7]*zeta[17])/(16384*y^6) - 
   (715*pinablaE[4, 8]*zeta[17])/(16384*y^7) - (456080625*zeta[7]*zeta[17])/
    (2048*y^2) + (22997416957515*zeta[23])/(2545516544*y), 
 pinablaFp[4, 9, 11, 10] -> (241215975*betasv[{5, 16}, {8, 18}])/32 + 
   (46554683175*betasv[{6, 15}, {8, 18}])/1024 + 
   (32388726825*betasv[{15, 6}, {18, 8}])/1024 + 
   (10942433775*betasv[{16, 5}, {18, 8}])/512 - 
   (163943325*betasv[{14}, {18}]*pinablaE[4, 4])/32 + 
   (332411625*betasv[{13}, {18}]*pinablaE[4, 5])/64 - 
   (44205525*betasv[{12}, {18}]*pinablaE[4, 6])/16 + 
   (6260709*betasv[{11}, {18}]*pinablaE[4, 7])/8 - 
   (221221*betasv[{10}, {18}]*pinablaE[4, 8])/2 + 
   (12155*betasv[{9}, {18}]*pinablaE[4, 9])/2 + 
   (35*betasv[{4}, {8}]*pinablaE[9, 9])/4 - 
   (6650669025*betasv[{15}, {18}]*zeta[7])/512 - 
   (34459425*betasv[{16}, {18}]*zeta[7])/(64*y) - 
   (5*pinablaE[9, 9]*zeta[7])/(32*y^2) - 
   (643672575*betasv[{5}, {8}]*zeta[17])/256 - 
   (1905219225*betasv[{6}, {8}]*zeta[17])/(2048*y) + 
   (9643725*pinablaE[4, 4]*zeta[17])/(256*y^2) - 
   (19553625*pinablaE[4, 5]*zeta[17])/(2048*y^3) + 
   (2600325*pinablaE[4, 6]*zeta[17])/(2048*y^4) - 
   (368277*pinablaE[4, 7]*zeta[17])/(4096*y^5) + 
   (13013*pinablaE[4, 8]*zeta[17])/(4096*y^6) - (715*pinablaE[4, 9]*zeta[17])/
    (16384*y^7) + (456080625*zeta[7]*zeta[17])/(1024*y) - 
   (22997416957515*zeta[23])/2545516544, pinablaFp[4, 10, 8, 0] -> 
  3233230*betasv[{4, 8}, {8, 20}] - 2586584*betasv[{5, 7}, {8, 20}] + 
   646646*betasv[{6, 6}, {8, 20}] + 3233230*betasv[{10, 2}, {20, 8}] - 
   2586584*betasv[{11, 1}, {20, 8}] + 646646*betasv[{12, 0}, {20, 8}] - 
   184756*betasv[{6}, {20}]*zeta[7] + (184756*betasv[{7}, {20}]*zeta[7])/y - 
   (230945*betasv[{8}, {20}]*zeta[7])/(4*y^2) + 
   (187*zeta[19])/(14745600*y^5) - (17017*betasv[{0}, {8}]*zeta[19])/
    (1024*y^6) + (17017*betasv[{1}, {8}]*zeta[19])/(1024*y^7) - 
   (85085*betasv[{2}, {8}]*zeta[19])/(16384*y^8) + 
   (2431*zeta[7]*zeta[19])/(1048576*y^12) - (3926065*zeta[21])/
    (100802838528*y^7), pinablaFp[4, 10, 8, 1] -> 
  -8083075*betasv[{4, 9}, {8, 20}] + 5496491*betasv[{5, 8}, {8, 20}] - 
   1293292*betasv[{6, 7}, {8, 20}] - 3233230*betasv[{10, 3}, {20, 8}] - 
   3233230*betasv[{11, 2}, {20, 8}] + 3556553*betasv[{12, 1}, {20, 8}] - 
   969969*betasv[{13, 0}, {20, 8}] + 369512*betasv[{7}, {20}]*zeta[7] - 
   (785213*betasv[{8}, {20}]*zeta[7])/(2*y) + 
   (1154725*betasv[{9}, {20}]*zeta[7])/(8*y^2) - 
   (187*zeta[19])/(2949120*y^4) + (51051*betasv[{0}, {8}]*zeta[19])/
    (512*y^5) - (187187*betasv[{1}, {8}]*zeta[19])/(2048*y^6) + 
   (85085*betasv[{2}, {8}]*zeta[19])/(4096*y^7) + 
   (85085*betasv[{3}, {8}]*zeta[19])/(16384*y^8) - 
   (7293*zeta[7]*zeta[19])/(262144*y^11) + (3926065*zeta[21])/
    (14400405504*y^6), pinablaFp[4, 10, 8, 2] -> 
  (72747675*betasv[{4, 10}, {8, 20}])/4 - 9699690*betasv[{5, 9}, {8, 20}] + 
   (8729721*betasv[{6, 8}, {8, 20}])/4 + (4849845*betasv[{10, 4}, {20, 8}])/
    2 + 9699690*betasv[{11, 3}, {20, 8}] + (4849845*betasv[{12, 2}, {20, 8}])/
    4 - 3879876*betasv[{13, 1}, {20, 8}] + (4849845*betasv[{14, 0}, {20, 8}])/
    4 - (1247103*betasv[{8}, {20}]*zeta[7])/2 + 
   (692835*betasv[{9}, {20}]*zeta[7])/y - 
   (10392525*betasv[{10}, {20}]*zeta[7])/(32*y^2) + 
   (187*zeta[19])/(737280*y^3) - (255255*betasv[{0}, {8}]*zeta[19])/
    (512*y^4) + (51051*betasv[{1}, {8}]*zeta[19])/(128*y^5) - 
   (255255*betasv[{2}, {8}]*zeta[19])/(8192*y^6) - 
   (255255*betasv[{3}, {8}]*zeta[19])/(4096*y^7) - 
   (255255*betasv[{4}, {8}]*zeta[19])/(65536*y^8) + 
   (80223*zeta[7]*zeta[19])/(262144*y^10) - (3926065*zeta[21])/
    (2400067584*y^5), pinablaFp[4, 10, 8, 3] -> 
  (-72747675*betasv[{4, 11}, {8, 20}])/2 + 
   (101846745*betasv[{5, 10}, {8, 20}])/8 - 
   (24249225*betasv[{6, 9}, {8, 20}])/8 - (4849845*betasv[{10, 5}, {20, 8}])/
    4 - (24249225*betasv[{11, 4}, {20, 8}])/2 - 
   (72747675*betasv[{12, 3}, {20, 8}])/4 + 
   (24249225*betasv[{13, 2}, {20, 8}])/8 + 
   (24249225*betasv[{14, 1}, {20, 8}])/8 - (4849845*betasv[{15, 0}, {20, 8}])/
    4 + (3464175*betasv[{9}, {20}]*zeta[7])/4 - 
   (14549535*betasv[{10}, {20}]*zeta[7])/(16*y) + 
   (10392525*betasv[{11}, {20}]*zeta[7])/(16*y^2) - 
   (187*zeta[19])/(245760*y^2) + (255255*betasv[{0}, {8}]*zeta[19])/
    (128*y^3) - (1276275*betasv[{1}, {8}]*zeta[19])/(1024*y^4) - 
   (1276275*betasv[{2}, {8}]*zeta[19])/(4096*y^5) + 
   (3828825*betasv[{3}, {8}]*zeta[19])/(8192*y^6) + 
   (1276275*betasv[{4}, {8}]*zeta[19])/(16384*y^7) + 
   (255255*betasv[{5}, {8}]*zeta[19])/(131072*y^8) - 
   (401115*zeta[7]*zeta[19])/(131072*y^9) + (19630325*zeta[21])/
    (2400067584*y^4), pinablaFp[4, 10, 8, 4] -> 
  (509233725*betasv[{4, 12}, {8, 20}])/8 - 
   (14549535*betasv[{5, 11}, {8, 20}])/2 + 
   (14549535*betasv[{6, 10}, {8, 20}])/4 + (4849845*betasv[{10, 6}, {20, 8}])/
    16 + (33948915*betasv[{11, 5}, {20, 8}])/4 + 
   (557732175*betasv[{12, 4}, {20, 8}])/16 + 
   24249225*betasv[{13, 3}, {20, 8}] - (121246125*betasv[{14, 2}, {20, 8}])/
    16 - (4849845*betasv[{15, 1}, {20, 8}])/4 + 
   (14549535*betasv[{16, 0}, {20, 8}])/16 - 
   (2078505*betasv[{10}, {20}]*zeta[7])/2 + 
   (2078505*betasv[{11}, {20}]*zeta[7])/(4*y) - 
   (72747675*betasv[{12}, {20}]*zeta[7])/(64*y^2) + 
   (187*zeta[19])/(122880*y) - (765765*betasv[{0}, {8}]*zeta[19])/(128*y^2) + 
   (255255*betasv[{1}, {8}]*zeta[19])/(128*y^3) + 
   (6381375*betasv[{2}, {8}]*zeta[19])/(2048*y^4) - 
   (1276275*betasv[{3}, {8}]*zeta[19])/(512*y^5) - 
   (29354325*betasv[{4}, {8}]*zeta[19])/(32768*y^6) - 
   (1786785*betasv[{5}, {8}]*zeta[19])/(32768*y^7) - 
   (255255*betasv[{6}, {8}]*zeta[19])/(524288*y^8) + 
   (3610035*zeta[7]*zeta[19])/(131072*y^8) - (19630325*zeta[21])/
    (600016896*y^3), pinablaFp[4, 10, 8, 5] -> 
  (-1527701175*betasv[{4, 13}, {8, 20}])/16 - 
   (305540235*betasv[{5, 12}, {8, 20}])/16 - 
   (43648605*betasv[{6, 11}, {8, 20}])/8 - 
   (43648605*betasv[{11, 6}, {20, 8}])/16 - 
   (1033016985*betasv[{12, 5}, {20, 8}])/32 - 
   (2255177925*betasv[{13, 4}, {20, 8}])/32 - 
   (363738375*betasv[{14, 3}, {20, 8}])/16 + 
   (72747675*betasv[{15, 2}, {20, 8}])/8 - 
   (14549535*betasv[{16, 1}, {20, 8}])/32 - 
   (14549535*betasv[{17, 0}, {20, 8}])/32 + 
   (46189*betasv[{10}, {20}]*pinablaE[4, 4])/2 + 
   (6235515*betasv[{11}, {20}]*zeta[7])/4 + 
   (43648605*betasv[{12}, {20}]*zeta[7])/(32*y) + 
   (218243025*betasv[{13}, {20}]*zeta[7])/(128*y^2) - (187*zeta[19])/122880 + 
   (765765*betasv[{0}, {8}]*zeta[19])/(64*y) + 
   (765765*betasv[{1}, {8}]*zeta[19])/(256*y^2) - 
   (3828825*betasv[{2}, {8}]*zeta[19])/(256*y^3) + 
   (19144125*betasv[{3}, {8}]*zeta[19])/(2048*y^4) + 
   (118693575*betasv[{4}, {8}]*zeta[19])/(16384*y^5) + 
   (54369315*betasv[{5}, {8}]*zeta[19])/(65536*y^6) + 
   (2297295*betasv[{6}, {8}]*zeta[19])/(131072*y^7) - 
   (2431*pinablaE[4, 4]*zeta[19])/(65536*y^8) - (3610035*zeta[7]*zeta[19])/
    (16384*y^7) + (19630325*zeta[21])/(200005632*y^2), 
 pinablaFp[4, 10, 8, 6] -> (7638505875*betasv[{4, 14}, {8, 20}])/64 + 
   (305540235*betasv[{5, 13}, {8, 20}])/4 + 
   (916620705*betasv[{6, 12}, {8, 20}])/64 + 
   (1644097455*betasv[{12, 6}, {20, 8}])/128 + 
   (334639305*betasv[{13, 5}, {20, 8}])/4 + 
   (13458319875*betasv[{14, 4}, {20, 8}])/128 + 
   (218243025*betasv[{15, 3}, {20, 8}])/16 - 
   (800224425*betasv[{16, 2}, {20, 8}])/128 + 
   (14549535*betasv[{17, 1}, {20, 8}])/16 + 
   (14549535*betasv[{18, 0}, {20, 8}])/128 - 
   (508079*betasv[{11}, {20}]*pinablaE[4, 4])/2 + 
   (46189*betasv[{10}, {20}]*pinablaE[4, 5])/2 - 
   (130945815*betasv[{12}, {20}]*zeta[7])/32 - 
   (43648605*betasv[{13}, {20}]*zeta[7])/(8*y) - 
   (1091215125*betasv[{14}, {20}]*zeta[7])/(512*y^2) - 
   (765765*betasv[{0}, {8}]*zeta[19])/64 - (765765*betasv[{1}, {8}]*zeta[19])/
    (32*y) + (42117075*betasv[{2}, {8}]*zeta[19])/(1024*y^2) - 
   (11486475*betasv[{3}, {8}]*zeta[19])/(512*y^3) - 
   (708332625*betasv[{4}, {8}]*zeta[19])/(16384*y^4) - 
   (17612595*betasv[{5}, {8}]*zeta[19])/(2048*y^5) - 
   (86531445*betasv[{6}, {8}]*zeta[19])/(262144*y^6) + 
   (26741*pinablaE[4, 4]*zeta[19])/(16384*y^7) - 
   (2431*pinablaE[4, 5]*zeta[19])/(65536*y^8) + (25270245*zeta[7]*zeta[19])/
    (16384*y^6) - (19630325*zeta[21])/(100002816*y), 
 pinablaFp[4, 10, 8, 7] -> (-7638505875*betasv[{4, 15}, {8, 20}])/64 - 
   (19860115275*betasv[{5, 14}, {8, 20}])/128 - 
   (5194183995*betasv[{6, 13}, {8, 20}])/128 - 
   (10286521245*betasv[{13, 6}, {20, 8}])/256 - 
   (40229464275*betasv[{14, 5}, {20, 8}])/256 - 
   (14767778025*betasv[{15, 4}, {20, 8}])/128 - 
   (509233725*betasv[{16, 3}, {20, 8}])/128 + 
   (509233725*betasv[{17, 2}, {20, 8}])/256 - 
   (101846745*betasv[{18, 1}, {20, 8}])/256 + 
   (22771177*betasv[{12}, {20}]*pinablaE[4, 4])/16 - 
   (600457*betasv[{11}, {20}]*pinablaE[4, 5])/2 + 
   (46189*betasv[{10}, {20}]*pinablaE[4, 6])/2 + 
   (742026285*betasv[{13}, {20}]*zeta[7])/64 + 
   (2837159325*betasv[{14}, {20}]*zeta[7])/(256*y) + 
   (1091215125*betasv[{15}, {20}]*zeta[7])/(512*y^2) + 
   (5360355*betasv[{1}, {8}]*zeta[19])/128 - 
   (26801775*betasv[{2}, {8}]*zeta[19])/(512*y) + 
   (26801775*betasv[{3}, {8}]*zeta[19])/(1024*y^2) + 
   (777251475*betasv[{4}, {8}]*zeta[19])/(4096*y^3) + 
   (2117340225*betasv[{5}, {8}]*zeta[19])/(32768*y^4) + 
   (541395855*betasv[{6}, {8}]*zeta[19])/(131072*y^5) - 
   (1198483*pinablaE[4, 4]*zeta[19])/(32768*y^6) + 
   (31603*pinablaE[4, 5]*zeta[19])/(16384*y^7) - 
   (2431*pinablaE[4, 6]*zeta[19])/(65536*y^8) - (75810735*zeta[7]*zeta[19])/
    (8192*y^5) + (19630325*zeta[21])/100002816, 
 pinablaFp[4, 10, 10, 0] -> 3233230*betasv[{4, 8}, {8, 20}] - 
   587860*betasv[{5, 7}, {8, 20}] - (2057510*betasv[{6, 6}, {8, 20}])/3 + 
   3233230*betasv[{10, 2}, {20, 8}] - 587860*betasv[{11, 1}, {20, 8}] - 
   (2057510*betasv[{12, 0}, {20, 8}])/3 + (587860*betasv[{6}, {20}]*zeta[7])/
    3 + (41990*betasv[{7}, {20}]*zeta[7])/y - 
   (230945*betasv[{8}, {20}]*zeta[7])/(4*y^2) - 
   (1547*zeta[19])/(265420800*y^5) + (54145*betasv[{0}, {8}]*zeta[19])/
    (3072*y^6) + (7735*betasv[{1}, {8}]*zeta[19])/(2048*y^7) - 
   (85085*betasv[{2}, {8}]*zeta[19])/(16384*y^8) + 
   (5525*zeta[7]*zeta[19])/(1572864*y^12) - (12864052201*zeta[23])/
    (118644201750528*y^9), pinablaFp[4, 10, 10, 1] -> 
  -8083075*betasv[{4, 9}, {8, 20}] + 2204475*betasv[{6, 7}, {8, 20}] - 
   3233230*betasv[{10, 3}, {20, 8}] - 5731635*betasv[{11, 2}, {20, 8}] + 
   2057510*betasv[{12, 1}, {20, 8}] + 1028755*betasv[{13, 0}, {20, 8}] - 
   629850*betasv[{7}, {20}]*zeta[7] + (1154725*betasv[{9}, {20}]*zeta[7])/
    (8*y^2) + (1547*zeta[19])/(53084160*y^4) - 
   (54145*betasv[{0}, {8}]*zeta[19])/(512*y^5) - 
   (54145*betasv[{1}, {8}]*zeta[19])/(1024*y^6) + 
   (301665*betasv[{2}, {8}]*zeta[19])/(8192*y^7) + 
   (85085*betasv[{3}, {8}]*zeta[19])/(16384*y^8) - 
   (5525*zeta[7]*zeta[19])/(131072*y^11) + (12864052201*zeta[23])/
    (13182689083392*y^8), pinablaFp[4, 10, 10, 2] -> 
  (72747675*betasv[{4, 10}, {8, 20}])/4 + (8083075*betasv[{5, 9}, {8, 20}])/
    2 - (24249225*betasv[{6, 8}, {8, 20}])/4 + 
   (4849845*betasv[{10, 4}, {20, 8}])/2 + 12198095*betasv[{11, 3}, {20, 8}] + 
   (29833895*betasv[{12, 2}, {20, 8}])/4 - (9258795*betasv[{13, 1}, {20, 8}])/
    2 - (5143775*betasv[{14, 0}, {20, 8}])/4 + 
   (3464175*betasv[{8}, {20}]*zeta[7])/2 - 
   (1154725*betasv[{9}, {20}]*zeta[7])/(4*y) - 
   (10392525*betasv[{10}, {20}]*zeta[7])/(32*y^2) - 
   (1547*zeta[19])/(13271040*y^3) + (270725*betasv[{0}, {8}]*zeta[19])/
    (512*y^4) + (487305*betasv[{1}, {8}]*zeta[19])/(1024*y^5) - 
   (1570205*betasv[{2}, {8}]*zeta[19])/(8192*y^6) - 
   (642005*betasv[{3}, {8}]*zeta[19])/(8192*y^7) - 
   (255255*betasv[{4}, {8}]*zeta[19])/(65536*y^8) + 
   (60775*zeta[7]*zeta[19])/(131072*y^10) - (12864052201*zeta[23])/
    (1647836135424*y^7), pinablaFp[4, 10, 10, 3] -> 
  (-72747675*betasv[{4, 11}, {8, 20}])/2 - 
   (72747675*betasv[{5, 10}, {8, 20}])/4 + (56581525*betasv[{6, 9}, {8, 20}])/
    4 - (4849845*betasv[{10, 5}, {20, 8}])/4 - 
   (55993665*betasv[{11, 4}, {20, 8}])/4 - 
   28805140*betasv[{12, 3}, {20, 8}] - (21603855*betasv[{13, 2}, {20, 8}])/
    4 + (15431325*betasv[{14, 1}, {20, 8}])/2 + 
   (5143775*betasv[{15, 0}, {20, 8}])/4 - (8083075*betasv[{9}, {20}]*zeta[7])/
    2 + (10392525*betasv[{10}, {20}]*zeta[7])/(8*y) + 
   (10392525*betasv[{11}, {20}]*zeta[7])/(16*y^2) + 
   (1547*zeta[19])/(4423680*y^2) - (270725*betasv[{0}, {8}]*zeta[19])/
    (128*y^3) - (812175*betasv[{1}, {8}]*zeta[19])/(256*y^4) + 
   (1137045*betasv[{2}, {8}]*zeta[19])/(2048*y^5) + 
   (379015*betasv[{3}, {8}]*zeta[19])/(512*y^6) + 
   (2947035*betasv[{4}, {8}]*zeta[19])/(32768*y^7) + 
   (255255*betasv[{5}, {8}]*zeta[19])/(131072*y^8) - 
   (303875*zeta[7]*zeta[19])/(65536*y^9) + (90048365407*zeta[23])/
    (1647836135424*y^6), pinablaFp[4, 10, 10, 4] -> 
  (509233725*betasv[{4, 12}, {8, 20}])/8 + 
   (218243025*betasv[{5, 11}, {8, 20}])/4 - 
   (218243025*betasv[{6, 10}, {8, 20}])/8 + 
   (4849845*betasv[{10, 6}, {20, 8}])/16 + 
   (75393045*betasv[{11, 5}, {20, 8}])/8 + 
   (737617335*betasv[{12, 4}, {20, 8}])/16 + 
   (194434695*betasv[{13, 3}, {20, 8}])/4 - 
   (46293975*betasv[{14, 2}, {20, 8}])/16 - 
   (77156625*betasv[{15, 1}, {20, 8}])/8 - 
   (15431325*betasv[{16, 0}, {20, 8}])/16 + 
   (31177575*betasv[{10}, {20}]*zeta[7])/4 - 
   (31177575*betasv[{11}, {20}]*zeta[7])/(8*y) - 
   (72747675*betasv[{12}, {20}]*zeta[7])/(64*y^2) - 
   (1547*zeta[19])/(2211840*y) + (812175*betasv[{0}, {8}]*zeta[19])/
    (128*y^2) + (4060875*betasv[{1}, {8}]*zeta[19])/(256*y^3) + 
   (2436525*betasv[{2}, {8}]*zeta[19])/(2048*y^4) - 
   (10233405*betasv[{3}, {8}]*zeta[19])/(2048*y^5) - 
   (38821965*betasv[{4}, {8}]*zeta[19])/(32768*y^6) - 
   (3968055*betasv[{5}, {8}]*zeta[19])/(65536*y^7) - 
   (255255*betasv[{6}, {8}]*zeta[19])/(524288*y^8) + 
   (2734875*zeta[7]*zeta[19])/(65536*y^8) - (90048365407*zeta[23])/
    (274639355904*y^5), pinablaFp[4, 10, 10, 5] -> 
  (-1527701175*betasv[{4, 13}, {8, 20}])/16 - 
   (509233725*betasv[{5, 12}, {8, 20}])/4 + 
   (654729075*betasv[{6, 11}, {8, 20}])/16 - 
   (94792425*betasv[{11, 6}, {20, 8}])/32 - 
   (632684325*betasv[{12, 5}, {20, 8}])/16 - 
   (3379460175*betasv[{13, 4}, {20, 8}])/32 - 
   (231469875*betasv[{14, 3}, {20, 8}])/4 + 
   (478371075*betasv[{15, 2}, {20, 8}])/32 + 
   (138881925*betasv[{16, 1}, {20, 8}])/16 + 
   (15431325*betasv[{17, 0}, {20, 8}])/32 + 
   (46189*betasv[{10}, {20}]*pinablaE[4, 4])/2 - 
   (93532725*betasv[{11}, {20}]*zeta[7])/8 + 
   (72747675*betasv[{12}, {20}]*zeta[7])/(8*y) + 
   (218243025*betasv[{13}, {20}]*zeta[7])/(128*y^2) + 
   (1547*zeta[19])/2211840 - (812175*betasv[{0}, {8}]*zeta[19])/(64*y) - 
   (7309575*betasv[{1}, {8}]*zeta[19])/(128*y^2) - 
   (25177425*betasv[{2}, {8}]*zeta[19])/(1024*y^3) + 
   (12182625*betasv[{3}, {8}]*zeta[19])/(512*y^4) + 
   (177866325*betasv[{4}, {8}]*zeta[19])/(16384*y^5) + 
   (33299175*betasv[{5}, {8}]*zeta[19])/(32768*y^6) + 
   (4989075*betasv[{6}, {8}]*zeta[19])/(262144*y^7) - 
   (2431*pinablaE[4, 4]*zeta[19])/(65536*y^8) - (2734875*zeta[7]*zeta[19])/
    (8192*y^7) + (450241827035*zeta[23])/(274639355904*y^4), 
 pinablaFp[4, 10, 10, 6] -> (7638505875*betasv[{4, 14}, {8, 20}])/64 + 
   (7638505875*betasv[{5, 13}, {8, 20}])/32 - 
   (2546168625*betasv[{6, 12}, {8, 20}])/64 + 
   (1928915625*betasv[{12, 6}, {20, 8}])/128 + 
   (7175566125*betasv[{13, 5}, {20, 8}])/64 + 
   (22452577875*betasv[{14, 4}, {20, 8}])/128 + 
   (1373387925*betasv[{15, 3}, {20, 8}])/32 - 
   (2823932475*betasv[{16, 2}, {20, 8}])/128 - 
   (324057825*betasv[{17, 1}, {20, 8}])/64 - 
   (15431325*betasv[{18, 0}, {20, 8}])/128 - 
   (1087541*betasv[{11}, {20}]*pinablaE[4, 4])/4 + 
   (46189*betasv[{10}, {20}]*pinablaE[4, 5])/2 + 
   (363738375*betasv[{12}, {20}]*zeta[7])/32 - 
   (1091215125*betasv[{13}, {20}]*zeta[7])/(64*y) - 
   (1091215125*betasv[{14}, {20}]*zeta[7])/(512*y^2) + 
   (812175*betasv[{0}, {8}]*zeta[19])/64 + 
   (17055675*betasv[{1}, {8}]*zeta[19])/(128*y) + 
   (148628025*betasv[{2}, {8}]*zeta[19])/(1024*y^2) - 
   (72283575*betasv[{3}, {8}]*zeta[19])/(1024*y^3) - 
   (1181714625*betasv[{4}, {8}]*zeta[19])/(16384*y^4) - 
   (377661375*betasv[{5}, {8}]*zeta[19])/(32768*y^5) - 
   (101521875*betasv[{6}, {8}]*zeta[19])/(262144*y^6) + 
   (57239*pinablaE[4, 4]*zeta[19])/(32768*y^7) - 
   (2431*pinablaE[4, 5]*zeta[19])/(65536*y^8) + (19144125*zeta[7]*zeta[19])/
    (8192*y^6) - (450241827035*zeta[23])/(68659838976*y^3), 
 pinablaFp[4, 10, 10, 7] -> (-7638505875*betasv[{4, 15}, {8, 20}])/64 - 
   (22915517625*betasv[{5, 14}, {8, 20}])/64 - 
   (1620289125*betasv[{13, 6}, {20, 8}])/32 - 
   (14582602125*betasv[{14, 5}, {20, 8}])/64 - 
   (13286370825*betasv[{15, 4}, {20, 8}])/64 - 
   (324057825*betasv[{16, 3}, {20, 8}])/32 + 
   (138881925*betasv[{17, 2}, {20, 8}])/8 + 
   (46293975*betasv[{18, 1}, {20, 8}])/32 + 
   (6495853*betasv[{12}, {20}]*pinablaE[4, 4])/4 - 
   (1272297*betasv[{11}, {20}]*pinablaE[4, 5])/4 + 
   (46189*betasv[{10}, {20}]*pinablaE[4, 6])/2 + 
   (3273645375*betasv[{14}, {20}]*zeta[7])/(128*y) + 
   (1091215125*betasv[{15}, {20}]*zeta[7])/(512*y^2) - 
   (2436525*betasv[{1}, {8}]*zeta[19])/16 - 
   (7309575*betasv[{2}, {8}]*zeta[19])/(16*y) + 
   (17055675*betasv[{3}, {8}]*zeta[19])/(256*y^2) + 
   (699282675*betasv[{4}, {8}]*zeta[19])/(2048*y^3) + 
   (767505375*betasv[{5}, {8}]*zeta[19])/(8192*y^4) + 
   (85278375*betasv[{6}, {8}]*zeta[19])/(16384*y^5) - 
   (341887*pinablaE[4, 4]*zeta[19])/(8192*y^6) + 
   (66963*pinablaE[4, 5]*zeta[19])/(32768*y^7) - 
   (2431*pinablaE[4, 6]*zeta[19])/(65536*y^8) - (57432375*zeta[7]*zeta[19])/
    (4096*y^5) + (450241827035*zeta[23])/(22886612992*y^2), 
 pinablaFp[4, 10, 10, 8] -> (22915517625*betasv[{4, 16}, {8, 20}])/256 + 
   (53469541125*betasv[{5, 15}, {8, 20}])/128 + 
   (22915517625*betasv[{6, 14}, {8, 20}])/256 + 
   (30785493375*betasv[{14, 6}, {20, 8}])/256 + 
   (42451575075*betasv[{15, 5}, {20, 8}])/128 + 
   (41803459425*betasv[{16, 4}, {20, 8}])/256 - 
   (786997575*betasv[{17, 3}, {20, 8}])/64 - 
   (786997575*betasv[{18, 2}, {20, 8}])/128 - 
   (50350209*betasv[{13}, {20}]*pinablaE[4, 4])/8 + 
   (34889491*betasv[{12}, {20}]*pinablaE[4, 5])/16 - 
   (1457053*betasv[{11}, {20}]*pinablaE[4, 6])/4 + 
   (46189*betasv[{10}, {20}]*pinablaE[4, 7])/2 - 
   (3273645375*betasv[{14}, {20}]*zeta[7])/128 - 
   (7638505875*betasv[{15}, {20}]*zeta[7])/(256*y) - 
   (3273645375*betasv[{16}, {20}]*zeta[7])/(2048*y^2) + 
   (41420925*betasv[{2}, {8}]*zeta[19])/64 + 
   (41420925*betasv[{3}, {8}]*zeta[19])/(128*y) - 
   (2200182075*betasv[{4}, {8}]*zeta[19])/(2048*y^2) - 
   (2234293425*betasv[{5}, {8}]*zeta[19])/(4096*y^3) - 
   (1620289125*betasv[{6}, {8}]*zeta[19])/(32768*y^4) + 
   (2650011*pinablaE[4, 4]*zeta[19])/(4096*y^5) - 
   (1836289*pinablaE[4, 5]*zeta[19])/(32768*y^6) + 
   (76687*pinablaE[4, 6]*zeta[19])/(32768*y^7) - 
   (2431*pinablaE[4, 7]*zeta[19])/(65536*y^8) + (287161875*zeta[7]*zeta[19])/
    (4096*y^4) - (450241827035*zeta[23])/(11443306496*y), 
 pinablaFp[4, 10, 10, 9] -> (-22915517625*betasv[{4, 17}, {8, 20}])/512 - 
   (22915517625*betasv[{5, 16}, {8, 20}])/64 - 
   (99300576375*betasv[{6, 15}, {8, 20}])/512 - 
   (104022561825*betasv[{15, 6}, {20, 8}])/512 - 
   (84579092325*betasv[{16, 5}, {20, 8}])/256 - 
   (37081473975*betasv[{17, 4}, {20, 8}])/512 + 
   (2360992725*betasv[{18, 3}, {20, 8}])/256 + 
   (136236555*betasv[{14}, {20}]*pinablaE[4, 4])/8 - 
   (306069309*betasv[{13}, {20}]*pinablaE[4, 5])/32 + 
   (22544431*betasv[{12}, {20}]*pinablaE[4, 6])/8 - 
   (1641809*betasv[{11}, {20}]*pinablaE[4, 7])/4 + 
   (46189*betasv[{10}, {20}]*pinablaE[4, 8])/2 + 
   (14185796625*betasv[{15}, {20}]*zeta[7])/256 + 
   (3273645375*betasv[{16}, {20}]*zeta[7])/(128*y) + 
   (3273645375*betasv[{17}, {20}]*zeta[7])/(4096*y^2) - 
   (124262775*betasv[{3}, {8}]*zeta[19])/128 + 
   (1951656525*betasv[{4}, {8}]*zeta[19])/(1024*y) + 
   (4451531175*betasv[{5}, {8}]*zeta[19])/(2048*y^2) + 
   (5474871675*betasv[{6}, {8}]*zeta[19])/(16384*y^3) - 
   (7170345*pinablaE[4, 4]*zeta[19])/(1024*y^4) + 
   (16108911*pinablaE[4, 5]*zeta[19])/(16384*y^5) - 
   (1186549*pinablaE[4, 6]*zeta[19])/(16384*y^6) + 
   (86411*pinablaE[4, 7]*zeta[19])/(32768*y^7) - 
   (2431*pinablaE[4, 8]*zeta[19])/(65536*y^8) - (287161875*zeta[7]*zeta[19])/
    (1024*y^3) + (450241827035*zeta[23])/11443306496, 
 pinablaFp[4, 10, 12, 0] -> 3233230*betasv[{4, 8}, {8, 20}] + 
   1881152*betasv[{5, 7}, {8, 20}] + (823004*betasv[{6, 6}, {8, 20}])/3 + 
   3233230*betasv[{10, 2}, {20, 8}] + 1881152*betasv[{11, 1}, {20, 8}] + 
   (823004*betasv[{12, 0}, {20, 8}])/3 - (235144*betasv[{6}, {20}]*zeta[7])/
    3 - (134368*betasv[{7}, {20}]*zeta[7])/y - 
   (230945*betasv[{8}, {20}]*zeta[7])/(4*y^2) + 
   (91*zeta[19])/(66355200*y^5) - (10829*betasv[{0}, {8}]*zeta[19])/
    (1536*y^6) - (1547*betasv[{1}, {8}]*zeta[19])/(128*y^7) - 
   (85085*betasv[{2}, {8}]*zeta[19])/(16384*y^8) + 
   (60775*zeta[7]*zeta[19])/(6291456*y^12) - (21203899011295*zeta[25])/
    (10037751379918848*y^11), pinablaFp[4, 10, 12, 1] -> 
  -8083075*betasv[{4, 9}, {8, 20}] - 6789783*betasv[{5, 8}, {8, 20}] - 
   1293292*betasv[{6, 7}, {8, 20}] - 3233230*betasv[{10, 3}, {20, 8}] - 
   8817900*betasv[{11, 2}, {20, 8}] - 3703518*betasv[{12, 1}, {20, 8}] - 
   411502*betasv[{13, 0}, {20, 8}] + 369512*betasv[{7}, {20}]*zeta[7] + 
   (969969*betasv[{8}, {20}]*zeta[7])/(2*y) + 
   (1154725*betasv[{9}, {20}]*zeta[7])/(8*y^2) - 
   (91*zeta[19])/(13271040*y^4) + (10829*betasv[{0}, {8}]*zeta[19])/
    (256*y^5) + (97461*betasv[{1}, {8}]*zeta[19])/(1024*y^6) + 
   (116025*betasv[{2}, {8}]*zeta[19])/(2048*y^7) + 
   (85085*betasv[{3}, {8}]*zeta[19])/(16384*y^8) - 
   (60775*zeta[7]*zeta[19])/(524288*y^11) + (233242889124245*zeta[25])/
    (10037751379918848*y^10), pinablaFp[4, 10, 12, 2] -> 
  (72747675*betasv[{4, 10}, {8, 20}])/4 + 21015995*betasv[{5, 9}, {8, 20}] + 
   (21015995*betasv[{6, 8}, {8, 20}])/4 + (4849845*betasv[{10, 4}, {20, 8}])/
    2 + 15284360*betasv[{11, 3}, {20, 8}] + 
   (40121445*betasv[{12, 2}, {20, 8}])/2 + 6172530*betasv[{13, 1}, {20, 8}] + 
   (1028755*betasv[{14, 0}, {20, 8}])/2 - (3002285*betasv[{8}, {20}]*zeta[7])/
    2 - (3002285*betasv[{9}, {20}]*zeta[7])/(2*y) - 
   (10392525*betasv[{10}, {20}]*zeta[7])/(32*y^2) + 
   (91*zeta[19])/(3317760*y^3) - (54145*betasv[{0}, {8}]*zeta[19])/
    (256*y^4) - (162435*betasv[{1}, {8}]*zeta[19])/(256*y^5) - 
   (2111655*betasv[{2}, {8}]*zeta[19])/(4096*y^6) - 
   (100555*betasv[{3}, {8}]*zeta[19])/(1024*y^7) - 
   (255255*betasv[{4}, {8}]*zeta[19])/(65536*y^8) + 
   (668525*zeta[7]*zeta[19])/(524288*y^10) - (1166214445621225*zeta[25])/
    (5018875689959424*y^9), pinablaFp[4, 10, 12, 3] -> 
  (-72747675*betasv[{4, 11}, {8, 20}])/2 - 
   (451035585*betasv[{5, 10}, {8, 20}])/8 - 
   (147111965*betasv[{6, 9}, {8, 20}])/8 - (4849845*betasv[{10, 5}, {20, 8}])/
    4 - 16313115*betasv[{11, 4}, {20, 8}] - 
   (93616705*betasv[{12, 3}, {20, 8}])/2 - 
   (151226985*betasv[{13, 2}, {20, 8}])/4 - 
   (33948915*betasv[{14, 1}, {20, 8}])/4 - (1028755*betasv[{15, 0}, {20, 8}])/
    2 + (21015995*betasv[{9}, {20}]*zeta[7])/4 + 
   (64433655*betasv[{10}, {20}]*zeta[7])/(16*y) + 
   (10392525*betasv[{11}, {20}]*zeta[7])/(16*y^2) - 
   (91*zeta[19])/(1105920*y^2) + (54145*betasv[{0}, {8}]*zeta[19])/(64*y^3) + 
   (1786785*betasv[{1}, {8}]*zeta[19])/(512*y^4) + 
   (7959315*betasv[{2}, {8}]*zeta[19])/(2048*y^5) + 
   (4927195*betasv[{3}, {8}]*zeta[19])/(4096*y^6) + 
   (858585*betasv[{4}, {8}]*zeta[19])/(8192*y^7) + 
   (255255*betasv[{5}, {8}]*zeta[19])/(131072*y^8) - 
   (3342625*zeta[7]*zeta[19])/(262144*y^9) + (1166214445621225*zeta[25])/
    (557652854439936*y^8), pinablaFp[4, 10, 12, 4] -> 
  (509233725*betasv[{4, 12}, {8, 20}])/8 + 
   130945815*betasv[{5, 11}, {8, 20}] + (887521635*betasv[{6, 10}, {8, 20}])/
    16 + (4849845*betasv[{10, 6}, {20, 8}])/16 + 
   10581480*betasv[{11, 5}, {20, 8}] + (509233725*betasv[{12, 4}, {20, 8}])/
    8 + 108019275*betasv[{13, 3}, {20, 8}] + 
   (231469875*betasv[{14, 2}, {20, 8}])/4 + 
   9258795*betasv[{15, 1}, {20, 8}] + (3086265*betasv[{16, 0}, {20, 8}])/8 - 
   (126788805*betasv[{10}, {20}]*zeta[7])/8 - 
   (18706545*betasv[{11}, {20}]*zeta[7])/(2*y) - 
   (72747675*betasv[{12}, {20}]*zeta[7])/(64*y^2) + 
   (91*zeta[19])/(552960*y) - (162435*betasv[{0}, {8}]*zeta[19])/(64*y^2) - 
   (487305*betasv[{1}, {8}]*zeta[19])/(32*y^3) - 
   (12182625*betasv[{2}, {8}]*zeta[19])/(512*y^4) - 
   (5685225*betasv[{3}, {8}]*zeta[19])/(512*y^5) - 
   (26801775*betasv[{4}, {8}]*zeta[19])/(16384*y^6) - 
   (69615*betasv[{5}, {8}]*zeta[19])/(1024*y^7) - 
   (255255*betasv[{6}, {8}]*zeta[19])/(524288*y^8) + 
   (30083625*zeta[7]*zeta[19])/(262144*y^8) - (1166214445621225*zeta[25])/
    (69706606804992*y^7), pinablaFp[4, 10, 12, 5] -> 
  (-1527701175*betasv[{4, 13}, {8, 20}])/16 - 
   (4175716545*betasv[{5, 12}, {8, 20}])/16 - 
   (1149413265*betasv[{6, 11}, {8, 20}])/8 - 
   (26012805*betasv[{11, 6}, {20, 8}])/8 - 
   (805515165*betasv[{12, 5}, {20, 8}])/16 - 
   (2823932475*betasv[{13, 4}, {20, 8}])/16 - 
   (385783125*betasv[{14, 3}, {20, 8}])/2 - 
   (138881925*betasv[{15, 2}, {20, 8}])/2 - 
   (120364335*betasv[{16, 1}, {20, 8}])/16 - 
   (3086265*betasv[{17, 0}, {20, 8}])/16 + 
   (46189*betasv[{10}, {20}]*pinablaE[4, 4])/2 + 
   (164201895*betasv[{11}, {20}]*zeta[7])/4 + 
   (596530935*betasv[{12}, {20}]*zeta[7])/(32*y) + 
   (218243025*betasv[{13}, {20}]*zeta[7])/(128*y^2) - (91*zeta[19])/552960 + 
   (162435*betasv[{0}, {8}]*zeta[19])/(32*y) + 
   (6334965*betasv[{1}, {8}]*zeta[19])/(128*y^2) + 
   (7309575*betasv[{2}, {8}]*zeta[19])/(64*y^3) + 
   (20304375*betasv[{3}, {8}]*zeta[19])/(256*y^4) + 
   (148628025*betasv[{4}, {8}]*zeta[19])/(8192*y^5) + 
   (42395535*betasv[{5}, {8}]*zeta[19])/(32768*y^6) + 
   (1369095*betasv[{6}, {8}]*zeta[19])/(65536*y^7) - 
   (2431*pinablaE[4, 4]*zeta[19])/(65536*y^8) - (30083625*zeta[7]*zeta[19])/
    (32768*y^7) + (8163501119348575*zeta[25])/(69706606804992*y^6), 
 pinablaFp[4, 10, 12, 6] -> (7638505875*betasv[{4, 14}, {8, 20}])/64 + 
   (7027425405*betasv[{5, 13}, {8, 20}])/16 + 
   (20267502255*betasv[{6, 12}, {8, 20}])/64 + 
   (1169694435*betasv[{12, 6}, {20, 8}])/64 + 
   (2620238985*betasv[{13, 5}, {20, 8}])/16 + 
   (23378457375*betasv[{14, 4}, {20, 8}])/64 + 
   262332525*betasv[{15, 3}, {20, 8}] + (3934987875*betasv[{16, 2}, {20, 8}])/
    64 + (64811565*betasv[{17, 1}, {20, 8}])/16 + 
   (3086265*betasv[{18, 0}, {20, 8}])/64 - 293930*betasv[{11}, {20}]*
    pinablaE[4, 4] + (46189*betasv[{10}, {20}]*pinablaE[4, 5])/2 - 
   (2895357465*betasv[{12}, {20}]*zeta[7])/32 - 
   (1003917915*betasv[{13}, {20}]*zeta[7])/(32*y) - 
   (1091215125*betasv[{14}, {20}]*zeta[7])/(512*y^2) - 
   (162435*betasv[{0}, {8}]*zeta[19])/32 - 
   (3411135*betasv[{1}, {8}]*zeta[19])/(32*y) - 
   (207104625*betasv[{2}, {8}]*zeta[19])/(512*y^2) - 
   (13806975*betasv[{3}, {8}]*zeta[19])/(32*y^3) - 
   (1230445125*betasv[{4}, {8}]*zeta[19])/(8192*y^4) - 
   (137907315*betasv[{5}, {8}]*zeta[19])/(8192*y^5) - 
   (61562865*betasv[{6}, {8}]*zeta[19])/(131072*y^6) + 
   (7735*pinablaE[4, 4]*zeta[19])/(4096*y^7) - (2431*pinablaE[4, 5]*zeta[19])/
    (65536*y^8) + (210585375*zeta[7]*zeta[19])/(32768*y^6) - 
   (8163501119348575*zeta[25])/(11617767800832*y^5), 
 pinablaFp[4, 10, 12, 7] -> (-7638505875*betasv[{4, 15}, {8, 20}])/64 - 
   (77912759925*betasv[{5, 14}, {8, 20}])/128 - 
   (74857357575*betasv[{6, 13}, {8, 20}])/128 - 
   (8749561275*betasv[{13, 6}, {20, 8}])/128 - 
   (49580847225*betasv[{14, 5}, {20, 8}])/128 - 
   (35970418575*betasv[{15, 4}, {20, 8}])/64 - 
   (16526949075*betasv[{16, 3}, {20, 8}])/64 - 
   (4583103525*betasv[{17, 2}, {20, 8}])/128 - 
   (138881925*betasv[{18, 1}, {20, 8}])/128 + 
   (15254967*betasv[{12}, {20}]*pinablaE[4, 4])/8 - 
   340119*betasv[{11}, {20}]*pinablaE[4, 5] + 
   (46189*betasv[{10}, {20}]*pinablaE[4, 6])/2 + 
   (10693908225*betasv[{13}, {20}]*zeta[7])/64 + 
   (11130394275*betasv[{14}, {20}]*zeta[7])/(256*y) + 
   (1091215125*betasv[{15}, {20}]*zeta[7])/(512*y^2) + 
   (7309575*betasv[{1}, {8}]*zeta[19])/64 + 
   (241215975*betasv[{2}, {8}]*zeta[19])/(256*y) + 
   (869839425*betasv[{3}, {8}]*zeta[19])/(512*y^2) + 
   (1893179925*betasv[{4}, {8}]*zeta[19])/(2048*y^3) + 
   (2609518275*betasv[{5}, {8}]*zeta[19])/(16384*y^4) + 
   (460503225*betasv[{6}, {8}]*zeta[19])/(65536*y^5) - 
   (802893*pinablaE[4, 4]*zeta[19])/(16384*y^6) + 
   (17901*pinablaE[4, 5]*zeta[19])/(8192*y^7) - 
   (2431*pinablaE[4, 6]*zeta[19])/(65536*y^8) - (631756125*zeta[7]*zeta[19])/
    (16384*y^5) + (40817505596742875*zeta[25])/(11617767800832*y^4), 
 pinablaFp[4, 10, 12, 8] -> (22915517625*betasv[{4, 16}, {8, 20}])/256 + 
   (10693908225*betasv[{5, 15}, {8, 20}])/16 + 
   (56524943475*betasv[{6, 14}, {8, 20}])/64 + 
   (2916520425*betasv[{14, 6}, {20, 8}])/16 + 
   (10693908225*betasv[{15, 5}, {20, 8}])/16 + 
   (78746051475*betasv[{16, 4}, {20, 8}])/128 + 
   (2638756575*betasv[{17, 3}, {20, 8}])/16 + 
   (2638756575*betasv[{18, 2}, {20, 8}])/256 - 
   (16136757*betasv[{13}, {20}]*pinablaE[4, 4])/2 + 
   (20016633*betasv[{12}, {20}]*pinablaE[4, 5])/8 - 
   386308*betasv[{11}, {20}]*pinablaE[4, 6] + 
   (46189*betasv[{10}, {20}]*pinablaE[4, 7])/2 - 
   (8074991925*betasv[{14}, {20}]*zeta[7])/32 - 
   (1527701175*betasv[{15}, {20}]*zeta[7])/(32*y) - 
   (3273645375*betasv[{16}, {20}]*zeta[7])/(2048*y^2) - 
   (138881925*betasv[{2}, {8}]*zeta[19])/128 - 
   (138881925*betasv[{3}, {8}]*zeta[19])/(32*y) - 
   (4144529025*betasv[{4}, {8}]*zeta[19])/(1024*y^2) - 
   (562837275*betasv[{5}, {8}]*zeta[19])/(512*y^3) - 
   (153501075*betasv[{6}, {8}]*zeta[19])/(2048*y^4) + 
   (849303*pinablaE[4, 4]*zeta[19])/(1024*y^5) - 
   (1053507*pinablaE[4, 5]*zeta[19])/(16384*y^6) + 
   (5083*pinablaE[4, 6]*zeta[19])/(2048*y^7) - (2431*pinablaE[4, 7]*zeta[19])/
    (65536*y^8) + (3158780625*zeta[7]*zeta[19])/(16384*y^4) - 
   (40817505596742875*zeta[25])/(2904441950208*y^3), 
 pinablaFp[4, 10, 12, 9] -> (-22915517625*betasv[{4, 17}, {8, 20}])/512 - 
   (279569315025*betasv[{5, 16}, {8, 20}])/512 - 
   (16804712925*betasv[{6, 15}, {8, 20}])/16 - 
   (22359989925*betasv[{15, 6}, {20, 8}])/64 - 
   (207072950175*betasv[{16, 5}, {20, 8}])/256 - 
   (110411130375*betasv[{17, 4}, {20, 8}])/256 - 
   (13193782875*betasv[{18, 3}, {20, 8}])/256 + 
   (191789325*betasv[{14}, {20}]*pinablaE[4, 4])/8 - 
   (189143955*betasv[{13}, {20}]*pinablaE[4, 5])/16 + 
   (25424945*betasv[{12}, {20}]*pinablaE[4, 6])/8 - 
   432497*betasv[{11}, {20}]*pinablaE[4, 7] + 
   (46189*betasv[{10}, {20}]*pinablaE[4, 8])/2 + 
   (2400673275*betasv[{15}, {20}]*zeta[7])/8 + 
   (39938473575*betasv[{16}, {20}]*zeta[7])/(1024*y) + 
   (3273645375*betasv[{17}, {20}]*zeta[7])/(4096*y^2) + 
   (694409625*betasv[{3}, {8}]*zeta[19])/128 + 
   (5811112125*betasv[{4}, {8}]*zeta[19])/(512*y) + 
   (10898576325*betasv[{5}, {8}]*zeta[19])/(2048*y^2) + 
   (1176841575*betasv[{6}, {8}]*zeta[19])/(2048*y^3) - 
   (10094175*pinablaE[4, 4]*zeta[19])/(1024*y^4) + 
   (9954945*pinablaE[4, 5]*zeta[19])/(8192*y^5) - 
   (1338155*pinablaE[4, 6]*zeta[19])/(16384*y^6) + 
   (22763*pinablaE[4, 7]*zeta[19])/(8192*y^7) - 
   (2431*pinablaE[4, 8]*zeta[19])/(65536*y^8) - (3158780625*zeta[7]*zeta[19])/
    (4096*y^3) + (40817505596742875*zeta[25])/(968147316736*y^2), 
 pinablaFp[4, 10, 12, 10] -> (22915517625*betasv[{4, 18}, {8, 20}])/2048 + 
   (151242416325*betasv[{5, 17}, {8, 20}])/512 + 
   (1892821755825*betasv[{6, 16}, {8, 20}])/2048 + 
   (475392829275*betasv[{16, 6}, {20, 8}])/1024 + 
   (158742040275*betasv[{17, 5}, {20, 8}])/256 + 
   (18749059875*betasv[{18, 4}, {20, 8}])/128 - 
   (202370805*betasv[{15}, {20}]*pinablaE[4, 4])/4 + 
   (2480034375*betasv[{14}, {20}]*pinablaE[4, 5])/64 - 
   (132709395*betasv[{13}, {20}]*pinablaE[4, 6])/8 + 
   (31479903*betasv[{12}, {20}]*pinablaE[4, 7])/8 - 
   478686*betasv[{11}, {20}]*pinablaE[4, 8] + 
   (46189*betasv[{10}, {20}]*pinablaE[4, 9])/2 - 
   (270403107975*betasv[{16}, {20}]*zeta[7])/1024 - 
   (21606059475*betasv[{17}, {20}]*zeta[7])/(1024*y) - 
   (3273645375*betasv[{18}, {20}]*zeta[7])/(16384*y^2) - 
   (986792625*betasv[{4}, {8}]*zeta[19])/64 - 
   (8354844225*betasv[{5}, {8}]*zeta[19])/(512*y) - 
   (25020675225*betasv[{6}, {8}]*zeta[19])/(8192*y^2) + 
   (10651095*pinablaE[4, 4]*zeta[19])/(128*y^3) - 
   (130528125*pinablaE[4, 5]*zeta[19])/(8192*y^4) + 
   (6984705*pinablaE[4, 6]*zeta[19])/(4096*y^5) - 
   (1656837*pinablaE[4, 7]*zeta[19])/(16384*y^6) + 
   (12597*pinablaE[4, 8]*zeta[19])/(4096*y^7) - 
   (2431*pinablaE[4, 9]*zeta[19])/(65536*y^8) + (9476341875*zeta[7]*zeta[19])/
    (4096*y^2) - (40817505596742875*zeta[25])/(484073658368*y), 
 pinablaFp[4, 10, 12, 11] -> (-325400350275*betasv[{5, 18}, {8, 20}])/4096 - 
   (2195306588475*betasv[{6, 17}, {8, 20}])/4096 - 
   (792876909825*betasv[{17, 6}, {20, 8}])/2048 - 
   (233738279775*betasv[{18, 5}, {20, 8}])/1024 + 
   (9384450075*betasv[{16}, {20}]*pinablaE[4, 4])/128 - 
   (5717967255*betasv[{15}, {20}]*pinablaE[4, 5])/64 + 
   (3807128325*betasv[{14}, {20}]*pinablaE[4, 6])/64 - 
   (359858499*betasv[{13}, {20}]*pinablaE[4, 7])/16 + 
   (38181507*betasv[{12}, {20}]*pinablaE[4, 8])/8 - 
   524875*betasv[{11}, {20}]*pinablaE[4, 9] + 
   (46189*betasv[{10}, {20}]*pinablaE[4, 10])/2 + 
   (35*betasv[{4}, {8}]*pinablaE[10, 10])/4 + 
   (313615226925*betasv[{17}, {20}]*zeta[7])/2048 + 
   (46485764325*betasv[{18}, {20}]*zeta[7])/(8192*y) - 
   (5*pinablaE[10, 10]*zeta[7])/(32*y^2) + 
   (12302014725*betasv[{5}, {8}]*zeta[19])/512 + 
   (41730363675*betasv[{6}, {8}]*zeta[19])/(4096*y) - 
   (493918425*pinablaE[4, 4]*zeta[19])/(1024*y^2) + 
   (300945645*pinablaE[4, 5]*zeta[19])/(2048*y^3) - 
   (200375175*pinablaE[4, 6]*zeta[19])/(8192*y^4) + 
   (18939921*pinablaE[4, 7]*zeta[19])/(8192*y^5) - 
   (2009553*pinablaE[4, 8]*zeta[19])/(16384*y^6) + 
   (27625*pinablaE[4, 9]*zeta[19])/(8192*y^7) - 
   (2431*pinablaE[4, 10]*zeta[19])/(65536*y^8) - 
   (9476341875*zeta[7]*zeta[19])/(2048*y) + (40817505596742875*zeta[25])/
    484073658368, pinablaFp[5, 5, 2, 0] -> 31752*betasv[{5, 3}, {10, 10}] - 
   31752*betasv[{6, 2}, {10, 10}] + 13608*betasv[{7, 1}, {10, 10}] - 
   2268*betasv[{8, 0}, {10, 10}] + 504*betasv[{0}, {10}]*zeta[9] - 
   (756*betasv[{1}, {10}]*zeta[9])/y + (441*betasv[{2}, {10}]*zeta[9])/y^2 - 
   (441*betasv[{3}, {10}]*zeta[9])/(4*y^3) + (35*zeta[9]^2)/(8192*y^8) - 
   zeta[11]/(9216*y), pinablaFp[5, 5, 2, 1] -> 
  -39690*betasv[{5, 4}, {10, 10}] + 23814*betasv[{6, 3}, {10, 10}] - 
   7938*betasv[{7, 2}, {10, 10}] + 1134*betasv[{8, 1}, {10, 10}] - 
   252*betasv[{1}, {10}]*zeta[9] + (441*betasv[{2}, {10}]*zeta[9])/y - 
   (1323*betasv[{3}, {10}]*zeta[9])/(4*y^2) + 
   (2205*betasv[{4}, {10}]*zeta[9])/(16*y^3) - (35*zeta[9]^2)/(1024*y^7) + 
   zeta[11]/9216, pinablaFp[5, 5, 4, 0] -> 31752*betasv[{5, 3}, {10, 10}] - 
   22932*betasv[{6, 2}, {10, 10}] + 3528*betasv[{7, 1}, {10, 10}] + 
   882*betasv[{8, 0}, {10, 10}] - 196*betasv[{0}, {10}]*zeta[9] - 
   (196*betasv[{1}, {10}]*zeta[9])/y + (637*betasv[{2}, {10}]*zeta[9])/
    (2*y^2) - (441*betasv[{3}, {10}]*zeta[9])/(4*y^3) + 
   (245*zeta[9]^2)/(49152*y^8) - (11*zeta[13])/(165888*y^3), 
 pinablaFp[5, 5, 4, 1] -> -39690*betasv[{5, 4}, {10, 10}] + 
   10584*betasv[{6, 3}, {10, 10}] + 5292*betasv[{7, 2}, {10, 10}] - 
   2646*betasv[{8, 1}, {10, 10}] + 588*betasv[{1}, {10}]*zeta[9] - 
   (294*betasv[{2}, {10}]*zeta[9])/y - (147*betasv[{3}, {10}]*zeta[9])/y^2 + 
   (2205*betasv[{4}, {10}]*zeta[9])/(16*y^3) - (245*zeta[9]^2)/(6144*y^7) + 
   (11*zeta[13])/(55296*y^2), pinablaFp[5, 5, 4, 2] -> 
  39690*betasv[{5, 5}, {10, 10}] + (33075*betasv[{6, 4}, {10, 10}])/2 - 
   13230*betasv[{7, 3}, {10, 10}] + (6615*betasv[{8, 2}, {10, 10}])/2 - 
   735*betasv[{2}, {10}]*zeta[9] + (735*betasv[{3}, {10}]*zeta[9])/y - 
   (3675*betasv[{4}, {10}]*zeta[9])/(16*y^2) - 
   (2205*betasv[{5}, {10}]*zeta[9])/(16*y^3) + (1715*zeta[9]^2)/(6144*y^6) - 
   (11*zeta[13])/(27648*y), pinablaFp[5, 5, 4, 3] -> 
  (-59535*betasv[{5, 6}, {10, 10}])/2 - 46305*betasv[{6, 5}, {10, 10}] + 
   (33075*betasv[{7, 4}, {10, 10}])/4 - (6615*betasv[{8, 3}, {10, 10}])/4 + 
   (735*betasv[{3}, {10}]*zeta[9])/2 - (3675*betasv[{4}, {10}]*zeta[9])/
    (8*y) + (5145*betasv[{5}, {10}]*zeta[9])/(8*y^2) + 
   (6615*betasv[{6}, {10}]*zeta[9])/(64*y^3) - (1715*zeta[9]^2)/(1024*y^5) + 
   (11*zeta[13])/27648, pinablaFp[5, 5, 6, 0] -> 
  31752*betasv[{5, 3}, {10, 10}] - 7056*betasv[{6, 2}, {10, 10}] - 
   5544*betasv[{7, 1}, {10, 10}] - 252*betasv[{8, 0}, {10, 10}] + 
   56*betasv[{0}, {10}]*zeta[9] + (308*betasv[{1}, {10}]*zeta[9])/y + 
   (98*betasv[{2}, {10}]*zeta[9])/y^2 - (441*betasv[{3}, {10}]*zeta[9])/
    (4*y^3) + (175*zeta[9]^2)/(24576*y^8) - (13013*zeta[15])/(50946048*y^5), 
 pinablaFp[5, 5, 6, 1] -> -39690*betasv[{5, 4}, {10, 10}] - 
   13230*betasv[{6, 3}, {10, 10}] + 13230*betasv[{7, 2}, {10, 10}] + 
   1890*betasv[{8, 1}, {10, 10}] - 420*betasv[{1}, {10}]*zeta[9] - 
   (735*betasv[{2}, {10}]*zeta[9])/y + (735*betasv[{3}, {10}]*zeta[9])/
    (4*y^2) + (2205*betasv[{4}, {10}]*zeta[9])/(16*y^3) - 
   (175*zeta[9]^2)/(3072*y^7) + (65065*zeta[15])/(50946048*y^4), 
 pinablaFp[5, 5, 6, 2] -> 39690*betasv[{5, 5}, {10, 10}] + 
   46305*betasv[{6, 4}, {10, 10}] - 13230*betasv[{7, 3}, {10, 10}] - 
   6615*betasv[{8, 2}, {10, 10}] + 1470*betasv[{2}, {10}]*zeta[9] + 
   (735*betasv[{3}, {10}]*zeta[9])/y - (5145*betasv[{4}, {10}]*zeta[9])/
    (8*y^2) - (2205*betasv[{5}, {10}]*zeta[9])/(16*y^3) + 
   (1225*zeta[9]^2)/(3072*y^6) - (65065*zeta[15])/(12736512*y^3), 
 pinablaFp[5, 5, 6, 3] -> (-59535*betasv[{5, 6}, {10, 10}])/2 - 
   (152145*betasv[{6, 5}, {10, 10}])/2 - 6615*betasv[{7, 4}, {10, 10}] + 
   13230*betasv[{8, 3}, {10, 10}] - 2940*betasv[{3}, {10}]*zeta[9] + 
   (735*betasv[{4}, {10}]*zeta[9])/(2*y) + (16905*betasv[{5}, {10}]*zeta[9])/
    (16*y^2) + (6615*betasv[{6}, {10}]*zeta[9])/(64*y^3) - 
   (1225*zeta[9]^2)/(512*y^5) + (65065*zeta[15])/(4245504*y^2), 
 pinablaFp[5, 5, 6, 4] -> (59535*betasv[{5, 7}, {10, 10}])/4 + 
   79380*betasv[{6, 6}, {10, 10}] + (178605*betasv[{7, 5}, {10, 10}])/4 - 
   (59535*betasv[{8, 4}, {10, 10}])/4 + (6615*betasv[{4}, {10}]*zeta[9])/2 - 
   (19845*betasv[{5}, {10}]*zeta[9])/(8*y) - (2205*betasv[{6}, {10}]*zeta[9])/
    (2*y^2) - (6615*betasv[{7}, {10}]*zeta[9])/(128*y^3) + 
   (6125*zeta[9]^2)/(512*y^4) - (65065*zeta[15])/(2122752*y), 
 pinablaFp[5, 5, 6, 5] -> (-59535*betasv[{5, 8}, {10, 10}])/16 - 
   (813645*betasv[{6, 7}, {10, 10}])/16 - (1170855*betasv[{7, 6}, {10, 10}])/
    16 + (59535*betasv[{8, 5}, {10, 10}])/16 - 
   (6615*betasv[{5}, {10}]*zeta[9])/8 + (130095*betasv[{6}, {10}]*zeta[9])/
    (32*y) + (90405*betasv[{7}, {10}]*zeta[9])/(128*y^2) + 
   (6615*betasv[{8}, {10}]*zeta[9])/(512*y^3) - (6125*zeta[9]^2)/(128*y^3) + 
   (65065*zeta[15])/2122752, pinablaFp[5, 5, 8, 0] -> 
  31752*betasv[{5, 3}, {10, 10}] + 15876*betasv[{6, 2}, {10, 10}] + 
   1944*betasv[{7, 1}, {10, 10}] + (81*betasv[{8, 0}, {10, 10}])/2 - 
   9*betasv[{0}, {10}]*zeta[9] - (108*betasv[{1}, {10}]*zeta[9])/y - 
   (441*betasv[{2}, {10}]*zeta[9])/(2*y^2) - (441*betasv[{3}, {10}]*zeta[9])/
    (4*y^3) + (1225*zeta[9]^2)/(65536*y^8) - (1042899*zeta[17])/
    (237043712*y^7), pinablaFp[5, 5, 8, 1] -> 
  -39690*betasv[{5, 4}, {10, 10}] - 47628*betasv[{6, 3}, {10, 10}] - 
   11340*betasv[{7, 2}, {10, 10}] - 567*betasv[{8, 1}, {10, 10}] + 
   126*betasv[{1}, {10}]*zeta[9] + (630*betasv[{2}, {10}]*zeta[9])/y + 
   (1323*betasv[{3}, {10}]*zeta[9])/(2*y^2) + 
   (2205*betasv[{4}, {10}]*zeta[9])/(16*y^3) - (1225*zeta[9]^2)/(8192*y^7) + 
   (7300293*zeta[17])/(237043712*y^6), pinablaFp[5, 5, 8, 2] -> 
  39690*betasv[{5, 5}, {10, 10}] + (178605*betasv[{6, 4}, {10, 10}])/2 + 
   40824*betasv[{7, 3}, {10, 10}] + (15309*betasv[{8, 2}, {10, 10}])/4 - 
   (1701*betasv[{2}, {10}]*zeta[9])/2 - (2268*betasv[{3}, {10}]*zeta[9])/y - 
   (19845*betasv[{4}, {10}]*zeta[9])/(16*y^2) - 
   (2205*betasv[{5}, {10}]*zeta[9])/(16*y^3) + (8575*zeta[9]^2)/(8192*y^6) - 
   (21900879*zeta[17])/(118521856*y^5), pinablaFp[5, 5, 8, 3] -> 
  (-59535*betasv[{5, 6}, {10, 10}])/2 - 119070*betasv[{6, 5}, {10, 10}] - 
   (382725*betasv[{7, 4}, {10, 10}])/4 - (127575*betasv[{8, 3}, {10, 10}])/
    8 + (14175*betasv[{3}, {10}]*zeta[9])/4 + 
   (42525*betasv[{4}, {10}]*zeta[9])/(8*y) + (6615*betasv[{5}, {10}]*zeta[9])/
    (4*y^2) + (6615*betasv[{6}, {10}]*zeta[9])/(64*y^3) - 
   (25725*zeta[9]^2)/(4096*y^5) + (109504395*zeta[17])/(118521856*y^4), 
 pinablaFp[5, 5, 8, 4] -> (59535*betasv[{5, 7}, {10, 10}])/4 + 
   (893025*betasv[{6, 6}, {10, 10}])/8 + (620865*betasv[{7, 5}, {10, 10}])/
    4 + (1403325*betasv[{8, 4}, {10, 10}])/32 - 
   (155925*betasv[{4}, {10}]*zeta[9])/16 - (68985*betasv[{5}, {10}]*zeta[9])/
    (8*y) - (99225*betasv[{6}, {10}]*zeta[9])/(64*y^2) - 
   (6615*betasv[{7}, {10}]*zeta[9])/(128*y^3) + 
   (128625*zeta[9]^2)/(4096*y^4) - (109504395*zeta[17])/(29630464*y^3), 
 pinablaFp[5, 5, 8, 5] -> (-59535*betasv[{5, 8}, {10, 10}])/16 - 
   (535815*betasv[{6, 7}, {10, 10}])/8 - (688905*betasv[{7, 6}, {10, 10}])/
    4 - (2645055*betasv[{8, 5}, {10, 10}])/32 + 
   (293895*betasv[{5}, {10}]*zeta[9])/16 + (76545*betasv[{6}, {10}]*zeta[9])/
    (8*y) + (59535*betasv[{7}, {10}]*zeta[9])/(64*y^2) + 
   (6615*betasv[{8}, {10}]*zeta[9])/(512*y^3) - 
   (128625*zeta[9]^2)/(1024*y^3) + (328513185*zeta[17])/(29630464*y^2), 
 pinablaFp[5, 5, 8, 6] -> (1250235*betasv[{6, 8}, {10, 10}])/64 + 
   (1913625*betasv[{7, 7}, {10, 10}])/16 + 
   (13446405*betasv[{8, 6}, {10, 10}])/128 + 63*betasv[{5}, {10}]*
    pinablaE[5, 5] - (1494045*betasv[{6}, {10}]*zeta[9])/64 - 
   (212625*betasv[{7}, {10}]*zeta[9])/(32*y) - 
   (138915*betasv[{8}, {10}]*zeta[9])/(512*y^2) - 
   (7*pinablaE[5, 5]*zeta[9])/(32*y^3) + (385875*zeta[9]^2)/(1024*y^2) - 
   (328513185*zeta[17])/(14815232*y), pinablaFp[5, 5, 8, 7] -> 
  (-5077485*betasv[{7, 8}, {10, 10}])/128 - 
   (21100905*betasv[{8, 7}, {10, 10}])/256 - 378*betasv[{6}, {10}]*
    pinablaE[5, 5] + 63*betasv[{5}, {10}]*pinablaE[5, 6] + 
   (2344545*betasv[{7}, {10}]*zeta[9])/128 + 
   (564165*betasv[{8}, {10}]*zeta[9])/(256*y) + (21*pinablaE[5, 5]*zeta[9])/
    (4*y^2) - (7*pinablaE[5, 6]*zeta[9])/(32*y^3) - 
   (385875*zeta[9]^2)/(512*y) + (328513185*zeta[17])/14815232, 
 pinablaFp[5, 6, 3, 0] -> 58212*betasv[{5, 4}, {10, 12}] - 
   58212*betasv[{6, 3}, {10, 12}] + 58212*betasv[{6, 3}, {12, 10}] + 
   24948*betasv[{7, 2}, {10, 12}] - 58212*betasv[{7, 2}, {12, 10}] - 
   4158*betasv[{8, 1}, {10, 12}] + 24948*betasv[{8, 1}, {12, 10}] - 
   4158*betasv[{9, 0}, {12, 10}] + 924*betasv[{1}, {12}]*zeta[9] - 
   (1386*betasv[{2}, {12}]*zeta[9])/y + (1617*betasv[{3}, {12}]*zeta[9])/
    (2*y^2) - (1617*betasv[{4}, {12}]*zeta[9])/(8*y^3) + zeta[11]/380160 + 
   (189*betasv[{0}, {10}]*zeta[11])/y - (567*betasv[{1}, {10}]*zeta[11])/
    (2*y^2) + (1323*betasv[{2}, {10}]*zeta[11])/(8*y^3) - 
   (1323*betasv[{3}, {10}]*zeta[11])/(32*y^4) + (105*zeta[9]*zeta[11])/
    (32768*y^9) - (77*zeta[13])/(3072000*y^2), 
 pinablaFp[5, 6, 3, 1] -> -87318*betasv[{5, 5}, {10, 12}] + 
   58212*betasv[{6, 4}, {10, 12}] - 72765*betasv[{6, 4}, {12, 10}] - 
   20790*betasv[{7, 3}, {10, 12}] + 29106*betasv[{7, 3}, {12, 10}] + 
   (6237*betasv[{8, 2}, {10, 12}])/2 - 4158*betasv[{9, 1}, {12, 10}] + 
   (2079*betasv[{10, 0}, {12, 10}])/2 - 693*betasv[{2}, {12}]*zeta[9] + 
   (1155*betasv[{3}, {12}]*zeta[9])/y - (1617*betasv[{4}, {12}]*zeta[9])/
    (2*y^2) + (4851*betasv[{5}, {12}]*zeta[9])/(16*y^3) - 
   189*betasv[{0}, {10}]*zeta[11] + (189*betasv[{1}, {10}]*zeta[11])/y - 
   (1323*betasv[{3}, {10}]*zeta[11])/(16*y^3) + 
   (6615*betasv[{4}, {10}]*zeta[11])/(128*y^4) - 
   (945*zeta[9]*zeta[11])/(32768*y^8) + (77*zeta[13])/(1536000*y), 
 pinablaFp[5, 6, 3, 2] -> (218295*betasv[{5, 6}, {10, 12}])/2 - 
   (43659*betasv[{6, 5}, {10, 12}])/2 + 72765*betasv[{6, 5}, {12, 10}] + 
   (14553*betasv[{7, 4}, {10, 12}])/2 + (72765*betasv[{7, 4}, {12, 10}])/2 - 
   (2079*betasv[{8, 3}, {10, 12}])/2 - (43659*betasv[{8, 3}, {12, 10}])/2 + 
   (14553*betasv[{9, 2}, {12, 10}])/2 - (2079*betasv[{10, 1}, {12, 10}])/2 + 
   231*betasv[{3}, {12}]*zeta[9] - (1617*betasv[{4}, {12}]*zeta[9])/(4*y) + 
   (4851*betasv[{5}, {12}]*zeta[9])/(16*y^2) - 
   (24255*betasv[{6}, {12}]*zeta[9])/(64*y^3) + 189*betasv[{1}, {10}]*
    zeta[11] - (1323*betasv[{2}, {10}]*zeta[11])/(4*y) + 
   (3969*betasv[{3}, {10}]*zeta[11])/(16*y^2) - 
   (6615*betasv[{4}, {10}]*zeta[11])/(64*y^3) - 
   (6615*betasv[{5}, {10}]*zeta[11])/(128*y^4) + 
   (945*zeta[9]*zeta[11])/(4096*y^7) - (77*zeta[13])/1536000, 
 pinablaFp[5, 6, 5, 0] -> 58212*betasv[{5, 4}, {10, 12}] - 
   38808*betasv[{6, 3}, {10, 12}] + 58212*betasv[{6, 3}, {12, 10}] + 
   2772*betasv[{7, 2}, {10, 12}] - 38808*betasv[{7, 2}, {12, 10}] + 
   2772*betasv[{8, 1}, {10, 12}] + 2772*betasv[{8, 1}, {12, 10}] + 
   2772*betasv[{9, 0}, {12, 10}] - 616*betasv[{1}, {12}]*zeta[9] - 
   (154*betasv[{2}, {12}]*zeta[9])/y + (539*betasv[{3}, {12}]*zeta[9])/y^2 - 
   (1617*betasv[{4}, {12}]*zeta[9])/(8*y^3) - zeta[11]/1900800 - 
   (126*betasv[{0}, {10}]*zeta[11])/y - (63*betasv[{1}, {10}]*zeta[11])/
    (2*y^2) + (441*betasv[{2}, {10}]*zeta[11])/(4*y^3) - 
   (1323*betasv[{3}, {10}]*zeta[11])/(32*y^4) + (63*zeta[9]*zeta[11])/
    (16384*y^9) - (1573*zeta[15])/(49766400*y^4), 
 pinablaFp[5, 6, 5, 1] -> -87318*betasv[{5, 5}, {10, 12}] + 
   24255*betasv[{6, 4}, {10, 12}] - 72765*betasv[{6, 4}, {12, 10}] + 
   13860*betasv[{7, 3}, {10, 12}] - 6930*betasv[{8, 2}, {10, 12}] + 
   24255*betasv[{8, 2}, {12, 10}] - 6930*betasv[{9, 1}, {12, 10}] - 
   693*betasv[{10, 0}, {12, 10}] + 1540*betasv[{2}, {12}]*zeta[9] - 
   (770*betasv[{3}, {12}]*zeta[9])/y - (2695*betasv[{4}, {12}]*zeta[9])/
    (8*y^2) + (4851*betasv[{5}, {12}]*zeta[9])/(16*y^3) + 
   126*betasv[{0}, {10}]*zeta[11] + (315*betasv[{1}, {10}]*zeta[11])/y - 
   (2205*betasv[{2}, {10}]*zeta[11])/(8*y^2) + 
   (6615*betasv[{4}, {10}]*zeta[11])/(128*y^4) - 
   (567*zeta[9]*zeta[11])/(16384*y^8) + (1573*zeta[15])/(12441600*y^3), 
 pinablaFp[5, 6, 5, 2] -> (218295*betasv[{5, 6}, {10, 12}])/2 + 
   29106*betasv[{6, 5}, {10, 12}] + 72765*betasv[{6, 5}, {12, 10}] - 
   (72765*betasv[{7, 4}, {10, 12}])/2 + 72765*betasv[{7, 4}, {12, 10}] + 
   10395*betasv[{8, 3}, {10, 12}] - (72765*betasv[{8, 3}, {12, 10}])/2 + 
   (6237*betasv[{10, 1}, {12, 10}])/2 - 2310*betasv[{3}, {12}]*zeta[9] + 
   (8085*betasv[{4}, {12}]*zeta[9])/(4*y) - (1617*betasv[{5}, {12}]*zeta[9])/
    (4*y^2) - (24255*betasv[{6}, {12}]*zeta[9])/(64*y^3) - 
   567*betasv[{1}, {10}]*zeta[11] + (6615*betasv[{3}, {10}]*zeta[11])/
    (16*y^2) - (6615*betasv[{4}, {10}]*zeta[11])/(32*y^3) - 
   (6615*betasv[{5}, {10}]*zeta[11])/(128*y^4) + 
   (567*zeta[9]*zeta[11])/(2048*y^7) - (1573*zeta[15])/(4147200*y^2), 
 pinablaFp[5, 6, 5, 3] -> (-218295*betasv[{5, 7}, {10, 12}])/2 - 
   (945945*betasv[{6, 6}, {10, 12}])/8 - (218295*betasv[{6, 6}, {12, 10}])/
    4 + (160083*betasv[{7, 5}, {10, 12}])/4 - 
   145530*betasv[{7, 5}, {12, 10}] - (72765*betasv[{8, 4}, {10, 12}])/8 - 
   (72765*betasv[{8, 4}, {12, 10}])/8 + (72765*betasv[{9, 3}, {12, 10}])/4 - 
   (43659*betasv[{10, 2}, {12, 10}])/8 + (8085*betasv[{4}, {12}]*zeta[9])/4 - 
   (17787*betasv[{5}, {12}]*zeta[9])/(8*y) + 
   (105105*betasv[{6}, {12}]*zeta[9])/(64*y^2) + 
   (24255*betasv[{7}, {12}]*zeta[9])/(64*y^3) + 
   (3969*betasv[{2}, {10}]*zeta[11])/4 - (6615*betasv[{3}, {10}]*zeta[11])/
    (8*y) + (6615*betasv[{4}, {10}]*zeta[11])/(64*y^2) + 
   (6615*betasv[{5}, {10}]*zeta[11])/(16*y^3) + 
   (19845*betasv[{6}, {10}]*zeta[11])/(512*y^4) - 
   (3969*zeta[9]*zeta[11])/(2048*y^6) + (1573*zeta[15])/(2073600*y), 
 pinablaFp[5, 6, 5, 4] -> (654885*betasv[{5, 8}, {10, 12}])/8 + 
   (800415*betasv[{6, 7}, {10, 12}])/4 + (218295*betasv[{6, 7}, {12, 10}])/
    8 + (72765*betasv[{7, 6}, {10, 12}])/8 + 
   (654885*betasv[{7, 6}, {12, 10}])/4 + (14553*betasv[{8, 5}, {10, 12}])/4 + 
   (945945*betasv[{8, 5}, {12, 10}])/8 - (72765*betasv[{9, 4}, {12, 10}])/4 + 
   (14553*betasv[{10, 3}, {12, 10}])/4 - (1617*betasv[{5}, {12}]*zeta[9])/2 - 
   (8085*betasv[{6}, {12}]*zeta[9])/(16*y) - 
   (88935*betasv[{7}, {12}]*zeta[9])/(32*y^2) - 
   (72765*betasv[{8}, {12}]*zeta[9])/(256*y^3) - 
   (1323*betasv[{3}, {10}]*zeta[11])/2 + (6615*betasv[{4}, {10}]*zeta[11])/
    (8*y) - (85995*betasv[{5}, {10}]*zeta[11])/(64*y^2) - 
   (59535*betasv[{6}, {10}]*zeta[11])/(128*y^3) - 
   (19845*betasv[{7}, {10}]*zeta[11])/(1024*y^4) + 
   (11907*zeta[9]*zeta[11])/(1024*y^5) - (1573*zeta[15])/2073600, 
 pinablaFp[5, 6, 7, 0] -> 58212*betasv[{5, 4}, {10, 12}] - 
   8316*betasv[{6, 3}, {10, 12}] + 58212*betasv[{6, 3}, {12, 10}] - 
   12474*betasv[{7, 2}, {10, 12}] - 8316*betasv[{7, 2}, {12, 10}] - 
   (2079*betasv[{8, 1}, {10, 12}])/2 - 12474*betasv[{8, 1}, {12, 10}] - 
   (2079*betasv[{9, 0}, {12, 10}])/2 + 231*betasv[{1}, {12}]*zeta[9] + 
   (693*betasv[{2}, {12}]*zeta[9])/y + (231*betasv[{3}, {12}]*zeta[9])/
    (2*y^2) - (1617*betasv[{4}, {12}]*zeta[9])/(8*y^3) + zeta[11]/10644480 + 
   (189*betasv[{0}, {10}]*zeta[11])/(4*y) + (567*betasv[{1}, {10}]*zeta[11])/
    (4*y^2) + (189*betasv[{2}, {10}]*zeta[11])/(8*y^3) - 
   (1323*betasv[{3}, {10}]*zeta[11])/(32*y^4) + (735*zeta[9]*zeta[11])/
    (131072*y^9) - (1573*zeta[17])/(9830400*y^6), 
 pinablaFp[5, 6, 7, 1] -> -87318*betasv[{5, 5}, {10, 12}] - 
   29106*betasv[{6, 4}, {10, 12}] - 72765*betasv[{6, 4}, {12, 10}] + 
   29106*betasv[{7, 3}, {10, 12}] - 45738*betasv[{7, 3}, {12, 10}] + 
   (43659*betasv[{8, 2}, {10, 12}])/8 + (56133*betasv[{8, 2}, {12, 10}])/2 + 
   8316*betasv[{9, 1}, {12, 10}] + (2079*betasv[{10, 0}, {12, 10}])/8 - 
   (4851*betasv[{2}, {12}]*zeta[9])/4 - (1617*betasv[{3}, {12}]*zeta[9])/y + 
   (1617*betasv[{4}, {12}]*zeta[9])/(4*y^2) + 
   (4851*betasv[{5}, {12}]*zeta[9])/(16*y^3) - 
   (189*betasv[{0}, {10}]*zeta[11])/4 - (378*betasv[{1}, {10}]*zeta[11])/y - 
   (5103*betasv[{2}, {10}]*zeta[11])/(16*y^2) + 
   (2079*betasv[{3}, {10}]*zeta[11])/(16*y^3) + 
   (6615*betasv[{4}, {10}]*zeta[11])/(128*y^4) - 
   (6615*zeta[9]*zeta[11])/(131072*y^8) + (1573*zeta[17])/(1638400*y^5), 
 pinablaFp[5, 6, 7, 2] -> (218295*betasv[{5, 6}, {10, 12}])/2 + 
   (218295*betasv[{6, 5}, {10, 12}])/2 + 72765*betasv[{6, 5}, {12, 10}] - 
   (72765*betasv[{7, 4}, {10, 12}])/2 + (259875*betasv[{7, 4}, {12, 10}])/2 - 
   (72765*betasv[{8, 3}, {10, 12}])/4 - (31185*betasv[{8, 3}, {12, 10}])/4 - 
   (114345*betasv[{9, 2}, {12, 10}])/4 - (10395*betasv[{10, 1}, {12, 10}])/
    4 + (8085*betasv[{3}, {12}]*zeta[9])/2 + (8085*betasv[{4}, {12}]*zeta[9])/
    (4*y) - (24255*betasv[{5}, {12}]*zeta[9])/(16*y^2) - 
   (24255*betasv[{6}, {12}]*zeta[9])/(64*y^3) + 
   (945*betasv[{1}, {10}]*zeta[11])/2 + (10395*betasv[{2}, {10}]*zeta[11])/
    (8*y) + (2835*betasv[{3}, {10}]*zeta[11])/(32*y^2) - 
   (23625*betasv[{4}, {10}]*zeta[11])/(64*y^3) - 
   (6615*betasv[{5}, {10}]*zeta[11])/(128*y^4) + 
   (6615*zeta[9]*zeta[11])/(16384*y^7) - (1573*zeta[17])/(327680*y^4), 
 pinablaFp[5, 6, 7, 3] -> (-218295*betasv[{5, 7}, {10, 12}])/2 - 
   218295*betasv[{6, 6}, {10, 12}] - (218295*betasv[{6, 6}, {12, 10}])/4 - 
   (405405*betasv[{7, 5}, {12, 10}])/2 + (654885*betasv[{8, 4}, {10, 12}])/
    16 - (1403325*betasv[{8, 4}, {12, 10}])/16 + 
   (93555*betasv[{9, 3}, {12, 10}])/2 + (93555*betasv[{10, 2}, {12, 10}])/8 - 
   (72765*betasv[{4}, {12}]*zeta[9])/8 + (24255*betasv[{6}, {12}]*zeta[9])/
    (8*y^2) + (24255*betasv[{7}, {12}]*zeta[9])/(64*y^3) - 
   (8505*betasv[{2}, {10}]*zeta[11])/4 - (8505*betasv[{3}, {10}]*zeta[11])/
    (4*y) + (127575*betasv[{4}, {10}]*zeta[11])/(128*y^2) + 
   (36855*betasv[{5}, {10}]*zeta[11])/(64*y^3) + 
   (19845*betasv[{6}, {10}]*zeta[11])/(512*y^4) - 
   (46305*zeta[9]*zeta[11])/(16384*y^6) + (1573*zeta[17])/(81920*y^3), 
 pinablaFp[5, 6, 7, 4] -> (654885*betasv[{5, 8}, {10, 12}])/8 + 
   (2401245*betasv[{6, 7}, {10, 12}])/8 + (218295*betasv[{6, 7}, {12, 10}])/
    8 + (218295*betasv[{7, 6}, {10, 12}])/2 + 
   (1652805*betasv[{7, 6}, {12, 10}])/8 - (1964655*betasv[{8, 5}, {10, 12}])/
    32 + (3835755*betasv[{8, 5}, {12, 10}])/16 - 
   (467775*betasv[{9, 4}, {12, 10}])/32 - (467775*betasv[{10, 3}, {12, 10}])/
    16 + (218295*betasv[{5}, {12}]*zeta[9])/16 - 
   (24255*betasv[{6}, {12}]*zeta[9])/(4*y) - 
   (266805*betasv[{7}, {12}]*zeta[9])/(64*y^2) - 
   (72765*betasv[{8}, {12}]*zeta[9])/(256*y^3) + 
   (42525*betasv[{3}, {10}]*zeta[11])/8 + (42525*betasv[{4}, {10}]*zeta[11])/
    (64*y) - (348705*betasv[{5}, {10}]*zeta[11])/(128*y^2) - 
   (150255*betasv[{6}, {10}]*zeta[11])/(256*y^3) - 
   (19845*betasv[{7}, {10}]*zeta[11])/(1024*y^4) + 
   (138915*zeta[9]*zeta[11])/(8192*y^5) - (4719*zeta[17])/(81920*y^2), 
 pinablaFp[5, 6, 7, 5] -> (-654885*betasv[{5, 9}, {10, 12}])/16 - 
   (4584195*betasv[{6, 8}, {10, 12}])/16 - (218295*betasv[{6, 8}, {12, 10}])/
    32 - (4147605*betasv[{7, 7}, {10, 12}])/16 - 
   (2089395*betasv[{7, 7}, {12, 10}])/16 + (6330555*betasv[{8, 6}, {10, 12}])/
    128 - (21424095*betasv[{8, 6}, {12, 10}])/64 - 
   (841995*betasv[{9, 5}, {12, 10}])/8 + (5145525*betasv[{10, 4}, {12, 10}])/
    128 - (703395*betasv[{6}, {12}]*zeta[9])/64 + 
   (460845*betasv[{7}, {12}]*zeta[9])/(32*y) + 
   (509355*betasv[{8}, {12}]*zeta[9])/(128*y^2) + 
   (72765*betasv[{9}, {12}]*zeta[9])/(512*y^3) - 
   (467775*betasv[{4}, {10}]*zeta[11])/64 + 
   (76545*betasv[{5}, {10}]*zeta[11])/(16*y) + 
   (1947645*betasv[{6}, {10}]*zeta[11])/(512*y^2) + 
   (189945*betasv[{7}, {10}]*zeta[11])/(512*y^3) + 
   (19845*betasv[{8}, {10}]*zeta[11])/(4096*y^4) - 
   (694575*zeta[9]*zeta[11])/(8192*y^4) + (4719*zeta[17])/(40960*y), 
 pinablaFp[5, 6, 7, 6] -> (654885*betasv[{5, 10}, {10, 12}])/64 + 
   (11133045*betasv[{6, 9}, {10, 12}])/64 + 
   (21611205*betasv[{7, 8}, {10, 12}])/64 + 
   (2525985*betasv[{7, 8}, {12, 10}])/64 + (1964655*betasv[{8, 7}, {10, 12}])/
    128 + (33960465*betasv[{8, 7}, {12, 10}])/128 + 
   (31528035*betasv[{9, 6}, {12, 10}])/128 - 
   (1777545*betasv[{10, 5}, {12, 10}])/128 + 
   (231*betasv[{6}, {12}]*pinablaE[5, 5])/2 - 
   (218295*betasv[{7}, {12}]*zeta[9])/64 - 
   (2401245*betasv[{8}, {12}]*zeta[9])/(128*y) - 
   (1237005*betasv[{9}, {12}]*zeta[9])/(512*y^2) - 
   (72765*betasv[{10}, {12}]*zeta[9])/(2048*y^3) + 
   (161595*betasv[{5}, {10}]*zeta[11])/64 - 
   (2866185*betasv[{6}, {10}]*zeta[11])/(256*y) - 
   (3087315*betasv[{7}, {10}]*zeta[11])/(1024*y^2) - 
   (229635*betasv[{8}, {10}]*zeta[11])/(2048*y^3) - 
   (21*pinablaE[5, 5]*zeta[11])/(256*y^4) + (694575*zeta[9]*zeta[11])/
    (2048*y^3) - (4719*zeta[17])/40960, pinablaFp[5, 6, 9, 0] -> 
  58212*betasv[{5, 4}, {10, 12}] + 33264*betasv[{6, 3}, {10, 12}] + 
   58212*betasv[{6, 3}, {12, 10}] + 5346*betasv[{7, 2}, {10, 12}] + 
   33264*betasv[{7, 2}, {12, 10}] + 198*betasv[{8, 1}, {10, 12}] + 
   5346*betasv[{8, 1}, {12, 10}] + 198*betasv[{9, 0}, {12, 10}] - 
   44*betasv[{1}, {12}]*zeta[9] - (297*betasv[{2}, {12}]*zeta[9])/y - 
   (462*betasv[{3}, {12}]*zeta[9])/y^2 - (1617*betasv[{4}, {12}]*zeta[9])/
    (8*y^3) - zeta[11]/95800320 - (9*betasv[{0}, {10}]*zeta[11])/y - 
   (243*betasv[{1}, {10}]*zeta[11])/(4*y^2) - 
   (189*betasv[{2}, {10}]*zeta[11])/(2*y^3) - 
   (1323*betasv[{3}, {10}]*zeta[11])/(32*y^4) + (245*zeta[9]*zeta[11])/
    (16384*y^9) - (37828791*zeta[19])/(11499470848*y^8), 
 pinablaFp[5, 6, 9, 1] -> -87318*betasv[{5, 5}, {10, 12}] - 
   101871*betasv[{6, 4}, {10, 12}] - 72765*betasv[{6, 4}, {12, 10}] - 
   27324*betasv[{7, 3}, {10, 12}] - 108108*betasv[{7, 3}, {12, 10}] - 
   1782*betasv[{8, 2}, {10, 12}] - (68607*betasv[{8, 2}, {12, 10}])/2 - 
   3069*betasv[{9, 1}, {12, 10}] - (99*betasv[{10, 0}, {12, 10}])/2 + 
   396*betasv[{2}, {12}]*zeta[9] + (1518*betasv[{3}, {12}]*zeta[9])/y + 
   (11319*betasv[{4}, {12}]*zeta[9])/(8*y^2) + 
   (4851*betasv[{5}, {12}]*zeta[9])/(16*y^3) + 9*betasv[{0}, {10}]*zeta[11] + 
   (279*betasv[{1}, {10}]*zeta[11])/(2*y) + (6237*betasv[{2}, {10}]*zeta[11])/
    (16*y^2) + (2457*betasv[{3}, {10}]*zeta[11])/(8*y^3) + 
   (6615*betasv[{4}, {10}]*zeta[11])/(128*y^4) - 
   (2205*zeta[9]*zeta[11])/(16384*y^8) + (37828791*zeta[19])/
    (1437433856*y^7), pinablaFp[5, 6, 9, 2] -> 
  (218295*betasv[{5, 6}, {10, 12}])/2 + 218295*betasv[{6, 5}, {10, 12}] + 
   72765*betasv[{6, 5}, {12, 10}] + (197505*betasv[{7, 4}, {10, 12}])/2 + 
   207900*betasv[{7, 4}, {12, 10}] + 10395*betasv[{8, 3}, {10, 12}] + 
   (530145*betasv[{8, 3}, {12, 10}])/4 + (45045*betasv[{9, 2}, {12, 10}])/2 + 
   (3465*betasv[{10, 1}, {12, 10}])/4 - 2310*betasv[{3}, {12}]*zeta[9] - 
   (21945*betasv[{4}, {12}]*zeta[9])/(4*y) - 
   (24255*betasv[{5}, {12}]*zeta[9])/(8*y^2) - 
   (24255*betasv[{6}, {12}]*zeta[9])/(64*y^3) - 
   (315*betasv[{1}, {10}]*zeta[11])/2 - (4095*betasv[{2}, {10}]*zeta[11])/
    (4*y) - (48195*betasv[{3}, {10}]*zeta[11])/(32*y^2) - 
   (4725*betasv[{4}, {10}]*zeta[11])/(8*y^3) - 
   (6615*betasv[{5}, {10}]*zeta[11])/(128*y^4) + 
   (2205*zeta[9]*zeta[11])/(2048*y^7) - (264801537*zeta[19])/
    (1437433856*y^6), pinablaFp[5, 6, 9, 3] -> 
  (-218295*betasv[{5, 7}, {10, 12}])/2 - (2837835*betasv[{6, 6}, {10, 12}])/
    8 - (218295*betasv[{6, 6}, {12, 10}])/4 - 
   (1029105*betasv[{7, 5}, {10, 12}])/4 - 280665*betasv[{7, 5}, {12, 10}] - 
   (343035*betasv[{8, 4}, {10, 12}])/8 - (5145525*betasv[{8, 4}, {12, 10}])/
    16 - (800415*betasv[{9, 3}, {12, 10}])/8 - 
   (114345*betasv[{10, 2}, {12, 10}])/16 + (38115*betasv[{4}, {12}]*zeta[9])/
    4 + (114345*betasv[{5}, {12}]*zeta[9])/(8*y) + 
   (315315*betasv[{6}, {12}]*zeta[9])/(64*y^2) + 
   (24255*betasv[{7}, {12}]*zeta[9])/(64*y^3) + 
   (10395*betasv[{2}, {10}]*zeta[11])/8 + (72765*betasv[{3}, {10}]*zeta[11])/
    (16*y) + (467775*betasv[{4}, {10}]*zeta[11])/(128*y^2) + 
   (25515*betasv[{5}, {10}]*zeta[11])/(32*y^3) + 
   (19845*betasv[{6}, {10}]*zeta[11])/(512*y^4) - 
   (15435*zeta[9]*zeta[11])/(2048*y^6) + (794404611*zeta[19])/
    (718716928*y^5), pinablaFp[5, 6, 9, 4] -> 
  (654885*betasv[{5, 8}, {10, 12}])/8 + 436590*betasv[{6, 7}, {10, 12}] + 
   (218295*betasv[{6, 7}, {12, 10}])/8 + 498960*betasv[{7, 6}, {10, 12}] + 
   (530145*betasv[{7, 6}, {12, 10}])/2 + (1029105*betasv[{8, 5}, {10, 12}])/
    8 + (8513505*betasv[{8, 5}, {12, 10}])/16 + 
   (571725*betasv[{9, 4}, {12, 10}])/2 + (571725*betasv[{10, 3}, {12, 10}])/
    16 - (114345*betasv[{5}, {12}]*zeta[9])/4 - 
   (27720*betasv[{6}, {12}]*zeta[9])/y - (24255*betasv[{7}, {12}]*zeta[9])/
    (4*y^2) - (72765*betasv[{8}, {12}]*zeta[9])/(256*y^3) - 
   (51975*betasv[{3}, {10}]*zeta[11])/8 - (51975*betasv[{4}, {10}]*zeta[11])/
    (4*y) - (773955*betasv[{5}, {10}]*zeta[11])/(128*y^2) - 
   (48195*betasv[{6}, {10}]*zeta[11])/(64*y^3) - 
   (19845*betasv[{7}, {10}]*zeta[11])/(1024*y^4) + 
   (46305*zeta[9]*zeta[11])/(1024*y^5) - (3972023055*zeta[19])/
    (718716928*y^4), pinablaFp[5, 6, 9, 5] -> 
  (-654885*betasv[{5, 9}, {10, 12}])/16 - (12442815*betasv[{6, 8}, {10, 12}])/
    32 - (218295*betasv[{6, 8}, {12, 10}])/32 - 
   717255*betasv[{7, 7}, {10, 12}] - (1278585*betasv[{7, 7}, {12, 10}])/8 - 
   (9137205*betasv[{8, 6}, {10, 12}])/32 - 
   (38263995*betasv[{8, 6}, {12, 10}])/64 - 
   (17661105*betasv[{9, 5}, {12, 10}])/32 - 
   (7432425*betasv[{10, 4}, {12, 10}])/64 + 
   (1015245*betasv[{6}, {12}]*zeta[9])/16 + (79695*betasv[{7}, {12}]*zeta[9])/
    (2*y) + (1382535*betasv[{8}, {12}]*zeta[9])/(256*y^2) + 
   (72765*betasv[{9}, {12}]*zeta[9])/(512*y^3) + 
   (675675*betasv[{4}, {10}]*zeta[11])/32 + 
   (1605555*betasv[{5}, {10}]*zeta[11])/(64*y) + 
   (3478545*betasv[{6}, {10}]*zeta[11])/(512*y^2) + 
   (116235*betasv[{7}, {10}]*zeta[11])/(256*y^3) + 
   (19845*betasv[{8}, {10}]*zeta[11])/(4096*y^4) - 
   (231525*zeta[9]*zeta[11])/(1024*y^4) + (3972023055*zeta[19])/
    (179679232*y^3), pinablaFp[5, 6, 9, 6] -> 
  (654885*betasv[{5, 10}, {10, 12}])/64 + (7203735*betasv[{6, 9}, {10, 12}])/
    32 + (46871055*betasv[{7, 8}, {10, 12}])/64 + 
   (93555*betasv[{7, 8}, {12, 10}])/2 + (14875245*betasv[{8, 7}, {10, 12}])/
    32 + (53607015*betasv[{8, 7}, {12, 10}])/128 + 
   (45623655*betasv[{9, 6}, {12, 10}])/64 + 
   (32525955*betasv[{10, 5}, {12, 10}])/128 + 
   (231*betasv[{6}, {12}]*pinablaE[5, 5])/2 - 
   (1652805*betasv[{7}, {12}]*zeta[9])/16 - 
   (5207895*betasv[{8}, {12}]*zeta[9])/(128*y) - 
   (800415*betasv[{9}, {12}]*zeta[9])/(256*y^2) - 
   (72765*betasv[{10}, {12}]*zeta[9])/(2048*y^3) - 
   (2956905*betasv[{5}, {10}]*zeta[11])/64 - 
   (4147605*betasv[{6}, {10}]*zeta[11])/(128*y) - 
   (4873365*betasv[{7}, {10}]*zeta[11])/(1024*y^2) - 
   (8505*betasv[{8}, {10}]*zeta[11])/(64*y^3) - (21*pinablaE[5, 5]*zeta[11])/
    (256*y^4) + (231525*zeta[9]*zeta[11])/(256*y^3) - 
   (11916069165*zeta[19])/(179679232*y^2), pinablaFp[5, 6, 9, 7] -> 
  (-16372125*betasv[{6, 10}, {10, 12}])/256 - 
   (61278525*betasv[{7, 9}, {10, 12}])/128 - 
   (136122525*betasv[{8, 8}, {10, 12}])/256 - 
   (71569575*betasv[{8, 8}, {12, 10}])/512 - 
   (144854325*betasv[{9, 7}, {12, 10}])/256 - 
   (188825175*betasv[{10, 6}, {12, 10}])/512 - 
   (1815*betasv[{7}, {12}]*pinablaE[5, 5])/2 + 
   (231*betasv[{6}, {12}]*pinablaE[5, 6])/2 + 
   (63*betasv[{5}, {10}]*pinablaE[6, 6])/2 + 
   (15124725*betasv[{8}, {12}]*zeta[9])/128 + 
   (6808725*betasv[{9}, {12}]*zeta[9])/(256*y) + 
   (1819125*betasv[{10}, {12}]*zeta[9])/(2048*y^2) - 
   (7*pinablaE[6, 6]*zeta[9])/(64*y^3) + 
   (17165925*betasv[{6}, {10}]*zeta[11])/256 + 
   (13168575*betasv[{7}, {10}]*zeta[11])/(512*y) + 
   (6506325*betasv[{8}, {10}]*zeta[11])/(4096*y^2) + 
   (165*pinablaE[5, 5]*zeta[11])/(64*y^3) - (21*pinablaE[5, 6]*zeta[11])/
    (256*y^4) - (694575*zeta[9]*zeta[11])/(256*y^2) + 
   (11916069165*zeta[19])/(89839616*y), pinablaFp[5, 6, 9, 8] -> 
  (38825325*betasv[{7, 10}, {10, 12}])/256 + 
   (98700525*betasv[{8, 9}, {10, 12}])/256 + 
   (54105975*betasv[{9, 8}, {12, 10}])/256 + 
   (83419875*betasv[{10, 7}, {12, 10}])/256 + 
   (97515*betasv[{8}, {12}]*pinablaE[5, 5])/32 - 
   1023*betasv[{7}, {12}]*pinablaE[5, 6] + 
   (231*betasv[{6}, {12}]*pinablaE[5, 7])/2 - 
   (441*betasv[{6}, {10}]*pinablaE[6, 6])/2 + 
   (63*betasv[{5}, {10}]*pinablaE[6, 7])/2 - 
   (10966725*betasv[{9}, {12}]*zeta[9])/128 - 
   (4313925*betasv[{10}, {12}]*zeta[9])/(512*y) + 
   (49*pinablaE[6, 6]*zeta[9])/(16*y^2) - (7*pinablaE[6, 7]*zeta[9])/
    (64*y^3) - (7583625*betasv[{7}, {10}]*zeta[11])/128 - 
   (4918725*betasv[{8}, {10}]*zeta[11])/(512*y) - 
   (8865*pinablaE[5, 5]*zeta[11])/(256*y^2) + (93*pinablaE[5, 6]*zeta[11])/
    (32*y^3) - (21*pinablaE[5, 7]*zeta[11])/(256*y^4) + 
   (694575*zeta[9]*zeta[11])/(128*y) - (11916069165*zeta[19])/89839616, 
 pinablaFp[5, 7, 4, 0] -> 216216*betasv[{5, 5}, {10, 14}] - 
   216216*betasv[{6, 4}, {10, 14}] + 92664*betasv[{7, 3}, {10, 14}] + 
   216216*betasv[{7, 3}, {14, 10}] - 15444*betasv[{8, 2}, {10, 14}] - 
   216216*betasv[{8, 2}, {14, 10}] + 92664*betasv[{9, 1}, {14, 10}] - 
   15444*betasv[{10, 0}, {14, 10}] + 3432*betasv[{2}, {14}]*zeta[9] - 
   (5148*betasv[{3}, {14}]*zeta[9])/y + (3003*betasv[{4}, {14}]*zeta[9])/
    y^2 - (3003*betasv[{5}, {14}]*zeta[9])/(4*y^3) + zeta[13]/(403200*y) + 
   (297*betasv[{0}, {10}]*zeta[13])/(2*y^2) - 
   (891*betasv[{1}, {10}]*zeta[13])/(4*y^3) + 
   (2079*betasv[{2}, {10}]*zeta[13])/(16*y^4) - 
   (2079*betasv[{3}, {10}]*zeta[13])/(64*y^5) + (165*zeta[9]*zeta[13])/
    (65536*y^10) - (143*zeta[15])/(11612160*y^3), 
 pinablaFp[5, 7, 4, 1] -> -378378*betasv[{5, 6}, {10, 14}] + 
   270270*betasv[{6, 5}, {10, 14}] - 100386*betasv[{7, 4}, {10, 14}] - 
   270270*betasv[{7, 4}, {14, 10}] + 15444*betasv[{8, 3}, {10, 14}] + 
   54054*betasv[{8, 3}, {14, 10}] + 54054*betasv[{9, 2}, {14, 10}] - 
   38610*betasv[{10, 1}, {14, 10}] + 7722*betasv[{11, 0}, {14, 10}] - 
   3432*betasv[{3}, {14}]*zeta[9] + (5577*betasv[{4}, {14}]*zeta[9])/y - 
   (15015*betasv[{5}, {14}]*zeta[9])/(4*y^2) + 
   (21021*betasv[{6}, {14}]*zeta[9])/(16*y^3) - zeta[13]/403200 - 
   (297*betasv[{0}, {10}]*zeta[13])/y + (1485*betasv[{1}, {10}]*zeta[13])/
    (4*y^2) - (2079*betasv[{2}, {10}]*zeta[13])/(16*y^3) - 
   (2079*betasv[{3}, {10}]*zeta[13])/(64*y^4) + 
   (10395*betasv[{4}, {10}]*zeta[13])/(256*y^5) - 
   (825*zeta[9]*zeta[13])/(32768*y^9) + (143*zeta[15])/(3870720*y^2), 
 pinablaFp[5, 7, 4, 2] -> 567567*betasv[{5, 7}, {10, 14}] - 
   189189*betasv[{6, 6}, {10, 14}] + 65637*betasv[{7, 5}, {10, 14}] + 
   270270*betasv[{7, 5}, {14, 10}] - (19305*betasv[{8, 4}, {10, 14}])/2 + 
   270270*betasv[{8, 4}, {14, 10}] - 135135*betasv[{9, 3}, {14, 10}] + 
   27027*betasv[{10, 2}, {14, 10}] + 3861*betasv[{11, 1}, {14, 10}] - 
   (3861*betasv[{12, 0}, {14, 10}])/2 + 2145*betasv[{4}, {14}]*zeta[9] - 
   (7293*betasv[{5}, {14}]*zeta[9])/(2*y) + (21021*betasv[{6}, {14}]*zeta[9])/
    (8*y^2) - (63063*betasv[{7}, {14}]*zeta[9])/(32*y^3) + 
   297*betasv[{0}, {10}]*zeta[13] - (297*betasv[{1}, {10}]*zeta[13])/(2*y) - 
   (2079*betasv[{2}, {10}]*zeta[13])/(8*y^2) + 
   (10395*betasv[{3}, {10}]*zeta[13])/(32*y^3) - 
   (10395*betasv[{4}, {10}]*zeta[13])/(64*y^4) - 
   (10395*betasv[{5}, {10}]*zeta[13])/(256*y^5) + 
   (7425*zeta[9]*zeta[13])/(32768*y^8) - (143*zeta[15])/(1935360*y), 
 pinablaFp[5, 7, 4, 3] -> (-2837835*betasv[{5, 8}, {10, 14}])/4 - 
   (567567*betasv[{6, 7}, {10, 14}])/4 - (81081*betasv[{7, 6}, {10, 14}])/4 - 
   (405405*betasv[{7, 6}, {14, 10}])/2 + (11583*betasv[{8, 5}, {10, 14}])/4 - 
   (1216215*betasv[{8, 5}, {14, 10}])/2 - (405405*betasv[{9, 4}, {14, 10}])/
    4 + (243243*betasv[{10, 3}, {14, 10}])/4 - 
   (81081*betasv[{11, 2}, {14, 10}])/4 + (11583*betasv[{12, 1}, {14, 10}])/
    4 - (1287*betasv[{5}, {14}]*zeta[9])/2 + (9009*betasv[{6}, {14}]*zeta[9])/
    (8*y) + (63063*betasv[{7}, {14}]*zeta[9])/(32*y^2) + 
   (315315*betasv[{8}, {14}]*zeta[9])/(128*y^3) - 
   (891*betasv[{1}, {10}]*zeta[13])/2 + (6237*betasv[{2}, {10}]*zeta[13])/
    (8*y) - (18711*betasv[{3}, {10}]*zeta[13])/(32*y^2) + 
   (31185*betasv[{4}, {10}]*zeta[13])/(128*y^3) + 
   (93555*betasv[{5}, {10}]*zeta[13])/(256*y^4) + 
   (31185*betasv[{6}, {10}]*zeta[13])/(1024*y^5) - 
   (7425*zeta[9]*zeta[13])/(4096*y^7) + (143*zeta[15])/1935360, 
 pinablaFp[5, 7, 6, 0] -> 216216*betasv[{5, 5}, {10, 14}] - 
   135135*betasv[{6, 4}, {10, 14}] + 216216*betasv[{7, 3}, {14, 10}] + 
   (27027*betasv[{8, 2}, {10, 14}])/2 - 135135*betasv[{8, 2}, {14, 10}] + 
   (27027*betasv[{10, 0}, {14, 10}])/2 - 3003*betasv[{2}, {14}]*zeta[9] + 
   (15015*betasv[{4}, {14}]*zeta[9])/(8*y^2) - 
   (3003*betasv[{5}, {14}]*zeta[9])/(4*y^3) - zeta[13]/(1290240*y) - 
   (2079*betasv[{0}, {10}]*zeta[13])/(16*y^2) + 
   (10395*betasv[{2}, {10}]*zeta[13])/(128*y^4) - 
   (2079*betasv[{3}, {10}]*zeta[13])/(64*y^5) + (1617*zeta[9]*zeta[13])/
    (524288*y^10) - (13013*zeta[17])/(679280640*y^5), 
 pinablaFp[5, 7, 6, 1] -> -378378*betasv[{5, 6}, {10, 14}] + 
   108108*betasv[{6, 5}, {10, 14}] + (135135*betasv[{7, 4}, {10, 14}])/2 - 
   270270*betasv[{7, 4}, {14, 10}] - (135135*betasv[{8, 3}, {10, 14}])/4 - 
   (135135*betasv[{8, 3}, {14, 10}])/2 + 135135*betasv[{9, 2}, {14, 10}] - 
   27027*betasv[{10, 1}, {14, 10}] - (27027*betasv[{11, 0}, {14, 10}])/4 + 
   (15015*betasv[{3}, {14}]*zeta[9])/2 - (15015*betasv[{4}, {14}]*zeta[9])/
    (4*y) - (3003*betasv[{5}, {14}]*zeta[9])/(2*y^2) + 
   (21021*betasv[{6}, {14}]*zeta[9])/(16*y^3) + zeta[13]/1290240 + 
   (2079*betasv[{0}, {10}]*zeta[13])/(8*y) + 
   (2079*betasv[{1}, {10}]*zeta[13])/(8*y^2) - 
   (10395*betasv[{2}, {10}]*zeta[13])/(32*y^3) + 
   (10395*betasv[{3}, {10}]*zeta[13])/(256*y^4) + 
   (10395*betasv[{4}, {10}]*zeta[13])/(256*y^5) - 
   (8085*zeta[9]*zeta[13])/(262144*y^9) + (13013*zeta[17])/(135856128*y^4), 
 pinablaFp[5, 7, 6, 2] -> 567567*betasv[{5, 7}, {10, 14}] + 
   (189189*betasv[{6, 6}, {10, 14}])/2 - 189189*betasv[{7, 5}, {10, 14}] + 
   270270*betasv[{7, 5}, {14, 10}] + (945945*betasv[{8, 4}, {10, 14}])/16 + 
   (3378375*betasv[{8, 4}, {14, 10}])/8 - 135135*betasv[{9, 3}, {14, 10}] - 
   54054*betasv[{10, 2}, {14, 10}] + 27027*betasv[{11, 1}, {14, 10}] + 
   (27027*betasv[{12, 0}, {14, 10}])/16 - (105105*betasv[{4}, {14}]*zeta[9])/
    8 + (21021*betasv[{5}, {14}]*zeta[9])/(2*y) - 
   (21021*betasv[{6}, {14}]*zeta[9])/(16*y^2) - 
   (63063*betasv[{7}, {14}]*zeta[9])/(32*y^3) - 
   (2079*betasv[{0}, {10}]*zeta[13])/8 - (2079*betasv[{1}, {10}]*zeta[13])/
    (2*y) + (2079*betasv[{2}, {10}]*zeta[13])/(4*y^2) + 
   (10395*betasv[{3}, {10}]*zeta[13])/(32*y^3) - 
   (259875*betasv[{4}, {10}]*zeta[13])/(1024*y^4) - 
   (10395*betasv[{5}, {10}]*zeta[13])/(256*y^5) + 
   (72765*zeta[9]*zeta[13])/(262144*y^8) - (13013*zeta[17])/(33964032*y^3), 
 pinablaFp[5, 7, 6, 3] -> (-2837835*betasv[{5, 8}, {10, 14}])/4 - 
   567567*betasv[{6, 7}, {10, 14}] + (567567*betasv[{7, 6}, {10, 14}])/2 - 
   (405405*betasv[{7, 6}, {14, 10}])/2 - (567567*betasv[{8, 5}, {10, 14}])/
    8 - (6081075*betasv[{8, 5}, {14, 10}])/8 - 
   (2027025*betasv[{9, 4}, {14, 10}])/8 + (729729*betasv[{10, 3}, {14, 10}])/
    4 - (81081*betasv[{11, 2}, {14, 10}])/4 - 
   (81081*betasv[{12, 1}, {14, 10}])/8 + (63063*betasv[{5}, {14}]*zeta[9])/
    4 - (63063*betasv[{6}, {14}]*zeta[9])/(4*y) + 
   (63063*betasv[{7}, {14}]*zeta[9])/(8*y^2) + 
   (315315*betasv[{8}, {14}]*zeta[9])/(128*y^3) + 
   (6237*betasv[{1}, {10}]*zeta[13])/4 + (6237*betasv[{2}, {10}]*zeta[13])/
    (8*y) - (56133*betasv[{3}, {10}]*zeta[13])/(32*y^2) + 
   (155925*betasv[{4}, {10}]*zeta[13])/(256*y^3) + 
   (467775*betasv[{5}, {10}]*zeta[13])/(1024*y^4) + 
   (31185*betasv[{6}, {10}]*zeta[13])/(1024*y^5) - 
   (72765*zeta[9]*zeta[13])/(32768*y^7) + (13013*zeta[17])/(11321344*y^2), 
 pinablaFp[5, 7, 6, 4] -> (2837835*betasv[{5, 9}, {10, 14}])/4 + 
   (19864845*betasv[{6, 8}, {10, 14}])/16 - (567567*betasv[{7, 7}, {10, 14}])/
    4 + (405405*betasv[{7, 7}, {14, 10}])/4 + 
   (1702701*betasv[{8, 6}, {10, 14}])/32 + 
   (26351325*betasv[{8, 6}, {14, 10}])/32 + 
   (2027025*betasv[{9, 5}, {14, 10}])/2 - (1216215*betasv[{10, 4}, {14, 10}])/
    32 - (243243*betasv[{11, 3}, {14, 10}])/4 + 
   (729729*betasv[{12, 2}, {14, 10}])/32 - (189189*betasv[{6}, {14}]*zeta[9])/
    16 + (63063*betasv[{7}, {14}]*zeta[9])/(8*y) - 
   (2207205*betasv[{8}, {14}]*zeta[9])/(128*y^2) - 
   (315315*betasv[{9}, {14}]*zeta[9])/(128*y^3) - 
   (56133*betasv[{2}, {10}]*zeta[13])/16 + (18711*betasv[{3}, {10}]*zeta[13])/
    (8*y) + (93555*betasv[{4}, {10}]*zeta[13])/(256*y^2) - 
   (155925*betasv[{5}, {10}]*zeta[13])/(64*y^3) - 
   (2027025*betasv[{6}, {10}]*zeta[13])/(4096*y^4) - 
   (31185*betasv[{7}, {10}]*zeta[13])/(2048*y^5) + 
   (509355*zeta[9]*zeta[13])/(32768*y^6) - (13013*zeta[17])/(5660672*y), 
 pinablaFp[5, 7, 6, 5] -> (-8513505*betasv[{5, 10}, {10, 14}])/16 - 
   (14189175*betasv[{6, 9}, {10, 14}])/8 - 
   (14189175*betasv[{7, 8}, {10, 14}])/32 - (405405*betasv[{7, 8}, {14, 10}])/
    16 - (2837835*betasv[{8, 7}, {10, 14}])/64 - 
   (34459425*betasv[{8, 7}, {14, 10}])/64 - 
   (50675625*betasv[{9, 6}, {14, 10}])/32 - 
   (23108085*betasv[{10, 5}, {14, 10}])/32 + 
   (6081075*betasv[{11, 4}, {14, 10}])/64 - 
   (1216215*betasv[{12, 3}, {14, 10}])/64 + 
   (315315*betasv[{7}, {14}]*zeta[9])/32 + 
   (1576575*betasv[{8}, {14}]*zeta[9])/(64*y) + 
   (1576575*betasv[{9}, {14}]*zeta[9])/(64*y^2) + 
   (945945*betasv[{10}, {14}]*zeta[9])/(512*y^3) + 
   (93555*betasv[{3}, {10}]*zeta[13])/32 - 
   (467775*betasv[{4}, {10}]*zeta[13])/(128*y) + 
   (1777545*betasv[{5}, {10}]*zeta[13])/(256*y^2) + 
   (3898125*betasv[{6}, {10}]*zeta[13])/(1024*y^3) + 
   (2650725*betasv[{7}, {10}]*zeta[13])/(8192*y^4) + 
   (31185*betasv[{8}, {10}]*zeta[13])/(8192*y^5) - 
   (1528065*zeta[9]*zeta[13])/(16384*y^5) + (13013*zeta[17])/5660672, 
 pinablaFp[5, 7, 8, 0] -> 216216*betasv[{5, 5}, {10, 14}] - 
   18018*betasv[{6, 4}, {10, 14}] - 52052*betasv[{7, 3}, {10, 14}] + 
   216216*betasv[{7, 3}, {14, 10}] - 6006*betasv[{8, 2}, {10, 14}] - 
   18018*betasv[{8, 2}, {14, 10}] - 52052*betasv[{9, 1}, {14, 10}] - 
   6006*betasv[{10, 0}, {14, 10}] + (4004*betasv[{2}, {14}]*zeta[9])/3 + 
   (26026*betasv[{3}, {14}]*zeta[9])/(9*y) + (1001*betasv[{4}, {14}]*zeta[9])/
    (4*y^2) - (3003*betasv[{5}, {14}]*zeta[9])/(4*y^3) + 
   zeta[13]/(5598720*y) + (231*betasv[{0}, {10}]*zeta[13])/(4*y^2) + 
   (1001*betasv[{1}, {10}]*zeta[13])/(8*y^3) + 
   (693*betasv[{2}, {10}]*zeta[13])/(64*y^4) - 
   (2079*betasv[{3}, {10}]*zeta[13])/(64*y^5) + (2695*zeta[9]*zeta[13])/
    (589824*y^10) - (537251*zeta[19])/(4800135168*y^7), 
 pinablaFp[5, 7, 8, 1] -> -378378*betasv[{5, 6}, {10, 14}] - 
   126126*betasv[{6, 5}, {10, 14}] + 126126*betasv[{7, 4}, {10, 14}] - 
   270270*betasv[{7, 4}, {14, 10}] + 28028*betasv[{8, 3}, {10, 14}] - 
   243243*betasv[{8, 3}, {14, 10}] + 109109*betasv[{9, 2}, {14, 10}] + 
   51051*betasv[{10, 1}, {14, 10}] + 3003*betasv[{11, 0}, {14, 10}] - 
   (56056*betasv[{3}, {14}]*zeta[9])/9 - (7007*betasv[{4}, {14}]*zeta[9])/y + 
   (7007*betasv[{5}, {14}]*zeta[9])/(4*y^2) + 
   (21021*betasv[{6}, {14}]*zeta[9])/(16*y^3) - zeta[13]/5598720 - 
   (231*betasv[{0}, {10}]*zeta[13])/(2*y) - (3927*betasv[{1}, {10}]*zeta[13])/
    (8*y^2) - (8393*betasv[{2}, {10}]*zeta[13])/(32*y^3) + 
   (18711*betasv[{3}, {10}]*zeta[13])/(128*y^4) + 
   (10395*betasv[{4}, {10}]*zeta[13])/(256*y^5) - 
   (13475*zeta[9]*zeta[13])/(294912*y^9) + (3760757*zeta[19])/
    (4800135168*y^6), pinablaFp[5, 7, 8, 2] -> 
  567567*betasv[{5, 7}, {10, 14}] + 504504*betasv[{6, 6}, {10, 14}] - 
   189189*betasv[{7, 5}, {10, 14}] + 270270*betasv[{7, 5}, {14, 10}] - 
   (189189*betasv[{8, 4}, {10, 14}])/2 + (2567565*betasv[{8, 4}, {14, 10}])/
    4 + (159159*betasv[{9, 3}, {14, 10}])/2 - 
   171171*betasv[{10, 2}, {14, 10}] - (63063*betasv[{11, 1}, {14, 10}])/2 - 
   (3003*betasv[{12, 0}, {14, 10}])/4 + 21021*betasv[{4}, {14}]*zeta[9] + 
   (21021*betasv[{5}, {14}]*zeta[9])/(2*y) - (7007*betasv[{6}, {14}]*zeta[9])/
    y^2 - (63063*betasv[{7}, {14}]*zeta[9])/(32*y^3) + 
   (231*betasv[{0}, {10}]*zeta[13])/2 + (4851*betasv[{1}, {10}]*zeta[13])/
    (4*y) + (13167*betasv[{2}, {10}]*zeta[13])/(8*y^2) - 
   (12243*betasv[{3}, {10}]*zeta[13])/(64*y^3) - 
   (197505*betasv[{4}, {10}]*zeta[13])/(512*y^4) - 
   (10395*betasv[{5}, {10}]*zeta[13])/(256*y^5) + 
   (13475*zeta[9]*zeta[13])/(32768*y^8) - (3760757*zeta[19])/(800022528*y^5), 
 pinablaFp[5, 7, 8, 3] -> (-2837835*betasv[{5, 8}, {10, 14}])/4 - 
   (4729725*betasv[{6, 7}, {10, 14}])/4 + (315315*betasv[{7, 6}, {10, 14}])/
    4 - (405405*betasv[{7, 6}, {14, 10}])/2 + 
   (945945*betasv[{8, 5}, {10, 14}])/4 - (3918915*betasv[{8, 5}, {14, 10}])/
    4 - (5930925*betasv[{9, 4}, {14, 10}])/8 + 
   (1576575*betasv[{10, 3}, {14, 10}])/8 + 
   (1126125*betasv[{11, 2}, {14, 10}])/8 + (75075*betasv[{12, 1}, {14, 10}])/
    8 - (105105*betasv[{5}, {14}]*zeta[9])/2 - 
   (35035*betasv[{6}, {14}]*zeta[9])/(8*y) + 
   (525525*betasv[{7}, {14}]*zeta[9])/(32*y^2) + 
   (315315*betasv[{8}, {14}]*zeta[9])/(128*y^3) - 
   (5775*betasv[{1}, {10}]*zeta[13])/4 - (86625*betasv[{2}, {10}]*zeta[13])/
    (16*y) - (121275*betasv[{3}, {10}]*zeta[13])/(64*y^2) + 
   (456225*betasv[{4}, {10}]*zeta[13])/(256*y^3) + 
   (301455*betasv[{5}, {10}]*zeta[13])/(512*y^4) + 
   (31185*betasv[{6}, {10}]*zeta[13])/(1024*y^5) - 
   (13475*zeta[9]*zeta[13])/(4096*y^7) + (18803785*zeta[19])/(800022528*y^4), 
 pinablaFp[5, 7, 8, 4] -> (2837835*betasv[{5, 9}, {10, 14}])/4 + 
   (16081065*betasv[{6, 8}, {10, 14}])/8 + (945945*betasv[{7, 7}, {10, 14}])/
    2 + (405405*betasv[{7, 7}, {14, 10}])/4 - 
   (3468465*betasv[{8, 6}, {10, 14}])/8 + (15810795*betasv[{8, 6}, {14, 10}])/
    16 + (13768755*betasv[{9, 5}, {14, 10}])/8 + 
   (2477475*betasv[{10, 4}, {14, 10}])/8 - 
   (2477475*betasv[{11, 3}, {14, 10}])/8 - (825825*betasv[{12, 2}, {14, 10}])/
    16 + (385385*betasv[{6}, {14}]*zeta[9])/4 - 
   (105105*betasv[{7}, {14}]*zeta[9])/(4*y) - 
   (1786785*betasv[{8}, {14}]*zeta[9])/(64*y^2) - 
   (315315*betasv[{9}, {14}]*zeta[9])/(128*y^3) + 
   (63525*betasv[{2}, {10}]*zeta[13])/8 + (190575*betasv[{3}, {10}]*zeta[13])/
    (16*y) - (190575*betasv[{4}, {10}]*zeta[13])/(64*y^2) - 
   (1059135*betasv[{5}, {10}]*zeta[13])/(256*y^3) - 
   (1216215*betasv[{6}, {10}]*zeta[13])/(2048*y^4) - 
   (31185*betasv[{7}, {10}]*zeta[13])/(2048*y^5) + 
   (94325*zeta[9]*zeta[13])/(4096*y^6) - (18803785*zeta[19])/(200005632*y^3), 
 pinablaFp[5, 7, 8, 5] -> (-8513505*betasv[{5, 10}, {10, 14}])/16 - 
   (40675635*betasv[{6, 9}, {10, 14}])/16 - 
   (25540515*betasv[{7, 8}, {10, 14}])/16 - (405405*betasv[{7, 8}, {14, 10}])/
    16 + (8513505*betasv[{8, 7}, {10, 14}])/16 - 
   (19864845*betasv[{8, 7}, {14, 10}])/32 - 
   (72927855*betasv[{9, 6}, {14, 10}])/32 - 
   (51216165*betasv[{10, 5}, {14, 10}])/32 + 
   (7432425*betasv[{11, 4}, {14, 10}])/32 + 
   (2477475*betasv[{12, 3}, {14, 10}])/16 - 
   (945945*betasv[{7}, {14}]*zeta[9])/8 + (2837835*betasv[{8}, {14}]*zeta[9])/
    (32*y) + (4519515*betasv[{9}, {14}]*zeta[9])/(128*y^2) + 
   (945945*betasv[{10}, {14}]*zeta[9])/(512*y^3) - 
   (190575*betasv[{3}, {10}]*zeta[13])/8 - 
   (571725*betasv[{4}, {10}]*zeta[13])/(64*y) + 
   (3939705*betasv[{5}, {10}]*zeta[13])/(256*y^2) + 
   (5609835*betasv[{6}, {10}]*zeta[13])/(1024*y^3) + 
   (1528065*betasv[{7}, {10}]*zeta[13])/(4096*y^4) + 
   (31185*betasv[{8}, {10}]*zeta[13])/(8192*y^5) - 
   (282975*zeta[9]*zeta[13])/(2048*y^5) + (18803785*zeta[19])/(66668544*y^2), 
 pinablaFp[5, 7, 8, 6] -> (8513505*betasv[{5, 11}, {10, 14}])/32 + 
   (36891855*betasv[{6, 10}, {10, 14}])/16 + 
   (91756665*betasv[{7, 9}, {10, 14}])/32 - 
   (8513505*betasv[{8, 8}, {10, 14}])/32 + 
   (23918895*betasv[{8, 8}, {14, 10}])/128 + 
   (112657545*betasv[{9, 7}, {14, 10}])/64 + 
   (93108015*betasv[{10, 6}, {14, 10}])/32 + 
   (36351315*betasv[{11, 5}, {14, 10}])/64 - 
   (32207175*betasv[{12, 4}, {14, 10}])/128 + 429*betasv[{7}, {14}]*
    pinablaE[5, 5] + (945945*betasv[{8}, {14}]*zeta[9])/16 - 
   (10195185*betasv[{9}, {14}]*zeta[9])/(64*y) - 
   (4099095*betasv[{10}, {14}]*zeta[9])/(128*y^2) - 
   (945945*betasv[{11}, {14}]*zeta[9])/(1024*y^3) + 
   (2477475*betasv[{4}, {10}]*zeta[13])/64 - 
   (2796255*betasv[{5}, {10}]*zeta[13])/(128*y) - 
   (7162155*betasv[{6}, {10}]*zeta[13])/(256*y^2) - 
   (8665965*betasv[{7}, {10}]*zeta[13])/(2048*y^3) - 
   (1839915*betasv[{8}, {10}]*zeta[13])/(16384*y^4) - 
   (33*pinablaE[5, 5]*zeta[13])/(512*y^5) + (1414875*zeta[9]*zeta[13])/
    (2048*y^4) - (18803785*zeta[19])/(33334272*y), 
 pinablaFp[5, 7, 8, 7] -> (-8513505*betasv[{5, 12}, {10, 14}])/128 - 
   (173107935*betasv[{6, 11}, {10, 14}])/128 - 
   (422837415*betasv[{7, 10}, {10, 14}])/128 - 
   (57702645*betasv[{8, 9}, {10, 14}])/128 - 
   (160495335*betasv[{9, 8}, {14, 10}])/256 - 
   (710404695*betasv[{10, 7}, {14, 10}])/256 - 
   (481486005*betasv[{11, 6}, {14, 10}])/256 + 
   (28063035*betasv[{12, 5}, {14, 10}])/256 - 
   (29601*betasv[{8}, {14}]*pinablaE[5, 5])/8 + 429*betasv[{7}, {14}]*
    pinablaE[5, 6] + (6411405*betasv[{9}, {14}]*zeta[9])/64 + 
   (46981935*betasv[{10}, {14}]*zeta[9])/(256*y) + 
   (19234215*betasv[{11}, {14}]*zeta[9])/(1024*y^2) + 
   (945945*betasv[{12}, {14}]*zeta[9])/(4096*y^3) - 
   (2158695*betasv[{5}, {10}]*zeta[13])/128 + 
   (37037385*betasv[{6}, {10}]*zeta[13])/(512*y) + 
   (54646515*betasv[{7}, {10}]*zeta[13])/(2048*y^2) + 
   (12345795*betasv[{8}, {10}]*zeta[13])/(8192*y^3) + 
   (2277*pinablaE[5, 5]*zeta[13])/(1024*y^4) - (33*pinablaE[5, 6]*zeta[13])/
    (512*y^5) - (1414875*zeta[9]*zeta[13])/(512*y^3) + 
   (18803785*zeta[19])/33334272, pinablaFp[5, 7, 10, 0] -> 
  216216*betasv[{5, 5}, {10, 14}] + 135135*betasv[{6, 4}, {10, 14}] + 
   25740*betasv[{7, 3}, {10, 14}] + 216216*betasv[{7, 3}, {14, 10}] + 
   1287*betasv[{8, 2}, {10, 14}] + 135135*betasv[{8, 2}, {14, 10}] + 
   25740*betasv[{9, 1}, {14, 10}] + 1287*betasv[{10, 0}, {14, 10}] - 
   286*betasv[{2}, {14}]*zeta[9] - (1430*betasv[{3}, {14}]*zeta[9])/y - 
   (15015*betasv[{4}, {14}]*zeta[9])/(8*y^2) - 
   (3003*betasv[{5}, {14}]*zeta[9])/(4*y^3) - zeta[13]/(42577920*y) - 
   (99*betasv[{0}, {10}]*zeta[13])/(8*y^2) - (495*betasv[{1}, {10}]*zeta[13])/
    (8*y^3) - (10395*betasv[{2}, {10}]*zeta[13])/(128*y^4) - 
   (2079*betasv[{3}, {10}]*zeta[13])/(64*y^5) + (1617*zeta[9]*zeta[13])/
    (131072*y^10) - (29842020065*zeta[21])/(11534852947968*y^9), 
 pinablaFp[5, 7, 10, 1] -> -378378*betasv[{5, 6}, {10, 14}] - 
   432432*betasv[{6, 5}, {10, 14}] - (250965*betasv[{7, 4}, {10, 14}])/2 - 
   270270*betasv[{7, 4}, {14, 10}] - (19305*betasv[{8, 3}, {10, 14}])/2 - 
   (945945*betasv[{8, 3}, {14, 10}])/2 - 180180*betasv[{9, 2}, {14, 10}] - 
   21879*betasv[{10, 1}, {14, 10}] - (1287*betasv[{11, 0}, {14, 10}])/2 + 
   2145*betasv[{3}, {14}]*zeta[9] + (27885*betasv[{4}, {14}]*zeta[9])/(4*y) + 
   (6006*betasv[{5}, {14}]*zeta[9])/y^2 + (21021*betasv[{6}, {14}]*zeta[9])/
    (16*y^3) + zeta[13]/42577920 + (99*betasv[{0}, {10}]*zeta[13])/(4*y) + 
   (1683*betasv[{1}, {10}]*zeta[13])/(8*y^2) + 
   (3465*betasv[{2}, {10}]*zeta[13])/(8*y^3) + 
   (72765*betasv[{3}, {10}]*zeta[13])/(256*y^4) + 
   (10395*betasv[{4}, {10}]*zeta[13])/(256*y^5) - 
   (8085*zeta[9]*zeta[13])/(65536*y^9) + (29842020065*zeta[21])/
    (1281650327552*y^8), pinablaFp[5, 7, 10, 2] -> 
  567567*betasv[{5, 7}, {10, 14}] + (2081079*betasv[{6, 6}, {10, 14}])/2 + 
   467181*betasv[{7, 5}, {10, 14}] + 270270*betasv[{7, 5}, {14, 10}] + 
   (212355*betasv[{8, 4}, {10, 14}])/4 + (7432425*betasv[{8, 4}, {14, 10}])/
    8 + (1486485*betasv[{9, 3}, {14, 10}])/2 + 
   (693693*betasv[{10, 2}, {14, 10}])/4 + (24453*betasv[{11, 1}, {14, 10}])/
    2 + (1287*betasv[{12, 0}, {14, 10}])/8 - 
   (23595*betasv[{4}, {14}]*zeta[9])/2 - (51909*betasv[{5}, {14}]*zeta[9])/
    (2*y) - (231231*betasv[{6}, {14}]*zeta[9])/(16*y^2) - 
   (63063*betasv[{7}, {14}]*zeta[9])/(32*y^3) - 
   (99*betasv[{0}, {10}]*zeta[13])/4 - (1881*betasv[{1}, {10}]*zeta[13])/
    (4*y) - (53361*betasv[{2}, {10}]*zeta[13])/(32*y^2) - 
   (114345*betasv[{3}, {10}]*zeta[13])/(64*y^3) - 
   (571725*betasv[{4}, {10}]*zeta[13])/(1024*y^4) - 
   (10395*betasv[{5}, {10}]*zeta[13])/(256*y^5) + 
   (72765*zeta[9]*zeta[13])/(65536*y^8) - (29842020065*zeta[21])/
    (160206290944*y^7), pinablaFp[5, 7, 10, 3] -> 
  (-2837835*betasv[{5, 8}, {10, 14}])/4 - (3972969*betasv[{6, 7}, {10, 14}])/
    2 - (2675673*betasv[{7, 6}, {10, 14}])/2 - 
   (405405*betasv[{7, 6}, {14, 10}])/2 - (891891*betasv[{8, 5}, {10, 14}])/
    4 - (10135125*betasv[{8, 5}, {14, 10}])/8 - 
   (7432425*betasv[{9, 4}, {14, 10}])/4 - (3270267*betasv[{10, 3}, {14, 10}])/
    4 - 108108*betasv[{11, 2}, {14, 10}] - (27027*betasv[{12, 1}, {14, 10}])/
    8 + (99099*betasv[{5}, {14}]*zeta[9])/2 + 
   (297297*betasv[{6}, {14}]*zeta[9])/(4*y) + 
   (441441*betasv[{7}, {14}]*zeta[9])/(16*y^2) + 
   (315315*betasv[{8}, {14}]*zeta[9])/(128*y^3) + 
   (2079*betasv[{1}, {10}]*zeta[13])/4 + (4158*betasv[{2}, {10}]*zeta[13])/
    y + (251559*betasv[{3}, {10}]*zeta[13])/(32*y^2) + 
   (571725*betasv[{4}, {10}]*zeta[13])/(128*y^3) + 
   (779625*betasv[{5}, {10}]*zeta[13])/(1024*y^4) + 
   (31185*betasv[{6}, {10}]*zeta[13])/(1024*y^5) - 
   (72765*zeta[9]*zeta[13])/(8192*y^7) + (29842020065*zeta[21])/
    (22886612992*y^6), pinablaFp[5, 7, 10, 4] -> 
  (2837835*betasv[{5, 9}, {10, 14}])/4 + (48243195*betasv[{6, 8}, {10, 14}])/
    16 + 2999997*betasv[{7, 7}, {10, 14}] + (405405*betasv[{7, 7}, {14, 10}])/
    4 + (11594583*betasv[{8, 6}, {10, 14}])/16 + 
   (38513475*betasv[{8, 6}, {14, 10}])/32 + 
   (24999975*betasv[{9, 5}, {14, 10}])/8 + 
   (19324305*betasv[{10, 4}, {14, 10}])/8 + 
   (4567563*betasv[{11, 3}, {14, 10}])/8 + 
   (1054053*betasv[{12, 2}, {14, 10}])/32 - 
   (1288287*betasv[{6}, {14}]*zeta[9])/8 - (333333*betasv[{7}, {14}]*zeta[9])/
    (2*y) - (5360355*betasv[{8}, {14}]*zeta[9])/(128*y^2) - 
   (315315*betasv[{9}, {14}]*zeta[9])/(128*y^3) - 
   (81081*betasv[{2}, {10}]*zeta[13])/16 - 
   (351351*betasv[{3}, {10}]*zeta[13])/(16*y) - 
   (1486485*betasv[{4}, {10}]*zeta[13])/(64*y^2) - 
   (1923075*betasv[{5}, {10}]*zeta[13])/(256*y^3) - 
   (2962575*betasv[{6}, {10}]*zeta[13])/(4096*y^4) - 
   (31185*betasv[{7}, {10}]*zeta[13])/(2048*y^5) + 
   (509355*zeta[9]*zeta[13])/(8192*y^6) - (89526060195*zeta[21])/
    (11443306496*y^5), pinablaFp[5, 7, 10, 5] -> 
  (-8513505*betasv[{5, 10}, {10, 14}])/16 - 
   (14189175*betasv[{6, 9}, {10, 14}])/4 - 
   (168243075*betasv[{7, 8}, {10, 14}])/32 - 
   (405405*betasv[{7, 8}, {14, 10}])/16 - (58783725*betasv[{8, 7}, {10, 14}])/
    32 - (46621575*betasv[{8, 7}, {14, 10}])/64 - 
   (14189175*betasv[{9, 6}, {14, 10}])/4 - 
   (152297145*betasv[{10, 5}, {14, 10}])/32 - 
   (61486425*betasv[{11, 4}, {14, 10}])/32 - 
   (12297285*betasv[{12, 3}, {14, 10}])/64 + 
   (6531525*betasv[{7}, {14}]*zeta[9])/16 + 
   (18693675*betasv[{8}, {14}]*zeta[9])/(64*y) + 
   (1576575*betasv[{9}, {14}]*zeta[9])/(32*y^2) + 
   (945945*betasv[{10}, {14}]*zeta[9])/(512*y^3) + 
   (945945*betasv[{3}, {10}]*zeta[13])/32 + 
   (4729725*betasv[{4}, {10}]*zeta[13])/(64*y) + 
   (11715165*betasv[{5}, {10}]*zeta[13])/(256*y^2) + 
   (1091475*betasv[{6}, {10}]*zeta[13])/(128*y^3) + 
   (3586275*betasv[{7}, {10}]*zeta[13])/(8192*y^4) + 
   (31185*betasv[{8}, {10}]*zeta[13])/(8192*y^5) - 
   (1528065*zeta[9]*zeta[13])/(4096*y^5) + (447630300975*zeta[21])/
    (11443306496*y^4), pinablaFp[5, 7, 10, 6] -> 
  (8513505*betasv[{5, 11}, {10, 14}])/32 + 
   (195810615*betasv[{6, 10}, {10, 14}])/64 + 
   (224999775*betasv[{7, 9}, {10, 14}])/32 + 
   (115540425*betasv[{8, 8}, {10, 14}])/32 + 
   (54729675*betasv[{8, 8}, {14, 10}])/256 + 
   (160134975*betasv[{9, 7}, {14, 10}])/64 + 
   (797431635*betasv[{10, 6}, {14, 10}])/128 + 
   (275269995*betasv[{11, 5}, {14, 10}])/64 + 
   (184459275*betasv[{12, 4}, {14, 10}])/256 + 429*betasv[{7}, {14}]*
    pinablaE[5, 5] - (12837825*betasv[{8}, {14}]*zeta[9])/16 - 
   (24999975*betasv[{9}, {14}]*zeta[9])/(64*y) - 
   (21756735*betasv[{10}, {14}]*zeta[9])/(512*y^2) - 
   (945945*betasv[{11}, {14}]*zeta[9])/(1024*y^3) - 
   (14189175*betasv[{4}, {10}]*zeta[13])/128 - 
   (21174615*betasv[{5}, {10}]*zeta[13])/(128*y) - 
   (61340895*betasv[{6}, {10}]*zeta[13])/(1024*y^2) - 
   (12318075*betasv[{7}, {10}]*zeta[13])/(2048*y^3) - 
   (4209975*betasv[{8}, {10}]*zeta[13])/(32768*y^4) - 
   (33*pinablaE[5, 5]*zeta[13])/(512*y^5) + (7640325*zeta[9]*zeta[13])/
    (4096*y^4) - (447630300975*zeta[21])/(2860826624*y^3), 
 pinablaFp[5, 7, 10, 7] -> (-8513505*betasv[{5, 12}, {10, 14}])/128 - 
   (110675565*betasv[{6, 11}, {10, 14}])/64 - 
   (217702485*betasv[{7, 10}, {10, 14}])/32 - 
   (687161475*betasv[{8, 9}, {10, 14}])/128 - 
   (107432325*betasv[{9, 8}, {14, 10}])/128 - 
   (79864785*betasv[{10, 7}, {14, 10}])/16 - 
   (405810405*betasv[{11, 6}, {14, 10}])/64 - 
   (229864635*betasv[{12, 5}, {14, 10}])/128 - 
   (66495*betasv[{8}, {14}]*pinablaE[5, 5])/16 + 
   429*betasv[{7}, {14}]*pinablaE[5, 6] + 
   (76351275*betasv[{9}, {14}]*zeta[9])/64 + 
   (24189165*betasv[{10}, {14}]*zeta[9])/(64*y) + 
   (12297285*betasv[{11}, {14}]*zeta[9])/(512*y^2) + 
   (945945*betasv[{12}, {14}]*zeta[9])/(4096*y^3) + 
   (17681895*betasv[{5}, {10}]*zeta[13])/64 + 
   (31216185*betasv[{6}, {10}]*zeta[13])/(128*y) + 
   (6143445*betasv[{7}, {10}]*zeta[13])/(128*y^2) + 
   (8264025*betasv[{8}, {10}]*zeta[13])/(4096*y^3) + 
   (5115*pinablaE[5, 5]*zeta[13])/(2048*y^4) - (33*pinablaE[5, 6]*zeta[13])/
    (512*y^5) - (7640325*zeta[9]*zeta[13])/(1024*y^3) + 
   (1342890902925*zeta[21])/(2860826624*y^2), 
 pinablaFp[5, 7, 10, 8] -> (246891645*betasv[{6, 12}, {10, 14}])/512 + 
   (546080535*betasv[{7, 11}, {10, 14}])/128 + 
   (2932294365*betasv[{8, 10}, {10, 14}])/512 + 
   (961215255*betasv[{10, 8}, {14, 10}])/512 + 
   (725269545*betasv[{11, 7}, {14, 10}])/128 + 
   (1501214715*betasv[{12, 6}, {14, 10}])/512 + 
   (293865*betasv[{9}, {14}]*pinablaE[5, 5])/16 - 
   (75075*betasv[{8}, {14}]*pinablaE[5, 6])/16 + 
   429*betasv[{7}, {14}]*pinablaE[5, 7] + 
   (63*betasv[{5}, {10}]*pinablaE[7, 7])/2 - 
   (325810485*betasv[{10}, {14}]*zeta[9])/256 - 
   (60675615*betasv[{11}, {14}]*zeta[9])/(256*y) - 
   (27432405*betasv[{12}, {14}]*zeta[9])/(4096*y^2) - 
   (7*pinablaE[7, 7]*zeta[9])/(64*y^3) - 
   (115478055*betasv[{6}, {10}]*zeta[13])/256 - 
   (55789965*betasv[{7}, {10}]*zeta[13])/(256*y) - 
   (73939635*betasv[{8}, {10}]*zeta[13])/(4096*y^2) - 
   (22605*pinablaE[5, 5]*zeta[13])/(512*y^3) + (5775*pinablaE[5, 6]*zeta[13])/
    (2048*y^4) - (33*pinablaE[5, 7]*zeta[13])/(512*y^5) + 
   (22920975*zeta[9]*zeta[13])/(1024*y^2) - (1342890902925*zeta[21])/
    (1430413312*y), pinablaFp[5, 7, 10, 9] -> 
  (-1339052715*betasv[{7, 12}, {10, 14}])/1024 - 
   (4024455435*betasv[{8, 11}, {10, 14}])/1024 - 
   (2411754345*betasv[{11, 8}, {14, 10}])/1024 - 
   (2951753805*betasv[{12, 7}, {14, 10}])/1024 - 
   (2915913*betasv[{10}, {14}]*pinablaE[5, 5])/64 + 
   (92235*betasv[{9}, {14}]*pinablaE[5, 6])/4 - 
   (83655*betasv[{8}, {14}]*pinablaE[5, 7])/16 + 
   429*betasv[{7}, {14}]*pinablaE[5, 8] - 252*betasv[{6}, {10}]*
    pinablaE[7, 7] + (63*betasv[{5}, {10}]*pinablaE[7, 8])/2 + 
   (447161715*betasv[{11}, {14}]*zeta[9])/512 + 
   (148783635*betasv[{12}, {14}]*zeta[9])/(2048*y) + 
   (7*pinablaE[7, 7]*zeta[9])/(2*y^2) - (7*pinablaE[7, 8]*zeta[9])/(64*y^3) + 
   (227057985*betasv[{7}, {10}]*zeta[13])/512 + 
   (185519565*betasv[{8}, {10}]*zeta[13])/(2048*y) + 
   (224301*pinablaE[5, 5]*zeta[13])/(512*y^2) - 
   (7095*pinablaE[5, 6]*zeta[13])/(128*y^3) + (6435*pinablaE[5, 7]*zeta[13])/
    (2048*y^4) - (33*pinablaE[5, 8]*zeta[13])/(512*y^5) - 
   (22920975*zeta[9]*zeta[13])/(512*y) + (1342890902925*zeta[21])/1430413312, 
 pinablaFp[5, 8, 5, 0] -> 810810*betasv[{5, 6}, {10, 16}] - 
   810810*betasv[{6, 5}, {10, 16}] + 347490*betasv[{7, 4}, {10, 16}] - 
   57915*betasv[{8, 3}, {10, 16}] + 810810*betasv[{8, 3}, {16, 10}] - 
   810810*betasv[{9, 2}, {16, 10}] + 347490*betasv[{10, 1}, {16, 10}] - 
   57915*betasv[{11, 0}, {16, 10}] + 12870*betasv[{3}, {16}]*zeta[9] - 
   (19305*betasv[{4}, {16}]*zeta[9])/y + (45045*betasv[{5}, {16}]*zeta[9])/
    (4*y^2) - (45045*betasv[{6}, {16}]*zeta[9])/(16*y^3) + 
   (13*zeta[15])/(6021120*y^2) + (3861*betasv[{0}, {10}]*zeta[15])/(32*y^3) - 
   (11583*betasv[{1}, {10}]*zeta[15])/(64*y^4) + 
   (27027*betasv[{2}, {10}]*zeta[15])/(256*y^5) - 
   (27027*betasv[{3}, {10}]*zeta[15])/(1024*y^6) + 
   (2145*zeta[9]*zeta[15])/(1048576*y^11) - (1573*zeta[17])/(206438400*y^4), 
 pinablaFp[5, 8, 5, 1] -> -1621620*betasv[{5, 7}, {10, 16}] + 
   1216215*betasv[{6, 6}, {10, 16}] - 463320*betasv[{7, 5}, {10, 16}] + 
   (289575*betasv[{8, 4}, {10, 16}])/4 - (2027025*betasv[{8, 4}, {16, 10}])/
    2 + 405405*betasv[{10, 2}, {16, 10}] - 231660*betasv[{11, 1}, {16, 10}] + 
   (173745*betasv[{12, 0}, {16, 10}])/4 - (32175*betasv[{4}, {16}]*zeta[9])/
    2 + (25740*betasv[{5}, {16}]*zeta[9])/y - 
   (135135*betasv[{6}, {16}]*zeta[9])/(8*y^2) + 
   (45045*betasv[{7}, {16}]*zeta[9])/(8*y^3) - (13*zeta[15])/(3010560*y) - 
   (11583*betasv[{0}, {10}]*zeta[15])/(32*y^2) + 
   (3861*betasv[{1}, {10}]*zeta[15])/(8*y^3) - 
   (27027*betasv[{2}, {10}]*zeta[15])/(128*y^4) + 
   (135135*betasv[{4}, {10}]*zeta[15])/(4096*y^6) - 
   (23595*zeta[9]*zeta[15])/(1048576*y^10) + (1573*zeta[17])/(51609600*y^3), 
 pinablaFp[5, 8, 5, 2] -> 2837835*betasv[{5, 8}, {10, 16}] - 
   1216215*betasv[{6, 7}, {10, 16}] + (868725*betasv[{7, 6}, {10, 16}])/2 - 
   (521235*betasv[{8, 5}, {10, 16}])/8 + (2027025*betasv[{8, 5}, {16, 10}])/
    2 + (6081075*betasv[{9, 4}, {16, 10}])/4 - 
   (1216215*betasv[{10, 3}, {16, 10}])/2 + (173745*betasv[{12, 1}, {16, 10}])/
    2 - (173745*betasv[{13, 0}, {16, 10}])/8 + 
   (57915*betasv[{5}, {16}]*zeta[9])/4 - (96525*betasv[{6}, {16}]*zeta[9])/
    (4*y) + (135135*betasv[{7}, {16}]*zeta[9])/(8*y^2) - 
   (315315*betasv[{8}, {16}]*zeta[9])/(32*y^3) + (13*zeta[15])/3010560 + 
   (11583*betasv[{0}, {10}]*zeta[15])/(16*y) - 
   (11583*betasv[{1}, {10}]*zeta[15])/(16*y^2) + 
   (81081*betasv[{3}, {10}]*zeta[15])/(256*y^4) - 
   (405405*betasv[{4}, {10}]*zeta[15])/(2048*y^5) - 
   (135135*betasv[{5}, {10}]*zeta[15])/(4096*y^6) + 
   (117975*zeta[9]*zeta[15])/(524288*y^9) - (1573*zeta[17])/(17203200*y^2), 
 pinablaFp[5, 8, 5, 3] -> (-8513505*betasv[{5, 9}, {10, 16}])/2 - 
   (521235*betasv[{7, 7}, {10, 16}])/2 + (1216215*betasv[{8, 6}, {10, 16}])/
    32 - (6081075*betasv[{8, 6}, {16, 10}])/8 - 
   (6081075*betasv[{9, 5}, {16, 10}])/2 - 
   (18243225*betasv[{10, 4}, {16, 10}])/16 + 
   (1216215*betasv[{11, 3}, {16, 10}])/2 - 
   (1216215*betasv[{12, 2}, {16, 10}])/8 + (173745*betasv[{14, 0}, {16, 10}])/
    32 - (135135*betasv[{6}, {16}]*zeta[9])/16 + 
   (57915*betasv[{7}, {16}]*zeta[9])/(4*y) + 
   (945945*betasv[{9}, {16}]*zeta[9])/(64*y^3) - 
   (11583*betasv[{0}, {10}]*zeta[15])/16 + (81081*betasv[{2}, {10}]*zeta[15])/
    (64*y^2) - (81081*betasv[{3}, {10}]*zeta[15])/(64*y^3) + 
   (1216215*betasv[{4}, {10}]*zeta[15])/(2048*y^4) + 
   (405405*betasv[{5}, {10}]*zeta[15])/(1024*y^5) + 
   (405405*betasv[{6}, {10}]*zeta[15])/(16384*y^6) - 
   (1061775*zeta[9]*zeta[15])/(524288*y^8) + (1573*zeta[17])/(8601600*y), 
 pinablaFp[5, 8, 5, 4] -> (42567525*betasv[{5, 10}, {10, 16}])/8 + 
   (25540515*betasv[{6, 9}, {10, 16}])/8 + (3648645*betasv[{7, 8}, {10, 16}])/
    8 - (173745*betasv[{8, 7}, {10, 16}])/16 + 
   (6081075*betasv[{8, 7}, {16, 10}])/16 + 
   (54729675*betasv[{9, 6}, {16, 10}])/16 + 
   (79053975*betasv[{10, 5}, {16, 10}])/16 + 
   (6081075*betasv[{11, 4}, {16, 10}])/16 - 
   (3648645*betasv[{12, 3}, {16, 10}])/16 + 
   (1216215*betasv[{13, 2}, {16, 10}])/16 - 
   (173745*betasv[{14, 1}, {16, 10}])/16 + (19305*betasv[{7}, {16}]*zeta[9])/
    8 - (405405*betasv[{8}, {16}]*zeta[9])/(16*y) - 
   (2837835*betasv[{9}, {16}]*zeta[9])/(64*y^2) - 
   (4729725*betasv[{10}, {16}]*zeta[9])/(256*y^3) + 
   (11583*betasv[{1}, {10}]*zeta[15])/8 - (81081*betasv[{2}, {10}]*zeta[15])/
    (32*y) + (243243*betasv[{3}, {10}]*zeta[15])/(128*y^2) - 
   (405405*betasv[{4}, {10}]*zeta[15])/(512*y^3) - 
   (5270265*betasv[{5}, {10}]*zeta[15])/(2048*y^4) - 
   (3648645*betasv[{6}, {10}]*zeta[15])/(8192*y^5) - 
   (405405*betasv[{7}, {10}]*zeta[15])/(32768*y^6) + 
   (1061775*zeta[9]*zeta[15])/(65536*y^7) - (1573*zeta[17])/8601600, 
 pinablaFp[5, 8, 7, 0] -> 810810*betasv[{5, 6}, {10, 16}] - 
   480480*betasv[{6, 5}, {10, 16}] - 30030*betasv[{7, 4}, {10, 16}] + 
   60060*betasv[{8, 3}, {10, 16}] + 810810*betasv[{8, 3}, {16, 10}] - 
   480480*betasv[{9, 2}, {16, 10}] - 30030*betasv[{10, 1}, {16, 10}] + 
   60060*betasv[{11, 0}, {16, 10}] - (40040*betasv[{3}, {16}]*zeta[9])/3 + 
   (5005*betasv[{4}, {16}]*zeta[9])/(3*y) + (20020*betasv[{5}, {16}]*zeta[9])/
    (3*y^2) - (45045*betasv[{6}, {16}]*zeta[9])/(16*y^3) - 
   (13*zeta[15])/(14929920*y^2) - (1001*betasv[{0}, {10}]*zeta[15])/(8*y^3) + 
   (1001*betasv[{1}, {10}]*zeta[15])/(64*y^4) + 
   (1001*betasv[{2}, {10}]*zeta[15])/(16*y^5) - 
   (27027*betasv[{3}, {10}]*zeta[15])/(1024*y^6) + 
   (1001*zeta[9]*zeta[15])/(393216*y^11) - (2431*zeta[19])/(185794560*y^6), 
 pinablaFp[5, 8, 7, 1] -> -1621620*betasv[{5, 7}, {10, 16}] + 
   (945945*betasv[{6, 6}, {10, 16}])/2 + 315315*betasv[{7, 5}, {10, 16}] - 
   (315315*betasv[{8, 4}, {10, 16}])/2 - (2027025*betasv[{8, 4}, {16, 10}])/
    2 - 495495*betasv[{9, 3}, {16, 10}] + (1306305*betasv[{10, 2}, {16, 10}])/
    2 - 90090*betasv[{11, 1}, {16, 10}] - 45045*betasv[{12, 0}, {16, 10}] + 
   35035*betasv[{4}, {16}]*zeta[9] - (35035*betasv[{5}, {16}]*zeta[9])/
    (2*y) - (105105*betasv[{6}, {16}]*zeta[9])/(16*y^2) + 
   (45045*betasv[{7}, {16}]*zeta[9])/(8*y^3) + (13*zeta[15])/(7464960*y) + 
   (3003*betasv[{0}, {10}]*zeta[15])/(8*y^2) + 
   (3003*betasv[{1}, {10}]*zeta[15])/(16*y^3) - 
   (87087*betasv[{2}, {10}]*zeta[15])/(256*y^4) + 
   (33033*betasv[{3}, {10}]*zeta[15])/(512*y^5) + 
   (135135*betasv[{4}, {10}]*zeta[15])/(4096*y^6) - 
   (11011*zeta[9]*zeta[15])/(393216*y^10) + (2431*zeta[19])/(30965760*y^5), 
 pinablaFp[5, 8, 7, 2] -> 2837835*betasv[{5, 8}, {10, 16}] + 
   270270*betasv[{6, 7}, {10, 16}] - 945945*betasv[{7, 6}, {10, 16}] + 
   315315*betasv[{8, 5}, {10, 16}] + (2027025*betasv[{8, 5}, {16, 10}])/2 + 
   (4279275*betasv[{9, 4}, {16, 10}])/2 - 360360*betasv[{10, 3}, {16, 10}] - 
   495495*betasv[{11, 2}, {16, 10}] + (315315*betasv[{12, 1}, {16, 10}])/2 + 
   (45045*betasv[{13, 0}, {16, 10}])/2 - 70070*betasv[{5}, {16}]*zeta[9] + 
   (105105*betasv[{6}, {16}]*zeta[9])/(2*y) - 
   (15015*betasv[{7}, {16}]*zeta[9])/(4*y^2) - 
   (315315*betasv[{8}, {16}]*zeta[9])/(32*y^3) - (13*zeta[15])/7464960 - 
   (3003*betasv[{0}, {10}]*zeta[15])/(4*y) - 
   (21021*betasv[{1}, {10}]*zeta[15])/(16*y^2) + 
   (33033*betasv[{2}, {10}]*zeta[15])/(32*y^3) + 
   (3003*betasv[{3}, {10}]*zeta[15])/(16*y^4) - 
   (285285*betasv[{4}, {10}]*zeta[15])/(1024*y^5) - 
   (135135*betasv[{5}, {10}]*zeta[15])/(4096*y^6) + 
   (55055*zeta[9]*zeta[15])/(196608*y^9) - (2431*zeta[19])/(6193152*y^4), 
 pinablaFp[5, 8, 7, 3] -> (-8513505*betasv[{5, 9}, {10, 16}])/2 - 
   (10405395*betasv[{6, 8}, {10, 16}])/4 + 1756755*betasv[{7, 7}, {10, 16}] - 
   (945945*betasv[{8, 6}, {10, 16}])/2 - (6081075*betasv[{8, 6}, {16, 10}])/
    8 - (14639625*betasv[{9, 5}, {16, 10}])/4 - 
   (17792775*betasv[{10, 4}, {16, 10}])/8 + 
   (2207205*betasv[{11, 3}, {16, 10}])/2 + (765765*betasv[{12, 2}, {16, 10}])/
    8 - (495495*betasv[{13, 1}, {16, 10}])/4 - 
   (45045*betasv[{14, 0}, {16, 10}])/8 + 105105*betasv[{6}, {16}]*zeta[9] - 
   (195195*betasv[{7}, {16}]*zeta[9])/(2*y) + 
   (1156155*betasv[{8}, {16}]*zeta[9])/(32*y^2) + 
   (945945*betasv[{9}, {16}]*zeta[9])/(64*y^3) + 
   (3003*betasv[{0}, {10}]*zeta[15])/4 + (33033*betasv[{1}, {10}]*zeta[15])/
    (8*y) - (51051*betasv[{2}, {10}]*zeta[15])/(64*y^2) - 
   (147147*betasv[{3}, {10}]*zeta[15])/(64*y^3) + 
   (1186185*betasv[{4}, {10}]*zeta[15])/(1024*y^4) + 
   (975975*betasv[{5}, {10}]*zeta[15])/(2048*y^5) + 
   (405405*betasv[{6}, {10}]*zeta[15])/(16384*y^6) - 
   (165165*zeta[9]*zeta[15])/(65536*y^8) + (2431*zeta[19])/(1548288*y^3), 
 pinablaFp[5, 8, 7, 4] -> (42567525*betasv[{5, 10}, {10, 16}])/8 + 
   (14189175*betasv[{6, 9}, {10, 16}])/2 - 
   (14189175*betasv[{7, 8}, {10, 16}])/8 + (2027025*betasv[{8, 7}, {10, 16}])/
    4 + (6081075*betasv[{8, 7}, {16, 10}])/16 + 
   (15540525*betasv[{9, 6}, {16, 10}])/4 + 
   (108783675*betasv[{10, 5}, {16, 10}])/16 + 
   (3378375*betasv[{11, 4}, {16, 10}])/4 - 
   (15540525*betasv[{12, 3}, {16, 10}])/16 + 
   (675675*betasv[{13, 2}, {16, 10}])/4 + (675675*betasv[{14, 1}, {16, 10}])/
    16 - (225225*betasv[{7}, {16}]*zeta[9])/2 + 
   (1576575*betasv[{8}, {16}]*zeta[9])/(16*y) - 
   (1576575*betasv[{9}, {16}]*zeta[9])/(16*y^2) - 
   (4729725*betasv[{10}, {16}]*zeta[9])/(256*y^3) - 
   (45045*betasv[{1}, {10}]*zeta[15])/8 - (45045*betasv[{2}, {10}]*zeta[15])/
    (8*y) + (1036035*betasv[{3}, {10}]*zeta[15])/(128*y^2) - 
   (225225*betasv[{4}, {10}]*zeta[15])/(128*y^3) - 
   (7252245*betasv[{5}, {10}]*zeta[15])/(2048*y^4) - 
   (1036035*betasv[{6}, {10}]*zeta[15])/(2048*y^5) - 
   (405405*betasv[{7}, {10}]*zeta[15])/(32768*y^6) + 
   (165165*zeta[9]*zeta[15])/(8192*y^7) - (2431*zeta[19])/(516096*y^2), 
 pinablaFp[5, 8, 7, 5] -> (-42567525*betasv[{5, 11}, {10, 16}])/8 - 
   (411486075*betasv[{6, 10}, {10, 16}])/32 - 
   (14189175*betasv[{7, 9}, {10, 16}])/16 - 
   (14189175*betasv[{8, 8}, {10, 16}])/32 - 
   (6081075*betasv[{8, 8}, {16, 10}])/64 - 
   (80405325*betasv[{9, 7}, {16, 10}])/32 - 
   (637161525*betasv[{10, 6}, {16, 10}])/64 - 
   (122297175*betasv[{11, 5}, {16, 10}])/16 + 
   (37162125*betasv[{12, 4}, {16, 10}])/64 + 
   (7432425*betasv[{13, 3}, {16, 10}])/32 - 
   (7432425*betasv[{14, 2}, {16, 10}])/64 + 
   (1576575*betasv[{8}, {16}]*zeta[9])/16 + 
   (1576575*betasv[{9}, {16}]*zeta[9])/(32*y) + 
   (45720675*betasv[{10}, {16}]*zeta[9])/(256*y^2) + 
   (4729725*betasv[{11}, {16}]*zeta[9])/(256*y^3) + 
   (495495*betasv[{2}, {10}]*zeta[15])/32 - 
   (495495*betasv[{3}, {10}]*zeta[15])/(64*y) - 
   (2477475*betasv[{4}, {10}]*zeta[15])/(512*y^2) + 
   (8153145*betasv[{5}, {10}]*zeta[15])/(512*y^3) + 
   (42477435*betasv[{6}, {10}]*zeta[15])/(8192*y^4) + 
   (5360355*betasv[{7}, {10}]*zeta[15])/(16384*y^5) + 
   (405405*betasv[{8}, {10}]*zeta[15])/(131072*y^6) - 
   (1156155*zeta[9]*zeta[15])/(8192*y^6) + (2431*zeta[19])/(258048*y), 
 pinablaFp[5, 8, 7, 6] -> (127702575*betasv[{5, 12}, {10, 16}])/32 + 
   (269594325*betasv[{6, 11}, {10, 16}])/16 + 
   (241215975*betasv[{7, 10}, {10, 16}])/32 + 
   (14189175*betasv[{8, 9}, {10, 16}])/16 + 
   (49324275*betasv[{9, 8}, {16, 10}])/64 + 
   (519594075*betasv[{10, 7}, {16, 10}])/64 + 
   (502026525*betasv[{11, 6}, {16, 10}])/32 + 
   (41216175*betasv[{12, 5}, {16, 10}])/8 - 
   (37162125*betasv[{13, 4}, {16, 10}])/64 + 
   (7432425*betasv[{14, 3}, {16, 10}])/64 + 
   (6435*betasv[{8}, {16}]*pinablaE[5, 5])/4 - 
   (1576575*betasv[{9}, {16}]*zeta[9])/8 - 
   (26801775*betasv[{10}, {16}]*zeta[9])/(64*y) - 
   (29954925*betasv[{11}, {16}]*zeta[9])/(128*y^2) - 
   (14189175*betasv[{12}, {16}]*zeta[9])/(1024*y^3) - 
   (495495*betasv[{3}, {10}]*zeta[15])/32 + 
   (2477475*betasv[{4}, {10}]*zeta[15])/(128*y) - 
   (2747745*betasv[{5}, {10}]*zeta[15])/(64*y^2) - 
   (33468435*betasv[{6}, {10}]*zeta[15])/(1024*y^3) - 
   (34639605*betasv[{7}, {10}]*zeta[15])/(8192*y^4) - 
   (3288285*betasv[{8}, {10}]*zeta[15])/(32768*y^5) - 
   (429*pinablaE[5, 5]*zeta[15])/(8192*y^6) + (3468465*zeta[9]*zeta[15])/
    (4096*y^5) - (2431*zeta[19])/258048, pinablaFp[5, 8, 9, 0] -> 
  810810*betasv[{5, 6}, {10, 16}] - 30030*betasv[{6, 5}, {10, 16}] - 
   210210*betasv[{7, 4}, {10, 16}] - 30030*betasv[{8, 3}, {10, 16}] + 
   810810*betasv[{8, 3}, {16, 10}] - 30030*betasv[{9, 2}, {16, 10}] - 
   210210*betasv[{10, 1}, {16, 10}] - 30030*betasv[{11, 0}, {16, 10}] + 
   (20020*betasv[{3}, {16}]*zeta[9])/3 + (35035*betasv[{4}, {16}]*zeta[9])/
    (3*y) + (5005*betasv[{5}, {16}]*zeta[9])/(12*y^2) - 
   (45045*betasv[{6}, {16}]*zeta[9])/(16*y^3) + 
   (13*zeta[15])/(54743040*y^2) + (1001*betasv[{0}, {10}]*zeta[15])/
    (16*y^3) + (7007*betasv[{1}, {10}]*zeta[15])/(64*y^4) + 
   (1001*betasv[{2}, {10}]*zeta[15])/(256*y^5) - 
   (27027*betasv[{3}, {10}]*zeta[15])/(1024*y^6) + 
   (1001*zeta[9]*zeta[15])/(262144*y^11) - (606415381*zeta[21])/
    (7244666634240*y^8), pinablaFp[5, 8, 9, 1] -> 
  -1621620*betasv[{5, 7}, {10, 16}] - 540540*betasv[{6, 6}, {10, 16}] + 
   540540*betasv[{7, 5}, {10, 16}] + 135135*betasv[{8, 4}, {10, 16}] - 
   (2027025*betasv[{8, 4}, {16, 10}])/2 - 1171170*betasv[{9, 3}, {16, 10}] + 
   405405*betasv[{10, 2}, {16, 10}] + 270270*betasv[{11, 1}, {16, 10}] + 
   (45045*betasv[{12, 0}, {16, 10}])/2 - 30030*betasv[{4}, {16}]*zeta[9] - 
   (30030*betasv[{5}, {16}]*zeta[9])/y + (15015*betasv[{6}, {16}]*zeta[9])/
    (2*y^2) + (45045*betasv[{7}, {16}]*zeta[9])/(8*y^3) - 
   (13*zeta[15])/(27371520*y) - (3003*betasv[{0}, {10}]*zeta[15])/(16*y^2) - 
   (9009*betasv[{1}, {10}]*zeta[15])/(16*y^3) - 
   (27027*betasv[{2}, {10}]*zeta[15])/(128*y^4) + 
   (39039*betasv[{3}, {10}]*zeta[15])/(256*y^5) + 
   (135135*betasv[{4}, {10}]*zeta[15])/(4096*y^6) - 
   (11011*zeta[9]*zeta[15])/(262144*y^10) + (606415381*zeta[21])/
    (905583329280*y^7), pinablaFp[5, 8, 9, 2] -> 
  2837835*betasv[{5, 8}, {10, 16}] + 2297295*betasv[{6, 7}, {10, 16}] - 
   945945*betasv[{7, 6}, {10, 16}] - (945945*betasv[{8, 5}, {10, 16}])/2 + 
   (2027025*betasv[{8, 5}, {16, 10}])/2 + (11936925*betasv[{9, 4}, {16, 10}])/
    4 + 855855*betasv[{10, 3}, {16, 10}] - 
   (1756755*betasv[{11, 2}, {16, 10}])/2 - (495495*betasv[{12, 1}, {16, 10}])/
    2 - (45045*betasv[{13, 0}, {16, 10}])/4 + 105105*betasv[{5}, {16}]*
    zeta[9] + (105105*betasv[{6}, {16}]*zeta[9])/(2*y) - 
   (255255*betasv[{7}, {16}]*zeta[9])/(8*y^2) - 
   (315315*betasv[{8}, {16}]*zeta[9])/(32*y^3) + (13*zeta[15])/27371520 + 
   (3003*betasv[{0}, {10}]*zeta[15])/(8*y) + 
   (33033*betasv[{1}, {10}]*zeta[15])/(16*y^2) + 
   (117117*betasv[{2}, {10}]*zeta[15])/(64*y^3) - 
   (57057*betasv[{3}, {10}]*zeta[15])/(128*y^4) - 
   (795795*betasv[{4}, {10}]*zeta[15])/(2048*y^5) - 
   (135135*betasv[{5}, {10}]*zeta[15])/(4096*y^6) + 
   (55055*zeta[9]*zeta[15])/(131072*y^9) - (606415381*zeta[21])/
    (129369047040*y^6), pinablaFp[5, 8, 9, 3] -> 
  (-8513505*betasv[{5, 9}, {10, 16}])/2 - (12297285*betasv[{6, 8}, {10, 16}])/
    2 + (1486485*betasv[{7, 7}, {10, 16}])/2 + 
   (10405395*betasv[{8, 6}, {10, 16}])/8 - (6081075*betasv[{8, 6}, {16, 10}])/
    8 - 4504500*betasv[{9, 5}, {16, 10}] - 
   (76801725*betasv[{10, 4}, {16, 10}])/16 + 
   (1846845*betasv[{11, 3}, {16, 10}])/4 + 
   (4369365*betasv[{12, 2}, {16, 10}])/4 + (585585*betasv[{13, 1}, {16, 10}])/
    4 + (45045*betasv[{14, 0}, {16, 10}])/16 - 
   (1156155*betasv[{6}, {16}]*zeta[9])/4 - (165165*betasv[{7}, {16}]*zeta[9])/
    (4*y) + (1366365*betasv[{8}, {16}]*zeta[9])/(16*y^2) + 
   (945945*betasv[{9}, {16}]*zeta[9])/(64*y^3) - 
   (3003*betasv[{0}, {10}]*zeta[15])/8 - (39039*betasv[{1}, {10}]*zeta[15])/
    (8*y) - (291291*betasv[{2}, {10}]*zeta[15])/(32*y^2) - 
   (123123*betasv[{3}, {10}]*zeta[15])/(128*y^3) + 
   (5120115*betasv[{4}, {10}]*zeta[15])/(2048*y^4) + 
   (75075*betasv[{5}, {10}]*zeta[15])/(128*y^5) + 
   (405405*betasv[{6}, {10}]*zeta[15])/(16384*y^6) - 
   (495495*zeta[9]*zeta[15])/(131072*y^8) + (606415381*zeta[21])/
    (21561507840*y^5), pinablaFp[5, 8, 9, 4] -> 
  (42567525*betasv[{5, 10}, {10, 16}])/8 + 
   (99324225*betasv[{6, 9}, {10, 16}])/8 + 
   (14189175*betasv[{7, 8}, {10, 16}])/8 - 
   (22297275*betasv[{8, 7}, {10, 16}])/8 + (6081075*betasv[{8, 7}, {16, 10}])/
    16 + (72297225*betasv[{9, 6}, {16, 10}])/16 + 
   (166891725*betasv[{10, 5}, {16, 10}])/16 + 
   (16891875*betasv[{11, 4}, {16, 10}])/4 - 
   (31756725*betasv[{12, 3}, {16, 10}])/16 - 
   (12837825*betasv[{13, 2}, {16, 10}])/16 - 
   (675675*betasv[{14, 1}, {16, 10}])/16 + 
   (2477475*betasv[{7}, {16}]*zeta[9])/4 - 
   (1576575*betasv[{8}, {16}]*zeta[9])/(16*y) - 
   (11036025*betasv[{9}, {16}]*zeta[9])/(64*y^2) - 
   (4729725*betasv[{10}, {16}]*zeta[9])/(256*y^3) + 
   (45045*betasv[{1}, {10}]*zeta[15])/8 + (855855*betasv[{2}, {10}]*zeta[15])/
    (32*y) + (2117115*betasv[{3}, {10}]*zeta[15])/(128*y^2) - 
   (1126125*betasv[{4}, {10}]*zeta[15])/(128*y^3) - 
   (11126115*betasv[{5}, {10}]*zeta[15])/(2048*y^4) - 
   (4819815*betasv[{6}, {10}]*zeta[15])/(8192*y^5) - 
   (405405*betasv[{7}, {10}]*zeta[15])/(32768*y^6) + 
   (495495*zeta[9]*zeta[15])/(16384*y^7) - (606415381*zeta[21])/
    (4312301568*y^4), pinablaFp[5, 8, 9, 5] -> 
  (-42567525*betasv[{5, 11}, {10, 16}])/8 - 
   (156080925*betasv[{6, 10}, {10, 16}])/8 - 
   (70945875*betasv[{7, 9}, {10, 16}])/8 + 
   (70945875*betasv[{8, 8}, {10, 16}])/16 - 
   (6081075*betasv[{8, 8}, {16, 10}])/64 - 
   (45270225*betasv[{9, 7}, {16, 10}])/16 - 
   (215540325*betasv[{10, 6}, {16, 10}])/16 - 
   (234459225*betasv[{11, 5}, {16, 10}])/16 - 
   (43918875*betasv[{12, 4}, {16, 10}])/64 + 
   (8783775*betasv[{13, 3}, {16, 10}])/4 + 
   (8783775*betasv[{14, 2}, {16, 10}])/32 - 
   (7882875*betasv[{8}, {16}]*zeta[9])/8 + 
   (7882875*betasv[{9}, {16}]*zeta[9])/(16*y) + 
   (17342325*betasv[{10}, {16}]*zeta[9])/(64*y^2) + 
   (4729725*betasv[{11}, {16}]*zeta[9])/(256*y^3) - 
   (585585*betasv[{2}, {10}]*zeta[15])/16 - 
   (585585*betasv[{3}, {10}]*zeta[15])/(8*y) + 
   (2927925*betasv[{4}, {10}]*zeta[15])/(512*y^2) + 
   (15630615*betasv[{5}, {10}]*zeta[15])/(512*y^3) + 
   (14369355*betasv[{6}, {10}]*zeta[15])/(2048*y^4) + 
   (3018015*betasv[{7}, {10}]*zeta[15])/(8192*y^5) + 
   (405405*betasv[{8}, {10}]*zeta[15])/(131072*y^6) - 
   (3468465*zeta[9]*zeta[15])/(16384*y^6) + (606415381*zeta[21])/
    (1078075392*y^3), pinablaFp[5, 8, 9, 6] -> 
  (127702575*betasv[{5, 12}, {10, 16}])/32 + 
   (752026275*betasv[{6, 11}, {10, 16}])/32 + 
   (666891225*betasv[{7, 10}, {10, 16}])/32 - 
   (70945875*betasv[{8, 9}, {10, 16}])/16 + 
   (108783675*betasv[{9, 8}, {16, 10}])/128 + 
   (657431775*betasv[{10, 7}, {16, 10}])/64 + 
   (1565538975*betasv[{11, 6}, {16, 10}])/64 + 
   (373648275*betasv[{12, 5}, {16, 10}])/32 - 
   (307432125*betasv[{13, 4}, {16, 10}])/128 - 
   (61486425*betasv[{14, 3}, {16, 10}])/64 + 
   (6435*betasv[{8}, {16}]*pinablaE[5, 5])/4 + 
   (7882875*betasv[{9}, {16}]*zeta[9])/8 - 
   (74099025*betasv[{10}, {16}]*zeta[9])/(64*y) - 
   (83558475*betasv[{11}, {16}]*zeta[9])/(256*y^2) - 
   (14189175*betasv[{12}, {16}]*zeta[9])/(1024*y^3) + 
   (4099095*betasv[{3}, {10}]*zeta[15])/32 + 
   (20495475*betasv[{4}, {10}]*zeta[15])/(256*y) - 
   (24909885*betasv[{5}, {10}]*zeta[15])/(256*y^2) - 
   (104369265*betasv[{6}, {10}]*zeta[15])/(2048*y^3) - 
   (43828785*betasv[{7}, {10}]*zeta[15])/(8192*y^4) - 
   (7252245*betasv[{8}, {10}]*zeta[15])/(65536*y^5) - 
   (429*pinablaE[5, 5]*zeta[15])/(8192*y^6) + (10405395*zeta[9]*zeta[15])/
    (8192*y^5) - (606415381*zeta[21])/(359358464*y^2), 
 pinablaFp[5, 8, 9, 7] -> (-127702575*betasv[{5, 13}, {10, 16}])/64 - 
   (1319593275*betasv[{6, 12}, {10, 16}])/64 - 
   (2085808725*betasv[{7, 11}, {10, 16}])/64 + 
   (42567525*betasv[{8, 10}, {10, 16}])/128 - 
   (1858781925*betasv[{10, 8}, {16, 10}])/512 - 
   (2880402525*betasv[{11, 7}, {16, 10}])/128 - 
   (6938506575*betasv[{12, 6}, {16, 10}])/256 - 
   (439864425*betasv[{13, 5}, {16, 10}])/128 + 
   (922296375*betasv[{14, 4}, {16, 10}])/512 - 
   (33605*betasv[{9}, {16}]*pinablaE[5, 5])/2 + 
   (6435*betasv[{8}, {16}]*pinablaE[5, 6])/4 - 
   (4729725*betasv[{10}, {16}]*zeta[9])/64 + 
   (231756525*betasv[{11}, {16}]*zeta[9])/(128*y) + 
   (146621475*betasv[{12}, {16}]*zeta[9])/(512*y^2) + 
   (14189175*betasv[{13}, {16}]*zeta[9])/(2048*y^3) - 
   (61486425*betasv[{4}, {10}]*zeta[15])/256 + 
   (29324295*betasv[{5}, {10}]*zeta[15])/(256*y) + 
   (462567105*betasv[{6}, {10}]*zeta[15])/(2048*y^2) + 
   (192026835*betasv[{7}, {10}]*zeta[15])/(4096*y^3) + 
   (123918795*betasv[{8}, {10}]*zeta[15])/(65536*y^4) + 
   (6721*pinablaE[5, 5]*zeta[15])/(3072*y^5) - (429*pinablaE[5, 6]*zeta[15])/
    (8192*y^6) - (52026975*zeta[9]*zeta[15])/(8192*y^4) + 
   (606415381*zeta[21])/(179679232*y), pinablaFp[5, 8, 9, 8] -> 
  (127702575*betasv[{5, 14}, {10, 16}])/256 + 
   (3022294275*betasv[{6, 13}, {10, 16}])/256 + 
   (8896612725*betasv[{7, 12}, {10, 16}])/256 + 
   (2000673675*betasv[{8, 11}, {10, 16}])/256 + 
   (2369592225*betasv[{11, 8}, {16, 10}])/256 + 
   (7789857075*betasv[{12, 7}, {16, 10}])/256 + 
   (4129049925*betasv[{13, 6}, {16, 10}])/256 - 
   (241215975*betasv[{14, 5}, {16, 10}])/256 + 
   (2639065*betasv[{10}, {16}]*pinablaE[5, 5])/32 - 
   (153725*betasv[{9}, {16}]*pinablaE[5, 6])/8 + 
   (6435*betasv[{8}, {16}]*pinablaE[5, 7])/4 - 
   (222297075*betasv[{11}, {16}]*zeta[9])/128 - 
   (988512525*betasv[{12}, {16}]*zeta[9])/(512*y) - 
   (335810475*betasv[{13}, {16}]*zeta[9])/(2048*y^2) - 
   (14189175*betasv[{14}, {16}]*zeta[9])/(8192*y^3) + 
   (16081065*betasv[{5}, {10}]*zeta[15])/128 - 
   (275269995*betasv[{6}, {10}]*zeta[15])/(512*y) - 
   (519323805*betasv[{7}, {10}]*zeta[15])/(2048*y^2) - 
   (157972815*betasv[{8}, {10}]*zeta[15])/(8192*y^3) - 
   (527813*pinablaE[5, 5]*zeta[15])/(12288*y^4) + 
   (30745*pinablaE[5, 6]*zeta[15])/(12288*y^5) - 
   (429*pinablaE[5, 7]*zeta[15])/(8192*y^6) + (52026975*zeta[9]*zeta[15])/
    (2048*y^3) - (606415381*zeta[21])/179679232, 
 pinablaFp[5, 8, 11, 0] -> 810810*betasv[{5, 6}, {10, 16}] + 
   540540*betasv[{6, 5}, {10, 16}] + 115830*betasv[{7, 4}, {10, 16}] + 
   7020*betasv[{8, 3}, {10, 16}] + 810810*betasv[{8, 3}, {16, 10}] + 
   540540*betasv[{9, 2}, {16, 10}] + 115830*betasv[{10, 1}, {16, 10}] + 
   7020*betasv[{11, 0}, {16, 10}] - 1560*betasv[{3}, {16}]*zeta[9] - 
   (6435*betasv[{4}, {16}]*zeta[9])/y - (15015*betasv[{5}, {16}]*zeta[9])/
    (2*y^2) - (45045*betasv[{6}, {16}]*zeta[9])/(16*y^3) - 
   zeta[15]/(28385280*y^2) - (117*betasv[{0}, {10}]*zeta[15])/(8*y^3) - 
   (3861*betasv[{1}, {10}]*zeta[15])/(64*y^4) - 
   (9009*betasv[{2}, {10}]*zeta[15])/(128*y^5) - 
   (27027*betasv[{3}, {10}]*zeta[15])/(1024*y^6) + 
   (1365*zeta[9]*zeta[15])/(131072*y^11) - (343138081*zeta[23])/
    (162913058816*y^10), pinablaFp[5, 8, 11, 1] -> 
  -1621620*betasv[{5, 7}, {10, 16}] - (3648645*betasv[{6, 6}, {10, 16}])/2 - 
   559845*betasv[{7, 5}, {10, 16}] - (96525*betasv[{8, 4}, {10, 16}])/2 - 
   (2027025*betasv[{8, 4}, {16, 10}])/2 - 2027025*betasv[{9, 3}, {16, 10}] - 
   (1756755*betasv[{10, 2}, {16, 10}])/2 - 129870*betasv[{11, 1}, {16, 10}] - 
   5265*betasv[{12, 0}, {16, 10}] + 10725*betasv[{4}, {16}]*zeta[9] + 
   (62205*betasv[{5}, {16}]*zeta[9])/(2*y) + 
   (405405*betasv[{6}, {16}]*zeta[9])/(16*y^2) + 
   (45045*betasv[{7}, {16}]*zeta[9])/(8*y^3) + zeta[15]/(14192640*y) + 
   (351*betasv[{0}, {10}]*zeta[15])/(8*y^2) + 
   (4329*betasv[{1}, {10}]*zeta[15])/(16*y^3) + 
   (117117*betasv[{2}, {10}]*zeta[15])/(256*y^4) + 
   (135135*betasv[{3}, {10}]*zeta[15])/(512*y^5) + 
   (135135*betasv[{4}, {10}]*zeta[15])/(4096*y^6) - 
   (15015*zeta[9]*zeta[15])/(131072*y^10) + (1715690405*zeta[23])/
    (81456529408*y^9), pinablaFp[5, 8, 11, 2] -> 
  2837835*betasv[{5, 8}, {10, 16}] + 4864860*betasv[{6, 7}, {10, 16}] + 
   (4343625*betasv[{7, 6}, {10, 16}])/2 + (521235*betasv[{8, 5}, {10, 16}])/
    2 + (2027025*betasv[{8, 5}, {16, 10}])/2 + 
   4054050*betasv[{9, 4}, {16, 10}] + (7702695*betasv[{10, 3}, {16, 10}])/2 + 
   1105650*betasv[{11, 2}, {16, 10}] + (215865*betasv[{12, 1}, {16, 10}])/2 + 
   (5265*betasv[{13, 0}, {16, 10}])/2 - 57915*betasv[{5}, {16}]*zeta[9] - 
   (482625*betasv[{6}, {16}]*zeta[9])/(4*y) - 
   (135135*betasv[{7}, {16}]*zeta[9])/(2*y^2) - 
   (315315*betasv[{8}, {16}]*zeta[9])/(32*y^3) - zeta[15]/14192640 - 
   (351*betasv[{0}, {10}]*zeta[15])/(4*y) - 
   (14391*betasv[{1}, {10}]*zeta[15])/(16*y^2) - 
   (36855*betasv[{2}, {10}]*zeta[15])/(16*y^3) - 
   (513513*betasv[{3}, {10}]*zeta[15])/(256*y^4) - 
   (135135*betasv[{4}, {10}]*zeta[15])/(256*y^5) - 
   (135135*betasv[{5}, {10}]*zeta[15])/(4096*y^6) + 
   (75075*zeta[9]*zeta[15])/(65536*y^9) - (15441213645*zeta[23])/
    (81456529408*y^8), pinablaFp[5, 8, 11, 3] -> 
  (-8513505*betasv[{5, 9}, {10, 16}])/2 - (42567525*betasv[{6, 8}, {10, 16}])/
    4 - 6776055*betasv[{7, 7}, {10, 16}] - (2258685*betasv[{8, 6}, {10, 16}])/
    2 - (6081075*betasv[{8, 6}, {16, 10}])/8 - 
   (22297275*betasv[{9, 5}, {16, 10}])/4 - 
   (79053975*betasv[{10, 4}, {16, 10}])/8 - 
   (11019645*betasv[{11, 3}, {16, 10}])/2 - 
   (8144955*betasv[{12, 2}, {16, 10}])/8 - (236925*betasv[{13, 1}, {16, 10}])/
    4 - (5265*betasv[{14, 0}, {16, 10}])/8 + 250965*betasv[{6}, {16}]*
    zeta[9] + (752895*betasv[{7}, {16}]*zeta[9])/(2*y) + 
   (4729725*betasv[{8}, {16}]*zeta[9])/(32*y^2) + 
   (945945*betasv[{9}, {16}]*zeta[9])/(64*y^3) + 
   (351*betasv[{0}, {10}]*zeta[15])/4 + (15795*betasv[{1}, {10}]*zeta[15])/
    (8*y) + (542997*betasv[{2}, {10}]*zeta[15])/(64*y^2) + 
   (734643*betasv[{3}, {10}]*zeta[15])/(64*y^3) + 
   (5270265*betasv[{4}, {10}]*zeta[15])/(1024*y^4) + 
   (1486485*betasv[{5}, {10}]*zeta[15])/(2048*y^5) + 
   (405405*betasv[{6}, {10}]*zeta[15])/(16384*y^6) - 
   (675675*zeta[9]*zeta[15])/(65536*y^8) + (15441213645*zeta[23])/
    (10182066176*y^7), pinablaFp[5, 8, 11, 4] -> 
  (42567525*betasv[{5, 10}, {10, 16}])/8 + 
   (76621545*betasv[{6, 9}, {10, 16}])/4 + 
   (137432295*betasv[{7, 8}, {10, 16}])/8 + 
   (15810795*betasv[{8, 7}, {10, 16}])/4 + (6081075*betasv[{8, 7}, {16, 10}])/
    16 + (42567525*betasv[{9, 6}, {16, 10}])/8 + 
   (269594325*betasv[{10, 5}, {16, 10}])/16 + 
   16769025*betasv[{11, 4}, {16, 10}] + (90552735*betasv[{12, 3}, {16, 10}])/
    16 + (4901715*betasv[{13, 2}, {16, 10}])/8 + 
   (257985*betasv[{14, 1}, {16, 10}])/16 - 
   (1756755*betasv[{7}, {16}]*zeta[9])/2 - 
   (15270255*betasv[{8}, {16}]*zeta[9])/(16*y) - 
   (8513505*betasv[{9}, {16}]*zeta[9])/(32*y^2) - 
   (4729725*betasv[{10}, {16}]*zeta[9])/(256*y^3) - 
   (17199*betasv[{1}, {10}]*zeta[15])/8 - (326781*betasv[{2}, {10}]*zeta[15])/
    (16*y) - (6036849*betasv[{3}, {10}]*zeta[15])/(128*y^2) - 
   (1117935*betasv[{4}, {10}]*zeta[15])/(32*y^3) - 
   (17972955*betasv[{5}, {10}]*zeta[15])/(2048*y^4) - 
   (2837835*betasv[{6}, {10}]*zeta[15])/(4096*y^5) - 
   (405405*betasv[{7}, {10}]*zeta[15])/(32768*y^6) + 
   (675675*zeta[9]*zeta[15])/(8192*y^7) - (108088495515*zeta[23])/
    (10182066176*y^6), pinablaFp[5, 8, 11, 5] -> 
  (-42567525*betasv[{5, 11}, {10, 16}])/8 - 
   (893918025*betasv[{6, 10}, {10, 16}])/32 - 
   (565539975*betasv[{7, 9}, {10, 16}])/16 - 
   (358783425*betasv[{8, 8}, {10, 16}])/32 - 
   (6081075*betasv[{8, 8}, {16, 10}])/64 - 
   (103378275*betasv[{9, 7}, {16, 10}])/32 - 
   (1234458225*betasv[{10, 6}, {16, 10}])/64 - 
   (537898725*betasv[{11, 5}, {16, 10}])/16 - 
   (1257676875*betasv[{12, 4}, {16, 10}])/64 - 
   (119963025*betasv[{13, 3}, {16, 10}])/32 - 
   (11609325*betasv[{14, 2}, {16, 10}])/64 + 
   (39864825*betasv[{8}, {16}]*zeta[9])/16 + 
   (62837775*betasv[{9}, {16}]*zeta[9])/(32*y) + 
   (99324225*betasv[{10}, {16}]*zeta[9])/(256*y^2) + 
   (4729725*betasv[{11}, {16}]*zeta[9])/(256*y^3) + 
   (773955*betasv[{2}, {10}]*zeta[15])/32 + 
   (7997535*betasv[{3}, {10}]*zeta[15])/(64*y) + 
   (83845125*betasv[{4}, {10}]*zeta[15])/(512*y^2) + 
   (35859915*betasv[{5}, {10}]*zeta[15])/(512*y^3) + 
   (82297215*betasv[{6}, {10}]*zeta[15])/(8192*y^4) + 
   (6891885*betasv[{7}, {10}]*zeta[15])/(16384*y^5) + 
   (405405*betasv[{8}, {10}]*zeta[15])/(131072*y^6) - 
   (4729725*zeta[9]*zeta[15])/(8192*y^6) + (324265486545*zeta[23])/
    (5091033088*y^5), pinablaFp[5, 8, 11, 6] -> 
  (127702575*betasv[{5, 12}, {10, 16}])/32 + 
   (127702575*betasv[{6, 11}, {10, 16}])/4 + 
   (930404475*betasv[{7, 10}, {10, 16}])/16 + 
   (820945125*betasv[{8, 9}, {10, 16}])/32 + 
   (30405375*betasv[{9, 8}, {16, 10}])/32 + 
   (54729675*betasv[{10, 7}, {16, 10}])/4 + 
   (89004825*betasv[{11, 6}, {16, 10}])/2 + 
   (1435686525*betasv[{12, 5}, {16, 10}])/32 + 
   (58046625*betasv[{13, 4}, {16, 10}])/4 + 
   (19348875*betasv[{14, 3}, {16, 10}])/16 + 
   (6435*betasv[{8}, {16}]*pinablaE[5, 5])/4 - 
   (91216125*betasv[{9}, {16}]*zeta[9])/16 - 
   (103378275*betasv[{10}, {16}]*zeta[9])/(32*y) - 
   (14189175*betasv[{11}, {16}]*zeta[9])/(32*y^2) - 
   (14189175*betasv[{12}, {16}]*zeta[9])/(1024*y^3) - 
   (1289925*betasv[{3}, {10}]*zeta[15])/8 - 
   (3869775*betasv[{4}, {10}]*zeta[15])/(8*y) - 
   (95712435*betasv[{5}, {10}]*zeta[15])/(256*y^2) - 
   (5933655*betasv[{6}, {10}]*zeta[15])/(64*y^3) - 
   (3648645*betasv[{7}, {10}]*zeta[15])/(512*y^4) - 
   (2027025*betasv[{8}, {10}]*zeta[15])/(16384*y^5) - 
   (429*pinablaE[5, 5]*zeta[15])/(8192*y^6) + (14189175*zeta[9]*zeta[15])/
    (4096*y^5) - (1621327432725*zeta[23])/(5091033088*y^4), 
 pinablaFp[5, 8, 11, 7] -> (-127702575*betasv[{5, 13}, {10, 16}])/64 - 
   (3447969525*betasv[{6, 12}, {10, 16}])/128 - 
   (1185809625*betasv[{7, 11}, {10, 16}])/16 - 
   (5965534575*betasv[{8, 10}, {10, 16}])/128 - 
   (589864275*betasv[{10, 8}, {16, 10}])/128 - 
   35933625*betasv[{11, 7}, {16, 10}] - 
   (8579291175*betasv[{12, 6}, {16, 10}])/128 - 
   (2364432525*betasv[{13, 5}, {16, 10}])/64 - 
   (328930875*betasv[{14, 4}, {16, 10}])/64 - 
   (148005*betasv[{9}, {16}]*pinablaE[5, 5])/8 + 
   (6435*betasv[{8}, {16}]*pinablaE[5, 6])/4 + 
   (662837175*betasv[{10}, {16}]*zeta[9])/64 + 
   (131756625*betasv[{11}, {16}]*zeta[9])/(32*y) + 
   (383107725*betasv[{12}, {16}]*zeta[9])/(1024*y^2) + 
   (14189175*betasv[{13}, {16}]*zeta[9])/(2048*y^3) + 
   (21928725*betasv[{4}, {10}]*zeta[15])/32 + 
   (157628835*betasv[{5}, {10}]*zeta[15])/(128*y) + 
   (571952745*betasv[{6}, {10}]*zeta[15])/(1024*y^2) + 
   (2395575*betasv[{7}, {10}]*zeta[15])/(32*y^3) + 
   (39324285*betasv[{8}, {10}]*zeta[15])/(16384*y^4) + 
   (9867*pinablaE[5, 5]*zeta[15])/(4096*y^5) - (429*pinablaE[5, 6]*zeta[15])/
    (8192*y^6) - (70945875*zeta[9]*zeta[15])/(4096*y^4) + 
   (1621327432725*zeta[23])/(1272758272*y^3), 
 pinablaFp[5, 8, 11, 8] -> (127702575*betasv[{5, 14}, {10, 16}])/256 + 
   (1915538625*betasv[{6, 13}, {10, 16}])/128 + 
   (17677685025*betasv[{7, 12}, {10, 16}])/256 + 
   (8337153825*betasv[{8, 11}, {10, 16}])/128 + 
   (1739740275*betasv[{11, 8}, {16, 10}])/128 + 
   (15478547175*betasv[{12, 7}, {16, 10}])/256 + 
   (7836294375*betasv[{13, 6}, {16, 10}])/128 + 
   (3680156025*betasv[{14, 5}, {16, 10}])/256 + 
   (3236805*betasv[{10}, {16}]*pinablaE[5, 5])/32 - 
   (83655*betasv[{9}, {16}]*pinablaE[5, 6])/4 + 
   (6435*betasv[{8}, {16}]*pinablaE[5, 7])/4 - 
   (926350425*betasv[{11}, {16}]*zeta[9])/64 - 
   (1964187225*betasv[{12}, {16}]*zeta[9])/(512*y) - 
   (212837625*betasv[{13}, {16}]*zeta[9])/(1024*y^2) - 
   (14189175*betasv[{14}, {16}]*zeta[9])/(8192*y^3) - 
   (245343735*betasv[{5}, {10}]*zeta[15])/128 - 
   (522419625*betasv[{6}, {10}]*zeta[15])/(256*y) - 
   (1031903145*betasv[{7}, {10}]*zeta[15])/(2048*y^2) - 
   (115982685*betasv[{8}, {10}]*zeta[15])/(4096*y^3) - 
   (215787*pinablaE[5, 5]*zeta[15])/(4096*y^4) + 
   (5577*pinablaE[5, 6]*zeta[15])/(2048*y^5) - (429*pinablaE[5, 7]*zeta[15])/
    (8192*y^6) + (70945875*zeta[9]*zeta[15])/(1024*y^3) - 
   (4863982298175*zeta[23])/(1272758272*y^2), 
 pinablaFp[5, 8, 11, 9] -> (-4214184975*betasv[{6, 14}, {10, 16}])/1024 - 
   (21508762275*betasv[{7, 13}, {10, 16}])/512 - 
   (67700607975*betasv[{8, 12}, {10, 16}])/1024 - 
   (25916988825*betasv[{12, 8}, {16, 10}])/1024 - 
   (31151135925*betasv[{13, 7}, {16, 10}])/512 - 
   (26713056825*betasv[{14, 6}, {16, 10}])/1024 - 
   (10600785*betasv[{11}, {16}]*pinablaE[5, 5])/32 + 
   (4073355*betasv[{10}, {16}]*pinablaE[5, 6])/32 - 
   (186615*betasv[{9}, {16}]*pinablaE[5, 7])/8 + 
   (6435*betasv[{8}, {16}]*pinablaE[5, 8])/4 + 
   (63*betasv[{5}, {10}]*pinablaE[8, 8])/2 + 
   (7522289775*betasv[{12}, {16}]*zeta[9])/512 + 
   (2389862475*betasv[{13}, {16}]*zeta[9])/(1024*y) + 
   (468242775*betasv[{14}, {16}]*zeta[9])/(8192*y^2) - 
   (7*pinablaE[8, 8]*zeta[9])/(64*y^3) + 
   (1780870455*betasv[{6}, {10}]*zeta[15])/512 + 
   (2076742395*betasv[{7}, {10}]*zeta[15])/(1024*y) + 
   (1727799255*betasv[{8}, {10}]*zeta[15])/(8192*y^2) + 
   (706719*pinablaE[5, 5]*zeta[15])/(1024*y^3) - 
   (271557*pinablaE[5, 6]*zeta[15])/(4096*y^4) + 
   (12441*pinablaE[5, 7]*zeta[15])/(4096*y^5) - (429*pinablaE[5, 8]*zeta[15])/
    (8192*y^6) - (212837625*zeta[9]*zeta[15])/(1024*y^2) + 
   (4863982298175*zeta[23])/(636379136*y), pinablaFp[5, 8, 11, 10] -> 
  (12861473625*betasv[{7, 14}, {10, 16}])/1024 + 
   (44604685125*betasv[{8, 13}, {10, 16}])/1024 + 
   (28534062375*betasv[{13, 8}, {16, 10}])/1024 + 
   (28932096375*betasv[{14, 7}, {16, 10}])/1024 + 
   (86653125*betasv[{12}, {16}]*pinablaE[5, 5])/128 - 
   (3668535*betasv[{11}, {16}]*pinablaE[5, 6])/8 + 
   (2503215*betasv[{10}, {16}]*pinablaE[5, 7])/16 - 
   25740*betasv[{9}, {16}]*pinablaE[5, 8] + 
   (6435*betasv[{8}, {16}]*pinablaE[5, 9])/4 - 
   (567*betasv[{6}, {10}]*pinablaE[8, 8])/2 + 
   (63*betasv[{5}, {10}]*pinablaE[8, 9])/2 - 
   (4956076125*betasv[{13}, {16}]*zeta[9])/512 - 
   (1429052625*betasv[{14}, {16}]*zeta[9])/(2048*y) + 
   (63*pinablaE[8, 8]*zeta[9])/(16*y^2) - (7*pinablaE[8, 9]*zeta[9])/
    (64*y^3) - (1928806425*betasv[{7}, {10}]*zeta[15])/512 - 
   (1902270825*betasv[{8}, {10}]*zeta[15])/(2048*y) - 
   (5776875*pinablaE[5, 5]*zeta[15])/(1024*y^2) + 
   (244569*pinablaE[5, 6]*zeta[15])/(256*y^3) - 
   (166881*pinablaE[5, 7]*zeta[15])/(2048*y^4) + 
   (429*pinablaE[5, 8]*zeta[15])/(128*y^5) - (429*pinablaE[5, 9]*zeta[15])/
    (8192*y^6) + (212837625*zeta[9]*zeta[15])/(512*y) - 
   (4863982298175*zeta[23])/636379136, pinablaFp[5, 9, 6, 0] -> 
  3063060*betasv[{5, 7}, {10, 18}] - 3063060*betasv[{6, 6}, {10, 18}] + 
   1312740*betasv[{7, 5}, {10, 18}] - 218790*betasv[{8, 4}, {10, 18}] + 
   3063060*betasv[{9, 3}, {18, 10}] - 3063060*betasv[{10, 2}, {18, 10}] + 
   1312740*betasv[{11, 1}, {18, 10}] - 218790*betasv[{12, 0}, {18, 10}] + 
   48620*betasv[{4}, {18}]*zeta[9] - (72930*betasv[{5}, {18}]*zeta[9])/y + 
   (85085*betasv[{6}, {18}]*zeta[9])/(2*y^2) - 
   (85085*betasv[{7}, {18}]*zeta[9])/(8*y^3) + (13*zeta[17])/(6967296*y^3) + 
   (6435*betasv[{0}, {10}]*zeta[17])/(64*y^4) - 
   (19305*betasv[{1}, {10}]*zeta[17])/(128*y^5) + 
   (45045*betasv[{2}, {10}]*zeta[17])/(512*y^6) - 
   (45045*betasv[{3}, {10}]*zeta[17])/(2048*y^7) + 
   (3575*zeta[9]*zeta[17])/(2097152*y^12) - (2873*zeta[19])/(543424512*y^5), 
 pinablaFp[5, 9, 6, 1] -> -6891885*betasv[{5, 8}, {10, 18}] + 
   5360355*betasv[{6, 7}, {10, 18}] - 2078505*betasv[{7, 6}, {10, 18}] + 
   328185*betasv[{8, 5}, {10, 18}] - 3828825*betasv[{9, 4}, {18, 10}] - 
   765765*betasv[{10, 3}, {18, 10}] + 2297295*betasv[{11, 2}, {18, 10}] - 
   1203345*betasv[{12, 1}, {18, 10}] + 218790*betasv[{13, 0}, {18, 10}] - 
   72930*betasv[{5}, {18}]*zeta[9] + (230945*betasv[{6}, {18}]*zeta[9])/
    (2*y) - (595595*betasv[{7}, {18}]*zeta[9])/(8*y^2) + 
   (765765*betasv[{8}, {18}]*zeta[9])/(32*y^3) - 
   (13*zeta[17])/(2322432*y^2) - (6435*betasv[{0}, {10}]*zeta[17])/(16*y^3) + 
   (70785*betasv[{1}, {10}]*zeta[17])/(128*y^4) - 
   (135135*betasv[{2}, {10}]*zeta[17])/(512*y^5) + 
   (45045*betasv[{3}, {10}]*zeta[17])/(2048*y^6) + 
   (225225*betasv[{4}, {10}]*zeta[17])/(8192*y^7) - 
   (10725*zeta[9]*zeta[17])/(524288*y^11) + (14365*zeta[19])/(543424512*y^4), 
 pinablaFp[5, 9, 6, 2] -> 13783770*betasv[{5, 9}, {10, 18}] - 
   6891885*betasv[{6, 8}, {10, 18}] + 2516085*betasv[{7, 7}, {10, 18}] - 
   (765765*betasv[{8, 6}, {10, 18}])/2 + 3828825*betasv[{9, 5}, {18, 10}] + 
   7657650*betasv[{10, 4}, {18, 10}] - 2297295*betasv[{11, 3}, {18, 10}] - 
   765765*betasv[{12, 2}, {18, 10}] + 765765*betasv[{13, 1}, {18, 10}] - 
   (328185*betasv[{14, 0}, {18, 10}])/2 + 85085*betasv[{6}, {18}]*zeta[9] - 
   (279565*betasv[{7}, {18}]*zeta[9])/(2*y) + 
   (765765*betasv[{8}, {18}]*zeta[9])/(8*y^2) - 
   (765765*betasv[{9}, {18}]*zeta[9])/(16*y^3) + (13*zeta[17])/(1161216*y) + 
   (19305*betasv[{0}, {10}]*zeta[17])/(16*y^2) - 
   (45045*betasv[{1}, {10}]*zeta[17])/(32*y^3) + 
   (45045*betasv[{2}, {10}]*zeta[17])/(128*y^4) + 
   (135135*betasv[{3}, {10}]*zeta[17])/(512*y^5) - 
   (225225*betasv[{4}, {10}]*zeta[17])/(1024*y^6) - 
   (225225*betasv[{5}, {10}]*zeta[17])/(8192*y^7) + 
   (117975*zeta[9]*zeta[17])/(524288*y^10) - (14365*zeta[19])/
    (135856128*y^3), pinablaFp[5, 9, 6, 3] -> 
  (-48243195*betasv[{5, 10}, {10, 18}])/2 + 
   (6891885*betasv[{6, 9}, {10, 18}])/2 - (8860995*betasv[{7, 8}, {10, 18}])/
    4 + 328185*betasv[{8, 7}, {10, 18}] - (11486475*betasv[{9, 6}, {18, 10}])/
    4 - (57432375*betasv[{10, 5}, {18, 10}])/4 - 
   (34459425*betasv[{11, 4}, {18, 10}])/4 + 
   (16081065*betasv[{12, 3}, {18, 10}])/4 - 
   (2297295*betasv[{13, 2}, {18, 10}])/4 - (984555*betasv[{14, 1}, {18, 10}])/
    4 + (328185*betasv[{15, 0}, {18, 10}])/4 - 72930*betasv[{7}, {18}]*
    zeta[9] + (984555*betasv[{8}, {18}]*zeta[9])/(8*y) - 
   (765765*betasv[{9}, {18}]*zeta[9])/(16*y^2) + 
   (5360355*betasv[{10}, {18}]*zeta[9])/(64*y^3) - (13*zeta[17])/1161216 - 
   (19305*betasv[{0}, {10}]*zeta[17])/(8*y) + 
   (57915*betasv[{1}, {10}]*zeta[17])/(32*y^2) + 
   (135135*betasv[{2}, {10}]*zeta[17])/(128*y^3) - 
   (945945*betasv[{3}, {10}]*zeta[17])/(512*y^4) + 
   (2027025*betasv[{4}, {10}]*zeta[17])/(2048*y^5) + 
   (3378375*betasv[{5}, {10}]*zeta[17])/(8192*y^6) + 
   (675675*betasv[{6}, {10}]*zeta[17])/(32768*y^7) - 
   (589875*zeta[9]*zeta[17])/(262144*y^9) + (14365*zeta[19])/(45285376*y^2), 
 pinablaFp[5, 9, 6, 4] -> (144729585*betasv[{5, 11}, {10, 18}])/4 + 
   (48243195*betasv[{6, 10}, {10, 18}])/4 + 
   (10830105*betasv[{7, 9}, {10, 18}])/4 - (2953665*betasv[{8, 8}, {10, 18}])/
    16 + (11486475*betasv[{9, 7}, {18, 10}])/8 + 
   (126351225*betasv[{10, 6}, {18, 10}])/8 + 
   (241215975*betasv[{11, 5}, {18, 10}])/8 + 
   (11486475*betasv[{12, 4}, {18, 10}])/2 - 
   (25270245*betasv[{13, 3}, {18, 10}])/8 + 
   (6891885*betasv[{14, 2}, {18, 10}])/8 - (328185*betasv[{15, 1}, {18, 10}])/
    8 - (328185*betasv[{16, 0}, {18, 10}])/16 + 
   (328185*betasv[{8}, {18}]*zeta[9])/8 - (1203345*betasv[{9}, {18}]*zeta[9])/
    (8*y) - (5360355*betasv[{10}, {18}]*zeta[9])/(32*y^2) - 
   (16081065*betasv[{11}, {18}]*zeta[9])/(128*y^3) + 
   (19305*betasv[{0}, {10}]*zeta[17])/8 + (19305*betasv[{1}, {10}]*zeta[17])/
    (16*y) - (405405*betasv[{2}, {10}]*zeta[17])/(64*y^2) + 
   (1486485*betasv[{3}, {10}]*zeta[17])/(256*y^3) - 
   (675675*betasv[{4}, {10}]*zeta[17])/(256*y^4) - 
   (14189175*betasv[{5}, {10}]*zeta[17])/(4096*y^5) - 
   (7432425*betasv[{6}, {10}]*zeta[17])/(16384*y^6) - 
   (675675*betasv[{7}, {10}]*zeta[17])/(65536*y^7) + 
   (5308875*zeta[9]*zeta[17])/(262144*y^8) - (14365*zeta[19])/(22642688*y), 
 pinablaFp[5, 9, 6, 5] -> (-723647925*betasv[{5, 12}, {10, 18}])/16 - 
   (723647925*betasv[{6, 11}, {10, 18}])/16 - 
   (172297125*betasv[{7, 10}, {10, 18}])/16 - 
   (4922775*betasv[{8, 9}, {10, 18}])/16 - 
   (11486475*betasv[{9, 8}, {18, 10}])/32 - 
   (333107775*betasv[{10, 7}, {18, 10}])/32 - 
   (1481755275*betasv[{11, 6}, {18, 10}])/32 - 
   (1389863475*betasv[{12, 5}, {18, 10}])/32 - 
   (57432375*betasv[{13, 4}, {18, 10}])/32 + 
   (34459425*betasv[{14, 3}, {18, 10}])/32 - 
   (11486475*betasv[{15, 2}, {18, 10}])/32 + 
   (1640925*betasv[{16, 1}, {18, 10}])/32 + 
   (546975*betasv[{9}, {18}]*zeta[9])/8 + 
   (19144125*betasv[{10}, {18}]*zeta[9])/(32*y) + 
   (80405325*betasv[{11}, {18}]*zeta[9])/(128*y^2) + 
   (80405325*betasv[{12}, {18}]*zeta[9])/(512*y^3) - 
   (96525*betasv[{1}, {10}]*zeta[17])/16 + 
   (675675*betasv[{2}, {10}]*zeta[17])/(64*y) - 
   (2027025*betasv[{3}, {10}]*zeta[17])/(256*y^2) + 
   (3378375*betasv[{4}, {10}]*zeta[17])/(1024*y^3) + 
   (81756675*betasv[{5}, {10}]*zeta[17])/(4096*y^4) + 
   (87162075*betasv[{6}, {10}]*zeta[17])/(16384*y^5) + 
   (19594575*betasv[{7}, {10}]*zeta[17])/(65536*y^6) + 
   (675675*betasv[{8}, {10}]*zeta[17])/(262144*y^7) - 
   (5308875*zeta[9]*zeta[17])/(32768*y^7) + (14365*zeta[19])/22642688, 
 pinablaFp[5, 9, 8, 0] -> 3063060*betasv[{5, 7}, {10, 18}] - 
   1735734*betasv[{6, 6}, {10, 18}] - 204204*betasv[{7, 5}, {10, 18}] + 
   255255*betasv[{8, 4}, {10, 18}] + 3063060*betasv[{9, 3}, {18, 10}] - 
   1735734*betasv[{10, 2}, {18, 10}] - 204204*betasv[{11, 1}, {18, 10}] + 
   255255*betasv[{12, 0}, {18, 10}] - (170170*betasv[{4}, {18}]*zeta[9])/3 + 
   (34034*betasv[{5}, {18}]*zeta[9])/(3*y) + 
   (289289*betasv[{6}, {18}]*zeta[9])/(12*y^2) - 
   (85085*betasv[{7}, {18}]*zeta[9])/(8*y^3) - (13*zeta[17])/(14598144*y^3) - 
   (15015*betasv[{0}, {10}]*zeta[17])/(128*y^4) + 
   (3003*betasv[{1}, {10}]*zeta[17])/(128*y^5) + 
   (51051*betasv[{2}, {10}]*zeta[17])/(1024*y^6) - 
   (45045*betasv[{3}, {10}]*zeta[17])/(2048*y^7) + 
   (9009*zeta[9]*zeta[17])/(4194304*y^12) - (542582183*zeta[21])/
    (56449589575680*y^7), pinablaFp[5, 9, 8, 1] -> 
  -6891885*betasv[{5, 8}, {10, 18}] + 2042040*betasv[{6, 7}, {10, 18}] + 
   1429428*betasv[{7, 6}, {10, 18}] - 714714*betasv[{8, 5}, {10, 18}] - 
   3828825*betasv[{9, 4}, {18, 10}] - 2756754*betasv[{10, 3}, {18, 10}] + 
   2960958*betasv[{11, 2}, {18, 10}] - 255255*betasv[{12, 1}, {18, 10}] - 
   255255*betasv[{13, 0}, {18, 10}] + (476476*betasv[{5}, {18}]*zeta[9])/3 - 
   (238238*betasv[{6}, {18}]*zeta[9])/(3*y) - 
   (85085*betasv[{7}, {18}]*zeta[9])/(3*y^2) + 
   (765765*betasv[{8}, {18}]*zeta[9])/(32*y^3) + 
   (13*zeta[17])/(4866048*y^2) + (15015*betasv[{0}, {10}]*zeta[17])/
    (32*y^3) + (15015*betasv[{1}, {10}]*zeta[17])/(128*y^4) - 
   (87087*betasv[{2}, {10}]*zeta[17])/(256*y^5) + 
   (81081*betasv[{3}, {10}]*zeta[17])/(1024*y^6) + 
   (225225*betasv[{4}, {10}]*zeta[17])/(8192*y^7) - 
   (27027*zeta[9]*zeta[17])/(1048576*y^11) + (542582183*zeta[21])/
    (8064227082240*y^6), pinablaFp[5, 9, 8, 2] -> 
  13783770*betasv[{5, 9}, {10, 18}] + (2297295*betasv[{6, 8}, {10, 18}])/4 - 
   4594590*betasv[{7, 7}, {10, 18}] + (3216213*betasv[{8, 6}, {10, 18}])/2 + 
   3828825*betasv[{9, 5}, {18, 10}] + (40585545*betasv[{10, 4}, {18, 10}])/
    4 - 306306*betasv[{11, 3}, {18, 10}] - 
   (13018005*betasv[{12, 2}, {18, 10}])/4 + 
   765765*betasv[{13, 1}, {18, 10}] + (765765*betasv[{14, 0}, {18, 10}])/4 - 
   357357*betasv[{6}, {18}]*zeta[9] + (255255*betasv[{7}, {18}]*zeta[9])/y - 
   (255255*betasv[{8}, {18}]*zeta[9])/(32*y^2) - 
   (765765*betasv[{9}, {18}]*zeta[9])/(16*y^3) - (13*zeta[17])/(2433024*y) - 
   (45045*betasv[{0}, {10}]*zeta[17])/(32*y^2) - 
   (45045*betasv[{1}, {10}]*zeta[17])/(32*y^3) + 
   (765765*betasv[{2}, {10}]*zeta[17])/(512*y^4) + 
   (9009*betasv[{3}, {10}]*zeta[17])/(256*y^5) - 
   (2387385*betasv[{4}, {10}]*zeta[17])/(8192*y^6) - 
   (225225*betasv[{5}, {10}]*zeta[17])/(8192*y^7) + 
   (297297*zeta[9]*zeta[17])/(1048576*y^10) - (542582183*zeta[21])/
    (1344037847040*y^5), pinablaFp[5, 9, 8, 3] -> 
  (-48243195*betasv[{5, 10}, {10, 18}])/2 - 
   11486475*betasv[{6, 9}, {10, 18}] + (80405325*betasv[{7, 8}, {10, 18}])/
    8 - (11486475*betasv[{8, 7}, {10, 18}])/4 - 
   (11486475*betasv[{9, 6}, {18, 10}])/4 - 
   16846830*betasv[{10, 5}, {18, 10}] - (118693575*betasv[{11, 4}, {18, 10}])/
    8 + (42117075*betasv[{12, 3}, {18, 10}])/8 + 
   (3828825*betasv[{13, 2}, {18, 10}])/2 - 
   (3828825*betasv[{14, 1}, {18, 10}])/4 - (765765*betasv[{15, 0}, {18, 10}])/
    8 + (1276275*betasv[{7}, {18}]*zeta[9])/2 - 
   (8933925*betasv[{8}, {18}]*zeta[9])/(16*y) + 
   (1276275*betasv[{9}, {18}]*zeta[9])/(8*y^2) + 
   (5360355*betasv[{10}, {18}]*zeta[9])/(64*y^3) + (13*zeta[17])/2433024 + 
   (45045*betasv[{0}, {10}]*zeta[17])/(16*y) + 
   (225225*betasv[{1}, {10}]*zeta[17])/(32*y^2) - 
   (225225*betasv[{2}, {10}]*zeta[17])/(64*y^3) - 
   (2477475*betasv[{3}, {10}]*zeta[17])/(1024*y^4) + 
   (6981975*betasv[{4}, {10}]*zeta[17])/(4096*y^5) + 
   (495495*betasv[{5}, {10}]*zeta[17])/(1024*y^6) + 
   (675675*betasv[{6}, {10}]*zeta[17])/(32768*y^7) - 
   (1486485*zeta[9]*zeta[17])/(524288*y^9) + (542582183*zeta[21])/
    (268807569408*y^4), pinablaFp[5, 9, 8, 4] -> 
  (144729585*betasv[{5, 11}, {10, 18}])/4 + 
   (305540235*betasv[{6, 10}, {10, 18}])/8 - 
   (57432375*betasv[{7, 9}, {10, 18}])/4 + 
   (126351225*betasv[{8, 8}, {10, 18}])/32 + 
   (11486475*betasv[{9, 7}, {18, 10}])/8 + 
   (282567285*betasv[{10, 6}, {18, 10}])/16 + 
   (320855535*betasv[{11, 5}, {18, 10}])/8 + 
   (95720625*betasv[{12, 4}, {18, 10}])/8 - 
   (65090025*betasv[{13, 3}, {18, 10}])/8 + 
   (3828825*betasv[{14, 2}, {18, 10}])/16 + 
   (5360355*betasv[{15, 1}, {18, 10}])/8 + (765765*betasv[{16, 0}, {18, 10}])/
    32 - (14039025*betasv[{8}, {18}]*zeta[9])/16 + 
   (6381375*betasv[{9}, {18}]*zeta[9])/(8*y) - 
   (33948915*betasv[{10}, {18}]*zeta[9])/(64*y^2) - 
   (16081065*betasv[{11}, {18}]*zeta[9])/(128*y^3) - 
   (45045*betasv[{0}, {10}]*zeta[17])/16 - 
   (315315*betasv[{1}, {10}]*zeta[17])/(16*y) - 
   (225225*betasv[{2}, {10}]*zeta[17])/(128*y^2) + 
   (3828825*betasv[{3}, {10}]*zeta[17])/(256*y^3) - 
   (5630625*betasv[{4}, {10}]*zeta[17])/(1024*y^4) - 
   (18873855*betasv[{5}, {10}]*zeta[17])/(4096*y^5) - 
   (16621605*betasv[{6}, {10}]*zeta[17])/(32768*y^6) - 
   (675675*betasv[{7}, {10}]*zeta[17])/(65536*y^7) + 
   (13378365*zeta[9]*zeta[17])/(524288*y^8) - (542582183*zeta[21])/
    (67201892352*y^3), pinablaFp[5, 9, 8, 5] -> 
  (-723647925*betasv[{5, 12}, {10, 18}])/16 - 
   (337702365*betasv[{6, 11}, {10, 18}])/4 + 
   (48243195*betasv[{7, 10}, {10, 18}])/8 - 
   (34459425*betasv[{8, 9}, {10, 18}])/8 - 
   (11486475*betasv[{9, 8}, {18, 10}])/32 - 
   (181486305*betasv[{10, 7}, {18, 10}])/16 - 
   (452567115*betasv[{11, 6}, {18, 10}])/8 - 
   (1987160175*betasv[{12, 5}, {18, 10}])/32 - 
   (57432375*betasv[{13, 4}, {18, 10}])/32 + 
   (11486475*betasv[{14, 3}, {18, 10}])/2 - 
   (20675655*betasv[{15, 2}, {18, 10}])/16 - 
   (6891885*betasv[{16, 1}, {18, 10}])/32 + 
   (3828825*betasv[{9}, {18}]*zeta[9])/4 - 
   (5360355*betasv[{10}, {18}]*zeta[9])/(16*y) + 
   (37522485*betasv[{11}, {18}]*zeta[9])/(32*y^2) + 
   (80405325*betasv[{12}, {18}]*zeta[9])/(512*y^3) + 
   (405405*betasv[{1}, {10}]*zeta[17])/16 + 
   (1216215*betasv[{2}, {10}]*zeta[17])/(32*y) - 
   (675675*betasv[{3}, {10}]*zeta[17])/(16*y^2) + 
   (3378375*betasv[{4}, {10}]*zeta[17])/(1024*y^3) + 
   (116891775*betasv[{5}, {10}]*zeta[17])/(4096*y^4) + 
   (26621595*betasv[{6}, {10}]*zeta[17])/(4096*y^5) + 
   (10675665*betasv[{7}, {10}]*zeta[17])/(32768*y^6) + 
   (675675*betasv[{8}, {10}]*zeta[17])/(262144*y^7) - 
   (13378365*zeta[9]*zeta[17])/(65536*y^7) + (542582183*zeta[21])/
    (22400630784*y^2), pinablaFp[5, 9, 8, 6] -> 
  (723647925*betasv[{5, 13}, {10, 18}])/16 + 
   (8924991075*betasv[{6, 12}, {10, 18}])/64 + 
   (530675145*betasv[{7, 11}, {10, 18}])/16 + 
   (48243195*betasv[{8, 10}, {10, 18}])/8 + 
   (443377935*betasv[{10, 8}, {18, 10}])/128 + 
   (1449593145*betasv[{11, 7}, {18, 10}])/32 + 
   (15012822825*betasv[{12, 6}, {18, 10}])/128 + 
   (1022296275*betasv[{13, 5}, {18, 10}])/16 - 
   (746620875*betasv[{14, 4}, {18, 10}])/128 - 
   (29864835*betasv[{15, 3}, {18, 10}])/32 + 
   (89594505*betasv[{16, 2}, {18, 10}])/128 + 
   (12155*betasv[{9}, {18}]*pinablaE[5, 5])/2 - 
   (5360355*betasv[{10}, {18}]*zeta[9])/4 - 
   (58963905*betasv[{11}, {18}]*zeta[9])/(32*y) - 
   (991665675*betasv[{12}, {18}]*zeta[9])/(512*y^2) - 
   (80405325*betasv[{13}, {18}]*zeta[9])/(512*y^3) - 
   (5270265*betasv[{2}, {10}]*zeta[17])/64 + 
   (1756755*betasv[{3}, {10}]*zeta[17])/(64*y) + 
   (43918875*betasv[{4}, {10}]*zeta[17])/(1024*y^2) - 
   (60135075*betasv[{5}, {10}]*zeta[17])/(512*y^3) - 
   (883107225*betasv[{6}, {10}]*zeta[17])/(16384*y^4) - 
   (85270185*betasv[{7}, {10}]*zeta[17])/(16384*y^5) - 
   (26081055*betasv[{8}, {10}]*zeta[17])/(262144*y^6) - 
   (715*pinablaE[5, 5]*zeta[17])/(16384*y^7) + (93648555*zeta[9]*zeta[17])/
    (65536*y^6) - (542582183*zeta[21])/(11200315392*y), 
 pinablaFp[5, 9, 8, 7] -> (-2170943775*betasv[{5, 14}, {10, 18}])/64 - 
   (5547967425*betasv[{6, 13}, {10, 18}])/32 - 
   (14231742525*betasv[{7, 12}, {10, 18}])/128 - 
   (1109593485*betasv[{8, 11}, {10, 18}])/64 - 
   (4229320095*betasv[{11, 8}, {18, 10}])/256 - 
   (29508754275*betasv[{12, 7}, {18, 10}])/256 - 
   (21146600475*betasv[{13, 6}, {18, 10}])/128 - 
   (5387156775*betasv[{14, 5}, {18, 10}])/128 + 
   (1045269225*betasv[{15, 4}, {18, 10}])/256 - 
   (209053845*betasv[{16, 3}, {18, 10}])/256 - 
   (138567*betasv[{10}, {18}]*pinablaE[5, 5])/2 + 
   (12155*betasv[{9}, {18}]*pinablaE[5, 6])/2 + 
   (123288165*betasv[{11}, {18}]*zeta[9])/32 + 
   (1581304725*betasv[{12}, {18}]*zeta[9])/(256*y) + 
   (616440825*betasv[{13}, {18}]*zeta[9])/(256*y^2) + 
   (241215975*betasv[{14}, {18}]*zeta[9])/(2048*y^3) + 
   (12297285*betasv[{3}, {10}]*zeta[17])/128 - 
   (61486425*betasv[{4}, {10}]*zeta[17])/(512*y) + 
   (316891575*betasv[{5}, {10}]*zeta[17])/(1024*y^2) + 
   (1243917675*betasv[{6}, {10}]*zeta[17])/(4096*y^3) + 
   (1735809075*betasv[{7}, {10}]*zeta[17])/(32768*y^4) + 
   (248783535*betasv[{8}, {10}]*zeta[17])/(131072*y^5) + 
   (8151*pinablaE[5, 5]*zeta[17])/(4096*y^6) - (715*pinablaE[5, 6]*zeta[17])/
    (16384*y^7) - (280945665*zeta[9]*zeta[17])/(32768*y^5) + 
   (542582183*zeta[21])/11200315392, pinablaFp[5, 9, 10, 0] -> 
  3063060*betasv[{5, 7}, {10, 18}] - 835380*betasv[{7, 5}, {10, 18}] - 
   139230*betasv[{8, 4}, {10, 18}] + 3063060*betasv[{9, 3}, {18, 10}] - 
   835380*betasv[{11, 1}, {18, 10}] - 139230*betasv[{12, 0}, {18, 10}] + 
   30940*betasv[{4}, {18}]*zeta[9] + (46410*betasv[{5}, {18}]*zeta[9])/y - 
   (85085*betasv[{7}, {18}]*zeta[9])/(8*y^3) + zeta[17]/(3649536*y^3) + 
   (4095*betasv[{0}, {10}]*zeta[17])/(64*y^4) + 
   (12285*betasv[{1}, {10}]*zeta[17])/(128*y^5) - 
   (45045*betasv[{3}, {10}]*zeta[17])/(2048*y^7) + 
   (6825*zeta[9]*zeta[17])/(2097152*y^12) - (215933575*zeta[23])/
    (3295672270848*y^9), pinablaFp[5, 9, 10, 1] -> 
  -6891885*betasv[{5, 8}, {10, 18}] - 2297295*betasv[{6, 7}, {10, 18}] + 
   2297295*betasv[{7, 6}, {10, 18}] + 626535*betasv[{8, 5}, {10, 18}] - 
   3828825*betasv[{9, 4}, {18, 10}] - 5360355*betasv[{10, 3}, {18, 10}] + 
   1461915*betasv[{11, 2}, {18, 10}] + 1322685*betasv[{12, 1}, {18, 10}] + 
   139230*betasv[{13, 0}, {18, 10}] - 139230*betasv[{5}, {18}]*zeta[9] - 
   (255255*betasv[{6}, {18}]*zeta[9])/(2*y) + 
   (255255*betasv[{7}, {18}]*zeta[9])/(8*y^2) + 
   (765765*betasv[{8}, {18}]*zeta[9])/(32*y^3) - zeta[17]/(1216512*y^2) - 
   (4095*betasv[{0}, {10}]*zeta[17])/(16*y^3) - 
   (77805*betasv[{1}, {10}]*zeta[17])/(128*y^4) - 
   (85995*betasv[{2}, {10}]*zeta[17])/(512*y^5) + 
   (315315*betasv[{3}, {10}]*zeta[17])/(2048*y^6) + 
   (225225*betasv[{4}, {10}]*zeta[17])/(8192*y^7) - 
   (20475*zeta[9]*zeta[17])/(524288*y^11) + (215933575*zeta[23])/
    (366185807872*y^8), pinablaFp[5, 9, 10, 2] -> 
  13783770*betasv[{5, 9}, {10, 18}] + (20675655*betasv[{6, 8}, {10, 18}])/2 - 
   4594590*betasv[{7, 7}, {10, 18}] - 2297295*betasv[{8, 6}, {10, 18}] + 
   3828825*betasv[{9, 5}, {18, 10}] + (26801775*betasv[{10, 4}, {18, 10}])/
    2 + 5847660*betasv[{11, 3}, {18, 10}] - 
   (8284185*betasv[{12, 2}, {18, 10}])/2 - 
   1601145*betasv[{13, 1}, {18, 10}] - (208845*betasv[{14, 0}, {18, 10}])/2 + 
   510510*betasv[{6}, {18}]*zeta[9] + (255255*betasv[{7}, {18}]*zeta[9])/y - 
   (2297295*betasv[{8}, {18}]*zeta[9])/(16*y^2) - 
   (765765*betasv[{9}, {18}]*zeta[9])/(16*y^3) + zeta[17]/(608256*y) + 
   (12285*betasv[{0}, {10}]*zeta[17])/(16*y^2) + 
   (94185*betasv[{1}, {10}]*zeta[17])/(32*y^3) + 
   (487305*betasv[{2}, {10}]*zeta[17])/(256*y^4) - 
   (85995*betasv[{3}, {10}]*zeta[17])/(128*y^5) - 
   (1576575*betasv[{4}, {10}]*zeta[17])/(4096*y^6) - 
   (225225*betasv[{5}, {10}]*zeta[17])/(8192*y^7) + 
   (225225*zeta[9]*zeta[17])/(524288*y^10) - (215933575*zeta[23])/
    (45773225984*y^7), pinablaFp[5, 9, 10, 3] -> 
  (-48243195*betasv[{5, 10}, {10, 18}])/2 - 
   (62026965*betasv[{6, 9}, {10, 18}])/2 + 
   (20675655*betasv[{7, 8}, {10, 18}])/4 + 6891885*betasv[{8, 7}, {10, 18}] - 
   (11486475*betasv[{9, 6}, {18, 10}])/4 - 
   (80405325*betasv[{10, 5}, {18, 10}])/4 - 
   (109643625*betasv[{11, 4}, {18, 10}])/4 - 
   (4385745*betasv[{12, 3}, {18, 10}])/4 + 
   (27776385*betasv[{13, 2}, {18, 10}])/4 + 
   (5638815*betasv[{14, 1}, {18, 10}])/4 + (208845*betasv[{15, 0}, {18, 10}])/
    4 - 1531530*betasv[{7}, {18}]*zeta[9] - 
   (2297295*betasv[{8}, {18}]*zeta[9])/(8*y) + 
   (6891885*betasv[{9}, {18}]*zeta[9])/(16*y^2) + 
   (5360355*betasv[{10}, {18}]*zeta[9])/(64*y^3) - zeta[17]/608256 - 
   (12285*betasv[{0}, {10}]*zeta[17])/(8*y) - 
   (331695*betasv[{1}, {10}]*zeta[17])/(32*y^2) - 
   (1633905*betasv[{2}, {10}]*zeta[17])/(128*y^3) + 
   (257985*betasv[{3}, {10}]*zeta[17])/(512*y^4) + 
   (6449625*betasv[{4}, {10}]*zeta[17])/(2048*y^5) + 
   (4729725*betasv[{5}, {10}]*zeta[17])/(8192*y^6) + 
   (675675*betasv[{6}, {10}]*zeta[17])/(32768*y^7) - 
   (1126125*zeta[9]*zeta[17])/(262144*y^9) + (1511535025*zeta[23])/
    (45773225984*y^6), pinablaFp[5, 9, 10, 4] -> 
  (144729585*betasv[{5, 11}, {10, 18}])/4 + 
   (144729585*betasv[{6, 10}, {10, 18}])/2 + 
   (20675655*betasv[{7, 9}, {10, 18}])/4 - 
   (268783515*betasv[{8, 8}, {10, 18}])/16 + 
   (11486475*betasv[{9, 7}, {18, 10}])/8 + 
   (80405325*betasv[{10, 6}, {18, 10}])/4 + 
   (460503225*betasv[{11, 5}, {18, 10}])/8 + 
   (285073425*betasv[{12, 4}, {18, 10}])/8 - 
   (74557665*betasv[{13, 3}, {18, 10}])/8 - 
   (30700215*betasv[{14, 2}, {18, 10}])/4 - 
   (6474195*betasv[{15, 1}, {18, 10}])/8 - (208845*betasv[{16, 0}, {18, 10}])/
    16 + (29864835*betasv[{8}, {18}]*zeta[9])/8 - 
   (2297295*betasv[{9}, {18}]*zeta[9])/(8*y) - 
   (16081065*betasv[{10}, {18}]*zeta[9])/(16*y^2) - 
   (16081065*betasv[{11}, {18}]*zeta[9])/(128*y^3) + 
   (12285*betasv[{0}, {10}]*zeta[17])/8 + (380835*betasv[{1}, {10}]*zeta[17])/
    (16*y) + (1805895*betasv[{2}, {10}]*zeta[17])/(32*y^2) + 
   (4385745*betasv[{3}, {10}]*zeta[17])/(256*y^3) - 
   (16769025*betasv[{4}, {10}]*zeta[17])/(1024*y^4) - 
   (27088425*betasv[{5}, {10}]*zeta[17])/(4096*y^5) - 
   (4729725*betasv[{6}, {10}]*zeta[17])/(8192*y^6) - 
   (675675*betasv[{7}, {10}]*zeta[17])/(65536*y^7) + 
   (10135125*zeta[9]*zeta[17])/(262144*y^8) - (4534605075*zeta[23])/
    (22886612992*y^5), pinablaFp[5, 9, 10, 5] -> 
  (-723647925*betasv[{5, 12}, {10, 18}])/16 - 
   (2170943775*betasv[{6, 11}, {10, 18}])/16 - 
   (723647925*betasv[{7, 10}, {10, 18}])/16 + 
   (516891375*betasv[{8, 9}, {10, 18}])/16 - 
   (11486475*betasv[{9, 8}, {18, 10}])/32 - 
   (402026625*betasv[{10, 7}, {18, 10}])/32 - 
   (2346373575*betasv[{11, 6}, {18, 10}])/32 - 
   (3442809825*betasv[{12, 5}, {18, 10}])/32 - 
   (767505375*betasv[{13, 4}, {18, 10}])/32 + 
   (592075575*betasv[{14, 3}, {18, 10}])/32 + 
   (168120225*betasv[{15, 2}, {18, 10}])/32 + 
   (7309575*betasv[{16, 1}, {18, 10}])/32 - 
   (57432375*betasv[{9}, {18}]*zeta[9])/8 + 
   (80405325*betasv[{10}, {18}]*zeta[9])/(32*y) + 
   (241215975*betasv[{11}, {18}]*zeta[9])/(128*y^2) + 
   (80405325*betasv[{12}, {18}]*zeta[9])/(512*y^3) - 
   (429975*betasv[{1}, {10}]*zeta[17])/16 - 
   (9889425*betasv[{2}, {10}]*zeta[17])/(64*y) - 
   (34827975*betasv[{3}, {10}]*zeta[17])/(256*y^2) + 
   (45147375*betasv[{4}, {10}]*zeta[17])/(1024*y^3) + 
   (202518225*betasv[{5}, {10}]*zeta[17])/(4096*y^4) + 
   (138021975*betasv[{6}, {10}]*zeta[17])/(16384*y^5) + 
   (23648625*betasv[{7}, {10}]*zeta[17])/(65536*y^6) + 
   (675675*betasv[{8}, {10}]*zeta[17])/(262144*y^7) - 
   (10135125*zeta[9]*zeta[17])/(32768*y^7) + (22673025375*zeta[23])/
    (22886612992*y^4), pinablaFp[5, 9, 10, 6] -> 
  (723647925*betasv[{5, 13}, {10, 18}])/16 + 
   (6512831325*betasv[{6, 12}, {10, 18}])/32 + 
   (2170943775*betasv[{7, 11}, {10, 18}])/16 - 
   (723647925*betasv[{8, 10}, {10, 18}])/16 + 
   (241215975*betasv[{10, 8}, {18, 10}])/64 + 
   (1776226725*betasv[{11, 7}, {18, 10}])/32 + 
   (11030148675*betasv[{12, 6}, {18, 10}])/64 + 
   131572350*betasv[{13, 5}, {18, 10}] - 
   (328930875*betasv[{14, 4}, {18, 10}])/64 - 
   (548218125*betasv[{15, 3}, {18, 10}])/32 - 
   (109643625*betasv[{16, 2}, {18, 10}])/64 + 
   (12155*betasv[{9}, {18}]*pinablaE[5, 5])/2 + 
   (80405325*betasv[{10}, {18}]*zeta[9])/8 - 
   (241215975*betasv[{11}, {18}]*zeta[9])/(32*y) - 
   (723647925*betasv[{12}, {18}]*zeta[9])/(256*y^2) - 
   (80405325*betasv[{13}, {18}]*zeta[9])/(512*y^3) + 
   (6449625*betasv[{2}, {10}]*zeta[17])/32 + 
   (32248125*betasv[{3}, {10}]*zeta[17])/(64*y) + 
   (19348875*betasv[{4}, {10}]*zeta[17])/(512*y^2) - 
   (3869775*betasv[{5}, {10}]*zeta[17])/(16*y^3) - 
   (648832275*betasv[{6}, {10}]*zeta[17])/(8192*y^4) - 
   (104483925*betasv[{7}, {10}]*zeta[17])/(16384*y^5) - 
   (14189175*betasv[{8}, {10}]*zeta[17])/(131072*y^6) - 
   (715*pinablaE[5, 5]*zeta[17])/(16384*y^7) + (70945875*zeta[9]*zeta[17])/
    (32768*y^6) - (22673025375*zeta[23])/(5721653248*y^3), 
 pinablaFp[5, 9, 10, 7] -> (-2170943775*betasv[{5, 14}, {10, 18}])/64 - 
   (15196606425*betasv[{6, 13}, {10, 18}])/64 - 
   (2170943775*betasv[{7, 12}, {10, 18}])/8 + 
   (2170943775*betasv[{8, 11}, {10, 18}])/64 - 
   (1249937325*betasv[{11, 8}, {18, 10}])/64 - 
   (4977820575*betasv[{12, 7}, {18, 10}])/32 - 
   (17345621475*betasv[{13, 6}, {18, 10}])/64 - 
   (5986541925*betasv[{14, 5}, {18, 10}])/64 + 
   (767505375*betasv[{15, 4}, {18, 10}])/32 + 
   (109643625*betasv[{16, 3}, {18, 10}])/16 - 
   (595595*betasv[{10}, {18}]*pinablaE[5, 5])/8 + 
   (12155*betasv[{9}, {18}]*pinablaE[5, 6])/2 - 
   (241215975*betasv[{11}, {18}]*zeta[9])/32 + 
   (241215975*betasv[{12}, {18}]*zeta[9])/(16*y) + 
   (1688511825*betasv[{13}, {18}]*zeta[9])/(512*y^2) + 
   (241215975*betasv[{14}, {18}]*zeta[9])/(2048*y^3) - 
   (6449625*betasv[{3}, {10}]*zeta[17])/8 - 
   (45147375*betasv[{4}, {10}]*zeta[17])/(64*y) + 
   (352149525*betasv[{5}, {10}]*zeta[17])/(512*y^2) + 
   (1020330675*betasv[{6}, {10}]*zeta[17])/(2048*y^3) + 
   (292812975*betasv[{7}, {10}]*zeta[17])/(4096*y^4) + 
   (73525725*betasv[{8}, {10}]*zeta[17])/(32768*y^5) + 
   (35035*pinablaE[5, 5]*zeta[17])/(16384*y^6) - 
   (715*pinablaE[5, 6]*zeta[17])/(16384*y^7) - (212837625*zeta[9]*zeta[17])/
    (16384*y^5) + (68019076125*zeta[23])/(5721653248*y^2), 
 pinablaFp[5, 9, 10, 8] -> (2170943775*betasv[{5, 15}, {10, 18}])/128 + 
   (6512831325*betasv[{6, 14}, {10, 18}])/32 + 
   (49931706825*betasv[{7, 13}, {10, 18}])/128 + 
   (6512831325*betasv[{8, 12}, {10, 18}])/256 + 
   (16205327775*betasv[{12, 8}, {18, 10}])/256 + 
   (37256903775*betasv[{13, 7}, {18, 10}])/128 + 
   (8749561275*betasv[{14, 6}, {18, 10}])/32 + 
   (2916520425*betasv[{15, 5}, {18, 10}])/128 - 
   (1863941625*betasv[{16, 4}, {18, 10}])/128 + 
   (7077525*betasv[{11}, {18}]*pinablaE[5, 5])/16 - 
   85085*betasv[{10}, {18}]*pinablaE[5, 6] + 
   (12155*betasv[{9}, {18}]*pinablaE[5, 7])/2 - 
   (723647925*betasv[{12}, {18}]*zeta[9])/128 - 
   (5547967425*betasv[{13}, {18}]*zeta[9])/(256*y) - 
   (723647925*betasv[{14}, {18}]*zeta[9])/(256*y^2) - 
   (241215975*betasv[{15}, {18}]*zeta[9])/(4096*y^3) + 
   (109643625*betasv[{4}, {10}]*zeta[17])/64 - 
   (171560025*betasv[{5}, {10}]*zeta[17])/(256*y) - 
   (514680075*betasv[{6}, {10}]*zeta[17])/(256*y^2) - 
   (2191582575*betasv[{7}, {10}]*zeta[17])/(4096*y^3) - 
   (953254575*betasv[{8}, {10}]*zeta[17])/(32768*y^4) - 
   (416325*pinablaE[5, 5]*zeta[17])/(8192*y^5) + 
   (5005*pinablaE[5, 6]*zeta[17])/(2048*y^6) - (715*pinablaE[5, 7]*zeta[17])/
    (16384*y^7) + (1064188125*zeta[9]*zeta[17])/(16384*y^4) - 
   (68019076125*zeta[23])/(2860826624*y), pinablaFp[5, 9, 10, 9] -> 
  (-2170943775*betasv[{5, 16}, {10, 18}])/512 - 
   (58615481925*betasv[{6, 15}, {10, 18}])/512 - 
   (201897771075*betasv[{7, 14}, {10, 18}])/512 - 
   (62957369475*betasv[{8, 13}, {10, 18}])/512 - 
   (69667559325*betasv[{13, 8}, {18, 10}])/512 - 
   (181767201525*betasv[{14, 7}, {18, 10}])/512 - 
   (78746051475*betasv[{15, 6}, {18, 10}])/512 + 
   (4539246075*betasv[{16, 5}, {18, 10}])/512 - 
   (103981605*betasv[{12}, {18}]*pinablaE[5, 5])/64 + 
   (9119565*betasv[{11}, {18}]*pinablaE[5, 6])/16 - 
   (765765*betasv[{10}, {18}]*pinablaE[5, 7])/8 + 
   (12155*betasv[{9}, {18}]*pinablaE[5, 8])/2 + 
   (6995263275*betasv[{13}, {18}]*zeta[9])/256 + 
   (22433085675*betasv[{14}, {18}]*zeta[9])/(1024*y) + 
   (6512831325*betasv[{15}, {18}]*zeta[9])/(4096*y^2) + 
   (241215975*betasv[{16}, {18}]*zeta[9])/(16384*y^3) - 
   (267014475*betasv[{5}, {10}]*zeta[17])/256 + 
   (4632120675*betasv[{6}, {10}]*zeta[17])/(1024*y) + 
   (10692188325*betasv[{7}, {10}]*zeta[17])/(4096*y^2) + 
   (4098091725*betasv[{8}, {10}]*zeta[17])/(16384*y^3) + 
   (6116565*pinablaE[5, 5]*zeta[17])/(8192*y^4) - 
   (536445*pinablaE[5, 6]*zeta[17])/(8192*y^5) + 
   (45045*pinablaE[5, 7]*zeta[17])/(16384*y^6) - 
   (715*pinablaE[5, 8]*zeta[17])/(16384*y^7) - (1064188125*zeta[9]*zeta[17])/
    (4096*y^3) + (68019076125*zeta[23])/2860826624, 
 pinablaFp[5, 9, 12, 0] -> 3063060*betasv[{5, 7}, {10, 18}] + 
   2144142*betasv[{6, 6}, {10, 18}] + 501228*betasv[{7, 5}, {10, 18}] + 
   (69615*betasv[{8, 4}, {10, 18}])/2 + 3063060*betasv[{9, 3}, {18, 10}] + 
   2144142*betasv[{10, 2}, {18, 10}] + 501228*betasv[{11, 1}, {18, 10}] + 
   (69615*betasv[{12, 0}, {18, 10}])/2 - 7735*betasv[{4}, {18}]*zeta[9] - 
   (27846*betasv[{5}, {18}]*zeta[9])/y - (119119*betasv[{6}, {18}]*zeta[9])/
    (4*y^2) - (85085*betasv[{7}, {18}]*zeta[9])/(8*y^3) - 
   (13*zeta[17])/(291962880*y^3) - (4095*betasv[{0}, {10}]*zeta[17])/
    (256*y^4) - (7371*betasv[{1}, {10}]*zeta[17])/(128*y^5) - 
   (63063*betasv[{2}, {10}]*zeta[17])/(1024*y^6) - 
   (45045*betasv[{3}, {10}]*zeta[17])/(2048*y^7) + 
   (75075*zeta[9]*zeta[17])/(8388608*y^12) - (139517662875591*zeta[25])/
    (79310628187013120*y^11), pinablaFp[5, 9, 12, 1] -> 
  -6891885*betasv[{5, 8}, {10, 18}] - 7657650*betasv[{6, 7}, {10, 18}] - 
   2450448*betasv[{7, 6}, {10, 18}] - (459459*betasv[{8, 5}, {10, 18}])/2 - 
   3828825*betasv[{9, 4}, {18, 10}] - 8576568*betasv[{10, 3}, {18, 10}] - 
   4093362*betasv[{11, 2}, {18, 10}] - 696150*betasv[{12, 1}, {18, 10}] - 
   (69615*betasv[{13, 0}, {18, 10}])/2 + 51051*betasv[{5}, {18}]*zeta[9] + 
   (136136*betasv[{6}, {18}]*zeta[9])/y + (425425*betasv[{7}, {18}]*zeta[9])/
    (4*y^2) + (765765*betasv[{8}, {18}]*zeta[9])/(32*y^3) + 
   (13*zeta[17])/(97320960*y^2) + (4095*betasv[{0}, {10}]*zeta[17])/
    (64*y^3) + (20475*betasv[{1}, {10}]*zeta[17])/(64*y^4) + 
   (120393*betasv[{2}, {10}]*zeta[17])/(256*y^5) + 
   (63063*betasv[{3}, {10}]*zeta[17])/(256*y^6) + 
   (225225*betasv[{4}, {10}]*zeta[17])/(8192*y^7) - 
   (225225*zeta[9]*zeta[17])/(2097152*y^11) + (1534694291631501*zeta[25])/
    (79310628187013120*y^10), pinablaFp[5, 9, 12, 2] -> 
  13783770*betasv[{5, 9}, {10, 18}] + (89594505*betasv[{6, 8}, {10, 18}])/4 + 
   9954945*betasv[{7, 7}, {10, 18}] + (9954945*betasv[{8, 6}, {10, 18}])/8 + 
   3828825*betasv[{9, 5}, {18, 10}] + (69684615*betasv[{10, 4}, {18, 10}])/
    4 + 19004895*betasv[{11, 3}, {18, 10}] + 
   6334965*betasv[{12, 2}, {18, 10}] + 765765*betasv[{13, 1}, {18, 10}] + 
   (208845*betasv[{14, 0}, {18, 10}])/8 - (1106105*betasv[{6}, {18}]*zeta[9])/
    4 - (1106105*betasv[{7}, {18}]*zeta[9])/(2*y) - 
   (9954945*betasv[{8}, {18}]*zeta[9])/(32*y^2) - 
   (765765*betasv[{9}, {18}]*zeta[9])/(16*y^3) - (13*zeta[17])/(48660480*y) - 
   (12285*betasv[{0}, {10}]*zeta[17])/(64*y^2) - 
   (45045*betasv[{1}, {10}]*zeta[17])/(32*y^3) - 
   (372645*betasv[{2}, {10}]*zeta[17])/(128*y^4) - 
   (1117935*betasv[{3}, {10}]*zeta[17])/(512*y^5) - 
   (4099095*betasv[{4}, {10}]*zeta[17])/(8192*y^6) - 
   (225225*betasv[{5}, {10}]*zeta[17])/(8192*y^7) + 
   (2477475*zeta[9]*zeta[17])/(2097152*y^10) - (1534694291631501*zeta[25])/
    (7931062818701312*y^9), pinablaFp[5, 9, 12, 3] -> 
  (-48243195*betasv[{5, 10}, {10, 18}])/2 - 
   55135080*betasv[{6, 9}, {10, 18}] - (268783515*betasv[{7, 8}, {10, 18}])/
    8 - (89594505*betasv[{8, 7}, {10, 18}])/16 - 
   (11486475*betasv[{9, 6}, {18, 10}])/4 - 
   (48243195*betasv[{10, 5}, {18, 10}])/2 - 
   (399102795*betasv[{11, 4}, {18, 10}])/8 - 
   (133034265*betasv[{12, 3}, {18, 10}])/4 - 
   (30700215*betasv[{13, 2}, {18, 10}])/4 - 
   626535*betasv[{14, 1}, {18, 10}] - (208845*betasv[{15, 0}, {18, 10}])/16 + 
   (9954945*betasv[{7}, {18}]*zeta[9])/8 + 
   (29864835*betasv[{8}, {18}]*zeta[9])/(16*y) + 
   (765765*betasv[{9}, {18}]*zeta[9])/y^2 + 
   (5360355*betasv[{10}, {18}]*zeta[9])/(64*y^3) + (13*zeta[17])/48660480 + 
   (12285*betasv[{0}, {10}]*zeta[17])/(32*y) + 
   (36855*betasv[{1}, {10}]*zeta[17])/(8*y^2) + 
   (1805895*betasv[{2}, {10}]*zeta[17])/(128*y^3) + 
   (7825545*betasv[{3}, {10}]*zeta[17])/(512*y^4) + 
   (23476635*betasv[{4}, {10}]*zeta[17])/(4096*y^5) + 
   (2837835*betasv[{5}, {10}]*zeta[17])/(4096*y^6) + 
   (675675*betasv[{6}, {10}]*zeta[17])/(32768*y^7) - 
   (12387375*zeta[9]*zeta[17])/(1048576*y^9) + (13812248624683509*zeta[25])/
    (7931062818701312*y^8), pinablaFp[5, 9, 12, 4] -> 
  (144729585*betasv[{5, 11}, {10, 18}])/4 + 
   (916620705*betasv[{6, 10}, {10, 18}])/8 + 
   (379053675*betasv[{7, 9}, {10, 18}])/4 + 
   (1343917575*betasv[{8, 8}, {10, 18}])/64 + 
   (11486475*betasv[{9, 7}, {18, 10}])/8 + 
   (369864495*betasv[{10, 6}, {18, 10}])/16 + 
   (688561965*betasv[{11, 5}, {18, 10}])/8 + 
   (3325856625*betasv[{12, 4}, {18, 10}])/32 + 
   (358169175*betasv[{13, 3}, {18, 10}])/8 + 
   (109643625*betasv[{14, 2}, {18, 10}])/16 + 
   (2714985*betasv[{15, 1}, {18, 10}])/8 + (208845*betasv[{16, 0}, {18, 10}])/
    64 - (149324175*betasv[{8}, {18}]*zeta[9])/32 - 
   (42117075*betasv[{9}, {18}]*zeta[9])/(8*y) - 
   (101846745*betasv[{10}, {18}]*zeta[9])/(64*y^2) - 
   (16081065*betasv[{11}, {18}]*zeta[9])/(128*y^3) - 
   (12285*betasv[{0}, {10}]*zeta[17])/32 - 
   (159705*betasv[{1}, {10}]*zeta[17])/(16*y) - 
   (6449625*betasv[{2}, {10}]*zeta[17])/(128*y^2) - 
   (21068775*betasv[{3}, {10}]*zeta[17])/(256*y^3) - 
   (195638625*betasv[{4}, {10}]*zeta[17])/(4096*y^4) - 
   (40503645*betasv[{5}, {10}]*zeta[17])/(4096*y^5) - 
   (21756735*betasv[{6}, {10}]*zeta[17])/(32768*y^6) - 
   (675675*betasv[{7}, {10}]*zeta[17])/(65536*y^7) + 
   (111486375*zeta[9]*zeta[17])/(1048576*y^8) - (13812248624683509*zeta[25])/
    (991382852337664*y^7), pinablaFp[5, 9, 12, 5] -> 
  (-723647925*betasv[{5, 12}, {10, 18}])/16 - 
   (1592025435*betasv[{6, 11}, {10, 18}])/8 - 
   (1784998215*betasv[{7, 10}, {10, 18}])/8 - 
   (2102024925*betasv[{8, 9}, {10, 18}])/32 - 
   (11486475*betasv[{9, 8}, {18, 10}])/32 - 
   (112567455*betasv[{10, 7}, {18, 10}])/8 - 
   (793819845*betasv[{11, 6}, {18, 10}])/8 - 
   (3384333225*betasv[{12, 5}, {18, 10}])/16 - 
   (1279175625*betasv[{13, 4}, {18, 10}])/8 - 
   43857450*betasv[{14, 3}, {18, 10}] - (16081065*betasv[{15, 2}, {18, 10}])/
    4 - (1461915*betasv[{16, 1}, {18, 10}])/16 + 
   (233558325*betasv[{9}, {18}]*zeta[9])/16 + 
   (198333135*betasv[{10}, {18}]*zeta[9])/(16*y) + 
   (176891715*betasv[{11}, {18}]*zeta[9])/(64*y^2) + 
   (80405325*betasv[{12}, {18}]*zeta[9])/(512*y^3) + 
   (85995*betasv[{1}, {10}]*zeta[17])/8 + (945945*betasv[{2}, {10}]*zeta[17])/
    (8*y) + (1289925*betasv[{3}, {10}]*zeta[17])/(4*y^2) + 
   (75245625*betasv[{4}, {10}]*zeta[17])/(256*y^3) + 
   (199078425*betasv[{5}, {10}]*zeta[17])/(2048*y^4) + 
   (46695285*betasv[{6}, {10}]*zeta[17])/(4096*y^5) + 
   (6621615*betasv[{7}, {10}]*zeta[17])/(16384*y^6) + 
   (675675*betasv[{8}, {10}]*zeta[17])/(262144*y^7) - 
   (111486375*zeta[9]*zeta[17])/(131072*y^7) + (96685740372784563*zeta[25])/
    (991382852337664*y^6), pinablaFp[5, 9, 12, 6] -> 
  (723647925*betasv[{5, 13}, {10, 18}])/16 + 
   (18091198125*betasv[{6, 12}, {10, 18}])/64 + 
   434188755*betasv[{7, 11}, {10, 18}] + 
   (21854167335*betasv[{8, 10}, {10, 18}])/128 + 
   (530675145*betasv[{10, 8}, {18, 10}])/128 + 
   (565761105*betasv[{11, 7}, {18, 10}])/8 + 
   (18091198125*betasv[{12, 6}, {18, 10}])/64 + 
   (5942684475*betasv[{13, 5}, {18, 10}])/16 + 
   (5591824875*betasv[{14, 4}, {18, 10}])/32 + 
   (223672995*betasv[{15, 3}, {18, 10}])/8 + 
   (74557665*betasv[{16, 2}, {18, 10}])/64 + 
   (12155*betasv[{9}, {18}]*pinablaE[5, 5])/2 - 
   (2428240815*betasv[{10}, {18}]*zeta[9])/64 - 
   (48243195*betasv[{11}, {18}]*zeta[9])/(2*y) - 
   (2010133125*betasv[{12}, {18}]*zeta[9])/(512*y^2) - 
   (80405325*betasv[{13}, {18}]*zeta[9])/(512*y^3) - 
   (4385745*betasv[{2}, {10}]*zeta[17])/32 - 
   (13157235*betasv[{3}, {10}]*zeta[17])/(16*y) - 
   (328930875*betasv[{4}, {10}]*zeta[17])/(256*y^2) - 
   (349569675*betasv[{5}, {10}]*zeta[17])/(512*y^3) - 
   (1064188125*betasv[{6}, {10}]*zeta[17])/(8192*y^4) - 
   (33280065*betasv[{7}, {10}]*zeta[17])/(4096*y^5) - 
   (31216185*betasv[{8}, {10}]*zeta[17])/(262144*y^6) - 
   (715*pinablaE[5, 5]*zeta[17])/(16384*y^7) + (780404625*zeta[9]*zeta[17])/
    (131072*y^6) - (290057221118353689*zeta[25])/(495691426168832*y^5), 
 pinablaFp[5, 9, 12, 7] -> (-2170943775*betasv[{5, 14}, {10, 18}])/64 - 
   (5065535475*betasv[{6, 13}, {10, 18}])/16 - 
   (87561398925*betasv[{7, 12}, {10, 18}])/128 - 
   (93350582325*betasv[{8, 11}, {10, 18}])/256 - 
   (6118114275*betasv[{11, 8}, {18, 10}])/256 - 
   (29406420225*betasv[{12, 7}, {18, 10}])/128 - 
   (17959625775*betasv[{13, 6}, {18, 10}])/32 - 
   (29011703175*betasv[{14, 5}, {18, 10}])/64 - 
   (7828554825*betasv[{15, 4}, {18, 10}])/64 - 
   (1118364975*betasv[{16, 3}, {18, 10}])/128 - 
   (323323*betasv[{10}, {18}]*pinablaE[5, 5])/4 + 
   (12155*betasv[{9}, {18}]*pinablaE[5, 6])/2 + 
   (10372286925*betasv[{11}, {18}]*zeta[9])/128 + 
   (9729044325*betasv[{12}, {18}]*zeta[9])/(256*y) + 
   (562837275*betasv[{13}, {18}]*zeta[9])/(128*y^2) + 
   (241215975*betasv[{14}, {18}]*zeta[9])/(2048*y^3) + 
   (65786175*betasv[{3}, {10}]*zeta[17])/64 + 
   (460503225*betasv[{4}, {10}]*zeta[17])/(128*y) + 
   (1706570775*betasv[{5}, {10}]*zeta[17])/(512*y^2) + 
   (1056448575*betasv[{6}, {10}]*zeta[17])/(1024*y^3) + 
   (1729789425*betasv[{7}, {10}]*zeta[17])/(16384*y^4) + 
   (359889075*betasv[{8}, {10}]*zeta[17])/(131072*y^5) + 
   (19019*pinablaE[5, 5]*zeta[17])/(8192*y^6) - (715*pinablaE[5, 6]*zeta[17])/
    (16384*y^7) - (2341213875*zeta[9]*zeta[17])/(65536*y^5) + 
   (1450286105591768445*zeta[25])/(495691426168832*y^4), 
 pinablaFp[5, 9, 12, 8] -> (2170943775*betasv[{5, 15}, {10, 18}])/128 + 
   (67299257025*betasv[{6, 14}, {10, 18}])/256 + 
   (107823540825*betasv[{7, 13}, {10, 18}])/128 + 
   (641875709475*betasv[{8, 12}, {10, 18}])/1024 + 
   (89403411825*betasv[{12, 8}, {18, 10}])/1024 + 
   (65325671775*betasv[{13, 7}, {18, 10}])/128 + 
   (194792864175*betasv[{14, 6}, {18, 10}])/256 + 
   (44668812825*betasv[{15, 5}, {18, 10}])/128 + 
   (21248934525*betasv[{16, 4}, {18, 10}])/512 + 
   (8414133*betasv[{11}, {18}]*pinablaE[5, 5])/16 - 
   (731731*betasv[{10}, {18}]*pinablaE[5, 6])/8 + 
   (12155*betasv[{9}, {18}]*pinablaE[5, 7])/2 - 
   (71319523275*betasv[{12}, {18}]*zeta[9])/512 - 
   (11980393425*betasv[{13}, {18}]*zeta[9])/(256*y) - 
   (7477695225*betasv[{14}, {18}]*zeta[9])/(2048*y^2) - 
   (241215975*betasv[{15}, {18}]*zeta[9])/(4096*y^3) - 
   (1249937325*betasv[{4}, {10}]*zeta[17])/256 - 
   (2627577225*betasv[{5}, {10}]*zeta[17])/(256*y) - 
   (11458403775*betasv[{6}, {10}]*zeta[17])/(2048*y^2) - 
   (3842686575*betasv[{7}, {10}]*zeta[17])/(4096*y^3) - 
   (5259024225*betasv[{8}, {10}]*zeta[17])/(131072*y^4) - 
   (494949*pinablaE[5, 5]*zeta[17])/(8192*y^5) + 
   (43043*pinablaE[5, 6]*zeta[17])/(16384*y^6) - 
   (715*pinablaE[5, 7]*zeta[17])/(16384*y^7) + (11706069375*zeta[9]*zeta[17])/
    (65536*y^4) - (1450286105591768445*zeta[25])/(123922856542208*y^3), 
 pinablaFp[5, 9, 12, 9] -> (-2170943775*betasv[{5, 16}, {10, 18}])/512 - 
   (36906044175*betasv[{6, 15}, {10, 18}])/256 - 
   (97692469875*betasv[{7, 14}, {10, 18}])/128 - 
   (857522791125*betasv[{8, 13}, {10, 18}])/1024 - 
   (220054755375*betasv[{13, 8}, {18, 10}])/1024 - 
   (97692469875*betasv[{14, 7}, {18, 10}])/128 - 
   (164399651325*betasv[{15, 6}, {18, 10}])/256 - 
   (32958873675*betasv[{16, 5}, {18, 10}])/256 - 
   (68338725*betasv[{12}, {18}]*pinablaE[5, 5])/32 + 
   (5304663*betasv[{11}, {18}]*pinablaE[5, 6])/8 - 
   102102*betasv[{10}, {18}]*pinablaE[5, 7] + 
   (12155*betasv[{9}, {18}]*pinablaE[5, 8])/2 + 
   (95280310125*betasv[{13}, {18}]*zeta[9])/512 + 
   (10854718875*betasv[{14}, {18}]*zeta[9])/(256*y) + 
   (4100671575*betasv[{15}, {18}]*zeta[9])/(2048*y^2) + 
   (241215975*betasv[{16}, {18}]*zeta[9])/(16384*y^3) + 
   (1938757275*betasv[{5}, {10}]*zeta[17])/128 + 
   (9670567725*betasv[{6}, {10}]*zeta[17])/(512*y) + 
   (5746615875*betasv[{7}, {10}]*zeta[17])/(1024*y^2) + 
   (12944397375*betasv[{8}, {10}]*zeta[17])/(32768*y^3) + 
   (4019925*pinablaE[5, 5]*zeta[17])/(4096*y^4) - 
   (312039*pinablaE[5, 6]*zeta[17])/(4096*y^5) + 
   (3003*pinablaE[5, 7]*zeta[17])/(1024*y^6) - (715*pinablaE[5, 8]*zeta[17])/
    (16384*y^7) - (11706069375*zeta[9]*zeta[17])/(16384*y^3) + 
   (4350858316775305335*zeta[25])/(123922856542208*y^2), 
 pinablaFp[5, 9, 12, 10] -> (80324919675*betasv[{6, 16}, {10, 18}])/2048 + 
   (232290983925*betasv[{7, 15}, {10, 18}])/512 + 
   (3354108132375*betasv[{8, 14}, {10, 18}])/4096 + 
   (1441704025125*betasv[{14, 8}, {18, 10}])/4096 + 
   (359784591075*betasv[{15, 7}, {18, 10}])/512 + 
   (131638136175*betasv[{16, 6}, {18, 10}])/512 + 
   (369539625*betasv[{13}, {18}]*pinablaE[5, 5])/64 - 
   (11857755*betasv[{12}, {18}]*pinablaE[5, 6])/4 + 
   (6529887*betasv[{11}, {18}]*pinablaE[5, 7])/8 - 
   (901901*betasv[{10}, {18}]*pinablaE[5, 8])/8 + 
   (12155*betasv[{9}, {18}]*pinablaE[5, 9])/2 + 
   (63*betasv[{5}, {10}]*pinablaE[9, 9])/2 - 
   (372678681375*betasv[{14}, {18}]*zeta[9])/2048 - 
   (25810109325*betasv[{15}, {18}]*zeta[9])/(1024*y) - 
   (8924991075*betasv[{16}, {18}]*zeta[9])/(16384*y^2) - 
   (7*pinablaE[9, 9]*zeta[9])/(64*y^3) - 
   (7743419775*betasv[{6}, {10}]*zeta[17])/256 - 
   (21163799475*betasv[{7}, {10}]*zeta[17])/(1024*y) - 
   (84806119125*betasv[{8}, {10}]*zeta[17])/(32768*y^2) - 
   (21737625*pinablaE[5, 5]*zeta[17])/(2048*y^3) + 
   (697515*pinablaE[5, 6]*zeta[17])/(512*y^4) - 
   (384111*pinablaE[5, 7]*zeta[17])/(4096*y^5) + 
   (53053*pinablaE[5, 8]*zeta[17])/(16384*y^6) - 
   (715*pinablaE[5, 9]*zeta[17])/(16384*y^7) + (35118208125*zeta[9]*zeta[17])/
    (16384*y^2) - (4350858316775305335*zeta[25])/(61961428271104*y), 
 pinablaFp[5, 9, 12, 11] -> (-544906887525*betasv[{7, 16}, {10, 18}])/4096 - 
   (4283272068075*betasv[{8, 15}, {10, 18}])/8192 - 
   (2880842389425*betasv[{15, 8}, {18, 10}])/8192 - 
   (623060863425*betasv[{16, 7}, {18, 10}])/2048 - 
   (164639475*betasv[{14}, {18}]*pinablaE[5, 5])/16 + 
   (559263705*betasv[{13}, {18}]*pinablaE[5, 6])/64 - 
   (127511475*betasv[{12}, {18}]*pinablaE[5, 7])/32 + 
   (15765477*betasv[{11}, {18}]*pinablaE[5, 8])/16 - 
   (493493*betasv[{10}, {18}]*pinablaE[5, 9])/4 + 
   (12155*betasv[{9}, {18}]*pinablaE[5, 10])/2 - 
   315*betasv[{6}, {10}]*pinablaE[9, 9] + 
   (63*betasv[{5}, {10}]*pinablaE[9, 10])/2 + 
   (475919118675*betasv[{15}, {18}]*zeta[9])/4096 + 
   (60545209725*betasv[{16}, {18}]*zeta[9])/(8192*y) + 
   (35*pinablaE[9, 9]*zeta[9])/(8*y^2) - (7*pinablaE[9, 10]*zeta[9])/
    (64*y^3) + (36650639025*betasv[{7}, {10}]*zeta[17])/1024 + 
   (169461317025*betasv[{8}, {10}]*zeta[17])/(16384*y) + 
   (9684675*pinablaE[5, 5]*zeta[17])/(128*y^2) - 
   (32897865*pinablaE[5, 6]*zeta[17])/(2048*y^3) + 
   (7500675*pinablaE[5, 7]*zeta[17])/(4096*y^4) - 
   (927381*pinablaE[5, 8]*zeta[17])/(8192*y^5) + 
   (29029*pinablaE[5, 9]*zeta[17])/(8192*y^6) - 
   (715*pinablaE[5, 10]*zeta[17])/(16384*y^7) - 
   (35118208125*zeta[9]*zeta[17])/(8192*y) + (4350858316775305335*zeta[25])/
    61961428271104, pinablaFp[6, 6, 2, 0] -> 
  426888*betasv[{6, 4}, {12, 12}] - 487872*betasv[{7, 3}, {12, 12}] + 
   274428*betasv[{8, 2}, {12, 12}] - 81312*betasv[{9, 1}, {12, 12}] + 
   10164*betasv[{10, 0}, {12, 12}] - 1848*betasv[{0}, {12}]*zeta[11] + 
   (3696*betasv[{1}, {12}]*zeta[11])/y - (6237*betasv[{2}, {12}]*zeta[11])/
    (2*y^2) + (1386*betasv[{3}, {12}]*zeta[11])/y^3 - 
   (4851*betasv[{4}, {12}]*zeta[11])/(16*y^4) + 
   (147*zeta[11]^2)/(65536*y^10) - zeta[13]/(103680*y), 
 pinablaFp[6, 6, 2, 1] -> -640332*betasv[{6, 5}, {12, 12}] + 
   426888*betasv[{7, 4}, {12, 12}] - 182952*betasv[{8, 3}, {12, 12}] + 
   45738*betasv[{9, 2}, {12, 12}] - 5082*betasv[{10, 1}, {12, 12}] + 
   924*betasv[{1}, {12}]*zeta[11] - (2079*betasv[{2}, {12}]*zeta[11])/y + 
   (2079*betasv[{3}, {12}]*zeta[11])/y^2 - (4851*betasv[{4}, {12}]*zeta[11])/
    (4*y^3) + (14553*betasv[{5}, {12}]*zeta[11])/(32*y^4) - 
   (735*zeta[11]^2)/(32768*y^9) + zeta[13]/103680, 
 pinablaFp[6, 6, 4, 0] -> 426888*betasv[{6, 4}, {12, 12}] - 
   400752*betasv[{7, 3}, {12, 12}] + 143748*betasv[{8, 2}, {12, 12}] - 
   8712*betasv[{9, 1}, {12, 12}] - 4356*betasv[{10, 0}, {12, 12}] + 
   792*betasv[{0}, {12}]*zeta[11] + (396*betasv[{1}, {12}]*zeta[11])/y - 
   (3267*betasv[{2}, {12}]*zeta[11])/(2*y^2) + 
   (2277*betasv[{3}, {12}]*zeta[11])/(2*y^3) - 
   (4851*betasv[{4}, {12}]*zeta[11])/(16*y^4) + 
   (81*zeta[11]^2)/(32768*y^10) - (143*zeta[15])/(27648000*y^3), 
 pinablaFp[6, 6, 4, 1] -> -640332*betasv[{6, 5}, {12, 12}] + 
   274428*betasv[{7, 4}, {12, 12}] + 13068*betasv[{8, 3}, {12, 12}] - 
   52272*betasv[{9, 2}, {12, 12}] + 13068*betasv[{10, 1}, {12, 12}] - 
   2376*betasv[{1}, {12}]*zeta[11] + (2376*betasv[{2}, {12}]*zeta[11])/y - 
   (297*betasv[{3}, {12}]*zeta[11])/(2*y^2) - 
   (6237*betasv[{4}, {12}]*zeta[11])/(8*y^3) + 
   (14553*betasv[{5}, {12}]*zeta[11])/(32*y^4) - 
   (405*zeta[11]^2)/(16384*y^9) + (143*zeta[15])/(9216000*y^2), 
 pinablaFp[6, 6, 4, 2] -> 800415*betasv[{6, 6}, {12, 12}] + 
   228690*betasv[{7, 5}, {12, 12}] - 228690*betasv[{8, 4}, {12, 12}] + 
   98010*betasv[{9, 3}, {12, 12}] - 16335*betasv[{10, 2}, {12, 12}] + 
   2970*betasv[{2}, {12}]*zeta[11] - (4455*betasv[{3}, {12}]*zeta[11])/y + 
   (10395*betasv[{4}, {12}]*zeta[11])/(4*y^2) - 
   (10395*betasv[{5}, {12}]*zeta[11])/(16*y^3) - 
   (72765*betasv[{6}, {12}]*zeta[11])/(128*y^4) + 
   (3645*zeta[11]^2)/(16384*y^8) - (143*zeta[15])/(4608000*y), 
 pinablaFp[6, 6, 4, 3] -> -800415*betasv[{6, 7}, {12, 12}] - 
   (2172555*betasv[{7, 6}, {12, 12}])/2 + (343035*betasv[{8, 5}, {12, 12}])/
    2 - (114345*betasv[{9, 4}, {12, 12}])/2 + 
   (16335*betasv[{10, 3}, {12, 12}])/2 - 1485*betasv[{3}, {12}]*zeta[11] + 
   (10395*betasv[{4}, {12}]*zeta[11])/(4*y) - 
   (31185*betasv[{5}, {12}]*zeta[11])/(16*y^2) + 
   (197505*betasv[{6}, {12}]*zeta[11])/(64*y^3) + 
   (72765*betasv[{7}, {12}]*zeta[11])/(128*y^4) - 
   (3645*zeta[11]^2)/(2048*y^7) + (143*zeta[15])/4608000, 
 pinablaFp[6, 6, 6, 0] -> 426888*betasv[{6, 4}, {12, 12}] - 
   243936*betasv[{7, 3}, {12, 12}] - 22869*betasv[{8, 2}, {12, 12}] + 
   30492*betasv[{9, 1}, {12, 12}] + (7623*betasv[{10, 0}, {12, 12}])/5 - 
   (1386*betasv[{0}, {12}]*zeta[11])/5 - (1386*betasv[{1}, {12}]*zeta[11])/
    y + (2079*betasv[{2}, {12}]*zeta[11])/(8*y^2) + 
   (693*betasv[{3}, {12}]*zeta[11])/y^3 - (4851*betasv[{4}, {12}]*zeta[11])/
    (16*y^4) + (3969*zeta[11]^2)/(1310720*y^10) - 
   (1859*zeta[17])/(127365120*y^5), pinablaFp[6, 6, 6, 1] -> 
  -640332*betasv[{6, 5}, {12, 12}] + 228690*betasv[{8, 3}, {12, 12}] - 
   (114345*betasv[{9, 2}, {12, 12}])/2 - (22869*betasv[{10, 1}, {12, 12}])/
    2 + 2079*betasv[{1}, {12}]*zeta[11] + (10395*betasv[{2}, {12}]*zeta[11])/
    (4*y) - (10395*betasv[{3}, {12}]*zeta[11])/(4*y^2) + 
   (14553*betasv[{5}, {12}]*zeta[11])/(32*y^4) - 
   (3969*zeta[11]^2)/(131072*y^9) + (1859*zeta[17])/(25473024*y^4), 
 pinablaFp[6, 6, 6, 2] -> 800415*betasv[{6, 6}, {12, 12}] + 
   640332*betasv[{7, 5}, {12, 12}] - (800415*betasv[{8, 4}, {12, 12}])/2 + 
   (160083*betasv[{10, 2}, {12, 12}])/4 - (14553*betasv[{2}, {12}]*zeta[11])/
    2 + (72765*betasv[{4}, {12}]*zeta[11])/(16*y^2) - 
   (14553*betasv[{5}, {12}]*zeta[11])/(8*y^3) - 
   (72765*betasv[{6}, {12}]*zeta[11])/(128*y^4) + 
   (35721*zeta[11]^2)/(131072*y^8) - (1859*zeta[17])/(6368256*y^3), 
 pinablaFp[6, 6, 6, 3] -> -800415*betasv[{6, 7}, {12, 12}] - 
   1600830*betasv[{7, 6}, {12, 12}] + (480249*betasv[{8, 5}, {12, 12}])/4 + 
   (800415*betasv[{9, 4}, {12, 12}])/4 - (160083*betasv[{10, 3}, {12, 12}])/
    2 + 14553*betasv[{3}, {12}]*zeta[11] - (72765*betasv[{4}, {12}]*zeta[11])/
    (8*y) - (43659*betasv[{5}, {12}]*zeta[11])/(32*y^2) + 
   (72765*betasv[{6}, {12}]*zeta[11])/(16*y^3) + 
   (72765*betasv[{7}, {12}]*zeta[11])/(128*y^4) - 
   (35721*zeta[11]^2)/(16384*y^7) + (1859*zeta[17])/(2122752*y^2), 
 pinablaFp[6, 6, 6, 4] -> (2401245*betasv[{6, 8}, {12, 12}])/4 + 
   2401245*betasv[{7, 7}, {12, 12}] + (16808715*betasv[{8, 6}, {12, 12}])/
    16 - (1440747*betasv[{9, 5}, {12, 12}])/4 + 
   (1440747*betasv[{10, 4}, {12, 12}])/16 - 
   (130977*betasv[{4}, {12}]*zeta[11])/8 + 
   (130977*betasv[{5}, {12}]*zeta[11])/(8*y) - 
   (1528065*betasv[{6}, {12}]*zeta[11])/(128*y^2) - 
   (218295*betasv[{7}, {12}]*zeta[11])/(32*y^3) - 
   (218295*betasv[{8}, {12}]*zeta[11])/(512*y^4) + 
   (250047*zeta[11]^2)/(16384*y^6) - (1859*zeta[17])/(1061376*y), 
 pinablaFp[6, 6, 6, 5] -> (-2401245*betasv[{6, 9}, {12, 12}])/8 - 
   2401245*betasv[{7, 8}, {12, 12}] - (45623655*betasv[{8, 7}, {12, 12}])/
    16 - (2401245*betasv[{9, 6}, {12, 12}])/32 - 
   (1440747*betasv[{10, 5}, {12, 12}])/32 + 
   (130977*betasv[{5}, {12}]*zeta[11])/16 + 
   (218295*betasv[{6}, {12}]*zeta[11])/(64*y) + 
   (4147605*betasv[{7}, {12}]*zeta[11])/(128*y^2) + 
   (218295*betasv[{8}, {12}]*zeta[11])/(32*y^3) + 
   (218295*betasv[{9}, {12}]*zeta[11])/(1024*y^4) - 
   (750141*zeta[11]^2)/(8192*y^5) + (1859*zeta[17])/1061376, 
 pinablaFp[6, 6, 8, 0] -> 426888*betasv[{6, 4}, {12, 12}] - 
   17424*betasv[{7, 3}, {12, 12}] - 107811*betasv[{8, 2}, {12, 12}] - 
   16698*betasv[{9, 1}, {12, 12}] - 363*betasv[{10, 0}, {12, 12}] + 
   66*betasv[{0}, {12}]*zeta[11] + (759*betasv[{1}, {12}]*zeta[11])/y + 
   (9801*betasv[{2}, {12}]*zeta[11])/(8*y^2) + 
   (99*betasv[{3}, {12}]*zeta[11])/(2*y^3) - 
   (4851*betasv[{4}, {12}]*zeta[11])/(16*y^4) + 
   (147*zeta[11]^2)/(32768*y^10) - (5909761*zeta[19])/(59260928000*y^7), 
 pinablaFp[6, 6, 8, 1] -> -640332*betasv[{6, 5}, {12, 12}] - 
   396396*betasv[{7, 4}, {12, 12}] + 228690*betasv[{8, 3}, {12, 12}] + 
   91476*betasv[{9, 2}, {12, 12}] + 5082*betasv[{10, 1}, {12, 12}] - 
   924*betasv[{1}, {12}]*zeta[11] - (4158*betasv[{2}, {12}]*zeta[11])/y - 
   (10395*betasv[{3}, {12}]*zeta[11])/(4*y^2) + 
   (9009*betasv[{4}, {12}]*zeta[11])/(8*y^3) + 
   (14553*betasv[{5}, {12}]*zeta[11])/(32*y^4) - 
   (735*zeta[11]^2)/(16384*y^9) + (41368327*zeta[19])/(59260928000*y^6), 
 pinablaFp[6, 6, 8, 2] -> 800415*betasv[{6, 6}, {12, 12}] + 
   1234926*betasv[{7, 5}, {12, 12}] - (205821*betasv[{8, 4}, {12, 12}])/2 - 
   297297*betasv[{9, 3}, {12, 12}] - (68607*betasv[{10, 2}, {12, 12}])/2 + 
   6237*betasv[{2}, {12}]*zeta[11] + (27027*betasv[{3}, {12}]*zeta[11])/
    (2*y) + (18711*betasv[{4}, {12}]*zeta[11])/(16*y^2) - 
   (56133*betasv[{5}, {12}]*zeta[11])/(16*y^3) - 
   (72765*betasv[{6}, {12}]*zeta[11])/(128*y^4) + 
   (6615*zeta[11]^2)/(16384*y^8) - (124104981*zeta[19])/(29630464000*y^5), 
 pinablaFp[6, 6, 8, 3] -> -800415*betasv[{6, 7}, {12, 12}] - 
   (4688145*betasv[{7, 6}, {12, 12}])/2 - (3087315*betasv[{8, 5}, {12, 12}])/
    4 + 571725*betasv[{9, 4}, {12, 12}] + (571725*betasv[{10, 3}, {12, 12}])/
    4 - (51975*betasv[{3}, {12}]*zeta[11])/2 - 
   (51975*betasv[{4}, {12}]*zeta[11])/(2*y) + 
   (280665*betasv[{5}, {12}]*zeta[11])/(32*y^2) + 
   (426195*betasv[{6}, {12}]*zeta[11])/(64*y^3) + 
   (72765*betasv[{7}, {12}]*zeta[11])/(128*y^4) - 
   (6615*zeta[11]^2)/(2048*y^7) + (124104981*zeta[19])/(5926092800*y^4), 
 pinablaFp[6, 6, 8, 4] -> (2401245*betasv[{6, 8}, {12, 12}])/4 + 
   (6288975*betasv[{7, 7}, {12, 12}])/2 + (43565445*betasv[{8, 6}, {12, 12}])/
    16 - (3773385*betasv[{9, 5}, {12, 12}])/8 - 
   (6288975*betasv[{10, 4}, {12, 12}])/16 + 
   (571725*betasv[{4}, {12}]*zeta[11])/8 + 
   (343035*betasv[{5}, {12}]*zeta[11])/(16*y) - 
   (3960495*betasv[{6}, {12}]*zeta[11])/(128*y^2) - 
   (571725*betasv[{7}, {12}]*zeta[11])/(64*y^3) - 
   (218295*betasv[{8}, {12}]*zeta[11])/(512*y^4) + 
   (46305*zeta[11]^2)/(2048*y^6) - (124104981*zeta[19])/(1481523200*y^3), 
 pinablaFp[6, 6, 8, 5] -> (-2401245*betasv[{6, 9}, {12, 12}])/8 - 
   (23669415*betasv[{7, 8}, {12, 12}])/8 - 
   (81299295*betasv[{8, 7}, {12, 12}])/16 - 
   (3087315*betasv[{9, 6}, {12, 12}])/4 + 
   (11320155*betasv[{10, 5}, {12, 12}])/16 - 
   (1029105*betasv[{5}, {12}]*zeta[11])/8 + 
   (280665*betasv[{6}, {12}]*zeta[11])/(8*y) + 
   (7390845*betasv[{7}, {12}]*zeta[11])/(128*y^2) + 
   (2151765*betasv[{8}, {12}]*zeta[11])/(256*y^3) + 
   (218295*betasv[{9}, {12}]*zeta[11])/(1024*y^4) - 
   (138915*zeta[11]^2)/(1024*y^5) + (372314943*zeta[19])/(1481523200*y^2), 
 pinablaFp[6, 6, 8, 6] -> (2401245*betasv[{6, 10}, {12, 12}])/32 + 
   (28471905*betasv[{7, 9}, {12, 12}])/16 + 
   (385914375*betasv[{8, 8}, {12, 12}])/64 + 
   (105997815*betasv[{9, 7}, {12, 12}])/32 - 
   (44251515*betasv[{10, 6}, {12, 12}])/64 + 
   (4022865*betasv[{6}, {12}]*zeta[11])/32 - 
   (9636165*betasv[{7}, {12}]*zeta[11])/(64*y) - 
   (35083125*betasv[{8}, {12}]*zeta[11])/(512*y^2) - 
   (2588355*betasv[{9}, {12}]*zeta[11])/(512*y^3) - 
   (218295*betasv[{10}, {12}]*zeta[11])/(4096*y^4) + 
   (694575*zeta[11]^2)/(1024*y^4) - (372314943*zeta[19])/(740761600*y), 
 pinablaFp[6, 6, 8, 7] -> (-33274395*betasv[{7, 10}, {12, 12}])/64 - 
   (556745805*betasv[{8, 9}, {12, 12}])/128 - 
   (175976955*betasv[{9, 8}, {12, 12}])/32 - 
   (17494785*betasv[{10, 7}, {12, 12}])/128 + 231*betasv[{6}, {12}]*
    pinablaE[6, 6] + (1590435*betasv[{7}, {12}]*zeta[11])/64 + 
   (15997905*betasv[{8}, {12}]*zeta[11])/(64*y) + 
   (50613255*betasv[{9}, {12}]*zeta[11])/(1024*y^2) + 
   (3024945*betasv[{10}, {12}]*zeta[11])/(2048*y^3) - 
   (21*pinablaE[6, 6]*zeta[11])/(128*y^4) - (694575*zeta[11]^2)/(256*y^3) + 
   (372314943*zeta[19])/740761600, pinablaFp[6, 6, 10, 0] -> 
  426888*betasv[{6, 4}, {12, 12}] + 278784*betasv[{7, 3}, {12, 12}] + 
   58806*betasv[{8, 2}, {12, 12}] + 3872*betasv[{9, 1}, {12, 12}] + 
   (242*betasv[{10, 0}, {12, 12}])/5 - (44*betasv[{0}, {12}]*zeta[11])/5 - 
   (176*betasv[{1}, {12}]*zeta[11])/y - (2673*betasv[{2}, {12}]*zeta[11])/
    (4*y^2) - (792*betasv[{3}, {12}]*zeta[11])/y^3 - 
   (4851*betasv[{4}, {12}]*zeta[11])/(16*y^4) + 
   (3969*zeta[11]^2)/(327680*y^10) - (255194225*zeta[21])/(102989758464*y^9), 
 pinablaFp[6, 6, 10, 1] -> -640332*betasv[{6, 5}, {12, 12}] - 
   914760*betasv[{7, 4}, {12, 12}] - 326700*betasv[{8, 3}, {12, 12}] - 
   38115*betasv[{9, 2}, {12, 12}] - 1089*betasv[{10, 1}, {12, 12}] + 
   198*betasv[{1}, {12}]*zeta[11] + (3465*betasv[{2}, {12}]*zeta[11])/(2*y) + 
   (7425*betasv[{3}, {12}]*zeta[11])/(2*y^2) + 
   (10395*betasv[{4}, {12}]*zeta[11])/(4*y^3) + 
   (14553*betasv[{5}, {12}]*zeta[11])/(32*y^4) - 
   (3969*zeta[11]^2)/(32768*y^9) + (255194225*zeta[21])/(11443306496*y^8), 
 pinablaFp[6, 6, 10, 2] -> 800415*betasv[{6, 6}, {12, 12}] + 
   2012472*betasv[{7, 5}, {12, 12}] + 1257795*betasv[{8, 4}, {12, 12}] + 
   239580*betasv[{9, 3}, {12, 12}] + 11979*betasv[{10, 2}, {12, 12}] - 
   2178*betasv[{2}, {12}]*zeta[11] - (10890*betasv[{3}, {12}]*zeta[11])/y - 
   (114345*betasv[{4}, {12}]*zeta[11])/(8*y^2) - 
   (22869*betasv[{5}, {12}]*zeta[11])/(4*y^3) - 
   (72765*betasv[{6}, {12}]*zeta[11])/(128*y^4) + 
   (35721*zeta[11]^2)/(32768*y^8) - (255194225*zeta[21])/(1430413312*y^7), 
 pinablaFp[6, 6, 10, 3] -> -800415*betasv[{6, 7}, {12, 12}] - 
   3316005*betasv[{7, 6}, {12, 12}] - (6792093*betasv[{8, 5}, {12, 12}])/2 - 
   (2096325*betasv[{9, 4}, {12, 12}])/2 - 83853*betasv[{10, 3}, {12, 12}] + 
   15246*betasv[{3}, {12}]*zeta[11] + (190575*betasv[{4}, {12}]*zeta[11])/
    (4*y) + (617463*betasv[{5}, {12}]*zeta[11])/(16*y^2) + 
   (301455*betasv[{6}, {12}]*zeta[11])/(32*y^3) + 
   (72765*betasv[{7}, {12}]*zeta[11])/(128*y^4) - 
   (35721*zeta[11]^2)/(4096*y^7) + (1786359575*zeta[21])/(1430413312*y^6), 
 pinablaFp[6, 6, 10, 4] -> (2401245*betasv[{6, 8}, {12, 12}])/4 + 
   4116420*betasv[{7, 7}, {12, 12}] + (53856495*betasv[{8, 6}, {12, 12}])/8 + 
   3270267*betasv[{9, 5}, {12, 12}] + (3270267*betasv[{10, 4}, {12, 12}])/8 - 
   (297297*betasv[{4}, {12}]*zeta[11])/4 - 
   (297297*betasv[{5}, {12}]*zeta[11])/(2*y) - 
   (4896045*betasv[{6}, {12}]*zeta[11])/(64*y^2) - 
   (93555*betasv[{7}, {12}]*zeta[11])/(8*y^3) - 
   (218295*betasv[{8}, {12}]*zeta[11])/(512*y^4) + 
   (250047*zeta[11]^2)/(4096*y^6) - (5359078725*zeta[21])/(715206656*y^5), 
 pinablaFp[6, 6, 10, 5] -> (-2401245*betasv[{6, 9}, {12, 12}])/8 - 
   (14750505*betasv[{7, 8}, {12, 12}])/4 - 
   (78555015*betasv[{8, 7}, {12, 12}])/8 - 
   (119261835*betasv[{9, 6}, {12, 12}])/16 - 
   (22891869*betasv[{10, 5}, {12, 12}])/16 + 
   (2081079*betasv[{5}, {12}]*zeta[11])/8 + 
   (10841985*betasv[{6}, {12}]*zeta[11])/(32*y) + 
   (7141365*betasv[{7}, {12}]*zeta[11])/(64*y^2) + 
   (1340955*betasv[{8}, {12}]*zeta[11])/(128*y^3) + 
   (218295*betasv[{9}, {12}]*zeta[11])/(1024*y^4) - 
   (750141*zeta[11]^2)/(2048*y^5) + (26795393625*zeta[21])/(715206656*y^4), 
 pinablaFp[6, 6, 10, 6] -> (2401245*betasv[{6, 10}, {12, 12}])/32 + 
   (8575875*betasv[{7, 9}, {12, 12}])/4 + 
   (324168075*betasv[{8, 8}, {12, 12}])/32 + 
   (98908425*betasv[{9, 7}, {12, 12}])/8 + 
   (58430295*betasv[{10, 6}, {12, 12}])/16 - 
   (5311845*betasv[{6}, {12}]*zeta[11])/8 - 
   (8991675*betasv[{7}, {12}]*zeta[11])/(16*y) - 
   (29469825*betasv[{8}, {12}]*zeta[11])/(256*y^2) - 
   (779625*betasv[{9}, {12}]*zeta[11])/(128*y^3) - 
   (218295*betasv[{10}, {12}]*zeta[11])/(4096*y^4) + 
   (3750705*zeta[11]^2)/(2048*y^4) - (26795393625*zeta[21])/(178801664*y^3), 
 pinablaFp[6, 6, 10, 7] -> (-19552995*betasv[{7, 10}, {12, 12}])/32 - 
   (427078575*betasv[{8, 9}, {12, 12}])/64 - 
   (917618625*betasv[{9, 8}, {12, 12}])/64 - 
   (215769015*betasv[{10, 7}, {12, 12}])/32 + 231*betasv[{6}, {12}]*
    pinablaE[6, 6] + (19615365*betasv[{7}, {12}]*zeta[11])/16 + 
   (83419875*betasv[{8}, {12}]*zeta[11])/(128*y) + 
   (38825325*betasv[{9}, {12}]*zeta[11])/(512*y^2) + 
   (1777545*betasv[{10}, {12}]*zeta[11])/(1024*y^3) - 
   (21*pinablaE[6, 6]*zeta[11])/(128*y^4) - (3750705*zeta[11]^2)/(512*y^3) + 
   (80386180875*zeta[21])/(178801664*y^2), pinablaFp[6, 6, 10, 8] -> 
  (544396545*betasv[{8, 10}, {12, 12}])/256 + 
   (84043575*betasv[{9, 9}, {12, 12}])/8 + 
   (2212232715*betasv[{10, 8}, {12, 12}])/256 - 2112*betasv[{7}, {12}]*
    pinablaE[6, 6] + 231*betasv[{6}, {12}]*pinablaE[6, 7] - 
   (201112065*betasv[{8}, {12}]*zeta[11])/128 - 
   (7640325*betasv[{9}, {12}]*zeta[11])/(16*y) - 
   (49490595*betasv[{10}, {12}]*zeta[11])/(2048*y^2) + 
   (6*pinablaE[6, 6]*zeta[11])/y^3 - (21*pinablaE[6, 7]*zeta[11])/(128*y^4) + 
   (11252115*zeta[11]^2)/(512*y^2) - (80386180875*zeta[21])/(89400832*y), 
 pinablaFp[6, 6, 10, 9] -> (-1889093745*betasv[{9, 10}, {12, 12}])/512 - 
   (3556929915*betasv[{10, 9}, {12, 12}])/512 + 
   (65043*betasv[{8}, {12}]*pinablaE[6, 6])/8 - 2343*betasv[{7}, {12}]*
    pinablaE[6, 7] + 231*betasv[{6}, {12}]*pinablaE[6, 8] + 
   (323357265*betasv[{9}, {12}]*zeta[11])/256 + 
   (171735795*betasv[{10}, {12}]*zeta[11])/(1024*y) - 
   (5913*pinablaE[6, 6]*zeta[11])/(64*y^2) + (213*pinablaE[6, 7]*zeta[11])/
    (32*y^3) - (21*pinablaE[6, 8]*zeta[11])/(128*y^4) - 
   (11252115*zeta[11]^2)/(256*y) + (80386180875*zeta[21])/89400832, 
 pinablaFp[6, 7, 3, 0] -> 792792*betasv[{6, 5}, {12, 14}] - 
   906048*betasv[{7, 4}, {12, 14}] + 792792*betasv[{7, 4}, {14, 12}] + 
   509652*betasv[{8, 3}, {12, 14}] - 906048*betasv[{8, 3}, {14, 12}] - 
   151008*betasv[{9, 2}, {12, 14}] + 509652*betasv[{9, 2}, {14, 12}] + 
   18876*betasv[{10, 1}, {12, 14}] - 151008*betasv[{10, 1}, {14, 12}] + 
   18876*betasv[{11, 0}, {14, 12}] - 3432*betasv[{1}, {14}]*zeta[11] + 
   (6864*betasv[{2}, {14}]*zeta[11])/y - (11583*betasv[{3}, {14}]*zeta[11])/
    (2*y^2) + (2574*betasv[{4}, {14}]*zeta[11])/y^3 - 
   (9009*betasv[{5}, {14}]*zeta[11])/(16*y^4) + (7601*zeta[13])/29719872000 - 
   (726*betasv[{0}, {12}]*zeta[13])/y + (1452*betasv[{1}, {12}]*zeta[13])/
    y^2 - (9801*betasv[{2}, {12}]*zeta[13])/(8*y^3) + 
   (1089*betasv[{3}, {12}]*zeta[13])/(2*y^4) - 
   (7623*betasv[{4}, {12}]*zeta[13])/(64*y^5) + (231*zeta[11]*zeta[13])/
    (131072*y^11) - (91*zeta[15])/(41472000*y^2), 
 pinablaFp[6, 7, 3, 1] -> -1387386*betasv[{6, 6}, {12, 14}] + 
   1019304*betasv[{7, 5}, {12, 14}] - 1189188*betasv[{7, 5}, {14, 12}] - 
   467181*betasv[{8, 4}, {12, 14}] + 594594*betasv[{8, 4}, {14, 12}] + 
   122694*betasv[{9, 3}, {12, 14}] - 113256*betasv[{9, 3}, {14, 12}] - 
   14157*betasv[{10, 2}, {12, 14}] - 42471*betasv[{10, 2}, {14, 12}] + 
   28314*betasv[{11, 1}, {14, 12}] - 4719*betasv[{12, 0}, {14, 12}] + 
   2574*betasv[{2}, {14}]*zeta[11] - (5577*betasv[{3}, {14}]*zeta[11])/y + 
   (42471*betasv[{4}, {14}]*zeta[11])/(8*y^2) - 
   (11583*betasv[{5}, {14}]*zeta[11])/(4*y^3) + 
   (63063*betasv[{6}, {14}]*zeta[11])/(64*y^4) + 
   726*betasv[{0}, {12}]*zeta[13] - (1089*betasv[{1}, {12}]*zeta[13])/y + 
   (3267*betasv[{2}, {12}]*zeta[13])/(8*y^2) + 
   (1089*betasv[{3}, {12}]*zeta[13])/(4*y^3) - 
   (22869*betasv[{4}, {12}]*zeta[13])/(64*y^4) + 
   (22869*betasv[{5}, {12}]*zeta[13])/(128*y^5) - 
   (2541*zeta[11]*zeta[13])/(131072*y^10) + (91*zeta[15])/(20736000*y), 
 pinablaFp[6, 7, 3, 2] -> 2081079*betasv[{6, 7}, {12, 14}] - 
   396396*betasv[{7, 6}, {12, 14}] + 1486485*betasv[{7, 6}, {14, 12}] + 
   169884*betasv[{8, 5}, {12, 14}] + 594594*betasv[{8, 5}, {14, 12}] - 
   42471*betasv[{9, 4}, {12, 14}] - 396396*betasv[{9, 4}, {14, 12}] + 
   4719*betasv[{10, 3}, {12, 14}] + 169884*betasv[{10, 3}, {14, 12}] - 
   42471*betasv[{11, 2}, {14, 12}] + 4719*betasv[{12, 1}, {14, 12}] - 
   858*betasv[{3}, {14}]*zeta[11] + (3861*betasv[{4}, {14}]*zeta[11])/(2*y) - 
   (3861*betasv[{5}, {14}]*zeta[11])/(2*y^2) + 
   (9009*betasv[{6}, {14}]*zeta[11])/(8*y^3) - 
   (189189*betasv[{7}, {14}]*zeta[11])/(128*y^4) - 
   726*betasv[{1}, {12}]*zeta[13] + (3267*betasv[{2}, {12}]*zeta[13])/(2*y) - 
   (3267*betasv[{3}, {12}]*zeta[13])/(2*y^2) + 
   (7623*betasv[{4}, {12}]*zeta[13])/(8*y^3) - 
   (22869*betasv[{5}, {12}]*zeta[13])/(64*y^4) - 
   (114345*betasv[{6}, {12}]*zeta[13])/(512*y^5) + 
   (12705*zeta[11]*zeta[13])/(65536*y^9) - (91*zeta[15])/20736000, 
 pinablaFp[6, 7, 5, 0] -> 792792*betasv[{6, 5}, {12, 14}] - 
   707850*betasv[{7, 4}, {12, 14}] + 792792*betasv[{7, 4}, {14, 12}] + 
   212355*betasv[{8, 3}, {12, 14}] - 707850*betasv[{8, 3}, {14, 12}] + 
   14157*betasv[{9, 2}, {12, 14}] + 212355*betasv[{9, 2}, {14, 12}] - 
   14157*betasv[{10, 1}, {12, 14}] + 14157*betasv[{10, 1}, {14, 12}] - 
   14157*betasv[{11, 0}, {14, 12}] + 2574*betasv[{1}, {14}]*zeta[11] - 
   (1287*betasv[{2}, {14}]*zeta[11])/(2*y) - 
   (19305*betasv[{3}, {14}]*zeta[11])/(8*y^2) + 
   (32175*betasv[{4}, {14}]*zeta[11])/(16*y^3) - 
   (9009*betasv[{5}, {14}]*zeta[11])/(16*y^4) - 
   (7601*zeta[13])/132088320000 + (1089*betasv[{0}, {12}]*zeta[13])/(2*y) - 
   (1089*betasv[{1}, {12}]*zeta[13])/(8*y^2) - 
   (16335*betasv[{2}, {12}]*zeta[13])/(32*y^3) + 
   (27225*betasv[{3}, {12}]*zeta[13])/(64*y^4) - 
   (7623*betasv[{4}, {12}]*zeta[13])/(64*y^5) + (2079*zeta[11]*zeta[13])/
    (1048576*y^11) - (1573*zeta[17])/(663552000*y^4), 
 pinablaFp[6, 7, 5, 1] -> -1387386*betasv[{6, 6}, {12, 14}] + 
   622908*betasv[{7, 5}, {12, 14}] - 1189188*betasv[{7, 5}, {14, 12}] + 
   (212355*betasv[{8, 4}, {12, 14}])/4 + (495495*betasv[{8, 4}, {14, 12}])/
    2 - 141570*betasv[{9, 3}, {12, 14}] + 283140*betasv[{9, 3}, {14, 12}] + 
   (70785*betasv[{10, 2}, {12, 14}])/2 - (382239*betasv[{10, 2}, {14, 12}])/
    2 + 28314*betasv[{11, 1}, {14, 12}] + (14157*betasv[{12, 0}, {14, 12}])/
    4 - 6435*betasv[{2}, {14}]*zeta[11] + (6435*betasv[{3}, {14}]*zeta[11])/
    y - (19305*betasv[{4}, {14}]*zeta[11])/(32*y^2) - 
   (14157*betasv[{5}, {14}]*zeta[11])/(8*y^3) + 
   (63063*betasv[{6}, {14}]*zeta[11])/(64*y^4) - 
   (1089*betasv[{0}, {12}]*zeta[13])/2 - (1089*betasv[{1}, {12}]*zeta[13])/
    y + (29403*betasv[{2}, {12}]*zeta[13])/(16*y^2) - 
   (5445*betasv[{3}, {12}]*zeta[13])/(8*y^3) - 
   (38115*betasv[{4}, {12}]*zeta[13])/(256*y^4) + 
   (22869*betasv[{5}, {12}]*zeta[13])/(128*y^5) - 
   (22869*zeta[11]*zeta[13])/(1048576*y^10) + 
   (1573*zeta[17])/(165888000*y^3), pinablaFp[6, 7, 5, 2] -> 
  2081079*betasv[{6, 7}, {12, 14}] + 297297*betasv[{7, 6}, {12, 14}] + 
   1486485*betasv[{7, 6}, {14, 12}] - (1146717*betasv[{8, 5}, {12, 14}])/2 + 
   (4459455*betasv[{8, 5}, {14, 12}])/4 + (2335905*betasv[{9, 4}, {12, 14}])/
    8 - (1486485*betasv[{9, 4}, {14, 12}])/2 - 
   (212355*betasv[{10, 3}, {12, 14}])/4 + 169884*betasv[{10, 3}, {14, 12}] + 
   (127413*betasv[{11, 2}, {14, 12}])/4 - (127413*betasv[{12, 1}, {14, 12}])/
    8 + (19305*betasv[{3}, {14}]*zeta[11])/2 - 
   (212355*betasv[{4}, {14}]*zeta[11])/(16*y) + 
   (104247*betasv[{5}, {14}]*zeta[11])/(16*y^2) - 
   (27027*betasv[{6}, {14}]*zeta[11])/(32*y^3) - 
   (189189*betasv[{7}, {14}]*zeta[11])/(128*y^4) + 
   (9801*betasv[{1}, {12}]*zeta[13])/4 - (9801*betasv[{2}, {12}]*zeta[13])/
    (8*y) - (3267*betasv[{3}, {12}]*zeta[13])/(2*y^2) + 
   (114345*betasv[{4}, {12}]*zeta[13])/(64*y^3) - 
   (343035*betasv[{5}, {12}]*zeta[13])/(512*y^4) - 
   (114345*betasv[{6}, {12}]*zeta[13])/(512*y^5) + 
   (114345*zeta[11]*zeta[13])/(524288*y^9) - (1573*zeta[17])/(55296000*y^2), 
 pinablaFp[6, 7, 5, 3] -> (-10405395*betasv[{6, 8}, {12, 14}])/4 - 
   (5054049*betasv[{7, 7}, {12, 14}])/2 - 1486485*betasv[{7, 7}, {14, 12}] + 
   (6243237*betasv[{8, 6}, {12, 14}])/8 - (52026975*betasv[{8, 6}, {14, 12}])/
    16 - 297297*betasv[{9, 5}, {12, 14}] + 
   (1486485*betasv[{10, 4}, {12, 14}])/32 + 
   (2081079*betasv[{10, 4}, {14, 12}])/8 - (297297*betasv[{11, 3}, {14, 12}])/
    2 + (891891*betasv[{12, 2}, {14, 12}])/32 - 
   (135135*betasv[{4}, {14}]*zeta[11])/16 + 
   (27027*betasv[{5}, {14}]*zeta[11])/(2*y) - 
   (567567*betasv[{6}, {14}]*zeta[11])/(64*y^2) + 
   (459459*betasv[{7}, {14}]*zeta[11])/(64*y^3) + 
   (945945*betasv[{8}, {14}]*zeta[11])/(512*y^4) - 
   (68607*betasv[{2}, {12}]*zeta[13])/16 + (22869*betasv[{3}, {12}]*zeta[13])/
    (4*y) - (160083*betasv[{4}, {12}]*zeta[13])/(64*y^2) + 
   (4002075*betasv[{6}, {12}]*zeta[13])/(2048*y^4) + 
   (114345*betasv[{7}, {12}]*zeta[13])/(512*y^5) - 
   (1029105*zeta[11]*zeta[13])/(524288*y^8) + (1573*zeta[17])/(27648000*y), 
 pinablaFp[6, 7, 5, 4] -> (10405395*betasv[{6, 9}, {12, 14}])/4 + 
   (46081035*betasv[{7, 8}, {12, 14}])/8 + (4459455*betasv[{7, 8}, {14, 12}])/
    4 + (11594583*betasv[{8, 7}, {12, 14}])/16 + 
   (81756675*betasv[{8, 7}, {14, 12}])/16 + 
   (2081079*betasv[{9, 6}, {12, 14}])/16 + 
   (52026975*betasv[{9, 6}, {14, 12}])/16 - 
   (297297*betasv[{10, 5}, {12, 14}])/16 - 
   (6243237*betasv[{10, 5}, {14, 12}])/16 + 
   (2081079*betasv[{11, 4}, {14, 12}])/16 - 
   (297297*betasv[{12, 3}, {14, 12}])/16 + (27027*betasv[{5}, {14}]*zeta[11])/
    8 - (189189*betasv[{6}, {14}]*zeta[11])/(32*y) - 
   (1054053*betasv[{7}, {14}]*zeta[11])/(128*y^2) - 
   (4189185*betasv[{8}, {14}]*zeta[11])/(256*y^3) - 
   (945945*betasv[{9}, {14}]*zeta[11])/(512*y^4) + 
   (22869*betasv[{3}, {12}]*zeta[13])/8 - (160083*betasv[{4}, {12}]*zeta[13])/
    (32*y) + (480249*betasv[{5}, {12}]*zeta[13])/(128*y^2) - 
   (4002075*betasv[{6}, {12}]*zeta[13])/(512*y^3) - 
   (6288975*betasv[{7}, {12}]*zeta[13])/(2048*y^4) - 
   (343035*betasv[{8}, {12}]*zeta[13])/(2048*y^5) + 
   (1029105*zeta[11]*zeta[13])/(65536*y^7) - (1573*zeta[17])/27648000, 
 pinablaFp[6, 7, 7, 0] -> 792792*betasv[{6, 5}, {12, 14}] - 
   396396*betasv[{7, 4}, {12, 14}] + 792792*betasv[{7, 4}, {14, 12}] - 
   99099*betasv[{8, 3}, {12, 14}] - 396396*betasv[{8, 3}, {14, 12}] + 
   66066*betasv[{9, 2}, {12, 14}] - 99099*betasv[{9, 2}, {14, 12}] + 
   (33033*betasv[{10, 1}, {12, 14}])/5 + 66066*betasv[{10, 1}, {14, 12}] + 
   (33033*betasv[{11, 0}, {14, 12}])/5 - (6006*betasv[{1}, {14}]*zeta[11])/
    5 - (3003*betasv[{2}, {14}]*zeta[11])/y + 
   (9009*betasv[{3}, {14}]*zeta[11])/(8*y^2) + 
   (9009*betasv[{4}, {14}]*zeta[11])/(8*y^3) - 
   (9009*betasv[{5}, {14}]*zeta[11])/(16*y^4) + 
   (7601*zeta[13])/594397440000 - (2541*betasv[{0}, {12}]*zeta[13])/(10*y) - 
   (2541*betasv[{1}, {12}]*zeta[13])/(4*y^2) + 
   (7623*betasv[{2}, {12}]*zeta[13])/(32*y^3) + 
   (7623*betasv[{3}, {12}]*zeta[13])/(32*y^4) - 
   (7623*betasv[{4}, {12}]*zeta[13])/(64*y^5) + (1617*zeta[11]*zeta[13])/
    (655360*y^11) - (26741*zeta[19])/(3096576000*y^6), 
 pinablaFp[6, 7, 7, 1] -> -1387386*betasv[{6, 6}, {12, 14}] - 
   1189188*betasv[{7, 5}, {14, 12}] + (2081079*betasv[{8, 4}, {12, 14}])/4 - 
   297297*betasv[{8, 4}, {14, 12}] - (231231*betasv[{9, 3}, {12, 14}])/2 + 
   594594*betasv[{9, 3}, {14, 12}] - (693693*betasv[{10, 2}, {12, 14}])/20 - 
   (297297*betasv[{10, 2}, {14, 12}])/4 - (99099*betasv[{11, 1}, {14, 12}])/
    2 - (33033*betasv[{12, 0}, {14, 12}])/20 + 
   (63063*betasv[{2}, {14}]*zeta[11])/10 + (21021*betasv[{3}, {14}]*zeta[11])/
    (4*y) - (189189*betasv[{4}, {14}]*zeta[11])/(32*y^2) + 
   (63063*betasv[{6}, {14}]*zeta[11])/(64*y^4) + 
   (2541*betasv[{0}, {12}]*zeta[13])/10 + (7623*betasv[{1}, {12}]*zeta[13])/
    (4*y) + (22869*betasv[{2}, {12}]*zeta[13])/(32*y^2) - 
   (22869*betasv[{3}, {12}]*zeta[13])/(16*y^3) + 
   (22869*betasv[{4}, {12}]*zeta[13])/(128*y^4) + 
   (22869*betasv[{5}, {12}]*zeta[13])/(128*y^5) - 
   (17787*zeta[11]*zeta[13])/(655360*y^10) + (26741*zeta[19])/
    (516096000*y^5), pinablaFp[6, 7, 7, 2] -> 
  2081079*betasv[{6, 7}, {12, 14}] + 1387386*betasv[{7, 6}, {12, 14}] + 
   1486485*betasv[{7, 6}, {14, 12}] - (2081079*betasv[{8, 5}, {12, 14}])/2 + 
   (3864861*betasv[{8, 5}, {14, 12}])/2 - (1486485*betasv[{9, 4}, {14, 12}])/
    2 + (231231*betasv[{10, 3}, {12, 14}])/2 - 
   297297*betasv[{10, 3}, {14, 12}] + (297297*betasv[{11, 2}, {14, 12}])/2 + 
   (33033*betasv[{12, 1}, {14, 12}])/2 - 21021*betasv[{3}, {14}]*zeta[11] + 
   (189189*betasv[{5}, {14}]*zeta[11])/(16*y^2) - 
   (63063*betasv[{6}, {14}]*zeta[11])/(16*y^3) - 
   (189189*betasv[{7}, {14}]*zeta[11])/(128*y^4) - 
   2541*betasv[{1}, {12}]*zeta[13] - (22869*betasv[{2}, {12}]*zeta[13])/
    (4*y) + (22869*betasv[{3}, {12}]*zeta[13])/(8*y^2) + 
   (114345*betasv[{4}, {12}]*zeta[13])/(64*y^3) - 
   (297297*betasv[{5}, {12}]*zeta[13])/(256*y^4) - 
   (114345*betasv[{6}, {12}]*zeta[13])/(512*y^5) + 
   (17787*zeta[11]*zeta[13])/(65536*y^9) - (26741*zeta[19])/(103219200*y^4), 
 pinablaFp[6, 7, 7, 3] -> (-10405395*betasv[{6, 8}, {12, 14}])/4 - 
   4162158*betasv[{7, 7}, {12, 14}] - 1486485*betasv[{7, 7}, {14, 12}] + 
   (6243237*betasv[{8, 6}, {12, 14}])/8 - (34189155*betasv[{8, 6}, {14, 12}])/
    8 + (2081079*betasv[{9, 5}, {12, 14}])/4 - 
   (3270267*betasv[{9, 5}, {14, 12}])/4 - (2081079*betasv[{10, 4}, {12, 14}])/
    8 + (8621613*betasv[{10, 4}, {14, 12}])/8 - 
   (297297*betasv[{11, 3}, {14, 12}])/2 - (297297*betasv[{12, 2}, {14, 12}])/
    4 + (189189*betasv[{4}, {14}]*zeta[11])/4 - 
   (189189*betasv[{5}, {14}]*zeta[11])/(8*y) - 
   (567567*betasv[{6}, {14}]*zeta[11])/(64*y^2) + 
   (189189*betasv[{7}, {14}]*zeta[11])/(16*y^3) + 
   (945945*betasv[{8}, {14}]*zeta[11])/(512*y^4) + 
   (22869*betasv[{2}, {12}]*zeta[13])/2 + (22869*betasv[{3}, {12}]*zeta[13])/
    (4*y) - (663201*betasv[{4}, {12}]*zeta[13])/(64*y^2) + 
   (251559*betasv[{5}, {12}]*zeta[13])/(128*y^3) + 
   (2629935*betasv[{6}, {12}]*zeta[13])/(1024*y^4) + 
   (114345*betasv[{7}, {12}]*zeta[13])/(512*y^5) - 
   (160083*zeta[11]*zeta[13])/(65536*y^8) + (26741*zeta[19])/(25804800*y^3), 
 pinablaFp[6, 7, 7, 4] -> (10405395*betasv[{6, 9}, {12, 14}])/4 + 
   (31216185*betasv[{7, 8}, {12, 14}])/4 + (4459455*betasv[{7, 8}, {14, 12}])/
    4 + (31216185*betasv[{8, 7}, {12, 14}])/16 + 
   (49054005*betasv[{8, 7}, {14, 12}])/8 - 
   (10405395*betasv[{9, 6}, {12, 14}])/8 + 
   (84729645*betasv[{9, 6}, {14, 12}])/16 + 
   (6243237*betasv[{10, 5}, {12, 14}])/16 - 
   (8027019*betasv[{10, 5}, {14, 12}])/8 - 
   (4459455*betasv[{11, 4}, {14, 12}])/16 + 
   (1486485*betasv[{12, 3}, {14, 12}])/8 - 
   (567567*betasv[{5}, {14}]*zeta[11])/8 + 
   (945945*betasv[{6}, {14}]*zeta[11])/(16*y) - 
   (2837835*betasv[{7}, {14}]*zeta[11])/(128*y^2) - 
   (2837835*betasv[{8}, {14}]*zeta[11])/(128*y^3) - 
   (945945*betasv[{9}, {14}]*zeta[11])/(512*y^4) - 
   (114345*betasv[{3}, {12}]*zeta[13])/4 + 
   (343035*betasv[{4}, {12}]*zeta[13])/(32*y) + 
   (617463*betasv[{5}, {12}]*zeta[13])/(64*y^2) - 
   (6517665*betasv[{6}, {12}]*zeta[13])/(512*y^3) - 
   (3773385*betasv[{7}, {12}]*zeta[13])/(1024*y^4) - 
   (343035*betasv[{8}, {12}]*zeta[13])/(2048*y^5) + 
   (160083*zeta[11]*zeta[13])/(8192*y^7) - (26741*zeta[19])/(8601600*y^2), 
 pinablaFp[6, 7, 7, 5] -> (-31216185*betasv[{6, 10}, {12, 14}])/16 - 
   10405395*betasv[{7, 9}, {12, 14}] - (4459455*betasv[{7, 9}, {14, 12}])/8 - 
   (530675145*betasv[{8, 8}, {12, 14}])/64 - 
   (191756565*betasv[{8, 8}, {14, 12}])/32 + 
   (31216185*betasv[{9, 7}, {12, 14}])/32 - 
   (182837655*betasv[{9, 7}, {14, 12}])/16 - 
   (22891869*betasv[{10, 6}, {12, 14}])/64 - 
   (173918745*betasv[{10, 6}, {14, 12}])/64 + 
   (29432403*betasv[{11, 5}, {14, 12}])/32 - 
   (16351335*betasv[{12, 4}, {14, 12}])/64 + 
   (2081079*betasv[{6}, {14}]*zeta[11])/32 - 
   (2837835*betasv[{7}, {14}]*zeta[11])/(64*y) + 
   (48243195*betasv[{8}, {14}]*zeta[11])/(512*y^2) + 
   (945945*betasv[{9}, {14}]*zeta[11])/(32*y^3) + 
   (2837835*betasv[{10}, {14}]*zeta[11])/(2048*y^4) + 
   (1257795*betasv[{4}, {12}]*zeta[13])/32 - 
   (2264031*betasv[{5}, {12}]*zeta[13])/(64*y) + 
   (13378365*betasv[{6}, {12}]*zeta[13])/(512*y^2) + 
   (14064435*betasv[{7}, {12}]*zeta[13])/(512*y^3) + 
   (14750505*betasv[{8}, {12}]*zeta[13])/(4096*y^4) + 
   (343035*betasv[{9}, {12}]*zeta[13])/(4096*y^5) - 
   (1120581*zeta[11]*zeta[13])/(8192*y^6) + (26741*zeta[19])/(4300800*y), 
 pinablaFp[6, 7, 7, 6] -> (31216185*betasv[{6, 11}, {12, 14}])/32 + 
   (156080925*betasv[{7, 10}, {12, 14}])/16 + 
   (4459455*betasv[{7, 10}, {14, 12}])/32 + 
   (1030134105*betasv[{8, 9}, {12, 14}])/64 + 
   (236351115*betasv[{8, 9}, {14, 12}])/64 + 
   (93648555*betasv[{9, 8}, {12, 14}])/32 + 
   (932026095*betasv[{9, 8}, {14, 12}])/64 + 
   (18729711*betasv[{10, 7}, {12, 14}])/64 + 
   (361215855*betasv[{10, 7}, {14, 12}])/32 + 
   (13378365*betasv[{11, 6}, {14, 12}])/64 + 
   (9810801*betasv[{12, 5}, {14, 12}])/64 - 
   (1702701*betasv[{7}, {14}]*zeta[11])/32 - 
   (8513505*betasv[{8}, {14}]*zeta[11])/(64*y) - 
   (93648555*betasv[{9}, {14}]*zeta[11])/(512*y^2) - 
   (14189175*betasv[{10}, {14}]*zeta[11])/(512*y^3) - 
   (2837835*betasv[{11}, {14}]*zeta[11])/(4096*y^4) - 
   (754677*betasv[{5}, {12}]*zeta[13])/32 - 
   (1029105*betasv[{6}, {12}]*zeta[13])/(128*y) - 
   (27785835*betasv[{7}, {12}]*zeta[13])/(256*y^2) - 
   (71694315*betasv[{8}, {12}]*zeta[13])/(2048*y^3) - 
   (18180855*betasv[{9}, {12}]*zeta[13])/(8192*y^4) - 
   (343035*betasv[{10}, {12}]*zeta[13])/(16384*y^5) + 
   (3361743*zeta[11]*zeta[13])/(4096*y^5) - (26741*zeta[19])/4300800, 
 pinablaFp[6, 7, 9, 0] -> 792792*betasv[{6, 5}, {12, 14}] + 
   28314*betasv[{7, 4}, {12, 14}] + 792792*betasv[{7, 4}, {14, 12}] - 
   217074*betasv[{8, 3}, {12, 14}] + 28314*betasv[{8, 3}, {14, 12}] - 
   47190*betasv[{9, 2}, {12, 14}] - 217074*betasv[{9, 2}, {14, 12}] - 
   (9438*betasv[{10, 1}, {12, 14}])/5 - 47190*betasv[{10, 1}, {14, 12}] - 
   (9438*betasv[{11, 0}, {14, 12}])/5 + (1716*betasv[{1}, {14}]*zeta[11])/5 + 
   (2145*betasv[{2}, {14}]*zeta[11])/y + (9867*betasv[{3}, {14}]*zeta[11])/
    (4*y^2) - (1287*betasv[{4}, {14}]*zeta[11])/(16*y^3) - 
   (9009*betasv[{5}, {14}]*zeta[11])/(16*y^4) - 
   (7601*zeta[13])/3566384640000 + (363*betasv[{0}, {12}]*zeta[13])/(5*y) + 
   (1815*betasv[{1}, {12}]*zeta[13])/(4*y^2) + 
   (8349*betasv[{2}, {12}]*zeta[13])/(16*y^3) - 
   (1089*betasv[{3}, {12}]*zeta[13])/(64*y^4) - 
   (7623*betasv[{4}, {12}]*zeta[13])/(64*y^5) + (4851*zeta[11]*zeta[13])/
    (1310720*y^11) - (79860781*zeta[21])/(1149947084800*y^8), 
 pinablaFp[6, 7, 9, 1] -> -1387386*betasv[{6, 6}, {12, 14}] - 
   849420*betasv[{7, 5}, {12, 14}] - 1189188*betasv[{7, 5}, {14, 12}] + 
   467181*betasv[{8, 4}, {12, 14}] - (2081079*betasv[{8, 4}, {14, 12}])/2 + 
   226512*betasv[{9, 3}, {12, 14}] + 405834*betasv[{9, 3}, {14, 12}] + 
   (84942*betasv[{10, 2}, {12, 14}])/5 + 268983*betasv[{10, 2}, {14, 12}] + 
   28314*betasv[{11, 1}, {14, 12}] + (4719*betasv[{12, 0}, {14, 12}])/10 - 
   (15444*betasv[{2}, {14}]*zeta[11])/5 - (10296*betasv[{3}, {14}]*zeta[11])/
    y - (42471*betasv[{4}, {14}]*zeta[11])/(8*y^2) + 
   (19305*betasv[{5}, {14}]*zeta[11])/(8*y^3) + 
   (63063*betasv[{6}, {14}]*zeta[11])/(64*y^4) - 
   (363*betasv[{0}, {12}]*zeta[13])/5 - (1089*betasv[{1}, {12}]*zeta[13])/y - 
   (20691*betasv[{2}, {12}]*zeta[13])/(8*y^2) - 
   (15609*betasv[{3}, {12}]*zeta[13])/(16*y^3) + 
   (160083*betasv[{4}, {12}]*zeta[13])/(256*y^4) + 
   (22869*betasv[{5}, {12}]*zeta[13])/(128*y^5) - 
   (53361*zeta[11]*zeta[13])/(1310720*y^10) + (79860781*zeta[21])/
    (143743385600*y^7), pinablaFp[6, 7, 9, 2] -> 
  2081079*betasv[{6, 7}, {12, 14}] + 2873871*betasv[{7, 6}, {12, 14}] + 
   1486485*betasv[{7, 6}, {14, 12}] - 297297*betasv[{8, 5}, {12, 14}] + 
   (12189177*betasv[{8, 5}, {14, 12}])/4 - (1486485*betasv[{9, 4}, {12, 14}])/
    2 + 330330*betasv[{9, 4}, {14, 12}] - 99099*betasv[{10, 3}, {12, 14}] - 
   (1684683*betasv[{10, 3}, {14, 12}])/2 - 198198*betasv[{11, 2}, {14, 12}] - 
   (33033*betasv[{12, 1}, {14, 12}])/4 + 18018*betasv[{3}, {14}]*zeta[11] + 
   (135135*betasv[{4}, {14}]*zeta[11])/(4*y) + 
   (27027*betasv[{5}, {14}]*zeta[11])/(8*y^2) - 
   (261261*betasv[{6}, {14}]*zeta[11])/(32*y^3) - 
   (189189*betasv[{7}, {14}]*zeta[11])/(128*y^4) + 
   (2541*betasv[{1}, {12}]*zeta[13])/2 + (7623*betasv[{2}, {12}]*zeta[13])/
    y + (129591*betasv[{3}, {12}]*zeta[13])/(16*y^2) - 
   (12705*betasv[{4}, {12}]*zeta[13])/(16*y^3) - 
   (937629*betasv[{5}, {12}]*zeta[13])/(512*y^4) - 
   (114345*betasv[{6}, {12}]*zeta[13])/(512*y^5) + 
   (53361*zeta[11]*zeta[13])/(131072*y^9) - (559025467*zeta[21])/
    (143743385600*y^6), pinablaFp[6, 7, 9, 3] -> 
  (-10405395*betasv[{6, 8}, {12, 14}])/4 - 
   (12783771*betasv[{7, 7}, {12, 14}])/2 - 1486485*betasv[{7, 7}, {14, 12}] - 
   (3270267*betasv[{8, 6}, {12, 14}])/2 - (90675585*betasv[{8, 6}, {14, 12}])/
    16 + (3270267*betasv[{9, 5}, {12, 14}])/2 - 
   (14171157*betasv[{9, 5}, {14, 12}])/4 + 
   (3270267*betasv[{10, 4}, {12, 14}])/8 + 
   (9810801*betasv[{10, 4}, {14, 12}])/8 + 
   (3270267*betasv[{11, 3}, {14, 12}])/4 + 
   (1090089*betasv[{12, 2}, {14, 12}])/16 - 
   (297297*betasv[{4}, {14}]*zeta[11])/4 - 
   (297297*betasv[{5}, {14}]*zeta[11])/(4*y) + 
   (297297*betasv[{6}, {14}]*zeta[11])/(16*y^2) + 
   (1162161*betasv[{7}, {14}]*zeta[11])/(64*y^3) + 
   (945945*betasv[{8}, {14}]*zeta[11])/(512*y^4) - 
   (83853*betasv[{2}, {12}]*zeta[13])/8 - (251559*betasv[{3}, {12}]*zeta[13])/
    (8*y) - (754677*betasv[{4}, {12}]*zeta[13])/(64*y^2) + 
   (1090089*betasv[{5}, {12}]*zeta[13])/(128*y^3) + 
   (6975045*betasv[{6}, {12}]*zeta[13])/(2048*y^4) + 
   (114345*betasv[{7}, {12}]*zeta[13])/(512*y^5) - 
   (480249*zeta[11]*zeta[13])/(131072*y^8) + (1677076401*zeta[21])/
    (71871692800*y^5), pinablaFp[6, 7, 9, 4] -> 
  (10405395*betasv[{6, 9}, {12, 14}])/4 + (84729645*betasv[{7, 8}, {12, 14}])/
    8 + (4459455*betasv[{7, 8}, {14, 12}])/4 + 
   (57972915*betasv[{8, 7}, {12, 14}])/8 + 
   (120405285*betasv[{8, 7}, {14, 12}])/16 - 
   (16351335*betasv[{9, 6}, {12, 14}])/8 + 
   (80765685*betasv[{9, 6}, {14, 12}])/8 - 
   (9810801*betasv[{10, 5}, {12, 14}])/8 + 
   (3270267*betasv[{10, 5}, {14, 12}])/4 - 
   (16351335*betasv[{11, 4}, {14, 12}])/8 - 
   (5450445*betasv[{12, 3}, {14, 12}])/16 + 
   (891891*betasv[{5}, {14}]*zeta[11])/4 + 
   (1486485*betasv[{6}, {14}]*zeta[11])/(16*y) - 
   (5270265*betasv[{7}, {14}]*zeta[11])/(64*y^2) - 
   (7702695*betasv[{8}, {14}]*zeta[11])/(256*y^3) - 
   (945945*betasv[{9}, {14}]*zeta[11])/(512*y^4) + 
   (419265*betasv[{3}, {12}]*zeta[13])/8 + 
   (1257795*betasv[{4}, {12}]*zeta[13])/(16*y) - 
   (251559*betasv[{5}, {12}]*zeta[13])/(32*y^2) - 
   (6212745*betasv[{6}, {12}]*zeta[13])/(256*y^3) - 
   (9261945*betasv[{7}, {12}]*zeta[13])/(2048*y^4) - 
   (343035*betasv[{8}, {12}]*zeta[13])/(2048*y^5) + 
   (480249*zeta[11]*zeta[13])/(16384*y^7) - (1677076401*zeta[21])/
    (14374338560*y^4), pinablaFp[6, 7, 9, 5] -> 
  (-31216185*betasv[{6, 10}, {12, 14}])/16 - 
   (105540435*betasv[{7, 9}, {12, 14}])/8 - 
   (4459455*betasv[{7, 9}, {14, 12}])/8 - 
   (272026755*betasv[{8, 8}, {12, 14}])/16 - 
   (450404955*betasv[{8, 8}, {14, 12}])/64 - 
   (4459455*betasv[{9, 7}, {12, 14}])/8 - 
   (281936655*betasv[{9, 7}, {14, 12}])/16 + 
   (42513471*betasv[{10, 6}, {12, 14}])/16 - 
   (274999725*betasv[{10, 6}, {14, 12}])/32 + 
   (42513471*betasv[{11, 5}, {14, 12}])/16 + 
   (70855785*betasv[{12, 4}, {14, 12}])/64 - 
   (3864861*betasv[{6}, {14}]*zeta[11])/8 + 
   (405405*betasv[{7}, {14}]*zeta[11])/(16*y) + 
   (24729705*betasv[{8}, {14}]*zeta[11])/(128*y^2) + 
   (9594585*betasv[{9}, {14}]*zeta[11])/(256*y^3) + 
   (2837835*betasv[{10}, {14}]*zeta[11])/(2048*y^4) - 
   (5450445*betasv[{4}, {12}]*zeta[13])/32 - 
   (3270267*betasv[{5}, {12}]*zeta[13])/(32*y) + 
   (21153825*betasv[{6}, {12}]*zeta[13])/(256*y^2) + 
   (21687435*betasv[{7}, {12}]*zeta[13])/(512*y^3) + 
   (34646535*betasv[{8}, {12}]*zeta[13])/(8192*y^4) + 
   (343035*betasv[{9}, {12}]*zeta[13])/(4096*y^5) - 
   (3361743*zeta[11]*zeta[13])/(16384*y^6) + (1677076401*zeta[21])/
    (3593584640*y^3), pinablaFp[6, 7, 9, 6] -> 
  (31216185*betasv[{6, 11}, {12, 14}])/32 + 
   (379053675*betasv[{7, 10}, {12, 14}])/32 + 
   (4459455*betasv[{7, 10}, {14, 12}])/32 + 
   (860674815*betasv[{8, 9}, {12, 14}])/32 + 
   (539594055*betasv[{8, 9}, {14, 12}])/128 + 
   (147162015*betasv[{9, 8}, {12, 14}])/16 + 
   (162026865*betasv[{9, 8}, {14, 12}])/8 - 
   (61540479*betasv[{10, 7}, {12, 14}])/16 + 
   (1395809415*betasv[{10, 7}, {14, 12}])/64 + 
   (31216185*betasv[{11, 6}, {14, 12}])/32 - 
   (297594297*betasv[{12, 5}, {14, 12}])/128 + 
   (5594589*betasv[{7}, {14}]*zeta[11])/8 - 
   (13378365*betasv[{8}, {14}]*zeta[11])/(32*y) - 
   (78243165*betasv[{9}, {14}]*zeta[11])/(256*y^2) - 
   (34459425*betasv[{10}, {14}]*zeta[11])/(1024*y^3) - 
   (2837835*betasv[{11}, {14}]*zeta[11])/(4096*y^4) + 
   (22891869*betasv[{5}, {12}]*zeta[13])/64 - 
   (2401245*betasv[{6}, {12}]*zeta[13])/(64*y) - 
   (107369955*betasv[{7}, {12}]*zeta[13])/(512*y^2) - 
   (12463605*betasv[{8}, {12}]*zeta[13])/(256*y^3) - 
   (41507235*betasv[{9}, {12}]*zeta[13])/(16384*y^4) - 
   (343035*betasv[{10}, {12}]*zeta[13])/(16384*y^5) + 
   (10085229*zeta[11]*zeta[13])/(8192*y^5) - (5031229203*zeta[21])/
    (3593584640*y^2), pinablaFp[6, 7, 9, 7] -> 
  (-31216185*betasv[{6, 12}, {12, 14}])/128 - 
   (441486045*betasv[{7, 11}, {12, 14}])/64 - 
   (1859592735*betasv[{8, 10}, {12, 14}])/64 - 
   (628783155*betasv[{8, 10}, {14, 12}])/512 - 
   (1449322875*betasv[{9, 9}, {12, 14}])/64 - 
   (1835808975*betasv[{9, 9}, {14, 12}])/128 + 
   (40135095*betasv[{10, 8}, {12, 14}])/16 - 
   (8076073005*betasv[{10, 8}, {14, 12}])/256 - 
   (1520674155*betasv[{11, 7}, {14, 12}])/128 + 
   (1363106745*betasv[{12, 6}, {14, 12}])/512 + 429*betasv[{7}, {14}]*
    pinablaE[6, 6] - (3648645*betasv[{8}, {14}]*zeta[11])/8 + 
   (131756625*betasv[{9}, {14}]*zeta[11])/(128*y) + 
   (169053885*betasv[{10}, {14}]*zeta[11])/(512*y^2) + 
   (40135095*betasv[{11}, {14}]*zeta[11])/(2048*y^3) + 
   (2837835*betasv[{12}, {14}]*zeta[11])/(16384*y^4) - 
   (104854365*betasv[{6}, {12}]*zeta[13])/256 + 
   (116974935*betasv[{7}, {12}]*zeta[13])/(256*y) + 
   (621236385*betasv[{8}, {12}]*zeta[13])/(2048*y^2) + 
   (141216075*betasv[{9}, {12}]*zeta[13])/(4096*y^3) + 
   (48367935*betasv[{10}, {12}]*zeta[13])/(65536*y^4) - 
   (33*pinablaE[6, 6]*zeta[13])/(512*y^5) - (50426145*zeta[11]*zeta[13])/
    (8192*y^4) + (5031229203*zeta[21])/(1796792320*y), 
 pinablaFp[6, 7, 9, 8] -> (503918415*betasv[{7, 12}, {12, 14}])/256 + 
   (5043643605*betasv[{8, 11}, {12, 14}])/256 + 
   (8067154095*betasv[{9, 10}, {12, 14}])/256 + 
   (1232296065*betasv[{9, 10}, {14, 12}])/256 + 
   (807161355*betasv[{10, 9}, {12, 14}])/256 + 
   (6791749965*betasv[{10, 9}, {14, 12}])/256 + 
   (6319047735*betasv[{11, 8}, {14, 12}])/256 + 
   (78783705*betasv[{12, 7}, {14, 12}])/256 - 
   (69069*betasv[{8}, {14}]*pinablaE[6, 6])/16 + 
   429*betasv[{7}, {14}]*pinablaE[6, 7] + 
   (231*betasv[{6}, {12}]*pinablaE[7, 7])/2 - 
   (73378305*betasv[{9}, {14}]*zeta[11])/128 - 
   (733377645*betasv[{10}, {14}]*zeta[11])/(512*y) - 
   (458513055*betasv[{11}, {14}]*zeta[11])/(2048*y^2) - 
   (45810765*betasv[{12}, {14}]*zeta[11])/(8192*y^3) - 
   (21*pinablaE[7, 7]*zeta[11])/(256*y^4) - 
   (6060285*betasv[{7}, {12}]*zeta[13])/128 - 
   (486080595*betasv[{8}, {12}]*zeta[13])/(512*y) - 
   (522442305*betasv[{9}, {12}]*zeta[13])/(2048*y^2) - 
   (94792005*betasv[{10}, {12}]*zeta[13])/(8192*y^3) + 
   (5313*pinablaE[6, 6]*zeta[13])/(2048*y^4) - (33*pinablaE[6, 7]*zeta[13])/
    (512*y^5) + (50426145*zeta[11]*zeta[13])/(2048*y^3) - 
   (5031229203*zeta[21])/1796792320, pinablaFp[6, 7, 11, 0] -> 
  792792*betasv[{6, 5}, {12, 14}] + 566280*betasv[{7, 4}, {12, 14}] + 
   792792*betasv[{7, 4}, {14, 12}] + 141570*betasv[{8, 3}, {12, 14}] + 
   566280*betasv[{8, 3}, {14, 12}] + 12584*betasv[{9, 2}, {12, 14}] + 
   141570*betasv[{9, 2}, {14, 12}] + 286*betasv[{10, 1}, {12, 14}] + 
   12584*betasv[{10, 1}, {14, 12}] + 286*betasv[{11, 0}, {14, 12}] - 
   52*betasv[{1}, {14}]*zeta[11] - (572*betasv[{2}, {14}]*zeta[11])/y - 
   (6435*betasv[{3}, {14}]*zeta[11])/(4*y^2) - 
   (6435*betasv[{4}, {14}]*zeta[11])/(4*y^3) - 
   (9009*betasv[{5}, {14}]*zeta[11])/(16*y^4) + 
   (691*zeta[13])/3269185920000 - (11*betasv[{0}, {12}]*zeta[13])/y - 
   (121*betasv[{1}, {12}]*zeta[13])/y^2 - (5445*betasv[{2}, {12}]*zeta[13])/
    (16*y^3) - (5445*betasv[{3}, {12}]*zeta[13])/(16*y^4) - 
   (7623*betasv[{4}, {12}]*zeta[13])/(64*y^5) + (1323*zeta[11]*zeta[13])/
    (131072*y^11) - (21555310361*zeta[23])/(10996631470080*y^10), 
 pinablaFp[6, 7, 11, 1] -> -1387386*betasv[{6, 6}, {12, 14}] - 
   1925352*betasv[{7, 5}, {12, 14}] - 1189188*betasv[{7, 5}, {14, 12}] - 
   (1486485*betasv[{8, 4}, {12, 14}])/2 - 1981980*betasv[{8, 4}, {14, 12}] - 
   102245*betasv[{9, 3}, {12, 14}] - 849420*betasv[{9, 3}, {14, 12}] - 
   (7865*betasv[{10, 2}, {12, 14}])/2 - (268983*betasv[{10, 2}, {14, 12}])/
    2 - 7007*betasv[{11, 1}, {14, 12}] - (143*betasv[{12, 0}, {14, 12}])/2 + 
   715*betasv[{2}, {14}]*zeta[11] + (9295*betasv[{3}, {14}]*zeta[11])/(2*y) + 
   (135135*betasv[{4}, {14}]*zeta[11])/(16*y^2) + 
   (21879*betasv[{5}, {14}]*zeta[11])/(4*y^3) + 
   (63063*betasv[{6}, {14}]*zeta[11])/(64*y^4) + 
   11*betasv[{0}, {12}]*zeta[13] + (539*betasv[{1}, {12}]*zeta[13])/(2*y) + 
   (20691*betasv[{2}, {12}]*zeta[13])/(16*y^2) + 
   (16335*betasv[{3}, {12}]*zeta[13])/(8*y^3) + 
   (38115*betasv[{4}, {12}]*zeta[13])/(32*y^4) + 
   (22869*betasv[{5}, {12}]*zeta[13])/(128*y^5) - 
   (14553*zeta[11]*zeta[13])/(131072*y^10) + (21555310361*zeta[23])/
    (1099663147008*y^9), pinablaFp[6, 7, 11, 2] -> 
  2081079*betasv[{6, 7}, {12, 14}] + 4756752*betasv[{7, 6}, {12, 14}] + 
   1486485*betasv[{7, 6}, {14, 12}] + 2930499*betasv[{8, 5}, {12, 14}] + 
   4459455*betasv[{8, 5}, {14, 12}] + (1203345*betasv[{9, 4}, {12, 14}])/2 + 
   3468465*betasv[{9, 4}, {14, 12}] + (70785*betasv[{10, 3}, {12, 14}])/2 + 
   906048*betasv[{10, 3}, {14, 12}] + (166023*betasv[{11, 2}, {14, 12}])/2 + 
   (3861*betasv[{12, 1}, {14, 12}])/2 - 6435*betasv[{3}, {14}]*zeta[11] - 
   (109395*betasv[{4}, {14}]*zeta[11])/(4*y) - 
   (266409*betasv[{5}, {14}]*zeta[11])/(8*y^2) - 
   (27027*betasv[{6}, {14}]*zeta[11])/(2*y^3) - 
   (189189*betasv[{7}, {14}]*zeta[11])/(128*y^4) - 
   297*betasv[{1}, {12}]*zeta[13] - (12771*betasv[{2}, {12}]*zeta[13])/
    (4*y) - (8712*betasv[{3}, {12}]*zeta[13])/y^2 - 
   (266805*betasv[{4}, {12}]*zeta[13])/(32*y^3) - 
   (343035*betasv[{5}, {12}]*zeta[13])/(128*y^4) - 
   (114345*betasv[{6}, {12}]*zeta[13])/(512*y^5) + 
   (72765*zeta[11]*zeta[13])/(65536*y^9) - (21555310361*zeta[23])/
    (122184794112*y^8), pinablaFp[6, 7, 11, 3] -> 
  (-10405395*betasv[{6, 8}, {12, 14}])/4 - 9216207*betasv[{7, 7}, {12, 14}] - 
   1486485*betasv[{7, 7}, {14, 12}] - (34783749*betasv[{8, 6}, {12, 14}])/4 - 
   7432425*betasv[{8, 6}, {14, 12}] - (5337189*betasv[{9, 5}, {12, 14}])/2 - 
   (19324305*betasv[{9, 5}, {14, 12}])/2 - (920205*betasv[{10, 4}, {12, 14}])/
    4 - (16747731*betasv[{10, 4}, {14, 12}])/4 - 
   619047*betasv[{11, 3}, {14, 12}] - (50193*betasv[{12, 2}, {14, 12}])/2 + 
   (83655*betasv[{4}, {14}]*zeta[11])/2 + (485199*betasv[{5}, {14}]*zeta[11])/
    (4*y) + (3162159*betasv[{6}, {14}]*zeta[11])/(32*y^2) + 
   (837837*betasv[{7}, {14}]*zeta[11])/(32*y^3) + 
   (945945*betasv[{8}, {14}]*zeta[11])/(512*y^4) + 
   3861*betasv[{2}, {12}]*zeta[13] + (47619*betasv[{3}, {12}]*zeta[13])/
    (2*y) + (1288287*betasv[{4}, {12}]*zeta[13])/(32*y^2) + 
   (1486485*betasv[{5}, {12}]*zeta[13])/(64*y^3) + 
   (571725*betasv[{6}, {12}]*zeta[13])/(128*y^4) + 
   (114345*betasv[{7}, {12}]*zeta[13])/(512*y^5) - 
   (654885*zeta[11]*zeta[13])/(65536*y^8) + (21555310361*zeta[23])/
    (15273099264*y^7), pinablaFp[6, 7, 11, 4] -> 
  (10405395*betasv[{6, 9}, {12, 14}])/4 + (28243215*betasv[{7, 8}, {12, 14}])/
    2 + (4459455*betasv[{7, 8}, {14, 12}])/4 + 
   (159648489*betasv[{8, 7}, {12, 14}])/8 + 
   (37162125*betasv[{8, 7}, {14, 12}])/4 + 9018009*betasv[{9, 6}, {12, 14}] + 
   (156080925*betasv[{9, 6}, {14, 12}])/8 + 
   (9018009*betasv[{10, 5}, {12, 14}])/8 + 
   (27054027*betasv[{10, 5}, {14, 12}])/2 + 
   (25414389*betasv[{11, 4}, {14, 12}])/8 + 
   (819819*betasv[{12, 3}, {14, 12}])/4 - (819819*betasv[{5}, {14}]*zeta[11])/
    4 - (819819*betasv[{6}, {14}]*zeta[11])/(2*y) - 
   (14513499*betasv[{7}, {14}]*zeta[11])/(64*y^2) - 
   (2567565*betasv[{8}, {14}]*zeta[11])/(64*y^3) - 
   (945945*betasv[{9}, {14}]*zeta[11])/(512*y^4) - 
   (63063*betasv[{3}, {12}]*zeta[13])/2 - 
   (1954953*betasv[{4}, {12}]*zeta[13])/(16*y) - 
   (2081079*betasv[{5}, {12}]*zeta[13])/(16*y^2) - 
   (12006225*betasv[{6}, {12}]*zeta[13])/(256*y^3) - 
   (2858625*betasv[{7}, {12}]*zeta[13])/(512*y^4) - 
   (343035*betasv[{8}, {12}]*zeta[13])/(2048*y^5) + 
   (654885*zeta[11]*zeta[13])/(8192*y^7) - (150887172527*zeta[23])/
    (15273099264*y^6), pinablaFp[6, 7, 11, 5] -> 
  (-31216185*betasv[{6, 10}, {12, 14}])/16 - 
   (66891825*betasv[{7, 9}, {12, 14}])/4 - (4459455*betasv[{7, 9}, {14, 12}])/
    8 - (1137161025*betasv[{8, 8}, {12, 14}])/32 - 
   (66891825*betasv[{8, 8}, {14, 12}])/8 - 
   (376080705*betasv[{9, 7}, {12, 14}])/16 - 
   (230405175*betasv[{9, 7}, {14, 12}])/8 - 
   (135270135*betasv[{10, 6}, {12, 14}])/32 - 
   (1009323315*betasv[{10, 6}, {14, 12}])/32 - 
   (184459275*betasv[{11, 5}, {14, 12}])/16 - 
   (36891855*betasv[{12, 4}, {14, 12}])/32 + 
   (12297285*betasv[{6}, {14}]*zeta[11])/16 + 
   (34189155*betasv[{7}, {14}]*zeta[11])/(32*y) + 
   (103378275*betasv[{8}, {14}]*zeta[11])/(256*y^2) + 
   (6081075*betasv[{9}, {14}]*zeta[11])/(128*y^3) + 
   (2837835*betasv[{10}, {14}]*zeta[11])/(2048*y^4) + 
   (2837835*betasv[{4}, {12}]*zeta[13])/16 + 
   (14189175*betasv[{5}, {12}]*zeta[13])/(32*y) + 
   (77640255*betasv[{6}, {12}]*zeta[13])/(256*y^2) + 
   (17723475*betasv[{7}, {12}]*zeta[13])/(256*y^3) + 
   (5145525*betasv[{8}, {12}]*zeta[13])/(1024*y^4) + 
   (343035*betasv[{9}, {12}]*zeta[13])/(4096*y^5) - 
   (4584195*zeta[11]*zeta[13])/(8192*y^6) + (150887172527*zeta[23])/
    (2545516544*y^5), pinablaFp[6, 7, 11, 6] -> 
  (31216185*betasv[{6, 11}, {12, 14}])/32 + 
   (57972915*betasv[{7, 10}, {12, 14}])/4 + 
   (4459455*betasv[{7, 10}, {14, 12}])/32 + 
   (1538511975*betasv[{8, 9}, {12, 14}])/32 + 
   (156080925*betasv[{8, 9}, {14, 12}])/32 + 
   (1508782275*betasv[{9, 8}, {12, 14}])/32 + 
   (958782825*betasv[{9, 8}, {14, 12}])/32 + 
   (390945555*betasv[{10, 7}, {12, 14}])/32 + 
   (212567355*betasv[{10, 7}, {14, 12}])/4 + 
   (965809845*betasv[{11, 6}, {14, 12}])/32 + 
   (36891855*betasv[{12, 5}, {14, 12}])/8 - 
   (35540505*betasv[{7}, {14}]*zeta[11])/16 - 
   (137162025*betasv[{8}, {14}]*zeta[11])/(64*y) - 
   (139864725*betasv[{9}, {14}]*zeta[11])/(256*y^2) - 
   (5270265*betasv[{10}, {14}]*zeta[11])/(128*y^3) - 
   (2837835*betasv[{11}, {14}]*zeta[11])/(4096*y^4) - 
   (2837835*betasv[{5}, {12}]*zeta[13])/4 - 
   (74293065*betasv[{6}, {12}]*zeta[13])/(64*y) - 
   (16351335*betasv[{7}, {12}]*zeta[13])/(32*y^2) - 
   (73752525*betasv[{8}, {12}]*zeta[13])/(1024*y^3) - 
   (12006225*betasv[{9}, {12}]*zeta[13])/(4096*y^4) - 
   (343035*betasv[{10}, {12}]*zeta[13])/(16384*y^5) + 
   (13752585*zeta[11]*zeta[13])/(4096*y^5) - (754435862635*zeta[23])/
    (2545516544*y^4), pinablaFp[6, 7, 11, 7] -> 
  (-31216185*betasv[{6, 12}, {12, 14}])/128 - 
   (263107845*betasv[{7, 11}, {12, 14}])/32 - 
   (6006885885*betasv[{8, 10}, {12, 14}])/128 - 
   (22297275*betasv[{8, 10}, {14, 12}])/16 - 
   (4556076525*betasv[{9, 9}, {12, 14}])/64 - 
   (1270944675*betasv[{9, 9}, {14, 12}])/64 - 
   (1731755025*betasv[{10, 8}, {12, 14}])/64 - 
   (7977964995*betasv[{10, 8}, {14, 12}])/128 - 
   (1816079265*betasv[{11, 7}, {14, 12}])/32 - 
   (1703646945*betasv[{12, 6}, {14, 12}])/128 + 429*betasv[{7}, {14}]*
    pinablaE[6, 6] + (157432275*betasv[{8}, {14}]*zeta[11])/32 + 
   (414188775*betasv[{9}, {14}]*zeta[11])/(128*y) + 
   (546080535*betasv[{10}, {14}]*zeta[11])/(1024*y^2) + 
   (23918895*betasv[{11}, {14}]*zeta[11])/(1024*y^3) + 
   (2837835*betasv[{12}, {14}]*zeta[11])/(16384*y^4) + 
   (131049765*betasv[{6}, {12}]*zeta[13])/64 + 
   (139698405*betasv[{7}, {12}]*zeta[13])/(64*y) + 
   (613689615*betasv[{8}, {12}]*zeta[13])/(1024*y^2) + 
   (97764975*betasv[{9}, {12}]*zeta[13])/(2048*y^3) + 
   (1715175*betasv[{10}, {12}]*zeta[13])/(2048*y^4) - 
   (33*pinablaE[6, 6]*zeta[13])/(512*y^5) - (68762925*zeta[11]*zeta[13])/
    (4096*y^4) + (754435862635*zeta[23])/(636379136*y^3), 
 pinablaFp[6, 7, 11, 8] -> (147162015*betasv[{7, 12}, {12, 14}])/64 + 
   (7585532955*betasv[{8, 11}, {12, 14}])/256 + 
   (4918778865*betasv[{9, 10}, {12, 14}])/64 + 
   (1627701075*betasv[{9, 10}, {14, 12}])/256 + 
   (11483096625*betasv[{10, 9}, {12, 14}])/256 + 
   (2947699755*betasv[{10, 9}, {14, 12}])/64 + 
   (18874440585*betasv[{11, 8}, {14, 12}])/256 + 
   (1759863105*betasv[{12, 7}, {14, 12}])/64 - 
   (19305*betasv[{8}, {14}]*pinablaE[6, 6])/4 + 429*betasv[{7}, {14}]*
    pinablaE[6, 7] + (231*betasv[{6}, {12}]*pinablaE[7, 7])/2 - 
   (1043917875*betasv[{9}, {14}]*zeta[11])/128 - 
   (447161715*betasv[{10}, {14}]*zeta[11])/(128*y) - 
   (689593905*betasv[{11}, {14}]*zeta[11])/(2048*y^2) - 
   (13378365*betasv[{12}, {14}]*zeta[11])/(2048*y^3) - 
   (21*pinablaE[7, 7]*zeta[11])/(256*y^4) - 
   (135374085*betasv[{7}, {12}]*zeta[13])/32 - 
   (1451880045*betasv[{8}, {12}]*zeta[13])/(512*y) - 
   (226746135*betasv[{9}, {12}]*zeta[13])/(512*y^2) - 
   (125207775*betasv[{10}, {12}]*zeta[13])/(8192*y^3) + 
   (1485*pinablaE[6, 6]*zeta[13])/(512*y^4) - (33*pinablaE[6, 7]*zeta[13])/
    (512*y^5) + (68762925*zeta[11]*zeta[13])/(1024*y^3) - 
   (2263307587905*zeta[23])/(636379136*y^2), pinablaFp[6, 7, 11, 9] -> 
  (-9351477135*betasv[{8, 12}, {12, 14}])/1024 - 
   (27260648415*betasv[{9, 11}, {12, 14}])/512 - 
   (54124405335*betasv[{10, 10}, {12, 14}])/1024 - 
   (16673902245*betasv[{10, 10}, {14, 12}])/1024 - 
   (30665239605*betasv[{11, 9}, {14, 12}])/512 - 
   (39992797845*betasv[{12, 8}, {14, 12}])/1024 + 
   (195195*betasv[{9}, {14}]*pinablaE[6, 6])/8 - 
   (10725*betasv[{8}, {14}]*pinablaE[6, 7])/2 + 429*betasv[{7}, {14}]*
    pinablaE[6, 8] - (2409*betasv[{7}, {12}]*pinablaE[7, 7])/2 + 
   (231*betasv[{6}, {12}]*pinablaE[7, 8])/2 + 
   (4920400485*betasv[{10}, {14}]*zeta[11])/512 + 
   (2478240765*betasv[{11}, {14}]*zeta[11])/(1024*y) + 
   (850134285*betasv[{12}, {14}]*zeta[11])/(8192*y^2) + 
   (219*pinablaE[7, 7]*zeta[11])/(64*y^3) - (21*pinablaE[7, 8]*zeta[11])/
    (256*y^4) + (3076369065*betasv[{8}, {12}]*zeta[13])/512 + 
   (2358864585*betasv[{9}, {12}]*zeta[13])/(1024*y) + 
   (1282607865*betasv[{10}, {12}]*zeta[13])/(8192*y^2) - 
   (15015*pinablaE[6, 6]*zeta[13])/(256*y^3) + (825*pinablaE[6, 7]*zeta[13])/
    (256*y^4) - (33*pinablaE[6, 8]*zeta[13])/(512*y^5) - 
   (206288775*zeta[11]*zeta[13])/(1024*y^2) + (2263307587905*zeta[23])/
    (318189568*y), pinablaFp[6, 7, 11, 10] -> 
  (18306062775*betasv[{9, 12}, {12, 14}])/1024 + 
   (40692526875*betasv[{10, 11}, {12, 14}])/1024 + 
   (23669570925*betasv[{11, 10}, {14, 12}])/1024 + 
   (35329018725*betasv[{12, 9}, {14, 12}])/1024 - 
   (136851*betasv[{10}, {14}]*pinablaE[6, 6])/2 + 
   (238095*betasv[{9}, {14}]*pinablaE[6, 7])/8 - 
   (23595*betasv[{8}, {14}]*pinablaE[6, 8])/4 + 429*betasv[{7}, {14}]*
    pinablaE[6, 9] + (83655*betasv[{8}, {12}]*pinablaE[7, 7])/16 - 
   1320*betasv[{7}, {12}]*pinablaE[7, 8] + 
   (231*betasv[{6}, {12}]*pinablaE[7, 9])/2 - 
   (3699320625*betasv[{11}, {14}]*zeta[11])/512 - 
   (1664187525*betasv[{12}, {14}]*zeta[11])/(2048*y) - 
   (7605*pinablaE[7, 7]*zeta[11])/(128*y^2) + (15*pinablaE[7, 8]*zeta[11])/
    (4*y^3) - (21*pinablaE[7, 9]*zeta[11])/(256*y^4) - 
   (2717616825*betasv[{9}, {12}]*zeta[13])/512 - 
   (1820736225*betasv[{10}, {12}]*zeta[13])/(2048*y) + 
   (10527*pinablaE[6, 6]*zeta[13])/(16*y^2) - (18315*pinablaE[6, 7]*zeta[13])/
    (256*y^3) + (1815*pinablaE[6, 8]*zeta[13])/(512*y^4) - 
   (33*pinablaE[6, 9]*zeta[13])/(512*y^5) + (206288775*zeta[11]*zeta[13])/
    (512*y) - (2263307587905*zeta[23])/318189568, 
 pinablaFp[6, 8, 4, 0] -> 2972970*betasv[{6, 6}, {12, 16}] - 
   3397680*betasv[{7, 5}, {12, 16}] + 1911195*betasv[{8, 4}, {12, 16}] + 
   2972970*betasv[{8, 4}, {16, 12}] - 566280*betasv[{9, 3}, {12, 16}] - 
   3397680*betasv[{9, 3}, {16, 12}] + 70785*betasv[{10, 2}, {12, 16}] + 
   1911195*betasv[{10, 2}, {16, 12}] - 566280*betasv[{11, 1}, {16, 12}] + 
   70785*betasv[{12, 0}, {16, 12}] - 12870*betasv[{2}, {16}]*zeta[11] + 
   (25740*betasv[{3}, {16}]*zeta[11])/y - (173745*betasv[{4}, {16}]*zeta[11])/
    (8*y^2) + (19305*betasv[{5}, {16}]*zeta[11])/(2*y^3) - 
   (135135*betasv[{6}, {16}]*zeta[11])/(64*y^4) + 
   (7601*zeta[15])/(30481920000*y) - (4719*betasv[{0}, {12}]*zeta[15])/
    (8*y^2) + (4719*betasv[{1}, {12}]*zeta[15])/(4*y^3) - 
   (127413*betasv[{2}, {12}]*zeta[15])/(128*y^4) + 
   (14157*betasv[{3}, {12}]*zeta[15])/(32*y^5) - 
   (99099*betasv[{4}, {12}]*zeta[15])/(1024*y^6) + 
   (3003*zeta[11]*zeta[15])/(2097152*y^12) - (13*zeta[17])/(12192768*y^3), 
 pinablaFp[6, 8, 4, 1] -> -5945940*betasv[{6, 7}, {12, 16}] + 
   4671810*betasv[{7, 6}, {12, 16}] - (4459455*betasv[{8, 5}, {12, 16}])/2 - 
   4459455*betasv[{8, 5}, {16, 12}] + (1203345*betasv[{9, 4}, {12, 16}])/2 + 
   1486485*betasv[{9, 4}, {16, 12}] - 70785*betasv[{10, 3}, {12, 16}] + 
   424710*betasv[{10, 3}, {16, 12}] - 637065*betasv[{11, 2}, {16, 12}] + 
   (495495*betasv[{12, 1}, {16, 12}])/2 - (70785*betasv[{13, 0}, {16, 12}])/
    2 + 12870*betasv[{3}, {16}]*zeta[11] - 
   (109395*betasv[{4}, {16}]*zeta[11])/(4*y) + 
   (405405*betasv[{5}, {16}]*zeta[11])/(16*y^2) - 
   (212355*betasv[{6}, {16}]*zeta[11])/(16*y^3) + 
   (135135*betasv[{7}, {16}]*zeta[11])/(32*y^4) - 
   (7601*zeta[15])/30481920000 + (4719*betasv[{0}, {12}]*zeta[15])/(4*y) - 
   (33033*betasv[{1}, {12}]*zeta[15])/(16*y^2) + 
   (42471*betasv[{2}, {12}]*zeta[15])/(32*y^3) - 
   (14157*betasv[{3}, {12}]*zeta[15])/(64*y^4) - 
   (99099*betasv[{4}, {12}]*zeta[15])/(512*y^5) + 
   (297297*betasv[{5}, {12}]*zeta[15])/(2048*y^6) - 
   (9009*zeta[11]*zeta[15])/(524288*y^11) + (13*zeta[17])/(4064256*y^2), 
 pinablaFp[6, 8, 4, 2] -> 10405395*betasv[{6, 8}, {12, 16}] - 
   3397680*betasv[{7, 7}, {12, 16}] + (12104235*betasv[{8, 6}, {12, 16}])/8 + 
   (22297275*betasv[{8, 6}, {16, 12}])/4 - (778635*betasv[{9, 5}, {12, 16}])/
    2 + 4459455*betasv[{9, 5}, {16, 12}] + (353925*betasv[{10, 4}, {12, 16}])/
    8 - (10405395*betasv[{10, 4}, {16, 12}])/4 + 
   849420*betasv[{11, 3}, {16, 12}] - (637065*betasv[{12, 2}, {16, 12}])/8 - 
   (70785*betasv[{13, 1}, {16, 12}])/2 + (70785*betasv[{14, 0}, {16, 12}])/
    8 - (32175*betasv[{4}, {16}]*zeta[11])/4 + 
   (70785*betasv[{5}, {16}]*zeta[11])/(4*y) - 
   (1100385*betasv[{6}, {16}]*zeta[11])/(64*y^2) + 
   (19305*betasv[{7}, {16}]*zeta[11])/(2*y^3) - 
   (945945*betasv[{8}, {16}]*zeta[11])/(128*y^4) - 
   (4719*betasv[{0}, {12}]*zeta[15])/4 + (4719*betasv[{1}, {12}]*zeta[15])/
    (4*y) + (42471*betasv[{2}, {12}]*zeta[15])/(64*y^2) - 
   (14157*betasv[{3}, {12}]*zeta[15])/(8*y^3) + 
   (693693*betasv[{4}, {12}]*zeta[15])/(512*y^4) - 
   (297297*betasv[{5}, {12}]*zeta[15])/(512*y^5) - 
   (1486485*betasv[{6}, {12}]*zeta[15])/(8192*y^6) + 
   (99099*zeta[11]*zeta[15])/(524288*y^10) - (13*zeta[17])/(2032128*y), 
 pinablaFp[6, 8, 4, 3] -> (-31216185*betasv[{6, 9}, {12, 16}])/2 - 
   4459455*betasv[{7, 8}, {12, 16}] - (1911195*betasv[{8, 7}, {12, 16}])/4 - 
   (22297275*betasv[{8, 7}, {16, 12}])/4 + (1911195*betasv[{9, 6}, {12, 16}])/
    16 - (111486375*betasv[{9, 6}, {16, 12}])/8 - 
   (212355*betasv[{10, 5}, {12, 16}])/16 - 
   (13378365*betasv[{10, 5}, {16, 12}])/8 + 
   (4459455*betasv[{11, 4}, {16, 12}])/4 - 
   (1911195*betasv[{12, 3}, {16, 12}])/4 + 
   (1911195*betasv[{13, 2}, {16, 12}])/16 - 
   (212355*betasv[{14, 1}, {16, 12}])/16 + (19305*betasv[{5}, {16}]*zeta[11])/
    8 - (173745*betasv[{6}, {16}]*zeta[11])/(32*y) + 
   (173745*betasv[{7}, {16}]*zeta[11])/(32*y^2) + 
   (405405*betasv[{8}, {16}]*zeta[11])/(32*y^3) + 
   (2837835*betasv[{9}, {16}]*zeta[11])/(256*y^4) + 
   (14157*betasv[{1}, {12}]*zeta[15])/8 - (127413*betasv[{2}, {12}]*zeta[15])/
    (32*y) + (127413*betasv[{3}, {12}]*zeta[15])/(32*y^2) - 
   (297297*betasv[{4}, {12}]*zeta[15])/(128*y^3) + 
   (891891*betasv[{5}, {12}]*zeta[15])/(1024*y^4) + 
   (7432425*betasv[{6}, {12}]*zeta[15])/(4096*y^5) + 
   (1486485*betasv[{7}, {12}]*zeta[15])/(8192*y^6) - 
   (495495*zeta[11]*zeta[15])/(262144*y^9) + (13*zeta[17])/2032128, 
 pinablaFp[6, 8, 6, 0] -> 2972970*betasv[{6, 6}, {12, 16}] - 
   2548260*betasv[{7, 5}, {12, 16}] + 637065*betasv[{8, 4}, {12, 16}] + 
   2972970*betasv[{8, 4}, {16, 12}] + 141570*betasv[{9, 3}, {12, 16}] - 
   2548260*betasv[{9, 3}, {16, 12}] - 70785*betasv[{10, 2}, {12, 16}] + 
   637065*betasv[{10, 2}, {16, 12}] + 141570*betasv[{11, 1}, {16, 12}] - 
   70785*betasv[{12, 0}, {16, 12}] + 12870*betasv[{2}, {16}]*zeta[11] - 
   (6435*betasv[{3}, {16}]*zeta[11])/y - (57915*betasv[{4}, {16}]*zeta[11])/
    (8*y^2) + (57915*betasv[{5}, {16}]*zeta[11])/(8*y^3) - 
   (135135*betasv[{6}, {16}]*zeta[11])/(64*y^4) - 
   (7601*zeta[15])/(85349376000*y) + (4719*betasv[{0}, {12}]*zeta[15])/
    (8*y^2) - (4719*betasv[{1}, {12}]*zeta[15])/(16*y^3) - 
   (42471*betasv[{2}, {12}]*zeta[15])/(128*y^4) + 
   (42471*betasv[{3}, {12}]*zeta[15])/(128*y^5) - 
   (99099*betasv[{4}, {12}]*zeta[15])/(1024*y^6) + 
   (429*zeta[11]*zeta[15])/(262144*y^12) - (31603*zeta[19])/
    (22642688000*y^5), pinablaFp[6, 8, 6, 1] -> 
  -5945940*betasv[{6, 7}, {12, 16}] + 2760615*betasv[{7, 6}, {12, 16}] + 
   (637065*betasv[{8, 5}, {12, 16}])/2 - 4459455*betasv[{8, 5}, {16, 12}] - 
   707850*betasv[{9, 4}, {12, 16}] + (353925*betasv[{10, 3}, {12, 16}])/2 + 
   1911195*betasv[{10, 3}, {16, 12}] - (1911195*betasv[{11, 2}, {16, 12}])/
    2 + 70785*betasv[{12, 1}, {16, 12}] + (70785*betasv[{13, 0}, {16, 12}])/
    2 - 32175*betasv[{3}, {16}]*zeta[11] + (32175*betasv[{4}, {16}]*zeta[11])/
    y - (57915*betasv[{5}, {16}]*zeta[11])/(16*y^2) - 
   (250965*betasv[{6}, {16}]*zeta[11])/(32*y^3) + 
   (135135*betasv[{7}, {16}]*zeta[11])/(32*y^4) + 
   (7601*zeta[15])/85349376000 - (4719*betasv[{0}, {12}]*zeta[15])/(4*y) - 
   (4719*betasv[{1}, {12}]*zeta[15])/(8*y^2) + 
   (127413*betasv[{2}, {12}]*zeta[15])/(64*y^3) - 
   (127413*betasv[{3}, {12}]*zeta[15])/(128*y^4) + 
   (297297*betasv[{5}, {12}]*zeta[15])/(2048*y^6) - 
   (1287*zeta[11]*zeta[15])/(65536*y^11) + (31603*zeta[19])/(4528537600*y^4), 
 pinablaFp[6, 8, 6, 2] -> 10405395*betasv[{6, 8}, {12, 16}] + 
   424710*betasv[{7, 7}, {12, 16}] - (22297275*betasv[{8, 6}, {12, 16}])/8 + 
   (22297275*betasv[{8, 6}, {16, 12}])/4 + (6441435*betasv[{9, 5}, {12, 16}])/
    4 + (13378365*betasv[{9, 5}, {16, 12}])/2 - 
   (2477475*betasv[{10, 4}, {12, 16}])/8 - 
   (13378365*betasv[{10, 4}, {16, 12}])/4 + 
   (4459455*betasv[{12, 2}, {16, 12}])/8 - (495495*betasv[{13, 1}, {16, 12}])/
    4 - (70785*betasv[{14, 0}, {16, 12}])/8 + 
   (225225*betasv[{4}, {16}]*zeta[11])/4 - 
   (585585*betasv[{5}, {16}]*zeta[11])/(8*y) + 
   (2027025*betasv[{6}, {16}]*zeta[11])/(64*y^2) - 
   (19305*betasv[{7}, {16}]*zeta[11])/(16*y^3) - 
   (945945*betasv[{8}, {16}]*zeta[11])/(128*y^4) + 
   (4719*betasv[{0}, {12}]*zeta[15])/4 + (33033*betasv[{1}, {12}]*zeta[15])/
    (8*y) - (297297*betasv[{2}, {12}]*zeta[15])/(64*y^2) + 
   (891891*betasv[{4}, {12}]*zeta[15])/(512*y^4) - 
   (891891*betasv[{5}, {12}]*zeta[15])/(1024*y^5) - 
   (1486485*betasv[{6}, {12}]*zeta[15])/(8192*y^6) + 
   (14157*zeta[11]*zeta[15])/(65536*y^10) - (31603*zeta[19])/
    (1132134400*y^3), pinablaFp[6, 8, 6, 3] -> 
  (-31216185*betasv[{6, 9}, {12, 16}])/2 - 
   (22297275*betasv[{7, 8}, {12, 16}])/2 + 
   (21023145*betasv[{8, 7}, {12, 16}])/4 - 
   (22297275*betasv[{8, 7}, {16, 12}])/4 - (4459455*betasv[{9, 6}, {12, 16}])/
    2 - (66891825*betasv[{9, 6}, {16, 12}])/4 + 
   (1486485*betasv[{10, 5}, {12, 16}])/4 - 
   (13378365*betasv[{10, 5}, {16, 12}])/4 + 
   (13378365*betasv[{11, 4}, {16, 12}])/4 - 
   (4459455*betasv[{12, 3}, {16, 12}])/4 + (212355*betasv[{14, 1}, {16, 12}])/
    4 - (135135*betasv[{5}, {16}]*zeta[11])/2 + 
   (405405*betasv[{6}, {16}]*zeta[11])/(4*y) - 
   (1911195*betasv[{7}, {16}]*zeta[11])/(32*y^2) + 
   (2027025*betasv[{8}, {16}]*zeta[11])/(64*y^3) + 
   (2837835*betasv[{9}, {16}]*zeta[11])/(256*y^4) - 
   (14157*betasv[{1}, {12}]*zeta[15])/2 + (297297*betasv[{3}, {12}]*zeta[15])/
    (32*y^2) - (891891*betasv[{4}, {12}]*zeta[15])/(128*y^3) + 
   (891891*betasv[{5}, {12}]*zeta[15])/(512*y^4) + 
   (4459455*betasv[{6}, {12}]*zeta[15])/(2048*y^5) + 
   (1486485*betasv[{7}, {12}]*zeta[15])/(8192*y^6) - 
   (70785*zeta[11]*zeta[15])/(32768*y^9) + (94809*zeta[19])/(1132134400*y^2), 
 pinablaFp[6, 8, 6, 4] -> (156080925*betasv[{6, 10}, {12, 16}])/8 + 
   (129324195*betasv[{7, 9}, {12, 16}])/4 - 
   (13378365*betasv[{8, 8}, {12, 16}])/16 + 
   (66891825*betasv[{8, 8}, {16, 12}])/16 + 
   (14652495*betasv[{9, 7}, {12, 16}])/8 + 
   (200675475*betasv[{9, 7}, {16, 12}])/8 - 
   (4459455*betasv[{10, 6}, {12, 16}])/16 + 
   (200675475*betasv[{10, 6}, {16, 12}])/8 - 
   (13378365*betasv[{11, 5}, {16, 12}])/8 - 
   (4459455*betasv[{12, 4}, {16, 12}])/8 + 
   (4459455*betasv[{13, 3}, {16, 12}])/8 - 
   (1911195*betasv[{14, 2}, {16, 12}])/16 + 
   (405405*betasv[{6}, {16}]*zeta[11])/8 - 
   (1332045*betasv[{7}, {16}]*zeta[11])/(16*y) + 
   (1216215*betasv[{8}, {16}]*zeta[11])/(128*y^2) - 
   (11756745*betasv[{9}, {16}]*zeta[11])/(128*y^3) - 
   (14189175*betasv[{10}, {16}]*zeta[11])/(1024*y^4) + 
   (127413*betasv[{2}, {12}]*zeta[15])/8 - 
   (297297*betasv[{3}, {12}]*zeta[15])/(16*y) + 
   (297297*betasv[{4}, {12}]*zeta[15])/(64*y^2) + 
   (891891*betasv[{5}, {12}]*zeta[15])/(256*y^3) - 
   (13378365*betasv[{6}, {12}]*zeta[15])/(1024*y^4) - 
   (13378365*betasv[{7}, {12}]*zeta[15])/(4096*y^5) - 
   (4459455*betasv[{8}, {12}]*zeta[15])/(32768*y^6) + 
   (637065*zeta[11]*zeta[15])/(32768*y^8) - (94809*zeta[19])/(566067200*y), 
 pinablaFp[6, 8, 6, 5] -> (-156080925*betasv[{6, 11}, {12, 16}])/8 - 
   (958782825*betasv[{7, 10}, {12, 16}])/16 - 
   (735810075*betasv[{8, 9}, {12, 16}])/32 - 
   (66891825*betasv[{8, 9}, {16, 12}])/32 - 
   (22297275*betasv[{9, 8}, {12, 16}])/8 - 
   (200675475*betasv[{9, 8}, {16, 12}])/8 + 
   (3185325*betasv[{10, 7}, {12, 16}])/32 - 
   (1806079275*betasv[{10, 7}, {16, 12}])/32 - 
   (735810075*betasv[{11, 6}, {16, 12}])/32 + 
   (66891825*betasv[{12, 5}, {16, 12}])/32 - 
   (22297275*betasv[{13, 4}, {16, 12}])/32 + 
   (3185325*betasv[{14, 3}, {16, 12}])/32 - 
   (289575*betasv[{7}, {16}]*zeta[11])/16 + 
   (2027025*betasv[{8}, {16}]*zeta[11])/(16*y) + 
   (66891825*betasv[{9}, {16}]*zeta[11])/(256*y^2) + 
   (87162075*betasv[{10}, {16}]*zeta[11])/(512*y^3) + 
   (14189175*betasv[{11}, {16}]*zeta[11])/(1024*y^4) - 
   (212355*betasv[{3}, {12}]*zeta[15])/16 + 
   (1486485*betasv[{4}, {12}]*zeta[15])/(64*y) - 
   (4459455*betasv[{5}, {12}]*zeta[15])/(256*y^2) + 
   (49054005*betasv[{6}, {12}]*zeta[15])/(1024*y^3) + 
   (120405285*betasv[{7}, {12}]*zeta[15])/(4096*y^4) + 
   (13378365*betasv[{8}, {12}]*zeta[15])/(4096*y^5) + 
   (4459455*betasv[{9}, {12}]*zeta[15])/(65536*y^6) - 
   (637065*zeta[11]*zeta[15])/(4096*y^7) + (94809*zeta[19])/566067200, 
 pinablaFp[6, 8, 8, 0] -> 2972970*betasv[{6, 6}, {12, 16}] - 
   1321320*betasv[{7, 5}, {12, 16}] - 528528*betasv[{8, 4}, {12, 16}] + 
   2972970*betasv[{8, 4}, {16, 12}] + 264264*betasv[{9, 3}, {12, 16}] - 
   1321320*betasv[{9, 3}, {16, 12}] + (198198*betasv[{10, 2}, {12, 16}])/5 - 
   528528*betasv[{10, 2}, {16, 12}] + 264264*betasv[{11, 1}, {16, 12}] + 
   (198198*betasv[{12, 0}, {16, 12}])/5 - (36036*betasv[{2}, {16}]*zeta[11])/
    5 - (12012*betasv[{3}, {16}]*zeta[11])/y + 
   (6006*betasv[{4}, {16}]*zeta[11])/y^2 + (15015*betasv[{5}, {16}]*zeta[11])/
    (4*y^3) - (135135*betasv[{6}, {16}]*zeta[11])/(64*y^4) + 
   (7601*zeta[15])/(293932800000*y) - (33033*betasv[{0}, {12}]*zeta[15])/
    (100*y^2) - (11011*betasv[{1}, {12}]*zeta[15])/(20*y^3) + 
   (11011*betasv[{2}, {12}]*zeta[15])/(40*y^4) + 
   (11011*betasv[{3}, {12}]*zeta[15])/(64*y^5) - 
   (99099*betasv[{4}, {12}]*zeta[15])/(1024*y^6) + 
   (27027*zeta[11]*zeta[15])/(13107200*y^12) - (10207769*zeta[21])/
    (1764049674240*y^7), pinablaFp[6, 8, 8, 1] -> 
  -5945940*betasv[{6, 7}, {12, 16}] + 2312310*betasv[{8, 5}, {12, 16}] - 
   4459455*betasv[{8, 5}, {16, 12}] - 462462*betasv[{9, 4}, {12, 16}] - 
   2147145*betasv[{9, 4}, {16, 12}] - (924924*betasv[{10, 3}, {12, 16}])/5 + 
   2708706*betasv[{10, 3}, {16, 12}] - 66066*betasv[{11, 2}, {16, 12}] - 
   297297*betasv[{12, 1}, {16, 12}] - (99099*betasv[{13, 0}, {16, 12}])/5 + 
   (168168*betasv[{3}, {16}]*zeta[11])/5 + (21021*betasv[{4}, {16}]*zeta[11])/
    y - (105105*betasv[{5}, {16}]*zeta[11])/(4*y^2) + 
   (135135*betasv[{7}, {16}]*zeta[11])/(32*y^4) - 
   (7601*zeta[15])/293932800000 + (33033*betasv[{0}, {12}]*zeta[15])/(50*y) + 
   (99099*betasv[{1}, {12}]*zeta[15])/(40*y^2) + 
   (11011*betasv[{2}, {12}]*zeta[15])/(80*y^3) - 
   (451451*betasv[{3}, {12}]*zeta[15])/(320*y^4) + 
   (143143*betasv[{4}, {12}]*zeta[15])/(512*y^5) + 
   (297297*betasv[{5}, {12}]*zeta[15])/(2048*y^6) - 
   (81081*zeta[11]*zeta[15])/(3276800*y^11) + (10207769*zeta[21])/
    (252007096320*y^6), pinablaFp[6, 8, 8, 2] -> 
  10405395*betasv[{6, 8}, {12, 16}] + 5945940*betasv[{7, 7}, {12, 16}] - 
   (10405395*betasv[{8, 6}, {12, 16}])/2 + 
   (22297275*betasv[{8, 6}, {16, 12}])/4 + 9909900*betasv[{9, 5}, {16, 12}] + 
   (6243237*betasv[{10, 4}, {12, 16}])/10 - 
   (8225217*betasv[{10, 4}, {16, 12}])/4 - 
   2576574*betasv[{11, 3}, {16, 12}] + (2873871*betasv[{12, 2}, {16, 12}])/
    4 + 198198*betasv[{13, 1}, {16, 12}] + (99099*betasv[{14, 0}, {16, 12}])/
    20 - (567567*betasv[{4}, {16}]*zeta[11])/5 + 
   (945945*betasv[{6}, {16}]*zeta[11])/(16*y^2) - 
   (135135*betasv[{7}, {16}]*zeta[11])/(8*y^3) - 
   (945945*betasv[{8}, {16}]*zeta[11])/(128*y^4) - 
   (33033*betasv[{0}, {12}]*zeta[15])/50 - (33033*betasv[{1}, {12}]*zeta[15])/
    (5*y) - (957957*betasv[{2}, {12}]*zeta[15])/(160*y^2) + 
   (429429*betasv[{3}, {12}]*zeta[15])/(80*y^3) + 
   (2741739*betasv[{4}, {12}]*zeta[15])/(2560*y^4) - 
   (165165*betasv[{5}, {12}]*zeta[15])/(128*y^5) - 
   (1486485*betasv[{6}, {12}]*zeta[15])/(8192*y^6) + 
   (891891*zeta[11]*zeta[15])/(3276800*y^10) - (10207769*zeta[21])/
    (42001182720*y^5), pinablaFp[6, 8, 8, 3] -> 
  (-31216185*betasv[{6, 9}, {12, 16}])/2 - 
   20810790*betasv[{7, 8}, {12, 16}] + 5945940*betasv[{8, 7}, {12, 16}] - 
   (22297275*betasv[{8, 7}, {16, 12}])/4 + 
   (10405395*betasv[{9, 6}, {12, 16}])/4 - 
   (165990825*betasv[{9, 6}, {16, 12}])/8 - 
   (6243237*betasv[{10, 5}, {12, 16}])/4 - 
   (74423349*betasv[{10, 5}, {16, 12}])/8 + 
   (26261235*betasv[{11, 4}, {16, 12}])/4 + 
   495495*betasv[{12, 3}, {16, 12}] - (6441435*betasv[{13, 2}, {16, 12}])/8 - 
   (495495*betasv[{14, 1}, {16, 12}])/8 + (567567*betasv[{5}, {16}]*zeta[11])/
    2 - (945945*betasv[{6}, {16}]*zeta[11])/(8*y) - 
   (135135*betasv[{7}, {16}]*zeta[11])/(2*y^2) + 
   (945945*betasv[{8}, {16}]*zeta[11])/(16*y^3) + 
   (2837835*betasv[{9}, {16}]*zeta[11])/(256*y^4) + 
   (33033*betasv[{1}, {12}]*zeta[15])/4 + (429429*betasv[{2}, {12}]*zeta[15])/
    (16*y) - (33033*betasv[{3}, {12}]*zeta[15])/(8*y^2) - 
   (1750749*betasv[{4}, {12}]*zeta[15])/(128*y^3) + 
   (24807783*betasv[{5}, {12}]*zeta[15])/(5120*y^4) + 
   (11066055*betasv[{6}, {12}]*zeta[15])/(4096*y^5) + 
   (1486485*betasv[{7}, {12}]*zeta[15])/(8192*y^6) - 
   (891891*zeta[11]*zeta[15])/(327680*y^9) + (10207769*zeta[21])/
    (8400236544*y^4), pinablaFp[6, 8, 8, 4] -> 
  (156080925*betasv[{6, 10}, {12, 16}])/8 + 
   (93648555*betasv[{7, 9}, {12, 16}])/2 + 
   (10405395*betasv[{8, 8}, {12, 16}])/2 + 
   (66891825*betasv[{8, 8}, {16, 12}])/16 - 
   (16351335*betasv[{9, 7}, {12, 16}])/2 + 
   (116441325*betasv[{9, 7}, {16, 12}])/4 + 
   (22891869*betasv[{10, 6}, {12, 16}])/8 + 
   (601035435*betasv[{10, 6}, {16, 12}])/16 - 
   (1090089*betasv[{11, 5}, {16, 12}])/2 - 
   (92657565*betasv[{12, 4}, {16, 12}])/16 + 
   (5450445*betasv[{13, 3}, {16, 12}])/4 + 
   (5450445*betasv[{14, 2}, {16, 12}])/16 - 
   (2081079*betasv[{6}, {16}]*zeta[11])/4 + 
   (1486485*betasv[{7}, {16}]*zeta[11])/(4*y) - 
   (945945*betasv[{8}, {16}]*zeta[11])/(16*y^2) - 
   (8513505*betasv[{9}, {16}]*zeta[11])/(64*y^3) - 
   (14189175*betasv[{10}, {16}]*zeta[11])/(1024*y^4) - 
   (363363*betasv[{2}, {12}]*zeta[15])/8 - 
   (363363*betasv[{3}, {12}]*zeta[15])/(8*y) + 
   (6177171*betasv[{4}, {12}]*zeta[15])/(128*y^2) + 
   (363363*betasv[{5}, {12}]*zeta[15])/(320*y^3) - 
   (40069029*betasv[{6}, {12}]*zeta[15])/(2048*y^4) - 
   (7762755*betasv[{7}, {12}]*zeta[15])/(2048*y^5) - 
   (4459455*betasv[{8}, {12}]*zeta[15])/(32768*y^6) + 
   (8027019*zeta[11]*zeta[15])/(327680*y^8) - (10207769*zeta[21])/
    (2100059136*y^3), pinablaFp[6, 8, 8, 5] -> 
  (-156080925*betasv[{6, 11}, {12, 16}])/8 - 
   (156080925*betasv[{7, 10}, {12, 16}])/2 - 
   (343378035*betasv[{8, 9}, {12, 16}])/8 - 
   (66891825*betasv[{8, 9}, {16, 12}])/32 + 
   (93648555*betasv[{9, 8}, {12, 16}])/8 - 
   (899323425*betasv[{9, 8}, {16, 12}])/32 - 
   (29432403*betasv[{10, 7}, {12, 16}])/8 - 
   (295810515*betasv[{10, 7}, {16, 12}])/4 - 
   (590134545*betasv[{11, 6}, {16, 12}])/16 + 
   (291053763*betasv[{12, 5}, {16, 12}])/32 + 
   (16351335*betasv[{13, 4}, {16, 12}])/32 - 
   (16351335*betasv[{14, 3}, {16, 12}])/16 + 
   (2675673*betasv[{7}, {16}]*zeta[11])/4 - 
   (8513505*betasv[{8}, {16}]*zeta[11])/(16*y) + 
   (31216185*betasv[{9}, {16}]*zeta[11])/(64*y^2) + 
   (14189175*betasv[{10}, {16}]*zeta[11])/(64*y^3) + 
   (14189175*betasv[{11}, {16}]*zeta[11])/(1024*y^4) + 
   (1090089*betasv[{3}, {12}]*zeta[15])/8 - 
   (1090089*betasv[{4}, {12}]*zeta[15])/(64*y) - 
   (97017921*betasv[{5}, {12}]*zeta[15])/(1280*y^2) + 
   (39342303*betasv[{6}, {12}]*zeta[15])/(512*y^3) + 
   (19720701*betasv[{7}, {12}]*zeta[15])/(512*y^4) + 
   (59954895*betasv[{8}, {12}]*zeta[15])/(16384*y^5) + 
   (4459455*betasv[{9}, {12}]*zeta[15])/(65536*y^6) - 
   (8027019*zeta[11]*zeta[15])/(40960*y^7) + (10207769*zeta[21])/
    (700019712*y^2), pinablaFp[6, 8, 8, 6] -> 
  (468242775*betasv[{6, 12}, {12, 16}])/32 + 
   (780404625*betasv[{7, 11}, {12, 16}])/8 + 
   (3589861275*betasv[{8, 10}, {12, 16}])/32 + 
   (66891825*betasv[{8, 10}, {16, 12}])/128 + 
   (31216185*betasv[{9, 9}, {12, 16}])/8 + 
   (274999725*betasv[{9, 9}, {16, 12}])/16 + 
   (56189133*betasv[{10, 8}, {12, 16}])/16 + 
   (11596069485*betasv[{10, 8}, {16, 12}])/128 + 
   (1773376605*betasv[{11, 7}, {16, 12}])/16 + 
   (2085538455*betasv[{12, 6}, {16, 12}])/128 - 
   (42513471*betasv[{13, 5}, {16, 12}])/8 + 
   (212567355*betasv[{14, 4}, {16, 12}])/128 - 
   (5108103*betasv[{8}, {16}]*zeta[11])/8 - 
   (2837835*betasv[{9}, {16}]*zeta[11])/(16*y) - 
   (326351025*betasv[{10}, {16}]*zeta[11])/(256*y^2) - 
   (70945875*betasv[{11}, {16}]*zeta[11])/(256*y^3) - 
   (42567525*betasv[{12}, {16}]*zeta[11])/(4096*y^4) - 
   (14171157*betasv[{4}, {12}]*zeta[15])/64 + 
   (14171157*betasv[{5}, {12}]*zeta[15])/(80*y) - 
   (139035897*betasv[{6}, {12}]*zeta[15])/(1024*y^2) - 
   (118225107*betasv[{7}, {12}]*zeta[15])/(512*y^3) - 
   (773071299*betasv[{8}, {12}]*zeta[15])/(16384*y^4) - 
   (18333315*betasv[{9}, {12}]*zeta[15])/(8192*y^5) - 
   (4459455*betasv[{10}, {12}]*zeta[15])/(262144*y^6) + 
   (56189133*zeta[11]*zeta[15])/(40960*y^6) - (10207769*zeta[21])/
    (350009856*y), pinablaFp[6, 8, 8, 7] -> 
  (-468242775*betasv[{6, 13}, {12, 16}])/64 - 
   (1404728325*betasv[{7, 12}, {12, 16}])/16 - 
   (2965537575*betasv[{8, 11}, {12, 16}])/16 - 
   (3902023125*betasv[{9, 10}, {12, 16}])/64 - 
   (1300674375*betasv[{9, 10}, {16, 12}])/256 - 
   6243237*betasv[{10, 9}, {12, 16}] - 
   (17096063985*betasv[{10, 9}, {16, 12}])/256 - 
   (22236329115*betasv[{11, 8}, {16, 12}])/128 - 
   (12725798085*betasv[{12, 7}, {16, 12}])/128 - 
   (384999615*betasv[{13, 6}, {16, 12}])/256 - 
   (297594297*betasv[{14, 5}, {16, 12}])/256 + 
   (6435*betasv[{8}, {16}]*pinablaE[6, 6])/4 + 1135134*betasv[{9}, {16}]*
    zeta[11] + (354729375*betasv[{10}, {16}]*zeta[11])/(128*y) + 
   (269594325*betasv[{11}, {16}]*zeta[11])/(128*y^2) + 
   (127702575*betasv[{12}, {16}]*zeta[11])/(512*y^3) + 
   (42567525*betasv[{13}, {16}]*zeta[11])/(8192*y^4) + 
   (99198099*betasv[{5}, {12}]*zeta[15])/640 + 
   (25666641*betasv[{6}, {12}]*zeta[15])/(512*y) + 
   (848386539*betasv[{7}, {12}]*zeta[15])/(1024*y^2) + 
   (1482421941*betasv[{8}, {12}]*zeta[15])/(4096*y^3) + 
   (1139737599*betasv[{9}, {12}]*zeta[15])/(32768*y^4) + 
   (86711625*betasv[{10}, {12}]*zeta[15])/(131072*y^5) - 
   (429*pinablaE[6, 6]*zeta[15])/(8192*y^6) - (168567399*zeta[11]*zeta[15])/
    (20480*y^5) + (10207769*zeta[21])/350009856, 
 pinablaFp[6, 8, 10, 0] -> 2972970*betasv[{6, 6}, {12, 16}] + 
   283140*betasv[{7, 5}, {12, 16}] - 849420*betasv[{8, 4}, {12, 16}] + 
   2972970*betasv[{8, 4}, {16, 12}] - 231660*betasv[{9, 3}, {12, 16}] + 
   283140*betasv[{9, 3}, {16, 12}] - 12870*betasv[{10, 2}, {12, 16}] - 
   849420*betasv[{10, 2}, {16, 12}] - 231660*betasv[{11, 1}, {16, 12}] - 
   12870*betasv[{12, 0}, {16, 12}] + 2340*betasv[{2}, {16}]*zeta[11] + 
   (10530*betasv[{3}, {16}]*zeta[11])/y + (19305*betasv[{4}, {16}]*zeta[11])/
    (2*y^2) - (6435*betasv[{5}, {16}]*zeta[11])/(8*y^3) - 
   (135135*betasv[{6}, {16}]*zeta[11])/(64*y^4) - 
   (691*zeta[15])/(134120448000*y) + (429*betasv[{0}, {12}]*zeta[15])/
    (4*y^2) + (3861*betasv[{1}, {12}]*zeta[15])/(8*y^3) + 
   (14157*betasv[{2}, {12}]*zeta[15])/(32*y^4) - 
   (4719*betasv[{3}, {12}]*zeta[15])/(128*y^5) - 
   (99099*betasv[{4}, {12}]*zeta[15])/(1024*y^6) + 
   (819*zeta[11]*zeta[15])/(262144*y^12) - (5968404013*zeta[23])/
    (115348529479680*y^9), pinablaFp[6, 8, 10, 1] -> 
  -5945940*betasv[{6, 7}, {12, 16}] - 3610035*betasv[{7, 6}, {12, 16}] + 
   1911195*betasv[{8, 5}, {12, 16}] - 4459455*betasv[{8, 5}, {16, 12}] + 
   1061775*betasv[{9, 4}, {12, 16}] - 4954950*betasv[{9, 4}, {16, 12}] + 
   96525*betasv[{10, 3}, {12, 16}] + 1344915*betasv[{10, 3}, {16, 12}] + 
   1370655*betasv[{11, 2}, {16, 12}] + 205920*betasv[{12, 1}, {16, 12}] + 
   6435*betasv[{13, 0}, {16, 12}] - 17550*betasv[{3}, {16}]*zeta[11] - 
   (96525*betasv[{4}, {16}]*zeta[11])/(2*y) - 
   (173745*betasv[{5}, {16}]*zeta[11])/(8*y^2) + 
   (328185*betasv[{6}, {16}]*zeta[11])/(32*y^3) + 
   (135135*betasv[{7}, {16}]*zeta[11])/(32*y^4) + 
   (691*zeta[15])/134120448000 - (429*betasv[{0}, {12}]*zeta[15])/(2*y) - 
   (1716*betasv[{1}, {12}]*zeta[15])/y^2 - (91377*betasv[{2}, {12}]*zeta[15])/
    (32*y^3) - (89661*betasv[{3}, {12}]*zeta[15])/(128*y^4) + 
   (165165*betasv[{4}, {12}]*zeta[15])/(256*y^5) + 
   (297297*betasv[{5}, {12}]*zeta[15])/(2048*y^6) - 
   (2457*zeta[11]*zeta[15])/(65536*y^11) + (5968404013*zeta[23])/
    (12816503275520*y^8), pinablaFp[6, 8, 10, 2] -> 
  10405395*betasv[{6, 8}, {12, 16}] + 13166010*betasv[{7, 7}, {12, 16}] - 
   (3185325*betasv[{8, 6}, {12, 16}])/2 + (22297275*betasv[{8, 6}, {16, 12}])/
    4 - 3610035*betasv[{9, 5}, {12, 16}] + 
   (28243215*betasv[{9, 5}, {16, 12}])/2 - 
   (1061775*betasv[{10, 4}, {12, 16}])/2 + 
   (15360345*betasv[{10, 4}, {16, 12}])/4 - 
   4086225*betasv[{11, 3}, {16, 12}] - (5965245*betasv[{12, 2}, {16, 12}])/
    4 - (238095*betasv[{13, 1}, {16, 12}])/2 - 
   (6435*betasv[{14, 0}, {16, 12}])/4 + 96525*betasv[{4}, {16}]*zeta[11] + 
   (328185*betasv[{5}, {16}]*zeta[11])/(2*y) + 
   (289575*betasv[{6}, {16}]*zeta[11])/(16*y^2) - 
   (598455*betasv[{7}, {16}]*zeta[11])/(16*y^3) - 
   (945945*betasv[{8}, {16}]*zeta[11])/(128*y^4) + 
   (429*betasv[{0}, {12}]*zeta[15])/2 + (15873*betasv[{1}, {12}]*zeta[15])/
    (4*y) + (397683*betasv[{2}, {12}]*zeta[15])/(32*y^2) + 
   (272415*betasv[{3}, {12}]*zeta[15])/(32*y^3) - 
   (1024023*betasv[{4}, {12}]*zeta[15])/(512*y^4) - 
   (1882881*betasv[{5}, {12}]*zeta[15])/(1024*y^5) - 
   (1486485*betasv[{6}, {12}]*zeta[15])/(8192*y^6) + 
   (27027*zeta[11]*zeta[15])/(65536*y^10) - (5968404013*zeta[23])/
    (1602062909440*y^7), pinablaFp[6, 8, 10, 3] -> 
  (-31216185*betasv[{6, 9}, {12, 16}])/2 - 
   (66891825*betasv[{7, 8}, {12, 16}])/2 - 
   (13378365*betasv[{8, 7}, {12, 16}])/2 - 
   (22297275*betasv[{8, 7}, {16, 12}])/4 + 8918910*betasv[{9, 6}, {12, 16}] - 
   (52026975*betasv[{9, 6}, {16, 12}])/2 + 
   (4459455*betasv[{10, 5}, {12, 16}])/2 - 
   (93648555*betasv[{10, 5}, {16, 12}])/4 + 
   (6621615*betasv[{11, 4}, {16, 12}])/2 + 
   (24189165*betasv[{12, 3}, {16, 12}])/4 + 
   (2027025*betasv[{13, 2}, {16, 12}])/2 + (135135*betasv[{14, 1}, {16, 12}])/
    4 - 405405*betasv[{5}, {16}]*zeta[11] - 
   (405405*betasv[{6}, {16}]*zeta[11])/y + 
   (1216215*betasv[{7}, {16}]*zeta[11])/(16*y^2) + 
   (6081075*betasv[{8}, {16}]*zeta[11])/(64*y^3) + 
   (2837835*betasv[{9}, {16}]*zeta[11])/(256*y^4) - 
   (9009*betasv[{1}, {12}]*zeta[15])/2 - (135135*betasv[{2}, {12}]*zeta[15])/
    (4*y) - (1612611*betasv[{3}, {12}]*zeta[15])/(32*y^2) - 
   (441441*betasv[{4}, {12}]*zeta[15])/(64*y^3) + 
   (6243237*betasv[{5}, {12}]*zeta[15])/(512*y^4) + 
   (3468465*betasv[{6}, {12}]*zeta[15])/(1024*y^5) + 
   (1486485*betasv[{7}, {12}]*zeta[15])/(8192*y^6) - 
   (135135*zeta[11]*zeta[15])/(32768*y^9) + (5968404013*zeta[23])/
    (228866129920*y^6), pinablaFp[6, 8, 10, 4] -> 
  (156080925*betasv[{6, 10}, {12, 16}])/8 + 
   (263107845*betasv[{7, 9}, {12, 16}])/4 + 
   (147162015*betasv[{8, 8}, {12, 16}])/4 + 
   (66891825*betasv[{8, 8}, {16, 12}])/16 - 
   (57972915*betasv[{9, 7}, {12, 16}])/4 + 
   (274999725*betasv[{9, 7}, {16, 12}])/8 - 
   (57972915*betasv[{10, 6}, {12, 16}])/8 + 
   (988512525*betasv[{10, 6}, {16, 12}])/16 + 
   (36891855*betasv[{11, 5}, {16, 12}])/2 - 
   (209053845*betasv[{12, 4}, {16, 12}])/16 - 
   (40405365*betasv[{13, 3}, {16, 12}])/8 - 
   (5270265*betasv[{14, 2}, {16, 12}])/16 + 
   (5270265*betasv[{6}, {16}]*zeta[11])/4 + 
   (5270265*betasv[{7}, {16}]*zeta[11])/(8*y) - 
   (13378365*betasv[{8}, {16}]*zeta[11])/(32*y^2) - 
   (23918895*betasv[{9}, {16}]*zeta[11])/(128*y^3) - 
   (14189175*betasv[{10}, {16}]*zeta[11])/(1024*y^4) + 
   (351351*betasv[{2}, {12}]*zeta[15])/8 + 
   (2693691*betasv[{3}, {12}]*zeta[15])/(16*y) + 
   (13936923*betasv[{4}, {12}]*zeta[15])/(128*y^2) - 
   (2459457*betasv[{5}, {12}]*zeta[15])/(64*y^3) - 
   (65900835*betasv[{6}, {12}]*zeta[15])/(2048*y^4) - 
   (18333315*betasv[{7}, {12}]*zeta[15])/(4096*y^5) - 
   (4459455*betasv[{8}, {12}]*zeta[15])/(32768*y^6) + 
   (1216215*zeta[11]*zeta[15])/(32768*y^8) - (17905212039*zeta[23])/
    (114433064960*y^5), pinablaFp[6, 8, 10, 5] -> 
  (-156080925*betasv[{6, 11}, {12, 16}])/8 - 
   (1627701075*betasv[{7, 10}, {12, 16}])/16 - 
   (1672295625*betasv[{8, 9}, {12, 16}])/16 - 
   (66891825*betasv[{8, 9}, {16, 12}])/32 + 
   (111486375*betasv[{9, 8}, {12, 16}])/16 - 
   (512837325*betasv[{9, 8}, {16, 12}])/16 + 
   (289864575*betasv[{10, 7}, {12, 16}])/16 - 
   (3352023675*betasv[{10, 7}, {16, 12}])/32 - 
   (1357431075*betasv[{11, 6}, {16, 12}])/16 + 
   (184459275*betasv[{12, 5}, {16, 12}])/32 + 
   (61486425*betasv[{13, 4}, {16, 12}])/4 + 
   (61486425*betasv[{14, 3}, {16, 12}])/32 - 
   (26351325*betasv[{7}, {16}]*zeta[11])/8 - 
   (10135125*betasv[{8}, {16}]*zeta[11])/(32*y) + 
   (152026875*betasv[{9}, {16}]*zeta[11])/(128*y^2) + 
   (147972825*betasv[{10}, {16}]*zeta[11])/(512*y^3) + 
   (14189175*betasv[{11}, {16}]*zeta[11])/(1024*y^4) - 
   (4099095*betasv[{3}, {12}]*zeta[15])/16 - 
   (4099095*betasv[{4}, {12}]*zeta[15])/(8*y) - 
   (12297285*betasv[{5}, {12}]*zeta[15])/(256*y^2) + 
   (90495405*betasv[{6}, {12}]*zeta[15])/(512*y^3) + 
   (223468245*betasv[{7}, {12}]*zeta[15])/(4096*y^4) + 
   (34189155*betasv[{8}, {12}]*zeta[15])/(8192*y^5) + 
   (4459455*betasv[{9}, {12}]*zeta[15])/(65536*y^6) - 
   (1216215*zeta[11]*zeta[15])/(4096*y^7) + (17905212039*zeta[23])/
    (22886612992*y^4), pinablaFp[6, 8, 10, 6] -> 
  (468242775*betasv[{6, 12}, {12, 16}])/32 + 
   (1939862925*betasv[{7, 11}, {12, 16}])/16 + 
   (6622290675*betasv[{8, 10}, {12, 16}])/32 + 
   (66891825*betasv[{8, 10}, {16, 12}])/128 + 
   (334459125*betasv[{9, 9}, {12, 16}])/8 + 
   (1226350125*betasv[{9, 9}, {16, 12}])/64 - 
   (66891825*betasv[{10, 8}, {12, 16}])/2 + 
   (15184444275*betasv[{10, 8}, {16, 12}])/128 + 
   (6066885825*betasv[{11, 7}, {16, 12}])/32 + 
   (7222290075*betasv[{12, 6}, {16, 12}])/128 - 
   (1660133475*betasv[{13, 5}, {16, 12}])/64 - 
   (922296375*betasv[{14, 4}, {16, 12}])/128 + 6081075*betasv[{8}, {16}]*
    zeta[11] - (30405375*betasv[{9}, {16}]*zeta[11])/(16*y) - 
   (602026425*betasv[{10}, {16}]*zeta[11])/(256*y^2) - 
   (176351175*betasv[{11}, {16}]*zeta[11])/(512*y^3) - 
   (42567525*betasv[{12}, {16}]*zeta[11])/(4096*y^4) + 
   (61486425*betasv[{4}, {12}]*zeta[15])/64 + 
   (110675565*betasv[{5}, {12}]*zeta[15])/(128*y) - 
   (481486005*betasv[{6}, {12}]*zeta[15])/(1024*y^2) - 
   (404459055*betasv[{7}, {12}]*zeta[15])/(1024*y^3) - 
   (1012296285*betasv[{8}, {12}]*zeta[15])/(16384*y^4) - 
   (81756675*betasv[{9}, {12}]*zeta[15])/(32768*y^5) - 
   (4459455*betasv[{10}, {12}]*zeta[15])/(262144*y^6) + 
   (8513505*zeta[11]*zeta[15])/(4096*y^6) - (17905212039*zeta[23])/
    (5721653248*y^3), pinablaFp[6, 8, 10, 7] -> 
  (-468242775*betasv[{6, 13}, {12, 16}])/64 - 
   (6756074325*betasv[{7, 12}, {12, 16}])/64 - 
   (19064170125*betasv[{8, 11}, {12, 16}])/64 - 
   (9966881925*betasv[{9, 10}, {12, 16}])/64 - 
   (22297275*betasv[{9, 10}, {16, 12}])/4 + 
   (1270944675*betasv[{10, 9}, {12, 16}])/32 - 
   (5329048725*betasv[{10, 9}, {16, 12}])/64 - 
   (16692550875*betasv[{11, 8}, {16, 12}])/64 - 
   (12711473775*betasv[{12, 7}, {16, 12}])/64 + 
   (269594325*betasv[{13, 6}, {16, 12}])/64 + 
   (553377825*betasv[{14, 5}, {16, 12}])/32 + 
   (6435*betasv[{8}, {16}]*pinablaE[6, 6])/4 - 
   (115540425*betasv[{9}, {16}]*zeta[11])/16 + 
   (906080175*betasv[{10}, {16}]*zeta[11])/(128*y) + 
   (1733106375*betasv[{11}, {16}]*zeta[11])/(512*y^2) + 
   (614188575*betasv[{12}, {16}]*zeta[11])/(2048*y^3) + 
   (42567525*betasv[{13}, {16}]*zeta[11])/(8192*y^4) - 
   (36891855*betasv[{5}, {12}]*zeta[15])/16 - 
   (17972955*betasv[{6}, {12}]*zeta[15])/(128*y) + 
   (847431585*betasv[{7}, {12}]*zeta[15])/(512*y^2) + 
   (1112836725*betasv[{8}, {12}]*zeta[15])/(2048*y^3) + 
   (355269915*betasv[{9}, {12}]*zeta[15])/(8192*y^4) + 
   (1486485*betasv[{10}, {12}]*zeta[15])/(2048*y^5) - 
   (429*pinablaE[6, 6]*zeta[15])/(8192*y^6) - (25540515*zeta[11]*zeta[15])/
    (2048*y^5) + (53715636117*zeta[23])/(5721653248*y^2), 
 pinablaFp[6, 8, 10, 8] -> (468242775*betasv[{6, 14}, {12, 16}])/256 + 
   (7692559875*betasv[{7, 13}, {12, 16}])/128 + 
   (38730366675*betasv[{8, 12}, {12, 16}])/128 + 
   (38997933975*betasv[{9, 11}, {12, 16}])/128 - 
   (2742564825*betasv[{10, 10}, {12, 16}])/256 + 
   (7112830725*betasv[{10, 10}, {16, 12}])/256 + 
   (27350648325*betasv[{11, 9}, {16, 12}])/128 + 
   (44106036975*betasv[{12, 8}, {16, 12}])/128 + 
   (12172285125*betasv[{13, 7}, {16, 12}])/128 - 
   (5803372575*betasv[{14, 6}, {16, 12}])/256 - 
   (156585*betasv[{9}, {16}]*pinablaE[6, 6])/8 + 
   (6435*betasv[{8}, {16}]*pinablaE[6, 7])/4 + 
   (249324075*betasv[{10}, {16}]*zeta[11])/128 - 
   (3545266725*betasv[{11}, {16}]*zeta[11])/(256*y) - 
   (3520942425*betasv[{12}, {16}]*zeta[11])/(1024*y^2) - 
   (699323625*betasv[{13}, {16}]*zeta[11])/(4096*y^3) - 
   (42567525*betasv[{14}, {16}]*zeta[11])/(32768*y^4) + 
   (386891505*betasv[{6}, {12}]*zeta[15])/128 - 
   (811485675*betasv[{7}, {12}]*zeta[15])/(256*y) - 
   (2940402465*betasv[{8}, {12}]*zeta[15])/(1024*y^2) - 
   (1823376555*betasv[{9}, {12}]*zeta[15])/(4096*y^3) - 
   (474188715*betasv[{10}, {12}]*zeta[15])/(32768*y^4) + 
   (10439*pinablaE[6, 6]*zeta[15])/(4096*y^5) - (429*pinablaE[6, 7]*zeta[15])/
    (8192*y^6) + (127702575*zeta[11]*zeta[15])/(2048*y^4) - 
   (53715636117*zeta[23])/(2860826624*y), pinablaFp[6, 8, 10, 9] -> 
  (-8629045425*betasv[{7, 14}, {12, 16}])/512 - 
   (100538412975*betasv[{8, 13}, {12, 16}])/512 - 
   (194454535275*betasv[{9, 12}, {12, 16}])/512 - 
   (33512804325*betasv[{10, 11}, {12, 16}])/512 - 
   (41576309775*betasv[{11, 10}, {16, 12}])/512 - 
   (170264018925*betasv[{12, 9}, {16, 12}])/512 - 
   (124728929325*betasv[{13, 8}, {16, 12}])/512 - 
   (565539975*betasv[{14, 7}, {16, 12}])/512 + 
   (3519945*betasv[{10}, {16}]*pinablaE[6, 6])/32 - 
   (87945*betasv[{9}, {16}]*pinablaE[6, 7])/4 + 
   (6435*betasv[{8}, {16}]*pinablaE[6, 8])/4 + 
   (231*betasv[{6}, {12}]*pinablaE[8, 8])/2 + 
   (3046618575*betasv[{11}, {16}]*zeta[11])/256 + 
   (17677685025*betasv[{12}, {16}]*zeta[11])/(1024*y) + 
   (9139855725*betasv[{13}, {16}]*zeta[11])/(4096*y^2) + 
   (784458675*betasv[{14}, {16}]*zeta[11])/(16384*y^3) - 
   (21*pinablaE[8, 8]*zeta[11])/(256*y^4) + 
   (37702665*betasv[{7}, {12}]*zeta[15])/256 + 
   (8315261955*betasv[{8}, {12}]*zeta[15])/(1024*y) + 
   (11350934595*betasv[{9}, {12}]*zeta[15])/(4096*y^2) + 
   (2771753985*betasv[{10}, {12}]*zeta[15])/(16384*y^3) - 
   (234663*pinablaE[6, 6]*zeta[15])/(4096*y^4) + 
   (5863*pinablaE[6, 7]*zeta[15])/(2048*y^5) - (429*pinablaE[6, 8]*zeta[15])/
    (8192*y^6) - (127702575*zeta[11]*zeta[15])/(512*y^3) + 
   (53715636117*zeta[23])/2860826624, pinablaFp[6, 8, 12, 0] -> 
  2972970*betasv[{6, 6}, {12, 16}] + 2265120*betasv[{7, 5}, {12, 16}] + 
   637065*betasv[{8, 4}, {12, 16}] + 2972970*betasv[{8, 4}, {16, 12}] + 
   68640*betasv[{9, 3}, {12, 16}] + 2265120*betasv[{9, 3}, {16, 12}] + 
   2145*betasv[{10, 2}, {12, 16}] + 637065*betasv[{10, 2}, {16, 12}] + 
   68640*betasv[{11, 1}, {16, 12}] + 2145*betasv[{12, 0}, {16, 12}] - 
   390*betasv[{2}, {16}]*zeta[11] - (3120*betasv[{3}, {16}]*zeta[11])/y - 
   (57915*betasv[{4}, {16}]*zeta[11])/(8*y^2) - 
   (6435*betasv[{5}, {16}]*zeta[11])/y^3 - 
   (135135*betasv[{6}, {16}]*zeta[11])/(64*y^4) + 
   (691*zeta[15])/(1188794880000*y) - (143*betasv[{0}, {12}]*zeta[15])/
    (8*y^2) - (143*betasv[{1}, {12}]*zeta[15])/y^3 - 
   (42471*betasv[{2}, {12}]*zeta[15])/(128*y^4) - 
   (4719*betasv[{3}, {12}]*zeta[15])/(16*y^5) - 
   (99099*betasv[{4}, {12}]*zeta[15])/(1024*y^6) + 
   (9009*zeta[11]*zeta[15])/(1048576*y^12) - (99354071635*zeta[25])/
    (61961428271104*y^11), pinablaFp[6, 8, 12, 1] -> 
  -5945940*betasv[{6, 7}, {12, 16}] - 8069490*betasv[{7, 6}, {12, 16}] - 
   (6583005*betasv[{8, 5}, {12, 16}])/2 - 4459455*betasv[{8, 5}, {16, 12}] - 
   (1014585*betasv[{9, 4}, {12, 16}])/2 - 8423415*betasv[{9, 4}, {16, 12}] - 
   23595*betasv[{10, 3}, {12, 16}] - 4105530*betasv[{10, 3}, {16, 12}] - 
   791505*betasv[{11, 2}, {16, 12}] - (113685*betasv[{12, 1}, {16, 12}])/2 - 
   (2145*betasv[{13, 0}, {16, 12}])/2 + 4290*betasv[{3}, {16}]*zeta[11] + 
   (92235*betasv[{4}, {16}]*zeta[11])/(4*y) + 
   (598455*betasv[{5}, {16}]*zeta[11])/(16*y^2) + 
   (366795*betasv[{6}, {16}]*zeta[11])/(16*y^3) + 
   (135135*betasv[{7}, {16}]*zeta[11])/(32*y^4) - 
   (691*zeta[15])/1188794880000 + (143*betasv[{0}, {12}]*zeta[15])/(4*y) + 
   (7579*betasv[{1}, {12}]*zeta[15])/(16*y^2) + 
   (52767*betasv[{2}, {12}]*zeta[15])/(32*y^3) + 
   (136851*betasv[{3}, {12}]*zeta[15])/(64*y^4) + 
   (561561*betasv[{4}, {12}]*zeta[15])/(512*y^5) + 
   (297297*betasv[{5}, {12}]*zeta[15])/(2048*y^6) - 
   (27027*zeta[11]*zeta[15])/(262144*y^11) + (1092894787985*zeta[25])/
    (61961428271104*y^10), pinablaFp[6, 8, 12, 2] -> 
  10405395*betasv[{6, 8}, {12, 16}] + 22084920*betasv[{7, 7}, {12, 16}] + 
   (107663985*betasv[{8, 6}, {12, 16}])/8 + 
   (22297275*betasv[{8, 6}, {16, 12}])/4 + (5827965*betasv[{9, 5}, {12, 16}])/
    2 + 19324305*betasv[{9, 5}, {16, 12}] + 
   (1533675*betasv[{10, 4}, {12, 16}])/8 + 
   (70855785*betasv[{10, 4}, {16, 12}])/4 + 
   5688540*betasv[{11, 3}, {16, 12}] + (5772195*betasv[{12, 2}, {16, 12}])/
    8 + (62205*betasv[{13, 1}, {16, 12}])/2 + 
   (2145*betasv[{14, 0}, {16, 12}])/8 - (139425*betasv[{4}, {16}]*zeta[11])/
    4 - (529815*betasv[{5}, {16}]*zeta[11])/(4*y) - 
   (9787635*betasv[{6}, {16}]*zeta[11])/(64*y^2) - 
   (250965*betasv[{7}, {16}]*zeta[11])/(4*y^3) - 
   (945945*betasv[{8}, {16}]*zeta[11])/(128*y^4) - 
   (143*betasv[{0}, {12}]*zeta[15])/4 - (4147*betasv[{1}, {12}]*zeta[15])/
    (4*y) - (384813*betasv[{2}, {12}]*zeta[15])/(64*y^2) - 
   (94809*betasv[{3}, {12}]*zeta[15])/(8*y^3) - 
   (4723719*betasv[{4}, {12}]*zeta[15])/(512*y^4) - 
   (1288287*betasv[{5}, {12}]*zeta[15])/(512*y^5) - 
   (1486485*betasv[{6}, {12}]*zeta[15])/(8192*y^6) + 
   (297297*zeta[11]*zeta[15])/(262144*y^10) - (5464473939925*zeta[25])/
    (30980714135552*y^9), pinablaFp[6, 8, 12, 3] -> 
  (-31216185*betasv[{6, 9}, {12, 16}])/2 - 
   49054005*betasv[{7, 8}, {12, 16}] - (173918745*betasv[{8, 7}, {12, 16}])/
    4 - (22297275*betasv[{8, 7}, {16, 12}])/4 - 
   (212567355*betasv[{9, 6}, {12, 16}])/16 - 
   (260134875*betasv[{9, 6}, {16, 12}])/8 - 
   (19324305*betasv[{10, 5}, {12, 16}])/16 - 
   (405810405*betasv[{10, 5}, {16, 12}])/8 - 
   (110675565*betasv[{11, 4}, {16, 12}])/4 - 
   (22837815*betasv[{12, 3}, {16, 12}])/4 - 
   (6891885*betasv[{13, 2}, {16, 12}])/16 - 
   (135135*betasv[{14, 1}, {16, 12}])/16 + 
   (1756755*betasv[{5}, {16}]*zeta[11])/8 + 
   (19324305*betasv[{6}, {16}]*zeta[11])/(32*y) + 
   (15810795*betasv[{7}, {16}]*zeta[11])/(32*y^2) + 
   (4459455*betasv[{8}, {16}]*zeta[11])/(32*y^3) + 
   (2837835*betasv[{9}, {16}]*zeta[11])/(256*y^4) + 
   (9009*betasv[{1}, {12}]*zeta[15])/8 + (459459*betasv[{2}, {12}]*zeta[15])/
    (32*y) + (1522521*betasv[{3}, {12}]*zeta[15])/(32*y^2) + 
   (7378371*betasv[{4}, {12}]*zeta[15])/(128*y^3) + 
   (27054027*betasv[{5}, {12}]*zeta[15])/(1024*y^4) + 
   (17342325*betasv[{6}, {12}]*zeta[15])/(4096*y^5) + 
   (1486485*betasv[{7}, {12}]*zeta[15])/(8192*y^6) - 
   (1486485*zeta[11]*zeta[15])/(131072*y^9) + (49180265459325*zeta[25])/
    (30980714135552*y^8), pinablaFp[6, 8, 12, 4] -> 
  (156080925*betasv[{6, 10}, {12, 16}])/8 + 
   89189100*betasv[{7, 9}, {12, 16}] + (1806079275*betasv[{8, 8}, {12, 16}])/
    16 + (66891825*betasv[{8, 8}, {16, 12}])/16 + 
   (96621525*betasv[{9, 7}, {12, 16}])/2 + 
   (81756675*betasv[{9, 7}, {16, 12}])/2 + 
   (96621525*betasv[{10, 6}, {12, 16}])/16 + 
   104053950*betasv[{10, 6}, {16, 12}] + 
   (184459275*betasv[{11, 5}, {16, 12}])/2 + 
   (61486425*betasv[{12, 4}, {16, 12}])/2 + 
   (7432425*betasv[{13, 3}, {16, 12}])/2 + 
   (2027025*betasv[{14, 2}, {16, 12}])/16 - 
   (8783775*betasv[{6}, {16}]*zeta[11])/8 - 
   (8783775*betasv[{7}, {16}]*zeta[11])/(4*y) - 
   (164189025*betasv[{8}, {16}]*zeta[11])/(128*y^2) - 
   (2027025*betasv[{9}, {16}]*zeta[11])/(8*y^3) - 
   (14189175*betasv[{10}, {16}]*zeta[11])/(1024*y^4) - 
   (135135*betasv[{2}, {12}]*zeta[15])/8 - 
   (495495*betasv[{3}, {12}]*zeta[15])/(4*y) - 
   (4099095*betasv[{4}, {12}]*zeta[15])/(16*y^2) - 
   (12297285*betasv[{5}, {12}]*zeta[15])/(64*y^3) - 
   (3468465*betasv[{6}, {12}]*zeta[15])/(64*y^4) - 
   (5450445*betasv[{7}, {12}]*zeta[15])/(1024*y^5) - 
   (4459455*betasv[{8}, {12}]*zeta[15])/(32768*y^6) + 
   (13378365*zeta[11]*zeta[15])/(131072*y^8) - (49180265459325*zeta[25])/
    (3872589266944*y^7), pinablaFp[6, 8, 12, 5] -> 
  (-156080925*betasv[{6, 11}, {12, 16}])/8 - 
   (1047971925*betasv[{7, 10}, {12, 16}])/8 - 
   (7558776225*betasv[{8, 9}, {12, 16}])/32 - 
   (66891825*betasv[{8, 9}, {16, 12}])/32 - 
   (4511481975*betasv[{9, 8}, {12, 16}])/32 - 
   (1181755575*betasv[{9, 8}, {16, 12}])/32 - 
   (96621525*betasv[{10, 7}, {12, 16}])/4 - 
   (1241214975*betasv[{10, 7}, {16, 12}])/8 - 
   (1754727975*betasv[{11, 6}, {16, 12}])/8 - 
   (922296375*betasv[{12, 5}, {16, 12}])/8 - 
   (174999825*betasv[{13, 4}, {16, 12}])/8 - 
   (4729725*betasv[{14, 3}, {16, 12}])/4 + 
   (8783775*betasv[{7}, {16}]*zeta[11])/2 + 
   (410134725*betasv[{8}, {16}]*zeta[11])/(64*y) + 
   (687161475*betasv[{9}, {16}]*zeta[11])/(256*y^2) + 
   (95270175*betasv[{10}, {16}]*zeta[11])/(256*y^3) + 
   (14189175*betasv[{11}, {16}]*zeta[11])/(1024*y^4) + 
   (315315*betasv[{3}, {12}]*zeta[15])/2 + 
   (11666655*betasv[{4}, {12}]*zeta[15])/(16*y) + 
   (61486425*betasv[{5}, {12}]*zeta[15])/(64*y^2) + 
   (116981865*betasv[{6}, {12}]*zeta[15])/(256*y^3) + 
   (82747665*betasv[{7}, {12}]*zeta[15])/(1024*y^4) + 
   (78783705*betasv[{8}, {12}]*zeta[15])/(16384*y^5) + 
   (4459455*betasv[{9}, {12}]*zeta[15])/(65536*y^6) - 
   (13378365*zeta[11]*zeta[15])/(16384*y^7) + (344261858215275*zeta[25])/
    (3872589266944*y^6), pinablaFp[6, 8, 12, 6] -> 
  (468242775*betasv[{6, 12}, {12, 16}])/32 + 
   (602026425*betasv[{7, 11}, {12, 16}])/4 + 
   (50369544225*betasv[{8, 10}, {12, 16}])/128 + 
   (66891825*betasv[{8, 10}, {16, 12}])/128 + 
   (10546611075*betasv[{9, 9}, {12, 16}])/32 + 
   (691215525*betasv[{9, 9}, {16, 12}])/32 + 
   (9922287375*betasv[{10, 8}, {12, 16}])/128 + 
   (20803357575*betasv[{10, 8}, {16, 12}])/128 + 
   (1497971475*betasv[{11, 7}, {16, 12}])/4 + 
   (1234458225*betasv[{12, 6}, {16, 12}])/4 + 
   (723647925*betasv[{13, 5}, {16, 12}])/8 + 
   (241215975*betasv[{14, 4}, {16, 12}])/32 - 
   (902026125*betasv[{8}, {16}]*zeta[11])/64 - 
   (958782825*betasv[{9}, {16}]*zeta[11])/(64*y) - 
   (4579049475*betasv[{10}, {16}]*zeta[11])/(1024*y^2) - 
   (54729675*betasv[{11}, {16}]*zeta[11])/(128*y^3) - 
   (42567525*betasv[{12}, {16}]*zeta[11])/(4096*y^4) - 
   (16081065*betasv[{4}, {12}]*zeta[15])/16 - 
   (48243195*betasv[{5}, {12}]*zeta[15])/(16*y) - 
   (82297215*betasv[{6}, {12}]*zeta[15])/(32*y^2) - 
   (99864765*betasv[{7}, {12}]*zeta[15])/(128*y^3) - 
   (1386890505*betasv[{8}, {12}]*zeta[15])/(16384*y^4) - 
   (46081035*betasv[{9}, {12}]*zeta[15])/(16384*y^5) - 
   (4459455*betasv[{10}, {12}]*zeta[15])/(262144*y^6) + 
   (93648555*zeta[11]*zeta[15])/(16384*y^6) - (1032785574645825*zeta[25])/
    (1936294633472*y^5), pinablaFp[6, 8, 12, 7] -> 
  (-468242775*betasv[{6, 13}, {12, 16}])/64 - 
   (4080401325*betasv[{7, 12}, {12, 16}])/32 - 
   (64818178425*betasv[{8, 11}, {12, 16}])/128 - 
   (155835654975*betasv[{9, 10}, {12, 16}])/256 - 
   (1583106525*betasv[{9, 10}, {16, 12}])/256 - 
   (50860084275*betasv[{10, 9}, {12, 16}])/256 - 
   (27715512825*betasv[{10, 9}, {16, 12}])/256 - 
   (56754672975*betasv[{11, 8}, {16, 12}])/128 - 
   (9431747325*betasv[{12, 7}, {16, 12}])/16 - 
   (8556072525*betasv[{13, 6}, {16, 12}])/32 - 
   (2170943775*betasv[{14, 5}, {16, 12}])/64 + 
   (6435*betasv[{8}, {16}]*pinablaE[6, 6])/4 + 
   (4623644025*betasv[{9}, {16}]*zeta[11])/128 + 
   (14166877725*betasv[{10}, {16}]*zeta[11])/(512*y) + 
   (5892561675*betasv[{11}, {16}]*zeta[11])/(1024*y^2) + 
   (370945575*betasv[{12}, {16}]*zeta[11])/(1024*y^3) + 
   (42567525*betasv[{13}, {16}]*zeta[11])/(8192*y^4) + 
   (144729585*betasv[{5}, {12}]*zeta[15])/32 + 
   (570404835*betasv[{6}, {12}]*zeta[15])/(64*y) + 
   (628783155*betasv[{7}, {12}]*zeta[15])/(128*y^2) + 
   (3783644865*betasv[{8}, {12}]*zeta[15])/(4096*y^3) + 
   (1847700855*betasv[{9}, {12}]*zeta[15])/(32768*y^4) + 
   (105540435*betasv[{10}, {12}]*zeta[15])/(131072*y^5) - 
   (429*pinablaE[6, 6]*zeta[15])/(8192*y^6) - (280945665*zeta[11]*zeta[15])/
    (8192*y^5) + (5163927873229125*zeta[25])/(1936294633472*y^4), 
 pinablaFp[6, 8, 12, 8] -> (468242775*betasv[{6, 14}, {12, 16}])/256 + 
   (1137161025*betasv[{7, 13}, {12, 16}])/16 + 
   (243419351175*betasv[{8, 12}, {12, 16}])/512 + 
   (27581729175*betasv[{9, 11}, {12, 16}])/32 + 
   (205068038175*betasv[{10, 10}, {12, 16}])/512 + 
   (17815522725*betasv[{10, 10}, {16, 12}])/512 + 
   (10558773225*betasv[{11, 9}, {16, 12}])/32 + 
   (396625954725*betasv[{12, 8}, {16, 12}])/512 + 
   (8993909925*betasv[{13, 7}, {16, 12}])/16 + 
   (27966863925*betasv[{14, 6}, {16, 12}])/256 - 
   21450*betasv[{9}, {16}]*pinablaE[6, 6] + 
   (6435*betasv[{8}, {16}]*pinablaE[6, 7])/4 - 
   (18642548925*betasv[{10}, {16}]*zeta[11])/256 - 
   (2507429925*betasv[{11}, {16}]*zeta[11])/(64*y) - 
   (22129031925*betasv[{12}, {16}]*zeta[11])/(4096*y^2) - 
   (103378275*betasv[{13}, {16}]*zeta[11])/(512*y^3) - 
   (42567525*betasv[{14}, {16}]*zeta[11])/(32768*y^4) - 
   (1864457595*betasv[{6}, {12}]*zeta[15])/128 - 
   (599593995*betasv[{7}, {12}]*zeta[15])/(32*y) - 
   (26441730315*betasv[{8}, {12}]*zeta[15])/(4096*y^2) - 
   (703918215*betasv[{9}, {12}]*zeta[15])/(1024*y^3) - 
   (1187701515*betasv[{10}, {12}]*zeta[15])/(65536*y^4) + 
   (715*pinablaE[6, 6]*zeta[15])/(256*y^5) - (429*pinablaE[6, 7]*zeta[15])/
    (8192*y^6) + (1404728325*zeta[11]*zeta[15])/(8192*y^4) - 
   (5163927873229125*zeta[25])/(484073658368*y^3), 
 pinablaFp[6, 8, 12, 9] -> (-5016886875*betasv[{7, 14}, {12, 16}])/256 - 
   (298003080375*betasv[{8, 13}, {12, 16}])/1024 - 
   (905380851375*betasv[{9, 12}, {12, 16}])/1024 - 
   (315394954875*betasv[{10, 11}, {12, 16}])/512 - 
   (60050615625*betasv[{11, 10}, {16, 12}])/512 - 
   (650036512125*betasv[{12, 9}, {16, 12}])/1024 - 
   (828333631125*betasv[{13, 8}, {16, 12}])/1024 - 
   (63942503625*betasv[{14, 7}, {16, 12}])/256 + 
   (2142855*betasv[{10}, {16}]*pinablaE[6, 6])/16 - 
   (190905*betasv[{9}, {16}]*pinablaE[6, 7])/8 + 
   (6435*betasv[{8}, {16}]*pinablaE[6, 8])/4 + 
   (231*betasv[{6}, {12}]*pinablaE[8, 8])/2 + 
   (28672268625*betasv[{11}, {16}]*zeta[11])/256 + 
   (82307350125*betasv[{12}, {16}]*zeta[11])/(2048*y) + 
   (27091189125*betasv[{13}, {16}]*zeta[11])/(8192*y^2) + 
   (456080625*betasv[{14}, {16}]*zeta[11])/(8192*y^3) - 
   (21*pinablaE[8, 8]*zeta[11])/(256*y^4) + 
   (4262833575*betasv[{7}, {12}]*zeta[15])/128 + 
   (55222242075*betasv[{8}, {12}]*zeta[15])/(2048*y) + 
   (43335767475*betasv[{9}, {12}]*zeta[15])/(8192*y^2) + 
   (4003374375*betasv[{10}, {12}]*zeta[15])/(16384*y^3) - 
   (142857*pinablaE[6, 6]*zeta[15])/(2048*y^4) + 
   (12727*pinablaE[6, 7]*zeta[15])/(4096*y^5) - (429*pinablaE[6, 8]*zeta[15])/
    (8192*y^6) - (1404728325*zeta[11]*zeta[15])/(2048*y^3) + 
   (15491783619687375*zeta[25])/(484073658368*y^2), 
 pinablaFp[6, 8, 12, 10] -> (358205722875*betasv[{8, 14}, {12, 16}])/4096 + 
   (601691965875*betasv[{9, 13}, {12, 16}])/1024 + 
   (2797750580625*betasv[{10, 12}, {12, 16}])/4096 + 
   (1010340205875*betasv[{12, 10}, {16, 12}])/4096 + 
   (739185071625*betasv[{13, 9}, {16, 12}])/1024 + 
   (1595643674625*betasv[{14, 8}, {16, 12}])/4096 - 
   (3959865*betasv[{11}, {16}]*pinablaE[6, 6])/8 + 
   (5240235*betasv[{10}, {16}]*pinablaE[6, 7])/32 - 
   (105105*betasv[{9}, {16}]*pinablaE[6, 8])/4 + 
   (6435*betasv[{8}, {16}]*pinablaE[6, 9])/4 - 1353*betasv[{7}, {12}]*
    pinablaE[8, 8] + (231*betasv[{6}, {12}]*pinablaE[8, 9])/2 - 
   (254340961875*betasv[{12}, {16}]*zeta[11])/2048 - 
   (54699269625*betasv[{13}, {16}]*zeta[11])/(2048*y) - 
   (32564156625*betasv[{14}, {16}]*zeta[11])/(32768*y^2) + 
   (123*pinablaE[8, 8]*zeta[11])/(32*y^3) - (21*pinablaE[8, 9]*zeta[11])/
    (256*y^4) - (106376244975*betasv[{8}, {12}]*zeta[15])/2048 - 
   (49279004775*betasv[{9}, {12}]*zeta[15])/(2048*y) - 
   (67356013725*betasv[{10}, {12}]*zeta[15])/(32768*y^2) + 
   (263991*pinablaE[6, 6]*zeta[15])/(256*y^3) - 
   (349349*pinablaE[6, 7]*zeta[15])/(4096*y^4) + 
   (7007*pinablaE[6, 8]*zeta[15])/(2048*y^5) - (429*pinablaE[6, 9]*zeta[15])/
    (8192*y^6) + (4214184975*zeta[11]*zeta[15])/(2048*y^2) - 
   (15491783619687375*zeta[25])/(242036829184*y), 
 pinablaFp[6, 8, 12, 11] -> (-1561589654625*betasv[{9, 14}, {12, 16}])/8192 - 
   (4001134512375*betasv[{10, 13}, {12, 16}])/8192 - 
   (2488710349125*betasv[{13, 10}, {16, 12}])/8192 - 
   (3074013817875*betasv[{14, 9}, {16, 12}])/8192 + 
   (144713205*betasv[{12}, {16}]*pinablaE[6, 6])/128 - 
   (21079695*betasv[{11}, {16}]*pinablaE[6, 7])/32 + 
   (6291285*betasv[{10}, {16}]*pinablaE[6, 8])/32 - 
   (229515*betasv[{9}, {16}]*pinablaE[6, 9])/8 + 
   (6435*betasv[{8}, {16}]*pinablaE[6, 10])/4 + 
   (209187*betasv[{8}, {12}]*pinablaE[8, 8])/32 - 
   (2937*betasv[{7}, {12}]*pinablaE[8, 9])/2 + 
   (231*betasv[{6}, {12}]*pinablaE[8, 10])/2 + 
   (363739501125*betasv[{13}, {16}]*zeta[11])/4096 + 
   (141962695875*betasv[{14}, {16}]*zeta[11])/(16384*y) - 
   (19017*pinablaE[8, 8]*zeta[11])/(256*y^2) + (267*pinablaE[8, 9]*zeta[11])/
    (64*y^3) - (21*pinablaE[8, 10]*zeta[11])/(256*y^4) + 
   (204934254525*betasv[{9}, {12}]*zeta[15])/4096 + 
   (165914023275*betasv[{10}, {12}]*zeta[15])/(16384*y) - 
   (9647547*pinablaE[6, 6]*zeta[15])/(1024*y^2) + 
   (1405313*pinablaE[6, 7]*zeta[15])/(1024*y^3) - 
   (419419*pinablaE[6, 8]*zeta[15])/(4096*y^4) + 
   (15301*pinablaE[6, 9]*zeta[15])/(4096*y^5) - 
   (429*pinablaE[6, 10]*zeta[15])/(8192*y^6) - (4214184975*zeta[11]*zeta[15])/
    (1024*y) + (15491783619687375*zeta[25])/242036829184, 
 pinablaFp[7, 7, 2, 0] -> 5889312*betasv[{7, 5}, {14, 14}] - 
   7361640*betasv[{8, 4}, {14, 14}] + 4907760*betasv[{9, 3}, {14, 14}] - 
   1963104*betasv[{10, 2}, {14, 14}] + 446160*betasv[{11, 1}, {14, 14}] - 
   44616*betasv[{12, 0}, {14, 14}] + 6864*betasv[{0}, {14}]*zeta[13] - 
   (17160*betasv[{1}, {14}]*zeta[13])/y + (18876*betasv[{2}, {14}]*zeta[13])/
    y^2 - (23595*betasv[{3}, {14}]*zeta[13])/(2*y^3) + 
   (70785*betasv[{4}, {14}]*zeta[13])/(16*y^4) - 
   (14157*betasv[{5}, {14}]*zeta[13])/(16*y^5) + 
   (693*zeta[13]^2)/(524288*y^12) - (691*zeta[15])/(783820800*y), 
 pinablaFp[7, 7, 2, 1] -> -10306296*betasv[{7, 6}, {14, 14}] + 
   7361640*betasv[{8, 5}, {14, 14}] - 3680820*betasv[{9, 4}, {14, 14}] + 
   1226940*betasv[{10, 3}, {14, 14}] - 245388*betasv[{11, 2}, {14, 14}] + 
   22308*betasv[{12, 1}, {14, 14}] - 3432*betasv[{1}, {14}]*zeta[13] + 
   (9438*betasv[{2}, {14}]*zeta[13])/y - (23595*betasv[{3}, {14}]*zeta[13])/
    (2*y^2) + (70785*betasv[{4}, {14}]*zeta[13])/(8*y^3) - 
   (70785*betasv[{5}, {14}]*zeta[13])/(16*y^4) + 
   (99099*betasv[{6}, {14}]*zeta[13])/(64*y^5) - 
   (2079*zeta[13]^2)/(131072*y^11) + (691*zeta[15])/783820800, 
 pinablaFp[7, 7, 4, 0] -> 5889312*betasv[{7, 5}, {14, 14}] - 
   6441435*betasv[{8, 4}, {14, 14}] + 3271840*betasv[{9, 3}, {14, 14}] - 
   736164*betasv[{10, 2}, {14, 14}] + 20449*betasv[{12, 0}, {14, 14}] - 
   3146*betasv[{0}, {14}]*zeta[13] + (14157*betasv[{2}, {14}]*zeta[13])/
    (2*y^2) - (7865*betasv[{3}, {14}]*zeta[13])/y^3 + 
   (495495*betasv[{4}, {14}]*zeta[13])/(128*y^4) - 
   (14157*betasv[{5}, {14}]*zeta[13])/(16*y^5) + 
   (5929*zeta[13]^2)/(4194304*y^12) - (13*zeta[17])/(29859840*y^3), 
 pinablaFp[7, 7, 4, 1] -> -10306296*betasv[{7, 6}, {14, 14}] + 
   5521230*betasv[{8, 5}, {14, 14}] - 920205*betasv[{9, 4}, {14, 14}] - 
   613470*betasv[{10, 3}, {14, 14}] + 368082*betasv[{11, 2}, {14, 14}] - 
   61347*betasv[{12, 1}, {14, 14}] + 9438*betasv[{1}, {14}]*zeta[13] - 
   (14157*betasv[{2}, {14}]*zeta[13])/y + (23595*betasv[{3}, {14}]*zeta[13])/
    (4*y^2) + (70785*betasv[{4}, {14}]*zeta[13])/(32*y^3) - 
   (212355*betasv[{5}, {14}]*zeta[13])/(64*y^4) + 
   (99099*betasv[{6}, {14}]*zeta[13])/(64*y^5) - 
   (17787*zeta[13]^2)/(1048576*y^11) + (13*zeta[17])/(9953280*y^2), 
 pinablaFp[7, 7, 4, 2] -> 15459444*betasv[{7, 7}, {14, 14}] + 
   (6441435*betasv[{8, 6}, {14, 14}])/2 - 3680820*betasv[{9, 5}, {14, 14}] + 
   (8281845*betasv[{10, 4}, {14, 14}])/4 - 613470*betasv[{11, 3}, {14, 14}] + 
   (306735*betasv[{12, 2}, {14, 14}])/4 - (23595*betasv[{2}, {14}]*zeta[13])/
    2 + (23595*betasv[{3}, {14}]*zeta[13])/y - 
   (637065*betasv[{4}, {14}]*zeta[13])/(32*y^2) + 
   (70785*betasv[{5}, {14}]*zeta[13])/(8*y^3) - 
   (495495*betasv[{6}, {14}]*zeta[13])/(256*y^4) - 
   (297297*betasv[{7}, {14}]*zeta[13])/(128*y^5) + 
   (195657*zeta[13]^2)/(1048576*y^10) - (13*zeta[17])/(4976640*y), 
 pinablaFp[7, 7, 4, 3] -> -19324305*betasv[{7, 8}, {14, 14}] - 
   (96621525*betasv[{8, 7}, {14, 14}])/4 + (6441435*betasv[{9, 6}, {14, 14}])/
    2 - (2760615*betasv[{10, 5}, {14, 14}])/2 + 
   (2760615*betasv[{11, 4}, {14, 14}])/8 - (306735*betasv[{12, 3}, {14, 14}])/
    8 + (23595*betasv[{3}, {14}]*zeta[13])/4 - 
   (212355*betasv[{4}, {14}]*zeta[13])/(16*y) + 
   (212355*betasv[{5}, {14}]*zeta[13])/(16*y^2) - 
   (495495*betasv[{6}, {14}]*zeta[13])/(64*y^3) + 
   (7432425*betasv[{7}, {14}]*zeta[13])/(512*y^4) + 
   (1486485*betasv[{8}, {14}]*zeta[13])/(512*y^5) - 
   (978285*zeta[13]^2)/(524288*y^9) + (13*zeta[17])/4976640, 
 pinablaFp[7, 7, 6, 0] -> 5889312*betasv[{7, 5}, {14, 14}] - 
   4785066*betasv[{8, 4}, {14, 14}] + 899756*betasv[{9, 3}, {14, 14}] + 
   (2208492*betasv[{10, 2}, {14, 14}])/5 - (736164*betasv[{11, 1}, {14, 14}])/
    5 - (40898*betasv[{12, 0}, {14, 14}])/5 + 
   (6292*betasv[{0}, {14}]*zeta[13])/5 + (28314*betasv[{1}, {14}]*zeta[13])/
    (5*y) - (42471*betasv[{2}, {14}]*zeta[13])/(10*y^2) - 
   (17303*betasv[{3}, {14}]*zeta[13])/(8*y^3) + 
   (184041*betasv[{4}, {14}]*zeta[13])/(64*y^4) - 
   (14157*betasv[{5}, {14}]*zeta[13])/(16*y^5) + 
   (847*zeta[13]^2)/(524288*y^12) - (31603*zeta[19])/(30567628800*y^5), 
 pinablaFp[7, 7, 6, 1] -> -10306296*betasv[{7, 6}, {14, 14}] + 
   2208492*betasv[{8, 5}, {14, 14}] + 2760615*betasv[{9, 4}, {14, 14}] - 
   1779063*betasv[{10, 3}, {14, 14}] + 184041*betasv[{11, 2}, {14, 14}] + 
   61347*betasv[{12, 1}, {14, 14}] - 9438*betasv[{1}, {14}]*zeta[13] - 
   (14157*betasv[{2}, {14}]*zeta[13])/(2*y) + 
   (136851*betasv[{3}, {14}]*zeta[13])/(8*y^2) - 
   (212355*betasv[{4}, {14}]*zeta[13])/(32*y^3) - 
   (42471*betasv[{5}, {14}]*zeta[13])/(32*y^4) + 
   (99099*betasv[{6}, {14}]*zeta[13])/(64*y^5) - 
   (2541*zeta[13]^2)/(131072*y^11) + (31603*zeta[19])/(6113525760*y^4), 
 pinablaFp[7, 7, 6, 2] -> 15459444*betasv[{7, 7}, {14, 14}] + 
   9018009*betasv[{8, 6}, {14, 14}] - 7729722*betasv[{9, 5}, {14, 14}] + 
   (3864861*betasv[{10, 4}, {14, 14}])/2 + 429429*betasv[{11, 3}, {14, 14}] - 
   (429429*betasv[{12, 2}, {14, 14}])/2 + 33033*betasv[{2}, {14}]*zeta[13] - 
   (33033*betasv[{3}, {14}]*zeta[13])/(2*y) - 
   (297297*betasv[{4}, {14}]*zeta[13])/(16*y^2) + 
   (297297*betasv[{5}, {14}]*zeta[13])/(16*y^3) - 
   (693693*betasv[{6}, {14}]*zeta[13])/(128*y^4) - 
   (297297*betasv[{7}, {14}]*zeta[13])/(128*y^5) + 
   (27951*zeta[13]^2)/(131072*y^10) - (31603*zeta[19])/(1528381440*y^3), 
 pinablaFp[7, 7, 6, 3] -> -19324305*betasv[{7, 8}, {14, 14}] - 
   (65702637*betasv[{8, 7}, {14, 14}])/2 + (9018009*betasv[{9, 6}, {14, 14}])/
    2 + (3864861*betasv[{10, 5}, {14, 14}])/2 - 
   (3864861*betasv[{11, 4}, {14, 14}])/2 + 429429*betasv[{12, 3}, {14, 14}] - 
   66066*betasv[{3}, {14}]*zeta[13] + (297297*betasv[{4}, {14}]*zeta[13])/
    (4*y) - (297297*betasv[{5}, {14}]*zeta[13])/(16*y^2) - 
   (693693*betasv[{6}, {14}]*zeta[13])/(64*y^3) + 
   (5054049*betasv[{7}, {14}]*zeta[13])/(256*y^4) + 
   (1486485*betasv[{8}, {14}]*zeta[13])/(512*y^5) - 
   (139755*zeta[13]^2)/(65536*y^9) + (31603*zeta[19])/(509460480*y^2), 
 pinablaFp[7, 7, 6, 4] -> 19324305*betasv[{7, 9}, {14, 14}] + 
   (521756235*betasv[{8, 8}, {14, 14}])/8 + 
   (104351247*betasv[{9, 7}, {14, 14}])/4 - 
   (27054027*betasv[{10, 6}, {14, 14}])/4 + 
   (11594583*betasv[{11, 5}, {14, 14}])/4 - 
   (3864861*betasv[{12, 4}, {14, 14}])/8 + 
   (297297*betasv[{4}, {14}]*zeta[13])/4 - 
   (891891*betasv[{5}, {14}]*zeta[13])/(8*y) + 
   (2081079*betasv[{6}, {14}]*zeta[13])/(32*y^2) - 
   (8027019*betasv[{7}, {14}]*zeta[13])/(128*y^3) - 
   (40135095*betasv[{8}, {14}]*zeta[13])/(1024*y^4) - 
   (1486485*betasv[{9}, {14}]*zeta[13])/(512*y^5) + 
   (1257795*zeta[13]^2)/(65536*y^8) - (31603*zeta[19])/(254730240*y), 
 pinablaFp[7, 7, 6, 5] -> (-57972915*betasv[{7, 10}, {14, 14}])/4 - 
   (714999285*betasv[{8, 9}, {14, 14}])/8 - 
   (1565268705*betasv[{9, 8}, {14, 14}])/16 - 
   (150729579*betasv[{10, 7}, {14, 14}])/16 - 
   (27054027*betasv[{11, 6}, {14, 14}])/16 + 
   (3864861*betasv[{12, 5}, {14, 14}])/16 - 
   (297297*betasv[{5}, {14}]*zeta[13])/8 + 
   (2081079*betasv[{6}, {14}]*zeta[13])/(32*y) + 
   (11594583*betasv[{7}, {14}]*zeta[13])/(128*y^2) + 
   (120405285*betasv[{8}, {14}]*zeta[13])/(512*y^3) + 
   (54999945*betasv[{9}, {14}]*zeta[13])/(1024*y^4) + 
   (4459455*betasv[{10}, {14}]*zeta[13])/(2048*y^5) - 
   (1257795*zeta[13]^2)/(8192*y^7) + (31603*zeta[19])/254730240, 
 pinablaFp[7, 7, 8, 0] -> 5889312*betasv[{7, 5}, {14, 14}] - 
   2392533*betasv[{8, 4}, {14, 14}] - 1226940*betasv[{9, 3}, {14, 14}] + 
   (12637482*betasv[{10, 2}, {14, 14}])/25 + 
   (2699268*betasv[{11, 1}, {14, 14}])/25 + (61347*betasv[{12, 0}, {14, 14}])/
    25 - (9438*betasv[{0}, {14}]*zeta[13])/25 - 
   (103818*betasv[{1}, {14}]*zeta[13])/(25*y) - 
   (486057*betasv[{2}, {14}]*zeta[13])/(100*y^2) + 
   (23595*betasv[{3}, {14}]*zeta[13])/(8*y^3) + 
   (184041*betasv[{4}, {14}]*zeta[13])/(128*y^4) - 
   (14157*betasv[{5}, {14}]*zeta[13])/(16*y^5) + 
   (53361*zeta[13]^2)/(26214400*y^12) - (112285459*zeta[21])/
    (22400630784000*y^7), pinablaFp[7, 7, 8, 1] -> 
  -10306296*betasv[{7, 6}, {14, 14}] - 2576574*betasv[{8, 5}, {14, 14}] + 
   5153148*betasv[{9, 4}, {14, 14}] - (1717716*betasv[{10, 3}, {14, 14}])/5 - 
   (13741728*betasv[{11, 2}, {14, 14}])/25 - 
   (858858*betasv[{12, 1}, {14, 14}])/25 + 
   (132132*betasv[{1}, {14}]*zeta[13])/25 + 
   (528528*betasv[{2}, {14}]*zeta[13])/(25*y) + 
   (33033*betasv[{3}, {14}]*zeta[13])/(10*y^2) - 
   (99099*betasv[{4}, {14}]*zeta[13])/(8*y^3) + 
   (99099*betasv[{5}, {14}]*zeta[13])/(64*y^4) + 
   (99099*betasv[{6}, {14}]*zeta[13])/(64*y^5) - 
   (160083*zeta[13]^2)/(6553600*y^11) + (112285459*zeta[21])/
    (3200090112000*y^6), pinablaFp[7, 7, 8, 2] -> 
  15459444*betasv[{7, 7}, {14, 14}] + (34783749*betasv[{8, 6}, {14, 14}])/2 - 
   7729722*betasv[{9, 5}, {14, 14}] - (15459444*betasv[{10, 4}, {14, 14}])/
    5 + (7729722*betasv[{11, 3}, {14, 14}])/5 + 
   (11594583*betasv[{12, 2}, {14, 14}])/50 - 
   (891891*betasv[{2}, {14}]*zeta[13])/25 - 
   (297297*betasv[{3}, {14}]*zeta[13])/(5*y) + 
   (297297*betasv[{4}, {14}]*zeta[13])/(10*y^2) + 
   (297297*betasv[{5}, {14}]*zeta[13])/(16*y^3) - 
   (2675673*betasv[{6}, {14}]*zeta[13])/(256*y^4) - 
   (297297*betasv[{7}, {14}]*zeta[13])/(128*y^5) + 
   (1760913*zeta[13]^2)/(6553600*y^10) - (112285459*zeta[21])/
    (533348352000*y^5), pinablaFp[7, 7, 8, 3] -> 
  -19324305*betasv[{7, 8}, {14, 14}] - (181648467*betasv[{8, 7}, {14, 14}])/
    4 - 3864861*betasv[{9, 6}, {14, 14}] + 
   (119810691*betasv[{10, 5}, {14, 14}])/10 - 
   (3864861*betasv[{11, 4}, {14, 14}])/2 - 
   (3864861*betasv[{12, 3}, {14, 14}])/4 + 
   (297297*betasv[{3}, {14}]*zeta[13])/2 + 
   (297297*betasv[{4}, {14}]*zeta[13])/(4*y) - 
   (9216207*betasv[{5}, {14}]*zeta[13])/(80*y^2) + 
   (297297*betasv[{6}, {14}]*zeta[13])/(32*y^3) + 
   (13972959*betasv[{7}, {14}]*zeta[13])/(512*y^4) + 
   (1486485*betasv[{8}, {14}]*zeta[13])/(512*y^5) - 
   (1760913*zeta[13]^2)/(655360*y^9) + (112285459*zeta[21])/
    (106669670400*y^4), pinablaFp[7, 7, 8, 4] -> 
  19324305*betasv[{7, 9}, {14, 14}] + (1294728435*betasv[{8, 8}, {14, 14}])/
    16 + (204837633*betasv[{9, 7}, {14, 14}])/4 - 
   (722729007*betasv[{10, 6}, {14, 14}])/40 - 
   (42513471*betasv[{11, 5}, {14, 14}])/20 + 
   (42513471*betasv[{12, 4}, {14, 14}])/16 - 
   (3270267*betasv[{4}, {14}]*zeta[13])/8 + 
   (3270267*betasv[{5}, {14}]*zeta[13])/(40*y) + 
   (55594539*betasv[{6}, {14}]*zeta[13])/(320*y^2) - 
   (15756741*betasv[{7}, {14}]*zeta[13])/(128*y^3) - 
   (99594495*betasv[{8}, {14}]*zeta[13])/(2048*y^4) - 
   (1486485*betasv[{9}, {14}]*zeta[13])/(512*y^5) + 
   (15848217*zeta[13]^2)/(655360*y^8) - (112285459*zeta[21])/
    (26667417600*y^3), pinablaFp[7, 7, 8, 5] -> 
  (-57972915*betasv[{7, 10}, {14, 14}])/4 - 
   (1681214535*betasv[{8, 9}, {14, 14}])/16 - 
   (289864575*betasv[{9, 8}, {14, 14}])/2 - 
   (452188737*betasv[{10, 7}, {14, 14}])/40 + 
   (127540413*betasv[{11, 6}, {14, 14}])/10 - 
   (382621239*betasv[{12, 5}, {14, 14}])/80 + 
   (29432403*betasv[{5}, {14}]*zeta[13])/40 - 
   (9810801*betasv[{6}, {14}]*zeta[13])/(20*y) + 
   (34783749*betasv[{7}, {14}]*zeta[13])/(320*y^2) + 
   (22297275*betasv[{8}, {14}]*zeta[13])/(64*y^3) + 
   (129324195*betasv[{9}, {14}]*zeta[13])/(2048*y^4) + 
   (4459455*betasv[{10}, {14}]*zeta[13])/(2048*y^5) - 
   (15848217*zeta[13]^2)/(81920*y^7) + (112285459*zeta[21])/(8889139200*y^2), 
 pinablaFp[7, 7, 8, 6] -> (57972915*betasv[{7, 11}, {14, 14}])/8 + 
   (6203101905*betasv[{8, 10}, {14, 14}])/64 + 
   (4000131135*betasv[{9, 9}, {14, 14}])/16 + 
   (3930563637*betasv[{10, 8}, {14, 14}])/32 - 
   (1078296219*betasv[{11, 7}, {14, 14}])/80 + 
   (1658025369*betasv[{12, 6}, {14, 14}])/320 - 
   (127540413*betasv[{6}, {14}]*zeta[13])/160 + 
   (82945863*betasv[{7}, {14}]*zeta[13])/(160*y) - 
   (302351049*betasv[{8}, {14}]*zeta[13])/(256*y^2) - 
   (307702395*betasv[{9}, {14}]*zeta[13])/(512*y^3) - 
   (477161685*betasv[{10}, {14}]*zeta[13])/(8192*y^4) - 
   (4459455*betasv[{11}, {14}]*zeta[13])/(4096*y^5) + 
   (110937519*zeta[13]^2)/(81920*y^6) - (112285459*zeta[21])/(4444569600*y), 
 pinablaFp[7, 7, 8, 7] -> (-57972915*betasv[{7, 12}, {14, 14}])/32 - 
   (7362560205*betasv[{8, 11}, {14, 14}])/128 - 
   (9101747655*betasv[{9, 10}, {14, 14}])/32 - 
   (19861520679*betasv[{10, 9}, {14, 14}])/64 - 
   (1426133709*betasv[{11, 8}, {14, 14}])/32 - 
   (2817483669*betasv[{12, 7}, {14, 14}])/640 + 
   (216729513*betasv[{7}, {14}]*zeta[13])/320 + 
   (109702593*betasv[{8}, {14}]*zeta[13])/(64*y) + 
   (1527809283*betasv[{9}, {14}]*zeta[13])/(512*y^2) + 
   (700134435*betasv[{10}, {14}]*zeta[13])/(1024*y^3) + 
   (566350785*betasv[{11}, {14}]*zeta[13])/(16384*y^4) + 
   (4459455*betasv[{12}, {14}]*zeta[13])/(16384*y^5) - 
   (332812557*zeta[13]^2)/(40960*y^5) + (112285459*zeta[21])/4444569600, 
 pinablaFp[7, 7, 10, 0] -> 5889312*betasv[{7, 5}, {14, 14}] + 
   736164*betasv[{8, 4}, {14, 14}] - (5071352*betasv[{9, 3}, {14, 14}])/3 - 
   (2617472*betasv[{10, 2}, {14, 14}])/5 - (193336*betasv[{11, 1}, {14, 14}])/
    5 - (7436*betasv[{12, 0}, {14, 14}])/15 + 
   (1144*betasv[{0}, {14}]*zeta[13])/15 + (7436*betasv[{1}, {14}]*zeta[13])/
    (5*y) + (25168*betasv[{2}, {14}]*zeta[13])/(5*y^2) + 
   (48763*betasv[{3}, {14}]*zeta[13])/(12*y^3) - 
   (14157*betasv[{4}, {14}]*zeta[13])/(32*y^4) - 
   (14157*betasv[{5}, {14}]*zeta[13])/(16*y^5) + 
   (1617*zeta[13]^2)/(524288*y^12) - (357271915*zeta[23])/
    (7415262609408*y^9), pinablaFp[7, 7, 10, 1] -> 
  -10306296*betasv[{7, 6}, {14, 14}] - 8833968*betasv[{8, 5}, {14, 14}] + 
   3067350*betasv[{9, 4}, {14, 14}] + 2576574*betasv[{10, 3}, {14, 14}] + 
   368082*betasv[{11, 2}, {14, 14}] + 11154*betasv[{12, 1}, {14, 14}] - 
   1716*betasv[{1}, {14}]*zeta[13] - (14157*betasv[{2}, {14}]*zeta[13])/y - 
   (99099*betasv[{3}, {14}]*zeta[13])/(4*y^2) - 
   (117975*betasv[{4}, {14}]*zeta[13])/(16*y^3) + 
   (42471*betasv[{5}, {14}]*zeta[13])/(8*y^4) + 
   (99099*betasv[{6}, {14}]*zeta[13])/(64*y^5) - 
   (4851*zeta[13]^2)/(131072*y^11) + (357271915*zeta[23])/(823918067712*y^8), 
 pinablaFp[7, 7, 10, 2] -> 15459444*betasv[{7, 7}, {14, 14}] + 
   28342314*betasv[{8, 6}, {14, 14}] + 2699268*betasv[{9, 5}, {14, 14}] - 
   8097804*betasv[{10, 4}, {14, 14}] - 2208492*betasv[{11, 3}, {14, 14}] - 
   122694*betasv[{12, 2}, {14, 14}] + 18876*betasv[{2}, {14}]*zeta[13] + 
   (84942*betasv[{3}, {14}]*zeta[13])/y + (155727*betasv[{4}, {14}]*zeta[13])/
    (2*y^2) - (51909*betasv[{5}, {14}]*zeta[13])/(8*y^3) - 
   (1090089*betasv[{6}, {14}]*zeta[13])/(64*y^4) - 
   (297297*betasv[{7}, {14}]*zeta[13])/(128*y^5) + 
   (53361*zeta[13]^2)/(131072*y^10) - (357271915*zeta[23])/
    (102989758464*y^7), pinablaFp[7, 7, 10, 3] -> 
  -19324305*betasv[{7, 8}, {14, 14}] - 61837776*betasv[{8, 7}, {14, 14}] - 
   33066033*betasv[{9, 6}, {14, 14}] + 14171157*betasv[{10, 5}, {14, 14}] + 
   9018009*betasv[{11, 4}, {14, 14}] + 858858*betasv[{12, 3}, {14, 14}] - 
   132132*betasv[{3}, {14}]*zeta[13] - (693693*betasv[{4}, {14}]*zeta[13])/
    (2*y) - (1090089*betasv[{5}, {14}]*zeta[13])/(8*y^2) + 
   (2543541*betasv[{6}, {14}]*zeta[13])/(32*y^3) + 
   (297297*betasv[{7}, {14}]*zeta[13])/(8*y^4) + 
   (1486485*betasv[{8}, {14}]*zeta[13])/(512*y^5) - 
   (266805*zeta[13]^2)/(65536*y^9) + (2500903405*zeta[23])/
    (102989758464*y^6), pinablaFp[7, 7, 10, 4] -> 
  19324305*betasv[{7, 9}, {14, 14}] + (405810405*betasv[{8, 8}, {14, 14}])/
    4 + (222873651*betasv[{9, 7}, {14, 14}])/2 - 
   (50243193*betasv[{11, 5}, {14, 14}])/2 - 
   (16747731*betasv[{12, 4}, {14, 14}])/4 + 
   (1288287*betasv[{4}, {14}]*zeta[13])/2 + 
   (3864861*betasv[{5}, {14}]*zeta[13])/(4*y) - 
   (17144127*betasv[{7}, {14}]*zeta[13])/(64*y^3) - 
   (31216185*betasv[{8}, {14}]*zeta[13])/(512*y^4) - 
   (1486485*betasv[{9}, {14}]*zeta[13])/(512*y^5) + 
   (2401245*zeta[13]^2)/(65536*y^8) - (2500903405*zeta[23])/
    (17164959744*y^5), pinablaFp[7, 7, 10, 5] -> 
  (-57972915*betasv[{7, 10}, {14, 14}])/4 - 
   (251215965*betasv[{8, 9}, {14, 14}])/2 - 
   (1925989065*betasv[{9, 8}, {14, 14}])/8 - 
   (668620953*betasv[{10, 7}, {14, 14}])/8 + 
   (351702351*betasv[{11, 6}, {14, 14}])/8 + 
   (117234117*betasv[{12, 5}, {14, 14}])/8 - 
   (9018009*betasv[{5}, {14}]*zeta[13])/4 - 
   (27054027*betasv[{6}, {14}]*zeta[13])/(16*y) + 
   (51432381*betasv[{7}, {14}]*zeta[13])/(64*y^2) + 
   (148153005*betasv[{8}, {14}]*zeta[13])/(256*y^3) + 
   (19324305*betasv[{9}, {14}]*zeta[13])/(256*y^4) + 
   (4459455*betasv[{10}, {14}]*zeta[13])/(2048*y^5) - 
   (2401245*zeta[13]^2)/(8192*y^7) + (12504517025*zeta[23])/
    (17164959744*y^4), pinablaFp[7, 7, 10, 6] -> 
  (57972915*betasv[{7, 11}, {14, 14}])/8 + 
   (1797160365*betasv[{8, 10}, {14, 14}])/16 + 
   (2930852925*betasv[{9, 9}, {14, 14}])/8 + 
   (1140133995*betasv[{10, 8}, {14, 14}])/4 - 
   (96621525*betasv[{11, 7}, {14, 14}])/4 - 
   (586170585*betasv[{12, 6}, {14, 14}])/16 + 
   (45090045*betasv[{6}, {14}]*zeta[13])/8 + 
   (7432425*betasv[{7}, {14}]*zeta[13])/(8*y) - 
   (87702615*betasv[{8}, {14}]*zeta[13])/(32*y^2) - 
   (225450225*betasv[{9}, {14}]*zeta[13])/(256*y^3) - 
   (138243105*betasv[{10}, {14}]*zeta[13])/(2048*y^4) - 
   (4459455*betasv[{11}, {14}]*zeta[13])/(4096*y^5) + 
   (16808715*zeta[13]^2)/(8192*y^6) - (12504517025*zeta[23])/
    (4291239936*y^3), pinablaFp[7, 7, 10, 7] -> 
  (-57972915*betasv[{7, 12}, {14, 14}])/32 - 
   (521756235*betasv[{8, 11}, {14, 14}])/8 - 
   (12386879505*betasv[{9, 10}, {14, 14}])/32 - 
   (17913630735*betasv[{10, 9}, {14, 14}])/32 - 
   (1797160365*betasv[{11, 8}, {14, 14}])/16 + 
   (1951754805*betasv[{12, 7}, {14, 14}])/32 - 
   (150134985*betasv[{7}, {14}]*zeta[13])/16 + 
   (138243105*betasv[{8}, {14}]*zeta[13])/(32*y) + 
   (1377971595*betasv[{9}, {14}]*zeta[13])/(256*y^2) + 
   (952836885*betasv[{10}, {14}]*zeta[13])/(1024*y^3) + 
   (40135095*betasv[{11}, {14}]*zeta[13])/(1024*y^4) + 
   (4459455*betasv[{12}, {14}]*zeta[13])/(16384*y^5) - 
   (50426145*zeta[13]^2)/(4096*y^5) + (12504517025*zeta[23])/
    (1430413312*y^2), pinablaFp[7, 7, 10, 8] -> 
  (2376889515*betasv[{8, 12}, {14, 14}])/128 + 
   (16560929385*betasv[{9, 11}, {14, 14}])/64 + 
   (2840672835*betasv[{10, 10}, {14, 14}])/4 + 
   (25102272195*betasv[{11, 9}, {14, 14}])/64 - 
   (6164453295*betasv[{12, 8}, {14, 14}])/128 + 858*betasv[{7}, {14}]*
    pinablaE[7, 7] + (474188715*betasv[{8}, {14}]*zeta[13])/64 - 
   (1930944015*betasv[{9}, {14}]*zeta[13])/(128*y) - 
   (218513295*betasv[{10}, {14}]*zeta[13])/(32*y^2) - 
   (1273917645*betasv[{11}, {14}]*zeta[13])/(2048*y^3) - 
   (182837655*betasv[{12}, {14}]*zeta[13])/(16384*y^4) - 
   (33*pinablaE[7, 7]*zeta[13])/(256*y^5) + (252130725*zeta[13]^2)/
    (4096*y^4) - (12504517025*zeta[23])/(715206656*y), 
 pinablaFp[7, 7, 10, 9] -> (-21314708415*betasv[{9, 12}, {14, 14}])/256 - 
   (140584318875*betasv[{10, 11}, {14, 14}])/256 - 
   (166208347305*betasv[{11, 10}, {14, 14}])/256 - 
   (12773365605*betasv[{12, 9}, {14, 14}])/256 - 
   9867*betasv[{8}, {14}]*pinablaE[7, 7] + 858*betasv[{7}, {14}]*
    pinablaE[7, 8] + (982566585*betasv[{9}, {14}]*zeta[13])/128 + 
   (12785257485*betasv[{10}, {14}]*zeta[13])/(512*y) + 
   (10814178375*betasv[{11}, {14}]*zeta[13])/(2048*y^2) + 
   (1639592955*betasv[{12}, {14}]*zeta[13])/(8192*y^3) + 
   (759*pinablaE[7, 7]*zeta[13])/(128*y^4) - (33*pinablaE[7, 8]*zeta[13])/
    (256*y^5) - (252130725*zeta[13]^2)/(1024*y^3) + 
   (12504517025*zeta[23])/715206656, pinablaFp[7, 7, 12, 0] -> 
  5889312*betasv[{7, 5}, {14, 14}] + 4601025*betasv[{8, 4}, {14, 14}] + 
   (4089800*betasv[{9, 3}, {14, 14}])/3 + 163592*betasv[{10, 2}, {14, 14}] + 
   6760*betasv[{11, 1}, {14, 14}] + (169*betasv[{12, 0}, {14, 14}])/3 - 
   (26*betasv[{0}, {14}]*zeta[13])/3 - (260*betasv[{1}, {14}]*zeta[13])/y - 
   (1573*betasv[{2}, {14}]*zeta[13])/y^2 - (39325*betasv[{3}, {14}]*zeta[13])/
    (12*y^3) - (353925*betasv[{4}, {14}]*zeta[13])/(128*y^4) - 
   (14157*betasv[{5}, {14}]*zeta[13])/(16*y^5) + 
   (17787*zeta[13]^2)/(2097152*y^12) - (104263036216157*zeta[25])/
    (66918342532792320*y^11), pinablaFp[7, 7, 12, 1] -> 
  -10306296*betasv[{7, 6}, {14, 14}] - 16563690*betasv[{8, 5}, {14, 14}] - 
   7668375*betasv[{9, 4}, {14, 14}] - 1431430*betasv[{10, 3}, {14, 14}] - 
   100386*betasv[{11, 2}, {14, 14}] - 1859*betasv[{12, 1}, {14, 14}] + 
   286*betasv[{1}, {14}]*zeta[13] + (3861*betasv[{2}, {14}]*zeta[13])/y + 
   (55055*betasv[{3}, {14}]*zeta[13])/(4*y^2) + 
   (589875*betasv[{4}, {14}]*zeta[13])/(32*y^3) + 
   (637065*betasv[{5}, {14}]*zeta[13])/(64*y^4) + 
   (99099*betasv[{6}, {14}]*zeta[13])/(64*y^5) - 
   (53361*zeta[13]^2)/(524288*y^11) + (1146893398377727*zeta[25])/
    (66918342532792320*y^10), pinablaFp[7, 7, 12, 2] -> 
  15459444*betasv[{7, 7}, {14, 14}] + (83738655*betasv[{8, 6}, {14, 14}])/2 + 
   31900440*betasv[{9, 5}, {14, 14}] + (35887995*betasv[{10, 4}, {14, 14}])/
    4 + 966680*betasv[{11, 3}, {14, 14}] + (120835*betasv[{12, 2}, {14, 14}])/
    4 - (9295*betasv[{2}, {14}]*zeta[13])/2 - 
   (37180*betasv[{3}, {14}]*zeta[13])/y - 
   (2760615*betasv[{4}, {14}]*zeta[13])/(32*y^2) - 
   (306735*betasv[{5}, {14}]*zeta[13])/(4*y^3) - 
   (6441435*betasv[{6}, {14}]*zeta[13])/(256*y^4) - 
   (297297*betasv[{7}, {14}]*zeta[13])/(128*y^5) + 
   (586971*zeta[13]^2)/(524288*y^10) - (1146893398377727*zeta[25])/
    (6691834253279232*y^9), pinablaFp[7, 7, 12, 3] -> 
  -19324305*betasv[{7, 8}, {14, 14}] - (328513185*betasv[{8, 7}, {14, 14}])/
    4 - (195390195*betasv[{9, 6}, {14, 14}])/2 - 
   (83738655*betasv[{10, 5}, {14, 14}])/2 - 
   (53288235*betasv[{11, 4}, {14, 14}])/8 - 
   (2537535*betasv[{12, 3}, {14, 14}])/8 + 
   (195195*betasv[{3}, {14}]*zeta[13])/4 + 
   (4099095*betasv[{4}, {14}]*zeta[13])/(16*y) + 
   (6441435*betasv[{5}, {14}]*zeta[13])/(16*y^2) + 
   (15030015*betasv[{6}, {14}]*zeta[13])/(64*y^3) + 
   (25270245*betasv[{7}, {14}]*zeta[13])/(512*y^4) + 
   (1486485*betasv[{8}, {14}]*zeta[13])/(512*y^5) - 
   (2934855*zeta[13]^2)/(262144*y^9) + (1146893398377727*zeta[25])/
    (743537139253248*y^8), pinablaFp[7, 7, 12, 4] -> 
  19324305*betasv[{7, 9}, {14, 14}] + (2029052025*betasv[{8, 8}, {14, 14}])/
    16 + (457341885*betasv[{9, 7}, {14, 14}])/2 + 
   (586170585*betasv[{10, 6}, {14, 14}])/4 + 
   (68513445*betasv[{11, 5}, {14, 14}])/2 + 
   (38063025*betasv[{12, 4}, {14, 14}])/16 - 
   (2927925*betasv[{4}, {14}]*zeta[13])/8 - 
   (5270265*betasv[{5}, {14}]*zeta[13])/(4*y) - 
   (45090045*betasv[{6}, {14}]*zeta[13])/(32*y^2) - 
   (35180145*betasv[{7}, {14}]*zeta[13])/(64*y^3) - 
   (156080925*betasv[{8}, {14}]*zeta[13])/(2048*y^4) - 
   (1486485*betasv[{9}, {14}]*zeta[13])/(512*y^5) + 
   (26413695*zeta[13]^2)/(262144*y^8) - (1146893398377727*zeta[25])/
    (92942142406656*y^7), pinablaFp[7, 7, 12, 5] -> 
  (-57972915*betasv[{7, 10}, {14, 14}])/4 - 
   (2415538125*betasv[{8, 9}, {14, 14}])/16 - 
   (6602470875*betasv[{9, 8}, {14, 14}])/16 - 
   (1565268705*betasv[{10, 7}, {14, 14}])/4 - 
   (266441175*betasv[{11, 6}, {14, 14}])/2 - 
   (53288235*betasv[{12, 5}, {14, 14}])/4 + 
   (4099095*betasv[{5}, {14}]*zeta[13])/2 + 
   (20495475*betasv[{6}, {14}]*zeta[13])/(4*y) + 
   (120405285*betasv[{7}, {14}]*zeta[13])/(32*y^2) + 
   (507882375*betasv[{8}, {14}]*zeta[13])/(512*y^3) + 
   (185810625*betasv[{9}, {14}]*zeta[13])/(2048*y^4) + 
   (4459455*betasv[{10}, {14}]*zeta[13])/(2048*y^5) - 
   (26413695*zeta[13]^2)/(32768*y^7) + (8028253788644089*zeta[25])/
    (92942142406656*y^6), pinablaFp[7, 7, 12, 6] -> 
  (57972915*betasv[{7, 11}, {14, 14}])/8 + 
   (8406072675*betasv[{8, 10}, {14, 14}])/64 + 
   (1127251125*betasv[{9, 9}, {14, 14}])/2 + 
   (51112786725*betasv[{10, 8}, {14, 14}])/64 + 
   (3163915755*betasv[{11, 7}, {14, 14}])/8 + 
   (905899995*betasv[{12, 6}, {14, 14}])/16 - 
   (69684615*betasv[{6}, {14}]*zeta[13])/8 - 
   (243378135*betasv[{7}, {14}]*zeta[13])/(16*y) - 
   (3931752825*betasv[{8}, {14}]*zeta[13])/(512*y^2) - 
   (86711625*betasv[{9}, {14}]*zeta[13])/(64*y^3) - 
   (646620975*betasv[{10}, {14}]*zeta[13])/(8192*y^4) - 
   (4459455*betasv[{11}, {14}]*zeta[13])/(4096*y^5) + 
   (184895865*zeta[13]^2)/(32768*y^6) - (8028253788644089*zeta[25])/
    (15490357067776*y^5), pinablaFp[7, 7, 12, 7] -> 
  (-57972915*betasv[{7, 12}, {14, 14}])/32 - 
   (9565530975*betasv[{8, 11}, {14, 14}])/128 - 
   (35460099675*betasv[{9, 10}, {14, 14}])/64 - 
   (78166813725*betasv[{10, 9}, {14, 14}])/64 - 
   (114391101825*betasv[{11, 8}, {14, 14}])/128 - 
   (1470403935*betasv[{12, 7}, {14, 14}])/8 + 
   (113107995*betasv[{7}, {14}]*zeta[13])/4 + 
   (8799315525*betasv[{8}, {14}]*zeta[13])/(256*y) + 
   (6012831825*betasv[{9}, {14}]*zeta[13])/(512*y^2) + 
   (2727699975*betasv[{10}, {14}]*zeta[13])/(2048*y^3) + 
   (735810075*betasv[{11}, {14}]*zeta[13])/(16384*y^4) + 
   (4459455*betasv[{12}, {14}]*zeta[13])/(16384*y^5) - 
   (554687595*zeta[13]^2)/(16384*y^5) + (40141268943220445*zeta[25])/
    (15490357067776*y^4), pinablaFp[7, 7, 12, 8] -> 
  (10724989275*betasv[{8, 12}, {14, 14}])/512 + 
   (22512815325*betasv[{9, 11}, {14, 14}])/64 + 
   (42610092525*betasv[{10, 10}, {14, 14}])/32 + 
   (96278957775*betasv[{11, 9}, {14, 14}])/64 + 
   (232023416625*betasv[{12, 8}, {14, 14}])/512 + 
   858*betasv[{7}, {14}]*pinablaE[7, 7] - 
   (17847955125*betasv[{8}, {14}]*zeta[13])/256 - 
   (7406073675*betasv[{9}, {14}]*zeta[13])/(128*y) - 
   (3277699425*betasv[{10}, {14}]*zeta[13])/(256*y^2) - 
   (1731755025*betasv[{11}, {14}]*zeta[13])/(2048*y^3) - 
   (824999175*betasv[{12}, {14}]*zeta[13])/(65536*y^4) - 
   (33*pinablaE[7, 7]*zeta[13])/(256*y^5) + (2773437975*zeta[13]^2)/
    (16384*y^4) - (40141268943220445*zeta[25])/(3872589266944*y^3), 
 pinablaFp[7, 7, 12, 9] -> (-55750619925*betasv[{9, 12}, {14, 14}])/512 - 
   (237978816075*betasv[{10, 11}, {14, 14}])/256 - 
   (459277243425*betasv[{11, 10}, {14, 14}])/256 - 
   (424581332175*betasv[{12, 9}, {14, 14}])/512 - 
   (87945*betasv[{8}, {14}]*pinablaE[7, 7])/8 + 858*betasv[{7}, {14}]*
    pinablaE[7, 8] + (32660102475*betasv[{9}, {14}]*zeta[13])/256 + 
   (35329018725*betasv[{10}, {14}]*zeta[13])/(512*y) + 
   (18306062775*betasv[{11}, {14}]*zeta[13])/(2048*y^2) + 
   (4288509225*betasv[{12}, {14}]*zeta[13])/(16384*y^3) + 
   (6765*pinablaE[7, 7]*zeta[13])/(1024*y^4) - (33*pinablaE[7, 8]*zeta[13])/
    (256*y^5) - (2773437975*zeta[13]^2)/(4096*y^3) + 
   (120423806829661335*zeta[25])/(3872589266944*y^2), 
 pinablaFp[7, 7, 12, 10] -> (643209491925*betasv[{10, 12}, {14, 14}])/2048 + 
   (174314014875*betasv[{11, 11}, {14, 14}])/128 + 
   (2192298483375*betasv[{12, 10}, {14, 14}])/2048 + 
   (125125*betasv[{9}, {14}]*pinablaE[7, 7])/2 - 
   (96525*betasv[{8}, {14}]*pinablaE[7, 8])/8 + 858*betasv[{7}, {14}]*
    pinablaE[7, 9] - (168638344875*betasv[{10}, {14}]*zeta[13])/1024 - 
   (13408770375*betasv[{11}, {14}]*zeta[13])/(256*y) - 
   (49477653225*betasv[{12}, {14}]*zeta[13])/(16384*y^2) - 
   (9625*pinablaE[7, 7]*zeta[13])/(64*y^3) + (7425*pinablaE[7, 8]*zeta[13])/
    (1024*y^4) - (33*pinablaE[7, 9]*zeta[13])/(256*y^5) + 
   (8320313925*zeta[13]^2)/(4096*y^2) - (120423806829661335*zeta[25])/
    (1936294633472*y), pinablaFp[7, 7, 12, 11] -> 
  (-2037721610925*betasv[{11, 12}, {14, 14}])/4096 - 
   (3586810602375*betasv[{12, 11}, {14, 14}])/4096 - 
   (6261255*betasv[{10}, {14}]*pinablaE[7, 7])/32 + 
   (597025*betasv[{9}, {14}]*pinablaE[7, 8])/8 - 
   (105105*betasv[{8}, {14}]*pinablaE[7, 9])/8 + 
   858*betasv[{7}, {14}]*pinablaE[7, 10] + 
   (275908507875*betasv[{11}, {14}]*zeta[13])/2048 + 
   (156747816225*betasv[{12}, {14}]*zeta[13])/(8192*y) + 
   (481635*pinablaE[7, 7]*zeta[13])/(256*y^2) - 
   (45925*pinablaE[7, 8]*zeta[13])/(256*y^3) + (8085*pinablaE[7, 9]*zeta[13])/
    (1024*y^4) - (33*pinablaE[7, 10]*zeta[13])/(256*y^5) - 
   (8320313925*zeta[13]^2)/(2048*y) + (120423806829661335*zeta[25])/
    1936294633472}

